The complete three-loop unpolarized and polarized massive operator matrix elements and asymptotic Wilson coefficients

We report on the three-loop unpolarized and polarized massive operator matrix elements, with single- and two-mass corrections, and the associated deep-inelastic massive Wilson coefficients in the region $Q^2 \gg m_Q^2$, the calculation of which has been completed recently. We also provide fast and precise numerical representations of the massless Wilson coefficients, splitting functions to tree-loop order, and target-mass corrections in $x$-space well suited for QCD-fitting codes.

==> anc/C2gS/C2gS.dat <==
  -2.0000000000000000     
  -44.957344456386828     
   7403927.8648918327     
  -1708554747471.3662     
  -2.0000392619713390     
  -35.275152969017263     
   2278263.6224777354     
  -2059199920555.2507     
  -2.0000421187776811     
  -34.945245764529218     
   1775514.1412245170     
  -183048065243.19962     
  -2.0000451805351429     
  -34.636987834956948     
   1727186.2704630317     
  -532173387299.18439     
  -2.0000484616815655     
  -34.322701901835892     
   1575248.7371991291     
  -365659249495.13641     
  -2.0000519776473396     
  -34.010093061421948     
   1462355.5115407216     
  -333982854879.06592     
  -2.0000557449213314     
  -33.697016193239570     
   1350850.3704841207     
  -280536043879.54907     
  -2.0000597811209673     
  -33.384068397102794     
   1249566.8503245348     
  -241106863444.77271     
  -2.0000641050667110     
  -33.071083355981145     
   1155434.4588595482     
  -205894632635.01459     
  -2.0000687368611949     
  -32.758107285080996     
   1068507.6084405989     
  -176138845611.85294     
  -2.0000736979732556     
  -32.445127209274482     
   988091.42367457016     
  -150608577655.27875     
  -2.0000790113271592     
  -32.132146634875561     
   913735.18270195718     
  -128796550266.99870     
  -2.0000847013973000     
  -31.819164475623587     
   844972.73144585383     
  -110139170274.26247     
  -2.0000907943086719     
  -31.506180906224916     
   781385.73378193087     
  -94185589117.112167     
  -2.0000973179434234     
  -31.193195742394504     
   722583.96663438156     
  -80542615072.538132     
  -2.0001043020538281     
  -30.880208900719751     
   668207.49225202436     
  -68875867261.250656     
  -2.0001117783820002     
  -30.567220251068481     
   617923.26274284464     
  -58899116821.825371     
  -2.0001197807867070     
  -30.254229665162722     
   571423.26815468248     
  -50367485964.877426     
  -2.0001283453776466     
  -29.941237008951102     
   528422.73960535880     
  -43071684589.408958     
  -2.0001375106575559     
  -29.628242133650573     
   488658.30811610608     
  -36832690021.645638     
  -2.0001473176725408     
  -29.315244881082812     
   451886.43456794543     
  -31497434793.868744     
  -2.0001578101710238     
  -29.002245084798652     
   417881.89446860051     
  -26934985390.963886     
  -2.0001690347717145     
  -28.689242564584632     
   386436.44082406105     
  -23033432287.953106     
  -2.0001810411410181     
  -28.376237129824510     
   357357.46016396838     
  -19697004716.463459     
  -2.0001938821803096     
  -28.063228574405386     
   330466.88390471204     
  -16843884305.745012     
  -2.0002076142234935     
  -27.750216678695235     
   305599.98835847381     
  -14404025753.746674     
  -2.0002222972452990     
  -27.437201209475003     
   282604.50145882560     
  -12317597814.121353     
  -2.0002379950807287     
  -27.124181915541772     
   261339.56250939515     
  -10533381695.395731     
  -2.0002547756561162     
  -26.811158530960849     
   241674.95229021049     
  -9007618741.4726353     
  -2.0002727112322076     
  -26.498130768627075     
   223490.21980542829     
  -7702860224.4560680     
  -2.0002918786597124     
  -26.185098325099453     
   206674.00144681730     
  -6587100379.7785645     
  -2.0003123596477246     
  -25.872060874440159     
   191123.29932185350     
  -5632957672.4244490     
  -2.0003342410454290     
  -25.559018069950039     
   176742.87805063362     
  -4817024567.1004391     
  -2.0003576151374638     
  -25.245969539653458     
   163444.66206707759     
  -4119280094.8270841     
  -2.0003825799533042     
  -24.932914888894487     
   151147.20699975826     
  -3522604190.1916327     
  -2.0004092395909856     
  -24.619853695348294     
   139775.19868457041     
  -3012357656.5742149     
  -2.0004377045554489     
  -24.306785508799550     
   129258.98855000912     
  -2576020251.2804723     
  -2.0004680921117433     
  -23.993709848811672     
   119534.17251997895     
  -2202887048.6910992     
  -2.0005005266532572     
  -23.680626203570238     
   110541.18996219474     
  -1883801905.2836459     
  -2.0005351400850864     
  -23.367534027535878     
   102224.96644670141     
  -1610936558.1239908     
  -2.0005720722225497     
  -23.054432737888561     
   94534.569461987514     
  -1377595821.3721912     
  -2.0006114712047851     
  -22.741321715472594     
   87422.900403989683     
  -1178054341.5123265     
  -2.0006534939232288     
  -22.428200299646765     
   80846.406135607453     
  -1007416484.2547137     
  -2.0006983064646522     
  -22.115067786143932     
   74764.810020938254     
  -861495453.23191226     
  -2.0007460845682874     
  -21.801923425991344     
   69140.867003798674     
  -736710957.89433432     
  -2.0007970140963867     
  -21.488766421327423     
   63940.135278283095     
  -630001414.13168275     
  -2.0008512915173640     
  -21.175595922727886     
   59130.764653089413     
  -538748635.73845446     
  -2.0009091244004424     
  -20.862411026855558     
   54683.302042796640     
  -460713666.53958029     
  -2.0009707319204644     
  -20.549210772040077     
   50570.511259351653     
  -393981962.61095560     
  -2.0010363453712245     
  -20.235994135411051     
   46767.205319194501     
  -336916214.95370889     
  -2.0011062086853610     
  -19.922760030268901     
   43250.093018061554     
  -288116286.64864451     
  -2.0011805789584440     
  -19.609507300601230     
   39997.636259006307     
  -246384921.50905845     
  -2.0012597269744781     
  -19.296234718008360     
   36989.917332815472     
  -210698208.35305193     
  -2.0013439377295619     
  -18.982940978224413     
   34208.517876493970     
  -180180587.04895991     
  -2.0014335109498833     
  -18.669624695368039     
   31636.405610865946     
  -154083331.67114308     
  -2.0015287615996296     
  -18.356284398445219     
   29257.829879968027     
  -131766141.78071614     
  -2.0016300203737067     
  -18.042918526503698     
   27058.225617188880     
  -112681489.46207593     
  -2.0017376341693787     
  -17.729525423345130     
   25024.123732861226     
  -96361140.343684077     
  -2.0018519665300873     
  -17.416103332653176     
   23143.068906124223     
  -82404695.398138389     
  -2.0019733980537406     
  -17.102650392592210     
   21403.543077058272     
  -70469744.070055485     
  -2.0021023267566838     
  -16.789164630373254     
   19794.895098281297     
  -60263480.920026876     
  -2.0022391683833565     
  -16.475643956339976     
   18307.275342853336     
  -51535508.487179138     
  -2.0023843566503050     
  -16.162086158132343     
   16931.575495706049     
  -44071702.914123304     
  -2.0025383434117119     
  -15.848488894507712     
   15659.372671194515     
  -37688953.165237367     
  -2.0027015987319481     
  -15.534849689109885     
   14482.877907594564     
  -32230673.634144679     
  -2.0028746108487883     
  -15.221165923854967     
   13394.888401905702     
  -27562958.724008102     
  -2.0030578860088744     
  -14.907434832335246     
   12388.743435938921     
  -23571299.988632355     
  -2.0032519481547153     
  -14.593653493109031     
   11458.283540230266     
  -20157773.681370288     
  -2.0034573384399694     
  -14.279818822543644     
   10597.812835695791     
  -17238642.478240352     
  -2.0036746145469206     
  -13.965927568007819     
   9802.0640458257658     
  -14742295.585717162     
  -2.0039043497769464     
  -13.651976300782833     
   9066.1663571570607     
  -12607497.043555958     
  -2.0041471318812683     
  -13.337961408721460     
   8385.6154780527359     
  -10781879.237462433     
  -2.0044035615954612     
  -13.023879089404968     
   7756.2461302668835     
  -9220660.6655702200     
  -2.0046742508369042     
  -12.709725342839205     
   7174.2064893323677     
  -7885545.8706646180     
  -2.0049598205196557     
  -12.395495964745081     
   6635.9346159349534     
  -6743786.3388612205     
  -2.0052608979360032     
  -12.081186539593416     
   6138.1366394390752     
  -5767377.1809211541     
  -2.0055781136481627     
  -11.766792434164214     
   5677.7665711104164     
  -4932369.6850546151     
  -2.0059120978272311     
  -11.452308791466027     
   5252.0076617374298     
  -4218283.9985792199     
  -2.0062634759694236     
  -11.137730524807743     
   4858.2551469959253     
  -3607606.7392996568     
  -2.0066328639118511     
  -10.823052312790143     
   4494.1002835001354     
  -3085361.0234431284     
  -2.0070208620614993     
  -10.508268594782392     
   4157.3156140818946     
  -2638739.3901067325     
  -2.0074280487415574     
  -10.193373567133117     
   3845.8413091895045     
  -2256789.3381887013     
  -2.0078549725488108     
  -9.8783611806222140     
   3557.7725601340653     
  -1930144.7533667351     
  -2.0083021436042507     
  -9.5632251389112923     
   3291.3479088555205     
  -1650796.0790197751     
  -2.0087700235663495     
  -9.2479588984384513     
   3044.9384618195490     
  -1411893.8519349396     
  -2.0092590142624376     
  -8.9325556698941906     
   2817.0379121484643     
  -1207580.6600046454     
  -2.0097694447782026     
  -8.6170084216647389     
   2606.2533137903279     
  -1032847.4505158701     
  -2.0103015568283604     
  -8.3013098855174405     
   2411.2965497982782     
  -883410.60627436696     
  -2.0108554882128700     
  -7.9854525642813874     
   2230.9764517181843     
  -755607.10295377416     
  -2.0114312541425554     
  -7.6694287445587541     
   2064.1914638584394     
  -646303.78005760675     
  -2.0120287261954335     
  -7.3532305046895567     
   1909.9230472563481     
  -552823.42980305781     
  -2.0126476086402820     
  -7.0368497575989766     
   1767.2288978087049     
  -472869.33561010374     
  -2.0132874118368060     
  -6.7202781775489608     
   1635.2391259556791     
  -404501.43137358985     
  -2.0139474223919205     
  -6.4035075992427322     
   1513.1439264097007     
  -345980.82324648456     
  -2.0146266697190112     
  -6.0865286069569278     
   1400.2137636525053     
  -296085.46861466172     
  -2.0153238886111979     
  -5.7693361822251710     
   1295.7045885419814     
  -252889.97960510800     
  -2.0160374774004661     
  -5.4519079648883908     
   1199.1776909797786     
  -217671.94587044144     
  -2.0167654512316484     
  -5.1342889298240904     
   1109.3317242014575     
  -181810.75301411210     
  -2.0175053899334379     
  -4.8162627456307892     
   1028.1804969170598     
  -170198.57815036626     
  -2.0182543799174746     
  -4.4986286596384231     
   946.02987522415833     
  -96949.766340429938     
  -2.0190089494808467     
  -4.1782419718575232     
   895.42631257954940     
  -244614.27699556795     
  -2.0197649968266376     
  -3.8672791074742836     
   757.35751962271934     
  -49416.962944566418     
  -2.0254718501436901     
  -1.0070595645713070     
   386.73029753847118     
  -15209.042418611934     
  -2.0258100759832938     
  0.64142237777207489     
   272.66247939888171     
  -9173.2790727481570     
  -2.0226457120281323     
   1.8327357921524556     
   203.86288635327054     
  -5271.9925875425752     
  -2.0168721043922235     
   2.7532003629023851     
   164.32294194670121     
  -3673.7104181289983     
  -2.0090194868230840     
   3.5059330022959720     
   136.77011381073373     
  -2626.7123324886575     
  -1.9994408834862221     
   4.1405327151154792     
   117.06977131706878     
  -1998.5497490453051     
  -1.9883890929675305     
   4.6884087639062235     
   102.08064819922900     
  -1566.7470492704376     
  -1.9760545474291646     
   5.1694354977285473     
   90.330045329700724     
  -1264.9778217949179     
  -1.9625861611799982     
   5.5973673902183965     
   80.842711666238841     
  -1043.4682909504606     
  -1.9481037799485843     
   5.9820159180942696     
   73.016699484110376     
  -876.64000492086461     
  -1.9327060832816498     
   6.3306624154225553     
   66.441899447203895     
  -747.62377084832190     
  -1.9164758469929679     
   6.6488539669551692     
   60.834721165841486     
  -645.80048170449311     
  -1.8994835857008201     
   6.9409188137524174     
   55.991217553057780     
  -563.98072279217467     
  -1.8817901557555261     
   7.2103002629653528     
   51.761362132116474     
  -497.22349307584136     
  -1.8634486657018663     
   7.4597841331307633     
   48.032185934047661     
  -442.02285779681210     
  -1.8445059108141046     
   7.6916571342173112     
   44.717014500571572     
  -395.84018424566528     
  -1.8250034716408117     
   7.9078202032655627     
   41.748213118729083     
  -356.79890663439375     
  -1.8049785697835719     
   8.1098712893598126     
   39.072221318971131     
  -323.48780320073627     
  -1.7844647446738537     
   8.2991669996446547     
   36.646062794965609     
  -294.82880010508609     
  -1.7634923959822753     
   8.4768692736175133     
   34.434846794177467     
  -269.98676256487261     
  -1.7420892235489329     
   8.6439812557903082     
   32.409946074940919     
  -248.30653390221093     
  -1.7202805880360810     
   8.8013752386543462     
   30.547647070674337     
  -229.26824563606132     
  -1.6980898094615915     
   8.9498146944020416     
   28.828135228403880     
  -212.45506709746047     
  -1.6755384164908322     
   9.0899718380359840     
   27.234722225172924     
  -197.52958941662922     
  -1.6526463562816696     
   9.2224417693602874     
   25.753250304548203     
  -184.21629818673875     
  -1.6294321724235246     
   9.3477539652920267     
   24.371628068147661     
  -172.28840285080395     
  -1.6059131568411631     
   9.4663816980793136     
   23.079465046766629     
  -161.55782788006624     
  -1.5821054802804833     
   9.5787498140403944     
   21.867781337666138     
  -151.86752540682585     
  -1.5580243050421063     
   9.6852412046273475     
   20.728774897114945     
  -143.08551438689310     
  -1.5336838828985933     
   9.7862022257181671     
   19.655633539213245     
  -135.10021570182775     
  -1.5090976405655481     
   9.8819472643698241     
   18.642381921449537     
  -127.81677117320906     
  -1.4842782546546640     
   9.9727626095175754     
   17.683756137650469     
  -121.15411588411600     
  -1.4592377176880704     
   10.058909750532999     
   16.775100268519598     
  -115.04263248942320     
  -1.4339873964761924     
   10.140628202516421     
   15.912280524848928     
  -109.42225877196802     
  -1.4085380839394144     
   10.218137937788692     
   15.091613584059166     
  -104.24095119847995     
  -1.3829000452749047     
   10.291641487874015     
   14.309806450070566     
  -99.453429374484074     
  -1.3570830592247407     
   10.361325768323598     
   13.563905729761935     
  -95.020144773627194     
  -1.3310964550828828     
   10.427363669257900     
   12.851254643959731     
  -90.906428462113368     
  -1.3049491459811580     
   10.489915446944035     
   12.169456430493879     
  -87.081783502411326     
  -1.2786496589139746     
   10.549129945655833     
   11.516343054225796     
  -83.519294484814310     
  -1.2522061618947224     
   10.605145674155374     
   10.889948345589689     
  -80.195132433719891     
  -1.2256264885811183     
   10.658091757150189     
   10.288484852336790     
  -77.088138047682904     
  -1.1989181606600727     
   10.708088778823479     
   9.7103238169791677     
  -74.179469135603355     
  -1.1720884082433631     
   10.755249532862083     
   9.1539777984621420     
  -71.452301557958307     
  -1.1451441884921794     
   10.799679691200181     
   8.6180855367774534     
  -68.891574039062291     
  -1.1180922026604185     
   10.841478401870836     
   8.1013987314844886     
  -66.483770295311587     
  -1.0909389117225805     
   10.880738824835221     
   7.6027704542696517     
  -64.216731690869125     
  -1.0636905507315859     
   10.917548613387366     
   7.1211449665881332     
  -62.079496217404305     
  -1.0363531420342047     
   10.951990347666230     
   6.6555487449576001     
  -60.062159131979108     
  -1.0089325074566196     
   10.984141925907293     
   6.2050825514677559     
  -58.155752464495109     
 -0.98143427955953688     
   11.014076918305923     
   5.7689144079840426     
  -56.352140039011935     
 -0.95386391205091026     
   11.041864887720111     
   5.3462733576914525     
  -54.643926265922843     
 -0.92622668943447228     
   11.067571680891083     
   4.9364439106970313     
  -53.024376159547380     
 -0.89852773596368019     
   11.091259693391576     
   4.5387610895004258     
  -51.487345531944804     
 -0.87077202396316578     
   11.112988111110354     
   4.1526059980108387     
  -50.027219528909207     
 -0.84296438157320774     
   11.132813130734242     
   3.7774018515440240     
  -48.638858421798624     
 -0.81510949996696280     
   11.150788161396553     
   3.4126104133805337     
  -47.317550171653934     
 -0.78721194008510920     
   11.166964009397738     
   3.0577287870931289     
  -46.058967939916464     
 -0.75927613892806955     
   11.181389047684331     
   2.7122865275437551     
  -44.859132815876109     
 -0.73130641544201180     
   11.194109371581751     
   2.3758430314246839     
  -43.714380621506081     
 -0.70330697603130821     
   11.205168942102221     
   2.0479851767633881     
  -42.621332248253381     
 -0.67528191972701423     
   11.214609718006383     
   1.7283251849014873     
  -41.576867384747182     
 -0.64723524303814550     
   11.222471777667426     
   1.4164986795158834     
  -40.578100874990618     
 -0.61917084451005611     
   11.228793431673600     
   1.1121629229534533     
  -39.622361733554918     
 -0.59109252901200571     
   11.233611327005864     
  0.81499520995179120     
  -38.707174150527457     
 -0.56300401177402493     
   11.236960543540301     
  0.52469140382283508     
  -37.830240570735370     
 -0.53490892219140918     
   11.238874683548712     
  0.24096459954231958     
  -36.989426459896137     
 -0.50681080741357898     
   11.239385954800301     
  -3.6456098906898632E-002
  -36.182746361230990     
 -0.47871313573260826     
   11.238525247811493     
 -0.30782669661613127     
  -35.408351786969781     
 -0.45061929978543003     
   11.236322207732407     
 -0.57338933501840483     
  -34.664519660924121     
 -0.42253261958256255     
   11.232805301313673     
 -0.83337323247533601     
  -33.949642412739934     
 -0.39445634537514401     
   11.228001879356057     
  -1.0879955505708858     
  -33.262218607287146     
 -0.36639366037111065     
   11.221938235004316     
  -1.3374621901255397     
  -32.600844691384680     
 -0.33834768331048642     
   11.214639658215726     
  -1.5819685253109248     
  -31.964207303005903     
 -0.31032147090896939     
   11.206130486702239     
  -1.8217000800834695     
  -31.351076451187748     
 -0.28231802017828383     
   11.196434153618362     
  -2.0568331534673776     
  -30.760299114843786     
 -0.25434027063112075     
   11.185573232242621     
  -2.2875353968287064     
  -30.190793572564907     
 -0.22639110637789392     
   11.173569477878992     
  -2.5139663486229433     
  -29.641544105418856     
 -0.19847335812200195     
   11.160443867183901     
  -2.7362779294135851     
  -29.111596181662431     
 -0.17058980505979135     
   11.146216635108427     
  -2.9546149007760532     
  -28.600052149731894     
 -0.14274317669096526     
   11.130907309626739     
  -3.1691152918990406     
  -28.106066991425280     
 -0.11493615454476949     
   11.114534744411156     
  -3.3799107943347302     
  -27.628844930903782     
  -8.7171373826908219E-002
   11.097117149597027     
  -3.5871271313165085     
  -27.167635729933146     
  -5.9451424991794635E-002
   11.078672120770507     
  -3.7908843992910075     
  -26.721731758049369     
  -3.1778855244422630E-002
   11.059216666303589     
  -3.9912973874763780     
  -26.290465028793772     
  -4.1561699758514313E-003
   11.038767233146919     
  -4.1884758751923314     
  -25.873204571689779     
   2.3414165863974504E-002
   11.017339731185237     
  -4.3825249094800052     
  -25.469353976043575     
   5.0929726452597496E-002
   10.994949556250786     
  -4.5735450643003315     
  -25.078349136663803     
   7.8388123837367346E-002
   10.971611611882972     
  -4.7616326828253106     
  -24.699656163495277     
  0.10578700673067959     
   10.947340329915781     
  -4.9468801040515249     
  -24.332769453436121     
  0.13312405935529603     
   10.922149689968270     
  -5.1293758749522969     
  -23.977209878908102     
  0.16039700033709392     
   10.896053237908280     
  -5.3092049490441076     
  -23.632523221501753     
  0.18760358164275748     
   10.869064103352656     
  -5.4864488732053687     
  -23.298278427017461     
  0.21474158756008119     
   10.841195016266122     
  -5.6611859614080000     
  -22.974066492745383     
  0.24180883371869877     
   10.812458322712343     
  -5.8334914601035903     
  -22.659498828184766     
  0.26880316614918481     
   10.782865999808797     
  -6.0034377013149758     
  -22.354206236242803     
  0.29572246037860117     
   10.752429669935292     
  -6.1710942480867974     
  -22.057837679393955     
  0.32256462056067514     
   10.721160614238370     
  -6.3365280306822527     
  -21.770059216411735     
  0.34932757863890407     
   10.689069785474651     
  -6.4998034748053399     
  -21.490553046378462     
  0.37600929354098184     
   10.656167820231005     
  -6.6609826226531794     
  -21.219016538782736     
  0.40260775040303437     
   10.622465050557636     
  -6.8201252466940492     
  -20.955161398119930     
  0.42912095982223980     
   10.587971515047952     
  -6.9772889571799492     
  -20.698712844719029     
  0.45554695713648913     
   10.552696969396214     
  -7.1325293035153425     
  -20.449408861027845     
  0.48188380172981926     
   10.516650896462492     
  -7.2858998699730506     
  -20.206999502627081     
  0.50812957636242095     
   10.479842515871953     
  -7.4374523662427539     
  -19.971246191227525     
  0.53428238652409010     
   10.442280793174653     
  -7.5872367126769609     
  -19.741921183579674     
  0.56034035981005403     
   10.403974448589077     
  -7.7353011215538086     
  -19.518806887059252     
  0.58630164531815943     
   10.364931965352175     
  -7.8816921732067531     
  -19.301695398642575     
  0.61216441306646674     
   10.325161597697416     
  -8.0264548886965734     
  -19.090387989737128     
  0.63792685343034361     
   10.284671378479127     
  -8.1696327986196007     
  -18.884694519116589     
  0.66358717659819821     
   10.243469126463795     
  -8.3112680075129752     
  -18.684433261552734     
  0.68914361204504049     
   10.201562453302577     
  -8.4514012569746182     
  -18.489429990377442     
  0.71459440802309726     
   10.158958770205384     
  -8.5900719819024491     
  -18.299518262851660     
  0.73993783106875100     
   10.115665294328442     
  -8.7273183688738367     
  -18.114538365864146     
  0.76517216552510470     
   10.071689054889713     
  -8.8631774066178188     
  -17.934337444544276     
  0.79029571307951507     
   10.027036899029540     
  -8.9976849374519006     
  -17.758768945154898     
  0.81530679231546510     
   9.9817154974245579     
  -9.1308757045405624     
  -17.587692377980332     
  0.84020373827817973     
   9.9357313496697692     
  -9.2627833973754150     
  -17.420972997710912     
  0.86498490205341749     
   9.8890907894391837     
  -9.3934406948582456     
  -17.258481542666168     
  0.88964865035889851     
   9.8417999894359678     
  -9.5228793064282424     
  -17.100093984578621     
  0.91419336514785476     
   9.7938649661416157     
  -9.6511300113125831     
  -16.945691234154999     
  0.93861744322421259     
   9.7452915843744119     
  -9.7782226955687452     
  -16.795158991632405     
  0.96291929586894209     
   9.6960855616654751     
  -9.9041863880059893     
  -16.648387416872787     
  0.98709734847712738     
   9.6462524724613790     
  -10.029049293632534     
  -16.505271049430434     
   1.0111500402053355     
   9.5957977521610403     
  -10.152838826503263     
  -16.365708491860950     
   1.0350758236288773     
   9.5447267009943015     
  -10.275581640192220     
  -16.229602306901455     
   1.0588731644085758     
   9.4930444877500850     
  -10.397303657493982     
  -16.096858821751056     
   1.0825405409666726     
   9.4407561533597075     
  -10.518030098657114     
  -15.967387912402295     
   1.1060764441715192     
   9.3878666143430642     
  -10.637785508000132     
  -15.841102946505167     
   1.1294793770307183     
   9.3343806661228168     
  -10.756593780098921     
  -15.717920517033853     
   1.1527478543923917     
   9.2803029862126287     
  -10.874478183976674     
  -15.597760406554237     
   1.1758804026542671     
   9.2256381372851219     
  -10.991461387025831     
  -15.480545371229212     
   1.1988755594802896     
   9.1703905701242814     
  -11.107565477310050     
  -15.366201074181326     
   1.2217318735244753     
   9.1145646264675904     
  -11.222811985366411     
  -15.254655914343637     
   1.2444479041617371     
   9.0581645417423644     
  -11.337221904723988     
  -15.145840939247165     
   1.2670222212254239     
   9.0011944477011330     
  -11.450815711768342     
  -15.039689807204368     
   1.2894534047513244     
   8.9436583749584084     
  -11.563613385322371     
  -14.936138411374943     
   1.3117400447278995     
   8.8855602554365838     
  -11.675634423407685     
  -14.835125252109714     
   1.3338807408525126     
   8.8269039247210674     
  -11.786897862798508     
  -14.736590860175079     
   1.3558741022934406     
   8.7676931243284457     
  -11.897422294249820     
  -14.640477973110132     
   1.3777187474574544     
   8.7079315038952014     
  -12.007225879048146     
  -14.546731466614547     
   1.3994133037627692     
   8.6476226232849616     
  -12.116326365047755     
  -14.455298115336022     
   1.4209564074171670     
   8.5867699546200598     
  -12.224741100912777     
  -14.366126641288789     
   1.4423467032011077     
   8.5253768842409716     
  -12.332487050722442     
  -14.279167617289078     
   1.4635828442556491     
   8.4634467145945358     
  -12.439580807852110     
  -14.194373350040822     
   1.4846634918750028     
   8.4009826660549614     
  -12.546038607977415     
  -14.111697904352370     
   1.5055873153035606     
   8.3379878786793675     
  -12.651876342260060     
  -14.031096910020922     
   1.5263529915372307     
   8.2744654139010052     
  -12.757109569085216     
  -13.952527656372370     
   1.5469592051289318     
   8.2104182561620220     
  -12.861753526508009     
  -13.875948878798981     
   1.5674046479980950     
   8.1458493144880038     
  -12.965823143099001     
  -13.801320864370568     
   1.5876880192440321     
   8.0807614240063028     
  -13.069333049581781     
  -13.728605228641642     
   1.6078080249630313     
   8.0151573474103568     
  -13.172297588796592     
  -13.657765049111591     
   1.6277633780690484     
   7.9490397763717029     
  -13.274730826664930     
  -13.588764597205826     
   1.6475527981178641     
   7.8824113329021799     
  -13.376646561143975     
  -13.521569594775672     
   1.6671750111345875     
   7.8152745706665581     
  -13.478058333104791     
  -13.456146797178535     
   1.6866287494443784     
   7.7476319762485870     
  -13.578979434083632     
  -13.392464324421725     
   1.7059127515062817     
   7.6794859703720864     
  -13.679422916516794     
  -13.330491350378525     
   1.7250257617500564     
   7.6108389090766826     
  -13.779401601644633     
  -13.270198147905520     
   1.7439665304158918     
   7.5416930848531862     
  -13.878928087753923     
  -13.211556204953100     
   1.7627338133969106     
   7.4720507277355734     
  -13.978014759291073     
  -13.154537828546951     
   1.7813263720843504     
   7.4019140063548328     
  -14.076673793005174     
  -13.099116635457898     
   1.7997429732153334     
   7.3312850289528937     
  -14.174917167771106     
  -13.045266876359195     
   1.8179823887231221     
   7.2601658443601060     
  -14.272756669343801     
  -12.992964094420845     
   1.8360433955897750     
   7.1885584429366167     
  -14.370203900051958     
  -12.942184505514110     
   1.8539247757011084     
   7.1164647574768782     
  -14.467270283843312     
  -12.892905378058462     
   1.8716253157038800     
   7.0438866640818230     
  -14.563967074178752     
  -12.845104740359748     
   1.8891438068651094     
   6.9708259829970478     
  -14.660305359731449     
  -12.798761589834118     
   1.9064790449334539     
   6.8972844794185812     
  -14.756296071655207     
  -12.753855602432285     
   1.9236298300025587     
   6.8232638642677594     
  -14.851949988673448     
  -12.710367446238624     
   1.9405949663763076     
   6.7487657949347746     
  -14.947277744520239     
  -12.668278329209659     
   1.9573732624358924     
   6.6737918759935013     
  -15.042289831989311     
  -12.627570485692619     
   1.9739635305086374     
   6.5983436598869476     
  -15.136996610632005     
  -12.588226677335602     
   1.9903645867384965     
   6.5224226475835874     
  -15.231408310712023     
  -12.550230494886694     
   2.0065752509581620     
   6.4460302892082479     
  -15.325535039423674     
  -12.513566261993947     
   2.0225943465627134     
   6.3691679846437177     
  -15.419386786388628     
  -12.478218888710646     
   2.0384207003847377     
   6.2918370841076108     
  -15.512973428053957     
  -12.444174044918189     
   2.0540531425708619     
   6.2140388887039988     
  -15.606304733390843     
  -12.411418051539147     
   2.0694905064596312     
   6.1357746509485782     
  -15.699390368777387     
  -12.379937901522798     
   2.0847316284606681     
   6.0570455752690373     
  -15.792239903038809     
  -12.349721028764893     
   2.0997753479350556     
   5.9778528184845543     
  -15.884862810754544     
  -12.320755898793923     
   2.1146205070768889     
   5.8981974902576786     
  -15.977268479995500     
  -12.293031070818461     
   2.1292659507959226     
   5.8180806535251239     
  -16.069466213026637     
  -12.266536141970608     
   2.1437105266012768     
   5.7375033249073280     
  -16.161465234091416     
  -12.241261096731282     
   2.1579530844861274     
   5.6564664750913076     
  -16.253274692316904     
  -12.217196401823561     
   2.1719924768133350     
   5.5749710291971883     
  -16.344903665330580     
  -12.194333390869250     
   2.1858275582019604     
   5.4930178671194572     
  -16.436361165762101     
  -12.172663663182963     
   2.1994571854146030     
   5.4106078238469637     
  -16.527656143235969     
  -12.152179534007946     
   2.2128802172455200     
   5.3277416897645207     
  -16.618797489741027     
  -12.132873792379318     
   2.2260955144094674     
   5.2444202109322084     
  -16.709794043183873     
  -12.114739846355238     
   2.2391019394312179     
   5.1606440893441698     
  -16.800654592031538     
  -12.097771557588633     
   2.2518983565356976     
   5.0764139831673072     
  -16.891387878713452     
  -12.081963313188371     
   2.2644836315386971     
   4.9917305069616180     
  -16.982002603562364     
  -12.067310137034671     
   2.2768566317381080     
   4.9065942318787368     
  -17.072507429590125     
  -12.053807391058758     
   2.2890162258056295     
   4.8210056858422030     
  -17.162910985023068     
  -12.041451119861780     
   2.3009612836789048     
   4.7349653537085903     
  -17.253221868422031     
  -12.030237795192267     
   2.3126906764540331     
   4.6484736774078206     
  -17.343448651885971     
  -12.020164339690343     
   2.3242032762784106     
   4.5615310560670217     
  -17.433599884433651     
  -12.011228372742611     
   2.3354979562438571     
   4.4741378461128640     
  -17.523684097229221     
  -12.003427771571030     
   2.3465735902799727     
   4.3862943613560015     
  -17.613709805516002     
  -11.996761115099275     
   2.3574290530476856     
   4.2980008730575152     
  -17.703685513879243     
  -11.991227348038869     
   2.3680632198329405     
   4.2092576099753405     
  -17.793619718989540     
  -11.986826043393151     
   2.3784749664404781     
   4.1200647583920817     
  -17.883520914314985     
  -11.983557089090702     
   2.3886631690876645     
   4.0304224621250837     
  -17.973397592483167     
  -11.981421124755343     
   2.3986267042983189     
   3.9403308225165810     
  -18.063258250918832     
  -11.980419014793220     
   2.4083644487964952     
   3.8497898984054575     
  -18.153111393529784     
  -11.980552371178533     
   2.4178752794001683     
   3.7587997060808509     
  -18.242965536313619     
  -11.981823112113410     
   2.4271580729147826     
   3.6673602192159285     
  -18.332829209654470     
  -11.984233878153006     
   2.4362117060266075     
   3.5754713687824426     
  -18.422710963740617     
  -11.987787509591008     
   2.4450350551958606     
   3.4831330429479324     
  -18.512619370062552     
  -11.992487777285533     
   2.4536269965495459     
   3.3903450869517977     
  -18.602563028392190     
  -11.998338480724236     
   2.4619864057739593     
   3.2971073029633211     
  -18.692550566997625     
  -12.005344498404725     
   2.4701121580068159     
   3.2034194499189899     
  -18.782590650735660     
  -12.013510613697143     
   2.4780031277289432     
   3.1092812433413024     
  -18.872691980338388     
  -12.022842765709896     
   2.4856581886555009     
   3.0146923551377554     
  -18.962863301081214     
  -12.033346913186527     
   2.4930762136266682     
   2.9196524133777251     
  -19.053113402930112     
  -12.045029933830778     
   2.5002560744977513     
   2.8241610020518171     
  -19.143451127433842     
  -12.057899002550775     
   2.5071966420286627     
   2.7282176608083479     
  -19.233885369952976     
  -12.071962036610175     
   2.5138967857727144     
   2.6318218846703987     
  -19.324425085227549     
  -12.087227380312347     
   2.5203553739646800     
   2.5349731237308779     
  -19.415079290579893     
  -12.103704133518081     
   2.5265712734080639     
   2.4376707828254771     
  -19.505857071581278     
  -12.121401710526033     
   2.5325433493615286     
   2.3399142211854960     
  -19.596767584410223     
  -12.140330478452814     
   2.5382704654244259     
   2.2417027520669759     
  -19.687820062998618     
  -12.160501079919758     
   2.5437514834213704     
   2.1430356423567321     
  -19.779023821098018     
  -12.181924999468922     
   2.5489852632858021     
   2.0439121121575039     
  -19.870388258594033     
  -12.204614308130505     
   2.5539706629424810     
   1.9443313343462585     
  -19.961922865905009     
  -12.228581609008488     
   2.5587065381888472     
   1.8442924341115623     
  -20.053637227972576     
  -12.253840373994768     
   2.5631917425751953     
   1.7437944884646892     
  -20.145541030777537     
  -12.280404590201570     
   2.5674251272835931     
   1.6428365257247328     
  -20.237644065204051     
  -12.308288941818454     
   2.5714055410054826     
   1.5414175249810556     
  -20.329956232267687     
  -12.337508981943373     
   2.5751318298179058     
   1.4395364155263035     
  -20.422487549632265     
  -12.368080793669286     
   2.5786028370582739     
   1.3371920762632630     
  -20.515248155584782     
  -12.400021300518274     
   2.5818174031976269     
   1.2343833350859521     
  -20.608248315338670     
  -12.433348254593833     
   2.5847743657123043     
   1.1311089682294873     
  -20.701498427248122     
  -12.468080002659999     
   2.5874725589539578     
   1.0273676995931944     
  -20.795009027268073     
  -12.504235967678579     
   2.5899108140178333     
  0.92315820003246218     
  -20.888790797025663     
  -12.541836114975590     
   2.5920879586092438     
  0.81847908662017566     
  -20.982854567887980     
  -12.580901523215983     
   2.5940028169081586     
  0.71332892187717767     
  -21.077211329312100     
  -12.621453896965271     
   2.5956542094318262     
  0.60770621297004668     
  -21.171872233539339     
  -12.663516185196769     
   2.5970409528953513     
  0.50160941087387978     
  -21.266848604928313     
  -12.707111790554100     
   2.5981618600701335     
  0.39503690950316289     
  -21.362151943357471     
  -12.752265624538866     
   2.5990157396400950     
  0.28798704480591769     
  -21.457793935541510     
  -12.799003113740842     
   2.5996013960555890     
  0.18045809381982503     
  -21.553786458894571     
  -12.847351015744042     
   2.5999176293849109     
   7.2448273693809295E-002
  -21.650141591512650     
  -12.897337005823729     
   2.5999632351633077     
  -3.6044259332615645E-002
  -21.746871619056328     
  -12.948989900263106     
   2.5997370042393899     
 -0.14502141098852489     
  -21.843989043308298     
  -13.002339599243895     
   2.5992377226188417     
 -0.25448515007255479     
  -21.941506590302630     
  -13.057417229843006     
   2.5984641713053267     
 -0.36443750959712512     
  -22.039437219526452     
  -13.114255097665914     
   2.5974151261384759     
 -0.47488058797784116     
  -22.137794132758948     
  -13.172886689854050     
   2.5960893576288471     
 -0.58581655026706836     
  -22.236590782932851     
  -13.233346969772624     
   2.5944856307897397     
 -0.69724762943741347     
  -22.335840885206146     
  -13.295672003942419     
   2.5926027049657385     
 -0.80917612771352065     
  -22.435558425235715     
  -13.359899463145837     
   2.5904393336578679     
 -0.92160441795463077     
  -22.535757671209307     
  -13.426068263891766     
   2.5879942643452196     
  -1.0345349450906278     
  -22.636453183188497     
  -13.494219068683154     
   2.5852662383029252     
  -1.1479702276141057     
  -22.737659826203618     
  -13.564393751848101     
   2.5822539904163238     
  -1.2619128591279736     
  -22.839392779342482     
  -13.636636144384731     
   2.5789562489911932     
  -1.3763655099523908     
  -22.941667550425365     
  -13.710991534004474     
   2.5753717355598793     
  -1.4913309287957828     
  -23.044499986930401     
  -13.787506964505818     
   2.5714991646831753     
  -1.6068119444860169     
  -23.147906289164190     
  -13.866231413419108     
   2.5673372437477870     
  -1.7228114677708422     
  -23.251903024764836     
  -13.947215607504345     
   2.5628846727592114     
  -1.8393324931873045     
  -23.356507141821119     
  -14.030512245427960     
   2.5581401441298528     
  -1.9563781010010146     
  -23.461735983661832     
  -14.116176193138175     
   2.5531023424621995     
  -2.0739514592229424     
  -23.567607305110364     
  -14.204264230888723     
   2.5477699443268564     
  -2.1920558257028264     
  -23.674139286842031     
  -14.294835512655929     
   2.5421416180352518     
  -2.3106945503028964     
  -23.781350553186950     
  -14.387951450305204     
   2.5362160234067956     
  -2.4298710771585270     
  -23.889260189064242     
  -14.483675808627037     
   2.5299918115302833     
  -2.5495889470252573     
  -23.997887757628941     
  -14.582074921628791     
   2.5234676245193142     
  -2.6698517997181854     
  -24.107253319541158     
  -14.683217670023964     
   2.5166420952614956     
  -2.7906633766472018     
  -24.217377452066337     
  -14.787175811973100     
   2.5095138471611800     
  -2.9120275234540105     
  -24.328281270656138     
  -14.894023644726991     
   2.5020814938754841     
  -3.0339481927506271     
  -24.439986447991586     
  -15.003838892004859     
   2.4943436390433247     
  -3.1564294469698133     
  -24.552515239681625     
  -15.116701927776754     
   2.4862988760071847     
  -3.2794754613293646     
  -24.665890504139952     
  -15.232696725997744     
   2.4779457875273239     
  -3.4030905269136795     
  -24.780135729584934     
  -15.351910496741866     
   2.4692829454881284     
  -3.5272790538834156     
  -24.895275058310496     
  -15.474434004815027     
   2.4603089105962743     
  -3.6520455748125555     
  -25.011333313346608     
  -15.600361885710962     
   2.4510222320703798     
  -3.7773947481646486     
  -25.128336027489443     
  -15.729792486818519     
   2.4414214473217890     
  -3.9033313619112211     
  -25.246309471140577     
  -15.862828457493439     
   2.4315050816261214     
  -4.0298603373005051     
  -25.365280684571783     
  -15.999576502418108     
   2.4212716477852090     
  -4.1569867327827810     
  -25.485277508339916     
  -16.140148103030665     
   2.4107196457790105     
  -4.2847157481014158     
  -25.606328619112649     
  -16.284659195706645     
   2.3998475624070879     
  -4.4130527285568952     
  -25.728463563080446     
  -16.433230953164799     
   2.3886538709191925     
  -4.5420031694526726     
  -25.851712795229183     
  -16.585989380984145     
   2.3771370306345068     
  -4.6715727207297091     
  -25.976107715586565     
  -16.743066477413361     
   2.3652954865490461     
  -4.8017671918040969     
  -26.101680714167166     
  -16.904599423543591     
   2.3531276689307066     
  -4.9325925566141215     
  -26.228465209843741     
  -17.070731933958033     
   2.3406319929014230     
  -5.0640549588871044     
  -26.356495699348429     
  -17.241613750146822     
   2.3278068580058697     
  -5.1961607176416589     
  -26.485807802474525     
  -17.417401575513079     
   2.3146506477661002     
  -5.3289163329335754     
  -26.616438314290878     
  -17.598258881978190     
   2.3011617292215072     
  -5.4623284918590640     
  -26.748425255905712     
  -17.784356969486069     
   2.2873384524534321     
  -5.5964040748317743     
  -26.881807933176859     
  -17.975874534556297     
   2.2731791500937311     
  -5.7311501621451786     
  -27.016626992186030     
  -18.172998955091238     
   2.2586821368165579     
  -5.8665740408365199     
  -27.152924484349217     
  -18.375925999139433     
   2.2438457088125960     
  -6.0026832118707469     
  -27.290743929342760     
  -18.584860996122924     
   2.2286681432449074     
  -6.1394853976611410     
  -27.430130386813687     
  -18.800018556736521     
   2.2131476976855473     
  -6.2769885499431455     
  -27.571130525989204     
  -19.021624231058624     
   2.1972826095320230     
  -6.4152008580274265     
  -27.713792707722149     
  -19.249913671042815     
   2.1810710954026304     
  -6.5541307574473668     
  -27.858167060254967     
  -19.485134855471646     
   2.1645113505096529     
  -6.6937869390271851     
  -28.004305571671008     
  -19.727547288716060     
   2.1476015480093360     
  -6.8341783583972004     
  -28.152262176336375     
  -19.977423778152996     
   2.1303398383274947     
  -6.9753142459747197     
  -28.302092854672519     
  -20.235050944391972     
   2.1127243484595448     
  -7.1172041174532925     
  -28.453855736755465     
  -20.500729314173054     
   2.0947531812436617     
  -7.2598577848117074     
  -28.607611206611757     
  -20.774775765824902     
   2.0764244146057194     
  -7.4032853678903789     
  -28.763422024855448     
  -21.057522671996502     
   2.0577361007745467     
  -7.5474973065647530     
  -28.921353444895416     
  -21.349320514213094     
   2.0386862654659708     
  -7.6925043735488750     
  -29.081473348752020     
  -21.650537734710902     
   2.0192729070340172     
  -7.8383176878751577     
  -29.243852381762348     
  -21.961563035080392     
   1.9994939955875204     
  -7.9849487290908812     
  -29.408564104525453     
  -22.282805473546340     
   1.9793474720703048     
  -8.1324093522161345     
  -29.575685145577047     
  -22.614697190420163     
   1.9588312473029605     
  -8.2807118035163434     
  -29.745295374505204     
  -22.957693350624943     
   1.9379432009841209     
  -8.4298687371391896     
  -29.917478074634886     
  -23.312275447930546     
   1.9166811806490021     
  -8.5798932326770174     
  -30.092320140494373     
  -23.678951243393492     
   1.8950430005828187     
  -8.7307988137152996     
  -30.269912274819816     
  -24.058258437922021     
   1.8730264406865242     
  -8.8825994674351119     
  -30.450349213104239     
  -24.450764895013844     
   1.8506292452921536     
  -9.0353096653424121     
  -30.633729949816839     
  -24.857072592677689     
   1.8278491219248514     
  -9.1889443852026123     
  -30.820157994261926     
  -25.277818283137606     
   1.8046837400084705     
  -9.3435191342667281     
  -31.009741631385452     
  -25.713677714204525     
   1.7811307295113927     
  -9.4990499738807994     
  -31.202594214241991     
  -26.165366783653912     
   1.7571876795289962     
  -9.6555535455791990     
  -31.398834465119393     
  -26.633646220764103     
   1.7328521367989185     
  -9.8130470987714400     
  -31.598586811775128     
  -27.119323185855261     
   1.7081216041449920     
  -9.9715485201400469     
  -31.801981735669038     
  -27.623256606615669     
   1.6829935388454089     
  -10.131076364879769     
  -32.009156160218659     
  -28.146359305821878     
   1.6574653509203445     
  -10.291649889917844     
  -32.220253855012317     
  -28.689604067135882     
   1.6315344013338919     
  -10.453289089269168     
  -32.435425885515841     
  -29.254026532348036     
   1.6051980001047705     
  -10.616014731694225     
  -32.654831084508444     
  -29.840731838484583     
   1.5784534043198224     
  -10.779848400838736     
  -32.878636573297079     
  -30.450899331687260     
   1.5512978160438398     
  -10.944812538067694     
  -33.107018318284737     
  -31.085788461638895     
   1.5237283801187371     
  -11.110930488192770     
  -33.340161731747024     
  -31.746746851364072     
   1.4957421818445116     
  -11.278226548354972     
  -33.578262333132258     
  -32.435215626310999     
   1.4673362445337985     
  -11.446726020313623     
  -33.821526450329586     
  -33.152739873715063     
   1.4385075269311387     
  -11.616455266437907     
  -34.070171999382453     
  -33.900975181445162     
   1.4092529204873112     
  -11.787441769719468     
  -34.324429313243286     
  -34.681700053226812     
   1.3795692464782408     
  -11.959714198161686     
  -34.584542063642495     
  -35.496824156321381     
   1.3494532529570620     
  -12.133302473932826     
  -34.850768244814901     
  -36.348403263914847     
   1.3189016115268981     
  -12.308237847718102     
  -35.123381269294271     
  -37.238649666225939     
   1.2879109139207694     
  -12.484552978745812     
  -35.402671141790961     
  -38.169950137754512     
   1.2564776683737970     
  -12.662282021019854     
  -35.688945767824123     
  -39.144879389204000     
   1.2245982957714587     
  -12.841460716347518     
  -35.982532363243145     
  -40.166221585368824     
   1.1922691255561066     
  -13.022126494818464     
  -36.283779025133420     
  -41.236987840692223     
   1.1594863913722191     
  -13.204318583466140     
  -36.593056433938607     
  -42.360442257901539     
   1.1262462264289306     
  -13.388078123928173     
  -36.910759750872870     
  -43.540124683050372     
   1.0925446585562197     
  -13.573448300020340     
  -37.237310685995745     
  -44.779882512957087     
   1.0583776049287164     
  -13.760474476247442     
  -37.573159804842930     
  -46.083900243651058     
   1.0237408664283769     
  -13.949204348401221     
  -37.918789056670306     
  -47.456738975343498     
  0.98863012161422237     
  -14.139688107540364     
  -38.274714598985391     
  -48.903374715179005     
  0.95304092026389864     
  -14.331978618811197     
  -38.641489909349225     
  -50.429248037888897     
  0.91696867644793578     
  -14.526131616758658     
  -39.019709269633402     
  -52.040314005558884     
  0.88040866109319837     
  -14.722205918994424     
  -39.410011624675086     
  -53.743105310389616     
  0.84335599398703676     
  -14.920263660342375     
  -39.813084914503015     
  -55.544797831958924     
  0.80580563516799986     
  -15.120370549874234     
  -40.229670898242702     
  -57.453291370307170     
  0.76775237564252341     
  -15.322596153578637     
  -40.660570583519991     
  -59.477297672069845     
  0.72919082735965279     
  -15.527014205827593     
  -41.106650316060524     
  -61.626443124387613     
  0.69011541236743545     
  -15.733702953216474     
  -41.568848639493424     
  -63.911388805273305     
  0.65052035106494643     
  -15.942745534954044     
  -42.048184055532985     
  -66.343964186205540     
  0.61039964945277470     
  -16.154230404560195     
  -42.545763786929513     
  -68.937328795996507     
  0.56974708527194251     
  -16.368251798409773     
  -43.062793752899502     
  -71.706152296271000     
  0.52855619290633371     
  -16.584910257529820     
  -43.600589895121523     
  -74.666832507820104     
  0.48682024690640574     
  -16.804313210114955     
  -44.160591138930187     
  -77.837742063340684     
  0.44453224397178120     
  -17.026575623473288     
  -44.744374204405233     
  -81.239526519591266     
  0.40168488320671758     
  -17.251820735617564     
  -45.353670653302174     
  -84.895446955946269     
  0.35827054443473277     
  -17.480180878514492     
  -45.990386505471761     
  -88.831794053906862     
  0.31428126432600423     
  -17.711798407180368     
  -46.656624960876080     
  -93.078371266694973     
  0.26970871005249775     
  -17.946826751445993     
  -47.354712745376276     
  -97.669080231216881     
  0.22454415013984450     
  -18.185431610427216     
  -48.087230847110419     
  -102.64261362447448     
  0.17877842213014511     
  -18.427792313668220     
  -48.857050449293965     
  -108.04329890891074     
  0.13240189660411994     
  -18.674103377769239     
  -49.667375191110807     
  -113.92211086849743     
   8.5404437031771085E-002
  -18.924576293303573     
  -50.521791022624527     
  -120.33791361529046     
   3.7775354824719401E-002
  -19.179441584296988     
  -51.424325374739226     
  -127.35897211943113     
  -1.0496641153553522E-002
  -19.438951191897917     
  -52.379517665634935     
  -135.06482394008799     
  -5.9423501506583737E-002
  -19.703381245674976     
  -53.392503845185615     
  -143.54859055107761     
 -0.10901790071652988     
  -19.973035300973731     
  -54.469118274318674     
  -152.91987312403779     
 -0.15929331033119742     
  -20.248248139966407     
  -55.616017322748988     
  -163.30838487110304     
 -0.21026408248289313     
  -20.529390258796479     
  -56.840830209282231     
  -174.86856596867307     
 -0.26194554564003680     
  -20.816873195454807     
  -58.152344454047309     
  -187.78547342037629     
 -0.31435411492953269     
  -21.111155895351672     
  -59.560735504700105     
  -202.28238829120221     
 -0.36750741992713215     
  -21.412752367655624     
  -61.077853416884089     
  -218.63071809838664     
 -0.42142445353509828     
  -21.722240960704397     
  -62.717583802622030     
  -237.16303427068732     
 -0.47612574650803496     
  -22.040275686610077     
  -64.496306559652140     
  -258.29043344606902     
 -0.53163357342858186     
  -22.367600165035459     
  -66.433484810497703     
  -282.52592720932802     
 -0.58797219758884756     
  -22.705064950223115     
  -68.552429264567621     
  -310.51642223718824     
 -0.64516816446640768     
  -23.053649279462906     
  -70.881302431346583     
  -343.08698430211871     
 -0.70325065653938934     
  -23.414488672575299     
  -73.454454813612415     
  -381.30345084735893     
 -0.76225192642983353     
  -23.788910386346757     
  -76.314230694967677     
  -426.56136182878214     
 -0.82220783135882125     
  -24.178479565355875     
  -79.513440908683478     
  -480.71936118330314     
 -0.88315850051791012     
  -24.585060257921491     
  -83.118836117558331     
  -546.28648888132170     
 -0.94514917961483602     
  -25.010897310175796     
  -87.215984784168157     
  -626.75556809414388     
  -1.0082313158509295     
  -25.458728900998413     
  -91.916651544874355     
  -726.95570368899905     
  -1.0724639758584498     
  -25.931942578166943     
  -97.368819322541725     
  -854.28056880394661     
  -1.1379157355585221     
  -26.434804435444740     
  -103.77592358857147     
  -1018.2977707035083     
  -1.2046672570722283     
  -26.972777136588274     
  -111.41315686884762     
  -1239.3986337133156     
  -1.2728148977477827     
  -27.553081645314652     
  -120.70864662169771     
  -1529.4406516552569     
  -1.3424759284126355     
  -28.185301890641661     
  -132.17945150911189     
  -1988.5488148964012     
  -1.4137963757864060     
  -28.883484438466546     
  -147.09356762083524     
  -2493.8062823069422     
  -1.4869633874033621     
  -29.665711144363961     
  -165.79711473813691     
  -3971.7683351510536     
  -1.5622259561116238     
  -30.569167374338747     
  -195.58537725177050     
  -3923.3561180238480     
  -1.6399325855946367     
  -31.620657187810526     
  -225.01054813694873     
  -13913.719595468419     
  -1.7206079463587001     
  -33.006592170910338     
  -329.36344510296431     
   2867.0571260086531     
  -1.8051381505502737     
  -34.599652075312463     
  -307.86051665789984     
  -116316.19044295387     
  -1.8953788494433401     
  -38.319883229407488     
  -1180.2319449800739     
  -92479.540929162395     
  -2.0000000000000000     
  -45.955034346729448     
  -1873.8285019487771     
  -92479.540929162395     
   2.0000000000000000     
  -3.9999999948705063     
   3.9905363461223464     
   4352.6952523114114     
   1.9999960000040000     
  -3.9999920007397285     
   4.0035944318792804     
   38619.237909383155     
   1.9999956744740504     
  -3.9999913483260836     
   4.0130232404332853     
  -144726.32768270213     
   1.9999953224516682     
  -3.9999906453502181     
   3.9748129744534664     
   167500.59896471965     
   1.9999949417808389     
  -3.9999898842495742     
   4.0226350347712216     
  -118964.26280176727     
   1.9999945301300879     
  -3.9999890600669077     
   3.9859061419993056     
   76526.694071700171     
   1.9999940849782003     
  -3.9999881700541926     
   4.0114557164532103     
  -34451.790001659429     
   1.9999936035987811     
  -3.9999872060320025     
   3.9990173911709692     
  -31850.696957825330     
   1.9999930830435562     
  -3.9999861667921306     
   3.9865823147420754     
   75460.479939758676     
   1.9999925201243163     
  -3.9999850402426596     
   4.0184410464065063     
  -74557.779018120375     
   1.9999919113933917     
  -3.9999838223434541     
   3.9844016945960705     
   50276.898951763556     
   1.9999912531225355     
  -3.9999825068452655     
   4.0092236620564474     
  -24363.292582828726     
   1.9999905412800920     
  -3.9999810821857626     
   3.9962164835629861     
   13309.620849194347     
   1.9999897715063044     
  -3.9999795426080840     
   4.0039005693222851     
  -16167.180964291634     
   1.9999889390866143     
  -3.9999778782368893     
   3.9938071057743474     
   16611.213000054326     
   1.9999880389227880     
  -3.9999760781624252     
   4.0050217801097148     
  -11115.758235381489     
   1.9999870655016940     
  -3.9999741308388614     
   3.9969064944443251     
   6042.7354980839200     
   1.9999860128615383     
  -3.9999720259171121     
   4.0016771460791976     
  -2354.0921361711253     
   1.9999848745553537     
  -3.9999697489055519     
   3.9996673732233567     
   271.74690081340543     
   1.9999836436115166     
  -3.9999672871260197     
   3.9999182540775147     
   697.33349574423914     
   1.9999823124910523     
  -3.9999646246851621     
   4.0006144361676998     
  -960.43655257862974     
   1.9999808730414652     
  -3.9999617456904013     
   3.9995775516252356     
   37.730437680863574     
   1.9999793164468123     
  -3.9999586327817624     
   3.9996216003117988     
   781.81025869674090     
   1.9999776331737142     
  -3.9999552661024551     
   4.0006086110667871     
  -591.92215423221035     
   1.9999758129129739     
  -3.9999516253524234     
   3.9998005121676377     
  -283.56192996786456     
   1.9999738445164428     
  -3.9999476889121599     
   3.9993818851594360     
   1034.7934807748268     
   1.9999717159287524     
  -3.9999434314575799     
   4.0010338941420507     
  -1076.8887991888723     
   1.9999694141134905     
  -3.9999388276392236     
   3.9991747674750133     
   626.94065230991157     
   1.9999669249733683     
  -3.9999338495784729     
   4.0003451934516612     
  -109.35072035751118     
   1.9999642332638963     
  -3.9999284657508447     
   4.0001244343749516     
  -227.22872660482960     
   1.9999613225000332     
  -3.9999226442946569     
   3.9996283682679996     
   265.43122386041728     
   1.9999581748552411     
  -3.9999163489701584     
   4.0002549932864362     
  -93.440099761405349     
   1.9999547710523284     
  -3.9999095409851813     
   4.0000164493320280     
  -36.557583501976403     
   1.9999510902454112     
  -3.9999021792606855     
   3.9999155259021233     
   43.773957435633591     
   1.9999471098922716     
  -3.9998942183898798     
   4.0000462060846527     
  -9.6734204025707715     
   1.9999428056163340     
  -3.9998856095352382     
   4.0000149774221878     
  -37.153976296473935     
   1.9999381510574104     
  -3.9998763002564086     
   3.9998852720330498     
   75.253568579560920     
   1.9999331177103066     
  -3.9998662331694579     
   4.0001693641746687     
  -77.052931476864160     
   1.9999276747502996     
  -3.9998553468376827     
   3.9998548062089254     
   42.442529548571862     
   1.9999217888444176     
  -3.9998435747344709     
   4.0000421728111668     
   1.8598142937345568     
   1.9999154239473727     
  -3.9998308442739412     
   4.0000510513173779     
  -25.585616167059094     
   1.9999085410808937     
  -3.9998170779867195     
   3.9999189687195633     
   31.887283156845552     
   1.9999010980951133     
  -3.9998021912770048     
   4.0000969796376733     
  -32.166061160755042     
   1.9998930494105509     
  -3.9997860930798406     
   3.9999027987843347     
   22.734033770039066     
   1.9998843457391104     
  -3.9997686848682199     
   4.0000512092141207     
  -9.1838687919198456     
   1.9998749337823953     
  -3.9997498597334173     
   3.9999863766807131     
   3.4756810717666142     
   1.9998647559054892     
  -3.9997295026565887     
   4.0000129096980590     
  -1.5805538526324472     
   1.9998537497842164     
  -3.9997074888296549     
   3.9999998619542749     
 -0.63104347296522123     
   1.9998418480237246     
  -3.9996836835145873     
   3.9999942286293528     
 -0.63718038414658218     
   1.9998289777460618     
  -3.9996579408976540     
   3.9999880776067940     
   2.2634123353482307     
   1.9998150601442310     
  -3.9996301032173465     
   4.0000117056633071     
 -0.66244228325775467     
   1.9998000100000000     
  -3.9995999999718861     
   4.0000042275547045     
  -1.3460826651708484     
   1.9997837351625245     
  -3.9995674469416258     
   3.9999877953871703     
   1.6621319131962344     
   1.9997661359846077     
  -3.9995322446350325     
   4.0000097369728902     
 -0.99197721116237458     
   1.9997471047131574     
  -3.9994941774341792     
   3.9999955763088932     
  0.22576491791697317     
   1.9997265248301250     
  -3.9994530122783156     
   3.9999990614292420     
  0.43626604250820522     
   1.9997042703399157     
  -3.9994084969327837     
   4.0000063441244311     
 -0.67588426047816685     
   1.9996802049989275     
  -3.9993603588397582     
   3.9999941432078971     
  0.43587543651368965     
   1.9996541814825313     
  -3.9993083031648542     
   4.0000026518825642     
 -0.19649879638420900     
   1.9996260404844270     
  -3.9992520110301415     
   3.9999985038818942     
   5.8903302021372651E-002
   1.9995956097428977     
  -3.9991911377132801     
   3.9999998484969344     
   2.2440096599936676E-002
   1.9995627029880476     
  -3.9991253103485418     
   4.0000004024365756     
  -8.9263992675331135E-003
   1.9995271188036321     
  -3.9990541257751624     
   4.0000001641533718     
   2.9035162202611261E-002
   1.9994886393965741     
  -3.9989771480063063     
   4.0000010023015005     
  -5.3274019010545147E-002
   1.9994470292667073     
  -3.9988939055906889     
   3.9999993393048099     
   4.0520021552632943E-003
   1.9994020337686886     
  -3.9988038887033035     
   3.9999994760855633     
   2.8271093827299244E-002
   1.9993533775573780     
  -3.9987065459882438     
   4.0000005080799514     
  -3.7484657865187954E-002
   1.9993007629072845     
  -3.9986012812703033     
   3.9999990284003895     
   5.5432223515090959E-002
   1.9992438678959319     
  -3.9984874498173348     
   4.0000013946242188     
  -4.7445619577350190E-002
   1.9991823444401837     
  -3.9983643544555867     
   3.9999992044984931     
   1.3686547968225186E-002
   1.9991158161736968     
  -3.9982312412913341     
   3.9999998876959610     
   9.3254604393931684E-003
   1.9990438761527358     
  -3.9980872950027688     
   4.0000003910829758     
  -5.9427848581609438E-003
   1.9989660843765624     
  -3.9979316339797584     
   4.0000000441855059     
  -4.2425697377439569E-003
   1.9988819651075278     
  -3.9977633048620693     
   3.9999997763799922     
   1.9416665177403247E-003
   1.9987910039748227     
  -3.9975812766766436     
   3.9999999089192597     
   4.7154632648051783E-003
   1.9986926448445750     
  -3.9973844345420497     
   4.0000002569949480     
  -3.3028850219003290E-003
   1.9985862864376269     
  -3.9971715728693260     
   3.9999999933483448     
  -3.3518238938508595E-003
   1.9984712786748633     
  -3.9969413879640556     
   3.9999997040211088     
   6.5121951291071001E-003
   1.9983469187283955     
  -3.9966924699897275     
   4.0000003118970149     
  -5.4078910408013299E-003
   1.9982124467552183     
  -3.9964232944072373     
   3.9999997660199380     
   4.0553985660462515E-003
   1.9980670412881441     
  -3.9961322126044534     
   4.0000002086897108     
  -3.1136359814165097E-003
   1.9979098142568914     
  -3.9958174417882564     
   3.9999998411590614     
   2.1978935637442893E-003
   1.9977398056101081     
  -3.9954770540904549     
   4.0000001217100367     
  -1.2399055115747974E-003
   1.9975559775068996     
  -3.9951089647324305     
   3.9999999505615289     
  -1.2308719794357594E-004
   1.9973572080440365     
  -3.9947109192939396     
   3.9999999321886675     
   1.0428053290473212E-003
   1.9971422844824802     
  -3.9942804798520695     
   4.0000001005128709     
  -8.4233338386954576E-004
   1.9969098959341396     
  -3.9938150101035887     
   3.9999999534826056     
   3.0682228707041458E-004
   1.9966586254668723     
  -3.9933116591959239     
   4.0000000113973346     
  -1.1372564553213137E-004
   1.9963869415826647     
  -3.9927673442517295     
   3.9999999881838715     
  -3.1201669293854610E-006
   1.9960931890206297     
  -3.9921787315129991     
   3.9999999874951579     
   2.3801832144175358E-004
   1.9957755788329867     
  -3.9915422159012985     
   4.0000000443085497     
  -2.9872208197944419E-004
   1.9954321776784898     
  -3.9908538989597688     
   3.9999999672027480     
   1.3581318278810085E-004
   1.9950608962738670     
  -3.9901095649604641     
   4.0000000051116373     
   3.9273997395502452E-006
   1.9946594769397221     
  -3.9893046550788154     
   4.0000000062970882     
  -7.1747386456156846E-005
   1.9942254801730108     
  -3.9884342394949326     
   3.9999999828783217     
   1.1737839850520842E-004
   1.9937562701736700     
  -3.9874929871761937     
   4.0000000243093305     
  -1.0488560663336936E-004
   1.9932489992482358     
  -3.9864751332428585     
   3.9999999842749951     
   4.0987813308030656E-005
   1.9927005910083471     
  -3.9853744436553749     
   4.0000000011930670     
   7.4249678396158454E-006
   1.9921077222769317     
  -3.9841841770219384     
   4.0000000045072017     
  -1.7524507005409458E-005
   1.9914668036096095     
  -3.9828970433284003     
   3.9999999960485582     
   1.3718769997224313E-005
   1.9907739583334776     
  -3.9815051592754509     
   4.0000000032091592     
  -6.1191200768331729E-006
   1.9900249999999999     
  -3.9799999999996167     
   3.9999999997553157     
   3.9008885011071470E-008
   1.9801000000000000     
  -3.9600000000001088     
   4.0000000000478817     
  -6.8255623375534932E-009
   1.9702249999999999     
  -3.9399999999999973     
   3.9999999999966906     
   2.7881696951226327E-009
   1.9603999999999999     
  -3.9199999999999617     
   4.0000000000176019     
  -4.5409009885588594E-009
   1.9506250000000001     
  -3.8999999999999586     
   3.9999999999835447     
   7.3931971655838466E-010
   1.9409000000000001     
  -3.8800000000000270     
   3.9999999999890896     
   2.8617996861157710E-009
   1.9312250000000000     
  -3.8600000000000279     
   4.0000000000105533     
   3.1921132404022516E-010
   1.9216000000000000     
  -3.8399999999999692     
   4.0000000000129479     
  -3.2842173425251547E-009
   1.9120250000000001     
  -3.8199999999999661     
   3.9999999999883160     
  -5.4312110364662606E-010
   1.9025000000000001     
  -3.8000000000000349     
   3.9999999999842424     
   3.7520209161812107E-009
   1.8930250000000000     
  -3.7800000000000433     
   4.0000000000123830     
   6.0103033661107505E-010
   1.8835999999999999     
  -3.7599999999999700     
   4.0000000000168905     
  -5.3770321528645532E-009
   1.8742250000000000     
  -3.7399999999999864     
   3.9999999999765627     
   5.9126037399437287E-009
   1.8649000000000000     
  -3.7199999999999926     
   4.0000000000209068     
  -5.6926019453840234E-009
   1.8556250000000001     
  -3.6999999999999948     
   3.9999999999782125     
   5.9154459108867691E-009
   1.8464000000000000     
  -3.6799999999999931     
   4.0000000000225784     
  -5.3969273494658360E-009
   1.8372250000000001     
  -3.6599999999999810     
   3.9999999999821014     
  -1.6848744621711407E-010
   1.8281000000000001     
  -3.6400000000000738     
   3.9999999999808376     
   9.3390184474628685E-009
   1.8190249999999999     
  -3.6199999999999948     
   4.0000000000508802     
  -1.0404477279735137E-008
   1.8100000000000001     
  -3.5999999999999353     
   3.9999999999728466     
   2.2985169323419582E-009
   1.8010250000000001     
  -3.5800000000000280     
   3.9999999999900857     
   4.3367975877117673E-009
   1.7921000000000000     
  -3.5599999999999961     
   4.0000000000226112     
  -7.0023098430738107E-009
   1.7832250000000001     
  -3.5400000000000142     
   3.9999999999700941     
   7.9028339428077892E-009
   1.7744000000000000     
  -3.5200000000000156     
   4.0000000000293658     
  -7.2720496291367387E-009
   1.7656250000000000     
  -3.5000000000000053     
   3.9999999999748255     
   5.4065196763985974E-009
   1.7568999999999999     
  -3.4800000000000297     
   4.0000000000153744     
  -1.4228618283595993E-010
   1.7482249999999999     
  -3.4599999999999556     
   4.0000000000143068     
  -4.8374637628967279E-009
   1.7396000000000000     
  -3.4399999999999746     
   3.9999999999780260     
   2.2347457218074954E-009
   1.7310250000000000     
  -3.4200000000000426     
   3.9999999999947864     
   2.0088819496777416E-009
   1.7224999999999999     
  -3.4000000000000310     
   4.0000000000098535     
   8.7689855376993281E-010
   1.7140249999999999     
  -3.3799999999999653     
   4.0000000000164295     
  -5.5170090718092929E-009
   1.7056000000000000     
  -3.3599999999999866     
   3.9999999999750524     
   6.9808159253170685E-009
   1.6972250000000000     
  -3.3399999999999803     
   4.0000000000274083     
  -8.1959328213088090E-009
   1.6889000000000001     
  -3.3199999999999972     
   3.9999999999659392     
   8.6167517565627747E-009
   1.6806250000000000     
  -3.3000000000000060     
   4.0000000000305649     
  -6.0912164201454231E-009
   1.6724000000000001     
  -3.2799999999999674     
   3.9999999999848805     
  -1.4563461547822941E-009
   1.6642250000000001     
  -3.2600000000000704     
   3.9999999999739577     
   1.1916689857116570E-008
   1.6560999999999999     
  -3.2399999999999771     
   4.0000000000633333     
  -1.7859669299014042E-008
   1.6480250000000001     
  -3.2199999999999953     
   3.9999999999293854     
   1.6960388649067665E-008
   1.6399999999999999     
  -3.2000000000000304     
   4.0000000000565885     
  -1.0111733672602034E-008
   1.6320250000000001     
  -3.1799999999999371     
   3.9999999999807505     
   6.0724758554897510E-010
   1.6241000000000001     
  -3.1600000000000219     
   3.9999999999853051     
   4.9027448767446871E-009
   1.6162250000000000     
  -3.1400000000000032     
   4.0000000000220757     
  -6.0073723773257321E-009
   1.6084000000000001     
  -3.1200000000000054     
   3.9999999999770202     
   4.9161563708821590E-009
   1.6006250000000000     
  -3.1000000000000281     
   4.0000000000138911     
   5.5351279115711753E-010
   1.5929000000000000     
  -3.0799999999999486     
   4.0000000000180425     
  -9.8215657828860012E-009
   1.5852250000000001     
  -3.0600000000000427     
   3.9999999999443809     
   1.5711432155285352E-008
   1.5775999999999999     
  -3.0400000000000258     
   4.0000000000622169     
  -1.3101075779786686E-008
   1.5700250000000000     
  -3.0199999999999605     
   3.9999999999639586     
   8.2716056226672597E-009
   1.5625000000000000     
  -2.9999999999999858     
   4.0000000000259952     
  -5.7746696313642993E-009
   1.5550250000000001     
  -2.9799999999999640     
   3.9999999999826858     
   6.1586291622006632E-010
   1.5476000000000001     
  -2.9600000000000390     
   3.9999999999873044     
   3.3115732378519140E-009
   1.5402250000000000     
  -2.9400000000000404     
   4.0000000000121414     
   3.4852121189032883E-010
   1.5328999999999999     
  -2.9199999999999728     
   4.0000000000147553     
  -4.7055692675712593E-009
   1.5256250000000000     
  -2.8999999999999875     
   3.9999999999794635     
   4.2629899610346869E-009
   1.5184000000000000     
  -2.8800000000000101     
   4.0000000000114362     
  -3.2334135369183390E-009
   1.5112250000000000     
  -2.8600000000000136     
   3.9999999999871854     
   4.6915360485399974E-009
   1.5041000000000000     
  -2.8399999999999901     
   4.0000000000223714     
  -6.4558136614323245E-009
   1.4970250000000001     
  -2.8199999999999990     
   3.9999999999739533     
   6.9210415176712501E-009
   1.4900000000000000     
  -2.7999999999999994     
   4.0000000000258611     
  -7.0175865118926529E-009
   1.4830250000000000     
  -2.7800000000000016     
   3.9999999999732294     
   6.9385386325393425E-009
   1.4761000000000000     
  -2.7600000000000056     
   4.0000000000252687     
  -6.5970340301646444E-009
   1.4692250000000000     
  -2.7400000000000029     
   3.9999999999757905     
   5.3101523178611338E-009
   1.4623999999999999     
  -2.7200000000000242     
   4.0000000000156168     
  -4.3272052607790065E-010
   1.4556249999999999     
  -2.6999999999999544     
   4.0000000000123714     
  -3.5793590313915014E-009
   1.4489000000000001     
  -2.6799999999999597     
   3.9999999999855262     
   5.3921311859994551E-010
   1.4422250000000001     
  -2.6600000000000219     
   3.9999999999895701     
   1.4225065569917193E-009
   1.4356000000000000     
  -2.6400000000000472     
   4.0000000000002389     
   3.3809399724305310E-009
   1.4290250000000000     
  -2.6199999999999828     
   4.0000000000255955     
  -5.7093885175163401E-009
   1.4225000000000001     
  -2.5999999999999619     
   3.9999999999827756     
   6.0964566728216544E-010
   1.4160250000000001     
  -2.5800000000000365     
   3.9999999999873479     
   3.2708058483876783E-009
   1.4096000000000000     
  -2.5600000000000387     
   4.0000000000118785     
   5.1754156515926256E-010
   1.4032249999999999     
  -2.5399999999999694     
   4.0000000000157607     
  -5.3401727484469980E-009
   1.3969000000000000     
  -2.5199999999999907     
   3.9999999999757092     
   6.6318506242168893E-009
   1.3906250000000000     
  -2.4999999999999880     
   4.0000000000254481     
  -6.9761973975346278E-009
   1.3844000000000001     
  -2.4799999999999915     
   3.9999999999731264     
   7.0614625258258390E-009
   1.3782250000000000     
  -2.4599999999999933     
   4.0000000000260876     
  -7.0582650835149186E-009
   1.3721000000000001     
  -2.4399999999999951     
   3.9999999999731504     
   6.9607430930318457E-009
   1.3660250000000000     
  -2.4199999999999990     
   4.0000000000253557     
  -6.5734973020425911E-009
   1.3600000000000001     
  -2.3999999999999955     
   3.9999999999760547     
   5.1222137642525881E-009
   1.3540250000000000     
  -2.3800000000000190     
   4.0000000000144720     
  -3.9503511573002875E-009
   1.3481000000000001     
  -2.3600000000000207     
   3.9999999999848441     
   4.9945825253416801E-009
   1.3422250000000000     
  -2.3400000000000030     
   4.0000000000223030     
  -6.0976113047672640E-009
   1.3364000000000000     
  -2.3200000000000061     
   3.9999999999765712     
   5.1849191606834161E-009
   1.3306249999999999     
  -2.3000000000000256     
   4.0000000000154579     
  -4.3094416923850040E-010
   1.3249000000000000     
  -2.2799999999999567     
   4.0000000000122258     
  -3.4618530264651752E-009
   1.3192250000000001     
  -2.2599999999999603     
   3.9999999999862621     
  -2.9309887850104108E-012
   1.3136000000000001     
  -2.2400000000000291     
   3.9999999999862403     
   3.5445424373392565E-009
   1.3080250000000000     
  -2.2200000000000313     
   4.0000000000128244     
   3.5615954629974990E-011
   1.3025000000000000     
  -2.1999999999999664     
   4.0000000000130917     
  -3.6869174380171865E-009
   1.2970250000000001     
  -2.1799999999999704     
   3.9999999999854392     
   5.0119908223678026E-010
   1.2916000000000001     
  -2.1600000000000334     
   3.9999999999891984     
   1.6821211090700657E-009
   1.2862250000000000     
  -2.1400000000000561     
   4.0000000000018145     
   3.2328806298665189E-009
   1.2808999999999999     
  -2.1199999999999868     
   4.0000000000260609     
  -7.0817129937950019E-009
   1.2756250000000000     
  -2.0999999999999890     
   3.9999999999729479     
   7.0990324729791543E-009
   1.2704000000000000     
  -2.0799999999999912     
   4.0000000000261906     
  -7.1035621829196250E-009
   1.2652250000000000     
  -2.0599999999999934     
   3.9999999999729141     
   7.1041839078134151E-009
   1.2601000000000000     
  -2.0399999999999956     
   4.0000000000261959     
  -7.1020522796061348E-009
   1.2550250000000001     
  -2.0199999999999978     
   3.9999999999729301     
   7.0930816775671635E-009
   1.2500000000000000     
  -2.0000000000000000     
   4.0000000000261284     
  -7.0596861689864388E-009
   1.2450250000000000     
  -1.9800000000000018     
   3.9999999999731806     
   6.9351635545444821E-009
   1.2401000000000000     
  -1.9600000000000060     
   4.0000000000251941     
  -6.4704686053573765E-009
   1.2352250000000000     
  -1.9400000000000013     
   3.9999999999766658     
   4.7360337873669736E-009
   1.2303999999999999     
  -1.9200000000000290     
   4.0000000000121858     
   1.7370105354075335E-009
   1.2256250000000000     
  -1.8999999999999355     
   4.0000000000252136     
  -1.1683898293313167E-008
   1.2209000000000001     
  -1.8800000000000285     
   3.9999999999375841     
   1.6541523706337089E-008
   1.2162249999999999     
  -1.8600000000000305     
   4.0000000000616458     
  -1.1814282885325146E-008
   1.2116000000000000     
  -1.8399999999999437     
   3.9999999999730385     
   2.2937207688755713E-009
   1.2070250000000000     
  -1.8200000000000354     
   3.9999999999902416     
   2.6396662633487697E-009
   1.2024999999999999     
  -1.8000000000000347     
   4.0000000000100391     
   1.3586465286152803E-009
   1.1980249999999999     
  -1.7799999999999589     
   4.0000000000202292     
  -8.0740747421259518E-009
   1.1936000000000000     
  -1.7600000000000093     
   3.9999999999596731     
   1.0545164741415872E-008
   1.1892250000000000     
  -1.7400000000000135     
   4.0000000000387619     
  -7.4619421752686255E-009
   1.1849000000000001     
  -1.7199999999999598     
   3.9999999999827978     
  -1.1611156480739727E-009
   1.1806250000000000     
  -1.7000000000000675     
   3.9999999999740892     
   1.2107204128142246E-008
   1.1763999999999999     
  -1.6799999999999700     
   4.0000000000648930     
  -1.8846435523300881E-008
   1.1722250000000001     
  -1.6599999999999988     
   3.9999999999235447     
   2.0646151455139241E-008
   1.1680999999999999     
  -1.6399999999999941     
   4.0000000000783906     
  -2.1105694969492086E-008
   1.1640250000000001     
  -1.6199999999999979     
   3.9999999999200986     
   2.1108625958277096E-008
   1.1599999999999999     
  -1.6000000000000014     
   4.0000000000784128     
  -2.0660895216906263E-008
   1.1560250000000001     
  -1.5799999999999967     
   3.9999999999234563     
   1.8902301945900019E-008
   1.1520999999999999     
  -1.5600000000000251     
   4.0000000000652234     
  -1.2315393149719955E-008
   1.1482250000000001     
  -1.5399999999999299     
   3.9999999999728582     
   1.9378276761017316E-009
   1.1444000000000001     
  -1.5200000000000293     
   3.9999999999873919     
   4.5639048096290894E-009
   1.1406250000000000     
  -1.5000000000000067     
   4.0000000000216209     
  -5.9825921994160986E-009
   1.1369000000000000     
  -1.4800000000000106     
   3.9999999999767519     
   5.1551651836234619E-009
   1.1332249999999999     
  -1.4600000000000304     
   4.0000000000154152     
  -4.2694736634984984E-010
   1.1295999999999999     
  -1.4399999999999611     
   4.0000000000122133     
  -3.4471092646981531E-009
   1.1260250000000001     
  -1.4199999999999648     
   3.9999999999863602     
   3.8191672047105353E-012
   1.1225000000000001     
  -1.4000000000000328     
   3.9999999999863887     
   3.4320990494052210E-009
   1.1190249999999999     
  -1.3800000000000365     
   4.0000000000121290     
   4.4320103143036208E-010
   1.1155999999999999     
  -1.3599999999999675     
   4.0000000000154534     
  -5.1693760383386639E-009
   1.1122250000000000     
  -1.3399999999999872     
   3.9999999999766831     
   6.0232707710383643E-009
   1.1089000000000000     
  -1.3199999999999907     
   4.0000000000218581     
  -4.7124082414029503E-009
   1.1056250000000001     
  -1.2999999999999698     
   3.9999999999865148     
  -1.3848477919964340E-009
   1.1024000000000000     
  -1.2800000000000633     
   3.9999999999761284     
   1.0252243498598536E-008
   1.0992249999999999     
  -1.2599999999999905     
   4.0000000000530198     
  -1.5607604098022755E-008
   1.0961000000000001     
  -1.2400000000000184     
   3.9999999999359632     
   1.8426593584308632E-008
   1.0930249999999999     
  -1.2199999999999931     
   4.0000000000741629     
  -1.9942270057526895E-008
   1.0900000000000001     
  -1.1999999999999962     
   3.9999999999245954     
   1.8710011318034942E-008
   1.0870249999999999     
  -1.1800000000000224     
   4.0000000000649205     
  -1.2264855797639018E-008
   1.0841000000000001     
  -1.1599999999999278     
   3.9999999999729341     
   1.9275248064332101E-009
   1.0812250000000001     
  -1.1400000000000268     
   3.9999999999873905     
   4.5545789362222381E-009
   1.0784000000000000     
  -1.1200000000000045     
   4.0000000000215499     
  -5.9706017907501469E-009
   1.0756250000000001     
  -1.1000000000000085     
   3.9999999999767706     
   5.1525894662063315E-009
   1.0729000000000000     
  -1.0800000000000280     
   4.0000000000154152     
  -4.2881254103122010E-010
   1.0702250000000000     
  -1.0599999999999592     
   4.0000000000121982     
  -3.4378722091332718E-009
   1.0676000000000001     
  -1.0399999999999625     
   3.9999999999864144     
  -3.0642155479654295E-011
   1.0650250000000001     
  -1.0200000000000311     
   3.9999999999861848     
   3.5605296488938587E-009
   1.0625000000000000     
  -1.0000000000000333     
   4.0000000000128892     
  -2.6645352591003732E-013
   1.0600250000000000     
 -0.97999999999996890     
   4.0000000000128866     
  -3.5593750169482486E-009
   1.0576000000000001     
 -0.95999999999997121     
   3.9999999999861915     
   2.7267077484793822E-011
   1.0552250000000001     
 -0.94000000000003969     
   3.9999999999863958     
   3.4318325958793110E-009
   1.0528999999999999     
 -0.92000000000004334     
   4.0000000000121343     
   4.7437609396183647E-010
   1.0506249999999999     
 -0.89999999999997371     
   4.0000000000156923     
  -5.3288928825168064E-009
   1.0484000000000000     
 -0.87999999999999523     
   3.9999999999757261     
   6.6302519030614291E-009
   1.0462250000000000     
 -0.85999999999999222     
   4.0000000000254525     
  -6.9819705572626787E-009
   1.0441000000000000     
 -0.83999999999999586     
   3.9999999999730882     
   7.0874861535230527E-009
   1.0420250000000000     
 -0.81999999999999751     
   4.0000000000262439     
  -7.1753269992313951E-009
   1.0400000000000000     
 -0.80000000000000082     
   3.9999999999724292     
   7.4208195144365097E-009
   1.0380250000000000     
 -0.77999999999999947     
   4.0000000000280851     
  -8.2971851611546233E-009
   1.0361000000000000     
 -0.76000000000001466     
   3.9999999999658566     
   8.9281471105097891E-009
   1.0342249999999999     
 -0.74000000000001842     
   4.0000000000328173     
  -7.8759221366908539E-009
   1.0324000000000000     
 -0.72000000000000197     
   3.9999999999737481     
   5.6648019608473938E-009
   1.0306249999999999     
 -0.70000000000002693     
   4.0000000000162341     
  -5.7198690228688013E-010
   1.0288999999999999     
 -0.67999999999995653     
   4.0000000000119442     
  -3.3947955557778158E-009
   1.0272250000000001     
 -0.65999999999996040     
   3.9999999999864833     
  -4.2188474935755910E-011
   1.0256000000000001     
 -0.64000000000002877     
   3.9999999999861666     
   3.5636382733628092E-009
   1.0240250000000000     
 -0.62000000000003108     
   4.0000000000128946     
  -1.1546319456101618E-012
   1.0225000000000000     
 -0.59999999999996667     
   4.0000000000128857     
  -3.5591973812643085E-009
   1.0210250000000001     
 -0.57999999999996898     
   3.9999999999861915     
   2.7267077484793822E-011
   1.0196000000000001     
 -0.56000000000003747     
   3.9999999999863958     
   3.4318325958793110E-009
   1.0182249999999999     
 -0.54000000000004111     
   4.0000000000121343     
   4.7437609396183647E-010
   1.0168999999999999     
 -0.51999999999997149     
   4.0000000000156923     
  -5.3288928825168064E-009
   1.0156250000000000     
 -0.49999999999999295     
   3.9999999999757261     
   6.6300742673774890E-009
   1.0144000000000000     
 -0.47999999999998999     
   4.0000000000254516     
  -6.9809047431590385E-009
   1.0132250000000000     
 -0.45999999999999364     
   3.9999999999730944     
   7.0742522950695208E-009
   1.0121000000000000     
 -0.43999999999999551     
   4.0000000000261515     
  -7.0962791198780840E-009
   1.0110250000000001     
 -0.41999999999999776     
   3.9999999999729292     
   7.0995653800309744E-009
   1.0100000000000000     
 -0.40000000000000002     
   4.0000000000261764     
  -7.0997430157149144E-009
   1.0090250000000001     
 -0.38000000000000222     
   3.9999999999729283     
   7.0968120269299040E-009
   1.0081000000000000     
 -0.36000000000000448     
   4.0000000000261542     
  -7.0762951054348311E-009
   1.0072250000000000     
 -0.34000000000000641     
   3.9999999999730820     
   6.9886318954104288E-009
   1.0064000000000000     
 -0.32000000000000994     
   4.0000000000254969     
  -6.6584959768078931E-009
   1.0056250000000000     
 -0.30000000000000726     
   3.9999999999755582     
   5.4342308430932413E-009
   1.0048999999999999     
 -0.28000000000002756     
   4.0000000000163149     
  -8.7601037535023269E-010
   1.0042249999999999     
 -0.25999999999996237     
   4.0000000000097451     
  -2.7744917474593103E-009
   1.0036000000000000     
 -0.23999999999996613     
   3.9999999999889360     
  -4.6505022055498516E-010
   1.0030250000000001     
 -0.22000000000003014     
   3.9999999999854481     
   3.7156056009735006E-009
   1.0024999999999999     
 -0.20000000000003321     
   4.0000000000133156     
  -1.9104717807749676E-010
   1.0020249999999999     
 -0.17999999999997021     
   4.0000000000118821     
  -2.9511504351376036E-009
   1.0016000000000000     
 -0.15999999999996611     
   3.9999999999897486     
  -2.2107649044755796E-009
   1.0012250000000000     
 -0.14000000000005880     
   3.9999999999731681     
   1.1789413889573542E-008
   1.0008999999999999     
 -0.11999999999997189     
   4.0000000000615881     
  -1.6522605505997476E-008
   1.0006250000000001     
  -9.9999999999973735E-002
   3.9999999999376690     
   1.1668976895862205E-008
   1.0004000000000000     
  -8.0000000000066573E-002
   4.0000000000251861     
  -1.7340795466225231E-009
   1.0002249999999999     
  -5.9999999999973144E-002
   4.0000000000121805     
  -4.7303494454808928E-009
   1.0001000000000000     
  -4.0000000000000917E-002
   3.9999999999767031     
   6.4442673419762228E-009
   1.0000249999999999     
  -1.9999999999996548E-002
   4.0000000000250351     
  -6.8373751105354983E-009
   1.0000000000000000     
   4.4235448637408581E-016
   3.9999999999737548     
   6.7664984726435780E-009
   1.0000249999999999     
   1.9999999999995660E-002
   4.0000000000245031     
  -6.2313709747739647E-009
   1.0001000000000000     
   4.0000000000001805E-002
   3.9999999999777680     
   4.3751668954429104E-009
   1.0002249999999999     
   5.9999999999972256E-002
   4.0000000000105818     
   2.2313706438125729E-009
   1.0004000000000000     
   8.0000000000067462E-002
   4.0000000000273168     
  -1.2308465358046569E-008
   1.0006250000000001     
   9.9999999999972833E-002
   3.9999999999350040     
   1.7304202515333200E-008
   1.0008999999999999     
  0.11999999999997277     
   4.0000000000647855     
  -1.2712408903326194E-008
   1.0012250000000000     
  0.14000000000005791     
   3.9999999999694422     
   3.2741809263824660E-009
   1.0016000000000000     
  0.15999999999996697     
   3.9999999999939986     
   1.7513990258067144E-009
   1.0020249999999999     
  0.17999999999996938     
   4.0000000000071338     
   1.5107914919098781E-009
   1.0024999999999999     
  0.20000000000003385     
   4.0000000000184652     
  -5.0946802332419967E-009
   1.0030250000000001     
  0.22000000000003023     
   3.9999999999802549     
   1.6776802169715279E-009
   1.0036000000000000     
  0.23999999999996341     
   3.9999999999928377     
   1.6482815112795276E-009
   1.0042249999999999     
  0.25999999999995810     
   4.0000000000051994     
   2.3915980307264718E-009
   1.0048999999999999     
  0.28000000000002939     
   4.0000000000231370     
  -7.3868022809621587E-009
   1.0056250000000000     
  0.30000000000000615     
   3.9999999999677356     
   8.8322238411817818E-009
   1.0064000000000000     
  0.32000000000001089     
   4.0000000000339773     
  -9.3256069533256034E-009
   1.0072250000000000     
  0.34000000000000546     
   3.9999999999640350     
   9.5607965988617780E-009
   1.0081000000000000     
  0.36000000000000537     
   4.0000000000357412     
  -9.7241326102450579E-009
   1.0090250000000001     
  0.38000000000000134     
   3.9999999999628102     
   9.8672181536583130E-009
   1.0100000000000000     
  0.40000000000000085     
   4.0000000000368141     
  -1.0000622552297713E-008
   1.0110250000000001     
  0.41999999999999699     
   3.9999999999618097     
   1.0106315784241582E-008
   1.0121000000000000     
  0.43999999999999601     
   4.0000000000376073     
  -1.0102674252721260E-008
   1.0132250000000000     
  0.45999999999999419     
   3.9999999999618367     
   9.6894048340343529E-009
   1.0144000000000000     
  0.47999999999998549     
   4.0000000000345075     
  -7.7555739608216590E-009
   1.0156250000000000     
  0.50000000000001221     
   3.9999999999763407     
   3.8533620738690752E-009
   1.0168999999999999     
  0.51999999999996571     
   4.0000000000052411     
   2.7159607896009501E-009
   1.0182249999999999     
  0.54000000000004333     
   4.0000000000256106     
  -7.1855410510581062E-009
   1.0196000000000001     
  0.56000000000003625     
   3.9999999999717191     
   3.9814374019896596E-009
   1.0210250000000001     
  0.57999999999996987     
   4.0000000000015801     
  -6.2172489379010090E-010
   1.0225000000000000     
  0.59999999999996578     
   3.9999999999969171     
   4.3319126064033207E-009
   1.0240250000000000     
  0.62000000000003197     
   4.0000000000294058     
  -8.0373929733925153E-009
   1.0256000000000001     
  0.64000000000002788     
   3.9999999999691260     
   4.6539661013865787E-009
   1.0272250000000001     
  0.65999999999996128     
   4.0000000000040306     
  -1.3417711386410077E-009
   1.0288999999999999     
  0.67999999999995586     
   3.9999999999939675     
   5.3852033943256752E-009
   1.0306249999999999     
  0.70000000000002705     
   4.0000000000343565     
  -1.0375700298937085E-008
   1.0324000000000000     
  0.72000000000000386     
   3.9999999999565388     
   1.1816769784900043E-008
   1.0342249999999999     
  0.74000000000000865     
   4.0000000000451639     
  -1.2306689001207168E-008
   1.0361000000000000     
  0.76000000000000323     
   3.9999999999528644     
   1.2541345739691389E-008
   1.0380250000000000     
  0.78000000000000325     
   4.0000000000469242     
  -1.2705392293810563E-008
   1.0400000000000000     
  0.79999999999999916     
   3.9999999999516338     
   1.2842704677495635E-008
   1.0420250000000000     
  0.81999999999999862     
   4.0000000000479545     
  -1.2961454132210114E-008
   1.0441000000000000     
  0.83999999999999486     
   3.9999999999507434     
   1.3015011290917454E-008
   1.0462250000000000     
  0.85999999999999310     
   4.0000000000483560     
  -1.2808776261863659E-008
   1.0484000000000000     
  0.87999999999999434     
   3.9999999999522897     
   1.1645973074791712E-008
   1.0506249999999999     
  0.89999999999997460     
   4.0000000000396350     
  -6.9165118077309325E-009
   1.0528999999999999     
  0.92000000000004267     
   3.9999999999877609     
   3.0878410939293842E-009
   1.0552250000000001     
  0.94000000000003980     
   4.0000000000109193     
  -6.4470206950774363E-009
   1.0576000000000001     
  0.95999999999997310     
   3.9999999999625668     
   9.2169827325958662E-009
   1.0600250000000000     
  0.97999999999995924     
   4.0000000000316946     
  -2.4254376285171537E-009
   1.0625000000000000     
   1.0000000000000717     
   4.0000000000135039     
  -6.3362648461408282E-009
   1.0650250000000001     
   1.0200000000000200     
   3.9999999999659819     
   6.1700866638146577E-009
   1.0676000000000001     
   1.0399999999999661     
   4.0000000000122569     
  -3.7069014524605217E-009
   1.0702250000000000     
   1.0599999999999574     
   3.9999999999844555     
   7.9467987745827469E-009
   1.0729000000000000     
   1.0800000000000292     
   4.0000000000440563     
  -1.2874590282763440E-008
   1.0756250000000001     
   1.1000000000000076     
   3.9999999999474971     
   1.3850876001697224E-008
   1.0784000000000000     
   1.1200000000000054     
   4.0000000000513785     
  -1.2579359776055112E-008
   1.0812250000000001     
   1.1400000000000259     
   3.9999999999570335     
   6.2327032424035149E-009
   1.0841000000000001     
   1.1599999999999284     
   4.0000000000037783     
   3.9912961824485080E-009
   1.0870249999999999     
   1.1800000000000217     
   4.0000000000337135     
  -1.0403056194263387E-008
   1.0900000000000001     
   1.1999999999999957     
   3.9999999999556906     
   1.1899459195774651E-008
   1.0930249999999999     
   1.2199999999999969     
   4.0000000000449365     
  -1.1757261830780136E-008
   1.0961000000000001     
   1.2400000000000015     
   3.9999999999567573     
   9.9763752814399001E-009
   1.0992249999999999     
   1.2599999999999720     
   4.0000000000315801     
  -3.2795099969006667E-009
   1.1024000000000000     
   1.2800000000000689     
   4.0000000000069837     
  -7.2315486931985735E-009
   1.1056250000000001     
   1.2999999999999678     
   3.9999999999527471     
   1.3873080462189725E-008
   1.1089000000000000     
   1.3199999999999921     
   4.0000000000567955     
  -1.5433698763445464E-008
   1.1122250000000000     
   1.3399999999999863     
   3.9999999999410423     
   1.4750423105169489E-008
   1.1155999999999999     
   1.3599999999999686     
   4.0000000000516707     
  -1.0172307440825751E-008
   1.1190249999999999     
   1.3800000000000356     
   3.9999999999753779     
   6.4343197436754383E-009
   1.1225000000000001     
   1.4000000000000337     
   4.0000000000236353     
  -9.9869446046343316E-009
   1.1260250000000001     
   1.4199999999999642     
   3.9999999999487335     
   1.3475709437215899E-008
   1.1295999999999999     
   1.4399999999999609     
   4.0000000000498011     
  -9.3832497327641432E-009
   1.1332249999999999     
   1.4600000000000335     
   3.9999999999794271     
   3.4515501567965768E-009
   1.1369000000000000     
   1.4799999999999960     
   4.0000000000053131     
   2.2563284574062461E-009
   1.1406250000000000     
   1.5000000000000644     
   4.0000000000222364     
  -8.6401108490010319E-009
   1.1444000000000001     
   1.5200000000000131     
   3.9999999999574349     
   7.1508132748475128E-009
   1.1482250000000001     
   1.5399999999999348     
   4.0000000000110667     
   1.7797319173951488E-009
   1.1520999999999999     
   1.5600000000000231     
   4.0000000000244142     
  -7.8747675047450684E-009
   1.1560250000000001     
   1.5799999999999981     
   3.9999999999653535     
   9.3979046766891953E-009
   1.1599999999999999     
   1.6000000000000005     
   4.0000000000358380     
  -9.6793684178917414E-009
   1.1640250000000001     
   1.6199999999999988     
   3.9999999999632427     
   9.5303320790664873E-009
   1.1680999999999999     
   1.6399999999999932     
   4.0000000000347198     
  -8.9378282552841234E-009
   1.1722250000000001     
   1.6599999999999997     
   3.9999999999676863     
   7.0364158943904518E-009
   1.1763999999999999     
   1.6799999999999695     
   4.0000000000204592     
  -3.0704327969032621E-010
   1.1806250000000000     
   1.7000000000000666     
   4.0000000000181561     
  -1.0213341283815898E-008
   1.1849000000000001     
   1.7199999999999653     
   3.9999999999415565     
   1.6859402762747387E-008
   1.1892250000000000     
   1.7399999999999898     
   4.0000000000680025     
  -1.8428636394674352E-008
   1.1936000000000000     
   1.7599999999999838     
   3.9999999999297873     
   1.7775025895616226E-008
   1.1980249999999999     
   1.7799999999999665     
   4.0000000000630997     
  -1.3306866719631499E-008
   1.2024999999999999     
   1.8000000000000320     
   3.9999999999632987     
   1.0014744589170500E-008
   1.2070250000000000     
   1.8200000000000369     
   4.0000000000384093     
  -1.5241141682054473E-008
   1.2116000000000000     
   1.8399999999999426     
   3.9999999999241007     
   2.4943602738857741E-008
   1.2162249999999999     
   1.8600000000000314     
   4.0000000001111777     
  -2.9821300984168100E-008
   1.2209000000000001     
   1.8800000000000276     
   3.9999999998875175     
   2.5099478051515110E-008
   1.2256250000000000     
   1.8999999999999364     
   4.0000000000757634     
  -1.5261214514339696E-008
   1.2303999999999999     
   1.9200000000000286     
   3.9999999999613047     
   8.8023810462798576E-009
   1.2352250000000000     
   1.9400000000000006     
   4.0000000000273221     
  -6.7317706964333023E-009
   1.2401000000000000     
   1.9600000000000106     
   3.9999999999768345     
   4.6242121243266253E-009
   1.2450250000000000     
   1.9799999999999818     
   4.0000000000115161     
   2.0196289085561578E-009
   1.2500000000000000     
   2.0000000000000768     
   4.0000000000266631     
  -1.2454304254561331E-008
   1.2550250000000001     
   2.0199999999999765     
   3.9999999999332561     
   1.9127366357451607E-008
   1.2601000000000000     
   2.0400000000000018     
   4.0000000000767111     
  -2.0996271388185497E-008
   1.2652250000000000     
   2.0599999999999912     
   3.9999999999192388     
   2.1514434678237607E-008
   1.2704000000000000     
   2.0799999999999912     
   4.0000000000805969     
  -2.1433876895571759E-008
   1.2756250000000000     
   2.0999999999999917     
   3.9999999999198432     
   2.0309265380546534E-008
   1.2808999999999999     
   2.1199999999999721     
   4.0000000000721627     
  -1.5607248826654875E-008
   1.2862250000000000     
   2.1400000000000401     
   3.9999999999551084     
   1.1850609382690618E-008
   1.2916000000000001     
   2.1600000000000383     
   4.0000000000439879     
  -1.5452616963785080E-008
   1.2970250000000001     
   2.1799999999999682     
   3.9999999999280931     
   1.9122126104775376E-008
   1.3025000000000000     
   2.1999999999999673     
   4.0000000000715090     
  -1.5702994460298548E-008
   1.3080250000000000     
   2.2200000000000304     
   3.9999999999537366     
   1.2283862815820329E-008
   1.3136000000000001     
   2.2400000000000295     
   4.0000000000458655     
  -1.5953194321128080E-008
   1.3192250000000001     
   2.2599999999999594     
   3.9999999999262168     
   1.9554491359485387E-008
   1.3249000000000000     
   2.2799999999999576     
   4.0000000000728750     
  -1.5795453833789335E-008
   1.3306249999999999     
   2.3000000000000256     
   3.9999999999544098     
   1.1084377860015336E-008
   1.3364000000000000     
   2.3200000000000056     
   4.0000000000375424     
  -9.9257491115169913E-009
   1.3422250000000000     
   2.3400000000000070     
   3.9999999999630993     
   9.7186259040424853E-009
   1.3481000000000001     
   2.3600000000000052     
   4.0000000000359890     
  -9.7643670926574752E-009
   1.3540250000000000     
   2.3800000000000017     
   3.9999999999627560     
   9.8700603246013534E-009
   1.3600000000000001     
   2.4000000000000008     
   4.0000000000367812     
  -9.9632302408283366E-009
   1.3660250000000000     
   2.4199999999999977     
   3.9999999999620575     
   9.9457331259598024E-009
   1.3721000000000001     
   2.4399999999999946     
   4.0000000000366507     
  -9.4980023845894010E-009
   1.3782250000000000     
   2.4599999999999995     
   3.9999999999654152     
   7.4408035288795971E-009
   1.3844000000000001     
   2.4799999999999667     
   4.0000000000212212     
   6.2483351825905144E-010
   1.3906250000000000     
   2.5000000000000839     
   4.0000000000259082     
  -1.3280221367040495E-008
   1.3969000000000000     
   2.5199999999999640     
   3.9999999999263061     
   2.0308910109178654E-008
   1.4032249999999999     
   2.5399999999999769     
   4.0000000000786233     
  -1.7791812467749349E-008
   1.4096000000000000     
   2.5600000000000360     
   3.9999999999451843     
   1.4620660238051304E-008
   1.4160250000000001     
   2.5800000000000365     
   4.0000000000548397     
  -1.8379431310222962E-008
   1.4225000000000001     
   2.5999999999999654     
   3.9999999999169935     
   2.2091040108306915E-008
   1.4290250000000000     
   2.6199999999999655     
   4.0000000000826761     
  -1.8683365965444351E-008
   1.4356000000000000     
   2.6400000000000281     
   3.9999999999425508     
   1.5267342945434949E-008
   1.4422250000000001     
   2.6600000000000272     
   4.0000000000570566     
  -1.8937473811320564E-008
   1.4489000000000001     
   2.6799999999999571     
   3.9999999999150253     
   2.2538948485361679E-008
   1.4556249999999999     
   2.6999999999999553     
   4.0000000000840670     
  -1.8779822141823788E-008
   1.4623999999999999     
   2.7200000000000233     
   3.9999999999432188     
   1.4068746168049659E-008
   1.4692250000000000     
   2.7400000000000033     
   4.0000000000487343     
  -1.2910472690919325E-008
   1.4761000000000000     
   2.7600000000000047     
   3.9999999999519056     
   1.2704237661864388E-008
   1.4830250000000000     
   2.7800000000000029     
   4.0000000000471871     
  -1.2753442746316340E-008
   1.4900000000000000     
   2.7999999999999994     
   3.9999999999515365     
   1.2872281018871647E-008
   1.4970250000000001     
   2.8199999999999985     
   4.0000000000480789     
  -1.3014034294656363E-008
   1.5041000000000000     
   2.8399999999999945     
   3.9999999999504734     
   1.3178169666616364E-008
   1.5112250000000000     
   2.8599999999999945     
   4.0000000000493099     
  -1.3408918420055047E-008
   1.5184000000000000     
   2.8799999999999892     
   3.9999999999487428     
   1.3883383331858247E-008
   1.5256250000000000     
   2.8999999999999937     
   4.0000000000528679     
  -1.5266010677806077E-008
   1.5328999999999999     
   2.9199999999999715     
   3.9999999999383729     
   2.0038193326854062E-008
   1.5402250000000000     
   2.9400000000000395     
   4.0000000000886597     
  -2.3249491221122794E-008
   1.5476000000000001     
   2.9600000000000466     
   3.9999999999142881     
   1.6826895432586365E-008
   1.5550250000000001     
   2.9799999999999338     
   4.0000000000404903     
  -1.8514079158649505E-009
   1.5625000000000000     
   3.0000000000001013     
   4.0000000000266045     
  -1.6313972395210278E-008
   1.5700250000000000     
   3.0199999999999281     
   3.9999999999042499     
   3.1367264341496781E-008
   1.5775999999999999     
   3.0400000000000378     
   4.0000000001395044     
  -3.7674574571156773E-008
   1.5852250000000001     
   3.0600000000000285     
   3.9999999998569447     
   3.3355451733995465E-008
   1.5929000000000000     
   3.0799999999999392     
   4.0000000001071108     
  -2.3697666051703488E-008
   1.6006250000000000     
   3.1000000000000298     
   3.9999999999293783     
   1.7523138495789277E-008
   1.6084000000000001     
   3.1200000000000059     
   4.0000000000608020     
  -1.6409984482379865E-008
   1.6162250000000000     
   3.1400000000000015     
   3.9999999999377271     
   1.7847501254663753E-008
   1.6241000000000001     
   3.1600000000000255     
   4.0000000000715836     
  -2.4426949352119274E-008
   1.6320250000000001     
   3.1799999999999247     
   3.9999999998883808     
   3.4812064342303638E-008
   1.6399999999999999     
   3.2000000000000202     
   4.0000000001494715     
  -4.1067060863043444E-008
   1.6480250000000001     
   3.2199999999999971     
   3.9999999998414686     
   4.1207037781986357E-008
   1.6560999999999999     
   3.2399999999999771     
   4.0000000001505214     
  -3.5227376571356965E-008
   1.6642250000000001     
   3.2600000000000691     
   3.9999999998863158     
   2.5095037159416609E-008
   1.6724000000000001     
   3.2799999999999714     
   4.0000000000745288     
  -1.8682477787024651E-008
   1.6806250000000000     
   3.2999999999999936     
   3.9999999999344102     
   1.7091394965973056E-008
   1.6889000000000001     
   3.3199999999999865     
   4.0000000000625953     
  -1.6855494777701457E-008
   1.6972250000000000     
   3.3399999999999830     
   3.9999999999361795     
   1.7218759751358051E-008
   1.7056000000000000     
   3.3599999999999870     
   4.0000000000653202     
  -1.8623591557798533E-008
   1.7140249999999999     
   3.3799999999999644     
   3.9999999999256435     
   2.3595436715594951E-008
   1.7224999999999999     
   3.4000000000000354     
   4.0000000001026095     
  -2.7583180184365708E-008
   1.7310250000000000     
   3.4200000000000306     
   3.9999999998957350     
   2.4067059456455708E-008
   1.7396000000000000     
   3.4399999999999609     
   4.0000000000762377     
  -1.9941204243423695E-008
   1.7482249999999999     
   3.4599999999999680     
   3.9999999999266791     
   2.0880808193623551E-008
   1.7568999999999999     
   3.4799999999999933     
   4.0000000000832854     
  -1.4270362669322217E-008
   1.7656250000000000     
   3.5000000000001417     
   3.9999999999762572     
  -2.6656010732040725E-009
   1.7744000000000000     
   3.5199999999999725     
   3.9999999999562652     
   1.4061463105008118E-008
   1.7832250000000001     
   3.5400000000000182     
   4.0000000000617266     
  -1.7627055370894973E-008
   1.7921000000000000     
   3.5599999999999956     
   3.9999999999295235     
   2.0208990036962393E-008
   1.8010250000000001     
   3.5800000000000227     
   4.0000000000810907     
  -2.6687185794572202E-008
   1.8100000000000001     
   3.5999999999999273     
   3.9999999998809370     
   3.5522695895905688E-008
   1.8190249999999999     
   3.6199999999999988     
   4.0000000001473577     
  -3.5680614018929952E-008
   1.8281000000000001     
   3.6400000000000658     
   3.9999999998797526     
   2.7192825768906286E-008
   1.8372250000000001     
   3.6599999999999748     
   4.0000000000836984     
  -2.1220980528369635E-008
   1.8464000000000000     
   3.6799999999999953     
   3.9999999999245412     
   1.9748025437138038E-008
   1.8556250000000001     
   3.6999999999999886     
   4.0000000000726512     
  -1.9544010854133793E-008
   1.8649000000000000     
   3.7199999999999851     
   3.9999999999260716     
   1.9916956972564998E-008
   1.8742250000000000     
   3.7399999999999891     
   4.0000000000754490     
  -2.1327917210101531E-008
   1.8835999999999999     
   3.7599999999999660     
   3.9999999999154894     
   2.6314506129664852E-008
   1.8930250000000000     
   3.7800000000000376     
   4.0000000001128484     
  -3.0355540303617739E-008
   1.9025000000000001     
   3.8000000000000322     
   3.9999999998851816     
   2.7037572181142707E-008
   1.9120250000000001     
   3.8199999999999656     
   4.0000000000879634     
  -2.3651303138195138E-008
   1.9216000000000000     
   3.8399999999999612     
   3.9999999999105786     
   2.7351187981138815E-008
   1.9312250000000000     
   3.8600000000000274     
   4.0000000001157128     
  -3.1041924586362009E-008
   1.9409000000000001     
   3.8800000000000239     
   3.9999999998828981     
   2.7609381447745634E-008
   1.9506250000000001     
   3.8999999999999564     
   4.0000000000899689     
  -2.4114488184068763E-008
   1.9603999999999999     
   3.9199999999999537     
   3.9999999999091100     
   2.7494362342394471E-008
   1.9702249999999999     
   3.9400000000000150     
   4.0000000001153175     
  -3.0013946883401064E-008
   1.9801000000000000     
   3.9600000000000284     
   3.9999999998902132     
   2.2217694350956150E-008
   1.9900249999999999     
   3.9799999999998965     
   4.0000000000568452     
   1.1771206231969951E-008
   2.0000000000000000     
   4.0000000000004015     
   4.0000000001451301     
   1.1771206231969951E-008
   127.94945506984409     
  -53151.889528266620     
   22337085120.650204     
  -5607222773885037.0     
   127.91303304266259     
  -25299.387608621320     
   5515416798.9950953     
  -6854887804947833.0     
   127.91100694580111     
  -24537.871643310627     
   3841809854.0913372     
  -179167611085539.22     
   127.90887710370441     
  -23865.831562993877     
   3794506490.6731997     
  -1482329551167106.8     
   127.90663893064419     
  -23183.876933359847     
   3371295746.0857401     
  -931013501035581.38     
   127.90428770016266     
  -22519.558201191277     
   3083855684.3108721     
  -859156726622328.12     
   127.90181854669051     
  -21865.086340785288     
   2797013438.9913058     
  -705165502130089.62     
   127.89922646794795     
  -21222.510595481090     
   2542423535.4511280     
  -597709826463140.50     
   127.89650632821697     
  -20591.141303507888     
   2309067028.8662987     
  -501917493099837.25     
   127.89365286258059     
  -19971.051297080954     
   2097162005.9573929     
  -422514495123442.81     
   127.89066068223256     
  -19362.101137045531     
   1904263025.6776807     
  -355360230140968.25     
   127.88752428096909     
  -18764.210480952061     
   1728819825.0591607     
  -298897805063798.62     
   127.88423804298320     
  -18177.282536202474     
   1569242990.8299134     
  -251354176550832.41     
   127.88079625209164     
  -17601.225091896409     
   1424127884.2120278     
  -211344299750436.88     
   127.87719310253414     
  -17035.944663807404     
   1292181814.5597525     
  -177674638372114.84     
   127.87342271149545     
  -16481.348124472672     
   1172228912.4453287     
  -149345487822463.91     
   127.86947913351185     
  -15937.342249554225     
   1063196197.7306042     
  -125512915771986.08     
   127.86535637693534     
  -15403.833844264120     
   964105579.41459036     
  -105466168563664.28     
   127.86104842264167     
  -14880.729708331659     
   874065330.12614930     
  -88606347592072.219     
   127.85654924518114     
  -14367.936645844178     
   792262608.17725551     
  -74428955047952.359     
   127.85185283658522     
  -13865.361462709419     
   717956546.85681880     
  -62509045371256.211     
   127.84695323305665     
  -13372.910967656237     
   650471961.08628440     
  -52488728189061.250     
   127.84184454478590     
  -12890.491971898000     
   589193595.97220206     
  -44066627686910.695     
   127.83652098915331     
  -12418.011289477319     
   533560870.53885961     
  -36988986551334.578     
   127.83097692759257     
  -11955.375737569937     
   483063082.78233337     
  -31042173335248.828     
   127.82520690640943     
  -11502.492136341207     
   437235026.26970506     
  -26046359507986.582     
   127.81920570186763     
  -11059.267309282712     
   395652990.17166221     
  -21850191974465.918     
   127.81296836987319     
  -10625.608083418309     
   357931105.97134608     
  -18326300984475.293     
   127.80649030060829     
  -10201.421289424101     
   323718013.15456408     
  -15367515378780.275     
   127.79976727848664     
  -9786.6137617722579     
   292693814.18039560     
  -12883671757550.480     
   127.79279554782346     
  -9381.0923390011994     
   264567296.07900596     
  -10798926793712.051     
   127.78557188463537     
  -8984.7638639668548     
   239073393.73104262     
  -9049491898567.5098     
   127.77809367500818     
  -8597.5351839351169     
   215970875.77161312     
  -7581725841720.8457     
   127.77035900049391     
  -8219.3131508315582     
   195040231.47722423     
  -6350526915978.9346     
   127.76236673102183     
  -7850.0046215963366     
   176081744.16748205     
  -5317979802573.2705     
   127.75411662583286     
  -7489.5164582683983     
   158913732.30192685     
  -4452215412856.4912     
   127.74560944297107     
  -7137.7555282849280     
   143370945.49381003     
  -3726451189822.5493     
   127.73684705789050     
  -6794.6287047598034     
   129303101.01630723     
  -3118182922207.2505     
   127.72783259176050     
  -6460.0428667654369     
   116573549.29096928     
  -2608504583162.1523     
   127.71857055007749     
  -6133.9048995071362     
   105058056.55581418     
  -2181535761964.0044     
   127.70906697221510     
  -5816.1216946800541     
   94643694.822419181     
  -1823939798467.6694     
   127.69932959256863     
  -5506.6001507832552     
   85227829.858853206     
  -1524518366721.2256     
   127.68936801397284     
  -5205.2471733011698     
   76717198.432534844     
  -1273870380724.2822     
   127.67919389409406     
  -4911.9696750923631     
   69027067.013118654     
  -1064104997711.6064     
   127.66882114551781     
  -4626.6745766842814     
   62080465.207000345     
  -888600332371.34924     
   127.65826615027275     
  -4349.2688065166776     
   55807486.788060904     
  -741800455422.10754     
   127.64754798954736     
  -4079.6593013379879     
   50144652.959378920     
  -619044756950.69336     
   127.63668868937060     
  -3817.7530064562443     
   45034332.063879587     
  -516424477071.01251     
   127.62571348303815     
  -3563.4568760900670     
   40424210.889059633     
  -430662104241.11908     
   127.61465109107283     
  -3316.6778736781666     
   36266813.102607563     
  -359010033961.01709     
   127.60353401951060     
  -3077.3229721641242     
   32519060.543865513     
  -299165400256.62775     
   127.59239887730075     
  -2845.2991543552280     
   29141873.716080487     
  -249198526802.98929     
   127.58128671360008     
  -2620.5134131923082     
   26099807.988788534     
  -207492829721.21432     
   127.57024337572597     
  -2402.8727520550592     
   23360722.316023074     
  -172694337145.90106     
   127.55931988850890     
  -2192.2841850577574     
   20895477.696430534     
  -143669309288.48691     
   127.54857285575332     
  -1988.6547373044475     
   18677662.643743295     
  -119468652431.73347     
   127.53806488447229     
  -1791.8914451654691     
   16683343.362583473     
  -99298052605.210480     
   127.52786503250732     
  -1601.9013564924987     
   14890836.386694549     
  -82492909416.044449     
   127.51804928007715     
  -1418.5915308362605     
   13280501.713659521     
  -68497304645.030716     
   127.50870102571669     
  -1241.8690396314937     
   11834554.609847743     
  -56846359217.662025     
   127.49991160696860     
  -1071.6409663259049     
   10536894.428686682     
  -47151436337.936829     
   127.49178084607242     
  -907.81440649828255     
   9372948.9160435759     
  -39087732690.955490     
   127.48441762075761     
  -750.29646790937943     
   8329532.6489534983     
  -32383877016.035213     
   127.47794046008615     
  -598.99427049711323     
   7394718.3104035920     
  -26813210529.122124     
   127.47247816510236     
  -453.81494632738071     
   6557719.6905557066     
  -22186481283.586712     
   127.46817045383325     
  -314.66563944876691     
   5808785.3344604447     
  -18345722910.592937     
   127.46516862993455     
  -181.45350569119225     
   5139101.9039426353     
  -15159127991.879896     
   127.46363627399657     
  -54.085712356605022     
   4540706.3696631910     
  -12516754960.664167     
   127.46374995620339     
   67.530562186189030     
   4006406.2465577349     
  -10326934179.387297     
   127.46569996867653     
   183.48812902016104     
   3529707.1452980116     
  -8513259927.6537104     
   127.46969107542526     
   293.87978933411307     
   3104746.9844214446     
  -7012073634.9910660     
   127.47594327736599     
   398.79833521459784     
   2726236.2570224190     
  -5770358482.1082764     
   127.48469258935731     
   498.33655059491207     
   2389403.8111760137     
  -4743978843.8299456     
   127.49619182562127     
   592.58721239869897     
   2089947.6395402951     
  -3896208369.5338001     
   127.51071138927800     
   681.64309186062417     
   1823990.2267481624     
  -3196499777.3469501     
   127.52854006100566     
   765.59695608055119     
   1588038.0418659921     
  -2619457045.3096852     
   127.54998578104403     
   844.54156981787116     
   1378944.7952993442     
  -2143976861.6329675     
   127.57537641788022     
   918.56969754802344     
   1193878.1217497797     
  -1752531797.0973396     
   127.60506051598389     
   987.77410582232619     
   1030289.3727456944     
  -1430571925.1299956     
   127.63940801388745     
   1052.2475659474360     
   885886.23743672913     
  -1166025542.7750821     
   127.67881092272799     
   1112.0828570250774     
   758607.93062824581     
  -948882690.20277643     
   127.72368395407253     
   1167.3727693826927     
   646602.71424976271     
  -770847892.90757453     
   127.77446508442920     
   1218.2101084361720     
   548207.53643483680     
  -625050708.00441337     
   127.83161604229463     
   1264.6876990226890     
   461929.59452348098     
  -505804565.16789895     
   127.89562270189380     
   1306.8983902505422     
   386429.64344212209     
  -408405910.72090954     
   127.96699536592260     
   1344.9350609088247     
   320506.88911136379     
  -328966999.85408437     
   128.04626891759790     
   1378.8906254989633     
   263085.31949376356     
  -264276755.87348327     
   128.13400282014373     
   1408.8580409211504     
   213201.33992090647     
  -211685030.62370944     
   128.23078093948774     
   1434.9303139360811     
   169992.59280710976     
  -169006408.20458606     
   128.33721116339993     
   1457.2005092518673     
   132687.84589508205     
  -134440177.58215523     
   128.45392478756770     
   1475.7617591234118     
   100597.86907109620     
  -106504164.16370101     
   128.58157563616035     
   1490.7072713644743     
   73107.136409158251     
  -83978809.630122185     
   128.72083888128529     
   1502.1303481808693     
   49666.530117216520     
  -65864070.238329217     
   128.87240952237306     
   1510.1243679983390     
   29786.039777907932     
  -51332735.161713295     
   129.03700048294672     
   1514.7829165082569     
   13030.735012203178     
  -39728083.609123014     
   129.21534027842901     
   1516.1993439964799     
  -992.07153125100240     
  -30441234.352225520     
   129.40817020462600     
   1514.4685575804758     
  -12611.345314153117     
  -23210547.028134208     
   129.61624099229860     
   1509.6801391317993     
  -22191.698119183966     
  -17037711.108300745     
   129.84030886880845     
   1501.9451648808747     
  -29796.480254640497     
  -13714265.345035234     
   130.08113096321662     
   1491.2921231634298     
  -36416.015132074695     
  -6046424.6978627630     
   130.33945998644356     
   1478.0713123013043     
  -39571.985925235989     
  -16918370.991669241     
   130.61603811320126     
   1461.3841216684666     
  -49121.302057989531     
   197309.46030482082     
   133.96557323982725     
   1219.4771637592341     
  -47641.481105703373     
   1413934.3097454645     
   136.73859961590446     
   1007.7810265384448     
  -37036.973782612389     
   884880.90872328088     
   139.04039736030805     
   839.18767466394434     
  -30400.366967187787     
   691972.00929972518     
   140.95917631606829     
   700.16031500237523     
  -25210.576897439845     
   508131.59395832359     
   142.55995055412083     
   583.63489790189465     
  -21399.589942752420     
   396831.81312384189     
   143.89149085881343     
   484.07754468420455     
  -18423.351344323604     
   314425.55121642962     
   144.99145167385967     
   397.85626704789462     
  -16065.159710200383     
   255573.22469048208     
   145.88967842492644     
   322.32246645983923     
  -14148.360525021768     
   211268.64605687387     
   146.61035841038930     
   255.54195094829674     
  -12563.845679595212     
   177411.61086874391     
   147.17346130868239     
   196.04919025410967     
  -11233.258598079634     
   150911.83084884769     
   147.59573441543668     
   142.71249409212743     
  -10101.419866713277     
   129819.37765856298     
   147.89141020427596     
   94.639508089659046     
  -9127.7745342740527     
   112761.33043050676     
   148.07272227944887     
   51.114910363860744     
  -8282.0645560452522     
   98778.831356355484     
   148.15029007112318     
   11.556690671566223     
  -7541.2233208725875     
   87178.720630969037     
   148.13341131955650     
  -24.514824920966081     
  -6887.3829161403191     
   77452.421226591221     
   148.03028830810987     
  -57.499506603669111     
  -6306.4897569408840     
   69219.549224181945     
   147.84820553607645     
  -87.734088840420071     
  -5787.3431377595207     
   62191.288218332862     
   147.59367115824281     
  -115.50471787512396     
  -5320.9084761220238     
   56145.179710136697     
   147.27253095401221     
  -141.05653813616902     
  -4899.8196282959980     
   50907.688711976523     
   146.89006116863106     
  -164.60111711429943     
  -4518.0119629561750     
   46341.861948531143     
   146.45104489266978     
  -186.32226701754536     
  -4170.4479983421916     
   42338.468684752712     
   145.95983546370948     
  -206.38066072141723     
  -3852.9094832065457     
   38809.541896832234     
   145.42040952672804     
  -224.91752922688431     
  -3561.8379189803045     
   35683.606858749103     
   144.83641177302437     
  -242.05765119318431     
  -3294.2108675396858     
   32902.111831344031     
   144.21119292261665     
  -257.91179093404503     
  -3047.4450288046055     
   30416.727400748798     
   143.54784217521714     
  -272.57870243930404     
  -2819.3195732989893     
   28187.281169253605     
   142.84921509805403     
  -286.14678878387548     
  -2607.9149645295870     
   26180.162805534506     
   142.11795772260987     
  -298.69548555391958     
  -2411.5637434880791     
   24367.080998280679     
   141.35652747096887     
  -310.29642150264226     
  -2228.8106360009742     
   22724.086334787833     
   140.56721141458624     
  -321.01439806386986     
  -2058.3799884900650     
   21230.797171202383     
   139.75214227570430     
  -330.90822055936013     
  -1899.1490097060471     
   19869.781628178025     
   138.91331250833318     
  -340.03140720236206     
  -1750.1256474947118     
   18626.060852604569     
   138.05258673723125     
  -348.43279679884927     
  -1610.4301911001774     
   17486.707065196391     
   137.17171278633765     
  -356.15707199687768     
  -1479.2798881112051     
   16440.516313017415     
   136.27233149011215     
  -363.24521175656463     
  -1355.9760157635742     
   15477.740472072341     
   135.35598545031709     
  -369.73488420153114     
  -1239.8929622230316     
   14589.866576193604     
   134.42412687546462     
  -375.66078901434270     
  -1130.4689629015795     
   13769.434130477644     
   133.47812461931892     
  -381.05495693890413     
  -1027.1982069229971     
   13009.883179939596     
   132.51927051760308     
  -385.94701266389529     
  -929.62408307345004     
   12305.427280678521     
   131.54878510772539     
  -390.36440631774980     
  -837.33337846836162     
   11650.946919850947     
   130.56782280436121     
  -394.33261795534440     
  -749.95127656947943     
   11041.899586285195     
   129.57747659367533     
  -397.87533872094895     
  -667.13702967234030     
   10474.243743010893     
   128.57878230049599     
  -401.01463179912918     
  -588.58020159975854     
   9944.3741171328984     
   127.57272247558375     
  -403.77107579243176     
  -513.99739572126180     
   9449.0666082767148     
   126.56022994404516     
  -406.16389277213284     
  -443.12939615918634     
   8985.4310710014615     
   125.54219105074932     
  -408.21106292034750     
  -375.73866312667570     
   8550.8707977774447     
   124.51944863416013     
  -409.92942740852254     
  -311.60713214334481     
   8143.0476087907136     
   123.49280475618181     
  -411.33478092657447     
  -250.53427507741441     
   7759.8516751436864     
   122.46302321232857     
  -412.44195508305256     
  -192.33538751383668     
   7399.3753822385306     
   121.43083184368932     
  -413.26489373220483     
  -136.84007214704766     
   7059.8905814762238     
   120.39692466969822     
  -413.81672114453738     
  -83.890892785975936     
   6739.8288049950424     
   119.36196385858204     
  -414.10980381837356     
  -33.342176748513083     
   6437.7639351677062     
   118.32658155049292     
  -414.15580662833173     
   14.941052765244752     
   6152.3970546775390     
   117.29138154670585     
  -413.96574391973030     
   61.084030675326332     
   5882.5431171089713     
   116.25694087683445     
  -413.55002608290789     
   105.20310405364366     
   5627.1192418242699     
   115.22381125476568     
  -412.91850207685548     
   147.40649836732524     
   5385.1343467375618     
   114.19252043291250     
  -412.08049831601750     
   187.79500596785701     
   5155.6800366925572     
   113.16357346341033     
  -411.04485428549026     
   226.46260624305120     
   4937.9224691454810     
   112.13745387402420     
  -409.81995520797852     
   263.49702476164236     
   4731.0951922887016     
   111.11462476577140     
  -408.41376204931487     
   298.98023870380763     
   4534.4927211516406     
   110.09552983858877     
  -406.83383911727424     
   332.98893411244501     
   4347.4648537775711     
   109.08059435077213     
  -405.08737948070370     
   365.59492051577678     
   4169.4115704780324     
   108.07022601737938     
  -403.18122841117838     
   396.86550729436203     
   3999.7784815809346     
   107.06481585231080     
  -401.12190502817691     
   426.86384590621913     
   3838.0527486603537     
   106.06473895835147     
  -398.91562230960841     
   455.64924152117180     
   3683.7594191589997     
   105.07035526907788     
  -396.56830561289331     
   483.27743716486430     
   3536.4581350691051     
   104.08201024618629     
  -394.08560983703649     
   509.80087317788264     
   3395.7401731930649     
   103.10003553549127     
  -391.47293534289969     
   535.26892447683031     
   3261.2257587617223     
   102.12474958456448     
  -388.73544273753879     
   559.72811766754330     
   3132.5616697823962     
   101.15645822473215     
  -385.87806661789261     
   583.22233019091129     
   3009.4190368201766     
   100.19545521992356     
  -382.90552835999767     
   605.79297296706261     
   2891.4913746229190     
   99.242022784657337     
  -379.82234803188823     
   627.47915827673455     
   2778.4927889279834     
   98.296432073266672     
  -376.63285550071214     
   648.31785419369442     
   2670.1563415514761     
   97.358943642296438     
  -373.34120079833957     
   668.34402675533056     
   2566.2325759359965     
   96.429807887851808     
  -369.95136380376408     
   687.59077107485052     
   2466.4881686545959     
   95.509265459539250     
  -366.46716329522758     
   706.08943233975992     
   2370.7046942490797     
   94.597547652514152     
  -362.89226542051159     
   723.86971754662807     
   2278.6775129064249     
   93.694876779033677     
  -359.23019162941148     
   740.95979889342630     
   2190.2147382941716     
   92.801466520808518     
  -355.48432610860129     
   757.38640943063263     
   2105.1363048940498     
   91.917522263350719     
  -351.65792275573136     
   773.17493171733804     
   2023.2731077115411     
   91.043241413426941     
  -347.75411172637513     
   788.34948002517444     
   1944.4662163590219     
   90.178813700645790     
  -343.77590558469251     
   802.93297664786701     
   1868.5661520098377     
   89.324421464134232     
  -339.72620508610299     
   816.94722278794086     
   1795.4322281018660     
   88.480239925189963     
  -335.60780461788642     
   830.41296449870492     
   1724.9319342857900     
   87.646437446734836     
  -331.42339732162503     
   843.34995400584830     
   1656.9403804540102     
   86.823175780336754     
  -327.17557991946222     
   855.77700685925333     
   1591.3397781037233     
   86.010610301515001     
  -322.86685726432654     
   867.71205519503133     
   1528.0189646446829     
   85.208890233995476     
  -318.49964663276427     
   879.17219742986640     
   1466.8729571678782     
   84.418158863537457     
  -314.07628177766804     
   890.17374460862561     
   1407.8025582474754     
   83.638553741912062     
  -309.59901675665776     
   900.73226379548169     
   1350.7139678950796     
   82.870206881574887     
  -305.07002955078235     
   910.86261855469479     
   1295.5184407416698     
   82.113244941539534     
  -300.49142548724495     
   920.57900686025732     
   1242.1319684468372     
   81.367789404926313     
  -295.86524047853533     
   929.89499662360845     
   1190.4749693967449     
   80.633956748630268     
  -291.19344408974109     
   938.82355889408404     
   1140.4720272857494     
   79.911858605524429     
  -286.47794244475909     
   947.37709909872717     
   1092.0516169300063     
   79.201601919588413     
  -281.72058098144799     
   955.56748622570217     
   1045.1458839012494     
   78.503289094328139     
  -276.92314706499633     
   963.40608035496166     
   999.69040162902638     
   77.817018134830391     
  -272.08737246819095     
   970.90375836717931     
   955.62398642825804     
   77.142882783774496     
  -267.21493572660955     
   978.07093826539131     
   912.88848652302397     
   76.480972651704732     
  -262.30746437616028     
   984.91760191431399     
   871.42861590186760     
   75.831373341848419     
  -257.36653708004053     
   991.45331653357789     
   831.19177667108420     
   75.194166569748162     
  -252.39368565156005     
   997.68725485861114     
   792.12791442159801     
   74.569430277960791     
  -247.39039697887159     
   1003.6282142167731     
   754.18936127641632     
   73.957238746061236     
  -242.35811485726379     
   1009.2846344263462     
   717.33070701970905     
   73.357662696175538     
  -237.29824173437544     
   1014.6646147289940     
   681.50867029632934     
   72.770769394254629     
  -232.21214037316241     
   1019.7759297562166     
   646.68197863927560     
   72.196622747288615     
  -227.10113543728184     
   1024.6260445960111     
   612.81125420537080     
   71.635283396649982     
  -221.96651500328542     
   1029.2221290025514     
   579.85892225547047     
   71.086808807743694     
  -216.80953200348037     
   1033.5710709194673     
   547.78908944265322     
   70.551253356132761     
  -211.63140560345599     
   1037.6794890902872     
   516.56748097800528     
   70.028668410297826     
  -206.43332251773620     
   1041.5537451976224     
   486.16133002195636     
   69.519102411181763     
  -201.21643826681029     
   1045.1999551727870     
   456.53931046399481     
   69.022600948661292     
  -195.98187837887514     
   1048.6240000012669     
   427.67146014064070     
   68.539206835080677     
  -190.73073953899117     
   1051.8315359523217     
   399.52910032097827     
   68.068960175975093     
  -185.46409068859853     
   1054.8280042047290     
   372.08478257177796     
   67.611898438104603     
  -180.18297407790166     
   1057.6186400740173     
   345.31221239142241     
   67.168056514913630     
  -174.88840627354924     
   1060.2084816669530     
   319.18619978496253     
   66.737466789524547     
  -169.58137912396850     
   1062.6023781653403     
   293.68259484801882     
   66.320159195368703     
  -164.26286068448840     
   1064.8049976267005     
   268.77824554267113     
   65.916161274552735     
  -158.93379610425097     
   1066.8208344682705     
   244.45093369615711     
   65.525498234053373     
  -153.59510847690279     
   1068.6542164709917     
   220.67934574274639     
   65.148192999828836     
  -148.24769965681517     
   1070.3093115640622     
   197.44300731306322     
   64.784266268931063     
  -142.89245104260772     
   1071.7901341189101     
   174.72226580659921     
   64.433736559698190     
  -137.53022432952929     
   1073.1005511124597     
   152.49822726973420     
   64.096620260103620     
  -132.16186223220569     
   1074.2442878169827     
   130.75273520473718     
   63.772931674333449     
  -126.78818917933569     
   1075.2249333310183     
   109.46832982629066     
   63.462683067661082     
  -121.41001198149634     
   1076.0459458047153     
   88.628213422862160     
   63.165884709684455     
  -116.02812047347109     
   1076.7106574053869     
   68.216219147393474     
   62.882544915987985     
  -110.64328813233513     
   1077.2222790489923     
   48.216786281523085     
   62.612670088288489     
  -105.25627267234739     
   1077.5839049461038     
   28.614921266057511     
   62.356264753121678     
  -99.867816617843118     
   1077.7985168555992     
   9.3961832066497575     
   62.113331599122780     
  -94.478647855130006     
   1077.8689882296489     
  -9.4533510762403150     
   61.883871512952780     
  -89.089480164314423     
   1077.7980880965772     
  -27.947107788031619     
   61.667883613919038     
  -83.701013732102567     
   1077.5884847881671     
  -46.098037423894269     
   61.465365287336873     
  -78.313935646363419     
   1077.2427495074878     
  -63.918639046710211     
   61.276312216676651     
  -72.928920373308102     
   1076.7633597146375     
  -81.420981264502103     
   61.100718414538768     
  -67.546630218133743     
   1076.1527023551537     
  -98.616720159156927     
   60.938576252496901     
  -62.167715769860948     
   1075.4130769539602     
  -115.51711632519063     
   60.789876489848268     
  -56.792816331022244     
   1074.5466985815210     
  -132.13306107313645     
   60.654608301307768     
  -51.422560333009756     
   1073.5557006234726     
  -148.47507976837719     
   60.532759303681019     
  -46.057565737638043     
   1072.4421375252098     
  -164.55336151500418     
   60.424315581550182     
  -40.698440425540397     
   1071.2079873138473     
  -180.37776622525126     
   60.329261712004445     
  -35.345782572087877     
   1069.8551540671579     
  -195.95784096800327     
   60.247580788445880     
  -30.000181011270236     
   1068.3854702598978     
  -211.30283571399085     
   60.179254443500021     
  -24.662215588140381     
   1066.8006989920430     
  -226.42171498239330     
   60.124262871059074     
  -19.332457500336083     
   1065.1025361296749     
  -241.32317142484658     
   60.082584847484490     
  -14.011469629151918     
   1063.2926123439886     
  -256.01563671639246     
   60.054197751994437     
  -8.6998068606204040     
   1061.3724950686155     
  -270.50729533434583     
   60.039077586260575     
  -3.3980163970648407     
   1059.3436903536081     
  -284.80609268096919     
   60.037198993237425     
   1.8933619404654358     
   1057.2076446585008     
  -298.91974929821544     
   60.048535275246621     
   7.1737954184586021     
   1054.9657465387641     
  -312.85576681912033     
   60.073058411337279     
   12.442758105524568     
   1052.6193282876206     
  -326.62144179753312     
   60.110739073942860     
   17.699730594928972     
   1050.1696674741393     
  -340.22387218640205     
   60.161546644853892     
   22.944199734696177     
   1047.6179884327412     
  -353.66996671561958     
   60.225449230525108     
   28.175658364983970     
   1044.9654636823741     
  -366.96645501140176     
   60.302413676734723     
   33.393605062364379     
   1042.2132152697886     
  -380.11989322028478     
   60.392405582612739     
   38.597543890715450     
   1039.3623160706366     
  -393.13667506005424     
   60.495389314054421     
   43.786984158411258     
   1036.4137910076861     
  -406.02303517568964     
   60.611328016534323     
   48.961440181540148     
   1033.3686182438682     
  -418.78506152222559     
   60.740183627335611     
   54.120431052855956     
   1030.2277302824516     
  -431.42869703888169     
   60.881916887208625     
   59.263480416198739     
   1026.9920150546600     
  -443.95975125022267     
   61.036487351472097     
   64.390116246135989     
   1023.6623169202835     
  -456.38390199574093     
   61.203853400569720     
   69.499870632574982     
   1020.2394376553154     
  -468.70670722519168     
   61.383972250094203     
   74.592279570091094     
   1016.7241373511265     
  -480.93360426780646     
   61.576799960290309     
   79.666882751766707     
   1013.1171353191179     
  -493.06992201900312     
   61.782291445047939     
   84.723223367324451     
   1009.4191109039754     
  -505.12088287477991     
   62.000400480395605     
   89.760847905290433     
   1005.6307042824145     
  -517.09160818329519     
   62.231079712504219     
   94.779305959049069     
   1001.7525172210399     
  -528.98712606520303     
   62.474280665210628     
   99.778150036540552     
   997.78511377555083     
  -540.81237246198225     
   62.729953747069757     
   104.75693537343464     
   993.72902098208590     
  -552.57220136047590     
   62.998048257943836     
   109.71521974956957     
   989.58472947188238     
  -564.27138243084255     
   63.278512395136609     
   114.65256330850841     
   985.35269410365095     
  -575.91461482163550     
   63.571293259080171     
   119.56852837999877     
   981.03333449248873     
  -587.50652068601937     
   63.876336858581361     
   124.46267930519835     
   976.62703558734358     
  -599.05166230330394     
   64.193588115634554     
   129.33458226446689     
   972.13414812006886     
  -610.55453147428068     
   64.522990869806918     
   134.18380510760210     
   967.55498913401175     
  -622.01956931837628     
   64.864487882202241     
   139.00991718634742     
   962.88984236412387     
  -633.45115774929980     
   65.218020839008545     
   143.81248918896026     
   958.13895868100417     
  -644.85363012970481     
   65.583530354634732     
   148.59109297680035     
   953.30255645503132     
  -656.23127307549055     
   65.960955974440935     
   153.34530142270535     
   948.38082190696514     
  -667.58832911714251     
   66.350236177066975     
   158.07468825106923     
   943.37390943858657     
  -678.92900644057988     
   66.751308376362914     
   162.77882787939140     
   938.28194189028227     
  -690.25747098280533     
   67.164108922925223     
   167.45729526126189     
   933.10501085791111     
  -701.57786282356881     
   67.588573105242133     
   172.10966573062350     
   927.84317688673445     
  -712.89429036933075     
   68.024635150450948     
   176.73551484711277     
   922.49646970896447     
  -724.21083904871398     
   68.472228224710051     
   181.33441824242541     
   917.06488841609905     
  -735.53157257987755     
   68.931284433187884     
   185.90595146751994     
   911.54840162175014     
  -746.86053481209387     
   69.401734819670963     
   190.44968984060097     
   905.94694761065944     
  -758.20175809840225     
   69.883509365792563     
   194.96520829568993     
   900.26043442492141     
  -769.55926281645975     
   70.376536989883462     
   199.45208123163673     
   894.48873995379790     
  -780.93705710930340     
   70.880745545445748     
   203.90988236158492     
   888.63171202547812     
  -792.33915208455915     
   71.396061819250619     
   208.33818456261073     
   882.68916838484392     
  -803.76954948917432     
   71.922411529060341     
   212.73655972548204     
   876.66089676367505     
  -815.23225914984255     
   72.459719320974770     
   217.10457860444134     
   870.54665482005134     
  -826.73129071817971     
   73.007908766402082     
   221.44181066684064     
   864.34617013966499     
  -838.27066733931508     
   73.566902358653380     
   225.74782394252637     
   858.05914013462007     
  -849.85441749865834     
   74.136621509160264     
   230.02218487287138     
   851.68523200338018     
  -861.48659121183675     
   74.716986543314476     
   234.26445815930305     
   845.22408256929134     
  -873.17125071542625     
   75.307916695928000     
   238.47420661119861     
   838.67529818892558     
  -884.91248338061337     
   75.909330106312112     
   242.65099099307974     
   832.03845456357112     
  -896.71439625131120     
   76.521143812973406     
   246.79436987096798     
   825.31309659168619     
  -908.58113457583954     
   77.143273747924283     
   250.90389945765304     
   818.49873808236748     
  -920.51685846513612     
   77.775634730605532     
   254.97913345696875     
   811.59486164387886     
  -932.52578246021756     
   78.418140461417863     
   259.01962290676693     
   804.60091827542738     
  -944.61213893746481     
   79.070703514859346     
   263.02491602053908     
   797.51632723339617     
  -956.78022072538386     
   79.733235332264940     
   266.99455802756739     
   790.34047557795600     
  -969.03434857738409     
   80.405646214144539     
   270.92809101142143     
   783.07271796362545     
  -981.37890926934506     
   81.087845312114894     
   274.82505374669068     
   775.71237614410552     
  -993.81832232361353     
   81.779740620421251     
   278.68498153386770     
   768.25873872667830     
  -1006.3570867057011     
   82.481238967043467     
   282.50740603212529     
   760.71106057638565     
  -1018.9997337669630     
   83.192246004381559     
   286.29185508999916     
   753.06856257313325     
  -1031.7508896265956     
   83.912666199514973     
   290.03785257368429     
   745.33043090093395     
  -1044.6152164894202     
   84.642402824029574     
   293.74491819287982     
   737.49581677726314     
  -1057.5974774745757     
   85.381357943406030     
   297.41256732406345     
   729.56383569620402     
  -1070.7024863118797     
   86.129432405962959     
   301.04031083092616     
   721.53356704886471     
  -1083.9351607191252     
   86.886525831347427     
   304.62765488190695     
   713.40405334347145     
  -1097.3004785115652     
   87.652536598565632     
   308.17410076465228     
   705.17429975463449     
  -1110.8035324501552     
   88.427361833545518     
   311.67914469719193     
   696.84327326125845     
  -1124.4494827477947     
   89.210897396223231     
   315.14227763569681     
   688.40990214064982     
  -1138.2436164192216     
   90.003037867144329     
   318.56298507859213     
   679.87307501750593     
  -1152.1912909694227     
   90.803676533570766     
   321.94074686697405     
   671.23164033523494     
  -1166.2980097142188     
   91.612705375083877     
   325.27503698096803     
   662.48440526237857     
  -1180.5693535967475     
   92.430015048673056     
   328.56532333190006     
   653.63013511040276     
  -1195.0110511450503     
   93.255494873299554     
   331.81106755024302     
   644.66755222681502     
  -1209.6289398438587     
   94.089032813924376     
   335.01172476875496     
   635.59533517798627     
  -1224.4289864402904     
   94.930515464988233     
   338.16674340114918     
   626.41211777968397     
  -1239.4173146995436     
   95.779828033331668     
   341.27556491539696     
   617.11648791943753     
  -1254.6001549768273     
   96.636854320542255     
   344.33762360208840     
   607.70698675711105     
  -1269.9839299280754     
   97.501476704715785     
   347.35234633718773     
   598.18210728265080     
  -1285.5751743928224     
   98.373576121617191     
   350.31915233908120     
   588.54029347470441     
  -1301.3806264963982     
   99.253032045226803     
   353.23745291970783     
   578.77993877598158     
  -1317.4071572338939     
   100.13972246765661     
   356.10665122938968     
   568.89938509672720     
  -1333.6618484471217     
   101.03352387842054     
   358.92614199521483     
   558.89692123337397     
  -1350.1519343941397     
   101.93431124304233     
   361.69531125261187     
   548.77078172541769     
  -1366.8848750683032     
   102.84195798098345     
   364.41353606983142     
   538.51914516240561     
  -1383.8682995486258     
   103.75633594287314     
   367.08018426502696     
   528.14013291579067     
  -1401.1100771804493     
   104.67731538702145     
   369.69461411565874     
   517.63180733693753     
  -1418.6182674888996     
   105.60476495519605     
   372.25617405982803     
   506.99217033077053     
  -1436.4011891558187     
   106.53855164764158     
   374.76420238918519     
   496.21916141210215     
  -1454.4673630080188     
   107.47854079732085     
   377.21802693318932     
   485.31065618954176     
  -1472.8256020133786     
   108.42459604335495     
   379.61696473409927     
   474.26446417444163     
  -1491.4849304407878     
   109.37657930363928     
   381.96032171252574     
   463.07832719613543     
  -1510.4546912432947     
   110.33435074661099     
   384.24739232304557     
   451.74991701181102     
  -1529.7444627543643     
   111.29776876214272     
   386.47745919942804     
   440.27683354115300     
  -1549.3641653135899     
   112.26668993153582     
   388.64979278903411     
   428.65660230130129     
  -1569.3239775269242     
   113.24096899658566     
   390.76365097596204     
   416.88667246984915     
  -1589.6344469585526     
   114.22045882769025     
   392.81827869243079     
   404.96441411766023     
  -1610.3064105705325     
   115.20501039097192     
   394.81290751782092     
   392.88711603838095     
  -1631.3510938632369     
   116.19447271438085     
   396.74675526500283     
   380.65198283440691     
  -1652.7800586183798     
   117.18869285274764     
   398.61902555307574     
   368.25613239476934     
  -1674.6052551852199     
   118.18751585175070     
   400.42890736651492     
   355.69659298087993     
  -1696.8390492539206     
   119.19078471076296     
   402.17557459924575     
   342.97030011147581     
  -1719.4941827008165     
   120.19834034454018     
   403.85818558387751     
   330.07409374121937     
  -1742.5838782310479     
   121.21002154371264     
   405.47588260486680     
   317.00471465448675     
  -1766.1217640097950     
   122.22566493403886     
   407.02779139506407     
   303.75880142441304     
  -1790.1219878439845     
   123.24510493437934     
   408.51302061491401     
   290.33288651558343     
  -1814.5991440951868     
   124.26817371334575     
   409.93066131354016     
   276.72339293486920     
  -1839.5683965518167     
   125.29470114457922     
   411.27978637077916     
   262.92662996073085     
  -1865.0453933632573     
   126.32451476060918     
   412.55944991945728     
   248.93878951050613     
  -1891.0464051625131     
   127.35743970524216     
   413.76868674691298     
   234.75594147178757     
  -1917.5882403544176     
   128.39329868442741     
   414.90651167476528     
   220.37402966912910     
  -1944.6883763203589     
   129.43191191554385     
   415.97191891605490     
   205.78886684672671     
  -1972.3648922749362     
   130.47309707505036     
   416.96388140855839     
   190.99613015466434     
  -2000.6365905202927     
   131.51666924443848     
   417.88135012325944     
   175.99135572576247     
  -2029.5229372383474     
   132.56244085442404     
   418.72325334681506     
   160.76993369647454     
  -2059.0441962687905     
   133.61022162731109     
   419.48849593661737     
   145.32710222445894     
  -2089.2213529890028     
   134.65981851745792     
   420.17595854737118     
   129.65794207704104     
  -2120.0762685935811     
   135.71103564977261     
   420.78449682772020     
   113.75737006258953     
  -2151.6316115668601     
   136.76367425616090     
   421.31294058531631     
   97.620132975837691     
  -2183.9109921500249     
   137.81753260984601     
   421.76009291909264     
   81.240800534712861     
  -2216.9389243432292     
   138.87240595747642     
   422.12472931693480     
   64.613758602138262     
  -2250.7409575927436     
   139.92808644893253     
   422.40559671699060     
   47.733201420193041     
  -2285.3436323799788     
   140.98436306473965     
   422.60141253098448     
   30.593124177342801     
  -2320.7746292907041     
   142.04102154098962     
   422.71086362757200     
   13.187314457662893     
  -2357.0627405329515     
   143.09784429166857     
   422.73260527347531     
  -4.4906560963338666     
  -2394.2379834929811     
   144.15461032828318     
   422.66526003080315     
  -22.447440972531641     
  -2432.3316490359148     
   145.21109517667207     
   422.50741660752107     
  -40.689928340300611     
  -2471.3763352302640     
   146.26707079088354     
   422.25762865953396     
  -59.225250854528021     
  -2511.4060935203092     
   147.32230546399430     
   421.91441354100783     
  -78.060796555929940     
  -2552.4563914781575     
   148.37656373573725     
   421.47625100088800     
  -97.204219492016563     
  -2594.5643230819810     
   149.42960629680007     
   420.94158182237010     
  -116.66345191513101     
  -2637.7685569903479     
   150.48118988964785     
   420.30880640235085     
  -136.44671609255909     
  -2682.1095543868755     
   151.53106720571634     
   419.57628326774335     
  -156.56253775046019     
  -2727.6295392649668     
   152.57898677881323     
   418.74232752512978     
  -177.01975929494793     
  -2774.3727247926895     
   153.62469287455662     
   417.80520924006521     
  -197.82755473089264     
  -2822.3852905977001     
   154.66792537566957     
   416.76315174221202     
  -218.99544441037591     
  -2871.7156223788138     
   155.70841966294091     
   415.61432985224059     
  -240.53331157821654     
  -2922.4143213902557     
   156.74590649165040     
   414.35686802582342     
  -262.45141898864398     
  -2974.5344262190324     
   157.78011186324585     
   412.98883841038861     
  -284.76042718528623     
  -3028.1314716565003     
   158.81075689204769     
   411.50825880936856     
  -307.47141322271051     
  -3083.2637136328945     
   159.83755766674292     
   409.91309054862444     
  -330.59589107495674     
  -3139.9921957312090     
   160.86022510641723     
   408.20123623957966     
  -354.14583254294132     
  -3198.3810273609492     
   161.87846481085921     
   406.37053743260196     
  -378.13369024814796     
  -3258.4974373743180     
   162.89197690485423     
   404.41877215441042     
  -402.57242102845589     
  -3320.4120919737447     
   163.90045587616987     
   402.34365232254368     
  -427.47551171825842     
  -3384.1991883453388     
   164.90359040691570     
   400.14282102917088     
  -452.85700563084907     
  -3449.9367670048455     
   165.90106319794143     
   397.81384968663531     
  -478.73153138338489     
  -3517.7068696510996     
   166.89255078591705     
   395.35423502591237     
  -505.11433290576872     
  -3587.5958621825216     
   167.87772335271580     
   392.76139593896767     
  -532.02130187213709     
  -3659.6946482847657     
   168.85624452669762     
   390.03267015495169     
  -559.46901173427227     
  -3734.0989903934474     
   169.82777117546496     
   387.16531074021037     
  -587.47475416222369     
  -3810.9098361060223     
   170.79195318963576     
   384.15648240997234     
  -616.05657793301827     
  -3890.2336018578362     
   171.74843325714860     
   381.00325764027235     
  -645.23332994695272     
  -3972.1826185952573     
   172.69684662758368     
   377.70261256643897     
  -675.02469958641655     
  -4056.8754200023905     
   173.63682086594895     
   374.25142265438177     
  -705.45126523643512     
  -4144.4372804107024     
   174.56797559534465     
   370.64645812919201     
  -736.53454483951475     
  -4235.0005492142072     
   175.48992222787882     
   366.88437914469654     
  -768.29704895862210     
  -4328.7052574990648     
   176.40226368316490     
   362.96173067632543     
  -800.76233838986434     
  -4425.6995414522298     
   177.30459409368547     
   358.87493711797379     
  -833.95508495075683     
  -4526.1403184088349     
   178.19649849625696     
   354.62029656224991     
  -867.90113733882231     
  -4630.1938114673994     
   179.07755250877594     
   350.19397474159069     
  -902.62759092482861     
  -4738.0363113956364     
   179.94732199136925     
   345.59199860612796     
  -938.16286326029513     
  -4849.8548331164120     
   180.80536269100745     
   340.81024951170548     
  -974.53677450866917     
  -4965.8479704679539     
   181.65121986857147     
   335.84445598971598     
  -1011.7806342871779     
  -5086.2266962694966     
   182.48442790728936     
   330.69018606772488     
  -1049.9273345092001     
  -5211.2153746663780     
   183.30450990137774     
   325.34283910690402     
  -1089.0114498191970     
  -5341.0526888034510     
   184.11097722363539     
   319.79763711989284     
  -1129.0693449852238     
  -5475.9928571501205     
   184.90332907064055     
   314.04961552889529     
  -1170.1392914138489     
  -5616.3067373076110     
   185.68105198409870     
   308.09361332050139     
  -1212.2615919436571     
  -5762.2832589821064     
   186.44361934677437     
   301.92426254967728     
  -1255.4787163860219     
  -5914.2307698165041     
   187.19049085131539     
   295.53597714081297     
  -1299.8354471596467     
  -6072.4787131176454     
   187.92111194014277     
   288.92294092914392     
  -1345.3790375080280     
  -6237.3792787414841     
   188.63491321442999     
   282.07909488012723     
  -1392.1593820985902     
  -6409.3093912959375     
   189.33130981003293     
   274.99812341854766     
  -1440.2292025333088     
  -6588.6727219985496     
   190.00970073805217     
   267.67343979234380     
  -1489.6442479482969     
  -6775.9020589677248     
   190.66946818751370     
   260.09817038899649     
  -1540.4635133905558     
  -6971.4617915515310     
   191.30997678743699     
   252.26513791345226     
  -1592.7494768271913     
  -7175.8507254935630     
   191.93057282532288     
   244.16684332821313     
  -1646.5683572683943     
  -7389.6051692401425     
   192.53058341882971     
   235.79544644494808     
  -1701.9903960376942     
  -7613.3023184155327     
   193.10931563711813     
   227.14274504628912     
  -1759.0901634258121     
  -7847.5640645090916     
   193.66605556802392     
   218.20015240295069     
  -1817.9468939096289     
  -8093.0611329933936     
   194.20006732686417     
   208.95867303715872     
  -1878.6448524070806     
  -8350.5177789469562     
   194.71059200228922     
   199.40887656676827     
  -1941.2737357491815     
  -8620.7168929391919     
   195.19684653415626     
   189.54086944627952     
  -2005.9291124462270     
  -8904.5058074194076     
   195.65802251791592     
   179.34426440015949     
  -2072.7129060018710     
  -9202.8026573612951     
   196.09328492946230     
   168.80814732032437     
  -2141.7339259320825     
  -9516.6036033720266     
   196.50177076379472     
   157.92104137310096     
  -2213.1084529573709     
  -9846.9907982576842     
   196.88258758016528     
   146.67086803084652     
  -2286.9608839443054     
  -10195.141426831822     
   197.23481194563294     
   135.04490470937213     
  -2363.4244446455423     
  -10562.337786202199     
   197.55748776809943     
   123.02973865265285     
  -2442.6419780420611     
  -10949.978665532632     
   197.84962450895165     
   110.61121666246407     
  -2524.7668180335540     
  -11359.592178255536     
   198.11019526436732     
   97.774390218953712     
  -2609.9637593704724     
  -11792.850231888566     
   198.33813470313376     
   84.503455480253734     
  -2698.4101361096345     
  -12251.584976462926     
   198.53233684746846     
   70.781687581396554     
  -2790.2970234331087     
  -12737.807376634280     
   198.69165268178523     
   56.591368575919425     
  -2885.8305787578638     
  -13253.728439634246     
   198.81488757260092     
   41.913708273886620     
  -2985.2335420551231     
  -13801.783318922002     
   198.90079848078344     
   26.728757126381549     
  -3088.7469169470360     
  -14384.658933497061     
   198.94809094507264     
   11.015310186642932     
  -3196.6318589482662     
  -15005.325553483955     
   198.95541581320904     
  -5.2491989622258703     
  -3309.1718005993935     
  -15667.073111001780     
   198.92136569403237     
  -22.088815586053755     
  -3426.6748489319043     
  -16373.553011385487     
   198.84447110049561     
  -39.529193949677165     
  -3549.4764965172981     
  -17128.826396965997     
   198.72319624960573     
  -57.597741927206378     
  -3677.9426944945408     
  -17937.420100433195     
   198.55593448075805     
  -76.323782026562640     
  -3812.4733452477926     
  -18804.391571859960     
   198.34100324866554     
  -95.738731094773556     
  -3953.5062820367393     
  -19735.404650300643     
   198.07663864096821     
  -115.87630134215087     
  -4101.5218169139971     
  -20736.818046918132     
   197.76098936347515     
  -136.77272576510012     
  -4257.0479522658807     
  -21815.789273666767     
   197.39211012765332     
  -158.46701157531129     
  -4420.6663718183845     
  -22980.396949257229     
   196.96795436518886     
  -181.00122587720128     
  -4593.0193489378107     
  -24239.785404797916     
   196.48636618291803     
  -204.42081859823085     
  -4774.8177394737986     
  -25604.336255963244     
   195.94507145779676     
  -228.77498860039861     
  -4966.8502613935188     
  -27085.872895959539     
   195.34166795539804     
  -254.11710002416606     
  -5169.9943081132205     
  -28697.905129385956     
   194.67361433614428     
  -280.50515728590756     
  -5385.2285965836109     
  -30455.923406368791     
   193.93821789039762     
  -308.00234883269570     
  -5613.6480221313814     
  -32377.754116358265     
   193.13262081576951     
  -336.67767183303368     
  -5856.4811780040636     
  -34483.991103258930     
   192.25378481646339     
  -366.60665255624082     
  -6115.1111112785111     
  -36798.522204356923     
   191.29847376371788     
  -397.87218040396436     
  -6391.1000278111824     
  -39349.175781549457     
   190.26323410666254     
  -430.56547758892509     
  -6686.2188461728101     
  -42168.518832974034     
   189.14437266179490     
  -464.78723154790669     
  -7002.4827374201086     
  -45294.849018316425     
   187.93793133380032     
  -500.64892365410151     
  -7342.1941050574897     
  -48773.435443405782     
   186.63965822657968     
  -538.27439609395196     
  -7707.9948708830252     
  -52658.082254741079     
   185.24497448586652     
  -577.80170949064450     
  -8102.9304877935920     
  -57013.113477481544     
   183.74893606669315     
  -619.38535780731422     
  -8530.5288388746958     
  -61915.913800812290     
   182.14618943077872     
  -663.19892538545400     
  -8994.8981923807987     
  -67460.208685898018     
   180.43091993785202     
  -709.43829526021761     
  -9500.8497575250221     
  -73760.339434972528     
   178.59679138341332     
  -758.32555041224737     
  -10054.052303287304     
  -80956.890671157773     
   176.63687472907037     
  -810.11375362876936     
  -10661.228983321002     
  -89224.178812122133     
   174.54356353605880     
  -865.09285189810043     
  -11330.410324411903     
  -98780.336448355491     
   172.30847289902891     
  -923.59703482856798     
  -12071.262847774586     
  -109901.05946524798     
   169.92231771510481     
  -986.01399393241297     
  -12895.520793763928     
  -122938.63592521346     
   167.37476480912636     
  -1052.7966973248319     
  -13817.560563203051     
  -138348.59313486525     
   164.65425161552659     
  -1124.4785362621244     
  -14855.175011714518     
  -156728.00234582394     
   161.74776155601134     
  -1201.6930613646830     
  -16030.635029308225     
  -178870.20986438129     
   158.64054258663739     
  -1285.2000529461793     
  -17372.161603291057     
  -205849.74560250700     
   155.31575004197626     
  -1375.9205436926839     
  -18916.034695309892     
  -239137.53080839815     
   151.75398694198006     
  -1474.9845458718885     
  -20709.566176372842     
  -280832.15834983863     
   147.93270278622370     
  -1583.7979797228149     
  -22815.807363996682     
  -333836.29364847566     
   143.82539284880352     
  -1704.1364470487044     
  -25319.579566360197     
  -402883.51550826570     
   139.40050930396208     
  -1838.2884107962886     
  -28341.205932672259     
  -493535.85518397484     
   134.61994424215501     
  -1989.2482377443462     
  -32042.724846551988     
  -620875.40777322673     
   129.43685543925662     
  -2161.1032758728584     
  -36699.290404851301     
  -786154.92901007889     
   123.79244301377850     
  -2359.3401328160494     
  -42595.452372426764     
  -1081615.0928173808     
   117.61097086858528     
  -2592.5976776685147     
  -50707.565568557307     
  -1336192.6539372574     
   110.79167637939290     
  -2871.1891177726184     
  -60729.010473086528     
  -2521867.3628503880     
   103.19474309195984     
  -3222.1191831915048     
  -79643.015694464877     
  -1720189.9184335331     
   94.614798318415339     
  -3652.5878226344485     
  -92544.440082716086     
  -11550649.921101941     
   84.724447106294775     
  -4331.8847090687104     
  -179174.31449098265     
   9913223.6268425323     
   72.929789987224041     
  -5041.8833385203152     
  -104825.13728966525     
  -116023829.47482878     
   57.857052197318197     
  -7741.4558276217940     
  -975003.85835090128     
  -90836418.854495719     
   30.990319468969844     
  -14319.657972897920     
  -1656276.9997596047     
  -90836418.854495719     
  -128.31894506957161     
  -14542.339661530348     
   3804550607.7698746     
  -913212246334302.00     
  -128.33059607087171     
  -9672.8751849935070     
   1064913868.7669683     
  -1107556727149445.6     
  -128.33137681906535     
  -9521.5506444316670     
   794506141.72958970     
  -67702805750214.688     
  -128.33220866336734     
  -9383.2814360362390     
   776631424.27688575     
  -265395512093586.59     
  -128.33309484577276     
  -9242.6716231074315     
   700859992.61726356     
  -175961336182956.25     
  -128.33403880538370     
  -9104.0073324538771     
   646533887.47898340     
  -161250630954156.06     
  -128.33504418965757     
  -8966.0953401274201     
   592697967.19942391     
  -134162970827339.66     
  -128.33611486623218     
  -8829.2678355598327     
   544260348.37317729     
  -114621484611330.53     
  -128.33725493535226     
  -8693.4323446202761     
   499510089.89617985     
  -97192475674243.609     
  -128.33846874292053     
  -8558.6146159247091     
   458476306.32126236     
  -82582400697798.188     
  -128.33976089419841     
  -8424.8074865640228     
   420773313.71978557     
  -70124038745737.258     
  -128.34113626818072     
  -8292.0129565721018     
   386152709.74007499     
  -59552055335278.547     
  -128.34260003266908     
  -8160.2304753294075     
   354358804.59506971     
  -50569118009144.586     
  -128.34415766006873     
  -8029.4602027679412     
   325163574.77168381     
  -42939600382793.312     
  -128.34581494393370     
  -7899.7021014440525     
   298355605.45507962     
  -36459210232631.773     
  -128.34757801628447     
  -7770.9561892534584     
   273741017.14763296     
  -30955280695432.430     
  -128.34945336572261     
  -7643.2224696063031     
   251141484.09048736     
  -26280864604219.016     
  -128.35144785636555     
  -7516.5009504133823     
   230393124.38986167     
  -22311138863824.797     
  -128.35356874762456     
  -7390.7916388687163     
   211345305.24020568     
  -18940031908666.164     
  -128.35582371484750     
  -7266.0945430867105     
   193859580.95484513     
  -16077412611392.361     
  -128.35822087084730     
  -7142.4096718535020     
   177808714.64070159     
  -13646704045431.252     
  -128.36076878833492     
  -7019.7370343651519     
   163075772.16542768     
  -11582843786766.596     
  -128.36347652327430     
  -6898.0766406982393     
   149553293.05204001     
  -9830554923912.7598     
  -128.36635363917449     
  -6777.4285014858560     
   137142527.99815139     
  -8342879616552.3945     
  -128.36941023233143     
  -6657.7926283671568     
   125752733.26640818     
  -7079922989796.2139     
  -128.37265695802947     
  -6539.1690336817119     
   115300529.82764283     
  -6007799727080.5996     
  -128.37610505770820     
  -6421.5577306640935     
   105709302.88306057     
  -5097722421866.8711     
  -128.37976638709810     
  -6304.9587336766917     
   96908661.904357344     
  -4325242307133.9019     
  -128.38365344532158     
  -6189.3720578755956     
   88833932.768652201     
  -3669591576523.0732     
  -128.38777940495348     
  -6074.7977197888576     
   81425699.464966357     
  -3113132907333.2402     
  -128.39215814302707     
  -5961.2357370242762     
   74629376.901189089     
  -2640886625046.4375     
  -128.39680427296676     
  -5848.6861284395518     
   68394821.651663855     
  -2240132030820.4810     
  -128.40173317741997     
  -5737.1489143187127     
   62675971.239552245     
  -1900066160859.4629     
  -128.40696104195393     
  -5626.6241165170532     
   57430515.286778316     
  -1611516060637.1848     
  -128.41250488957218     
  -5517.1117582890065     
   52619590.588835165     
  -1366692672306.0823     
  -128.41838261599668     
  -5408.6118646818904     
   48207502.373801962     
  -1158982591328.7456     
  -128.42461302564951     
  -5301.1244626030420     
   44161467.386518180     
  -982770818368.05225     
  -128.43121586825507     
  -5194.6495808292129     
   40451377.994340129     
  -833290422009.16443     
  -128.43821187596993     
  -5089.1872502650449     
   37049584.772508956     
  -706494449664.12793     
  -128.44562280093220     
  -4984.7375040629959     
   33930697.516166747     
  -598947591452.27979     
  -128.45347145310404     
  -4881.3003776965770     
   31071401.333410591     
  -507733728851.58594     
  -128.46178173826328     
  -4778.8759092949622     
   28450288.382023290     
  -430377688389.17615     
  -128.47057869597805     
  -4677.4641396572706     
   26047702.778631240     
  -364778673898.72247     
  -128.47988853737596     
  -4577.0651125624063     
   23845598.087503567     
  -309153706527.28235     
  -128.48973868249431     
  -4477.6788749190609     
   21827406.554948974     
  -261989685288.61432     
  -128.50015779696940     
  -4379.3054769933979     
   19977918.565883707     
  -222002557781.32333     
  -128.51117582779406     
  -4281.9449726644943     
   18283172.242841024     
  -188102760668.75595     
  -128.52282403783803     
  -4185.5974196617335     
   16730351.614682117     
  -159365774915.20468     
  -128.53513503879148     
  -4090.2628798272540     
   15307693.382746398     
  -135007212686.66592     
  -128.54814282215085     
  -3995.9414194158462     
   14004400.890439343     
  -114361581886.13823     
  -128.56188278782568     
  -3902.6331094214843     
   12810565.424598012     
  -96864331942.665009     
  -128.57639176989616     
  -3810.3380258410798     
   11717093.567095943     
  -82036549781.896149     
  -128.59170805900328     
  -3719.0562500999822     
   10715640.710698908     
  -69472011740.825760     
  -128.60787142079661     
  -3628.7878693548482     
   9798549.7814693954     
  -58826164674.803368     
  -128.62492310980727     
  -3539.5329769657792     
   8958795.0544032585     
  -49806786782.069221     
  -128.64290587804840     
  -3451.2916728517466     
   8189930.4861923140     
  -42166056790.572968     
  -128.66186397757676     
  -3364.0640639763105     
   7486042.2413996328     
  -35693820153.379250     
  -128.68184315617475     
  -3277.8502648270214     
   6841705.1175344307     
  -30211879152.955288     
  -128.70289064523078     
  -3192.6503979198419     
   6251942.4714846890     
  -25569142268.922272     
  -128.72505513881038     
  -3108.4645943578325     
   5712189.4490512479     
  -21637511961.061176     
  -128.74838676281627     
  -3025.2929943993204     
   5218259.1766875349     
  -18308392346.241768     
  -128.77293703303664     
  -2943.1357480975335     
   4766311.7330850158     
  -15489727819.990978     
  -128.79875880077276     
  -2861.9930159313503     
   4352825.6373843029     
  -13103489812.736933     
  -128.82590618462285     
  -2781.8649695367744     
   3974571.6637812117     
  -11083544231.528500     
  -128.85443448687664     
  -2702.7517924436720     
   3628588.8052668767     
  -9373843327.0441208     
  -128.88440009284301     
  -2624.6536808605892     
   3312162.1837335536     
  -7926890822.7401905     
  -128.91586035129487     
  -2547.5708445339892     
   3022802.7801612020     
  -6702440820.9165611     
  -128.94887343406575     
  -2471.5035076405075     
   2758228.8113842979     
  -5666393704.7246685     
  -128.98349817267555     
  -2396.4519097449356     
   2516348.6384870149     
  -4789860125.9057293     
  -129.01979386969492     
  -2322.4163068008411     
   2295245.0682002413     
  -4048366989.5619378     
  -129.05782008238126     
  -2249.3969722468596     
   2093160.9427545648     
  -3421184176.0057383     
  -129.09763637593238     
  -2177.3941981364128     
   1908485.9124519748     
  -2890753772.7592583     
  -129.13930204350629     
  -2106.4082963501260     
   1739744.2880559685     
  -2442205939.9099464     
  -129.18287578994958     
  -2036.4395998863861     
   1585583.8954432099     
  -2062948643.9067688     
  -129.22841537595909     
  -1967.4884642180009     
   1444765.8405499773     
  -1742319716.9172349     
  -129.27597721917579     
  -1899.5552687455613     
   1316155.1186336703     
  -1471292000.9809594     
  -129.32561594847277     
  -1832.6404183143809     
   1198711.9936610758     
  -1242223393.4670916     
  -129.37738390745491     
  -1766.7443448427496     
   1091484.0867986355     
  -1048644985.3809621     
  -129.43133060293451     
  -1701.8675090346533     
   993599.11741205677     
  -885081547.00319421     
  -129.48750209388595     
  -1638.0104021843679     
   904258.24041997083     
  -746899377.53958571     
  -129.54594031611646     
  -1575.1735480981567     
   822729.93367010262     
  -630177394.96282101     
  -129.60668233761817     
  -1513.3575051159535     
   748344.38927308563     
  -531597912.87719393     
  -129.66975953929244     
  -1452.5628682427905     
   680488.36781300406     
  -448354109.23505807     
  -129.73519671546254     
  -1392.7902714067247     
   618600.47728360572     
  -378071634.26194352     
  -129.80301108831839     
  -1334.0403898301229     
   562166.84291624697     
  -318742221.83814466     
  -129.87321123016901     
  -1276.3139425337238     
   510717.13410085416     
  -268667444.84346211     
  -129.94579588712153     
  -1219.6116949675795     
   463820.92142631684     
  -226411101.22041002     
  -130.02075269756017     
  -1163.9344617993904     
   421084.33374944259     
  -190758865.11590722     
  -130.09805679857541     
  -1109.2831097522437     
   382146.99586483871     
  -160684191.72658718     
  -130.17766931329342     
  -1055.6585609566114     
   346679.20994592935     
  -135319243.53205010     
  -130.25953571189140     
  -1003.0617950095423     
   314379.40592246922     
  -113930950.16009891     
  -130.34358403895973     
  -951.49385680711271     
   284971.67977987655     
  -95898522.877020672     
  -130.42972299980087     
  -900.95584268588368     
   258203.98053955880     
  -80701793.334990978     
  -130.51783989824645     
  -851.44897161182791     
   233844.85397851159     
  -67886868.045106798     
  -130.60779841864272     
  -802.97432678164444     
   211686.18349073030     
  -57118367.827241011     
  -130.69943624481630     
  -755.53387827138715     
   191525.13494885378     
  -47953569.673651986     
  -130.79256250910277     
  -709.12653041956298     
   173221.48640232568     
  -40548365.600147553     
  -130.88695506492303     
  -663.76349579836915     
   156484.79994483216     
  -33274811.547005326     
  -130.98235757694690     
  -619.40859833011939     
   141632.58823606194     
  -30603260.329910688     
  -131.07847642361907     
  -576.21018033705877     
   126861.15542355778     
  -16893383.493454825     
  -131.17497740776642     
  -533.60031217132621     
   118043.54376590134     
  -43430197.409417048     
  -131.27148227219561     
  -493.79382090767564     
   93530.032094202368     
  -7681073.5216682022     
  -132.04142089765210     
  -170.16378896794259     
   35921.980681690853     
  -1895643.9318805553     
  -132.27193742724702     
  -26.097209282248745     
   21704.651192586691     
  -1096989.0339681276     
  -132.21866683415473     
   61.857502293782325     
   13477.233437825733     
  -546440.60781124420     
  -131.98832850393092     
   118.99790808645017     
   9378.9288792414009     
  -357239.11870215816     
  -131.63779728944925     
   159.19431900699169     
   6699.6354889752165     
  -232964.87315993334     
  -131.20157884626880     
   188.32440508011905     
   4952.3989402757143     
  -165095.48438044911     
  -130.70239495713523     
   209.99085944936419     
   3714.1828074223467     
  -120209.61082896563     
  -130.15608244113463     
   226.30784328343282     
   2812.6107262051050     
  -90644.124095834530     
  -129.57415033032626     
   238.67131958766146     
   2132.7797954863454     
  -69915.543022262893     
  -128.96523458799504     
   248.02430213342575     
   1608.4132228193739     
  -55034.062596049087     
  -128.33598115724692     
   255.03447957384668     
   1195.6577533490060     
  -44023.700146114548     
  -127.69160996766865     
   260.18732396285208     
   865.48000225314672     
  -35702.192802386315     
  -127.03629025450998     
   263.84530785907305     
   597.71355623524914     
  -29288.487288972334     
  -126.37339890774972     
   266.28471650358108     
   378.04990156795708     
  -24263.771016337327     
  -125.70570342602809     
   267.72002030486453     
   196.07161894542696     
  -20270.161366212949     
  -125.03549464891887     
   268.32031287397518     
   44.045408698829732     
  -17055.939502392586     
  -124.36468508198429     
   268.22074105179945     
  -83.874137569114424     
  -14440.058615140941     
  -123.69488306863046     
   267.53061926492001     
  -192.17457718267156     
  -12289.972933910884     
  -123.02744964240264     
   266.33930938649581     
  -284.34937418700326     
  -10507.024724762638     
  -122.36354272478640     
   264.72055580197150     
  -363.15205962272290     
  -9016.7029953107813     
  -121.70415192163841     
   262.73573232269581     
  -430.77733208755382     
  -7761.9840389847395     
  -121.05012623015783     
   260.43630846152706     
  -488.99221237993942     
  -6698.7025278849169     
  -120.40219632755839     
   257.86574672722952     
  -539.23248133907623     
  -5792.2773722537222     
  -119.76099266808262     
   255.06097911980441     
  -582.67456163097916     
  -5015.3609946030501     
  -119.12706030130884     
   252.05356829300069     
  -620.28976909050209     
  -4346.1277597654052     
  -118.50087109987940     
   248.87062955205258     
  -652.88572728874260     
  -3767.0118629568574     
  -117.88283392135519     
   245.53556944317842     
  -681.13831626091905     
  -3263.7656130962264     
  -117.27330310856158     
   242.06868225662831     
  -705.61655835914064     
  -2824.7491586169276     
  -116.67258564311535     
   238.48763541810851     
  -726.80217704876759     
  -2440.3893212541766     
  -116.08094719925978     
   234.80786723309117     
  -745.10509695817404     
  -2102.7634697728199     
  -115.49861729371226     
   231.04291493324206     
  -760.87582298147015     
  -1805.2766727754699     
  -114.92579368772080     
   227.20468688072015     
  -774.41539802728619     
  -1542.4092691723886     
  -114.36264616690150     
   223.30368971678675     
  -785.98346754607905     
  -1309.5178990074435     
  -113.80931980049887     
   219.34921891844996     
  -795.80485178863489     
  -1102.6776357789904     
  -113.26593776286448     
   215.34951945383594     
  -804.07493405697733     
  -918.55582662301379     
  -112.73260378500254     
   211.31192186180186     
  -810.96410275664994     
  -754.31066965281775     
  -112.20940429209448     
   207.24295802296263     
  -816.62143277904602     
  -607.50917228367541     
  -111.69641027332275     
   203.14846006208708     
  -821.17775157117364     
  -476.06043530356561     
  -111.19367892255916     
   199.03364517106925     
  -824.74820483595045     
  -358.16107569558136     
  -110.70125508217852     
   194.90318862672024     
  -827.43441290366718     
  -252.25039995655129     
  -110.21917251710487     
   190.76128686720270     
  -829.32629090334137     
  -156.97336403766244     
  -109.74745504196382     
   186.61171216211028     
  -830.50359113362379     
  -71.149862464517298     
  -109.28611752071973     
   182.45786014652097     
  -831.03721510210767     
   6.2508619413392754     
  -108.83516675527810     
   178.30279127467182     
  -830.99033363754768     
   76.131629195333446     
  -108.39460227711994     
   174.14926707453148     
  -830.41934641858268     
   139.28529698450868     
  -107.96441705401597     
   169.99978194175705     
  -829.37470669119887     
   196.40991801898036     
  -107.54459812217343     
   165.85659109426391     
  -827.90163230605651     
   248.12156504110567     
  -107.13512715274022     
   161.72173521207816     
  -826.04072056824816     
   294.96520880356883     
  -106.73598096038219     
   157.59706220690197     
  -823.82848150222139     
   337.42399469685978     
  -106.34713196062441     
   153.48424649929143     
  -821.29780154199500     
   375.92716261476619     
  -105.96854858177390     
   149.38480612588049     
  -818.47834782238419     
   410.85682584978224     
  -105.60019563649519     
   145.30011795225323     
  -815.39692162851088     
   442.55381728485150     
  -105.24203465747134     
   141.23143122818476     
  -812.07776799887449     
   471.32270677743651     
  -104.89402420103357     
   137.17987968894246     
  -808.54284769804372     
   497.43614529875185     
  -104.55612012216956     
   133.14649237817659     
  -804.81207660830307     
   521.13863456382285     
  -104.22827582391176     
   129.13220334453320     
  -800.90353684907450     
   542.64978927044422     
  -103.91044248375277     
   125.13786034383664     
  -796.83366342954605     
   562.16718205228017     
  -103.60256925942740     
   121.16423266135239     
  -792.61740956415406     
   579.86883367198004     
  -103.30460347613327     
   117.21201815416296     
  -788.26839331161409     
   595.91536932916767     
  -103.01649079702841     
   113.28184960077981     
  -783.79902804164544     
   610.45193961165239     
  -102.73817537864016     
   109.37430043443929     
  -779.22063849455799     
   623.60987253341534     
  -102.46960001264040     
   105.48988992707650     
  -774.54356445055737     
   635.50815686128260     
  -102.21070625528557     
   101.62908788276486     
  -769.77725327409780     
   646.25473340968199     
  -101.96143454568141     
   97.792318892645810     
  -764.93034277352513     
   655.94763366566383     
  -101.72172431391036     
   93.979966196909402     
  -760.01073552103264     
   664.67600790986069     
  -101.49151407995247     
   90.192375194452552     
  -755.02566546170874     
   672.52100049698754     
  -101.27074154423484     
   86.429856635903320     
  -749.98175795798124     
   679.55657130668908     
  -101.05934367056089     
   82.692689531825451     
  -744.88508367318116     
   685.85018394909355     
  -100.85725676209516     
   78.981123804408597     
  -739.74120729356298     
   691.46344833636647     
  -100.66441653101334     
   75.295382707597085     
  -734.55523143104017     
   696.45268315437022     
  -100.48075816236762     
   71.635665038251020     
  -729.33183630738245     
   700.86941293858388     
  -100.30621637266434     
   68.002147158206697     
  -724.07531571034303     
   704.76082451874549     
  -100.14072546360413     
   64.394984845114706     
  -718.78960952645241     
   708.17016738513917     
  -99.984219371392015     
   60.814314988120920     
  -713.47833327106389     
   711.13711756495309     
  -99.836631711987195     
   57.260257142719936     
  -708.14480488932668     
   713.69809728962468     
  -99.697895822628183     
   53.732914957597480     
  -702.79206915965460     
   715.88657786309045     
  -99.567944799938658     
   50.232377485134137     
  -697.42291982568133     
   717.73332928418017     
  -99.446711534891463     
   46.758720385929806     
  -692.03991985605001     
   719.26667233976718     
  -99.334128744883984     
   43.312007036755922     
  -686.64541981350180     
   720.51268032159828     
  -99.230129003155298     
   39.892289550444445     
  -681.24157471108970     
   721.49538070011261     
  -99.134644765755809     
   36.499609715277160     
  -675.83035935583894     
   722.23693042535547     
  -99.047608396261552     
   33.133999860943433     
  -670.41358237764882     
   722.75776580030356     
  -98.968952188408963     
   29.795483657163942     
  -664.99289913414646     
   723.07676394972236     
  -98.898608386811205     
   26.484076850817264     
  -659.56982340452362     
   723.21134983919751     
  -98.836509205903099     
   23.199787946604129     
  -654.14573828072957     
   723.17764380527410     
  -98.782586847250158     
   19.942618836021826     
  -648.72190595219001     
   722.99053705628398     
  -98.736773515345163     
   16.712565378830678     
  -643.29947692426788     
   722.66382415133353     
  -98.699001432006611     
   13.509617940912175     
  -637.87949824313296     
   722.21026241523919     
  -98.669202849483000     
   10.333761892116794     
  -632.46292127501863     
   721.64167474847932     
  -98.647310062359509     
   7.1849780671432315     
  -627.05060871440503     
   720.96901465564474     
  -98.633255418355262     
   4.0632431925959969     
  -621.64334110448772     
   720.20243533756843     
  -98.626971328092623     
  0.96853028273613595     
  -616.24182283945584     
   719.35135573832724     
  -98.628390273913595     
  -2.0991909935410185     
  -610.84668767141852     
   718.42451382790318     
  -98.637444817812366     
  -5.1399539722638403     
  -605.45850381770924     
   717.43002024857037     
  -98.654067608547820     
  -8.1537946784727282     
  -600.07777866584490     
   716.37540609236726     
  -98.678191387994943     
  -11.140751532937724     
  -594.70496312015212     
   715.26767189037560     
  -98.709748996789415     
  -14.100865079690543     
  -589.34045558097432     
   714.11331399398182     
  -98.748673379315491     
  -17.034177732958028     
  -583.98460572601948     
   712.91838197804441     
  -98.794897588083955     
  -19.940733541926040     
  -578.63771786118411     
   711.68849367754706     
  -98.848354787542689     
  -22.820577971975510     
  -573.30005415860251     
   710.42887952825072     
  -98.908978257359877     
  -25.673757701277371     
  -567.97183756214065     
   709.14440570992315     
  -98.976701395216494     
  -28.500320431481015     
  -562.65325451931619     
   707.83959913454669     
  -99.051457719142206     
  -31.300314711593828     
  -557.34445752580712     
   706.51868168650867     
  -99.133180869426326     
  -34.073789773941243     
  -552.04556741315832     
   705.18557743476936     
  -99.221804610132864     
  -36.820795381430138     
  -546.75667558239752     
   703.84394960290081     
  -99.317262830247117     
  -39.541381685287071     
  -541.47784596037582     
   702.49720734551545     
  -99.419489544478722     
  -42.235599092451224     
  -536.20911690528442     
   701.14853264893725     
  -99.528418893744686     
  -44.903498141990482     
  -530.95050291041730     
   699.80088961740364     
  -99.643985145353952     
  -47.545129389862240     
  -525.70199623828682     
   698.45704593156995     
  -99.766122692913754     
  -50.160543301442459     
  -520.46356839380007     
   697.11958233010535     
  -99.894766055976348     
  -52.749790151242777     
  -515.23517152632428     
   695.79090758628922     
  -100.02984987944356     
  -55.312919929357101     
  -510.01673971942716     
   694.47327417159329     
  -100.17130893274529     
  -57.849982254063519     
  -504.80819016314024     
   693.16877932258137     
  -100.31907810880679     
  -60.361026290266928     
  -499.60942431822087     
   691.87939094624596     
  -100.47309242281897     
  -62.846100673277789     
  -494.42032888612403     
   690.60693901184266     
  -100.63328701082428     
  -65.305253437601934     
  -489.24077684353517     
   689.35314354421223     
  -100.79959712813069     
  -67.738531950378160     
  -484.07062826695358     
   688.11960813989060     
  -100.97195814756442     
  -70.145982849060317     
  -478.90973120590445     
   686.90783266656524     
  -101.15030555757222     
  -72.527651983227344     
  -473.75792246090521     
   685.71922624216711     
  -101.33457496018276     
  -74.883584360039819     
  -468.61502826408889     
   684.55510536197096     
  -101.52470206883599     
  -77.213824093134733     
  -463.48086497387413     
   683.41670117797491     
  -101.72062270608896     
  -79.518414354857015     
  -458.35523971503932     
   682.30517768378093     
  -101.92227280120592     
  -81.797397331350652     
  -453.23795088241093     
   681.22161448457007     
  -102.12958838763959     
  -84.050814180491116     
  -448.12878877377671     
   680.16703569122626     
  -102.34250560041072     
  -86.278704992440794     
  -443.02753600609248     
   679.14239888714235     
  -102.56096067339188     
  -88.481108752492119     
  -437.93396801443890     
   678.14860582228619     
  -102.78488993650123     
  -90.658063306205150     
  -432.84785347077172     
   677.18650339762632     
  -103.01422981281182     
  -92.809605326620300     
  -427.76895469528955     
   676.25689453382108     
  -103.24891681558124     
  -94.935770283324246     
  -422.69702798628589     
   675.36053095578779     
  -103.48888754520617     
  -97.036592413300255     
  -417.63182400411745     
   674.49812576243119     
  -103.73407868610623     
  -99.112104693462797     
  -412.57308806089924     
   673.67035400591192     
  -103.98442700354099     
  -101.16233881462969     
  -407.52056040585489     
   672.87785053957748     
  -104.23986934036368     
  -103.18732515696135     
  -402.47397652680809     
   672.12122532533783     
  -104.50034261371523     
  -105.18709276662054     
  -397.43306733686802     
   671.40104708895421     
  -104.76578381166128     
  -107.16166933367197     
  -392.39755948370089     
   670.71786704999511     
  -105.03612998977556     
  -109.11108117108328     
  -387.36717548082589     
   670.07220539069021     
  -105.31131826767181     
  -111.03535319463630     
  -382.34163394039581     
   669.46455806395818     
  -105.59128582548681     
  -112.93450890387457     
  -377.32064975491613     
   668.89540484787574     
  -105.87596990031676     
  -114.80857036380826     
  -372.30393421855706     
   668.36519948997136     
  -106.16530778260891     
  -116.65755818741061     
  -367.29119522238227     
   667.87438376523426     
  -106.45923681251033     
  -118.48149151882693     
  -362.28213734414300     
   667.42338202453141     
  -106.75769437617545     
  -120.28038801713468     
  -357.27646197895899     
   667.01259894823522     
  -107.06061790203380     
  -122.05426384079919     
  -352.27386748684728     
   666.64243890519913     
  -107.36794485701948     
  -123.80313363250397     
  -347.27404919505824     
   666.31327809084212     
  -107.67961274276324     
  -125.52701050451506     
  -342.27669960937692     
   666.02550109117203     
  -107.99555909174863     
  -127.22590602441647     
  -337.28150835119311     
   665.77946619624356     
  -108.31572146343271     
  -128.89983020118126     
  -332.28816235472129     
   665.57553935655221     
  -108.64003744033258     
  -130.54879147159195     
  -327.29634580954718     
   665.41406853455044     
  -108.96844462407805     
  -132.17279668685467     
  -322.30574029553804     
   665.29540504808381     
  -109.30088063143133     
  -133.77185109948769     
  -317.31602475767738     
   665.21989113905931     
  -109.63728309027398     
  -135.34595835031723     
  -312.32687557413442     
   665.18786561805371     
  -109.97758963556171     
  -136.89512045570757     
  -307.33796658199901     
   665.19967099747475     
  -110.32173790524726     
  -138.41933779478634     
  -302.34896904951796     
   665.25563932325952     
  -110.66966553617142     
  -139.91860909679664     
  -297.35955175459355     
   665.35611079198645     
  -111.02131015992265     
  -141.39293142849226     
  -292.36938092365364     
   665.50142165402747     
  -111.37660939866494     
  -142.84230018145450     
  -287.37812026124840     
   665.69190851817496     
  -111.73550086093414     
  -144.26670905947603     
  -282.38543094736212     
   665.92791323858989     
  -112.09792213740261     
  -145.66615006583962     
  -277.39097159807267     
   666.20977904412882     
  -112.46381079661190     
  -147.04061349047291     
  -272.39439825524170     
   666.53784937911325     
  -112.83310438067328     
  -148.39008789707327     
  -267.39536438489836     
   666.91247904812997     
  -113.20574040093588     
  -149.71456011001561     
  -262.39352079203735     
   667.33402033873119     
  -113.58165633362179     
  -151.01401520109442     
  -257.38851563949697     
   667.80283292795787     
  -113.96078961542801     
  -152.28843647617450     
  -252.37999439253730     
   668.31928777484052     
  -114.34307763909453     
  -153.53780546149142     
  -247.36759973422599     
   668.88375316219083     
  -114.72845774893796     
  -154.76210188979076     
  -242.35097158550957     
   669.49661422354382     
  -115.11686723635025     
  -155.96130368620160     
  -237.32974697883299     
   670.15825551235309     
  -115.50824333526162     
  -157.13538695380493     
  -232.30356006249031     
   670.86907744024927     
  -115.90252321756719     
  -158.28432595891536     
  -227.27204198168846     
   671.62948304978670     
  -116.29964398851619     
  -159.40809311601663     
  -222.23482085881506     
   672.43988901951695     
  -116.69954268206334     
  -160.50665897239159     
  -217.19152169116865     
   673.30072124617516     
  -117.10215625618112     
  -161.57999219232406     
  -212.14176628182236     
   674.21241514429028     
  -117.50742158813220     
  -162.62805954094921     
  -207.08517316824015     
   675.17541704684106     
  -117.91527546970099     
  -163.65082586772078     
  -202.02135754038886     
   676.19018921674240     
  -118.32565460238321     
  -164.64825408937492     
  -196.94993112126326     
   677.25719749525638     
  -118.73849559253244     
  -165.62030517252822     
  -191.87050214004884     
   678.37693205006190     
  -119.15373494646258     
  -166.56693811575252     
  -186.78267514967337     
   679.54988493762244     
  -119.57130906550469     
  -167.48810993115831     
  -181.68605101264120     
   680.77656908362428     
  -119.99115424101753     
  -168.38377562555118     
  -176.58022674451402     
   682.05751209248660     
  -120.41320664934993     
  -169.25388818092202     
  -171.46479540382037     
   683.39324929590020     
  -120.83740234675399     
  -170.09839853451683     
  -166.33934603410111     
   684.78434137839429     
  -121.26367726424766     
  -170.91725555828648     
  -161.20346347376315     
   686.23135721066376     
  -121.69196720242513     
  -171.71040603770760     
  -156.05672829468318     
   687.73488487292639     
  -122.12220782621367     
  -172.47779465008966     
  -150.89871665813621     
   689.29553201313865     
  -122.55433465957532     
  -173.21936394215510     
  -145.72900016803766     
   690.91391884745349     
  -122.98828308015177     
  -173.93505430701688     
  -140.54714577668176     
   692.59068761064611     
  -123.42398831385093     
  -174.62480396050759     
  -135.35271561960192     
   694.32650023783026     
  -123.86138542937324     
  -175.28854891672614     
  -130.14526686781829     
   696.12203160864340     
  -124.30040933267624     
  -175.92622296297256     
  -124.92435163075348     
   697.97798680407880     
  -124.74099476137532     
  -176.53775763387375     
  -119.68951672972287     
   699.89508137874964     
  -125.18307627907892     
  -177.12308218474652     
  -114.44030361938225     
   701.87405870507234     
  -125.62658826965624     
  -177.68212356424272     
  -109.17624817909420     
   703.91568322391379     
  -126.07146493143541     
  -178.21480638607773     
  -103.89688055491484     
   706.02073856672052     
  -126.51764027133004     
  -178.72105290000420     
  -98.601725015664442     
   708.19003513040082     
  -126.96504809889210     
  -179.20078296192381     
  -93.290299752186428     
   710.42440803558770     
  -127.41362202028898     
  -179.65391400303409     
  -87.962116691919505     
   712.72471135215130     
  -127.86329543220228     
  -180.08036099815581     
  -82.616681356778372     
   715.09183323454340     
  -128.31400151564625     
  -180.48003643306657     
  -77.253492607519291     
   717.52668026316758     
  -128.76567322970334     
  -180.85285027084922     
  -71.872042505545522     
   720.03018947316025     
  -129.21824330517441     
  -181.19870991732432     
  -66.471816084496822     
   722.60332890303096     
  -129.67164423814123     
  -181.51752018532989     
  -61.052291117724209     
   725.24708672157806     
  -130.12580828343832     
  -181.80918325804248     
  -55.612937967312249     
   727.96249270806595     
  -130.58066744803176     
  -182.07359865114077     
  -50.153219272001863     
   730.75059000041756     
  -131.03615348430210     
  -182.31066317393825     
  -44.672589846998605     
   733.61247905193352     
  -131.49219788322850     
  -182.52027088919104     
  -39.170496254109224     
   736.54925849369874     
  -131.94873186747091     
  -182.70231307186484     
  -33.646376815406356     
   739.56209560165087     
  -132.40568638434792     
  -182.85667816664932     
  -28.099661098394094     
   742.65216281285859     
  -132.86299209870637     
  -182.98325174408856     
  -22.529769877297525     
   745.82069095476800     
  -133.32057938568002     
  -183.08191645551963     
  -16.936114695136883     
   749.06892468009539     
  -133.77837832333373     
  -183.15255198665758     
  -11.318097760036039     
   752.39817345719609     
  -134.23631868518990     
  -183.19503500970544     
  -5.6751114591071881     
   755.80975356759348     
  -134.69432993263339     
  -183.20923913412156     
  -6.5383073501069462E-003
   759.30505497134482     
  -135.15234120719163     
  -183.19503485587762     
   5.6882496049348585     
   762.88547874857409     
  -135.61028132268569     
  -183.15228950512639     
   11.409890695549295     
   766.55249175734662     
  -136.06807875724897     
  -183.08086719242820     
   17.159034383729271     
   770.30758653832868     
  -136.52566164520911     
  -182.98062875326195     
   22.936341282766872     
   774.15232017331004     
  -136.98295776882924     
  -182.85143169084489     
   28.742483684066571     
   778.08827308735908     
  -137.43989454990407     
  -182.69313011730415     
   34.578145732221898     
   782.11710084079471     
  -137.89639904120679     
  -182.50557469300227     
   40.444023988527732     
   786.24048049425176     
  -138.35239791778187     
  -182.28861256405037     
   46.340827592234760     
   790.46017014356789     
  -138.80781746807938     
  -182.04208729789900     
   52.269278868311389     
   794.77795302567688     
  -139.26258358492569     
  -181.76583881693821     
   58.230113516004110     
   799.19568941607076     
  -139.71662175632591     
  -181.45970333018167     
   64.224081186624517     
   803.71528243404657     
  -140.16985705609267     
  -181.12351326270289     
   70.251945804879995     
   808.33870375370952     
  -140.62221413429589     
  -180.75709718298310     
   76.314486083032691     
   813.06797722362091     
  -141.07361720752817     
  -180.36027972799502     
   82.412495912209721     
   817.90519190800626     
  -141.52399004898010     
  -179.93288152608568     
   88.546784851519902     
   822.85251517122379     
  -141.97325597831943     
  -179.47471911716863     
   94.718178715303949     
   827.91215062279025     
  -142.42133785136804     
  -178.98560487076793     
   100.92751984497502     
   833.08641048677214     
  -142.86815804957075     
  -178.46534690134644     
   107.17566792362568     
   838.37764515795698     
  -143.31363846924890     
  -177.91374898088156     
   113.46350026231050     
   843.78830130674862     
  -143.75770051063225     
  -177.33061044892054     
   119.79191252211098     
   849.32089228804296     
  -144.20026506666235     
  -176.71572611957956     
   126.16181921427145     
   854.97801540600278     
  -144.64125251155971     
  -176.06888618571935     
   132.57415432981634     
   860.76234787848591     
  -145.08058268914777     
  -175.38987612004755     
   139.02987193890513     
   866.67665968582105     
  -145.51817490092546     
  -174.67847657298393     
   145.52994688654866     
   872.72379560478703     
  -145.95394789388058     
  -173.93446326738356     
   152.07537535358472     
   878.90671421641173     
  -146.38781984803566     
  -173.15760688972409     
   158.66717571020766     
   885.22844413122016     
  -146.81970836371735     
  -172.34767297784558     
   165.30638904119195     
   891.69213702220895     
  -147.24953044854081     
  -171.50442180507048     
   171.99408006885838     
   898.30102926061875     
  -147.67720250409948     
  -170.62760826042754     
   178.73133778831317     
   905.05847821250654     
  -148.10264031235064     
  -169.71698172501951     
   185.51927637490684     
   911.96793737447479     
  -148.52575902168684     
  -168.77228594431918     
   192.35903590521553     
   919.03299246913798     
  -148.94647313268271     
  -167.79325889618431     
   199.25178334873394     
   926.25733051087445     
  -149.36469648350646     
  -166.77963265449355     
   206.19871332756566     
   933.64478108705669     
  -149.78034223498469     
  -165.73113324821037     
   213.20104918571843     
   941.19928446170422     
  -150.19332285530899     
  -164.64748051569808     
   220.26004381918136     
   948.92493245610899     
  -150.60355010437229     
  -163.52838795411864     
   227.37698081260203     
   956.82593996722926     
  -151.01093501772220     
  -162.37356256368122     
   234.55317536235643     
   964.90668450435135     
  -151.41538789011844     
  -161.18270468653500     
   241.78997549613891     
   973.17167382950424     
  -151.81681825868051     
  -159.95550784017004     
   249.08876304986003     
   981.62559253332813     
  -152.21513488561200     
  -158.69165854506070     
   256.45095499386014     
   990.27327620724304     
  -152.61024574048599     
  -157.39083614616257     
   263.87800456541436     
   999.11973292749360     
  -153.00205798207705     
  -156.05271262834307     
   271.37140256237069     
   1008.1701512785161     
  -153.39047793972327     
  -154.67695242519477     
   278.93267869695944     
   1017.4299005539516     
  -153.77541109420221     
  -153.26321222107455     
   286.56340295111420     
   1026.9045461094768     
  -154.15676205810291     
  -151.81114074607945     
   294.26518704693513     
   1036.5998441741442     
  -154.53443455567651     
  -150.32037856376650     
   302.03968587824141     
   1046.5217806045923     
  -154.90833140214636     
  -148.79055785098896     
   309.88859923277568     
   1056.6765307269504     
  -155.27835448245784     
  -147.22130216987392     
   317.81367321322796     
   1067.0705231544275     
  -155.64440472944801     
  -145.61222623149868     
   325.81670213688602     
   1077.7104075681600     
  -156.00638210141329     
  -143.96293565067231     
   333.89953019364742     
   1088.6030903604085     
  -156.36418555905297     
  -142.27302669175984     
   342.06405337135027     
   1099.7557275930690     
  -156.71771304176556     
  -140.54208600501067     
   350.31222132829851     
   1111.1757586136841     
  -157.06686144327355     
  -138.76969035289522     
   358.64603951790093     
   1122.8708914030417     
  -157.41152658655113     
  -136.95540632609186     
   367.06757120342400     
   1134.8491392628787     
  -157.75160319802853     
  -135.09879004871362     
   375.57893974789539     
   1147.1188181272528     
  -158.08698488104537     
  -133.19938687213420     
   384.18233088385000     
   1159.6885721042916     
  -158.41756408852373     
  -131.25673105698803     
   392.87999517463197     
   1172.5673781101434     
  -158.74323209483109     
  -129.27034544277527     
   401.67425051045825     
   1185.7645713514469     
  -159.06387896680090     
  -127.23974110451019     
   410.56748479559394     
   1199.2898538633262     
  -159.37939353387824     
  -125.16441699577223     
   419.56215869956907     
   1213.1533189297816     
  -159.68966335735519     
  -123.04385957754450     
   428.66080859154226     
   1227.3654654450354     
  -159.99457469865996     
  -120.87754243210964     
   437.86604958238024     
   1241.9372183163696     
  -160.29401248666130     
  -118.66492586135435     
   447.18057871975282     
   1256.8799503694590     
  -160.58786028394846     
  -116.40545646868621     
   456.60717834752353     
   1272.2055014666855     
  -160.87600025204455     
  -114.09856672379604     
   466.14871960852389     
   1287.9262111891242     
  -161.15831311550943     
  -111.74367450929367     
   475.80816619244212     
   1304.0549259126051     
  -161.43467812488575     
  -109.34018264847055     
   485.58857813678685     
   1320.6050445248306     
  -161.70497301843974     
  -106.88747841320182     
   495.49311597072290     
   1337.5905280296965     
  -161.96907398264594     
  -104.38493301094759     
   505.52504493094585     
   1355.0259528584268     
  -162.22685561136197     
  -101.83190104967682     
   515.68773957738381     
   1372.9265014410796     
  -162.47819086363722     
  -99.227719979887823     
   525.98468833819220     
   1391.3080526061731     
  -162.72295102009650     
  -96.571709512210560     
   536.41949873273825     
   1410.1871515577971     
  -162.96100563783571     
  -93.863171009455087     
   546.99590236942197     
   1429.5811114959256     
  -163.19222250376467     
  -91.101386851767487     
   557.71776070564124     
   1449.5079915054482     
  -163.41646758632731     
  -88.285619773398494     
   568.58907064193227     
   1469.9866977033794     
  -163.63360498552714     
  -85.415112169606957     
   579.61397087470743     
   1491.0369708894561     
  -163.84349688118053     
  -82.489085372029166     
   590.79674815637861     
   1512.6794898076223     
  -164.04600347931759     
  -79.506738890813452     
   602.14184432993557     
   1534.9358652779401     
  -164.24098295664467     
  -76.467249621689746     
   613.65386331952027     
   1557.8287562532400     
  -164.42829140297883     
  -73.369771015912463     
   625.33757899141938     
   1581.3818564032520     
  -164.60778276155841     
  -70.213432211147733     
   637.19794291444407     
   1605.6200302189043     
  -164.77930876713009     
  -66.997337121008968     
   649.24009314108559     
   1630.5693133655118     
  -164.94271888170496     
  -63.720563480677868     
   661.46936299132722     
   1656.2570273926792     
  -165.09786022787191     
  -60.382161846457684     
   673.89129069677199     
   1682.7118308470697     
  -165.24457751954884     
  -56.981154546145362     
   686.51162942812539     
   1709.9638098699779     
  -165.38271299004575     
  -53.516534577569750     
   699.33635800214984     
   1738.0445592956728     
  -165.51210631730592     
  -49.987264452072125     
   712.37169219686780     
   1766.9872750133927     
  -165.63259454618370     
  -46.392274979681360     
   725.62409675946788     
   1796.8268547000930     
  -165.74401200760855     
  -42.730463992358473     
   739.10029816971837     
   1827.6000009108120     
  -165.84619023447587     
  -39.000695001492723     
   752.80729817654969     
   1859.3453331221267     
  -165.93895787409517     
  -35.201795785614010     
   766.75238817496540     
   1892.1035147090965     
  -166.02214059701569     
  -31.332556903838299     
   780.94316453528393     
   1925.9173733630589     
  -166.09556100203798     
  -27.391730130411407     
   795.38754483550656     
   1960.8320549065868     
  -166.15903851720793     
  -23.378026805204282     
   810.09378524730630     
   1996.8951614941232     
  -166.21238929657625     
  -19.290116094689825     
   825.07049895851196     
   2034.1569232165950     
  -166.25542611249256     
  -15.126623157586858     
   840.32667588263666     
   2072.6703687870654     
  -166.28795824318775     
  -10.886127208759008     
   855.87170364853932     
   2112.4915149744506     
  -166.30979135538192     
  -6.5671594746104400     
   871.71539001084807     
   2153.6795790465935     
  -166.32072738163745     
  -2.1682010324491707     
   887.86798685369718     
   2196.2971796835691     
  -166.32056439215731     
   2.3123194739384862     
   904.34021570132438     
   2240.4106038093937     
  -166.30909646070864     
   6.8760282512664359     
   921.14329522989442     
   2286.0900401516501     
  -166.28611352432841     
   11.524608915668860     
   938.28897053103219     
   2333.4098687926867     
  -166.25140123644422     
   16.259805203363783     
   955.78954454697703     
   2382.4489763441211     
  -166.20474081301714     
   21.083423844405232     
   973.65791186955835     
   2433.2910551431560     
  -166.14590887128421     
   25.997337611036851     
   991.90759478313157     
   2486.0250068613022     
  -166.07467726064849     
   31.003488553831275     
   1010.5527823345918     
   2540.7452754816263     
  -165.99081288522939     
   36.103891439419407     
   1029.6083719007036     
   2597.5523358760338     
  -165.89407751755121     
   41.300637405220719     
   1049.0900144197744     
   2656.5530868426436     
  -165.78422760280606     
   46.595897847697778     
   1069.0141625710937     
   2717.8614264893949     
  -165.66101405308595     
   51.991928562300046     
   1089.3981232697647     
   2781.5987355521793     
  -165.52418203092952     
   57.491074154940357     
   1110.2601137864056     
   2847.8945367617166     
  -165.37347072147887     
   63.095772746436801     
   1131.6193228121190     
   2916.8871151331527     
  -165.20861309248403     
   68.808560993906013     
   1153.4959761756172     
   2988.7242560179357     
  -165.02933564133167     
   74.632079454584314     
   1175.9114080957511     
   3063.5640437500315     
  -164.83535812820642     
   80.569078320883520     
   1198.8881384238769     
   3141.5757196975605     
  -164.62639329441845     
   86.622423557747098     
   1222.4499563216082     
   3222.9406467834615     
  -164.40214656484946     
   92.795103476482481     
   1246.6220111724847     
   3307.8533642538582     
  -164.16231573337961     
   99.090235782924523     
   1271.4309114043881     
   3396.5227629134588     
  -163.90659063005785     
   105.51107514175125     
   1296.9048321262396     
   3489.1733369529738     
  -163.63465276866930     
   112.06102130245017     
   1323.0736321533864     
   3586.0466607548769     
  -163.34617497323313     
   118.74362783810641     
   1349.9689821090485     
   3687.4028987862507     
  -163.04082098182940     
   125.56261155300375     
   1377.6245038499449     
   3793.5226198904761     
  -162.71824502600688     
   132.52186262137658     
   1406.0759234991240     
   3904.7086786956620     
  -162.37809138385848     
   139.62545552659759     
   1435.3612385893409     
   4021.2884194797180     
  -162.01999390466924     
   146.87766087740971     
   1465.5209017354396     
   4143.6160604423521     
  -161.64357550283893     
   154.28295818722003     
   1496.5980221887564     
   4272.0753970641608     
  -161.24844761855411     
   161.84604971185894     
   1528.6385876667384     
   4407.0827823253494     
  -160.83420964243308     
   169.57187545236107     
   1561.6917085341779     
   4549.0905492029324     
  -160.40044830108400     
   177.46562944282971     
   1595.8098876532006     
   4698.5907159556155     
  -159.94673700019916     
   185.53277745701971     
   1631.0493180228668     
   4856.1193262648221     
  -159.47263512145449     
   193.77907628450168     
   1667.4702129698539     
   5022.2611591589321     
  -158.97768726908157     
   202.21059474608501     
   1705.1371716635451     
   5197.6552230570342     
  -158.46142246153059     
   210.83373663983525     
   1744.1195858364738     
   5383.0007994426305     
  -157.92335326313204     
   219.65526583400700     
   1784.4920918322928     
   5579.0644805337779     
  -157.36297485009055     
   228.68233375217866     
   1826.3350754362968     
   5786.6879727497108     
  -156.77976400448907     
   237.92250952884902     
   1869.7352352319190     
   6006.7971921818726     
  -156.17317802924060     
   247.38381315236225     
   1914.7862141732840     
   6240.4124559686770     
  -155.54265357607650     
   257.07475195677785     
   1961.5893075930480     
   6488.6603229975681     
  -154.88760537769457     
   267.00436087579908     
   2010.2542600155289     
   6752.7870752042227     
  -154.20742487408191     
   277.18224693353704     
   2060.9001630795615     
   7034.1742740362542     
  -153.50147872175580     
   287.61863851657279     
   2113.6564701348325     
   7334.3567674547685     
  -152.76910717320152     
   298.32444005663700     
   2168.6641458907443     
   7655.0434388794010     
  -152.00962231209439     
   309.31129285056949     
   2226.0769716823388     
   7998.1414514463695     
  -151.22230612793476     
   320.59164286119602     
   2286.0630325681877     
   8365.7843378132802     
  -150.40640841144796     
   332.17881648037076     
   2348.8064151017861     
   8760.3650434889714     
  -149.56114444944882     
   344.08710540044535     
   2414.5091529279548     
   9184.5744672031433     
  -148.68569249476587     
   356.33186193634492     
   2483.3934614319769     
   9641.4471410782935     
  -147.77919098317946     
   368.92960637740032     
   2555.7043149900660     
   10134.414927945580     
  -146.84073546503404     
   381.89814823224935     
   2631.7124269496562     
   10667.371092490321     
  -145.86937521411164     
   395.25672357498212     
   2711.7177101433354     
   11244.746407209335     
  -144.86410947032320     
   409.02615112083367     
   2796.0533081974036     
   11871.600546545049     
  -143.82388326558632     
   423.22901017206874     
   2885.0903122964937     
   12553.731852157256     
  -142.74758277364413     
   437.88984420577884     
   2979.2433011876710     
   13297.810274093819     
  -141.63403011421170     
   453.03539465435682     
   3078.9768782433766     
   14111.538787101499     
  -140.48197752929326     
   468.69487039783155     
   3184.8134191466361     
   15003.850885062566     
  -139.29010083425891     
   484.90025969766003     
   3297.3423007846077     
   15985.153270827481     
  -138.05699202761502     
   501.68669282541072     
   3417.2309503158112     
   17067.626237367193     
  -136.78115092045203     
   519.09286556894085     
   3545.2381470960681     
   18265.597664899204     
  -135.46097561814685     
   537.16153626063760     
   3682.2301295828092     
   19596.012192677612     
  -134.09475165149482     
   555.94011213716476     
   3829.2002210278947     
   21079.023939954728     
  -132.68063951002145     
   575.48134494117801     
   3987.2929005775518     
   22738.751601239823     
  -131.21666027404609     
   595.84416103658953     
   4157.8335375868546     
   24604.248352551236     
  -129.70067897046422     
   617.09465838113363     
   4342.3654002309850     
   26710.759502346926     
  -128.13038518514276     
   639.30731212295711     
   4542.6960964985828     
   29101.369116035639     
  -126.50327034533977     
   662.56644327637616     
   4760.9563648688545     
   31829.179202297059     
  -124.81660092894340     
   686.96802221076302     
   4999.6752088860776     
   34960.227549335570     
  -123.06738664980546     
   712.62190252174412     
   5261.8769155061000     
   38577.442153557517     
  -121.25234239024557     
   739.65461413965318     
   5551.2077316577761     
   42786.080188032807     
  -119.36784227407060     
   768.21289180146834     
   5872.1033330680293     
   47721.301048382535     
  -117.40986375340641     
   798.46818286146504     
   6230.0130909308900     
   53558.960872465323     
  -115.37391885567075     
   830.62247883247892     
   6631.7052974743892     
   60530.999897241614     
  -113.25496870360699     
   864.91596156792343     
   7085.6877967036926     
   68948.877222447889     
  -111.04731592475113     
   901.63719199936361     
   7602.8043758720632     
   79236.044884194111     
  -108.74446735420226     
   941.13688972030172     
   8197.0747125035068     
   91988.861749818418     
  -106.33895608698346     
   983.84705444062934     
   8886.9911756271613     
   108033.20480106153     
  -103.82210673720925     
   1030.3076329087839     
   9697.2402116351041     
   128669.47648922772     
  -101.18371944304437     
   1081.2063866511339     
   10662.261285304336     
   155517.31422220313     
  -98.411634385348719     
   1137.4336427193205     
   11828.641141970833     
   192409.90358561988     
  -95.491114866669506     
   1200.1845341214066     
   13271.715418863016     
   240712.16581335614     
  -92.403944182407329     
   1271.0564643247205     
   15077.056662463148     
   321383.77125671163     
  -89.127049796029169     
   1352.4676933481016     
   17487.434946888541     
   402096.56742133579     
  -85.630301335374980     
   1447.4441787216922     
   20503.159202548493     
   690492.03352050472     
  -81.872757205530974     
   1562.9067003629470     
   25681.849453952400     
   593203.18706620415     
  -77.795710095738585     
   1702.4385073901972     
   30130.873356948836     
   2757707.2001189897     
  -73.308206693780193     
   1904.7998841771782     
   50813.677357841734     
  -1434818.6627646021     
  -68.251040541456547     
   2131.9654210395465     
   40052.537387107455     
   25407848.874896597     
  -62.273800991517838     
   2808.6252743794216     
   230611.40394883632     
   20039315.367364589     
  -53.497802228274217     
   4337.4194572616489     
   380906.26920406753     
   20039315.367364589     
   4.6666666666666670     
  -751.43130171045755     
   98718089.854303271     
  -22780693482010.605     
   4.6659911727613288     
  -622.33720244788276     
   30376009.408271454     
  -27455958041981.461     
   4.6659407116918405     
  -617.93857545116839     
   23672692.976909954     
  -2440623591147.3311     
   4.6658865111990231     
  -613.82861521914049     
   23028325.928650305     
  -7095621089533.5615     
   4.6658282968450173     
  -609.63829235901244     
   21002499.025147218     
  -4875438036078.1250     
   4.6657657742897083     
  -605.47034215177212     
   19497261.766277134     
  -4453083948406.3955     
   4.6656986278689700     
  -601.29616380719801     
   18010533.491007626     
  -3740466666093.2988     
   4.6656265190733084     
  -597.12371962397970     
   16660091.580790266     
  -3214740234936.1743     
   4.6655490849201122     
  -592.95079299013196     
   15405000.033707159     
  -2745247709557.4370     
   4.6654659362122750     
  -588.77800100437491     
   14245981.296998817     
  -2348505000267.8911     
   4.6653766556754688     
  -584.60517190821622     
   13173771.408433635     
  -2008101418983.0562     
   4.6652807959658436     
  -580.43235355606839     
   12182361.255493274     
  -1717275686479.7395     
   4.6651778775394250     
  -576.25953265963642     
   11265534.792051021     
  -1468511931401.1958     
   4.6650673863738596     
  -572.08671295999193     
   10417714.125534963     
  -1255798016541.5244     
   4.6649487715326243     
  -567.91389345282482     
   9633696.7058295868     
  -1073892115197.7183     
   4.6648214425611068     
  -563.74107447884762     
   8908683.4064864647     
  -918336726151.06543     
   4.6646847667033660     
  -559.56825598113198     
   8238232.9781915527     
  -785313653418.94739     
   4.6645380659275979     
  -555.39543803709375     
   7618239.2906043855     
  -671559267020.27124     
   4.6643806137476194     
  -551.22262068931548     
   7044905.0675263274     
  -574282473947.12122     
   4.6642116318268716     
  -547.04980399184228     
   6514718.7906616386     
  -491096405545.92053     
   4.6640302863505880     
  -542.87698800161456     
   6024433.2613104489     
  -419960046488.30267     
   4.6638356841508921     
  -538.70417278080799     
   5571045.6018266976     
  -359127922518.24603     
   4.6636268685686293     
  -534.53135839946060     
   5151778.9760576775     
  -307107480293.54767     
   4.6634028150347557     
  -530.35854493335580     
   4764065.4834100101     
  -262622293162.02911     
   4.6631624263530362     
  -526.18573246376798     
   4405530.5232314412     
  -224580897734.13617     
   4.6629045276647094     
  -522.01292107880408     
   4073978.1553651756     
  -192049867859.62128     
   4.6626278610745855     
  -517.84011087644399     
   3767377.7440672191     
  -164231034525.18173     
   4.6623310799168340     
  -513.66730195869945     
   3483851.4449071651     
  -140441819837.84045     
   4.6620127426373932     
  -509.49449444415450     
   3221662.7456415463     
  -120098517502.30750     
   4.6616713062685857     
  -505.32168845446967     
   2979205.8349662456     
  -102701995334.32585     
   4.6613051194700885     
  -501.14888412618961     
   2754995.7196218478     
  -87825388283.946625     
   4.6609124151088723     
  -496.97608160775525     
   2547659.2022665660     
  -75103696321.964493     
   4.6604913023491905     
  -492.80328105798486     
   2355926.3942210246     
  -64224764553.609940     
   4.6600397582219806     
  -488.63048265414250     
   2178623.0031691827     
  -54921671276.463432     
   4.6595556186413631     
  -484.45768658350812     
   2014663.0953220467     
  -46966150933.267883     
   4.6590365688340576     
  -480.28489305508640     
   1863042.4674829491     
  -40163004068.723106     
   4.6584801331456660     
  -476.11210229350536     
   1722832.4929136408     
  -34345308091.501930     
   4.6578836641857890     
  -471.93931454236747     
   1593174.4273302900     
  -29370318078.360046     
   4.6572443312718601     
  -467.76653007043973     
   1473274.1544805297     
  -25115965123.523952     
   4.6565591081294517     
  -463.59374916633283     
   1362397.3265143163     
  -21477865277.617729     
   4.6558247598045757     
  -459.42097214522556     
   1259864.8527579103     
  -18366751168.412811     
   4.6550378287411522     
  -455.24819935120792     
   1165048.7579687717     
  -15706289041.083075     
   4.6541946199744766     
  -451.07543115618364     
   1077368.3206439230     
  -13431200294.905548     
   4.6532911853889729     
  -446.90266796721966     
   996286.52696127305     
  -11485663079.404736     
   4.6523233069860161     
  -442.72991022579720     
   921306.77584325126     
  -9821940937.9081554     
   4.6512864791049404     
  -438.55715841162169     
   851969.84078812518     
  -8399212641.7257204     
   4.6501758895376666     
  -434.38441304761426     
   787851.05367469217     
  -7182569376.5179262     
   4.6489863994745999     
  -430.21167470242193     
   728557.70863612532     
  -6142159555.5032759     
   4.6477125222166613     
  -426.03894399319341     
   673726.65185402276     
  -5252455238.5013275     
   4.6463484005854037     
  -421.86622159249271     
   623022.06102297490     
  -4491626493.9626265     
   4.6448877829603026     
  -417.69350823157993     
   576133.38635297981     
  -3841005337.1029067     
   4.6433239978693619     
  -413.52080470513562     
   532773.45028153388     
  -3284628056.8714323     
   4.6416499270562621     
  -409.34811187734863     
   492676.68660118664     
  -2808843161.3669052     
   4.6398579769443309     
  -405.17543068910317     
   455597.51586221473     
  -2401976686.4981446     
   4.6379400484147677     
  -401.00276216182277     
   421308.84027134394     
  -2054045685.7114031     
   4.6358875048136943     
  -396.83010740749336     
   389600.65246673330     
  -1756513178.6197615     
   4.6336911380998576     
  -392.65746763493712     
   360278.75062529068     
  -1502078883.9752131     
   4.6313411330422243     
  -388.48484415795275     
   333163.54738393589     
  -1284499906.1436629     
   4.6288270293741727     
  -384.31223840608760     
   308088.97126562684     
  -1098437685.6568553     
   4.6261376818087765     
  -380.13965193267137     
   284901.44879997510     
  -939326954.76308823     
   4.6232612178176069     
  -375.96708642702686     
   263458.96412615239     
  -803263730.31156719     
   4.6201849930737646     
  -371.79454372583120     
   243630.18928959733     
  -686909535.56750977     
   4.6168955444584991     
  -367.62202582573900     
   225293.67974842677     
  -587409475.69210565     
   4.6133785405298262     
  -363.44953489760559     
   208337.13065440813     
  -502322194.64779550     
   4.6096187293511459     
  -359.27707330145580     
   192656.68898620439     
  -429559971.49594092     
   4.6055998835780416     
  -355.10464360290354     
   178156.31749671497     
  -367337496.62374234     
   4.6013047427023235     
  -350.93224859103071     
   164747.20649598300     
  -314128065.98740351     
   4.5967149523540725     
  -346.75989129794038     
   152347.22992876952     
  -268626121.20655149     
   4.5918110005650776     
  -342.58757501953755     
   140880.44240428274     
  -229715218.48531497     
   4.5865721509007731     
  -338.41530333874715     
   130276.61397897874     
  -196440631.11231747     
   4.5809763723727128     
  -334.24308015046614     
   120470.80011806070     
  -167985928.00540158     
   4.5750002660500080     
  -330.07090968820256     
   111402.94385870386     
  -143652939.51869240     
   4.5686189882960857     
  -325.89879655399557     
   103017.50799347350     
  -122844626.88038230     
   4.5618061705669239     
  -321.72674575025900     
   95263.134948690116     
  -105050434.02765216     
   4.5545338357187788     
  -317.55476271429541     
   88092.332210019333     
  -89833759.984795153     
   4.5467723107875848     
  -313.38285335635527     
   81461.181444795235     
  -76821246.094978765     
   4.5384901362190240     
  -309.21102410067755     
   75329.069532497975     
  -65693615.633422859     
   4.5296539715480435     
  -305.03928192998177     
   69658.439808695213     
  -56177839.695276380     
   4.5202284975496880     
  -300.86763443403362     
   64414.562046977284     
  -48040438.227742031     
   4.5101763149099439     
  -296.69608986250859     
   59565.319740567393     
  -41081751.094174482     
   4.4994578394962979     
  -292.52465718222243     
   55081.013412637592     
  -35131039.471923113     
   4.4880311943434110     
  -288.35334613937886     
   50934.178700316203     
  -30042296.325361278     
   4.4758520985101802     
  -284.18216732757213     
   47099.418151444792     
  -25690664.004505884     
   4.4628737530112037     
  -280.01113226133327     
   43553.245675740196     
  -21969370.772775717     
   4.4490467240788831     
  -275.84025345618494     
   40273.942694197889     
  -18787110.987655360     
   4.4343188240728013     
  -271.66954451601657     
   37241.425118637526     
  -16065804.716537783     
   4.4186349904214852     
  -267.49902022739587     
   34437.120357361666     
  -13738682.317794371     
   4.4019371630590296     
  -263.32869666411523     
   31843.853515434337     
  -11748645.035698362     
   4.3841641609062858     
  -259.15859129371319     
   29445.742365196038     
  -10046867.625126038     
   4.3652515580445437     
  -254.98872312113281     
   27228.099507770934     
  -8591588.5414027143     
   4.3451315603399179     
  -250.81911273735074     
   25177.344427457570     
  -7347124.3763120454     
   4.3237328834004165     
  -246.64978279060631     
   23280.913112783768     
  -6282864.5698930910     
   4.3009806328861737     
  -242.48075687386506     
   21527.206964564823     
  -5372951.2699581683     
   4.2767961883482286     
  -238.31206462827416     
   19905.428877825540     
  -4594213.5011018030     
   4.2510970919441418     
  -234.14372277033144     
   18405.850740654896     
  -3930353.2544386745     
   4.2237969435715206     
  -229.97580971582195     
   17018.555449074993     
  -3355752.1436654129     
   4.1948053041751452     
  -225.80817672157590     
   15737.680880926657     
  -2887304.1255435450     
   4.1640276092220718     
  -221.64157101724598     
   14545.921283679809     
  -2410568.6867700266     
   4.1313650946041447     
  -217.47327434060404     
   13469.963981145880     
  -2255808.9168348080     
   4.0967147375214061     
  -213.31404579403102     
   12381.141107580814     
  -1283334.9451550271     
   4.0599692152256805     
  -209.12231090636334     
   11711.296065735816     
  -3242395.9512248887     
   4.0210168848641850     
  -205.05979735836422     
   9881.1751881966666     
  -651835.33964339038     
   3.5599398092125756     
  -167.87583403569445     
   4992.4101408712395     
  -198713.03320311822     
   3.1683478963599860     
  -146.63965270389673     
   3502.0623918478527     
  -119303.83700619779     
   2.8217725320960714     
  -131.36628768852367     
   2607.2836143013692     
  -67967.945290086151     
   2.5085903363189881     
  -119.60426859120595     
   2097.5240246257226     
  -47070.004639264269     
   2.2219537211723956     
  -109.99921105506354     
   1744.4989898312410     
  -33403.192027412653     
   1.9573368873457535     
  -101.90302595642132     
   1493.9750496256459     
  -25241.205545227956     
   1.7115222726782164     
  -94.906423312266114     
   1304.6660080364363     
  -19647.820543539739     
   1.4821033797517862     
  -88.751489907275300     
   1157.3073539598884     
  -15753.651580308597     
   1.2672116751399047     
  -83.260334104606642     
   1039.1549671075738     
  -12905.054940054135     
   1.0653539169393722     
  -78.306529049194793     
   942.36705505716782     
  -10767.325980075662     
  0.87530914894205392     
  -73.796581136035371     
   861.61211020660039     
  -9119.9155989845549     
  0.69606027310952245     
  -69.659519002483336     
   793.21274321421618     
  -7824.3018541325837     
  0.52674680053193201     
  -65.840160946177235     
   734.53047930822174     
  -6786.8522886100909     
  0.36663116909515608     
  -62.294762030047565     
   683.62908714364619     
  -5943.3387795590479     
  0.21507408114625420     
  -58.988054196446065     
   639.05404629695329     
  -5248.2679737325789     
   7.1516029257405300E-002
  -55.891188989468787     
   599.69203649395888     
  -4668.7579678664497     
  -6.4536817331427077E-002
  -52.980268018896489     
   564.67635173496058     
  -4180.5457482202619     
 -0.19352358120764085     
  -50.235271493000816     
   533.32225862330858     
  -3765.4176137904042     
 -0.31583733047396279     
  -47.639261780142839     
   505.08162651988050     
  -3409.4843885065252     
 -0.43183199795214083     
  -45.177781479827942     
   479.51049360608164     
  -3102.0059158632052     
 -0.54182797990910814     
  -42.838391622719968     
   456.24544923710755     
  -2834.5715912913165     
 -0.64611671508929014     
  -40.610312593871136     
   434.98616230242271     
  -2600.5194124328164     
 -0.74496446617539691     
  -38.484141521342146     
   415.48226670917660     
  -2394.5172326735565     
 -0.83861547014358051     
  -36.451627385908886     
   397.52338746412488     
  -2212.2565015672913     
 -0.92729458394453901     
  -34.505490257992648     
   380.93146370237019     
  -2050.2252296923170     
  -1.0112095227105948     
  -32.639274662537524     
   365.55477447967780     
  -1905.5375987186649     
  -1.0905527660514207     
  -30.847229620115108     
   351.26324248928779     
  -1775.8046221467591     
  -1.1655031917833711     
  -29.124209744333932     
   337.94470782318717     
  -1659.0349329944147     
  -1.2362274841411391     
  -27.465593110211639     
   325.50194582572908     
  -1553.5579365713247     
  -1.3028813540980164     
  -25.867212592393702     
   313.85026130144411     
  -1457.9637483831264     
  -1.3656106021294352     
  -24.325298106168667     
   302.91553318857063     
  -1371.0558535119151     
  -1.4245520480601395     
  -22.836427737479159     
   292.63261428723126     
  -1291.8134994698210     
  -1.4798343481504714     
  -21.397486169158061     
   282.94401304120765     
  -1219.3616004115427     
  -1.5315787160168652     
  -20.005629133959747     
   273.79880103812110     
  -1152.9464866448666     
  -1.5798995611341302     
  -18.658252875393732     
   265.15170238828460     
  -1091.9162360337784     
  -1.6249050563738758     
  -17.352967792877941     
   256.96233061803127     
  -1035.7046251129466     
  -1.6666976441744754     
  -16.087575601508650     
   249.19454592968412     
  -983.81795739437530     
  -1.7053744894217708     
  -14.860049458561374     
   241.81591124922630     
  -935.82419445277117     
  -1.7410278858759050     
  -13.668516605961230     
   234.79722979083053     
  -891.34394090171293     
  -1.7737456219536918     
  -12.511243155898990     
   228.11215023406771     
  -850.04293052539231     
  -1.8036113108252658     
  -11.386620709676002     
   221.73682825512725     
  -811.62573432236445     
  -1.8307046890749601     
  -10.293154550918908     
   215.64963524770951     
  -775.83046891971821     
  -1.8551018875830361     
  -9.2294531959726047     
   209.83090673081165     
  -742.42432728349218     
  -1.8768756777860138     
  -8.1942191184551110     
   204.26272427618545     
  -711.19978896355110     
  -1.8960956960521280     
  -7.1862404931172499     
   198.92872585895879     
  -681.97139456137597     
  -1.9128286485513426     
  -6.2043838274704859     
   193.81394039974850     
  -654.57298991416565     
  -1.9271384986954878     
  -5.2475873690326331     
   188.90464297539225     
  -628.85536400703131     
  -1.9390866389645358     
  -4.3148551922308034     
   184.18822774533953     
  -604.68421697907161     
  -1.9487320487125948     
  -3.4052518825724625     
   179.65309611799648     
  -581.93840733552463     
  -1.9561314393559031     
  -2.5178977471200206     
   175.28855806298003     
  -560.50843439441519     
  -1.9613393881800969     
  -1.6519644899500148     
   171.08474480502193     
  -540.29512143577801     
  -1.9644084618612130     
 -0.80667129945182525     
   167.03253139425357     
  -521.20846938890634     
  -1.9653893306709627     
   1.8718698718401316E-002
   163.12346787383677     
  -503.16665606835568     
  -1.9643308742289562     
  0.82490166328630421     
   159.34971795332410     
  -486.09516083675101     
  -1.9612802795704203     
   1.6125359687872363     
   155.70400424704849     
  -469.92599626220135     
  -1.9562831322155998     
   2.3822448775925547     
   152.17955927508200     
  -454.59703289832834     
  -1.9493835008547882     
   3.1346189796011217     
   148.77008152834452     
  -440.05140372284717     
  -1.9406240161994164     
   3.8702184234230415     
   145.46969600042317     
  -426.23697830879013     
  -1.9300459444936422     
   4.5895749600818680     
   142.27291866310725     
  -413.10589717686207     
  -1.9176892561314365     
   5.2931938178253386     
   139.17462443428079     
  -400.61415868471749     
  -1.9035926897803883     
   5.9815554245214049     
   136.17001824414541     
  -388.72125190220822     
  -1.8877938123746199     
   6.6551169922689661     
   133.25460885487882     
  -377.38982941649761     
  -1.8703290753046891     
   7.3143139772418015     
   130.42418513425508     
  -366.58541568536089     
  -1.8512338671016155     
   7.9595614263689773     
   127.67479451661490     
  -356.27614580882857     
  -1.8305425628847425     
   8.5912552212181357     
   125.00272342304868     
  -346.43253222940558     
  -1.8082885708186192     
   9.2097732283540790     
   122.40447943132813     
  -337.02725477139637     
  -1.7845043758021439     
   9.8154763644837573     
   119.87677502054265     
  -328.03497250847664     
  -1.7592215805935019     
   10.408709583851930     
   117.41651272672911     
  -319.43215402219749     
  -1.7324709445567366     
   10.989802794597660     
   115.02077157156262     
  -311.19692478382007     
  -1.7042824201998699     
   11.559071710115777     
   112.68679463568397     
  -303.30892897037785     
  -1.6746851876601225     
   12.116818640876001     
   110.41197766840614     
  -295.74920480883378     
  -1.6437076872788301     
   12.663333231627867     
   108.19385863233987     
  -288.50007165772496     
  -1.6113776503969279     
   13.198893148445986     
   106.03010809490694     
  -281.54502740846374     
  -1.5777221284912730     
   13.723764719656611     
   103.91852038934346     
  -274.86865574332433     
  -1.5427675207624441     
   14.238203534308141     
   101.85700547126852     
  -268.45654134829692     
  -1.5065396002759368     
   14.742455001514205     
   99.843581411156293     
  -262.29519313438038     
  -1.4690635387507243     
   15.236754873698716     
   97.876367462648432     
  -256.37197397891049     
  -1.4303639300819293     
   15.721329736499856     
   95.953577657806605     
  -250.67503681408544     
  -1.3904648126777686     
   16.196397467848623     
   94.073514881700959     
  -245.19326603307098     
  -1.3493896906849181     
   16.662167668519011     
   92.234565386452928     
  -239.91622417847611     
  -1.3071615541709585     
   17.118842066247922     
   90.435193705114386     
  -234.83410267784117     
  -1.2638028983275360     
   17.566614895348284     
   88.673937935030565     
  -229.93767732529003     
  -1.2193357417532795     
   18.005673253573590     
   86.949405355090889     
  -225.21826674154804     
  -1.1737816438712940     
   18.436197437847639     
   85.260268354529273     
  -220.66769468493115     
  -1.1271617215321885     
   18.858361260344946     
   83.605260644392303     
  -216.27825525586937     
  -1.0794966648500370     
   19.272332346280859     
   81.983173729973274     
  -212.04268079023032     
  -1.0308067523154099     
   19.678272414665908     
   80.392853624046552     
  -207.95411237050541     
 -0.98111186522660054     
   20.076337543179196     
   78.833197781267756     
  -204.00607264140388     
 -0.93043150147740461     
   20.466678418223509     
   77.303152236457223     
  -200.19244060642035     
 -0.87878478873725241     
   20.849440571144424     
   75.801708931909076     
  -196.50742847296937     
 -0.82619049705713676     
   21.224764601520100     
   74.327903218361797     
  -192.94556011295595     
 -0.77266705093259846     
   21.592786388359794     
   72.880811517514630     
  -189.50165136706028     
 -0.71823254085301769     
   21.953637289984229     
   71.459549132261685     
  -186.17079123063701     
 -0.66290473436459341     
   22.307444333309963     
   70.063268198031906     
  -182.94832539824012     
 -0.60670108667266509     
   22.654330393198908     
   68.691155757545104     
  -179.82983982698198     
 -0.54963875080743041     
   22.994414362489877     
   67.342431958842738     
  -176.81114641586629     
 -0.49173458737562564     
   23.327811313288795     
   66.016348360723740     
  -173.88826918583206     
 -0.43300517391935511     
   23.654632650045176     
   64.712186341830005     
  -171.05743161556703     
 -0.37346681390197467     
   23.974986254911535     
   63.429255604713248     
  -168.31504479950453     
 -0.31313554533974131     
   24.288976625845113     
   62.166892768716963     
  -165.65769643424616     
 -0.25202714909683077     
   24.596705007880555     
   60.924460045460116     
  -163.08214055926683     
 -0.19015715686029144     
   24.898269517972370     
   59.701343991265617     
  -160.58528797023669     
 -0.12754085881053959     
   25.193765263779255     
   58.496954331488837     
  -158.16419729137991     
  -6.4193311002102266E-002
   25.483284456737486     
   57.310722851803490     
  -155.81606661775837     
  -1.2934246847562779E-004
   25.766916519747422     
   56.142102352170298     
  -153.53822572588726     
   6.4636437935817082E-002
   26.044748189775913     
   54.990565659226142     
  -151.32812876651499     
  0.13008963494361511     
   26.316863615657670     
   53.855604693477275     
  -149.18334745318290     
  0.19621606052228963     
   26.583344451360311     
   52.736729587578409     
  -147.10156464818581     
  0.26300172774866520     
   26.844269944961049     
   51.633467852717011     
  -145.08056841421663     
  0.33043284490126590     
   27.099717023566868     
   50.545363589610389     
  -143.11824626896754     
  0.39849580976002025     
   27.349760374397377     
   49.471976742593128     
  -141.21258035589523     
  0.46717720410408536     
   27.594472522228664     
   48.412882389923936     
  -139.36164149778764     
  0.53646378839894571     
   27.833923903400201     
   47.367670078690530     
  -137.56358609030161     
  0.60634249666440543     
   28.068182936554461     
   46.335943183013264     
  -135.81665014698589     
  0.67680043151552693     
   28.297316090279271     
   45.317318306910870     
  -134.11914636218245     
  0.74782485936898146     
   28.521387947819534     
   44.311424709194497     
  -132.46945961485099     
  0.81940320580765635     
   28.740461268997731     
   43.317903762083120     
  -130.86604364544871     
  0.89152305109673180     
   28.954597049489795     
   42.336408434742253     
  -129.30741751248991     
  0.96417212584477485     
   29.163854577585145     
   41.366602803398578     
  -127.79216237855297     
   1.0373383068037219     
   29.368291488557542     
   40.408161585559426     
  -126.31891853916233     
   1.1110096128019233     
   29.567963816762727     
   39.460769696515712     
  -124.88638251891319     
   1.1851742008047066     
   29.762926045573078     
   38.524121827623858     
  -123.49330432256795     
   1.2598203620971820     
   29.953231155255150     
   37.597922045204598     
  -122.13848504211231     
   1.3349365185842736     
   30.138930668886633     
   36.681883407388753     
  -120.82077423837336     
   1.4105112192031890     
   30.320074696406607     
   35.775727600600959     
  -119.53906789464445     
   1.4865331364437735     
   30.496711976886587     
   34.879184591391123     
  -118.29230603572672     
   1.5629910629724044     
   30.668889919105375     
   33.991992296123172     
  -117.07947094847090     
   1.6398739083552851     
   30.836654640505706     
   33.113896264009639     
  -115.89958502424967     
   1.7171706958771835     
   31.000051004606551     
   32.244649376327764     
  -114.75170908988152     
   1.7948705594518475     
   31.159122656942753     
   31.384011558153652     
  -113.63494068275263     
   1.8729627406204947     
   31.313912059595719     
   30.531749503033005     
  -112.54841230240079     
   1.9514365856349358     
   31.464460524380215     
   29.687636410765002     
  -111.49129001085488     
   2.0302815426220473     
   31.610808244746337     
   28.851451735683590     
  -110.46277192638873     
   2.1094871588264499     
   31.752994326451134     
   28.022980946235670     
  -109.46208669528151     
   2.1890430779283871     
   31.891056817056775     
   27.202015296021059     
  -108.48849242822273     
   2.2689390374339351     
   32.025032734303856     
   26.388351602809387     
  -107.54127544831620     
   2.3491648661347817     
   32.154958093403238     
   25.581792036947036     
  -106.61974834888629     
   2.4297104816349528     
   32.280867933306432     
   24.782143924330384     
  -105.72325052827506     
   2.5105658879419566     
   32.402796341980682     
   23.989219545368321     
  -104.85114506663170     
   2.5917211731199252     
   32.520776480737524     
   23.202835957368585     
  -104.00281948689195     
   2.6731665070024482     
   32.634840607658987     
   22.422814811216895     
  -103.17768358668707     
   2.7548921389628598     
   32.745020100147819     
   21.648982184316740     
  -102.37516916545167     
   2.8368883957398632     
   32.851345476647552     
   20.881168415575850     
  -101.59472899217539     
   2.9191456793164390     
   32.953846417556832     
   20.119207948134537     
  -100.83583580713329     
   3.0016544648500725     
   33.052551785376117     
   19.362939179581033     
  -100.09798177660115     
   3.0844052986524200     
   33.147489644115716     
   18.612204316256527     
  -99.380677636339513     
   3.1673887962165979     
   33.238687277991311     
   17.866849233983977     
  -98.683451888118071     
   3.2505956402903529     
   33.326171209438328     
   17.126723344823091     
  -98.005850351090288     
   3.3340165789934422     
   33.409967216468367     
   16.391679467189917     
  -97.347435178605494     
   3.4176424239776084     
   33.490100349394716     
   15.661573703350374     
  -96.707784635293507     
   3.5014640486276063     
   33.566594946949557     
   14.936265318585672     
  -96.086492186578013     
   3.5854723863017810     
   33.639474651813984     
   14.215616627186336     
  -95.483166043447113     
   3.6696584286107665     
   33.708762425586599     
   13.499492881860482     
  -94.897428739025273     
   3.7540132237329207     
   33.774480563207049     
   12.787762166317791     
  -94.328916406948252     
   3.8385278747651590     
   33.836650706856005     
   12.080295293265678     
  -93.777278538571366     
   3.9231935381079048     
   33.895293859349735     
   11.376965704226393     
  -93.242177259896152     
   4.0080014218829110     
   33.950430397047249     
   10.677649374777172     
  -92.723287112924979     
   4.0929427843827604     
   34.002080082287762     
   9.9822247214302333     
  -92.220294493243770     
   4.1780089325508873     
   34.050262075373169     
   9.2905725127309040     
  -91.732897446701244     
   4.2631912204910023     
   34.094994946109694     
   8.6025757818806454     
  -91.260804714533975     
   4.3484810480048397     
   34.136296684930706     
   7.9181197465216391     
  -90.803736622905774     
   4.4338698591571957     
   34.174184713601633     
   7.2370917218498603     
  -90.361422698250053     
   4.5193491408672317     
   34.208675895535286     
   6.5593810516129842     
  -89.933603777579052     
   4.6049104215250836     
   34.239786545722524     
   5.8848790232811403     
  -89.520029658523995     
   4.6905452696328220     
   34.267532440282828     
   5.2134788008422106     
  -89.120459840754151     
   4.7762452924688494     
   34.291928825665025     
   4.5450753520365534     
  -88.734662996090478     
   4.8620021347748530     
   34.312990427494036     
   3.8795653795658742     
  -88.362416650762484     
   4.9478074774644503     
   34.330731459079665     
   3.2168472546851552     
  -88.003507060337597     
   5.0336530363526935     
   34.345165629595705     
   2.5568209517326226     
  -87.657728549824355     
   5.1195305609056225     
   34.356306151944061     
   1.8993879876089390     
  -87.324884175117376     
   5.2054318330090901     
   34.364165750303819     
   1.2444513562955581     
  -87.004784078179839     
   5.2913486657560753     
   34.368756667383835     
  0.59191547570920877     
  -86.697246971079380     
   5.3772729022517742     
   34.370090671381675     
  -5.8313876573887077E-002
  -86.402098345772757     
   5.4631964144357132     
   34.368179062654818     
 -0.70632961416718343     
  -86.119171432928027     
   5.5491111019202082     
   34.363032680119616     
  -1.3522233999141442     
  -85.848306293719318     
   5.6350088908444720     
   34.354661907377036     
  -1.9960856971170395     
  -85.589350220088946     
   5.7208817327437105     
   34.343076678574825     
  -2.6380058237677071     
  -85.342156814529801     
   5.8067216034325488     
   34.328286484015713     
  -3.2780719998766816     
  -85.106586826428298     
   5.8925205019021698     
   34.310300375513336     
  -3.9163714010748940     
  -84.882506977463308     
   5.9782704492305250     
   34.289126971502135     
  -4.5529902034058694     
  -84.669790526749736     
   6.0639634875050321     
   34.264774461912729     
  -5.1880136323564932     
  -84.468316980675795     
   6.1495916787571590     
   34.237250612807557     
  -5.8215260097115618     
  -84.277971551539039     
   6.2351471039083117     
   34.206562770792409     
  -6.4536107963481051     
  -84.098645851016329     
   6.3206218617264742     
   34.172717867200959     
  -7.0843506402307286     
  -83.930236737682336     
   6.4060080677930262     
   34.135722422060979     
  -7.7138274157633466     
  -83.772647277595809     
   6.4912978534792165     
   34.095582547845702     
  -8.3421222703453157     
  -83.625785866692411     
   6.5764833649317351     
   34.052303953008980     
  -8.9693156643454959     
  -83.489566270035027     
   6.6615567620668825     
   34.005891945319689     
  -9.5954874113707582     
  -83.363908029302991     
   6.7465102175727978     
   33.956351434987283     
  -10.220716721590531     
  -83.248735657297701     
   6.8313359159192615     
   33.903686937585761     
  -10.845082239020265     
  -83.143979280552500     
   6.9160260523745558     
   33.847902576779148     
  -11.468662083624409     
  -83.049573586788938     
   7.0005728320288938     
   33.789002086856271     
  -12.091533885525326     
  -82.965459241142199     
   7.0849684688239494     
   33.726988815067870     
  -12.713774829833895     
  -82.891581122874953     
   7.1692051845879776     
   33.661865723772650     
  -13.335461688255457     
  -82.827889699033648     
   7.2532752080760812     
   33.593635392399513     
  -13.956670860998209     
  -82.774339907899304     
   7.3371707740151377     
   33.522300019221248     
  -14.577478410307455     
  -82.730892205190116     
   7.4208841221529358     
   33.447861422940868     
  -15.197960101846380     
  -82.697511087393423     
   7.5044074963110408     
   33.370321044098745     
  -15.818191435001832     
  -82.674166598476901     
   7.5877331434409658     
   33.289679946300012     
  -16.438247684490410     
  -82.660833470142933     
   7.6708533126831631     
   33.205938817250001     
  -17.058203935516467     
  -82.657490247411275     
   7.7537602544284079     
   33.119097969630275     
  -17.678135112372068     
  -82.664122323818376     
   7.8364462193811182     
   33.029157341774848     
  -18.298116029800692     
  -82.680716922541691     
   7.9189034576241690     
   32.936116498183544     
  -18.918221406719770     
  -82.707269319423190     
   8.0011242176847510     
   32.839974629850211     
  -19.538525926615428     
  -82.743775947233772     
   8.0831007456008379     
   32.740730554418114     
  -20.159104246219698     
  -82.790241763310476     
   8.1648252839878150     
   32.638382716153956     
  -20.780031059444511     
  -82.846672321998440     
   8.2462900711048253     
   32.532929185750696     
  -21.401381101859513     
  -82.913082422933101     
   8.3274873399204008     
   32.424367659945972     
  -22.023229220031499     
  -82.989486909897394     
   8.4084093171769094     
   32.312695460966253     
  -22.645650371855744     
  -83.075909891573829     
   8.4890482224534072     
   32.197909535796505     
  -23.268719696042535     
  -83.172376214609613     
   8.5693962672264217     
   32.080006455262271     
  -23.892512517652122     
  -83.278919354598813     
   8.6494456539282254     
   31.958982412936113     
  -24.517104412811598     
  -83.395573734050487     
   8.7291885750021478     
   31.834833223864536     
  -25.142571215816993     
  -83.522382824704167     
   8.8086172119544770     
   31.707554323107491     
  -25.768989087002261     
  -83.659390693308410     
   8.8877237344024742     
   31.577140764096978     
  -26.396434517202088     
  -83.806650809394881     
   8.9665002991180636     
   31.443587216808293     
  -27.024984398272537     
  -83.964217495101877     
   9.0449390490666985     
   31.306887965738895     
  -27.654716029485815     
  -84.132153822976022     
   9.1230321124409564     
   31.167036907707288     
  -28.285707183158124     
  -84.310524872953792     
   9.2007716016883805     
   31.024027549450125     
  -28.918036119705292     
  -84.499404101129400     
   9.2781496125330669     
   30.877853005024708     
  -29.551781650463745     
  -84.698866903357299     
   9.3551582229905197     
   30.728505993017947     
  -30.187023152238943     
  -84.908997646971002     
   9.4317894923752732     
   30.575978833550874     
  -30.823840634591210     
  -85.129882537740002     
   9.5080354603007713     
   30.420263445080334     
  -31.462314753624277     
  -85.361617081895645     
   9.5838881456709935     
   30.261351340991929     
  -32.102526881738477     
  -85.604299059080489     
   9.6593395456632880     
   30.099233625975881     
  -32.744559124681572     
  -85.858034480366427     
   9.7343816347019114     
   29.933900992205963     
  -33.388494383284332     
  -86.122934323208668     
   9.8090063634216804     
   29.765343715270983     
  -34.034416390708387     
  -86.399115289950288     
   9.8832056576212413     
   29.593551649905752     
  -34.682409755383027     
  -86.686701380368874     
   9.9569714172053239     
   29.418514225477960     
  -35.332560015735780     
  -86.985821217548093     
   10.030295515115466     
   29.240220441251449     
  -35.984953674867405     
  -87.296612040191675     
   10.103169796248562     
   29.058658861401362     
  -36.639678265168826     
  -87.619215319787827     
   10.175586076362670     
   28.873817609788265     
  -37.296822380067255     
  -87.953781690884114     
   10.247536140969425     
   28.685684364481229     
  -37.956475742748864     
  -88.300466300351943     
   10.319011744212451     
   28.494246352024348     
  -38.618729240001521     
  -88.659434264638762     
   10.390004607731100     
   28.299490341431884     
  -39.283674996986299     
  -89.030854577494338     
   10.460506419508848     
   28.101402637923620     
  -39.951406406317524     
  -89.414907569185459     
   10.530508832705685     
   27.899969076375115     
  -40.622018213086399     
  -89.811777637226754     
   10.600003464473767     
   27.695175014478981     
  -41.295606545365615     
  -90.221660414235103     
   10.668981894755611     
   27.487005325619389     
  -41.972268998472366     
  -90.644756753746989     
   10.737435665064096     
   27.275444391437890     
  -42.652104674125482     
  -91.081278859281937     
   10.805356277243494     
   27.060476094088656     
  -43.335214265570080     
  -91.531444729972847     
   10.872735192210733     
   26.842083808172113     
  -44.021700101044893     
  -91.995484012772806     
   10.939563828676093     
   26.620250392341653     
  -44.711666231140676     
  -92.473633462235938     
   11.005833561842481     
   26.394958180558529     
  -45.405218482107458     
  -92.966141045173444     
   11.071535722082409     
   26.166188973003397     
  -46.102464539946247     
  -93.473262956351249     
   11.136661593591811     
   25.933924026623231     
  -46.803514012118896     
  -93.995267887124228     
   11.201202413019731     
   25.698144045289759     
  -47.508478521272316     
  -94.532431858340203     
   11.265149368072951     
   25.458829169586046     
  -48.217471760209882     
  -95.085045456530437     
   11.328493596094578     
   25.215958966182694     
  -48.930609601133845     
  -95.653407576622030     
   11.391226182615533     
   24.969512416784966     
  -49.648010157958495     
  -96.237830115375459     
   11.453338159877914     
   24.719467906680507     
  -50.369793883823831     
  -96.838637677901502     
   11.514820505329126     
   24.465803212804932     
  -51.096083666408077     
  -97.456165632337985     
   11.575664140085637     
   24.208495491367277     
  -51.827004908650622     
  -98.090764577396030     
   11.635859927365178     
   23.947521264988204     
  -52.562685642981080     
  -98.742796256616430     
   11.695398670886190     
   23.682856409343483     
  -53.303256614905720     
  -99.412639155870139     
   11.754271113233218     
   23.414476139284787     
  -54.048851408574734     
  -100.10068313031634     
   11.812467934186953     
   23.142354994433212     
  -54.799606532052124     
  -100.80733680905568     
   11.869979749017572     
   22.866466824207787     
  -55.555661558120022     
  -101.53302069966990     
   11.926797106739906     
   22.586784772279064     
  -56.317159213367560     
  -102.27817536602761     
   11.982910488329029     
   22.303281260424118     
  -57.084245528612755     
  -103.04325511069312     
   12.038310304894676     
   22.015927971747722     
  -57.857069941942967     
  -103.82873478075618     
   12.092986895812926     
   21.724695833260874     
  -58.635785452798629     
  -104.63510505205463     
   12.146930526813483     
   21.429554997777149     
  -59.420548740689057     
  -105.46287843337947     
   12.200131388020820     
   21.130474825103082     
  -60.211520328939386     
  -106.31258463425620     
   12.252579591947388     
   20.827423862496488     
  -61.008864713696326     
  -107.18477731110399     
   12.304265171437022     
   20.520369824353430     
  -61.812750543529589     
  -108.08002838680045     
   12.355178077556566     
   20.209279571103522     
  -62.623350756430611     
  -108.99893635885665     
   12.405308177433715     
   19.894119087264645     
  -63.440842779122015     
  -109.94211946010667     
   12.454645252038892     
   19.574853458629153     
  -64.265408675072834     
  -110.91022425791786     
   12.503178993908991     
   19.251446848548959     
  -65.097235357007207     
  -111.90392022442691     
   12.550899004810629     
   18.923862473259707     
  -65.936514758690421     
  -112.92390610756753     
   12.597794793340503     
   18.592062576226745     
  -66.783444054497153     
  -113.97090717003401     
   12.643855772460306     
   18.256008401444813     
  -67.638225858272435     
  -115.04567964546443     
   12.689071256963558     
   17.915660165660107     
  -68.501068455613392     
  -116.14900938856286     
   12.733430460871588     
   17.570977029456010     
  -69.372186026027606     
  -117.28171569168082     
   12.776922494755759     
   17.221917067156646     
  -70.251798893715232     
  -118.44465117273128     
   12.819536362982889     
   16.868437235478588     
  -71.140133777510698     
  -119.63870387074004     
   12.861260960880729     
   16.510493340893451     
  -72.037424056541269     
  -120.86479989738849     
   12.902085071820110     
   16.148040005612675     
  -72.943910055771653     
  -122.12390296378433     
   12.941997364210311     
   15.781030632153238     
  -73.859839328000064     
  -123.41701940116941     
   12.980986388403965     
   15.409417366399474     
  -74.785466973508818     
  -124.74519730176890     
   13.019040573507672     
   15.033151059082513     
  -75.721055953272099     
  -126.10953055639540     
   13.056148224094255     
   14.652181225618229     
  -76.666877432445048     
  -127.51116017519867     
   13.092297516812470     
   14.266456004202709     
  -77.623211133759057     
  -128.95127774171718     
   13.127476496889676     
   13.875922112076266     
  -78.590345716821915     
  -130.43112597805458     
   13.161673074522794     
   13.480524799880058     
  -79.568579161657354     
  -131.95200455859177     
   13.194875021152662     
   13.080207803986307     
  -80.558219195846760     
  -133.51526948853922     
   13.227069965616568     
   12.674913296704153     
  -81.559583717010838     
  -135.12233961170071     
   13.258245390173540     
   12.264581834251388     
  -82.573001264098565     
  -136.77469688013386     
   13.288388626396630     
   11.849152302364383     
  -83.598811490699603     
  -138.47389226603622     
   13.317486850926157     
   11.428561859430905     
  -84.637365682694849     
  -140.22154772856470     
   13.345527081077535     
   11.002745876997510     
  -85.689027290659112     
  -142.01936163823936     
   13.372496170296936     
   10.571637877513508     
  -86.754172502945877     
  -143.86911119695563     
   13.398380803457714     
   10.135169469163825     
  -87.833190836923066     
  -145.77265975927841     
   13.423167491990084     
   9.6932702776087325     
  -88.926485785117634     
  -147.73195752922646     
   13.446842568836113     
   9.2458678744794618     
  -90.034475466586855     
  -149.74905188415198     
   13.469392183221709     
   8.7928877024237089     
  -91.157593355717978     
  -151.82608739258617     
   13.490802295236680     
   8.3342529965064980     
  -92.296289011162401     
  -153.96531659461104     
   13.511058670213554     
   7.8698847017645468     
  -93.451028885621952     
  -156.16910250237814     
   13.530146872895203     
   7.3997013866645274     
  -94.622297154389770     
  -158.43992790114558     
   13.548052261380777     
   6.9236191522444210     
  -95.810596613648386     
  -160.78040110858242     
   13.564759980838785     
   6.4415515366554033     
  -97.016449621962721     
  -163.19326407338414     
   13.580254956975535     
   5.9534094148442023     
  -98.240399102513138     
  -165.68140135613373     
   13.594521889246359     
   5.4591008930562195     
  -99.483009612684114     
  -168.24784766092657     
   13.607545243796300     
   4.9585311978491449     
  -100.74486847014109     
  -170.89579884266550     
   13.619309246116128     
   4.4516025592701505     
  -102.02658696146105     
  -173.62862114135734     
   13.629797873398589     
   3.9382140878164327     
  -103.32880162002127     
  -176.44986306126304     
   13.638994846578894     
   3.4182616447839389     
  -104.65217559298071     
  -179.36326612606746     
   13.646883622042365     
   2.8916377055791593     
  -105.99740008892624     
  -182.37277992228761     
   13.653447382981071     
   2.3582312155109970     
  -107.36519593834338     
  -185.48257276685118     
   13.658669030380034     
   1.8179274375798888     
  -108.75631523409479     
  -188.69704997552054     
   13.662531173612365     
   1.2706077917223857     
  -110.17154310891117     
  -192.02086784089386     
   13.665016120621180     
  0.71614968490580022     
  -111.61169961771790     
  -195.45895183236289     
   13.666105867664712     
  0.15442633147036600     
  -113.07764175646059     
  -199.01651580283152     
   13.665782088599350     
 -0.41469343698325334     
  -114.57026562498186     
  -202.69908177921400     
   13.664026123673583     
 -0.99134537289151059     
  -116.09050873832594     
  -206.51250367450677     
   13.660818967803870     
  -1.5756700260270509     
  -117.63935251588478     
  -210.46298877926284     
   13.656141258301378     
  -2.1678129696460733     
  -119.21782493172921     
  -214.55712772632938     
   13.649973262016319     
  -2.7679250404496019     
  -120.82700338967672     
  -218.80191923624932     
   13.642294861864022     
  -3.3761625933836519     
  -122.46801778394855     
  -223.20480427411323     
   13.633085542694346     
  -3.9926877723835488     
  -124.14205381600445     
  -227.77369779598106     
   13.622324376463009     
  -4.6176687982972320     
  -125.85035654947427     
  -232.51702734347393     
   13.609990006660279     
  -5.2512802753073080     
  -127.59423425455036     
  -237.44377219244024     
   13.596060631948980     
  -5.8937035173086549     
  -129.37506254599361     
  -242.56350831779179     
   13.580513988959979     
  -6.5451268958195676     
  -131.19428885837704     
  -247.88645680209808     
   13.563327334189177     
  -7.2057462111765069     
  -133.05343728439280     
  -253.42353615045255     
   13.544477424935456     
  -7.8757650889012778     
  -134.95411380552116     
  -259.18642155537810     
   13.523940499214081     
  -8.5553954033330619     
  -136.89801196718653     
  -265.18760826721740     
   13.501692254574575     
  -9.2448577308239912     
  -138.88691902919061     
  -271.44048205733725     
   13.477707825746050     
  -9.9443818350085351     
  -140.92272264462071     
  -277.95939716611736     
   13.451961761026419     
  -10.654207186928488     
  -143.00741812336653     
  -284.75976217356072     
   13.424427997324543     
  -11.374583523086091     
  -145.14311633966830     
  -291.85813358091701     
   13.395079833756368     
  -12.105771444789060     
  -147.33205234152513     
  -299.27232235523479     
   13.363889903687223     
  -12.848043062540864     
  -149.57659475918945     
  -307.02150850843083     
   13.330830145102556     
  -13.601682689621327     
  -151.87925607300261     
  -315.12637148134797     
   13.295871769178492     
  -14.366987589451632     
  -154.24270385911279     
  -323.60923181480365     
   13.258985226911497     
  -15.144268781843708     
  -156.66977309772375     
  -332.49421338732162     
   13.220140173652942     
  -15.933851913833358     
  -159.16347969812873     
  -341.80741907349716     
   13.179305431379323     
  -16.736078201431610     
  -161.72703534117989     
  -351.57713196594824     
   13.136448948512173     
  -17.551305449361891     
  -164.36386383092457     
  -361.83403713888458     
   13.091537757082996     
  -18.379909156712852     
  -167.07761910946616     
  -372.61147331291505     
   13.044537927017508     
  -19.222283717384819     
  -169.87220515931307     
  -383.94571214054133     
   12.995414517290049     
  -20.078843725283999     
  -172.75179800036707     
  -395.87627819375592     
   12.944131523672489     
  -20.950025395501989     
  -175.72087008682030     
  -408.44630234268226     
   12.890651822772218     
  -21.836288114104995     
  -178.78421735439036     
  -421.70293194426046     
   12.834937112020178     
  -22.738116130850926     
  -181.94698934397240     
  -435.69778237312352     
   12.776947845231803     
  -23.656020410990262     
  -185.21472271177075     
  -450.48746650141237     
   12.716643163320713     
  -24.590540664546040     
  -188.59337871053143     
  -466.13417941336053     
   12.653980819695855     
  -25.542247573962676     
  -192.08938505613156     
  -482.70638433652272     
   12.588917099817094     
  -26.511745243949623     
  -195.70968293865539     
  -500.27958288623023     
   12.521406734320369     
  -27.499673900822039     
  -199.46177981030220     
  -518.93720758787333     
   12.451402805050632     
  -28.506712872515802     
  -203.35380886721117     
  -538.77164973581455     
   12.378856643256894     
  -29.533583885284429     
  -207.39459624022987     
  -559.88543769941600     
   12.303717719107219     
  -30.581054718442420     
  -211.59373702297540     
  -582.39261503616513     
   12.225933521570107     
  -31.649943265089249     
  -215.96168163574674     
  -606.42032563989846     
   12.145449427579575     
  -32.741122054373704     
  -220.50983407804588     
  -632.11067755670138     
   12.062208559251314     
  -33.855523299968155     
  -225.25066415972125     
  -659.62290805094017     
   11.976151627742459     
  -34.994144550292688     
  -230.19783597010320     
  -689.13593809136387     
   11.887216762142879     
  -36.158055028982446     
  -235.36635550578853     
  -720.85137163208344     
   11.795339321545832     
  -37.348402769729461     
  -240.77274079302907     
  -754.99705460099983     
   11.700451688162572     
  -38.566422668468405     
  -246.43521870253670     
  -791.83129066951756     
   11.602483039010595     
  -39.813445598681113     
  -252.37395338255794     
  -831.64788814423002     
   11.501359093306997     
  -41.090908763496643     
  -258.61131254363983     
  -874.78219018847926     
   11.397001832223138     
  -42.400367492280843     
  -265.17217897005327     
  -921.61836228970776     
   11.289329187086960     
  -43.743508731424072     
  -272.08431668722625     
  -972.59819285803610     
   11.178254691432343     
  -45.122166530976266     
  -279.37880313366134     
  -1028.2318313933549     
   11.063687091462949     
  -46.538339893483226     
  -287.09054186911169     
  -1089.1109145398677     
   10.945529908484522     
  -47.994213432476379     
  -295.25887372816055     
  -1155.9247618128513     
   10.823680945618124     
  -49.492181390401207     
  -303.92830944175711     
  -1229.4804330369550     
   10.698031729576346     
  -51.034875695729404     
  -313.14941268953407     
  -1310.7277987079935     
   10.568466876385855     
  -52.625198905402883     
  -322.97987117984428     
  -1400.7910471690379     
   10.434863367567365     
  -54.266363093436489     
  -333.48580403361183     
  -1501.0086538950186     
   10.297089720298343     
  -55.961936025865121     
  -344.74336893782470     
  -1612.9844523353088     
   10.155005031295754     
  -57.715896329035495     
  -356.84075233033928     
  -1738.6535421724006     
   10.008457869309508     
  -59.532699844602881     
  -369.88065389663200     
  -1880.3681218387587     
   9.8572849848592394     
  -61.417360016370566     
  -383.98341481042303     
  -2041.0104817162655     
   9.7013097976869744     
  -63.375546036954816     
  -399.29099342329471     
  -2224.1434532576645     
   9.5403406116442309     
  -65.413703693819912     
  -415.97206932272752     
  -2434.2131447651418     
   9.3741684923960307     
  -67.539205536897853     
  -434.22866790846570     
  -2676.8260734259861     
   9.2025647239719568     
  -69.760539365316973     
  -454.30486345916108     
  -2959.1328176204634     
   9.0252777337117731     
  -72.087547422943118     
  -476.49835959131406     
  -3290.3706275623713     
   8.8420293383659097     
  -74.531733670166531     
  -501.17613929803247     
  -3682.6341914758123     
   8.6525101121606429     
  -77.106663757746816     
  -528.79589573410044     
  -4152.0317491857622     
   8.4563736029218521     
  -79.828493831714610     
  -559.93613385299432     
  -4720.3083218869651     
   8.2532290126884593     
  -82.716680282014906     
  -595.33844626714586     
  -5417.7350369351871     
   8.0426317945842953     
  -85.794955045293236     
  -635.97145904416072     
  -6286.1641439430714     
   7.8240713640372919     
  -89.092677918212900     
  -683.11769012373270     
  -7389.6741367357545     
   7.5969547200200944     
  -92.646822758895453     
  -738.54024614925220     
  -8811.1842861464484     
   7.3605841118299571     
  -96.504733695006863     
  -804.62412829534912     
  -10727.419395900235     
   7.1141257608625272     
  -100.72899345015685     
  -885.07977376460281     
  -13241.144419598128     
   6.8565646357695558     
  -105.40266377684722     
  -984.38835691158658     
  -17220.109271353736     
   6.5866364848893690     
  -110.64748261024316     
  -1113.5391764467427     
  -21599.034649690846     
   6.3027206735945738     
  -116.62016039215844     
  -1275.5319363194205     
  -34408.066393447552     
   6.0026605719747765     
  -123.64297131863286     
  -1533.5924342702831     
  -33988.520816214623     
   5.6834371203262588     
  -131.94821825528811     
  -1788.5063403918873     
  -120571.69865291001     
   5.3405044772691292     
  -143.15146930698992     
  -2692.7940802887333     
   24861.675083682061     
   4.9661843046730407     
  -156.14928330061429     
  -2506.3315171611221     
  -1008059.8397996004     
   4.5443955894423684     
  -187.58206288266356     
  -10066.780315658300     
  -801475.53682295256     
   4.0000000000000000     
  -252.94363077638369     
  -16077.846841830315     
  -801475.53682295256     
   0.0000000000000000     
   13884.041962010717     
  -7857744292.2069836     
   2051182565080631.2     
   8.0774802348843634E-003
   4322.1010728386427     
  -1704196596.9650908     
   2527293625346714.5     
   8.4192994085818609E-003
   4094.9328137512248     
  -1087162987.7296076     
  -20172353428086.770     
   8.7712433723304423E-003
   3903.1108248497753     
  -1092488839.6479676     
   489844660769295.50     
   9.1332219945833917E-003
   3708.4804786175710     
  -952636319.36788392     
   287869943159308.62     
   9.5050970144872609E-003
   3521.5497926005291     
  -863759676.70609617     
   268687957695767.19     
   9.8866768653568110E-003
   3339.2802883012628     
  -774054207.74145436     
   217099955119084.53     
   1.0277711093209017E-002
   3162.4055908743444     
  -695673378.75111604     
   182513499417046.81     
   1.0677884344920965E-002
   2990.6100493480208     
  -624416874.77065015     
   151639909664674.12     
   1.1086809899378826E-002
   2823.8709758068144     
  -560395877.34945536     
   126365904435105.97     
   1.1504022713765731E-002
   2662.0849751837864     
  -502703527.40881300     
   105174340232250.64     
   1.1928971955898756E-002
   2505.1719724993914     
  -450778406.62090874     
   87533324476092.250     
   1.2361012992273821E-002
   2353.0462523967549     
  -404045742.23592007     
   72822817539394.828     
   1.2799398800216974E-002
   2205.6245215451149     
  -362002713.24607962     
   60566299834294.023     
   1.3243270771277064E-002
   2062.8236641305161     
  -324190076.58659559     
   50355619589978.008     
   1.3691648871734774E-002
   1924.5613667211212     
  -290193650.51853061     
   41852132461049.906     
   1.4143421124853658E-002
   1790.7559443188902     
  -259638648.92214400     
   34772401569041.770     
   1.4597332378268966E-002
   1661.3263887962401     
  -232186344.50696665     
   28879855630999.715     
   1.5051972318708725E-002
   1536.1923554230150     
  -207530576.35075727     
   23976941478507.848     
   1.5505762695079927E-002
   1415.2741666295169     
  -185394700.87171015     
   19898761686807.156     
   1.5956943709842207E-002
   1298.4928109719760     
  -165528795.12107813     
   16507701464957.018     
   1.6403559537545822E-002
   1185.7699434346077     
  -147707128.05241847     
   13688944852908.826     
   1.6843442928444648E-002
   1077.0278853605291     
  -131725865.22391850     
   11346721250529.148     
   1.7274198854224779E-002
   972.18962448711545     
  -117400988.07687819     
   9401166918172.3945     
   1.7693187152133430E-002
   871.17881495345262     
  -104566407.40950337     
   7785700505580.5400     
   1.8097504123171168E-002
   773.91977731674331     
  -93072253.346682385     
   6444829036813.7578     
   1.8483963039545227E-002
   680.33749856757868     
  -82783325.499689758     
   5332314090051.9033     
   1.8849073516297134E-002
   590.35763214698500     
  -73577688.548778325     
   4409639374423.2529     
   1.9189019701940653E-002
   503.90649796443870     
  -65345399.810670003     
   3644730442988.3579     
   1.9499637243105394E-002
   420.91108241730336     
  -57987356.582249641     
   3010885294611.7065     
   1.9776388978609345E-002
   341.29903841162871     
  -51414252.164988011     
   2485881329765.7231     
   2.0014339319114501E-002
   264.99868538442348     
  -45545630.488010429     
   2051229750454.9231     
   2.0208127269592011E-002
   191.93900932757111     
  -40309030.170560300     
   1691553208599.5862     
   2.0351938053277653E-002
   122.04966281347075     
  -35639209.703114577     
   1394066455761.9500     
   2.0439473297679745E-002
   55.260965022490872     
  -31477446.189602077     
   1148143054873.9910     
   2.0463919745558168E-002
  -8.4960982275537589     
  -27770900.786798269     
   944953984322.15271     
   2.0417916456677444E-002
  -69.289874449797594     
  -24472044.608503737     
   777166284541.95691     
   2.0293520469604878E-002
  -127.18804445446375     
  -21538139.435143460     
   638691838528.43677     
   2.0082170896938013E-002
  -182.25762231251122     
  -18930768.091661207     
   524478003266.77783     
   1.9774651432169076E-002
  -234.56495531668415     
  -16615409.830321398     
   430333169012.05322     
   1.9361051251998388E-002
  -284.17572393971318     
  -14561056.486173162     
   352781461421.44458     
   1.8830724304369266E-002
  -331.15494178949331     
  -12739865.564639211     
   288941753581.00049     
   1.8172246979894391E-002
  -375.56695556101943     
  -11126846.776488613     
   236426951151.50360     
   1.7373374172764702E-002
  -417.47544498481352     
  -9699578.8589998595     
   193260179745.60953     
   1.6420993746768458E-002
  -456.94342277161752     
  -8437953.8158333525     
   157805060286.50635     
   1.5301079432798485E-002
  -494.03323455306372     
  -7323945.9750586469     
   128707723408.68874     
   1.3998642196294401E-002
  -528.80655881803045     
  -6341403.5071969535     
   104848602814.86331     
   1.2497680126564225E-002
  -561.32440684436608     
  -5475860.2652704511     
   85302372387.122070     
   1.0781126914974072E-002
  -591.64712262565456     
  -4714366.0087730531     
   69304663247.248199     
   8.8307990057092216E-003
  -619.83438279264044     
  -4045333.2549331682     
   56224423595.578568     
   6.6273415213260302E-003
  -645.94519652893393     
  -3458399.1654614322     
   45540973411.465111     
   4.1501730857694177E-003
  -670.03790548059101     
  -2944301.0264461040     
   36824964046.211151     
   1.3774296900697050E-003
  -692.17018365909541     
  -2494764.0148477131     
   29722584579.430557     
  -1.7140922292929941E-003
  -712.39903733728988     
  -2102400.0681587444     
   23942466792.051353     
  -5.1489933022007116E-003
  -730.78080493772904     
  -1760616.7855429915     
   19244832353.699841     
  -8.9533291000034598E-003
  -747.37115691289932     
  -1463535.3901367264     
   15432502327.997131     
  -1.3154668114580671E-002
  -762.22509561674167     
  -1205916.8741259659     
   12343452879.746389     
  -1.7782149546657418E-002
  -775.39695516682809     
  -983095.53158192674     
   9844654224.0734291     
  -2.2866540570222731E-002
  -786.94040129651751     
  -790919.15965749545     
   7826974152.0231495     
  -2.8440292698168609E-002
  -796.90843119640022     
  -625695.27726713079     
   6200964359.4087420     
  -3.4537596829070739E-002
  -805.35337334422957     
  -484142.77250261244     
   4893378527.7666721     
  -4.1194436506170870E-002
  -812.32688732254348     
  -363348.44636083173     
   3844296684.2645884     
  -4.8448638866898069E-002
  -817.87996362309843     
  -260727.97134898053     
   3004751648.4469147     
  -5.6339922704484270E-002
  -822.06292343719599     
  -173990.82979675703     
   2334771084.6676159     
  -6.4909943002189788E-002
  -824.92541843088350     
  -101108.83853334357     
   1801763401.7730339     
  -7.4202331235161623E-002
  -826.51643050399571     
  -40287.904564820739     
   1379187989.3684897     
  -8.4262730664809840E-002
  -826.88427153193652     
   10057.309333288831     
   1045460451.3236488     
  -9.5138825775619384E-002
  -826.07658308896885     
   51326.099046849587     
   783051954.25352132     
 -0.10688036492434139     
  -824.14033615177948     
   84752.075417759072     
   577748826.93799913     
 -0.11953917518636377     
  -821.12183078198802     
   111421.39873976982     
   418044376.79311180     
 -0.13316916829359945     
  -817.06669578617948     
   132289.10478014051     
   294639724.36258852     
 -0.14782633646231960     
  -812.01988835196039     
   148193.71477063067     
   200034470.20936170     
 -0.16356873680789594     
  -806.02569365850047     
   159870.30298661822     
   128191333.74587147     
 -0.18045646293632048     
  -799.12772445987071     
   167962.17845742533     
   74261661.296497717     
 -0.19855160218960119     
  -791.36892063948301     
   173031.32195152069     
   34360984.007774740     
 -0.21791817690368123     
  -782.79154873377320     
   175567.70543848121     
   5385697.4424232524     
 -0.23862206791344151     
  -773.43720142326492     
   175997.60863742023     
  -15136500.167935139     
 -0.26073091840971613     
  -763.34679698902687     
   174691.03589151445     
  -29168479.636278637     
 -0.28431401611823182     
  -752.56057873247130     
   171968.32632244812     
  -38262860.494500689     
 -0.30944215163020733     
  -741.11811435636105     
   168106.04094955898     
  -43642612.450471394     
 -0.33618745056931720     
  -729.05829530484493     
   163342.20206814411     
  -46266461.725717492     
 -0.36462317713024045     
  -716.41933606029693     
   157880.95263219078     
  -46881882.755980611     
 -0.39482350637056995     
  -703.23877339460125     
   151896.69655194963     
  -46067958.270607248     
 -0.42686326248107176     
  -689.55346557266330     
   145537.77466489826     
  -44269980.825950205     
 -0.46081762009989341     
  -675.39959150559071     
   138929.72559435962     
  -41827331.452126205     
 -0.49676176557520857     
  -660.81264985185612     
   132178.17567001484     
  -38995892.089539401     
 -0.53477051491899819     
  -645.82745806165121     
   125371.39768494907     
  -35966022.872034498     
 -0.57491788503341879     
  -630.47815137180839     
   118582.57380849594     
  -32876937.315244921     
 -0.61727661463190686     
  -614.79818171148486     
   111871.79569563181     
  -29828187.204652961     
 -0.66191763112144453     
  -598.82031666285252     
   105287.82656490410     
  -26888732.197838921     
 -0.70890945956211215     
  -582.57663790650429     
   98869.664906885388     
  -24104330.998567816     
 -0.75831756967730635     
  -566.09854135774890     
   92647.882644381752     
  -21502690.848302666     
 -0.81020365675518635     
  -549.41673041627121     
   86645.938670510397     
  -19099778.486887451     
 -0.86462485216174223     
  -532.56123564081940     
   80880.838513209033     
  -16897232.089726634     
 -0.92163285908137482     
  -515.56133144933074     
   75365.483204977165     
  -14905300.502093634     
 -0.98127300901544479     
  -498.44585247792332     
   70104.364962542924     
  -13077771.291042458     
  -1.0435832345066611     
  -481.24195718324842     
   65112.642112457834     
  -11536688.822949333     
  -1.1085929535216581     
  -463.97992259946380     
   60350.774630759130     
  -9832446.6505650524     
  -1.1763218609203210     
  -446.67451152270348     
   55962.062193933220     
  -9406489.8520723321     
  -1.2467786224735240     
  -429.39734079267873     
   51421.783434301004     
  -5414611.8827045551     
  -1.3199594669666546     
  -411.99576714951593     
   48595.591459370778     
  -13890315.192289127     
  -1.3958466720508944     
  -395.18483009992627     
   40755.415178801399     
  -2929110.7717367788     
  -2.1748547582415885     
  -246.32858117598386     
   18787.084390775562     
  -898184.27174618095     
  -2.6872910629852349     
  -169.23411431734698     
   12050.702352679205     
  -515669.02022970887     
  -3.0431167875154466     
  -118.64939668325798     
   8183.1847009563880     
  -282305.59290506830     
  -3.2930063997317558     
  -83.026703045446055     
   6065.8927541683752     
  -187398.75999962451     
  -3.4655894332568127     
  -56.210966024597155     
   4660.4020541711925     
  -127383.83386659168     
  -3.5789797078839012     
  -35.297402638739769     
   3705.0233001717538     
  -92392.843780251220     
  -3.6455104570387435     
  -18.504651958760718     
   3012.0769718198699     
  -69063.935978439971     
  -3.6740257298614343     
  -4.7392158992571227     
   2494.0974519815704     
  -53256.299479403424     
  -3.6711177902140579     
   6.7327157454119231     
   2094.6752058860443     
  -41997.652754527662     
  -3.6418504941380299     
   16.418635785694747     
   1779.6928102270872     
  -33769.680447418650     
  -3.5902084758668646     
   24.683918328441081     
   1526.4202068714474     
  -27591.414671766051     
  -3.5193896696070617     
   31.798680337702709     
   1319.4845968332017     
  -22855.061861867081     
  -3.4320033003741890     
   37.967570911958710     
   1148.0716328691985     
  -19156.300554778718     
  -3.3302082425850283     
   43.348748440902597     
   1004.3993787083584     
  -16222.021311925468     
  -3.2158123444488433     
   48.066582434845792     
   882.73421886891720     
  -13861.768490060387     
  -3.0903453896264552     
   52.220345370001745     
   778.77095519346426     
  -11940.000908233822     
  -2.9551137702456831     
   55.890325128939679     
   689.22094838171074     
  -10358.234506894305     
  -2.8112421739101183     
   59.142212973843968     
   611.53418958000339     
  -9043.6624167903719     
  -2.6597058600158956     
   62.030315251429165     
   543.70672145407559     
  -7941.6005098788482     
  -2.5013559923862019     
   64.599943849139308     
   484.14471762998431     
  -7010.3938957721593     
  -2.3369397656827875     
   66.889222551743501     
   431.56676341169305     
  -6217.9046889561223     
  -2.1671165717928704     
   68.930470655884051     
   384.93247824452214     
  -5539.0490073886313     
  -1.9924711148048728     
   70.751275878218109     
   343.38961068910749     
  -4954.0408527675154     
  -1.8135241469308450     
   72.375335665674257     
   306.23430429335104     
  -4447.1215796485430     
  -1.6307413296395077     
   73.823123657522615     
   272.88089244598694     
  -4005.6281437260586     
  -1.4445406028576593     
   75.112422592057683     
   242.83868136804148     
  -3619.3012945190699     
  -1.2552983562016915     
   76.258754099625662     
   215.69392165914843     
  -3279.7660216598056     
  -1.0633546302863470     
   77.275728095015268     
   191.09567649670001     
  -2980.1372272579615     
 -0.86901752671488020     
   78.175328904487685     
   168.74464729226528     
  -2714.7175009557632     
 -0.67256696786903658     
   78.968151187806100     
   148.38426603509703     
  -2478.7633657981537     
 -0.47425791891439240     
   79.663595704872861     
   129.79354079161087     
  -2268.3029458504516     
 -0.27432316225579140     
   80.270032728596220     
   112.78126869773247     
  -2079.9926095539558     
  -7.2975697389464106E-002
   80.794939210655755     
   97.181324126077783     
  -1911.0034196276108     
  0.12958917448453064     
   81.245014517168116     
   82.848798478870776     
  -1758.9305611693717     
  0.33319203247792578     
   81.626278561540545     
   69.656819270100470     
  -1621.7206261306230     
  0.53766774461743216     
   81.944155396151103     
   57.493914574120794     
  -1497.6128685789377     
  0.74286406987282683     
   82.203544727735846     
   46.261818059778747     
  -1385.0914728456121     
  0.94864042600077703     
   82.408883352918892     
   35.873632013436648     
  -1282.8465528418096     
   1.1548668001057703     
   82.564198140120283     
   26.252282867123071     
  -1189.7421210552109     
   1.3614227825033480     
   82.673151889686125     
   17.329216959209031     
  -1104.7896488300930     
   1.5681967074952956     
   82.739083168566594     
   9.0432945929833259     
  -1027.1261425181856     
   1.7750848871619416     
   82.765041026359299     
   1.3398485240969267     
  -955.99587861799728     
   1.9819909263455122     
   82.753815346255692     
  -5.8301205655380590     
  -890.73512673426080     
   2.1888251087212618     
   82.707963459801746     
  -12.510634016045021     
  -830.75931590171660     
   2.3955038452938551     
   82.629833552548362     
  -18.741328885307901     
  -775.55221516013796     
   2.6019491778663300     
   82.521585304087566     
  -24.557970499008910     
  -724.65677476777239     
   2.8080883310488245     
   82.385208137065618     
  -29.992896309767207     
  -677.66735001774464     
   3.0138533072372087     
   82.222537392703956     
  -35.075401434900300     
  -634.22307223757684     
   3.2191805197244969     
   82.035268702924995     
  -39.832074476682124     
  -594.00218284526943     
   3.4240104597322234     
   81.824970789613246     
  -44.287090848021649     
  -556.71717347665128     
   3.6282873936826210     
   81.593096888370440     
  -48.462469649096541     
  -522.11060576530690     
   3.8319590874900253     
   81.340994966266862     
  -52.378299192336343     
  -489.95150553157555     
   4.0349765550434666     
   81.069916879576468     
  -56.052935483823163     
  -460.03224329075994     
   4.2372938283918327     
   80.781026597595641     
  -59.503177308503865     
  -432.16582903041530     
   4.4388677474365652     
   80.475407601758803     
  -62.744421026231990     
  -406.18356011432712     
   4.6396577671914194     
   80.154069554875505     
  -65.790797727089412     
  -381.93296955115238     
   4.8396257808901648     
   79.817954323060974     
  -68.655294998723051     
  -359.27603644266634     
   5.0387359574160060     
   79.467941422384058     
  -71.349865272043047     
  -338.08761472531870     
   5.2369545916950360     
   79.104852953247743     
  -73.885522382482947     
  -318.25405792219755     
   5.4342499668436099     
   78.729458077749285     
  -76.272427816899437     
  -299.67200657716091     
   5.6305922269890250     
   78.342477088541472     
  -78.519967866228143     
  -282.24732185473988     
   5.8259532597968109     
   77.944585111925548     
  -80.636822780138687     
  -265.89414190790114     
   6.0203065878382818     
   77.536415482864086     
  -82.631028844447954     
  -250.53404829899483     
   6.2136272680206597     
   77.118562825236239     
  -84.510034206690420     
  -236.09532620920371     
   6.4058917983804866     
   76.691585866836363     
  -86.280749153259450     
  -222.51230776110427     
   6.5970780316105611     
   76.256010015299537     
  -87.949591461467719     
  -209.72478795827791     
   6.7871650947523641     
   75.812329718217981     
  -89.522527371154808     
  -197.67750386509195     
   6.9761333145408395     
   75.361010628164749     
  -91.005108650142986     
  -186.31966944840582     
   7.1639641479373530     
   74.902491591111868     
  -92.402506171006024     
  -175.60456110235933     
   7.3506401174302969     
   74.437186474736180     
  -93.719540379273724     
  -165.48914434717815     
   7.5361447507218866     
   73.965485851383292     
  -94.960708961877572     
  -155.93374104652739     
   7.7204625244546294     
   73.487758548929278     
  -96.130212019726514     
  -146.90172895051305     
   7.9035788116623147     
   73.004353081412830     
  -97.231974986855363     
  -138.35927320157555     
   8.0854798326585353     
   72.515598970106026     
  -98.269669535867195     
  -130.27508188811214     
   8.2661526091010469     
   72.021807964641283     
  -99.246732650028036     
  -122.62018934273431     
   8.4455849209931291     
   71.523275172840968     
  -100.16638407009853     
  -115.36775591805214     
   8.6237652664036073     
   71.020280107067009     
  -101.03164223948393     
  -108.49289149817299     
   8.8006828237058485     
   70.513087654154006     
  -101.84533892572023     
  -101.97249170192313     
   8.9763274161527651     
   70.001948975305993     
  -102.61013261348465     
  -95.785092783884721     
   9.1506894786201212     
   69.487102341748866     
  -103.32852080936379     
  -89.910737317070257     
   9.3237600263641625     
   68.968773911377355     
  -104.00285133924180     
  -84.330853308875859     
   9.4955306256521528     
   68.447178451181600     
  -104.63533273905838     
  -79.028145409156920     
   9.6659933661357158     
   67.922520009759893     
  -105.22804382962705     
  -73.986492803538724     
   9.8351408348472305     
   67.394992543871695     
  -105.78294252565360     
  -69.190859251318614     
   10.002966091708949     
   66.864780502632456     
  -106.30187397003849     
  -64.627209425071840     
   10.169462646453070     
   66.332059372605542     
  -106.78657804072652     
  -60.282432430574261     
   10.334624436858823     
   65.796996186793834     
  -107.23869628395583     
  -56.144272329461792     
   10.498445808219778     
   65.259750000267886     
  -107.65977832642679     
  -52.201264729674740     
   10.660921493961146     
   64.720472334922064     
  -108.05128781189936     
  -48.442678254269779     
   10.822046597332779     
   64.179307595645298     
  -108.41460789880638     
  -44.858460328566665     
   10.981816574109082     
   63.636393460020109     
  -108.75104635127063     
  -41.439189578591105     
   11.140227216232100     
   63.091861243459157     
  -109.06184027311006     
  -38.176028732357672     
   11.297274636338591     
   62.545836241554881     
  -109.34816048860274     
  -35.060685248552630     
   11.452955253116217     
   61.998438051263456     
  -109.61111562796688     
  -32.085370729976120     
   11.607265777437783     
   61.449780872422437     
  -109.85175590844170     
  -29.242768705421415     
   11.760203199226151     
   60.899973790966996     
  -110.07107667373236     
  -26.525998619925392     
   11.911764775005629     
   60.349121045124214     
  -110.27002166338181     
  -23.928589799754697     
   12.061948016098828     
   59.797322275748556     
  -110.44948608687997     
  -21.444450402049124     
   12.210750677430619     
   59.244672761869118     
  -110.61031946489534     
  -19.067844170297104     
   12.358170746903571     
   58.691263642466446     
  -110.75332829617257     
  -16.793365970664794     
   12.504206435311543     
   58.137182125373634     
  -110.87927854095255     
  -14.615920009569537     
   12.648856166760346     
   57.582511684168693     
  -110.98889794102433     
  -12.530699647041377     
   12.792118569566455     
   57.027332243845187     
  -111.08287818837714     
  -10.533168969658382     
   12.933992467606625     
   56.471720355985120     
  -111.16187695564957     
  -8.6190447027945467     
   13.074476872093042     
   55.915749364118696     
  -111.22651979092053     
  -6.7842812598826123     
   13.213570973750251     
   55.359489559890470     
  -111.27740190036965     
  -5.0250543868770547     
   13.351274135371625     
   54.803008330618866     
  -111.31508980827124     
  -3.3377485391213182     
   13.487585884734550     
   54.246370298792399     
  -111.34012292231463     
  -1.7189428981396289     
   13.622505907854784     
   53.689637454001485     
  -111.35301499405068     
 -0.16540034693264247     
   13.756034042561694     
   53.132869277774731     
  -111.35425549665268     
   1.3259447066474184     
   13.888170272377163     
   52.576122861754712     
  -111.34431091135284     
   2.7579957919528528     
   14.018914720682035     
   52.019453019619064     
  -111.32362594291318     
   4.1335053520668872     
   14.148267645154961     
   51.462912393129848     
  -111.29262465277267     
   5.4550820049826099     
   14.276229432469362     
   50.906551552653575     
  -111.25171153773530     
   6.7252008621977604     
   14.402800593235149     
   50.350419092481069     
  -111.20127253126883     
   7.9462101590081531     
   14.527981757172565     
   49.794561721265204     
  -111.14167595507627     
   9.1203395064098824     
   14.651773668506314     
   49.239024347855569     
  -111.07327340877819     
   10.249705439647974     
   14.774177181568795     
   48.683850162788666     
  -110.99640061798084     
   11.336320007782763     
   14.895193256601905     
   48.129080715698912     
  -110.91137821792246     
   12.382094522627074     
   15.014822955747517     
   47.574755988881599     
  -110.81851250900276     
   13.388846782484608     
   15.133067439217271     
   47.020914467213750     
  -110.71809615813413     
   14.358305603974474     
   15.249927961632842     
   46.467593204653156     
  -110.61040886610431     
   15.292116166361311     
   15.365405868528377     
   45.914827887500756     
  -110.49571799485661     
   16.191844456815815     
   15.479502593007231     
   45.362652894610036     
  -110.37427916143048     
   17.058981429849482     
   15.592219652545582     
   44.811101354704689     
  -110.24633680070662     
   17.894947845039141     
   15.703558645935900     
   44.260205200973253     
  -110.11212469186881     
   18.701096905587615     
   15.813521250363648     
   43.709995223080888     
  -109.97186646507691     
   19.478719437074670     
   15.922109218610935     
   43.160501116744946     
  -109.82577606929885     
   20.229045334536959     
   16.029324376381197     
   42.611751530998475     
  -109.67405822928983     
   20.953249171020598     
   16.135168619739279     
   42.063774113273986     
  -109.51690886050717     
   21.652450207486122     
   16.239643912661620     
   41.516595552412838     
  -109.35451548395102     
   22.327718675001030     
   16.342752284691482     
   40.970241619718237     
  -109.18705759388851     
   22.980074852540589     
   16.444495828694485     
   40.424737208152280     
  -109.01470703249447     
   23.610494886281664     
   16.544876698709896     
   39.880106369768924     
  -108.83762832084736     
   24.219910603648010     
   16.643897107893416     
   39.336372351488507     
  -108.65597899131998     
   24.809212850746555     
   16.741559326547392     
   38.793557629272854     
  -108.46990989493939     
   25.379254153751248     
   16.837865680234575     
   38.251683940813557     
  -108.27956548878626     
   25.930849012013347     
   16.932818547971820     
   37.710772316788599     
  -108.08508412119616     
   26.464777946532056     
   17.026420360500190     
   37.170843110769113     
  -107.88659828659718     
   26.981786666780724     
   17.118673598628238     
   36.631916027836127     
  -107.68423488659631     
   27.482590856459385     
   17.209580791645269     
   36.094010151981706     
  -107.47811545517287     
   27.967874294162673     
   17.299144515801665     
   35.557143972348854     
  -107.26835639796664     
   28.438293910065202     
   17.387367392853392     
   35.021335408369836     
  -107.05506919364116     
   28.894477460630672     
   17.474252088668067     
   34.486601833854017     
  -106.83836061268643     
   29.337028887189806     
   17.559801311889949     
   33.952960100082223     
  -106.61833289603251     
   29.766525594874313     
   17.644017812661517     
   33.420426557956958     
  -106.39508395407094     
   30.183522607254048     
   17.726904381399237     
   32.889017079235494     
  -106.16870753451654     
   30.588552994487344     
   17.808463847621375     
   32.358747076931557     
  -105.93929338705789     
   30.982126553641336     
   17.888699078825763     
   31.829631524869146     
  -105.70692743790558     
   31.364736250810637     
   17.967612979415453     
   31.301684976484321     
  -105.47169191602450     
   31.736851962224904     
   18.045208489670500     
   30.774921582878488     
  -105.23366552630782     
   32.098928153771993     
   18.121488584763910     
   30.249355110149832     
  -104.99292356515451     
   32.451400795503076     
   18.196456273820139     
   29.724998956088974     
  -104.74953805918824     
   32.794688382699604     
   18.270114599014498     
   29.201866166200208     
  -104.50357789631801     
   33.129195265655625     
   18.342466634711823     
   28.679969449129850     
  -104.25510893182559     
   33.455308894312424     
   18.413515486643025     
   28.159321191512490     
  -104.00419411511824     
   33.773403652958194     
   18.483264291118019     
   27.639933472255393     
  -103.75089358772105     
   34.083839642215679     
   18.551716214273728     
   27.121818076310078     
  -103.49526479040443     
   34.386963489416161     
   18.618874451355868     
   26.604986507923481     
  -103.23736256423382     
   34.683109963265196     
   18.684742226033244     
   26.089450003414122     
  -102.97723923950932     
   34.972601981218048     
   18.749322789743438     
   25.575219543503724     
  -102.71494472465019     
   35.255749960325787     
   18.812619421068760     
   25.062305865192240     
  -102.45052659994775     
   35.532855155204828     
   18.874635425141353     
   24.550719473226660     
  -102.18403018628371     
   35.804207007009808     
   18.935374133076490     
   24.040470651176623     
  -101.91549863373115     
   36.070086142660749     
   18.994838901433067     
   23.531569472123142     
  -101.64497298766119     
   36.330762948222137     
   19.053033111700373     
   23.024025808990114     
  -101.37249226554951     
   36.586499519290747     
   19.109960169810243     
   22.517849344528354     
  -101.09809351915484     
   36.837549149032576     
   19.165623505673775     
   22.013049580979121     
  -100.82181190053709     
   37.084156562752888     
   19.220026572741791     
   21.509635849411989     
  -100.54368072631644     
   37.326559762001885     
   19.273172847588278     
   21.007617318775942     
  -100.26373152810143     
   37.564987878968701     
   19.325065829516102     
   20.507003004658166     
  -99.981994119009158     
   37.799664492953831     
   19.375709040184262     
   20.007801777772364     
  -99.698496635312011     
   38.030804931335602     
   19.425106023256049     
   19.510022372188264     
  -99.413265598327001     
   38.258619880454567     
   19.473260344067466     
   19.013673393319387     
  -99.126325949223585     
   38.483311827289377     
   19.520175589315329     
   18.518763325670033     
  -98.837701110518907     
   38.705079315187128     
   19.565855366764428     
   18.025300540354596     
  -98.547413015655010     
   38.924114166573496     
   19.610303304973250     
   17.533293302416944     
  -98.255482159405716     
   39.140603558033114     
   19.653523053037727     
   17.042749777936628     
  -97.961927632720460     
   39.354729053275115     
   19.695518280352506     
   16.553678040942774     
  -97.666767164820897     
   39.566668157533478     
   19.736292676389272     
   16.066086080146622     
  -97.370017153639395     
   39.776593395532664     
   19.775849950491700     
   15.579981805504593     
  -97.071692703172900     
   39.984672622819026     
   19.814193831686577     
   15.095373054600405     
  -96.771807658501757     
   40.191070977192531     
   19.851328068510696     
   14.612267598888719     
  -96.470374626172813     
   40.395947761956528     
   19.887256428853188     
   14.130673149778390     
  -96.167405017958146     
   40.599460599503310     
   19.921982699812844     
   13.650597364574841     
  -95.862909063461871     
   40.801761932330258     
   19.955510687570165     
   13.172047852293762     
  -95.556895848969390     
   41.003002321061807     
   19.987844217273754     
   12.695032179342444     
  -95.249373331561429     
   41.203328162556794     
   20.018987132940790     
   12.219557875087686     
  -94.940348370342249     
   41.402883702441748     
   20.048943297371252     
   11.745632437305394     
  -94.629826742573940     
   41.601809803093168     
   20.077716592075653     
   11.273263337526332     
  -94.317813169050737     
   41.800245513144283     
   20.105310917215999     
   10.802458026284450     
  -94.004311327702155     
   41.998326599166056     
   20.131730191559765     
   10.333223938269672     
  -93.689323878208413     
   42.196187216570955     
   20.156978352446625     
   9.8655684973889404     
  -93.372852474084127     
   42.393959199524964     
   20.181059355767747     
   9.3994991217535109     
  -93.054897780087686     
   42.591772542625925     
   20.203977175957451     
   8.9350232285882463     
  -92.735459486018001     
   42.789754870823025     
   20.225735805997054     
   8.4721482390619833     
  -92.414536324486818     
   42.988033302080417     
   20.246339257430702     
   8.0108815830639628     
  -92.092126074721222     
   43.186732078900967     
   20.265791560393083     
   7.5512307039168363     
  -91.768225584129468     
   43.385974944342784     
   20.284096763648833     
   7.0932030630263956     
  -91.442830772046889     
   43.585884399925099     
   20.301258934643517     
   6.6368061444986690     
  -91.115936639047462     
   43.786580745272786     
   20.317282159566094     
   6.1820474596923951     
  -90.787537283457908     
   43.988185294233034     
   20.332170543422698     
   5.7289345517493819     
  -90.457625893751171     
   44.190815855276753     
   20.345928210121734     
   5.2774750000779020     
  -90.126194774836591     
   44.394592009688928     
   20.358559302570086     
   4.8276764248039106     
  -89.793235334763921     
   44.599631152974375     
   20.370067982780490     
   4.3795464912141986     
  -89.458738101116609     
   44.806050262320227     
   20.380458431989929     
   3.9330929141510436     
  -89.122692724149218     
   45.013966978482173     
   20.389734850789015     
   3.4883234624111341     
  -88.785087971810583     
   45.223497299266569     
   20.397901459262364     
   3.0452459631264519     
  -88.445911742066102     
   45.434758091484554     
   20.404962497139888     
   2.6038683061303263     
  -88.105151056379952     
   45.647865461243505     
   20.410922223959009     
   2.1641984483258341     
  -87.762792065420641     
   45.862936262773609     
   20.415784919237794     
   1.7262444180536480     
  -87.418820043449827     
   46.080086897822085     
   20.419554882659014     
   1.2900143194657423     
  -87.073219391716165     
   46.299434515455928     
   20.422236434265145     
  0.85551633690431628     
  -86.725973632850241     
   46.521096443887728     
   20.423833914664332     
  0.42275873929839719     
  -86.377065409521094     
   46.745190705233938     
   20.424351685247373     
  -8.2501154234950191E-003
  -86.026476479231832     
   46.971835794694108     
   20.423794128415754     
 -0.43750177589849454     
  -85.674187710771633     
   47.201151113278051     
   20.422165647820801     
 -0.86498769286898858     
  -85.320179077422040     
   47.433257015444084     
   20.419470668614036     
  -1.2906992146870502     
  -84.964429649806220     
   47.668274188478996     
   20.415713637708791     
  -1.7146275827950570     
  -84.606917593392609     
   47.906326117118738     
   20.410899024053190     
  -2.1367639271473151     
  -84.247620147514226     
   48.147534784793635     
   20.405031318914631     
  -2.5570992616076813     
  -83.886513636628266     
   48.392027088075515     
   20.398115036175806     
  -2.9756244792829123     
  -83.523573433467703     
   48.639927443845764     
   20.390154712642506     
  -3.3923303478106881     
  -83.158773977638859     
   48.891365650356612     
   20.381154908363207     
  -3.8072075045929297     
  -82.792088735261189     
   49.146470340052041     
   20.371120206960729     
  -4.2202464519503504     
  -82.423490207710813     
   49.405373687040132     
   20.360055215976018     
  -4.6314375522322822     
  -82.052949905058000     
   49.668209798094757     
   20.347964567224309     
  -5.0407710228238489     
  -81.680438331572304     
   49.935113035326410     
   20.334852917163818     
  -5.4482369311123078     
  -81.305924983807344     
   50.206223748054065     
   20.320724947277135     
  -5.8538251893360602     
  -80.929378305696943     
   50.481680073771685     
   20.305585364465635     
  -6.2575255493631703     
  -80.550765705143647     
   50.761627275867852     
   20.289438901456997     
  -6.6593275973774579     
  -80.170053500574653     
   51.046209483876012     
   20.272290317226197     
  -7.0592207484525176     
  -79.787206929445574     
   51.335577093300017     
   20.254144397430149     
  -7.4571942410292378     
  -79.402190101245822     
   51.629879864020950     
   20.235005954856316     
  -7.8532371312880258     
  -79.014966002265652     
   51.929275235091808     
   20.214879829885508     
  -8.2473382873886880     
  -78.625496438002472     
   52.233919043891532     
   20.193770890969283     
  -8.6394863835966351     
  -78.233742045173287     
   52.543975709853598     
   20.171684035122130     
  -9.0296698942779337     
  -77.839662227349393     
   52.859608544902613     
   20.148624188428897     
  -9.4178770877544729     
  -77.443215163262607     
   53.180989110967118     
   20.124596306567696     
  -9.8040960200249483     
  -77.044357744930366     
   53.508290010215561     
   20.099605375348759     
  -10.188314528311917     
  -76.643045569853740     
   53.841689573391434     
   20.073656411269567     
  -10.570520224481676     
  -76.239232898053316     
   54.181370509157205     
   20.046754462086664     
  -10.950700488274904     
  -75.832872619234621     
   54.527520252910932     
   20.018904607404611     
  -11.328842460366328     
  -75.423916217337805     
   54.880330556672320     
   19.990111959282501     
  -11.704933035255088     
  -75.012313738162746     
   55.239999878561477     
   19.960381662858499     
  -12.078958853948171     
  -74.598013739073551     
   55.606730359964864     
   19.929718896992920     
  -12.450906296449297     
  -74.180963261373805     
   55.980731231170239     
   19.898128874930340     
  -12.820761474045574     
  -73.761107777140040     
   56.362217177411488     
   19.865616844981261     
  -13.188510221359206     
  -73.338391148309441     
   56.751408702993231     
   19.832188091223948     
  -13.554138088187564     
  -72.912755583036997     
   57.148534233047393     
   19.797847934226933     
  -13.917630331085872     
  -72.484141576289147     
   57.553826992963856     
   19.762601731792913     
  -14.278971904711208     
  -72.052487873841912     
   57.967529412966982     
   19.726454879724571     
  -14.638147452903917     
  -71.617731403244676     
   58.389890211820799     
   19.689412812613075     
  -14.995141299478677     
  -71.179807226656010     
   58.821166217314953     
   19.651481004649934     
  -15.349937438745375     
  -70.738648480026143     
   59.261622385373919     
   19.612664970462919     
  -15.702519525725789     
  -70.294186312135835     
   59.711533110706078     
   19.572970265976860     
  -16.052870866040635     
  -69.846349813805546     
   60.171179470052067     
   19.532402489300100     
  -16.400974405494605     
  -69.395065967780141     
   60.640855819978739     
   19.490967281637438     
  -16.746812719286876     
  -68.940259549130317     
   61.120861259394140     
   19.448670328230495     
  -17.090368000883920     
  -68.481853089684847     
   61.611510569237176     
   19.405517359326328     
  -17.431622050509166     
  -68.019766760415578     
   62.113124625044222     
   19.361514151175374     
  -17.770556263224531     
  -67.553918325727736     
   62.626038832905721     
   19.316666527059635     
  -18.107151616625046     
  -67.084223034480956     
   63.150598566210157     
   19.270980358352208     
  -18.441388658074342     
  -66.610593545234366     
   63.687162416657308     
   19.224461565609278     
  -18.773247491505195     
  -66.132939827109453     
   64.236101386985865     
   19.177116119695679     
  -19.102707763739744     
  -65.651169066707041     
   64.797800627840687     
   19.128950042945299     
  -19.429748650311499     
  -65.165185561998243     
   65.372658741371396     
   19.079969410357549     
  -19.754348840770096     
  -64.674890621437953     
   65.961090286393173     
   19.030180350831277     
  -20.076486523434411     
  -64.180182444290011     
   66.563523553816026     
   18.979589048437468     
  -20.396139369589232     
  -63.680956017636383     
   67.180406086149006     
   18.928201743732231     
  -20.713284517063293     
  -63.177102971990280     
   67.812199255376839     
   18.876024735111610     
  -21.027898553187214     
  -62.668511477574938     
   68.459385309249441     
   18.823064380209804     
  -21.339957497100531     
  -62.155066087755579     
   69.122463431292942     
   18.769327097342494     
  -21.649436781349980     
  -61.636647612020866     
   69.801954034957774     
   18.714819366997077     
  -21.956311232771924     
  -61.113132956758697     
   70.498396982678543     
   18.659547733371621     
  -22.260555052612286     
  -60.584394979388620     
   71.212355520225174     
   18.603518805964523     
  -22.562141795843232     
  -60.050302312986915     
   71.944414852743080     
   18.546739261216942     
  -22.861044349629669     
  -59.510719201591357     
   72.695184537820722     
   18.489215844210115     
  -23.157234910927549     
  -58.965505317557685     
   73.465300124775155     
   18.430955370419877     
  -23.450684963137991     
  -58.414515566621887     
   74.255423015300138     
   18.371964727530724     
  -23.741365251789571     
  -57.857599894007123     
   75.066244138391099     
   18.312250877311978     
  -24.029245759182007     
  -57.294603062969202     
   75.898481970596904     
   18.251820857558659     
  -24.314295677959912     
  -56.725364448189708     
   76.752889081034184     
   18.190681784099851     
  -24.596483383530583     
  -56.149717780081971     
   77.630247810959560     
   18.128840852877520     
  -24.875776405284544     
  -55.567490921499754     
   78.531378050682832     
   18.066305342098833     
  -25.152141396553588     
  -54.978505586119653     
   79.457134013268714     
   18.003082614465253     
  -25.425544103221444     
  -54.382577081020116     
   80.408410680546481     
   17.939180119481861     
  -25.695949330926279     
  -53.779514000916038     
   81.386140968244092     
   17.874605395850491     
  -25.963320910787708     
  -53.169117943654186     
   82.391304881095436     
   17.809366073950514     
  -26.227621663539455     
  -52.551183157045983     
   83.424922737422435     
   17.743469878411350     
  -26.488813362023365     
  -51.925496236515301     
   84.488068713912796     
   17.676924630780888     
  -26.746856691917550     
  -51.291835721160972     
   85.581862306751489     
   17.609738252294434     
  -27.001711210605109     
  -50.649971753860321     
   86.707481557916282     
   17.541918766748861     
  -27.253335304095192     
  -49.999665642175962     
   87.866157345126183     
   17.473474303487066     
  -27.501686141855856     
  -49.340669462087504     
   89.059185145678072     
   17.404413100498058     
  -27.746719629444808     
  -48.672725573494930     
   90.287919857651431     
   17.334743507638358     
  -27.988390358814957     
  -47.995566174562526     
   91.553788717341959     
   17.264473989980679     
  -28.226651556149314     
  -47.308912759182476     
   92.858286654078611     
   17.193613131296289     
  -28.461455027070468     
  -46.612475609276871     
   94.202989111888385     
   17.122169637677761     
  -28.692751099071000     
  -45.905953190937723     
   95.589549081621684     
   17.050152341309346     
  -28.920488560980402     
  -45.189031572825577     
   97.019707929748364     
   16.977570204392499     
  -29.144614599320853     
  -44.461383763352444     
   98.495299305577760     
   16.904432323234730     
  -29.365074731275630     
  -43.722669018560630     
   100.01825125518006     
   16.830747932510349     
  -29.581812734157406     
  -42.972532134146761     
   101.59060042626467     
   16.756526409702250     
  -29.794770571070142     
  -42.210602630949793     
   103.21449003928126     
   16.681777279734536     
  -30.003888312536660     
  -41.436493955655166     
   104.89218428034529     
   16.606510219806353     
  -30.209104053859676     
  -40.649802573552591     
   106.62607192099325     
   16.530735064437991     
  -30.410353827878922     
  -39.850107034145125     
   108.41867710254452     
   16.454461810741162     
  -30.607571512853973     
  -39.036966955876061     
   110.27266692171794     
   16.377700623925971     
  -30.800688735128574     
  -38.209921953963153     
   112.19086409479883     
   16.300461843058191     
  -30.989634766196609     
  -37.368490473252180     
   114.17625256974395     
   16.222755987081186     
  -31.174336413827191     
  -36.512168578979086     
   116.23199715961368     
   16.144593761117957     
  -31.354717906775338     
  -35.640428600282000     
   118.36144661713857     
   16.065986063069868     
  -31.530700772652683     
  -34.752717750653439     
   120.56815662017515     
   15.986943990529744     
  -31.702203708469320     
  -33.848456576002143     
   122.85589703863877     
   15.907478848028360     
  -31.869142443279859     
  -32.927037348212330     
   125.22867384156041     
   15.827602154634764     
  -32.031429592386388     
  -31.987822294400651     
   127.69074211108337     
   15.747325651932302     
  -32.188974502443813     
  -31.030141728567500     
   130.24662974845279     
   15.666661312393980     
  -32.341683086778865     
  -30.053292005454125     
   132.90115293331772     
   15.585621348182512     
  -32.489457650188633     
  -29.056533358454221     
   135.65944539242955     
   15.504218220402386     
  -32.632196702379794     
  -28.039087518011023     
   138.52697612241761     
   15.422464648833449     
  -32.769794759167560     
  -27.000135197092867     
   141.50958357563556     
   15.340373622177793     
  -32.902142130460980     
  -25.938813320275621     
   144.61349921829290     
   15.257958408854313     
  -33.029124693952014     
  -24.854212076138399     
   147.84538548728921     
   15.175232568378107     
  -33.150623653354820     
  -23.745371684983752     
   151.21236697878618     
   15.092209963364924     
  -33.266515279898883     
  -22.611278932642882     
   154.72207328783901     
   15.008904772204241     
  -33.376670635687951     
  -21.450863382984060     
   158.38268062356545     
   14.925331502448264     
  -33.480955277341181     
  -20.262993278307349     
   162.20295861501606     
   14.841505004968148     
  -33.579228938258687     
  -19.046471088694698     
   166.19232600514238     
   14.757440488933293     
  -33.671345187589559     
  -17.800028643656155     
   170.36090369873412     
   14.673153537674414     
  -33.757151063863489     
  -16.522321865915622     
   174.71958489474576     
   14.588660125496610     
  -33.836486680976293     
  -15.211924979205056     
   179.28009967766212     
   14.503976635514604     
  -33.909184804003367     
  -13.867324231622559     
   184.05510070949200     
   14.419119878589099     
  -33.975070392023170     
  -12.486910976301399     
   189.05824290916999     
   14.334107113450482     
  -34.033960104850131     
  -11.068974154482591     
   194.30428968808920     
   14.248956068104420     
  -34.085661770190896     
  -9.6116919818219522     
   199.80921208272449     
   14.163684962622993     
  -34.129973807373453     
  -8.1131228912014848     
   205.59031888008576     
   14.078312533435223     
  -34.166684603350461     
  -6.5711954996008739     
   211.66638359177446     
   13.992858059242216     
  -34.195571836156120     
  -4.9836976226625289     
   218.05780413671835     
   13.907341388694876     
  -34.216401740441867     
  -3.3482640916371764     
   224.78676509221427     
   13.821782969986401     
  -34.228928309054574     
  -1.6623633534455304     
   231.87743666605223     
   13.736203882527755     
  -34.232892423884316     
   7.6717421549824208E-002
   239.35618284037855     
   13.650625870892284     
  -34.228020908348306     
   1.8718887928527048     
   247.25181199709695     
   13.565071381235933     
  -34.214025492909094     
   3.7262773828308924     
   255.59584408159589     
   13.479563600422365     
  -34.190601683918409     
   5.6432462134429056     
   264.42283091889453     
   13.394126498108138     
  -34.157427524771471     
   7.6264174453345728     
   273.77070168946415     
   13.308784872072454     
  -34.114162236888120     
   9.6796977080056017     
   283.68117506365456     
   13.223564397109271     
  -34.060444726315644     
   11.807306520982966     
   294.20021080653203     
   13.138491677837530     
  -33.995891939758110     
   14.013808102032005     
   305.37854543139048     
   13.053594305828547     
  -33.920097051521111     
   16.304147192767385     
   317.27228785267306     
   12.968900921499198     
  -33.832627460160040     
   18.683689351662384     
   329.94362166311771     
   12.884441281276333     
  -33.733022570495542     
   21.158266514135825     
   343.46160288319811     
   12.800246330603354     
  -33.620791332870802     
   23.734228535759755     
   357.90308776401491     
   12.716348283435270     
  -33.495409507296429     
   26.418501693989928     
   373.35381201294894     
   12.632780708955931     
  -33.356316614851238     
   29.218655284086985     
   389.90963817180057     
   12.549578626352423     
  -33.202912532715075     
   32.142977570375557     
   407.67802542288592     
   12.466778608599599     
  -33.034553681886528     
   35.200562761047138     
   426.77973597120138     
   12.384418896345512     
  -32.850548748031827     
   38.401410780831220     
   447.35085950562126     
   12.302539523149994     
  -32.650153865511946     
   41.756542227123305     
   469.54518409042106     
   12.221182453518633     
  -32.432567182174623     
   45.278131107801549     
   493.53702543129418     
   12.140391735398644     
  -32.196922707408788     
   48.979658798536178     
   519.52457286695835     
   12.060213669069062     
  -31.942283327674843     
   52.876093095038456     
   547.73391052038710     
   11.980696994674073     
  -31.667632851377402     
   56.984097423941265     
   578.42382071768782     
   11.901893101026726     
  -31.371866917619229     
   61.322276079324027     
   611.89160220807560     
   11.823856258764460     
  -31.053782569681218     
   65.911463095884500     
   648.48010202757314     
   11.746643881486198     
  -30.712066252288768     
   70.775063861091411     
   688.58630421211490     
   11.670316819165613     
  -30.345279939779342     
   75.939461142682163     
   732.67184025740175     
   11.594939688945809     
  -29.951845037061098     
   81.434499944612796     
   781.27596281563240     
   11.520581249414731     
  -29.530023613035247     
   87.294069665729921     
   835.03162639857521     
   11.447314825686714     
  -29.077896421711614     
   93.556806863719373     
   894.68558783821720     
   11.375218794137645     
  -28.593337032621061     
   100.26694877250586     
   961.12367319811710     
   11.304377137543312     
  -28.073981219886054     
   107.47537632149191     
   1035.4028196410206     
   11.234880083764665     
  -27.517190535410339     
   115.24089746879940     
   1118.7919973397354     
   11.166824844160276     
  -26.920008698116209     
   123.63183744884761     
   1212.8249668612259     
   11.100316471789149     
  -26.279109042743336     
   132.72802470030661     
   1319.3688939683479     
   11.035468864475638     
  -25.590730752479910     
   142.62329140506901     
   1440.7145118387498     
   10.972405944329966     
  -24.850600898357573     
   153.42865024385986     
   1579.6958630946588     
   10.911263053895958     
  -24.053838349705266     
   165.27636921706957     
   1739.8512150259162     
   10.852188620504535     
  -23.194834293338161     
   178.32525332976422     
   1925.6419885538846     
   10.795346155760573     
  -22.267102239403975     
   192.76756824391805     
   2142.7550865963799     
   10.740916678011814     
  -21.263087740310681     
   208.83823139339128     
   2398.5254655879658     
   10.689101674567647     
  -20.173924230863971     
   226.82717238530063     
   2702.5416197019126     
   10.640126761030702     
  -18.989115713568030     
   247.09623453306546     
   3067.5104560450022     
   10.594246253063490     
  -17.696118719851889     
   270.10256295340247     
   3510.5886975232847     
   10.551748950230717     
  -16.279782367006280     
   296.43197818482770     
   4055.2086238007132     
   10.512965556811604     
  -14.721587314385912     
   326.84604286333240     
   4734.6335955076474     
   10.478278354943464     
  -12.998582720153440     
   362.35579482964062     
   5594.9425879177170     
   10.448134042838703     
  -11.081898572481823     
   404.31786423902258     
   6710.1583292005034     
   10.423061129282885     
  -8.9344937826141475     
   454.64405170802752     
   8169.7480256882191     
   10.403694072462427     
  -6.5080907485924113     
   515.91716190068792     
   10201.897744394379     
   10.390807732505081     
  -3.7372193563815093     
   592.43139498364746     
   12853.570661085270     
   10.385368217374355     
 -0.53405793156799608     
   688.83317494178493     
   17455.914008540054     
   10.388611028545204     
   3.2374063308011491     
   819.75253000583837     
   21718.952126506119     
   10.402167356311720     
   7.7433993332022251     
   982.64467095463078     
   39316.657090577610     
   10.428281706605233     
   13.393810008423857     
   1277.5195991339697     
   30042.656419007159     
   10.470220145627426     
   20.344707811949931     
   1502.8395222765184     
   170113.43297946209     
   10.533132684561835     
   31.048532291697757     
   2778.6902696225134     
  -120633.17391137441     
   10.626235936133853     
   42.680111628971858     
   1873.9414652872247     
   1651092.6158493217     
   10.770446671486978     
   83.007805502584404     
   14257.136084157424     
   1296747.4578971989     
   11.087334964799057     
   178.60750075894146     
   23982.742018386209     
   1296747.4578971989     
  -5981.7671420232500     
  -14904963.128901776     
   10036526336237.791     
  -2.7310404232407132E+018
  -5989.3666192391547     
  -3025031.7261483339     
   1843405066515.6523     
  -3.3974136892260690E+018
  -5989.6024264687085     
  -2792493.9295779159     
   1013933409678.9407     
   1.6806370866095818E+017
  -5989.8402146256039     
  -2610124.9305586824     
   1058305149861.3430     
  -5.6774876200466918E+017
  -5990.0795191926272     
  -2424117.6844475702     
   896210711335.56250     
  -2.9929316099429389E+017
  -5990.3198266962190     
  -2249163.8035027659     
   803807277240.02673     
  -2.8623669750097542E+017
  -5990.5605715910224     
  -2080890.3268824560     
   708242900613.63110     
  -2.2586661039149882E+017
  -5990.8011330188374     
  -1920236.6843148745     
   626696996313.40881     
  -1.8790754498130221E+017
  -5991.0408314419874     
  -1766668.2749353817     
   553334561371.95740     
  -1.5382193519900442E+017
  -5991.2789251516624     
  -1620065.7195024588     
   488392332518.91040     
  -1.2641869817280475E+017
  -5991.5146066524776     
  -1480198.8644625915     
   430675879598.87964     
  -1.0370184437568998E+017
  -5991.7469989251567     
  -1346873.1744948560     
   379477737701.86029     
  -85048825281901104.     
  -5991.9751515700700     
  -1219888.9368273681     
   334071508336.92639     
  -69700292546323176.     
  -5992.1980368352151     
  -1099052.5773779952     
   293831216637.96594     
  -57086970172649072.     
  -5992.4145455331445     
  -984173.46934407740     
   258190788428.96167     
  -46724732187770960.     
  -5992.6234828524412     
  -875064.78063226934     
   226645671591.83636     
  -38217110929811632.     
  -5992.8235640703997     
  -771543.19684257230     
   198744491489.33069     
  -31236067249773832.     
  -5993.0134101748636     
  -673428.95735084033     
   174084071495.87283     
  -25511129085125412.     
  -5993.1915434044431     
  -580545.80416557833     
   152304305967.86182     
  -20819184395683208.     
  -5993.3563827178104     
  -492720.95511326386     
   133083719648.65778     
  -16976315783909560.     
  -5993.5062392043037     
  -409785.07023568649     
   116135434390.29871     
  -13830971890634378.     
  -5993.6393114497341     
  -331572.22007684992     
   101203556878.81514     
  -11258331788841352.     
  -5993.7536808730838     
  -257919.85343153586     
   88059931766.635834     
  -9155638861537452.0     
  -5993.8473070516811     
  -188668.76525857995     
   76501226921.562134     
  -7438342027002328.0     
  -5993.9180230545089     
  -123663.06455216487     
   66346317258.959862     
  -6036905714086678.0     
  -5993.9635308054358     
  -62750.142197070658     
   57433936890.526634     
  -4894173156317004.0     
  -5993.9813965005051     
  -5780.6388599343336     
   49620573000.127907     
  -3963188174743053.0     
  -5993.9690461058535     
   47391.587144507808     
   42778577032.018166     
  -3205396403002449.5     
  -5993.9237609654074     
   96909.491986829758     
   36794471197.272598     
  -2589160331406417.5     
  -5993.8426735502544     
   142912.87844404718     
   31567430695.429794     
  -2088534037179937.2     
  -5993.7227633844486     
   185538.42803142543     
   27007923785.632637     
  -1682252570136825.5     
  -5993.5608531850166     
   224919.73313216242     
   23036493701.242153     
  -1352898756367488.5     
  -5993.3536052570871     
   261187.32912408319     
   19582667987.423088     
  -1086216587457376.6     
  -5993.0975181883468     
   294468.72650841589     
   16583982266.867538     
  -870545671136327.75     
  -5992.7889238904363     
   324888.44303763419     
   13985106728.325720     
  -696355612364571.62     
  -5992.4239850384338     
   352568.03584661032     
   11737064829.043573     
  -555862871187249.50     
  -5991.9986929632159     
   377626.13358174235     
   9796534710.8325996     
  -442715631485835.50     
  -5991.5088660552447     
   400178.46852466889     
   8125224841.4019089     
  -351734759311190.56     
  -5990.9501487421521     
   420337.90872243699     
   6689316197.1836643     
  -278700977808577.84     
  -5990.3180111064003     
   438214.49011779513     
   5458964099.6823654     
  -220180112632005.06     
  -5989.6077492132526     
   453915.44867254177     
   4407853510.7892609     
  -173379679331752.78     
  -5988.8144862232866     
   467545.25249337271     
   3512802232.5696230     
  -136031269273174.30     
  -5987.9331743676366     
   479205.63396110217     
   2753406989.7768860     
  -106294147839277.22     
  -5986.9585978681334     
   488995.62185019912     
   2111727916.0126166     
  -82676292654011.203     
  -5985.8853768883891     
   497011.57345575985     
   1572007413.7044673     
  -63969764621304.633     
  -5984.7079726056354     
   503347.20671434852     
   1120419744.5177946     
  -49197840049037.711     
  -5983.4206934967979     
   508093.63232231408     
   744848132.37953532     
  -37571803997413.727     
  -5982.0177029356564     
   511339.38585816702     
   434686430.99405408     
  -28455659651716.574     
  -5980.4930282011546     
   513170.45989530021     
   180662764.55616477     
  -21337330828052.258     
  -5978.8405709997269     
   513670.33611877164     
  -25317216.221698768     
  -15805180942576.461     
  -5977.0541196069553     
   512920.01743703010     
  -190309561.04667351     
  -11528884158584.967     
  -5975.1273627358378     
   510998.06008908188     
  -320455612.98327285     
  -8243856465782.3145     
  -5973.0539052403346     
   507980.60575175064     
  -421091654.20311892     
  -5738596768617.0547     
  -5970.8272857635793     
   503941.41364171979     
  -496846118.64324629     
  -3844403946460.1196     
  -5968.4409964401284     
   498951.89261313144     
  -551725718.64161873     
  -2427033668846.5366     
  -5965.8885047606682     
   493081.13325230527     
  -589191700.97844577     
  -1379936130370.7036     
  -5963.1632777056866     
   486395.93996619550     
  -612227310.53418207     
  -618782165592.74121     
  -5960.2588082515113     
   478960.86306664575     
  -623397432.39740217     
  -77037639803.337860     
  -5957.1686443477456     
   470838.23084827274     
  -624901275.37472320     
   297609604059.59363     
  -5953.8864204592755     
   462088.18166045041     
  -618618871.31099248     
   546130452783.42407     
  -5950.4058917585553     
   452768.69597188244     
  -606152079.20592618     
   700473373914.08069     
  -5946.7209710445713     
   442935.62842817861     
  -588860711.14557958     
   785427980409.31897     
  -5942.8257684535793     
   432642.73990037566     
  -567894329.24089515     
   820120027295.20728     
  -5938.7146340131585     
   421941.72952565859     
  -544220203.98196208     
   819208441522.54700     
  -5934.3822030751253     
   410882.26673732849     
  -518647871.48647869     
   793841840171.37231     
  -5929.8234446441738     
   399512.02328490547     
  -491850678.19517231     
   752421096850.49548     
  -5925.0337125974447     
   387876.70524301339     
  -464384660.97750968     
   701205867174.98340     
  -5920.0087997654246     
   376020.08500725293     
  -436705070.18885636     
   644795668064.66040     
  -5914.7449948162193     
   363984.03327773284     
  -409180811.23296064     
   586510377378.58228     
  -5909.2391418531925     
   351808.55102800392     
  -382107048.10837960     
   528690183468.69580     
  -5903.4887025997896     
   339531.80145927018     
  -355716186.40205330     
   472931202067.96875     
  -5897.4918210049027     
   327190.14193741797     
  -330187428.05998969     
   420269803506.74042     
  -5891.2473900569503     
   314818.15591363038     
  -305655069.06193268     
   371326159376.61279     
  -5884.7551205447135     
   302448.68482600909     
  -282215691.74267304     
   326415455321.24481     
  -5878.0156114475931     
   290112.85998119070     
  -259934385.98104310     
   285633533619.52228     
  -5871.0304215769456     
   277840.13441535871     
  -238850118.49234688     
   248922390322.00787     
  -5863.8021420233335     
   265658.31473259907     
  -218980355.47074878     
   216119852940.71048     
  -5856.3344688915358     
   253593.59291984761     
  -200325031.81147438     
   186996889580.40933     
  -5848.6322757257985     
   241670.57813669028     
  -182869949.23620790     
   161285291866.27527     
  -5840.7016849418314     
   229912.32847872813     
  -166589676.00031638     
   138697905593.72784     
  -5832.5501374892792     
   218340.38271368289     
  -151450012.30149317     
   118943127101.20317     
  -5824.1864598686971     
   206974.79198801459     
  -137410077.93947345     
   101735020201.89589     
  -5815.6209275204155     
   195834.15150314660     
  -124424071.88708241     
   86800114280.622528     
  -5806.8653234889598     
   184935.63216053008     
  -112442747.61706859     
   73881715112.409256     
  -5797.9329911461782     
   174295.01217302892     
  -101414642.57230258     
   62742373719.180717     
  -5788.8388796290046     
   163926.70864294516     
  -91287095.491710290     
   53165012129.842361     
  -5779.5995805141729     
   153843.80910363520     
  -82007081.245331764     
   44953092078.627434     
  -5770.2333541128346     
   144058.10302932136     
  -73521888.820537016     
   37930114528.167984     
  -5760.7601436233736     
   134580.11329067571     
  -65779665.755372420     
   31938687127.798119     
  -5751.2015752318202     
   125419.12764098462     
  -58729846.445783570     
   26839275643.439007     
  -5741.5809420971191     
   116583.22989951537     
  -52323489.738584116     
   22508926985.615356     
  -5731.9231700045739     
   108079.33212610972     
  -46513511.329500198     
   18839505386.525543     
  -5722.2547623166829     
   99913.202760544926     
  -41254929.665322132     
   15737323586.364044     
  -5712.6037216984450     
   92089.510253124186     
  -36504756.947584242     
   13118172788.766233     
  -5702.9994459463851     
   84611.806342073935     
  -32222908.681511499     
   10917843238.458933     
  -5693.4725951100745     
   77482.743591683320     
  -28369241.711038455     
   9051510491.3394547     
  -5684.0549269650246     
   70703.382810057010     
  -24914323.381158214     
   7543365086.2685642     
  -5674.7790977807108     
   64276.035561251447     
  -21800734.598610070     
   6091168882.3602152     
  -5665.6784252315902     
   58193.374917929163     
  -19081941.445810709     
   5508260909.4813557     
  -5656.7866102276967     
   52480.885361995679     
  -16423240.867473200     
   2929649702.0199175     
  -5648.1374144008823     
   47032.123492405917     
  -14894091.104467519     
   7732434908.8953562     
  -5639.7642899798821     
   42248.778601511964     
  -10529636.308119789     
   1136923835.8229182     
  -5582.1881354671177     
   10917.918982592739     
  -2002707.5394479022     
   170935810.59369117     
  -5564.7393880916588     
   4109.4277339849368     
  -720688.95999521890     
   90883971.666469291     
  -5557.5500626993780     
   2210.0574027551415     
  -39059.172496699088     
   24770090.864631943     
  -5551.8820063508347     
   2479.2007439834952     
   146716.50898804056     
   11812071.726658521     
  -5544.5824626889716     
   3434.2596337985447     
   235307.04693797941     
   2782963.7091337037     
  -5534.4826607531577     
   4662.9754380346994     
   256179.27475648222     
  -303381.54651299719     
  -5521.2288420275072     
   5938.1834078199918     
   253903.91315763473     
  -1957732.6649460951     
  -5504.8270736236118     
   7170.9954861404249     
   239220.91817053902     
  -2586562.6318282252     
  -5485.4448692108172     
   8318.6020276463423     
   219821.69843182730     
  -2802737.4335096176     
  -5463.3182712989010     
   9365.1591929271726     
   198801.16768050520     
  -2787192.2240482685     
  -5438.7064158970807     
   10306.905177128794     
   177897.22600014319     
  -2664713.9486744162     
  -5411.8689314472058     
   11146.427920591865     
   157911.87138508505     
  -2491780.3371283552     
  -5383.0548465173370     
   11889.266396196133     
   139223.51885662237     
  -2300809.6398771899     
  -5352.4974836846159     
   12542.243809731548     
   121967.44655754347     
  -2108350.4538142974     
  -5320.4125205951432     
   13112.549471510247     
   106154.81815393624     
  -1923133.1614608248     
  -5286.9977282585533     
   13607.264815502538     
   91731.319442980035     
  -1749339.3604581947     
  -5252.4335789007855     
   14033.121299708846     
   78611.274239543593     
  -1588683.2893898741     
  -5216.8842783639129     
   14396.389859230505     
   66696.149569119530     
  -1441501.9422130967     
  -5180.4989762488767     
   14702.842445659608     
   55884.885002521303     
  -1307395.9930073619     
  -5143.4130176658527     
   14957.753195803325     
   46079.415054966106     
  -1185591.5576631739     
  -5105.7491632003394     
   15165.920429371970     
   37187.478372492289     
  -1075149.1317121563     
  -5067.6187395922643     
   15331.698775014829     
   29123.859884651112     
  -975081.84723276936     
  -5029.1227041843113     
   15459.035289802470     
   21810.746030405357     
  -884421.11373418372     
  -4990.3526178770171     
   15551.506124071982     
   15177.587677398973     
  -802251.16454791592     
  -4951.3915278182994     
   15612.351853123702     
   9160.7039432895981     
  -727725.38428541424     
  -4912.3147644949740     
   15644.510521884800     
   3702.7635611489859     
  -660072.04404780827     
  -4873.1906595436931     
   15650.647988864648     
  -1247.7767692095808     
  -598594.02034391952     
  -4834.0811912079071     
   15633.185467137151     
  -5737.2319217889562     
  -542665.24718787242     
  -4795.0425643840626     
   15594.324334143434     
  -9807.2212756980025     
  -491725.54359328561     
  -4756.1257318932958     
   15536.068373822571     
  -13495.162852647649     
  -445274.78738184285     
  -4717.3768631451212     
   15460.243657295923     
  -16834.723758011474     
  -402867.00247217051     
  -4678.8377658222826     
   15368.516282209512     
  -19856.226276552756     
  -364104.66981778701     
  -4640.5462656664531     
   15262.408188267664     
  -22587.011300186161     
  -328633.42906007025     
  -4602.5365489137394     
   15143.311254971857     
  -25051.762018136673     
  -296137.23877943313     
  -4564.8394714332790     
   15012.499871654059     
  -27272.791308982425     
  -266334.01675273030     
  -4527.4828381688367     
   14871.142152295033     
  -29270.296434627904     
  -238971.74530509053     
  -4490.4916560743359     
   14720.309949897424     
  -31062.584524416085     
  -213825.01406387435     
  -4453.8883633687146     
   14560.987808261645     
  -32666.272129895144     
  -190691.96251506056     
  -4417.6930376107866     
   14394.080973315013     
  -34096.461848758103     
  -169391.58470492918     
  -4381.9235848075650     
   14220.422571858006     
  -35366.898734045062     
  -149761.35464307285     
  -4346.5959115161741     
   14040.780052788223     
  -36490.108893868106     
  -131655.13829624676     
  -4311.7240816763260     
   13855.860974475827     
  -37477.522431089965     
  -114941.35694168207     
  -4277.3204597140329     
   13666.318211877720     
  -38339.582608152574     
  -99501.371168929385     
  -4243.3958412845641     
   13472.754648127540     
  -39085.842891919550     
  -85228.059479680014     
  -4209.9595728707491     
   13275.727407552698     
  -39725.053338017147     
  -72024.566401809323     
  -4177.0196613190801     
   13075.751680242580     
  -40265.237586030715     
  -59803.197944324296     
  -4144.5828742783542     
   12873.304182350970     
  -40713.761570613147     
  -48484.449688559063     
  -4112.6548324018195     
   12668.826291066243     
  -41077.394943277344     
  -37996.144680122925     
  -4081.2400940823100     
   12462.726888637104     
  -41362.366028378266     
  -28272.674622072347     
  -4050.3422334089355     
   12255.384945846048     
  -41574.411088043809     
  -19254.325129042245     
  -4019.9639119624508     
   12047.151871809659     
  -41718.818526511626     
  -10886.679271843595     
  -3990.1069450030809     
   11838.353653940754     
  -41800.468621050451     
  -3120.0869476349881     
  -3960.7723625484691     
   11629.292809205233     
  -41823.869273157718     
   4090.8060997433458     
  -3931.9604657895679     
   11420.250165453815     
  -41793.188227409642     
   10787.478269794510     
  -3903.6708792480067     
   11211.486489534325     
  -41712.282140386182     
   17007.905826022208     
  -3875.9025990390201     
   11003.243977066635     
  -41584.722846691016     
   22786.897233768083     
  -3848.6540375688760     
   10795.747617156312     
  -41413.821117437750     
   28156.391042970037     
  -3821.9230649643591     
   10589.206443901179     
  -41202.648184615478     
   33145.723786873685     
  -3795.7070475038258     
   10383.814685299105     
  -40954.055256213927     
   37781.868771314439     
  -3770.0028832942298     
   10179.752819057498     
  -40670.691240429063     
   42089.651266553810     
  -3744.8070354160377     
   9977.1885438166009     
  -40355.018855929913     
   46091.941618559897     
  -3720.1155627377580     
   9776.2776734422987     
  -40009.329293790710     
   49809.828777025497     
  -3695.9241485836637     
   9577.1649612629135     
  -39635.755577963020     
   53262.776851746406     
  -3672.2281274219804     
   9379.9848604390700     
  -39236.284751574924     
   56468.766344182899     
  -3649.0225097261059     
   9184.8622260501470     
  -38812.769003993555     
   59444.421449196620     
  -3626.3020051481703     
   8991.9129639323528     
  -38366.935843124578     
   62205.125307485228     
  -3604.0610441322760     
   8801.2446308162453     
  -37900.397403318435     
   64765.124384935123     
  -3582.2937980839379     
   8612.9569898818718     
  -37414.658970431425     
   67137.622748181398     
  -3560.9941982024429     
   8427.1425254562437     
  -36911.126799820064     
   69334.868143501022     
  -3540.1559530739864     
   8243.8869202348324     
  -36391.115288743807     
   71368.229312386335     
  -3519.7725651153710     
   8063.2694980907208     
  -35855.853568900915     
   73248.267376486125     
  -3499.8373459507720     
   7885.3636352595258     
  -35306.491563577263     
   74984.799726441197     
  -3480.3434307973998     
   7710.2371424365101     
  -34744.105565628954     
   76586.958874543707     
  -3461.2837919298613     
   7537.9526200872624     
  -34169.703374069875     
   78063.246139124312     
  -3442.6512512875101     
   7368.5677890820216     
  -33584.229028026442     
   79421.580090464631     
  -3424.4384922840413     
   7202.1357985685854     
  -32988.567177347955     
   80669.341515072229     
  -3406.6380708740171     
   7038.7055128352531     
  -32383.547115984918     
   81813.414005203158     
  -3389.2424259268100     
   6878.3217787679259     
  -31769.946510945891     
   82860.221340572680     
  -3372.2438889546252     
   6721.0256753633321     
  -31148.494850891599     
   83815.761937491261     
  -3355.6346932377546     
   6566.8547466452019     
  -30519.876636360412     
   84685.639648860655     
  -3339.4069823869995     
   6415.8432192068176     
  -29884.734338993963     
   85475.093378834499     
  -3323.5528183802671     
   6268.0222055127006     
  -29243.671138652702     
   86189.022742603192     
  -3308.0641891076216     
   6123.4198939958615     
  -28597.253468083181     
   86832.012864910866     
  -3292.9330154566064     
   5982.0617268966616     
  -27946.013371596346     
   87408.356698867938     
  -3278.1511579673638     
   5843.9705667267845     
  -27290.450696354837     
   87922.075344106925     
  -3263.7104230849718     
   5709.1668521577121     
  -26631.035131274035     
   88376.937471028868     
  -3249.6025690345000     
   5577.6687440789228     
  -25968.208100241318     
   88776.476341628513     
  -3235.8193113424863     
   5449.4922625091222     
  -25302.384527679103     
   89124.006463683254     
  -3222.3523280269105     
   5324.6514149919203     
  -24633.954479201479     
   89422.638064377970     
  -3209.1932644762060     
   5203.1583170596205     
  -23963.284693718644     
   89675.291159838816     
  -3196.3337380364683     
   5085.0233053002739     
  -23290.720010019853     
   89884.708333595263     
  -3183.7653423247125     
   4970.2550435314297     
  -22616.584697517887     
   90053.466162208322     
  -3171.4796512848347     
   4858.8606225343819     
  -21941.183701301332     
   90183.986843150618     
  -3159.4682230018375     
   4750.8456537811844     
  -21264.803799977701     
   90278.547466241711     
  -3147.7226032888302     
   4646.2143575462878     
  -20587.714693980888     
   90339.290250516846     
  -3136.2343290603917     
   4544.9696457685804     
  -19910.170017102009     
   90368.230547103216     
  -3124.9949315049748     
   4447.1132000058287     
  -19232.408287998736     
   90367.265602432512     
  -3113.9959390682352     
   4352.6455447958806     
  -18554.653795980492     
   90338.181357883426     
  -3103.2288802583867     
   4261.5661167164380     
  -17877.117435796365     
   90282.660166196278     
  -3092.6852862840042     
   4173.8733294155727     
  -17199.997484549891     
   90202.286751936757     
  -3082.3566935340132     
   4089.5646348694222     
  -16523.480333910367     
   90098.554575668386     
  -3072.2346459090113     
   4008.6365810981638     
  -15847.741174592851     
   89972.871233139012     
  -3062.3106970124941     
   3931.0848665608210     
  -15172.944640344309     
   89826.564080180760     
  -3052.5764122100304     
   3856.9043914356030     
  -14499.245409742953     
   89660.884581055070     
  -3043.0233705639307     
   3786.0893059727828     
  -13826.788775385039     
   89477.013520431792     
  -3033.6431666505086     
   3718.6330560993656     
  -13155.711173981799     
   89276.064591929680     
  -3024.4274122665884     
   3654.5284264405550     
  -12486.140689542328     
   89059.089073982177     
  -3015.3677380315298     
   3593.7675809129805     
  -11818.197521487460     
   88827.078859289322     
  -3006.4557948906495     
   3536.3421010341549     
  -11151.994430042789     
   88580.970528126563     
  -2997.6832555255874     
   3482.2430220813435     
  -10487.637151081839     
   88321.648202874450     
  -2989.0418156768251     
   3431.4608672297381     
  -9825.2247895602814     
   88049.946695085469     
  -2980.5231953832686     
   3383.9856797824705     
  -9164.8501893471548     
   87766.654517212111     
  -2972.1191401435190     
   3339.8070536079322     
  -8506.6002804680629     
   87472.516259853466     
  -2963.8214220031855     
   3298.9141618854642     
  -7850.5564085191609     
   87168.235274574836     
  -2955.6218405723489     
   3261.2957842542669     
  -7196.7946439598491     
   86854.476096985600     
  -2947.5122239770490     
   3226.9403324612858     
  -6545.3860732324565     
   86531.866191559602     
  -2939.4844297484442     
   3195.8358745862151     
  -5896.3970767957589     
   86200.998830339377     
  -2931.5303456531019     
   3167.9701579303055     
  -5249.8895855682131     
   85862.433935988360     
  -2923.6418904676557     
   3143.3306306387640     
  -4605.9213310483001     
   85516.701027758449     
  -2915.8110147009243     
   3121.9044621277931     
  -3964.5460733401110     
   85164.299953225622     
  -2908.0297012663764     
   3103.6785623852156     
  -3325.8138236909181     
   84805.703164453298     
  -2900.2899661076995     
   3088.6396002010943     
  -2689.7710499575178     
   84441.356853748788     
  -2892.5838587800581     
   3076.7740203923145     
  -2056.4608735544016     
   84071.682487269863     
  -2884.9034629894982     
   3068.0680600711789     
  -1425.9232548998771     
   83697.078120475373     
  -2877.2408970928177     
   3062.5077640114382     
  -798.19516899631117     
   83317.919693580086     
  -2869.5883145601001     
   3060.0789991607116     
  -173.31077129446004     
   82934.562013967501     
  -2861.9379044019875     
   3060.7674683420009     
   448.69844381029685     
   82547.340195863027     
  -2854.2818915636681     
   3064.5587231897248     
   1067.8034952792700     
   82156.570369808571     
  -2846.6125372874362     
   3071.4381763605552     
   1683.9777730528349     
   81762.550847506296     
  -2838.9221394455963     
   3081.3911130542101     
   2297.1969044091329     
   81365.562981189825     
  -2831.2030328453866     
   3094.4027018821530     
   2907.4386267680570     
   80965.872120127751     
  -2823.4475895075120     
   3110.4580051182456     
   3514.6826676690157     
   80563.728251236185     
  -2815.6482189197895     
   3129.5419883613017     
   4118.9106295532874     
   80159.366991223229     
  -2807.7973682673423     
   3151.6395296401533     
   4720.1058819874625     
   79753.010128774011     
  -2799.8875226406963     
   3176.7354279900055     
   5318.2534579532676     
   79344.866450891655     
  -2791.9112052230707     
   3204.8144115257260     
   5913.3399563349558     
   78935.132301503239     
  -2783.8609774580873     
   3235.8611450380531     
   6505.3534485962173     
   78523.992223962821     
  -2775.7294391990599     
   3269.8602371352335     
   7094.2833902759394     
   78111.619536141487     
  -2767.5092288409774     
   3306.7962469529161     
   7680.1205367970015     
   77698.176916556011     
  -2759.1930234362258     
   3346.6536904540867     
   8262.8568636711716     
   77283.816852756470     
  -2750.7735387950543     
   3389.4170463384316     
   8842.4854900668452     
   76868.682078624188     
  -2742.2435295717378     
   3435.0707615777401     
   9419.0006056565271     
   76452.906307554920     
  -2733.5957893373470     
   3483.5992565992892     
   9992.3974029631900     
   76036.614257675436     
  -2724.8231506399825     
   3534.9869301314370     
   10562.672009895756     
   75619.922359185992     
  -2715.9184850533052     
   3589.2181637251506     
   11129.821427589652     
   75202.939072545923     
  -2706.8747032141468     
   3646.2773259707087     
   11693.843470633747     
   74785.765236609339     
  -2697.6847548499468     
   3706.1487764220642     
   12254.736709908317     
   74368.494278761980     
  -2688.3416287967316     
   3768.8168692393324     
   12812.500416999032     
   73951.212859768857     
  -2678.8383530083261     
   3834.2659565654485     
   13367.134513447299     
   73534.000849041273     
  -2669.1679945574401     
   3902.4803916486044     
   13918.639519815109     
   73116.931797795711     
  -2659.3236596292604     
   3973.4445317188888     
   14467.016508298577     
   72700.073165527952     
  -2649.2984935081431     
   4047.1427406322355     
   15012.267057040037     
   72283.486630442654     
  -2639.0856805579774     
   4123.5593912917566     
   15554.393206768358     
   71867.228104460388     
  -2628.6784441967666     
   4202.6788678525572     
   16093.397417551812     
   71451.348440040179     
  -2618.0700468659561     
   4284.4855677235664     
   16629.282530852113     
   71035.893003426769     
  -2607.2537899950012     
   4368.9639033716421     
   17162.051728377814     
   70620.902500215321     
  -2596.2230139616681     
   4456.0983039354096     
   17691.708497129432     
   70206.412719194064     
  -2584.9710980485238     
   4545.8732166595419     
   18218.256592523387     
   69792.454935118381     
  -2573.4914603960633     
   4638.2731081521924     
   18741.700004536775     
   69379.056008861822     
  -2561.7775579529043     
   4733.2824654750430     
   19262.042924603236     
   68966.238632583496     
  -2549.8228864234593     
   4830.8857970724202     
   19779.289714347615     
   68554.021195606038     
  -2537.6209802134827     
   4931.0676335415737     
   20293.444873314649     
   68142.418480366483     
  -2525.1654123738817     
   5033.8125282546534     
   20804.513011917399     
   67731.441034728356     
  -2512.4497945431544     
   5139.1050578336417     
   21312.498819677861     
   67321.096060571232     
  -2499.4677768888214     
   5246.9298224831673     
   21817.407040132144     
   66911.387012988358     
  -2486.2130480481906     
   5357.2714461903215     
   22319.242442729559     
   66502.313778229960     
  -2472.6793350687949     
   5470.1145767873113     
   22818.009796066282     
   66093.873123383615     
  -2458.8604033488336     
   5585.4438858887061     
   23313.713844491664     
   65686.058244880711     
  -2444.7500565779237     
   5703.2440687032558     
   23806.359281328267     
   65278.859339902861     
  -2430.3421366784801     
   5823.4998437225204     
   24295.950726377538     
   64872.263341633457     
  -2415.6305237480192     
   5946.1959522920642     
   24782.492701439791     
   64466.254293375765     
  -2400.6091360026817     
   6071.3171580672633     
   25265.989608640110     
   64060.812958633265     
  -2385.2719297222570     
   6198.8482463534392     
   25746.445705829858     
   63655.917600104964     
  -2369.6128991969995     
   6328.7740233375898     
   26223.865087830647     
   63251.543145209085     
  -2353.6260766764949     
   6461.0793152107162     
   26698.251661419716     
   62847.662056994828     
  -2337.3055323208646     
   6595.7489671813837     
   27169.609126847179     
   62444.243809385021     
  -2320.6453741545588     
   6732.7678423870457     
   27637.940955417565     
   62041.255184853741     
  -2303.6397480230075     
   6872.1208206988495     
   28103.250369303969     
   61638.660304777964     
  -2286.2828375523850     
   7013.7927974260838     
   28565.540321589804     
   61236.420475216386     
  -2268.5688641127399     
   7157.7686819179435     
   29024.813475153926     
   60834.494509291057     
  -2250.4920867847486     
   7304.0333960657626     
   29481.072183973611     
   60432.838378581022     
  -2232.0468023303347     
   7452.5718727052290     
   29934.318471812971     
   60031.405615634088     
  -2213.2273451674100     
   7603.3690539195868     
   30384.554013930225     
   59630.146925639514     
  -2194.0280873489783     
   7756.4098892440943     
   30831.780115872520     
   59229.010580371636     
  -2174.4434385468535     
   7911.6793337718391     
   31275.997695225309     
   58827.942046520860     
  -2154.4678460402342     
   8069.1623461613381     
   31717.207260574214     
   58426.884348805259     
  -2134.0957947093848     
   8228.8438865457447     
   32155.408893190244     
   58025.777631976183     
  -2113.3218070346625     
   8390.7089143422963     
   32590.602225430070     
   57624.559673864082     
  -2092.1404431011529     
   8554.7423859633309     
   33022.786422984049     
   57223.165265306256     
  -2070.5463006091436     
   8720.9292524269767     
   33451.960162473843     
   56821.526744630632     
  -2048.5340148907053     
   8889.2544568658086     
   33878.121613058574     
   56419.573591320608     
  -2026.0982589326218     
   9059.7029319359390     
   34301.268414993479     
   56017.232539499622     
  -2003.2337434059298     
   9232.2595971210212     
   34721.397659039729     
   55614.427574082896     
  -1979.9352167023274     
   9406.9093559332341     
   35138.505865845349     
   55211.079732604361     
  -1956.1974649777119     
   9583.6370930074481     
   35552.588963839880     
   54807.107329840750     
  -1932.0153122031172     
   9762.4276710890808     
   35963.642268813688     
   54402.425510690176     
  -1907.3836202233158     
   9943.2659279114760     
   36371.660460143867     
   53996.946674655141     
  -1882.2972888233694     
   10126.136672962344     
   36776.637560203781     
   53590.579954328809     
  -1856.7512558034005     
   10311.024684137508     
   37178.566909861249     
   53183.231415136514     
  -1830.7404970618798     
   10497.914704275843     
   37577.441145474761     
   52774.804149024079     
  -1804.2600266877155     
   10686.791437581016     
   37973.252176592454     
   52365.197399619159     
  -1777.3048970614504     
   10877.639545915217     
   38365.991157089586     
   51954.307922531989     
  -1749.8701989658687     
   11070.443644974217     
   38755.648466508588     
   51542.027995329780     
  -1721.9510617063306     
   11265.188300331669     
   39142.213676473548     
   51128.247483237923     
  -1693.5426532411559     
   11461.858023354351     
   39525.675532597845     
   50712.851435260010     
  -1664.6401803223882     
   11660.437266981748     
   39906.021918362283     
   50295.722388206486     
  -1635.2388886472811     
   11860.910421368342     
   40283.239836273846     
   49876.737782789467     
  -1605.3340630208563     
   12063.261809383135     
   40657.315369644755     
   49455.772340808784     
  -1574.9210275298947     
   12267.475681962753     
   41028.233662200830     
   49032.695442840806     
  -1543.9951457287334     
   12473.536213313306     
   41395.978878022128     
   48607.373507316122     
  -1512.5518208372507     
   12681.427495956685     
   41760.534179327005     
   48179.667323363836     
  -1480.5864959514370     
   12891.133535615627     
   42121.881684252228     
   47749.434488088795     
  -1448.0946542669567     
   13102.638245933545     
   42480.002442912904     
   47316.526529591203     
  -1415.0718193161283     
   13315.925443020535     
   42834.876391884827     
   46880.791696080640     
  -1381.5135552187567     
   13530.978839824265     
   43186.482329605446     
   46442.071626741643     
  -1347.4154669472675     
   13747.782040315289     
   43534.797866805995     
   46000.204433995197     
  -1312.7732006066167     
   13966.318533482461     
   43879.799400060969     
   45555.021264623305     
  -1277.5824437294536     
   14186.571687131474     
   44221.462059545636     
   45106.349320520218     
  -1241.8389255870438     
   14408.524741478966     
   44559.759679449548     
   44654.008406626461     
  -1205.5384175164693     
   14632.160802533834     
   44894.664742499241     
   44197.814096251823     
  -1168.6767332646480     
   14857.462835260640     
   45226.148348221133     
   43737.573930905113     
  -1131.2497293497281     
   15084.413656512945     
   45554.180152702917     
   43273.090878130919     
  -1093.2533054404455     
   15312.995927730430     
   45878.728334288906     
   42804.159471827188     
  -1054.6834047540392     
   15543.192147391967     
   46199.759530327603     
   42330.568665475759     
  -1015.5360144733602     
   15774.984643206077     
   46517.238795318663     
   41852.099568066238     
  -975.80716618381757     
   16008.355564049578     
   46831.129542079172     
   41368.525437852957     
  -935.49293633084653     
   16243.286871611928     
   47141.393482863059     
   40879.612859897825     
  -894.58944669859693     
   16479.760331767371     
   47447.990579312303     
   40385.118670256765     
  -853.09286491057946     
   16717.757505638994     
   47750.878969339217     
   39884.793072301349     
  -810.99940495303088     
   16957.259740355803     
   48050.014917381486     
   39378.375496746703     
  -768.30532772179151     
   17198.248159483268     
   48345.352733607084     
   38865.598192016310     
  -725.00694159352554     
   17440.703653117409     
   48636.844720047207     
   38346.181797127880     
  -681.10060302214208     
   17684.606867626338     
   48924.441083525664     
   37819.839022178930     
  -636.58271716131844     
   17929.938195025636     
   49208.089876192011     
   37286.270084186319     
  -591.44973851405905     
   18176.677761970670     
   49487.736901823402     
   36745.166443088114     
  -545.69817161026924     
   18424.805418350603     
   49763.325650146566     
   36196.206125788056     
  -499.32457171335960     
   18674.300725466186     
   50034.797196089974     
   35639.057440616940     
  -452.32554555694497     
   18925.142943773655     
   50302.090126894604     
   35073.374227999760     
  -404.69775211274646     
   19177.311020174897     
   50565.140433604596     
   34498.799584400629     
  -356.43790339085456     
   19430.783574835132     
   50823.881430487614     
   33914.960967456129     
  -307.54276527356211     
   19685.538887505707     
   51078.243637743522     
   33321.473963412383     
  -258.00915838403012     
   19941.554883331242     
   51328.154692469121     
   32717.937219462299     
  -207.83395899110610     
   20198.809118116449     
   51573.539221615087     
   32103.936267534285     
  -157.01409995167452     
   20457.278763029546     
   51814.318743621596     
   31479.038270102261     
  -105.54657169198116     
   20716.940588715213     
   52050.411530647361     
   30842.795878314806     
  -53.428423229439773     
   20977.770948791174     
   52281.732499734731     
   30194.741813383651     
 -0.65676323649879298     
   21239.745762698843     
   52508.193063335100     
   29534.392673945014     
   52.771238851780936     
   21502.840497878162     
   52729.701008389689     
   28861.243620777419     
   106.85835168470919     
   21767.030151237992     
   52946.160335545515     
   28174.771232228395     
   161.60728079570066     
   22032.289229876318     
   53157.471119787224     
   27474.430324864174     
   217.02066735286525     
   22298.591731043853     
   53363.529347223710     
   26759.652821162879     
   273.10108685846916     
   22565.911121270365     
   53564.226743382431     
   26029.849145360040     
   329.85104779518542     
   22834.220314658756     
   53759.450611972636     
   25284.403018713594     
   387.27299021695308     
   23103.491650275217     
   53949.083634612980     
   24522.675101489018     
   445.36928428215725     
   23373.696868606439     
   54133.003697874155     
   23743.996623770141     
   504.14222872673105     
   23644.807087032499     
   54311.083672552428     
   22947.673248584957     
   563.59404927466164     
   23916.792774268681     
   54483.191221916815     
   22132.978444968940     
   623.72689698325723     
   24189.623723724100     
   54649.188560254086     
   21299.157239529686     
   684.54284652040235     
   24463.269025723617     
   54808.932239550559     
   20445.419354652840     
   746.04389437088469     
   24737.697038534265     
   54962.272884710452     
   19570.942935853513     
   808.23195696873461     
   25012.875358137870     
   55109.054956729356     
   18674.867248810584     
   871.10886875235826     
   25288.770786682428     
   55249.116461095429     
   17756.296516276368     
   934.67638013908072     
   25565.349299547590     
   55382.288684967512     
   16814.292130826285     
   998.93615541554391     
   25842.576010949877     
   55508.395875948700     
   15847.876425327193     
   1063.8897705402139     
   26120.415138012599     
   55627.254949138660     
   14856.024560614922     
   1129.5387108540599     
   26398.829963218799     
   55738.675133343269     
   13837.668146939221     
   1195.8843686952566     
   26677.782795163279     
   55842.457644445312     
   12791.686654695059     
   1262.9280409135451     
   26957.234927510275     
   55938.395294355527     
   11716.910981479761     
   1330.6709262796462     
   27237.146596062961     
   56026.272126716627     
   10612.114354739831     
   1399.1141227848809     
   27517.476933840688     
   56105.862984377178     
   9476.0156729736627     
   1468.2586248258815     
   27798.183924056448     
   56176.933101924478     
   8307.2700096005010     
   1538.1053202690020     
   28079.224350878747     
   56239.237626996481     
   7104.4714777030276     
   1608.6549873887361     
   28360.553747853941     
   56292.521163079255     
   5866.1437311181880     
   1679.9082916741345     
   28642.126343864289     
   56336.517241062640     
   4590.7411438122908     
   1751.8657824968807     
   28923.895006466046     
   56370.947799641232     
   3276.6417445628731     
   1824.5278896343225     
   29205.811182496967     
   56395.522612725457     
   1922.1429040161138     
   1897.8949196403757     
   29487.824835740037     
   56409.938684505571     
   525.45976241379924     
   1971.9670520568145     
   29769.884381533120     
   56413.879632723678     
  -915.28482634896272     
   2046.7443354570248     
   30051.936618106236     
   56407.014996526064     
  -2402.0593961831210     
   2122.2266833138424     
   30333.926654475195     
   56388.999551054687     
  -3936.9359870136509     
   2198.4138696825980     
   30615.797834680707     
   56359.472531152089     
  -5522.0893718461048     
   2275.3055246899748     
   30897.491658160750     
   56318.056860863238     
  -7159.8103749945658     
   2352.9011298187183     
   31178.947696020528     
   56264.358283050780     
  -8852.5056228257890     
   2431.2000129776402     
   31460.103502955360     
   56197.964490879589     
  -10602.711963127011     
   2510.2013433457205     
   31740.894524560445     
   56118.444151156131     
  -12413.097171271223     
   2589.9041259784249     
   32021.253999744273     
   56025.345922371598     
  -14286.475309920510     
   2670.3071961636219     
   32301.112857944063     
   55918.197357547193     
  -16225.808769801723     
   2751.4092135137066     
   32580.399610817371     
   55796.503791773677     
  -18234.224779058812     
   2833.2086557796847     
   32859.040238061629     
   55659.747105930743     
  -20315.018711071283     
   2915.7038123720854     
   33136.958066990454     
   55507.384465597701     
  -22471.672177622284     
   2998.8927775725920     
   33414.073645465105     
   55338.846924265541     
  -24707.857853742618     
   3082.7734434192544     
   33690.304607751685     
   55153.537990362471     
  -27027.459233414840     
   3167.3434922470210     
   33965.565532842862     
   54950.832046111856     
  -29434.577240149567     
   3252.6003888641490     
   34239.767794750172     
   54730.072716810733     
  -31933.552369331981     
   3338.5413723437468     
   34512.819404227295     
   54490.571074040752     
  -34528.972772281049     
   3425.1634474083303     
   34784.624841358025     
   54231.603778248638     
  -37225.699437065552     
   3512.4633753837838     
   35055.084878384820     
   53952.411032470649     
  -40028.876554426628     
   3600.4376646975047     
   35324.096392111787     
   53652.194458312442     
  -42943.959074225320     
   3689.0825608937862     
   35591.552165170702     
   53330.114765255756     
  -45976.727848362752     
   3778.3940361376212     
   35857.340675349813     
   52985.289306393046     
  -49133.316381198849     
   3868.3677781760944     
   36121.345872199636     
   52616.789433534046     
  -52420.236476258680     
   3958.9991787243562     
   36383.446939933376     
   52223.637659962114     
  -55844.400881848000     
   4050.2833212408027     
   36643.518045716657     
   51804.804653348241     
  -59413.159736869959     
   4142.2149680535549     
   36901.428072238326     
   51359.205955321726     
  -63134.324465702230     
   4234.7885467975539     
   37157.040333431207     
   50885.698521828948     
  -67016.210522764566     
   4327.9981361186019     
   37410.212272093042     
   50383.076942908228     
  -71067.666565358915     
   4421.8374505974398     
   37660.795138059490     
   49850.069443668021     
  -75298.124204365158     
   4516.2998248434187     
   37908.633645448994     
   49285.333512135301     
  -79717.632494205071     
   4611.3781967034865     
   38153.565607400407     
   48687.451268428747     
  -84336.916824912245     
   4707.0650895280878     
   38395.421546552083     
   48054.924392241919     
  -89167.420618223812     
   4803.3525934309746     
   38634.024279376703     
   47386.168737605221     
  -94221.373227367993     
   4900.2323454750676     
   38869.188472316717     
   46679.508438399978     
  -99511.842723705078     
   4997.6955087110591     
   39100.720167457650     
   45933.169617972177     
  -105052.81313490347     
   5095.7327499896082     
   39328.416275301228     
   45145.273519460417     
  -110859.25106032190     
   5194.3342164615624     
   39552.064031941154     
   44313.829136507979     
  -116947.19520752509     
   5293.4895106735912     
   39771.440417713544     
   43436.725172451559     
  -123333.83849027019     
   5393.1876641589788     
   39986.311534104119     
   42511.721383774515     
  -130037.63406685088     
   5493.4171094148533     
   40196.431935384229     
   41536.439128273152     
  -137078.39520037279     
   5594.1656501479429     
   40401.543911115594     
   40508.351164270331     
  -144477.42286804441     
   5695.4204296607741     
   40601.376715258164     
   39424.770492760021     
  -152257.62680330238     
   5797.1678972390828     
   40795.645737219405     
   38282.838291735228     
  -160443.67926413813     
   5899.3937723889640     
   40984.051609691880     
   37079.510697254220     
  -169062.16464719010     
   6002.0830067587312     
   41166.279247591017     
   35811.544462400263     
  -178141.76275931546     
   6105.2197435655535     
   41341.996811851277     
   34475.481241705427     
  -187713.43705932266     
   6208.7872743304861     
   41510.854591114941     
   33067.630463760535     
  -197810.65171268472     
   6312.7679927072413     
   41672.483793714135     
   31584.050575915368     
  -208469.61209312221     
   6417.1433451699349     
   41826.495241366960     
   30020.528485216983     
  -219729.52236874701     
   6521.8937783026004     
   41972.477955248636     
   28372.557067451344     
  -231632.88887296716     
   6626.9986824085026     
   42109.997623919524     
   26635.310400904127     
  -244225.83734287927     
   6732.4363311296011     
   42238.594941473864     
   24803.616620832487     
  -257558.48732872732     
   6838.1838167357992     
   42357.783802940612     
   22871.927965867075     
  -271685.35076142097     
   6944.2169807093342     
   42467.049342443170     
   20834.287835156370     
  -286665.79629773396     
   7050.5103392113424     
   42565.845797938367     
   18684.294362923411     
  -302564.55132157489     
   7157.0370029748447     
   42653.594184415713     
   16415.060228011549     
  -319452.28314706316     
   7263.7685911203826     
   42729.679755246761     
   14019.168104408625     
  -337406.23464183212     
   7370.6751383367382     
   42793.449228869271     
   11488.621344594825     
  -356510.95720897353     
   7477.7249948086064     
   42844.207755144576     
   8814.7891655275816     
  -376859.12028978579     
   7584.8847182050004     
   42881.215592466782     
   5988.3457633541220     
  -398552.44362983230     
   7692.1189569652543     
   42903.684462965488     
   2999.2024361304439     
  -421702.73477721354     
   7799.3903240326654     
   42910.773548869067     
  -163.56807469873078     
  -446433.08489850530     
   7906.6592600874174     
   42901.585088153726     
  -3511.8162114374491     
  -472879.20819411846     
   8013.8838852188546     
   42875.159521942900     
  -7058.4102728934195     
  -501190.98876140593     
   8121.0198378503046     
   42830.470139539160     
  -10817.342688603883     
  -531534.22471303516     
   8228.0200995850901     
   42766.417159382770     
  -14803.849373951740     
  -564092.64628685266     
   8334.8348044773593     
   42681.821175395133     
  -19034.544221103046     
  -599070.20730738260     
   8441.4110310424785     
   42575.415887902600     
  -23527.570775908520     
  -636693.74343272694     
   8547.6925751051422     
   42445.840026333695     
  -28302.773851653867     
  -677216.01232331700     
   8653.6197013342135     
   42291.628356844361     
  -33381.893944078867     
  -720919.22868951457     
   8759.1288710262234     
   42111.201651586045     
  -38788.788159250107     
  -768119.14248994249     
   8864.1524433675895     
   41902.855476868113     
  -44549.681727924552     
  -819169.78915446892     
   8968.6183470210071     
   41664.747634681837     
  -50693.455146583212     
  -874469.02211769752     
   9072.4497184345728     
   41394.884064784223     
  -57251.972812465800     
  -934464.97440051637     
   9175.5645027512328     
   41091.102982451877     
  -64260.460120469841     
  -999663.64793683845     
   9277.8750125871084     
   40751.056988450720     
  -71757.937479995962     
  -1070637.8249770205     
   9379.2874392329722     
   40372.192841832410     
  -79787.721167323805     
  -1148037.6087324503     
   9479.7013099926189     
   39951.728530832064     
  -88398.003232816991     
  -1232602.8887140993     
   9579.0088843793601     
   39486.627210504579     
  -97642.524898172953     
  -1325178.1886356249     
   9677.0944807158085     
   38973.567494976807     
  -107581.36131293993     
  -1426730.3692554929     
   9773.8337232830272     
   38408.909493988554     
  -118281.83908235637     
  -1538369.8730551035     
   9869.0926984944654     
   37788.655863457003     
  -129819.61313026940     
  -1661376.2805876026     
   9962.7270065666617     
   37108.406992544624     
  -142279.93523467670     
  -1797229.2387605358     
   10054.580692745949     
   36363.309268144498     
  -155759.15452538044     
  -1947646.0243353548     
   10144.485039231398     
   35547.995132561286     
  -170366.49970789594     
  -2114627.4351269603     
   10232.257195385951     
   34656.513369613196     
  -186226.20547134781     
  -2300514.1131710634     
   10317.698619492772     
   33682.247702634479     
  -203480.06132013118     
  -2508056.0908189635     
   10400.593299989687     
   32617.821344330987     
  -222290.48200127302     
  -2740499.1320931767     
   10480.705717539069     
   31454.984575597849     
  -242844.22549197229     
  -3001692.6315660761     
   10557.778501121369     
   30184.481711296150     
  -265356.92022871738     
  -3296225.2974838247     
   10631.529721127908     
   28795.892885824709     
  -290078.60995984665     
  -3629597.0152641837     
   10701.649749576856     
   27277.444891989308     
  -317300.58757432748     
  -4008438.1093946639     
   10767.797601289032     
   25615.783739566479     
  -347363.87339478813     
  -4440791.3461580481     
   10829.596649064446     
   23795.699534852116     
  -380669.80849097279     
  -4936477.6587303691     
   10886.629579135091     
   21799.791536296008     
  -417693.39093145140     
  -5507574.7997676730     
   10938.432418426262     
   19608.057554143157     
  -459000.20192970807     
  -6169049.8539126394     
   10984.487419645591     
   17197.386859733808     
  -505268.07583405188     
  -6939603.9090087432     
   11024.214530009885     
   14540.928907269570     
  -557315.10515161860     
  -7842812.6343155904     
   11056.961088923450     
   11607.300644618126     
  -616136.19990898436     
  -8908685.9820506815     
   11081.989291067095     
   8359.5817829096759     
  -682951.34477436601     
  -10175826.995724354     
   11098.460802322721     
   4754.0283028680951     
  -759270.04724229698     
  -11694472.523776695     
   11105.417709151443     
   738.40670683569920     
  -846978.59117062425     
  -13530809.432403775     
   11101.758690826335     
  -3750.1889258748920     
  -948459.66191365034     
  -15773339.665140430     
   11086.208887192419     
  -8788.2373541646502     
  -1066759.7094022064     
  -18541951.049910437     
   11057.281327638089     
  -14469.697483361375     
  -1205824.3422765317     
  -22002972.151782695     
   11013.226885350585     
  -20911.374922590116     
  -1370846.6334149058     
  -26387483.708414763     
   10951.968352152324     
  -28260.373409197255     
  -1568752.7612280122     
  -32039299.834583774     
   10871.012099811738     
  -36704.874087235970     
  -1809047.5099873962     
  -39422672.615626223     
   10767.327388396610     
  -46489.286748715720     
  -2104717.5546045862     
  -49403129.986612104     
   10637.177762902498     
  -57939.183208987910     
  -2475241.0295041855     
  -62731659.736726701     
   10475.879366262245     
  -71491.606976572148     
  -2945728.4775296259     
  -82924653.905166492     
   10277.443848118981     
  -87775.086624942560     
  -3567663.3818183891     
  -107316770.73208369     
   10034.031410877576     
  -107625.59298526062     
  -4372539.1623089993     
  -164058581.73620015     
   9735.0756433103579     
  -132564.38720436001     
  -5602978.5253305286     
  -181810275.93097833     
   9365.8052739547293     
  -163988.22250471776     
  -6966555.5948128374     
  -494405825.83308756     
   8904.5686541967007     
  -208091.10971315356     
  -10674599.288561080     
  -6268917.7088073855     
   8317.5266825211238     
  -261581.64836299798     
  -10721616.171377134     
  -3192215593.9991994     
   7546.6840918862626     
  -375043.77160737262     
  -34663233.126371682     
   5415449209.5800180     
   6477.0458497277195     
  -446820.26455960632     
   5952635.9454775797     
  -37701947231.865944     
   4808.1062374899684     
  -1123968.5954297369     
  -276811968.29352355     
  -29078467943.577145     
  -186.24111453712604     
  -3053249.7108393731     
  -494900477.87034750     
  -29078467943.577145     
   523.41426910240000     
   188395.98615780100     
  -164471525495.61096     
   46200085597231480.     
   523.48439364865942     
  -1946.8080417264362     
  -25871268703.916519     
   57866257570880256.     
   523.48409505369921     
  -5007.9847807375772     
  -11743339363.291536     
  -4554422572104298.0     
   523.48356026530473     
  -7180.7708595551885     
  -12945786082.219774     
   8578374195972113.0     
   523.48276703093632     
  -9411.7370443719192     
  -10496627507.482613     
   4041303880843993.0     
   523.48169167549622     
  -11443.809747011395     
  -9248919890.0649185     
   3970628780127963.5     
   523.48030903762788     
  -13354.872976308787     
  -7923266444.8547316     
   3049426142038897.5     
   523.47859240499338     
  -15129.433274472254     
  -6822314817.1737785     
   2504858751892063.0     
   523.47651344869530     
  -16777.866467990931     
  -5844373578.8829374     
   2013061279321897.0     
   523.47404215702875     
  -18303.221385838322     
  -4994477326.2594271     
   1625103275565690.2     
   523.47114676877663     
  -19710.462678341009     
  -4252536473.7586050     
   1307475049207142.2     
   523.46779370628474     
  -21003.898881270725     
  -3607029216.8808103     
   1050652653468966.5     
   523.46394750858553     
  -22187.899619044572     
  -3046102299.8050909     
   842567746807419.38     
   523.45957076486673     
  -23266.697144589300     
  -2559659981.2863717     
   674359396581085.12     
   523.45462404861405     
  -24244.442786523523     
  -2138645210.5212083     
   538539587231790.38     
   523.44906585279466     
  -25125.192433478034     
  -1775062726.3589911     
   429047241423341.31     
   523.44285252648012     
  -25912.911776456524     
  -1461828050.4720221     
   340919995833735.81     
   523.43593821335219     
  -26611.476046470965     
  -1192676680.8645470     
   270113099383391.84     
   523.42827479257176     
  -27224.671288573441     
  -962071443.79392421     
   213329243344307.53     
   523.41981182253858     
  -27756.195204978983     
  -765122655.68674278     
   167883838935810.28     
   523.41049648811372     
  -28209.658120724896     
  -597516018.95998096     
   131593164773473.72     
   523.40027355192626     
  -28588.583913669543     
  -455448416.38777596     
   102682834447968.31     
   523.38908531043762     
  -28896.410954630705     
  -335570559.99188066     
   79712687222994.703     
   523.37687155548940     
  -29136.493044933413     
  -234935810.41815704     
   61515208386342.711     
   523.36356954211840     
  -29312.100354277147     
  -150954543.92465973     
   47145114482755.094     
   523.34911396347934     
  -29426.420359405583     
  -81353458.089710295     
   35838072222997.156     
   523.33343693377867     
  -29482.558780593859     
  -24139319.875731148     
   26976941207549.871     
   523.31646798018494     
  -29483.540521016985     
   22433316.808611114     
   20064195161100.406     
   523.29813404474578     
  -29432.310604130656     
   59890857.854252234     
   14699385932873.025     
   523.27835949741200     
  -29331.735111204656     
   89566225.845700532     
   10560776117169.172     
   523.25706616133436     
  -29184.602119309868     
   112621599.05095182     
   7390351847435.6982     
   523.23417335167380     
  -28993.622638779336     
   130068602.06474407     
   4981631604416.4697     
   523.20959792923315     
  -28761.431552106518     
   142786247.97219121     
   3169739955628.6011     
   523.18325437029648     
  -28490.588549966636     
   151536854.48342794     
   1823344700705.4880     
   523.15505485413337     
  -28183.579069816635     
   156980159.87004596     
   838113177813.58447     
   523.12490936969868     
  -27842.815233697449     
   159685837.12260327     
   131404360932.79330     
   523.09272584313555     
  -27470.636785074192     
   160144572.78075168     
  -362027031469.34351     
   523.05841028775967     
  -27069.312026899814     
   158777873.01308203     
  -693504970008.88965     
   523.02186697827597     
  -26641.038758776194     
   155946734.62006626     
  -903237843398.56079     
   522.98299865104912     
  -26187.945214484713     
   151959304.85248485     
  -1022579864800.6917     
   522.94170673231474     
  -25712.090999514065     
   147077644.51072040     
  -1075851887384.5000     
   522.89789159628378     
  -25215.468028066502     
   141523691.41373742     
  -1081803974552.6289     
   522.85145285514977     
  -24700.001460421005     
   135484515.30151725     
  -1054788477527.0981     
   522.80228968306244     
  -24167.550640377009     
   129116942.79601841     
  -1005698635285.8312     
   522.75030117617723     
  -23619.910032155585     
   122551624.55081582     
  -942718293151.01184     
   522.69538675093065     
  -23058.810157398668     
   115896606.21170001     
  -871918755509.27783     
   522.63744658271685     
  -22485.918532710672     
   109240461.70751441     
  -797733074445.67468     
   522.57638208716207     
  -21902.840606159814     
   102655038.03079735     
  -723331699306.70471     
   522.51209644619939     
  -21311.120694359201     
   96197856.135962814     
  -650918866128.22729     
   522.44449518113402     
  -20712.242919540793     
   89914209.103749648     
  -581965853820.27966     
   522.37348677486932     
  -20107.632146225133     
   83838991.668483526     
  -517393561356.51062     
   522.29898334541747     
  -19498.654918011824     
   77998293.784653679     
  -457714915205.47070     
   522.22090137275757     
  -18886.620394440066     
   72410785.406172365     
  -403145208172.26782     
   522.13916248101543     
  -18272.781287630220     
   67088918.307283372     
  -353687203402.33087     
   522.05369427783285     
  -17658.334798942669     
   62039965.981361523     
  -309196152406.82373     
   521.96443125264909     
  -17044.423555705231     
   57266922.354737893     
  -269429173103.63861     
   521.87131573545560     
  -16432.136547706243     
   52769275.617368251     
  -234082249392.06857     
   521.77429891737506     
  -15822.510063900987     
   48543673.463464215     
  -202817683515.66559     
   521.67334193418401     
  -15216.528628991955     
   44584492.603170805     
  -175284068885.17661     
   521.56841701361361     
  -14615.125939968599     
   40884325.230712704     
  -151130567326.25534     
   521.45950868695013     
  -14019.185802704556     
   37434392.428074576     
  -130016769599.87860     
   521.34661506508007     
  -13429.543068719917     
   34224894.535804152     
  -111619261627.06567     
   521.22974917872000     
  -12846.984571630062     
   31245306.176891424     
  -95635678928.537216     
   521.10894038209301     
  -12272.250064080310     
   28484623.634307541     
  -81786925835.820480     
   520.98423581879467     
  -11706.033154433233     
   25931570.766138967     
  -69818047706.999451     
   520.85570194800573     
  -11148.982243635111     
   23574769.165429406     
  -59498146719.554367     
   520.72342612856107     
  -10601.701462338433     
   21402877.482622162     
  -50619634197.564529     
   520.58751825767092     
  -10064.751607976910     
   19404704.298326399     
  -42997048019.099205     
   520.44811246031270     
  -9538.6510821085576     
   17569298.226866733     
  -36465595773.064011     
   520.30536882445051     
  -9023.8768280019231     
   15886018.714287199     
  -30879555587.379539     
   520.15947517632048     
  -8520.8652683362270     
   14344590.281263148     
  -26110618507.785042     
   520.01064888900760     
  -8030.0132433595672     
   12935142.845500052     
  -22046241137.473541     
   519.85913871646358     
  -7551.6789492280395     
   11648240.247146804     
  -18588050519.092014     
   519.70522664395185     
  -7086.1828767846882     
   10474898.917039860     
  -15650331665.080757     
   519.54922974466695     
  -6633.8087507398641     
   9406598.3221510611     
  -13158615306.074360     
   519.39150203095642     
  -6194.8044693971888     
   8435284.6203653067     
  -11048375569.097824     
   519.23243628717830     
  -5769.3830448494364     
   7553368.7587684300     
  -9263841423.0133381     
   519.07246586976066     
  -5357.7235438405260     
   6753720.0558706075     
  -7756920573.6353664     
   518.91206645848467     
  -4959.9720293359069     
   6029656.1987315975     
  -6486232715.3116083     
   518.75175774141519     
  -4576.2425028380212     
   5374930.4041166455     
  -5416245858.2017288     
   518.59210501423524     
  -4206.6178475988481     
   4783716.4239754304     
  -4516509276.4606524     
   518.43372067303608     
  -3851.1507728006286     
   4250591.9355549533     
  -3760975166.1032863     
   518.27726557786104     
  -3509.8647588148224     
   3770520.8039722862     
  -3127401558.5875602     
   518.12345026253763     
  -3182.7550036325788     
   3338834.5958776372     
  -2596828505.8055849     
   517.97303596454424     
  -2869.7893706741897     
   2951213.6872171569     
  -2153120287.8215494     
   517.82683544689610     
  -2570.9093379893629     
   2603668.2280241624     
  -1782566478.1440625     
   517.68571358229565     
  -2286.0309490896379     
   2292519.1912874952     
  -1473535337.8856015     
   517.55058766811112     
  -2015.0457656447718     
   2014379.6838910985     
  -1216173393.1646848     
   517.42242743915745     
  -1757.8218216550945     
   1766136.6766413678     
  -1002146002.3766104     
   517.30225474377244     
  -1514.2045814808353     
   1544933.2123188516     
  -824412689.63068259     
   517.19114284735747     
  -1284.0178935494619     
   1348151.3828134437     
  -677036864.33526218     
   517.09021532641952     
  -1067.0649723204901     
   1173395.4041541519     
  -555012223.25368237     
   517.00064451525157     
  -863.12928305395826     
   1018477.4781939539     
  -454147737.92639560     
   516.92364946676810     
  -671.97581790200604     
   881396.97764495539     
  -370857037.14045626     
   516.86049338872931     
  -493.35086682561223     
   760347.07328627957     
  -302351131.98654151     
   516.81248051667933     
  -326.98765134356205     
   653626.30936128518     
  -245565444.74362391     
   516.78095238546234     
  -172.58920245833991     
   559895.15177806164     
  -200355012.15143886     
   516.76728346221341     
  -29.899649608159493     
   477196.89824959566     
  -158567004.98469207     
   516.77287610530686     
   101.56789114942683     
   406420.51760108606     
  -140071932.75589666     
   516.79915481594924     
   221.46951043012058     
   338811.27854236105     
  -72852046.245946884     
   516.84755975197311     
   332.75011095901550     
   300785.67801590217     
  -191121478.31902498     
   516.91953947697743     
   425.63645431489260     
   192910.07834225410     
  -24356534.590354033     
   518.80874774942947     
   933.50182245702490     
   10236.068914598814     
  -2142621.9591202242     
   521.17299926817702     
   944.50800529651474     
  -5833.5957788028654     
  -1203463.8593813227     
   523.47900518499796     
   892.77507903910055     
  -14859.574724162789     
  -1810.5609081023426     
   525.61804225055550     
   818.44325740125976     
  -14873.153930973556     
   75832.031233422866     
   527.57237805747809     
   745.49933833201862     
  -14304.413696722884     
   166818.14974337234     
   529.34933035129336     
   677.10511015609245     
  -13053.277573647592     
   162337.27994556184     
   530.96304666184744     
   614.88254628683376     
  -11835.747974055877     
   152726.36854406944     
   532.42866595223518     
   558.56742582675565     
  -10690.300209975358     
   135155.49029158670     
   533.76038194502553     
   507.65009021984611     
  -9676.6340327884573     
   118245.00088604316     
   534.97087578600906     
   461.48401382251717     
  -8789.7965261431345     
   102532.72256537262     
   536.07125166606704     
   419.45751973990224     
  -8020.8011069028398     
   88765.001767283422     
   537.07115241165127     
   381.01785798852461     
  -7355.0635936482131     
   76859.371435789508     
   537.97892883684096     
   345.68365323470454     
  -6778.6183078797912     
   66663.730857413379     
   538.80181322629812     
   313.04050664888211     
  -6278.6403264491919     
   57952.924762359944     
   539.54607850532943     
   282.73392235593042     
  -5843.9933907314917     
   50512.010133527154     
   540.21717760268552     
   254.46105559227655     
  -5465.1533147300379     
   44145.735584288734     
   540.81986281056766     
   227.96302156083183     
  -5134.0602978478728     
   38685.922784691284     
   541.35828695515170     
   203.01808112380542     
  -4843.9158769626883     
   33990.163905788053     
   541.83608878004122     
   179.43581731222548     
  -4588.9896476692775     
   29939.232620888346     
   542.25646493853355     
   157.05222968552079     
  -4364.4454030126153     
   26433.729979526266     
   542.62223075600946     
   135.72563510757379     
  -4166.1924281661686     
   23390.902801849712     
   542.93587162395863     
   115.33325239427762     
  -3990.7606571522952     
   20741.806459061030     
   543.19958659156305     
   95.768357979623573     
  -3835.1971087093380     
   18428.893292200868     
   543.41532545604036     
   76.937914185305644     
  -3696.9804090178313     
   16404.002797540565     
   543.58482042649098     
   58.760587192670357     
  -3573.9503880362768     
   14626.707614586745     
   543.70961324685391     
   41.165086020262457     
  -3464.2500809268759     
   13062.959875935565     
   543.79107850764683     
   24.088766113301851     
  -3366.2778818573593     
   11683.986706556389     
   543.83044374846077     
   7.4764514547630663     
  -3278.6479815581870     
   10465.388972672272     
   543.82880684891563     
  -8.7205624097902792     
  -3200.1575642631446     
   9386.4054458904229     
   543.78715112069960     
  -24.545355128995567     
  -3129.7595234189666     
   8429.3106958666085     
   543.70635844383537     
  -40.036103170542916     
  -3066.5396931999667     
   7578.9211953229305     
   543.58722073347019     
  -55.226696864130460     
  -3009.6977842350448     
   6822.1891585706935     
   543.43044997686400     
  -70.147269738582494     
  -2958.5313655457644     
   6147.8672220974040     
   543.23668704190823     
  -84.824654055896914     
  -2912.4223613800341     
   5546.2310433887478     
   543.00650942686991     
  -99.282774030733563     
  -2870.8256285546186     
   5008.8486796633288     
   542.74043809487523     
  -113.54298626076299     
  -2833.2592634571438     
   4528.3886076690997     
   542.43894351489871     
  -127.62437529165491     
  -2799.2963488996252     
   4098.4589705250492     
   542.10245101291036     
  -141.54401093045570     
  -2768.5579066206874     
   3713.4729487333029     
   541.73134552168267     
  -155.31717284577041     
  -2740.7068595051878     
   3368.5352459703768     
   541.32597580505956     
  -168.95754710743435     
  -2715.4428451604099     
   3059.3464140885744     
   540.88665822179644     
  -182.47739858797223     
  -2692.4977470547456     
   2782.1217023238637     
   540.41368008505901     
  -195.88772254132741     
  -2671.6318342873165     
   2533.5222580336881     
   539.90730266602668     
  -209.19837817042588     
  -2652.6304173520639     
   2310.5963543119719     
   539.36776388356020     
  -222.41820657554285     
  -2635.3009446947240     
   2110.7293354415997     
   538.79528071636287     
  -235.55513512397695     
  -2619.4704746789121     
   1931.6006759909305     
   538.19005136934675     
  -248.61626998469663     
  -2604.9834696089802     
   1771.1470092591737     
   537.55225722187197     
  -261.60797832631795     
  -2591.6998670395365     
   1627.5305020552410     
   536.88206458205127     
  -274.53596146460205     
  -2579.4933882741220     
   1499.1113262471558     
   536.17962626832752     
  -287.40532006860559     
  -2568.2500533272682     
   1384.4239568083128     
   535.44508303694704     
  -300.22061238605176     
  -2557.8668736512059     
   1282.1566491047622     
   534.67856487171923     
  -312.98590631713711     
  -2548.2506987829202     
   1191.1334663033347     
   533.88019215051941     
  -325.70482605855852     
  -2539.3171977856455     
   1110.2987536507944     
   533.05007670130487     
  -338.38059394585582     
  -2530.9899571332644     
   1038.7034633725298     
   532.18832275894977     
  -351.01606804158388     
  -2523.1996811579702     
   975.49337343361822     
   531.29502783292253     
  -363.61377594662190     
  -2515.8834808572183     
   919.89845153276326     
   530.37028349471393     
  -376.17594525494161     
  -2508.9842424707226     
   871.22392069227237     
   529.41417609293489     
  -388.70453101878223     
  -2502.4500630655302     
   828.84199097657006     
   528.42678740314989     
  -401.20124054677910     
  -2496.2337481332061     
   792.18486474146562     
   527.40819521874562     
  -413.66755582123125     
  -2490.2923616476451     
   760.73845486134746     
   526.35847388847060     
  -426.10475378344080     
  -2484.5868232361850     
   734.03673613320211     
   525.27769480569077     
  -438.51392471081925     
  -2479.0815477151859     
   711.65696573248101     
   524.16592685388059     
  -450.89598888128774     
  -2473.7441204721927     
   693.21518655151465     
   523.02323681241171     
  -463.25171169890086     
  -2468.5450065730561     
   678.36242900043487     
   521.84968972628633     
  -475.58171743622239     
  -2463.4572883555529     
   666.78121194495304     
   520.64534924309999     
  -487.88650173027617     
  -2458.4564292659657     
   658.18249876733660     
   519.41027792019293     
  -500.16644295475413     
  -2453.5200605252107     
   652.30291321386119     
   518.14453750466078     
  -512.42181257775746     
  -2448.6277886761068     
   648.90229326147823     
   516.84818918863550     
  -524.65278460313925     
  -2443.7610214766455     
   647.76151812379737     
   515.52129384201714     
  -536.85944418205759     
  -2438.9028100907171     
   648.68047906988920     
   514.16391222463142     
  -549.04179547352862     
  -2434.0377064976929     
   651.47639634478708     
   512.77610517960068     
  -561.19976882358571     
  -2429.1516335251072     
   655.98211089345511     
   511.35793380955266     
  -573.33322732663191     
  -2424.2317676934063     
   662.04479376729012     
   509.90945963713790     
  -585.44197282521588     
  -2419.2664317401513     
   669.52452654454589     
   508.43074475119721     
  -597.52575139904388     
  -2414.2449977910674     
   678.29324605222553     
   506.92185193979537     
  -609.58425838963581     
  -2409.1577984456758     
   688.23361805493676     
   505.38284481123128     
  -621.61714300152562     
  -2403.9960463102634     
   699.23815154875172     
   503.81378790403414     
  -633.62401251773542     
  -2398.7517601736481     
   711.20828713219385     
   502.21474678686820     
  -645.60443616321993     
  -2393.4176980201564     
   724.05367963929098     
   500.58578814918627     
  -657.55794864682753     
  -2387.9872954228617     
   737.69143904237285     
   498.92697988340154     
  -669.48405340945976     
  -2382.4546096300442     
   752.04553197127871     
   497.23839115927916     
  -681.38222560388544     
  -2376.8142681402596     
   767.04619971196666     
   495.52009249119044     
  -693.25191482834214     
  -2371.0614216424196     
   782.62939966716590     
   493.77215579881869     
  -705.09254763531044     
  -2365.1917011449159     
   798.73637851214812     
   491.99465446185417     
  -716.90352983393802     
  -2359.2011783060748     
   815.31318937727451     
   490.18766336917349     
  -728.68424860316748     
  -2353.0863293857456     
   832.31032504063398     
   488.35125896295574     
  -740.43407443150170     
  -2346.8440019479403     
   849.68234914376728     
   486.48551927815151     
  -752.15236289719508     
  -2340.4713843293621     
   867.38755317255630     
   484.59052397768698     
  -763.83845630221981     
  -2333.9659776805684     
   885.38767813142761     
   482.66635438375340     
  -775.49168517165776     
  -2327.3255700945824     
   903.64762465287561     
   480.71309350550530     
  -787.11136962916839     
  -2320.5482129096858     
   922.13519195211040     
   478.73082606346406     
  -798.69682065886775     
  -2313.6321989700450     
   940.82088030604530     
   476.71963851089959     
  -810.24734126221222     
  -2306.5760423677498     
   959.67764197872452     
   474.67961905244243     
  -821.76222751826378     
  -2299.3784600529093     
   978.68070999529573     
   472.61085766015754     
  -833.24076955521593     
  -2292.0383547279444     
   997.80741775193655     
   470.51344608729335     
  -844.68225243977281     
  -2284.5547990948053     
   1017.0370360924144     
   468.38747787990326     
  -856.08595699082014     
  -2276.9270213241120     
   1036.3506204619162     
   466.23304838652138     
  -867.45116052330707     
  -2269.1543916706478     
   1055.7308654230828     
   464.05025476605994     
  -878.77713752793363     
  -2261.2364101799744     
   1075.1620147949770     
   461.83919599408296     
  -890.06316029105608     
  -2253.1726950690122     
   1094.6296912377411     
   459.59997286760006     
  -901.30849945969044     
  -2244.9629723847293     
   1114.1208346916292     
   457.33268800851147     
  -912.51242455596366     
  -2236.6070661245417     
   1133.6235915327043     
   455.03744586582690     
  -923.67420444424511     
  -2228.1048891880464     
   1153.1272010538021     
   452.71435271677137     
  -934.79310775516558     
  -2219.4564351801428     
   1172.6219528418812     
   450.36351666688159     
  -945.86840326945048     
  -2210.6617705338290     
   1192.0990778854491     
   447.98504764919022     
  -956.89936026440932     
  -2201.7210274496879     
   1211.5506920059022     
   445.57905742258720     
  -967.88524882618265     
  -2192.6343972596437     
   1230.9697234576095     
   443.14565956944080     
  -978.82534013016607     
  -2183.4021243337115     
   1250.3498591940104     
   440.68496949255484     
  -989.71890669197478     
  -2174.0245003897567     
   1269.6854935080853     
   438.19710441153330     
  -1000.5652225909203     
  -2164.5018591884459     
   1288.9716527804001     
   435.68218335861815     
  -1011.3635636683729     
  -2154.8345717925931     
   1308.2039803035047     
   433.14032717406070     
  -1022.1132077027052     
  -2145.0230419403165     
   1327.3786794223552     
   430.57165850108373     
  -1032.8134345621672     
  -2135.0677018446490     
   1346.4924397397670     
   427.97630178048615     
  -1043.4635263381454     
  -2124.9690085466009     
   1365.5424833895711     
   425.35438324493867     
  -1054.0627674593150     
  -2114.7274399211792     
   1384.5264247336206     
   422.70603091301626     
  -1064.6104447884570     
  -2104.3434917356772     
   1403.4423233713358     
   420.03137458300807     
  -1075.1058477035722     
  -2093.8176743103918     
   1422.2886122328405     
   417.33054582654427     
  -1085.5482681636449     
  -2083.1505097186455     
   1441.0640776321075     
   414.60367798207562     
  -1095.9370007607824     
  -2072.3425291364047     
   1459.7678399598849     
   411.85090614823906     
  -1106.2713427594654     
  -2061.3942703367056     
   1478.3993271662880     
   409.07236717714028     
  -1116.5505941237645     
  -2050.3062753829586     
   1496.9582473428986     
   406.26819966758234     
  -1126.7740575335415     
  -2039.0790885278866     
   1515.4445721141187     
   403.43854395826662     
  -1136.9410383904540     
  -2027.7132542370309     
   1533.8585359070735     
   400.58354212099113     
  -1147.0508448140909     
  -2016.2093152177276     
   1552.2005754767165     
   397.70333795386978     
  -1157.1027876293892     
  -2004.5678109016524     
   1570.4713613174576     
   394.79807697459319     
  -1167.0961803458729     
  -1992.7892756917713     
   1588.6717548635702     
   391.86790641375160     
  -1177.0303391289281     
  -1980.8742375302945     
   1606.8027983918896     
   388.91297520823844     
  -1186.9045827641096     
  -1968.8232165423556     
   1624.8657150833865     
   385.93343399475157     
  -1196.7182326146635     
  -1956.6367236792300     
   1642.8618749977418     
   382.92943510340871     
  -1206.4706125729035     
  -1944.3152596167470     
   1660.7928111002807     
   379.90113255149151     
  -1216.1610490057792     
  -1931.8593135334950     
   1678.6601891762059     
   376.84868203733294     
  -1225.7888706948995     
  -1919.2693621146732     
   1696.4657993712519     
   373.77224093436058     
  -1235.3534087717346     
  -1906.5458686193888     
   1714.2115619064027     
   370.67196828530803     
  -1244.8539966480459     
  -1893.6892819050909     
   1731.8995126791363     
   367.54802479660589     
  -1254.2899699417087     
  -1880.7000355599973     
   1749.5317787458573     
   364.40057283296341     
  -1263.6606663986572     
  -1867.5785472194034     
   1767.1105998405421     
   361.22977641214976     
  -1272.9654258110072     
  -1854.3252177205993     
   1784.6383168248319     
   358.03580119998526     
  -1282.2035899311695     
  -1840.9404303444135     
   1802.1173264200554     
   354.81881450555090     
  -1291.3745023830213     
  -1827.4245503962629     
   1819.5501454401422     
   351.57898527662439     
  -1300.4775085697756     
  -1813.7779243054620     
   1836.9393474610190     
   348.31648409535035     
  -1309.5119555785379     
  -1800.0008791995042     
   1854.2875819152398     
   345.03148317415247     
  -1318.4771920823746     
  -1786.0937223351398     
   1871.5975690808575     
   341.72415635189395     
  -1327.3725682396300     
  -1772.0567405670336     
   1888.8721020234227     
   338.39467909029293     
  -1336.1974355905522     
  -1757.8901998018578     
   1906.1140229065115     
   335.04322847059939     
  -1344.9511469516322     
  -1743.5943446300589     
   1923.3262466817432     
   331.66998319053897     
  -1353.6330563076572     
  -1729.1693977799459     
   1940.5117373150897     
   328.27512356152960     
  -1362.2425187014821     
  -1714.6155597500826     
   1957.6735137085489     
   324.85883150617610     
  -1370.7788901218505     
  -1699.9330083972686     
   1974.8146606978917     
   321.42129055604806     
  -1379.2415273889487     
  -1685.1218984420343     
   1991.9382791419575     
   317.96268584974604     
  -1387.6297880384250     
  -1670.1823613484696     
   2009.0475763439808     
   314.48320413125992     
  -1395.9430302031110     
  -1655.1145045258897     
   2026.1457361718367     
   310.98303374862599     
  -1404.1806124931873     
  -1639.9184115046010     
   2043.2360571573081     
   307.46236465288450     
  -1412.3418938746386     
  -1624.5941410759210     
   2060.3218317116880     
   303.92138839734480     
  -1420.4262335456735     
  -1609.1417273380835     
   2077.4064261362109     
   300.36029813716016     
  -1428.4329908118739     
  -1593.5611791420620     
   2094.4932370719453     
   296.77928862921766     
  -1436.3615249593890     
  -1577.8524798640224     
   2111.5857134751404     
   293.17855623234681     
  -1444.2111951265815     
  -1562.0155870129588     
   2128.6873338747664     
   289.55829890785111     
  -1451.9813601741362     
  -1546.0504320088980     
   2145.8016390253742     
   285.91871622036632     
  -1459.6713785534489     
  -1529.9569197162077     
   2162.9321858820485     
   282.26000933904987     
  -1467.2806081735448     
  -1513.7349283220922     
   2180.0826080994493     
   278.58238103910475     
  -1474.8084062662533     
  -1497.3843087613463     
   2197.2565437514031     
   274.88603570364285     
  -1482.2541292498647     
  -1480.9048846832109     
   2214.4577095075438     
   271.17117932589071     
  -1489.6171325912273     
  -1464.2964518619046     
   2231.6898405293368     
   267.43801951174225     
  -1496.8967706660269     
  -1447.5587780579344     
   2248.9567239849957     
   263.68676548266313     
  -1504.0923966177420     
  -1430.6916026280471     
   2266.2622079242947     
   259.91762807894935     
  -1511.2033622144836     
  -1413.6946360686147     
   2283.6101477925677     
   256.13081976334627     
  -1518.2290177045556     
  -1396.5675599601705     
   2301.0044911436562     
   252.32655462503030     
  -1525.1687116701476     
  -1379.3100262765931     
   2318.4492009801920     
   248.50504838395946     
  -1532.0217908790121     
  -1361.9216572692417     
   2335.9482955856015     
   244.66651839559611     
  -1538.7876001348161     
  -1344.4020450523496     
   2353.5058586228138     
   240.81118365600653     
  -1545.4654821252286     
  -1326.7507511126785     
   2371.1260007451278     
   236.93926480734277     
  -1552.0547772682780     
  -1308.9673061070901     
   2388.8129048282713     
   233.05098414371054     
  -1558.5548235568481     
  -1291.0512093208781     
   2406.5707980283810     
   229.14656561742888     
  -1564.9649564009894     
  -1273.0019283356651     
   2424.4039655663960     
   225.22623484568626     
  -1571.2845084683133     
  -1254.8188985939171     
   2442.3167526362454     
   221.29021911759853     
  -1577.5128095221710     
  -1236.5015229491453     
   2460.3135539025948     
   217.33874740167394     
  -1583.6491862577811     
  -1218.0491712948758     
   2478.3988426872133     
   213.37205035369081     
  -1589.6929621359550     
  -1199.4611799747217     
   2496.5771356659593     
   209.39036032499382     
  -1595.6434572145349     
  -1180.7368514572270     
   2514.8530284979620     
   205.39391137121444     
  -1601.4999879775366     
  -1161.8754537434922     
   2533.2311777408199     
   201.38293926142185     
  -1607.2618671616715     
  -1142.8762199104360     
   2551.7163139155377     
   197.35768148771064     
  -1612.9284035803378     
  -1123.7383475560696     
   2570.3132309771922     
   193.31837727523180     
  -1618.4989019450375     
  -1104.4609983237406     
   2589.0268099104537     
   189.26526759267358     
  -1623.9726626839702     
  -1085.0432972494123     
   2607.8619967236114     
   185.19859516319954     
  -1629.3489817577788     
  -1065.4843322739850     
   2626.8238250382160     
   181.11860447585065     
  -1634.6271504724293     
  -1045.7831535861983     
   2645.9174041273377     
   177.02554179741909     
  -1639.8064552890328     
  -1025.9387730552435     
   2665.1479456177299     
   172.91965518480166     
  -1644.8861776303286     
  -1005.9501634631108     
   2684.5207112523872     
   168.80119449784030     
  -1649.8655936843081     
  -985.81625812871789     
   2704.0411073811561     
   164.67041141265852     
  -1654.7439742041884     
  -965.53594982335926     
   2723.7145902954330     
   160.52755943550213     
  -1659.5205843047372     
  -945.10809039614344     
   2743.5467357992570     
   156.37289391709305     
  -1664.1946832554215     
  -924.53148987764894     
   2763.5432196205988     
   152.20667206750556     
  -1668.7655242694420     
  -903.80491573049449     
   2783.7098161983226     
   148.02915297157452     
  -1673.2323542890408     
  -882.92709210900705     
   2804.0524167487524     
   143.84059760484524     
  -1677.5944137667718     
  -861.89669898339139     
   2824.5770175100433     
   139.64126885007556     
  -1681.8509364426104     
  -840.71237135206604     
   2845.2897437879501     
   135.43143151430033     
  -1686.0011491166747     
  -819.37269827365640     
   2866.1968216985970     
   131.21135234646977     
  -1690.0442714176361     
  -797.87622211091684     
   2887.3046326265439     
   126.98130005567236     
  -1693.9795155663289     
  -776.22143736621774     
   2908.6196491610253     
   122.74154532995502     
  -1697.8060861347383     
  -754.40678999751003     
   2930.1485344395187     
   118.49236085575163     
  -1701.5231797997051     
  -732.43067598921414     
   2951.8980027104703     
   114.23402133793363     
  -1705.1299850921005     
  -710.29144096888513     
   2973.8750433510581     
   109.96680352049496     
  -1708.6256821398820     
  -687.98737814375272     
   2996.0866321030257     
   105.69098620788539     
  -1712.0094424062488     
  -665.51672840297942     
   3018.5400794260049     
   101.40685028700608     
  -1715.2804284217743     
  -642.87767780728495     
   3041.2426731628766     
   97.114678749882017     
  -1718.4377935106891     
  -620.06835775856280     
   3064.2020518268027     
   92.814756717026455     
  -1721.4806815110101     
  -597.08684236986232     
   3087.4258422538073     
   88.507371461512804     
  -1724.4082264883173     
  -573.93114855295812     
   3110.9220366713753     
   84.192812433770470     
  -1727.2195524428944     
  -550.59923327792330     
   3134.6986250778928     
   79.871371287121164     
  -1729.9137730100638     
  -527.08899358983865     
   3158.7639779435326     
   75.543341904073316     
  -1732.4899911534264     
  -503.39826375526263     
   3183.1264774134811     
   71.209020423392388     
  -1734.9472988507514     
  -479.52481517466094     
   3207.7949002815103     
   66.868705267966078     
  -1737.2847767722444     
  -455.46635342255013     
   3232.7780486609463     
   62.522697173483486     
  -1739.5014939509447     
  -431.22051805759247     
   3258.0851378708203     
   58.171299217948636     
  -1741.5965074448975     
  -406.78487952356187     
   3283.7254194833558     
   53.814816852048949     
  -1743.5688619909001     
  -382.15693887743612     
   3309.7085810046929     
   49.453557930400386     
  -1745.4175896493934     
  -357.33412451990148     
   3336.0443586530919     
   45.087832743691656     
  -1747.1417094402682     
  -332.31379183000269     
   3362.7429460585381     
   40.717954051750674     
  -1748.7402269691795     
  -307.09321973456417     
   3389.8146007703031     
   36.344237117557419     
  -1750.2121340440881     
  -281.66961022878633     
   3417.2700611632808     
   31.966999742228069     
  -1751.5564082815852     
  -256.04008477006226     
   3445.1201478156236     
   27.586562300996501     
  -1752.7720127026639     
  -230.20168366144452     
   3473.3761810145497     
   23.203247780219879     
  -1753.8578953175770     
  -204.15136230383592     
   3502.0495941793015     
   18.817381815436345     
  -1754.8129886992053     
  -177.88599034749058     
   3531.1523194659244     
   14.429292730503745     
  -1755.6362095449529     
  -151.40234795149669     
   3560.6964881889489     
   10.039311577849388     
  -1756.3264582255567     
  -124.69712429008015     
   3590.6946268027491     
   5.6477721798621250     
  -1756.8826183227548     
  -97.766914589058914     
   3621.1596739717684     
   1.2550111714590559     
  -1757.3035561518129     
  -70.608217034271235     
   3652.1048042917123     
  -3.1386319561394749     
  -1757.5881202719038     
  -43.217431002082755     
   3683.5437583916250     
  -7.5328148103916783     
  -1757.7351409814444     
  -15.590852814146160     
   3715.4904846204317     
  -11.927192051136657     
  -1757.7434297989284     
   12.275325820507724     
   3747.9595463645087     
  -16.321415342979595     
  -1757.6117789283317     
   40.385022418240936     
   3780.9657427907587     
  -20.715133306320681     
  -1757.3389607085630     
   68.742265489172283     
   3814.5245213797029     
  -25.107991466987041     
  -1756.9237270463414     
   97.351199399519444     
   3848.6516002412450     
  -29.499632204425495     
  -1756.3648088318394     
   126.21608640132945     
   3883.3633841301380     
  -33.889694698412114     
  -1755.6609153363802     
   155.34131178230487     
   3918.6765830465624     
  -38.277814874232917     
  -1754.8107335915365     
   184.73138615515475     
   3954.6086365013498     
  -42.663625346288249     
  -1753.8129277488265     
   214.39095092891426     
   3991.1773290623828     
  -47.046755360071344     
  -1752.6661384192619     
   244.32478089688283     
   4028.4012185505394     
  -51.426830732469760     
  -1751.3689819919296     
   274.53779003601119     
   4066.2992537603800     
  -55.803473790336120     
  -1749.9200499307415     
   305.03503443921477     
   4104.8912033795168     
  -60.176303307272583     
  -1748.3179080484822     
   335.82171846456049     
   4144.1972778816544     
  -64.544934438571019     
  -1746.5610957571989     
   366.90319804867363     
   4184.2385585321872     
  -68.908978654248642     
  -1744.6481252939832     
   398.28498723766438     
   4225.0366241132315     
  -73.268043670116214     
  -1742.5774809210927     
   429.97276191851432     
   4266.6139791413116     
  -77.621733376813438     
  -1740.3476180993914     
   461.97236676207348     
   4308.9936889534811     
  -81.969647766743364     
  -1737.9569626339130     
   494.28981942922530     
   4352.1998035718543     
  -86.311382858834691     
  -1735.4039097904499     
   526.93131795601357     
   4396.2570047509080     
  -90.646530621057991     
  -1732.6868233818307     
   559.90324549164609     
   4441.1910092341868     
  -94.974678890618634     
  -1729.8040348229495     
   593.21217806090181     
   4487.0282979968624     
  -99.295411291745879     
  -1726.7538421520576     
   626.86489029587756     
   4533.7963332816089     
  -103.60830715099407     
  -1723.5345090193291     
   660.86836279549038     
   4581.5236086376626     
  -107.91294140996844     
  -1720.1442636376898     
   695.22978986027215     
   4630.2394984732200     
  -112.20888453538397     
  -1716.5812976977920     
   729.95658609882207     
   4679.9746202457391     
  -116.49570242636180     
  -1712.8437652431683     
   765.05639575066436     
   4730.7605066212700     
  -120.77295631886346     
  -1708.9297815049158     
   800.53709955032468     
   4782.6300493117624     
  -125.04020268715895     
  -1704.8374216937395     
   836.40682492016219     
   4835.6171565950281     
  -129.29699314221958     
  -1700.5647197474525     
   872.67395359462580     
   4889.7571952999351     
  -133.54287432692198     
  -1696.1096670320676     
   909.34713255937447     
   4945.0866731019678     
  -137.77738780794448     
  -1691.4702109941500     
   946.43528260764015     
   5001.6436640213142     
  -142.00006996423122     
  -1686.6442537624114     
   983.94761008779915     
   5059.4675181759812     
  -146.21045187189432     
  -1681.6296506960066     
   1021.8936164741199     
   5118.5992786293082     
  -150.40805918541756     
  -1676.4242088771618     
   1060.2831110638390     
   5179.0813999971015     
  -154.59241201501953     
  -1671.0256855455925     
   1099.1262215638180     
   5240.9581904799306     
  -158.76302480002693     
  -1665.4317864717020     
   1138.4334079924167     
   5304.2755089902266     
  -162.91940617810150     
  -1659.6401642659462     
   1178.2154743098442     
   5369.0812389238781     
  -167.06105885015748     
  -1653.6484166211674     
   1218.4835836017726     
   5435.4249879311392     
  -171.18747944079755     
  -1647.4540844846347     
   1259.2492710112570     
   5503.3585676858402     
  -175.29815835408760     
  -1641.0546501564343     
   1300.5244602688999     
   5572.9357078053754     
  -179.39257962448167     
  -1634.4475353105684     
   1342.3214780774413     
   5644.2125434194004     
  -183.47022076269903     
  -1627.6300989349922     
   1384.6530721530858     
   5717.2473456232910     
  -187.53055259634587     
  -1620.5996351864962     
   1427.5324272452615     
   5792.1010174452804     
  -191.57303910506334     
  -1613.3533711561929     
   1470.9731848761003     
   5868.8368373242165     
  -195.59713724997286     
  -1605.8884645411124     
   1514.9894611560328     
   5947.5209639583582     
  -199.60229679717827     
  -1598.2020012172582     
   1559.5958683857195     
   6028.2222468027530     
  -203.58796013507131     
  -1590.2909927082021     
   1604.8075352367391     
   6111.0125819192899     
  -207.55356208517509     
  -1582.1523735461074     
   1650.6401296011350     
   6195.9670500435050     
  -211.49852970624511     
  -1573.7829985159135     
   1697.1098824764604     
   6283.1639024578089     
  -215.42228209133353     
  -1565.1796397803600     
   1744.2336117448949     
   6372.6850537763303     
  -219.32423015750697     
  -1556.3389838768774     
   1792.0287496482165     
   6464.6158928181521     
  -223.20377642789063     
  -1547.2576285806458     
   1840.5133688443536     
   6559.0458633801099     
  -227.06031480569527     
  -1537.9320796264858     
   1889.7062128197035     
   6656.0683092488316     
  -230.89323033986412     
  -1528.3587472815886     
   1939.6267251390709     
   6755.7810497748123     
  -234.70189898195699     
  -1518.5339427612103     
   1990.2950830123809     
   6858.2862666557285     
  -238.48568733386836     
  -1508.4538744786482     
   2041.7322300123001     
   6963.6911268084650     
  -242.24395238595346     
  -1498.1146441199594     
   2093.9599134633622     
   7072.1076681814066     
  -245.97604124511199     
  -1487.5122425338639     
   2147.0007209747241     
   7183.6534773655039     
  -249.68129085235489     
  -1476.6425454262899     
   2200.8781220549645     
   7298.4516191380089     
  -253.35902768935131     
  -1465.5013088481560     
   2255.6165091985004     
   7416.6313304449650     
  -257.00856747342459     
  -1454.0841644647178     
   2311.2412441768365     
   7538.3280161884695     
  -260.62921484043511     
  -1442.3866145935299     
   2367.7787042982513     
   7663.6839689422959     
  -264.22026301495498     
  -1430.4040269976213     
   2425.2563340653173     
   7792.8484469161976     
  -267.78099346710422     
  -1418.1316294189146     
   2483.7026974171904     
   7925.9783949474113     
  -271.31067555538016     
  -1405.5645038369237     
   2543.1475353792948     
   8063.2386399653979     
  -274.80856615477268     
  -1392.6975804355275     
   2603.6218251790365     
   8204.8026294757547     
  -278.27390926941297     
  -1379.5256312603301     
   2665.1578449001036     
   8350.8527246540671     
  -281.70593562895942     
  -1366.0432635472418     
   2727.7892403350102     
   8501.5809831713341     
  -285.10386226787250     
  -1352.2449127021328     
   2791.5510977087938     
   8657.1895687417782     
  -288.46689208668022     
  -1338.1248349091745     
   2856.4800194743589     
   8817.8915782130898     
  -291.79421339427546     
  -1323.6770993447115     
   2922.6142063109555     
   8983.9116054204260     
  -295.08499943022889     
  -1308.8955799705554     
   2989.9935433516075     
   9155.4865494470669     
  -298.33840786603207     
  -1293.7739468809948     
   3058.6596924724618     
   9332.8664864686907     
  -301.55358028411769     
  -1278.3056571720117     
   3128.6561911209756     
   9516.3153815905916     
  -304.72964163342544     
  -1262.4839453030015     
   3200.0285564829064     
   9706.1122352874263     
  -307.86569966020119     
  -1246.3018129161758     
   3272.8243982475606     
   9902.5518895426540     
  -310.96084431262938     
  -1229.7520180770086     
   3347.0935374191322     
   10105.946330999210     
  -314.01414711780154     
  -1212.8270638962072     
   3422.8881349016247     
   10316.625657084422     
  -317.02466052942310     
  -1195.5191864906283     
   3500.2628273297596     
   10534.939591817098     
  -319.99141724454768     
  -1177.8203422366332     
   3579.2748742683862     
   10761.258622242009     
  -322.91342948750918     
  -1159.7221942661238     
   3659.9843139352033     
   10995.975746446182     
  -325.78968825909129     
  -1141.2160981512025     
   3742.4541320335479     
   11239.507859042727     
  -328.61916254883386     
  -1122.2930867186772     
   3826.7504409763706     
   11492.297763081087     
  -331.40079850822184     
  -1102.9438539307380     
   3912.9426741994766     
   11754.815818107547     
  -334.13351858233784     
  -1083.1587377631506     
   4001.1037928352853     
   12027.562313097480     
  -336.81622059737930     
  -1062.9277020056040     
   4091.3105101835145     
   12311.069435072830     
  -339.44777680124480     
  -1042.2403169027784     
   4183.6435309465633     
   12605.904039072626     
  -342.02703285418266     
  -1021.0857385473133     
   4278.1878112396053     
   12912.670033586866     
  -344.55280676626148     
  -999.45268692798504     
   4375.0328364915094     
   13232.011628477185     
  -347.02388777817163     
  -977.32942252749410     
   4474.2729237050862     
   13564.616243769484     
  -349.43903518158845     
  -954.70372135439743     
   4576.0075455333590     
   13911.218297987694     
  -351.79697707502891     
  -931.56284828364392     
   4680.3416827682649     
   14272.602794994362     
  -354.09640905080209     
  -907.89352856739583     
   4787.3862037307254     
   14649.609776419897     
  -356.33599280829446     
  -883.68191736543486     
   4897.2582770538720     
   15043.138730157641     
  -358.51435468843385     
  -858.91356712897448     
   5010.0818175300574     
   15454.153830981215     
  -360.63008412374307     
  -833.57339265699386     
   5125.9879712624133     
   15883.689444720287     
  -362.68173199791755     
  -807.64563362359388     
   5245.1156420978132     
   16332.856271843944     
  -364.66780890833422     
  -781.11381435800706     
   5367.6120641366451     
   16802.848233420620     
  -366.58678332432470     
  -753.96070063294781     
   5493.6334258872976     
   17294.949787071582     
  -368.43707963340489     
  -726.16825319500310     
   5623.3455492903377     
   17810.544447738554     
  -370.21707606695230     
  -697.71757774015691     
   5756.9246326483735     
   18351.123694785234     
  -371.92510249604095     
  -668.58887100763718     
   5894.5580603592662     
   18918.297409366773     
  -373.55943808728574     
  -638.76136262941577     
   6036.4452909295142     
   19513.804949177214     
  -375.11830880758868     
  -608.21325233197047     
   6182.7988280483460     
   20139.527870765116     
  -376.59988476562029     
  -576.92164204415258     
   6333.8452870790816     
   20797.503826710519     
  -378.00227737668916     
  -544.86246241200558     
   6489.8265657794145     
   21489.942245061597     
  -379.32353633633545     
  -512.01039316601430     
   6651.0011326173726     
   22219.241716215980     
  -380.56164638651984     
  -478.33877672074760     
   6817.6454454889963     
   22988.009601441208     
  -381.71452385663736     
  -443.81952431327636     
   6990.0555174998017     
   23799.083849562336     
  -382.78001295975105     
  -408.42301390359722     
   7168.5486463715233     
   24655.557686037879     
  -383.75588182238135     
  -372.11797896512718     
   7353.4653290168035     
   25560.807242687908     
  -384.63981822387467     
  -334.87138718424188     
   7545.1713833369668     
   26518.522826040517     
  -385.42942501877025     
  -296.64830796456965     
   7744.0603045322669     
   27532.744188241213     
  -386.12221521265042     
  -257.41176748837785     
   7950.5558859440807     
   28607.900482513716     
  -386.71560665863916     
  -217.12258992461119     
   8165.1151395629295     
   29748.855577986291     
  -387.20691633796002     
  -175.73922318470832     
   8388.2315563978318     
   30960.959642515740     
  -387.59335418369989     
  -133.21754740942291     
   8620.4387537166949     
   32250.107845527218     
  -387.87201640207763     
  -89.510664118734780     
   8862.3145625581546     
   33622.807495218505     
  -388.03987823999137     
  -44.568663665409645     
   9114.4856187722871     
   35086.254903934525     
  -388.09378614130469     
   1.6616317079016412     
   9377.6325305518021     
   36648.423582162337     
  -388.03044922710052     
   49.236952302825173     
   9652.4957074180147     
   38318.165884795140     
  -387.84643002683015     
   98.217896450254088     
   9939.8819515539726     
   40105.330180342557     
  -387.53813437772322     
   148.66928114890655     
   10240.671927906547     
   42020.896602681009     
  -387.10180039879214     
   200.66053259973845     
   10555.828652426648     
   44077.134632330744     
  -386.53348643298648     
   254.26612213622914     
   10886.407162169136     
   46287.786530378151     
  -385.82905783621783     
   309.56605394451822     
   11233.565561146967     
   48668.281782400634     
  -384.98417247469649     
   366.64641203367438     
   11598.577674514978     
   51235.988311058827     
  -383.99426477182925     
   425.59997518708036     
   11982.847586847911     
   54010.508156144562     
  -382.85452812225378     
   486.52691014924903     
   12387.926398019004     
   57014.026376629168     
  -381.55989546273094     
   549.53555513390450     
   12815.531595843715     
   60271.724715139200     
  -380.10501775672344     
   614.74330795153355     
   13267.569531207269     
   63812.273663671927     
  -378.48424011049860     
   682.27763573876223     
   13746.161583684800     
   67668.420553038130     
  -376.69157519218248     
   752.27722654255729     
   14253.674737832596     
   71877.695178049253     
  -374.72067356972752     
   824.89330701630718     
   14792.757451667954     
   76483.260804103396     
  -372.56479051716371     
   900.29115541472561     
   15366.381907698742     
   81534.944884091878     
  -370.21674875819002     
   978.65184516979434     
   15977.893994329419     
   87090.494719124938     
  -367.66889651882093     
   1060.1742619174270     
   16631.072704722872     
   93217.114299495908     
  -364.91306014221198     
   1145.0774463341550     
   17330.201061969077     
   99993.357426001836     
  -361.94049037352943     
   1233.6033270957400     
   18080.151242664106     
   107511.47235858308     
  -358.74180124376790     
   1326.0199234157819     
   18886.487285353462     
   115880.32578163971     
  -355.30690025960456     
   1422.6251159509573     
   19755.589728715779     
   125229.07275561859     
  -351.62490832966097     
   1523.7511097087020     
   20694.807774382898     
   135711.79773128184     
  -347.68406750995968     
   1629.7697447880805     
   21712.646257367538     
   147513.42753381346     
  -343.47163421157580     
   1741.0988528411747     
   22818.996963871115     
   160857.32895191750     
  -338.97375495268369     
   1858.2099125783816     
   24025.426931010523     
   176015.15537458446     
  -334.17532101611630     
   1981.6373313967049     
   25345.540596319879     
   193319.73156861108     
  -329.05979743809189     
   2111.9897793452128     
   26795.438583084433     
   213182.08525774552     
  -323.60902052850230     
   2249.9641363592209     
   28394.304222517560     
   236114.20815199375     
  -317.80295650171126     
   2396.3627988746557     
   30165.160783657477     
   262759.84518015367     
  -311.61941162704568     
   2552.1153498900744     
   32135.859622508673     
   293936.65680953534     
  -305.03368136941731     
   2718.3059603177931     
   34340.384548580143     
   330694.88009626110     
  -298.01812195769253     
   2896.2084120625027     
   36820.596149302160     
   374399.82116568863     
  -290.54162220439758     
   3087.3313894558660     
   39628.594808044763     
   426851.31007386331     
  -282.56894546148754     
   3293.4778255599799     
   42829.979633598807     
   490454.40891721181     
  -274.05990017473846     
   3516.8237438951664     
   46508.387700477819     
   568489.20564430952     
  -264.96828074803415     
   3760.0248550033921     
   50772.056742810237     
   665467.04956841678     
  -255.24049533323381     
   4026.3626458968452     
   55763.059614573256     
   787900.08550183335     
  -244.81375865706440     
   4319.9510705728781     
   61672.310255837147     
   944751.00922424730     
  -233.61366730701434     
   4646.0267032750107     
   68757.942825018850     
   1151177.0436846996     
  -221.55087626486258     
   5011.4009869692027     
   77391.770652654290     
   1423731.0369043958     
  -208.51642943340914     
   5425.0547971744218     
   88069.753429437042     
   1814449.3560794860     
  -194.37500571035002     
   5899.4244897481094     
   101678.12360003349     
   2313594.3156763762     
  -178.95480630229744     
   6451.1950011671961     
   119030.08096760596     
   3271452.3604485411     
  -162.03176435019950     
   7107.6851377636531     
   143565.97367097059     
   3948236.4626166206     
  -143.30357297561883     
   7899.5444397925485     
   173177.74714059458     
   8212160.7109845933     
  -122.34403594539910     
   8919.4111888265106     
   234768.95247298048     
   4015815.3576169438     
  -98.515454905414472     
   10168.552489146701     
   264887.56765510689     
   42245515.976560906     
  -70.778440197568827     
   12285.093751982820     
   581728.93747932103     
  -48883450.658628777     
  -37.193703874907854     
   14277.173739530113     
   215103.05753961299     
   452113702.53960705     
   6.9079011857227437     
   23829.820949846224     
   3605955.8265867443     
   351914271.89996386     
   94.518337974939811     
   48457.992680903597     
   6245312.8658364173     
   351914271.89996386     
   9240.4939557494818     
  -8270276.9037249573     
   4044543226341.0381     
  -1.0463555928633868E+018
   9235.2218664792344     
  -3320257.2296330421     
   905476447750.87793     
  -1.2872178274170575E+018
   9234.9569583977209     
  -3198453.3310517124     
   591204827723.17285     
   1532632936117592.2     
   9234.6800559116364     
  -3094358.8201136431     
   591609469456.82397     
  -2.5530286809009754E+017
   9234.3907102766825     
  -2988691.0980673507     
   518719526181.62317     
  -1.5233631700182214E+017
   9234.0884629914417     
  -2886765.3927957751     
   471687382908.88440     
  -1.4185458016094067E+017
   9233.7728461784136     
  -2787049.4718956891     
   424327122526.36249     
  -1.1507328828441090E+017
   9233.4433830325870     
  -2689917.7956935698     
   382781560135.85498     
  -96960379316528432.     
   9233.0995883427859     
  -2595214.4209328075     
   344926510088.68909     
  -80792378823471312.     
   9232.7409690913264     
  -2502931.4716109154     
   310816698972.68707     
  -67516840541968432.     
   9232.3670251377534     
  -2413020.2573841847     
   279991887415.75208     
  -56361033820458488.     
   9231.9772499926712     
  -2325443.8569295667     
   252166150811.21603     
  -47050598596916000.     
   9231.5711316879915     
  -2240162.4790589605     
   227046576677.56082     
  -39266991160152536.     
   9231.1481537501313     
  -2157137.5380770457     
   204376439714.00522     
  -32764604211466792.     
   9230.7077962829899     
  -2076330.5192359122     
   183920904577.64062     
  -27332774924424988.     
   9230.2495371677360     
  -1997703.2945991263     
   165467816927.85205     
  -22796355991723736.     
   9229.7728533867412     
  -1921218.0350448913     
   148824873002.18326     
  -19008470284372676.     
   9229.2772224791661     
  -1846837.2348004472     
   133817962660.44722     
  -15846275555655970.     
   9228.7621241359539     
  -1774523.7045901192     
   120289429096.02452     
  -13206976405271028.     
   9228.2270419421911     
  -1704240.5735361774     
   108096548472.62041     
  -11004584457634528.     
   9227.6714652749524     
  -1635951.2886168850     
   97110134287.602066     
  -9167179625826986.0     
   9227.0948913649354     
  -1569619.6148099164     
   87213273504.354691     
  -7634619578530015.0     
   9226.4968275302781     
  -1505209.6350509890     
   78300178785.138733     
  -6356620456577518.0     
   9225.8767935911001     
  -1442685.7502113753     
   70275146258.091354     
  -5291148460090924.0     
   9225.2343244733111     
  -1382012.6791277658     
   63051609826.372009     
  -4403072891235266.5     
   9224.5689730102786     
  -1323155.4585487288     
   56551282961.061241     
  -3663038385912502.0     
   9223.8803129509215     
  -1266079.4431564619     
   50703379558.483025     
  -3046519883875287.0     
   9223.1679421826320     
  -1210750.3055521429     
   45443907677.970490     
  -2533032314777257.0     
   9222.4314861773946     
  -1157134.0362223431     
   40715028142.116699     
  -2105468263620334.8     
   9221.6706016691005     
  -1105196.9435611875     
   36464473336.455017     
  -1749544207311347.5     
   9220.8849805698683     
  -1054905.6538385849     
   32645019710.023926     
  -1453336771826992.8     
   9220.0743541327010     
  -1006227.1111868941     
   29214009717.323948     
  -1206894998911263.0     
   9219.2384973673798     
  -959128.57759519946     
   26132918126.766609     
  -1001915777954385.1     
   9218.3772337157989     
  -913577.63289731636     
   23366959135.490372     
  -831472613718896.12     
   9217.4904399923416     
  -869542.17474644969     
   20884729990.704845     
  -689788633147288.25     
   9216.5780515938986     
  -826990.41861401976     
   18657888242.854004     
  -572046952197510.50     
   9215.6400679832514     
  -785890.89775751787     
   16660859124.145123     
  -474232069817769.56     
   9214.6765584482691     
  -746212.46322300553     
   14870570545.386543     
  -392997367170440.06     
   9213.6876681380982     
  -707924.28381388809     
   13266212995.452774     
  -325554377511436.06     
   9212.6736243759678     
  -670995.84607281804     
   11829022087.938141     
  -269580284553411.75     
   9211.6347432464863     
  -635396.95427168976     
   10542081645.117609     
  -223140659470981.50     
   9210.5714364533433     
  -601097.73038437846     
   9390145424.8405094     
  -184624951893384.25     
   9209.4842184411682     
  -568068.61406546144     
   8359475705.1665611     
  -152692619177087.28     
   9208.3737137727585     
  -536280.36263432889     
   7437697221.2528038     
  -126228171610203.25     
   9207.2406647502212     
  -505704.05104430858     
   6613664962.4285717     
  -104303650495438.41     
   9206.0859392654766     
  -476311.07186453580     
   5877344566.4768677     
  -86147324019434.688     
   9204.9105388622156     
  -448073.13525314745     
   5219704122.6865120     
  -71117575851990.875     
   9203.7156069877092     
  -420962.26892897999     
   4632616307.4146423     
  -58681128409177.719     
   9202.5024374087589     
  -394950.81814827590     
   4108769889.1042280     
  -48394886587216.484     
   9201.2724827616221     
  -370011.44567288272     
   3641589720.7264528     
  -39890804448821.992     
   9200.0273632008812     
  -346117.13174058223     
   3225164411.4004612     
  -32863272541442.461     
   9198.7688751068563     
  -323241.17403725639     
   2854180965.2878284     
  -27058610930789.965     
   9197.4989998054334     
  -301357.18766211276     
   2523865718.2568569     
  -22266317109070.371     
   9196.2199122478869     
  -280439.10509444686     
   2229930982.0028296     
  -18311778359605.293     
   9194.9339895915109     
  -260461.17616091034     
   1968526851.3158519     
  -15050204661453.113     
   9193.6438196145664     
  -241397.96799745475     
   1736197687.8396742     
  -12361579805911.258     
   9192.3522088912396     
  -223224.36501328414     
   1529842828.6299596     
  -10146460032626.000     
   9191.0621906438191     
  -205915.56885331456     
   1346681125.9390659     
  -8322480030559.3037     
   9189.7770321803946     
  -189447.09835689637     
   1184218942.7802715     
  -6821447073296.8584     
   9188.5002418166823     
  -173794.78951898019     
   1040221281.9883078     
  -5586925757937.0352     
   9187.2355751704581     
  -158934.79544574185     
   912685742.49283504     
  -4572230680422.1973     
   9185.9870407061881     
  -144843.58631406643     
   799819034.78313267     
  -3738758873779.0840     
   9184.7589043960215     
  -131497.94932625096     
   700015808.57730198     
  -3054604947124.4624     
   9183.5556933512726     
  -118874.98866476325     
   611839568.84654021     
  -2493411282370.2949     
   9182.3821982657937     
  -106952.12544691490     
   534005480.31803715     
  -2033413833921.0630     
   9181.2434744994371     
  -95707.097677810263     
   465364876.11778998     
  -1656650439257.4434     
   9180.1448416159328     
  -85117.960203666196     
   404891306.62491548     
  -1348304262606.4646     
   9179.0918811752053     
  -75163.084663188885     
   351667978.07819259     
  -1096159472483.5161     
   9178.0904325652991     
  -65821.159440592804     
   304876446.01323342     
  -890150144602.94324     
   9177.1465866438430     
  -57071.189617292039     
   263786441.31799561     
  -721986585628.42322     
   9176.2666769434454     
  -48892.496924062994     
   227746717.61794201     
  -584845887835.81396     
   9175.4572681795435     
  -41264.719694319800     
   196176820.61680406     
  -473115805618.35797     
   9174.7251417833377     
  -34167.812817926068     
   168559688.25507265     
  -382182834700.40442     
   9174.0772781664728     
  -27582.047696248996     
   144435000.45358288     
  -308256959785.65350     
   9173.5208354084207     
  -21488.012198986591     
   123393203.98786393     
  -248226775587.51636     
   9173.0631240420626     
  -15866.610623923751     
   105070146.22912301     
  -199539785917.99533     
   9172.7115775982274     
  -10699.063658735327     
   89142257.000508130     
  -160103543428.04327     
   9172.4737185559297     
  -5966.9083469035686     
   75322224.361182630     
  -128204047763.31134     
   9172.3571193322477     
  -1651.9980576765274     
   63355114.933783628     
  -102438420132.12457     
   9172.3693579343926     
   2263.4975386176602     
   53014894.506326526     
  -81659388463.392776     
   9172.5179678870300     
   5797.0924893038446     
   44101308.725091502     
  -64929534526.116341     
   9172.8103820406614     
   8965.9845709726560     
   36437087.806067541     
  -51483609329.976433     
   9173.2538698624376     
   11787.055292576701     
   29865442.555187158     
  -40697510715.606255     
   9173.8554678095916     
   14276.869889081565     
   24247822.383748103     
  -32062762536.173016     
   9174.6219023885296     
   16451.677304092653     
   19461908.673754722     
  -25165531435.494759     
   9175.5595055099438     
   18327.410159448340     
   15399819.700809401     
  -19669387099.865734     
   9176.6741217631588     
   19919.684710705842     
   11966505.474180462     
  -15301146902.585083     
   9177.9710072518610     
   21243.800785615931     
   9078313.1433526836     
  -11839261800.531319     
   9179.4547196595395     
   22314.741704875236     
   6661705.4708784884     
  -9104294533.9956474     
   9181.1289992472521     
   23147.174178964768     
   4652116.5623198785     
  -6951117659.3926258     
   9182.9966405299037     
   23755.448190501458     
   2992930.9780521295     
  -5262531305.0346537     
   9185.0593544313724     
   24153.596814476976     
   1634572.4352873382     
  -3944029254.7981596     
   9187.3176207846518     
   24355.336144713867     
   533694.28075270716     
  -2919567779.1070604     
   9189.7705311224872     
   24374.064657461458     
  -347551.57632032107     
  -2127959581.1469488     
   9192.4156217978307     
   24222.864592470738     
  -1042130.0202488590     
  -1520435837.7722661     
   9195.2486975840529     
   23914.495308484151     
  -1578797.6789405344     
  -1056989005.6879238     
   9198.2636460334179     
   23461.417604174196     
  -1982245.3348568780     
  -708944562.19082677     
   9201.4522430211564     
   22875.697522191182     
  -2274868.2970284950     
  -442625931.55482709     
   9204.8039500732921     
   22169.378026390172     
  -2472434.3759214524     
  -267281123.30986443     
   9208.3057042713081     
   21353.032996820293     
  -2601444.3282095594     
  -70742388.365772456     
   9211.9417017478227     
   20441.381458681713     
  -2638368.7790506934     
  -161148679.79266670     
   9215.6931760369607     
   19431.476880856382     
  -2729326.6903338656     
   136461529.80025586     
   9249.3457878276440     
   8343.4971129418536     
  -1705865.2168319465     
   89570546.303399578     
   9260.9424127907896     
   1493.6187719708646     
  -1034086.1195564498     
   47308400.240948521     
   9258.9526152272538     
  -2789.7793212936003     
  -679273.11774933583     
   29736918.494393390     
   9248.1973492895613     
  -5628.5776882704040     
  -456246.22904138535     
   19034876.587124161     
   9231.5717860840505     
  -7552.9048974687521     
  -313484.65463795426     
   13013131.524412112     
   9210.9335749289603     
  -8876.3319545757968     
  -215886.16820486332     
   9148259.7577391528     
   9187.5363980499551     
  -9784.2329251425053     
  -147274.22002181970     
   6626909.0162593573     
   9162.2588973153415     
  -10396.349481196739     
  -97572.402399874540     
   4895698.6704380093     
   9135.7346913890760     
  -10792.417143125400     
  -60854.662371589438     
   3675943.1494099004     
   9108.4307435031496     
  -11027.766520931911     
  -33285.088751015202     
   2792555.5652996805     
   9080.6969290768338     
  -11141.831547837619     
  -12340.922011267608     
   2139495.7572779707     
   9052.7986490658768     
  -11163.420612444994     
   3705.2961683171870     
   1647835.0714329837     
   9024.9390030588074     
  -11113.997224014040     
   16064.059204064575     
   1272038.4841119959     
   8997.2742859701120     
  -11009.826206416617     
   25604.347834904525     
   981028.03131932800     
   8969.9250761910280     
  -10863.410191654857     
   32962.058069799496     
   753147.68090897566     
   8942.9843315073413     
  -10684.478382288817     
   38610.665676616816     
   572982.77953062893     
   8916.5234050680283     
  -10480.681626789534     
   42908.036523096525     
   429366.33351649612     
   8890.5965850782850     
  -10258.090825420617     
   46128.284024470253     
   314077.13002931530     
   8865.2445672450431     
  -10021.560459110215     
   48483.862499690120     
   220975.79865597840     
   8840.4971429847446     
  -9774.9978503869661     
   50141.180989609951     
   145418.21260946005     
   8816.3753028995343     
  -9521.5653539524883     
   51231.817584180899     
   83850.293640160744     
   8792.8928985353923     
  -9263.8340730258296     
   51860.694786482112     
   33523.336240183628     
   8770.0579664973720     
  -9003.9020365389169     
   52112.119808283489     
  -7708.9902778083269     
   8747.8737917018534     
  -8743.4859810652088     
   52054.302381199923     
  -41537.408090058270     
   8726.3397671170715     
  -8483.9932955608965     
   51742.771820524489     
  -69304.482345934899     
   8705.4520933195108     
  -8226.5788955022599     
   51222.988202929977     
  -92084.205854820815     
   8685.2043509413070     
  -7972.1905333473887     
   50532.356659018813     
  -110741.57871519616     
   8665.5879714998900     
  -7721.6051546532053     
   49701.794818654846     
  -125977.65174213116     
   8646.5926264300651     
  -7475.4582615300960     
   48756.962430588865     
  -138363.89619469544     
   8628.2065498555530     
  -7234.2677724308023     
   47719.233209128652     
  -148368.65368467246     
   8610.4168073718192     
  -6998.4535186417461     
   46606.468306493603     
  -156377.65198195979     
   8593.2095206013182     
  -6768.3532580839392     
   45433.635916628904     
  -162710.03925294121     
   8576.5700553362240     
  -6544.2358917367874     
   44213.310622231846     
  -167631.00112939870     
   8560.4831795638784     
  -6326.3124198968053     
   42956.078113761359     
  -171361.75465838882     
   8544.9331964749308     
  -6114.7450622278429     
   41670.864953823446     
  -174087.51398475564     
   8529.9040566079166     
  -5909.6548783459402     
   40365.208598937774     
  -175963.87423835025     
   8515.3794525302601     
  -5711.1281579932202     
   39045.479542150148     
  -177121.95689544518     
   8501.3428988518390     
  -5519.2217969742587     
   37717.064865434309     
  -177672.57867156353     
   8487.7777998807705     
  -5333.9678334971786     
   36384.520525397580     
  -177709.64386612040     
   8474.6675068371260     
  -5155.3772866926820     
   35051.698196401681     
  -177312.91959399299     
   8461.9953662197531     
  -4983.4434129530600     
   33721.851299446731     
  -176550.31363797301     
   8449.7447606593414     
  -4818.1444748365384     
   32397.723947161932     
  -175479.75515270577     
   8437.8991433757456     
  -4659.4461005098419     
   31081.625783516640     
  -174150.74872857571     
   8426.4420671801690     
  -4507.3032981309198     
   29775.495168052323     
  -172605.66948816035     
   8415.3572088160563     
  -4361.6621785935604     
   28480.952646891117     
  -170880.83828089444     
   8404.6283893105174     
  -4222.4614310768729     
   27199.346359784417     
  -169007.42733703068     
   8394.2395909065217     
  -4089.6335885405197     
   25931.790654756682     
  -167012.21380206465     
   8384.1749710609220     
  -3963.1061142755248     
   24679.199051241198     
  -164918.21980025619     
   8374.4188739221190     
  -3842.8023356405738     
   23442.312402739277     
  -162745.24944864993     
   8364.9558396410121     
  -3728.6422470540392     
   22221.723031874400     
  -160510.34422074177     
   8355.7706118181977     
  -3620.5432008488060     
   21017.895450218835     
  -158228.17120876448     
   8346.8481433474644     
  -3518.4205018078765     
   19831.184166153100     
  -155911.34976410927     
   8338.1736008791431     
  -3422.1879187851878     
   18661.849042922280     
  -153570.73526927183     
   8329.7323680959598     
  -3331.7581248568749     
   17510.068528402742     
  -151215.65590879312     
   8321.5100479674966     
  -3247.0430757631511     
   16375.951109086791     
  -148854.12152710822     
   8313.4924641268717     
  -3167.9543349963515     
   15259.545197633492     
  -146492.99668261252     
   8305.6656614937929     
  -3094.4033526959829     
   14160.847722513896     
  -144138.15615966730     
   8298.0159062516286     
  -3026.3017045114070     
   13079.811551316390     
  -141794.61202795833     
   8290.5296852717329     
  -2963.5612957303492     
   12016.351961106702     
  -139466.63007422362     
   8283.1937050660690     
  -2906.0945352387075     
   10970.352235550024     
  -137157.82432873355     
   8275.9948903384393     
  -2853.8144832671210     
   9941.6685530845207     
  -134871.24441149159     
   8268.9203821955343     
  -2806.6349763344138     
   8930.1342199983337     
  -132609.44640384210     
   8261.9575360709732     
  -2764.4707323544940     
   7935.5633719695161     
  -130374.55857285211     
   8255.0939194086841     
  -2727.2374384678874     
   6957.7541826731249     
  -128168.33514987564     
   8248.3173091459194     
  -2694.8518238385818     
   5996.4916690490572     
  -125992.20599355684     
   8241.6156890310358     
  -2667.2317193557160     
   5051.5501240973799     
  -123847.31706130030     
   8234.9772468065930     
  -2644.2961059301283     
   4122.6952461376268     
  -121734.56915751882     
   8228.3903712844130     
  -2625.9651528711438     
   3209.6859774562445     
  -119654.64723473940     
   8221.8436493357312     
  -2612.1602476195139     
   2312.2761231956983     
  -117608.05161795186     
   8215.3258628166459     
  -2602.8040179713721     
   1430.2157360610586     
  -115595.11954682860     
   8208.8259854463249     
  -2597.8203477825700     
   563.25233945984326     
  -113616.04880803604     
   8202.3331796532275     
  -2597.1343870004212     
  -288.86802660042775     
  -111670.91521065160     
   8195.8367934025100     
  -2600.6725567936232     
  -1126.3998906803154     
  -109759.69020328252     
   8189.3263570160498     
  -2608.3625504383363     
  -1949.5975672049351     
  -107882.25385758519     
   8182.7915799949424     
  -2620.1333305341909     
  -2758.7144711368246     
  -106038.40942713700     
   8176.2223478530150     
  -2635.9151230666339     
  -3554.0025418403529     
  -104227.89274604357     
   8169.6087189686377     
  -2655.6394087648237     
  -4335.7117374356803     
  -102450.38334735954     
   8162.9409214611269     
  -2679.2389121397650     
  -5104.0896125408781     
  -100705.51205809553     
   8156.2093500970732     
  -2706.6475885535588     
  -5859.3809529765949     
  -98992.869384728154     
   8149.4045632311490     
  -2737.8006096194053     
  -6601.8274733620565     
  -97312.011471061385     
   8142.5172797852128     
  -2772.6343472012977     
  -7331.6675593950094     
  -95662.466322256398     
   8135.5383762689271     
  -2811.0863562418153     
  -8049.1360568119326     
  -94043.738792914795     
   8128.4588838445488     
  -2853.0953566282419     
  -8754.4640977587951     
  -92455.314974061286     
   8121.2699854380708     
  -2898.6012142727996     
  -9447.8789600642558     
  -90896.666252746320     
   8113.9630128984782     
  -2947.5449215653603     
  -10129.603956959852     
  -89367.252509373895     
   8106.5294442065133     
  -2999.8685773347102     
  -10799.858350780158     
  -87866.525790766274     
   8098.9609007340187     
  -3055.5153664471877     
  -11458.857294210906     
  -86393.931508283014     
   8091.2491445546320     
  -3114.4295391340229     
  -12106.811780523029     
  -84948.912777882579     
   8083.3860758064066     
  -3176.5563901512232     
  -12743.928626357148     
  -83530.910255388444     
   8075.3637301066410     
  -3241.8422378502974     
  -13370.410453272561     
  -82139.365498491970     
   8067.1742760190964     
  -3310.2344032197570     
  -13986.455694511253     
  -80773.721653227331     
   8058.8100125735555     
  -3381.6811889733117     
  -14592.258606910458     
  -79433.424919694240     
   8050.2633668375647     
  -3456.1318587251071     
  -15188.009293808158     
  -78117.925525472601     
   8041.5268915400793     
  -3533.5366162977507     
  -15773.893735249203     
  -76826.679248718501     
   8032.5932627466264     
  -3613.8465852099102     
  -16350.093829614594     
  -75559.147238410078     
   8023.4552775854909     
  -3697.0137883687034     
  -16916.787433902668     
  -74314.797636118892     
   8014.1058520243942     
  -3782.9911279938942     
  -17474.148416173561     
  -73093.105718360253     
   8004.5380186970315     
  -3871.7323658069813     
  -18022.346709061265     
  -71893.554134289967     
   7994.7449247787990     
  -3963.1921034923057     
  -18561.548365068440     
  -70715.633960663341     
   7984.7198299110059     
  -4057.3257634544102     
  -19091.915619773416     
  -69558.844375935892     
   7974.4561041728030     
  -4154.0895698853265     
  -19613.606952592934     
  -68422.693143189405     
   7963.9472261000556     
  -4253.4405301447259     
  -20126.777151166854     
  -67306.696982315712     
   7953.1867807503586     
  -4355.3364164689783     
  -20631.577378534224     
  -66210.381461412486     
   7942.1684578133600     
  -4459.7357480140518     
  -21128.155239494816     
  -65133.280942531870     
   7930.8860497655633     
  -4566.5977732291976     
  -21616.654846563808     
  -64074.939198210210     
   7919.3334500687743     
  -4675.8824525719838     
  -22097.216890550386     
  -63034.908979493353     
   7907.5046514113255     
  -4787.5504415681007     
  -22569.978707896586     
  -62012.751728170348     
   7895.3937439912352     
  -4901.5630742024878     
  -23035.074345857862     
  -61008.038580628585     
   7882.9949138404645     
  -5017.8823466551639     
  -23492.634635212577     
  -60020.349024541014     
   7870.3024411894030     
  -5136.4709013754364     
  -23942.787252896636     
  -59049.271776680274     
   7857.3106988707623     
  -5257.2920114857325     
  -24385.656791221736     
  -58094.404147343230     
   7844.0141507620383     
  -5380.3095655196012     
  -24821.364822326803     
  -57155.352290785180     
   7830.4073502657202     
  -5505.4880524866876     
  -25250.029964507692     
  -56231.730714378449     
   7816.4849388264329     
  -5632.7925472601210     
  -25671.767944865533     
  -55323.162396942593     
   7802.2416444842147     
  -5762.1886962793915     
  -26086.691662842601     
  -54429.278711373576     
   7787.6722804631436     
  -5893.6427035694423     
  -26494.911253177903     
  -53549.718869142765     
   7772.7717437945303     
  -6027.1213170641286     
  -26896.534144696474     
  -52684.130258375037     
   7757.5350139739303     
  -6162.5918152299555     
  -27291.665121634287     
  -51832.167917241852     
   7741.9571516512215     
  -6300.0219939865756     
  -27680.406381013599     
  -50993.494615131887     
   7726.0332973530203     
  -6439.3801539156775     
  -28062.857590627093     
  -50167.780414152323     
   7709.7586702367207     
  -6580.6350877515788     
  -28439.115943733232     
  -49354.702886770203     
   7693.1285668754608     
  -6723.7560681493715     
  -28809.276215384009     
  -48553.946392559694     
   7676.1383600733288     
  -6868.7128357211523     
  -29173.430813328210     
  -47765.202542539148     
   7658.7834977101529     
  -7015.4755873354661     
  -29531.669832397252     
  -46988.169586783581     
   7641.0595016152120     
  -7164.0149646772052     
  -29884.081104298130     
  -46222.552190633680     
   7622.9619664692391     
  -7314.3020430522702     
  -30230.750245727882     
  -45468.061717728371     
   7604.4865587341083     
  -7466.3083204381164     
  -30571.760708610847     
  -44724.415729978464     
   7585.6290156095884     
  -7620.0057067761081     
  -30907.193826585684     
  -43991.337550653370     
   7566.3851440165827     
  -7775.3665134881121     
  -31237.128858215583     
  -43268.556883152596     
   7546.7508196062972     
  -7932.3634432207491     
  -31561.643034839231     
  -42555.808818344631     
   7526.7219857947648     
  -8090.9695798102894     
  -31880.811600976813     
  -41852.834220803888     
   7506.2946528221983     
  -8251.1583784568138     
  -32194.707857632842     
  -41159.379232522006     
   7485.4648968366455     
  -8412.9036561055873     
  -32503.403201876761     
  -40475.195417494215     
   7464.2288590014414     
  -8576.1795820290499     
  -32806.967167507966     
  -39800.039272117974     
   7442.5827446259582     
  -8740.9606686029420     
  -33105.467462048851     
  -39133.672467339748     
   7420.5228223191807     
  -8907.2217622719490     
  -33398.970005553900     
  -38475.861052487839     
   7398.0454231656377     
  -9074.9380346944490     
  -33687.538963447550     
  -37826.376427990144     
   7375.1469399232483     
  -9244.0849740697122     
  -33971.236786657479     
  -37184.993617760447     
   7351.8238262426321     
  -9414.6383766333329     
  -34250.124238790682     
  -36551.492895430390     
   7328.0725959074798     
  -9586.5743383190747     
  -34524.260435506410     
  -35925.657915965683     
   7303.8898220955552     
  -9759.8692465825316     
  -34793.702869876157     
  -35307.277179954661     
   7279.2721366599562     
  -9934.4997723790366     
  -35058.507448725810     
  -34696.142531184130     
   7254.2162294302270     
  -10110.442862295125     
  -35318.728517709693     
  -34092.049947038293     
   7228.7188475329731     
  -10287.675730820181     
  -35574.418892312482     
  -33494.799043214851     
   7202.7767947316106     
  -10466.175852763805     
  -35825.629885136594     
  -32904.192867471254     
   7176.3869307849054     
  -10645.920955805752     
  -36072.411331642630     
  -32320.038055777666     
   7149.5461708239736     
  -10826.889013177512     
  -36314.811617060957     
  -31742.144355728640     
   7122.2514847474176     
  -11009.058236469486     
  -36552.877699728924     
  -31170.324921587569     
   7094.4998966342937     
  -11192.407068560411     
  -36786.655136640831     
  -30604.395726770574     
   7066.2884841746054     
  -11376.914176663491     
  -37016.188104591609     
  -30044.175932659684     
   7037.6143781170440     
  -11562.558445485187     
  -37241.519424086560     
  -29489.487287474160     
   7008.4747617336916     
  -11749.318970492261     
  -37462.690578742615     
  -28940.154421590680     
   6978.8668703014309     
  -11937.175051281380     
  -37679.741736904543     
  -28396.004554067596     
   6948.7879905998007     
  -12126.106185051291     
  -37892.711771060058     
  -27856.867325244068     
   6918.2354604250513     
  -12316.092060168939     
  -38101.638275999387     
  -27322.574711748141     
   6887.2066681201741     
  -12507.112549824782     
  -38306.557586337498     
  -26792.961301087755     
   6855.6990521206772     
  -12699.147705780864     
  -38507.504796095658     
  -26267.863336452116     
   6823.7101005158847     
  -12892.177752198901     
  -38704.513771119047     
  -25747.119585378074     
   6791.2373506255744     
  -13086.183079546723     
  -38897.617168009383     
  -25230.570566502116     
   6758.2783885917424     
  -13281.144238584891     
  -39086.846447258147     
  -24718.058736332729     
   6724.8308489853171     
  -13477.041934422488     
  -39272.231887780639     
  -24209.428274786995     
   6690.8924144276461     
  -13673.857020641541     
  -39453.802599841540     
  -23704.525120926679     
   6656.4608152265882     
  -13871.570493486766     
  -39631.586538248492     
  -23203.196670991725     
   6621.5338290270593     
  -14070.163486115589     
  -39805.610513280932     
  -22705.292010253448     
   6586.1092804758746     
  -14269.617262907186     
  -39975.900203357829     
  -22210.661290391708     
   6550.1850409007529     
  -14469.913213823171     
  -40142.480163035769     
  -21719.156394420115     
   6513.7590280033573     
  -14671.032848820745     
  -40305.373835993916     
  -21230.629876317089     
   6476.8292055662387     
  -14872.957792310895     
  -40464.603560066302     
  -20744.936044845217     
   6439.3935831735853     
  -15075.669777662068     
  -40620.190580402639     
  -20261.929493125335     
   6401.4502159456542     
  -15279.150641742077     
  -40772.155051601076     
  -19781.466461999644     
   6362.9972042868130     
  -15483.382319496246     
  -40920.516050066071     
  -19303.403478019009     
   6324.0326936470801     
  -15688.346838561789     
  -41065.291576151219     
  -18827.598115998244     
   6284.5548742971041     
  -15894.026313907219     
  -41206.498562021203     
  -18353.908538968230     
   6244.5619811165025     
  -16100.402942502433     
  -41344.152876063468     
  -17882.193407270810     
   6204.0522933954990     
  -16307.458998009135     
  -41478.269326617999     
  -17412.312005519911     
   6163.0241346498096     
  -16515.176825492330     
  -41608.861666659395     
  -16944.123767132245     
   6121.4758724487283     
  -16723.538836146261     
  -41735.942594912893     
  -16477.488826889734     
   6079.4059182563815     
  -16932.527502036330     
  -41859.523761114564     
  -16012.266926468859     
   6036.8127272861129     
  -17142.125350846774     
  -41979.615763063077     
  -15548.318678580094     
   5993.6947983679975     
  -17352.314960637312     
  -42096.228153152428     
  -15085.503933212009     
   5950.0506738294480     
  -17563.078954601824     
  -42209.369432651518     
  -14623.683148629048     
   5905.8789393889401     
  -17774.399995824118     
  -42319.047056266238     
  -14162.716160404658     
   5861.1782240628381     
  -17986.260782033456     
  -42425.267427469269     
  -13702.462882193491     
   5815.9472000853502     
  -18198.644040349842     
  -42528.035899085720     
  -13242.782548502135     
   5770.1845828416290     
  -18411.532522018057     
  -42627.356768199490     
  -12783.534354157007     
   5723.8891308140583     
  -18624.908997128194     
  -42723.233275855666     
  -12324.576539494126     
   5677.0596455417563     
  -18838.756249317583     
  -42815.667599901870     
  -11865.767068205594     
   5629.6949715933524     
  -19053.057070449624     
  -42904.660852913410     
  -11406.963018722297     
   5581.7939965531004     
  -19267.794255270790     
  -42990.213075553831     
  -10948.020511245695     
   5533.3556510203807     
  -19482.950596033144     
  -43072.323229388174     
  -10488.795100471170     
   5484.3789086226907     
  -19698.508877088221     
  -43150.989192641704     
  -10029.140853878189     
   5434.8627860421902     
  -19914.451869442441     
  -43226.207749045796     
  -9568.9110857187097     
   5384.8063430559168     
  -20130.762325270527     
  -43297.974582188683     
  -9107.9576731732159     
   5334.2086825897632     
  -20347.422972387842     
  -43366.284264737486     
  -8646.1311369173854     
   5283.0689507863399     
  -20564.416508670347     
  -43431.130248264366     
  -8183.2806534133779     
   5231.3863370868521     
  -20781.725596423919     
  -43492.504853164966     
  -7719.2536342008607     
   5179.1600743271219     
  -20999.332856695386     
  -43550.399255421471     
  -7253.8960575868196     
   5126.3894388479112     
  -21217.220863523573     
  -43604.803475853376     
  -6787.0518537049002     
   5073.0737506196929     
  -21435.372138125098     
  -43655.706364756159     
  -6318.5630137014850     
   5019.2123733820545     
  -21653.769143005382     
  -43703.095587358919     
  -5848.2699111648362     
   4964.8047147979014     
  -21872.394276003015     
  -43746.957611692655     
  -5376.0098641317436     
   4909.8502266226678     
  -22091.229864246427     
  -43787.277685673645     
  -4901.6190350964062     
   4854.3484048887176     
  -22310.258158031706     
  -43824.039828436871     
  -4424.9297917916047     
   4798.2987901051838     
  -22529.461324607484     
  -43857.226801875302     
  -3945.7735158371179     
   4741.7009674734409     
  -22748.821441870288     
  -43886.820103244085     
  -3463.9768553607437     
   4684.5545671184827     
  -22968.320491952541     
  -43912.799929659290     
  -2979.3659726957453     
   4626.8592643364464     
  -23187.940354712831     
  -43935.145174454505     
  -2491.7614500635486     
   4568.6147798585525     
  -23407.662801112285     
  -43953.833385329985     
  -2000.9831437193036     
   4509.8208801317505     
  -23627.469486472884     
  -43968.840758907878     
  -1506.8453152336908     
   4450.4773776163684     
  -23847.341943617081     
  -43980.142098772129     
  -1009.1607678070199     
   4390.5841311010699     
  -24067.261575875342     
  -43987.710804530681     
  -507.73666866517658     
   4330.1410460354691     
  -24287.209649960529     
  -43991.518829545676     
  -2.3783605494826947     
   4269.1480748807198     
  -24507.167288702523     
  -43991.536667249791     
   507.11516989323343     
   4207.6052174784691     
  -24727.115463629332     
  -43987.733303475594     
   1020.9465290688732     
   4145.5125214385371     
  -24947.034987399296     
  -43980.076204507575     
   1539.3255975185057     
   4082.8700825457245     
  -25166.906506066876     
  -43968.531262526187     
   2062.4640001260082     
   4019.6780451861650     
  -25386.710491179507     
  -43953.062782525245     
   2590.5811092569461     
   3955.9366027936567     
  -25606.427231696332     
  -43933.633424205815     
   3123.8983921233016     
   3891.6459983164254     
  -25826.036825722513     
  -43910.204186264891     
   3662.6456875413041     
   3826.8065247047953     
  -26045.519172047192     
  -43882.734343608332     
   4207.0552003561652     
   3761.4185254202657     
  -26264.853961480232     
  -43851.181429605662     
   4757.3681433424208     
   3695.4823949665088     
  -26484.020667975568     
  -43815.501168530594     
   5313.8284715291456     
   3628.9985794428349     
  -26702.998539534383     
  -43775.647454994119     
   5876.6896026712293     
   3561.9675771206817     
  -26921.766588879302     
  -43731.572282974092     
   6446.2090256923611     
   3494.3899390437323     
  -27140.303583874935     
  -43683.225715281398     
   7022.6521666618482     
   3426.2662696522630     
  -27358.588037723221     
  -43630.555824031435     
   7606.2923392762768     
   3357.5972274323740     
  -27576.598198862011     
  -43573.508631486860     
   8197.4081814920210     
   3288.3835255907734     
  -27794.312040616049     
  -43512.028070125671     
   8796.2889259471976     
   3218.6259327558109     
  -28011.707250549312     
  -43446.055903181070     
   9403.2290149696219     
   3148.3252737054945     
  -28228.761219521191     
  -43375.531685568792     
   10018.534321573165     
   3077.4824301232570     
  -28445.451030430500     
  -43300.392678156997     
   10642.516530668699     
   3006.0983413822614     
  -28661.753446636340     
  -43220.573804176980     
   11275.499758088939     
   2934.1740053590797     
  -28877.644900036757     
  -43136.007555991317     
   11917.814521105627     
   2861.7104792776131     
  -29093.101478794448     
  -43046.623947083019     
   12569.804580694739     
   2788.7088805841558     
  -29308.098914693972     
  -42952.350412727814     
   13231.821110184377     
   2715.1703878545445     
  -29522.612570111800     
  -42853.111754401427     
   13904.229329720989     
   2641.0962417343849     
  -29736.617424583870     
  -42748.830034428524     
   14587.402695623705     
   2566.4877459133754     
  -29950.088060955473     
  -42639.424514211343     
   15281.729985178716     
   2491.3462681348055     
  -30162.998651089303     
  -42524.811539322502     
   15987.608994036049     
   2415.6732412413503     
  -30375.322941117283     
  -42404.904471867230     
   16705.453874865991     
   2339.4701642583263     
  -30587.034236216459     
  -42279.613567805740     
   17435.689250082538     
   2262.7386035156292     
  -30798.105384882056     
  -42148.845898430118     
   18178.756900208489     
   2185.4801938096371     
  -31008.508762682322     
  -42012.505221678555     
   18935.110518790607     
   2107.6966396063958     
  -31218.216255468491     
  -41870.491892787621     
   19705.222258756530     
   2029.3897162874941     
  -31427.199242015075     
  -41722.702725846953     
   20489.577414364139     
   1950.5612714400652     
  -31635.428576067796     
  -41569.030895239215     
   21288.681335633464     
   1871.2132261924480     
  -31842.874567768944     
  -41409.365785221969     
   22103.053858248531     
   1791.3475765970827     
  -32049.506964435215     
  -41243.592881285105     
   22933.236387177509     
   1710.9663950623069     
  -32255.294930659376     
  -41071.593608381270     
   23779.787247538985     
   1630.0718318347836     
  -32460.207027690387     
  -40893.245204024737     
   24643.285934045140     
   1548.6661165343733     
  -32664.211192099254     
  -40708.420559519393     
   25524.334062982780     
   1466.7515597433496     
  -32867.274713633167     
  -40516.988054047026     
   26423.552862027398     
   1384.3305546519405     
  -33069.364212287241     
  -40318.811407581816     
   27341.590062986361     
   1301.4055787622715     
  -33270.445614511467     
  -40113.749482109422     
   28279.114050979188     
   1217.9791956528848     
  -33470.484128533564     
  -39901.656126727074     
   29236.822295604255     
   1134.0540568061090     
  -33669.444218749151     
  -39682.379959510043     
   30215.435142596863     
   1049.6329035006613     
  -33867.289579137781     
  -39455.764195940566     
   31215.704584951829     
   964.71856877197820     
  -34063.983105656509     
  -39221.646411553433     
   32238.408031935232     
   879.31397944288824     
  -34259.486867563683     
  -38979.858351313909     
   33284.357320976400     
   793.42215822736830     
  -34453.762077620479     
  -38730.225671406595     
   34354.392598578059     
   707.04622591025316     
  -34646.769061116298     
  -38472.567726917252     
   35449.391504210536     
   620.18940360591330     
  -34838.467223660176     
  -38206.697290635682     
   36570.263188431156     
   532.85501509905669     
  -35028.815017678571     
  -37932.420316722440     
   37717.957754996394     
   445.04648927097253     
  -35217.769907554277     
  -37649.535633559972     
   38893.460339424033     
   356.76736261469284     
  -35405.288333340715     
  -37357.834681014283     
   40097.800935842803     
   268.02128184272624     
  -35591.325672978237     
  -37057.101173995470     
   41332.048488562352     
   178.81200659119875     
  -35775.836202939056     
  -36747.110810331244     
   42597.321140063468     
   89.143412224431273     
  -35958.773057219332     
  -36427.630901780780     
   43894.780423681812     
 -0.98050725581114884     
  -36140.088184595297     
  -36098.420048603155     
   45225.641876917012     
  -91.555636191946888     
  -36319.732304053119     
  -35759.227734526285     
   46591.169442357583     
  -182.57773413840005     
  -36497.654858298709     
  -35409.793963708595     
   47992.686426441949     
  -274.04243261069263     
  -36673.803965246749     
  -35049.848815510290     
   49431.570267219962     
  -365.94523171062315     
  -36848.126367381796     
  -34679.112038506129     
   50909.263419624396     
  -458.28149662207539     
  -37020.567378885207     
  -34297.292562858958     
   52427.270043830169     
  -551.04645397170987     
  -37191.070830386176     
  -33904.088037530237     
   53987.163414630988     
  -644.23518804848368     
  -37359.579011259804     
  -33499.184311920493     
   55590.589661059952     
  -737.84263687561725     
  -37526.032609263260     
  -33082.254889462551     
   57239.267705453080     
  -831.86358812827882     
  -37690.370647441101     
  -32652.960381671648     
   58935.000100811689     
  -926.29267488988842     
  -37852.530418097565     
  -32210.947880915570     
   60679.669594884814     
  -1021.1243712395528     
  -38012.447413697242     
  -31755.850358953921     
   62475.252186132151     
  -1116.3529876627219     
  -38170.055254513514     
  -31287.285967557938     
   64323.813669085182     
  -1211.9726662767166     
  -38325.285612845015     
  -30804.857365039788     
   66227.523600759698     
  -1307.9773758623023     
  -38478.068133602697     
  -30308.150938034101     
   68188.652368483483     
  -1404.3609066919807     
  -38628.330351060962     
  -29796.736045270467     
   70209.585983744226     
  -1501.1168651451330     
  -38775.997601550116     
  -29270.164150392397     
   72292.823897560229     
  -1598.2386680995771     
  -38920.992931854002     
  -28727.967971160680     
   74440.994698576236     
  -1695.7195370884876     
  -39063.237003059206     
  -28169.660510921371     
   76656.854703580437     
  -1793.5524922109764     
  -39202.647989588120     
  -27594.734100644506     
   78943.304901127209     
  -1891.7303457839346     
  -39339.141473124444     
  -27002.659313886063     
   81303.390301738124     
  -1990.2456957219863     
  -39472.630331125722     
  -26392.883886623014     
   83740.318257353982     
  -2089.0909186316171     
  -39603.024619591510     
  -25764.831499692871     
   86257.459024717726     
  -2188.2581626046740     
  -39730.231449733263     
  -25117.900557007473     
   88858.365210274569     
  -2287.7393396955299     
  -39854.154858170601     
  -24451.462817930427     
   91546.774212305972     
  -2387.5261180652237     
  -39974.695670243775     
  -23764.862011338118     
   94326.628679700851     
  -2487.6099137748288     
  -40091.751356012719     
  -23057.412296240378     
   97202.081229497286     
  -2587.9818822091952     
  -40205.215878470874     
  -22328.396687019129     
   100177.51626983804     
  -2688.6329091109724     
  -40314.979533475904     
  -21577.065314995361     
   103257.55703433076     
  -2789.5536012035545     
  -40420.928780856491     
  -20802.633637237861     
   106447.08920207786     
  -2890.7342763801576     
  -40522.946066120137     
  -20004.280468222296     
   109751.27156635661     
  -2992.1649534347639     
  -40620.909632119379     
  -19181.145931474639     
   113175.55861350913     
  -3093.8353413090331     
  -40714.693320052749     
  -18332.329241873300     
   116725.72061463610     
  -3195.7348278275399     
  -40804.166359000592     
  -17456.886337263546     
   120407.86095099551     
  -3297.8524678918243     
  -40889.193143294084     
  -16553.827380131061     
   124228.44668611589     
  -3400.1769711017037     
  -40969.632996819368     
  -15622.114029985212     
   128194.32514606701     
  -3502.6966887701115     
  -41045.339923372812     
  -14660.656591389687     
   132312.76033554922     
  -3605.3996002953572     
  -41116.162342073461     
  -13668.310888873089     
   136591.45305425566     
  -3708.2732988521448     
  -41181.942806773062     
  -12643.874990966147     
   141038.58251491465     
  -3811.3049763599170     
  -41242.517708305742     
  -11586.085622104310     
   145662.83116834212     
  -3914.4814076840848     
  -41297.716958331854     
  -10493.614388341719     
   150473.43221634376     
  -4017.7889340224610     
  -41347.363653419510     
  -9365.0636467191653     
   155480.20063198387     
  -4121.2134454256693     
  -41391.273717891250     
  -8198.9621419792584     
   160693.58735913297     
  -4224.7403623964801     
  -41429.255523838168     
  -6993.7602367857871     
   166124.71782078408     
  -4328.3546165088419     
  -41461.109486562957     
  -5747.8248531298777     
   171785.45436836759     
  -4432.0406299828546     
  -41486.627633559197     
  -4459.4339453671482     
   177688.44378411467     
  -4535.7822941469794     
  -41505.593144965082     
  -3126.7706169862577     
   183847.18995070094     
  -4639.5629467134031     
  -41517.779863238437     
  -1747.9166923560297     
   190276.11180464918     
  -4743.3653477865819     
  -41522.951769603882     
  -320.84585382112823     
   196990.62878876837     
  -4847.1716545186009     
  -41520.862424583196     
   1156.5838620946029     
   204007.23211094769     
  -4950.9633943179215     
  -41511.254369670642     
   2686.6381029267459     
   211343.58450951710     
  -5054.7214365104446     
  -41493.858486946454     
   4271.7149867480903     
   219018.60914071935     
  -5158.4259623433782     
  -41468.393313091328     
   5914.3545553035237     
   227052.60667206196     
  -5262.0564332131544     
  -41434.564303939711     
   7617.2491053439517     
   235467.36542785549     
  -5365.5915569885128     
  -41392.063045311217     
   9383.2543460529087     
   244286.30007903441     
  -5469.0092522886871     
  -41340.566405454469     
   11215.401596645628     
   253534.58952666091     
  -5572.2866105643807     
  -41279.735623917615     
   13116.911018095543     
   263239.33908057306     
  -5675.3998558156409     
  -41209.215331219377     
   15091.206061199888     
   273429.75764101755     
  -5778.3243017658415     
  -41128.632492957615     
   17141.929243507475     
   284137.34639941575     
  -5881.0343062944285     
  -41037.595271495084     
   19272.959341503141     
   295396.12284694024     
  -5983.5032229128601     
  -40935.691797484193     
   21488.430262855149     
   307242.85069643467     
  -6085.7033490478880     
  -40822.488842719351     
   23792.751643078460     
   319717.31428714545     
  -6187.6058708738792     
  -40697.530384861078     
   26190.631500232001     
   332862.60615590541     
  -6289.1808044109366     
  -40560.336053494495     
   28687.101046401349     
   346725.46437663271     
  -6390.3969325777498     
  -40410.399445805429     
   31287.542029226039     
   361356.63242818956     
  -6491.2217378572013     
  -40247.186298801265     
   33997.716772437525     
   376811.27856716851     
  -6591.6213301981470     
  -40070.132503465946     
   36823.801361691229     
   393149.44795179291     
  -6691.5603697381794     
  -39878.641944508388     
   39772.422221329740     
   410436.58787885506     
  -6791.0019838888793     
  -39672.084147379021     
   42850.696630421087     
   428744.11975626164     
  -6889.9076782765178     
  -39449.791711981474     
   46066.277528593127     
   448150.10099829099     
  -6988.2372409765876     
  -39211.057509944796     
   49427.403286080240     
   468739.95434665057     
  -7085.9486394191272     
  -38955.131619370390     
   52942.952943680197     
   490607.30924567208     
  -7182.9979092724461     
  -38681.217967603639     
   56622.507763022659     
   513854.93659591570     
  -7279.3390345345542     
  -38388.470648727343     
   60476.419787492116     
   538595.82892407617     
  -7374.9238179728718     
  -38075.989877997563     
   64515.888504422604     
   564954.40833936015     
  -7469.7017409520849     
  -37742.817540319083     
   68753.046566967896     
   593067.92379469075     
  -7563.6198115755278     
  -37387.932283913098     
   73201.055995427989     
   623088.02699484385     
  -7656.6223999349195     
  -37010.244103429795     
   77874.216197889415     
   655182.59695665992     
  -7748.6510591141778     
  -36608.588348747420     
   82788.085675064271     
   689537.81445254432     
  -7839.6443304222284     
  -36181.719086351106     
   87959.619283458465     
   726360.56836273300     
  -7929.5375311337020     
  -35728.301729277024     
   93407.323546178843     
   765881.21581604239     
  -8018.2625227907320     
  -35246.904838749586     
   99151.432664799038     
   808356.78740139585     
  -8105.7474578586498     
  -34735.990985661803     
   105214.10857030965     
   854074.70190198580     
  -8191.9165022270208     
  -34193.906542149605     
   111619.66883457440     
   903357.08651139529     
  -8276.6895306977040     
  -33618.870252604633     
   118394.84698341004     
   956565.82950848097     
  -8359.9817921944814     
  -33008.960408384308     
   125569.09070472349     
   1014108.4861291600     
  -8441.7035409534437     
  -32362.100420745755     
   133174.90435069235     
   1076445.2320784065     
  -8521.7596293963634     
  -31676.042550890837     
   141248.24359128025     
   1144097.0506720215     
  -8600.0490577347300     
  -30948.349513234320     
   149828.97147132060     
   1217655.4377726654     
  -8676.4644745799033     
  -30176.373616419496     
   158961.38725461540     
   1297793.9191408737     
  -8750.8916219206258     
  -29357.233044162509     
   168694.84164817218     
   1385281.8060023889     
  -8823.2087167425107     
  -28487.784802059123     
   179084.45519318987     
   1481000.6610369724     
  -8893.2857602673739     
  -27564.593763698707     
   190191.96015096741     
   1585964.1271488352     
  -8960.9837642361890     
  -26583.897135559851     
   202086.69110458344     
   1701341.8896147762     
  -9026.1538817886612     
  -25541.563519606632     
   214846.75527669454     
   1828488.7995892419     
  -9088.6364282297036     
  -24433.045578230885     
   228560.42127361358     
   1968980.4316630599     
  -9148.2597742230773     
  -23253.325088769107     
   243327.77451108687     
   2124656.7568468326     
  -9204.8390905924789     
  -21996.848902022823     
   259262.70018743776     
   2297676.0668429481     
  -9258.1749197828212     
  -20657.453974832297     
   276495.27068876027     
   2490581.9915580396     
  -9308.0515439344781     
  -19228.279209046814     
   295174.63562544517     
   2706387.2967447867     
  -9354.2351131829255     
  -17701.661269105585     
   315472.54035103152     
   2948679.4141848208     
  -9396.4714898626480     
  -16069.010828334500     
   337587.63595741719     
   3221754.2857281701     
  -9434.4837542980367     
  -14320.664755689968     
   361750.79310037906     
   3530787.4629414985     
  -9467.9693051762752     
  -12445.708525257962     
   388231.69907243975     
   3882054.6367255831     
  -9496.5964712665191     
  -10431.761505457111     
   417347.10884788225     
   4283218.4322778704     
  -9520.0005303118578     
  -8264.7156156125366     
   449471.24708996562     
   4743704.9286285844     
  -9537.7790036670667     
  -5928.4149127509736     
   485049.03405467921     
   5275203.1094904589     
  -9549.4860594375168     
  -3404.2596841745708     
   524613.05737585854     
   5892334.6705985349     
  -9554.6258093101260     
  -670.71312222161544     
   568805.56740534666     
   6613563.3889052076     
  -9552.6442203914448     
   2297.3190283471622     
   618407.29282213689     
   7462444.9392460128     
  -9542.9192765382631     
   5529.2763350686373     
   674375.62986648083     
   8469372.7605827413     
  -9524.7489040645414     
   9059.9552236620530     
   737895.92557085282     
   9674041.4807206336     
  -9497.3360095724329     
   12930.823129279743     
   810451.23667625594     
   11129033.482544379     
  -9459.7697403718412     
   17191.748690458833     
   893918.98779534083     
   12904947.589294376     
  -9411.0017351658917     
   21903.311396734702     
   990706.09471504646     
   15098607.041810151     
  -9349.8156278470560     
   27139.940752344002     
   1103945.6475286253     
   17843713.141970579     
  -9274.7873076513006     
   32994.238611398941     
   1237773.4960934017     
   21334948.508312758     
  -9184.2322682017748     
   39583.136376396978     
   1397785.6099057512     
   25839561.483955491     
  -9076.1345240506871     
   47056.556203749729     
   1591582.3210354131     
   31820703.975624926     
  -8948.0485455352191     
   55611.106008469971     
   1830237.6008526057     
   39760385.817862175     
  -8796.9605394803148     
   65507.801246817689     
   2128440.4944865657     
   51322453.490115635     
  -8619.0863699369420     
   77112.299722190481     
   2513358.8956624418     
   65947713.847437836     
  -8409.5666945047142     
   90915.613835141819     
   3007966.7495182147     
   95409066.353097215     
  -8161.9871010705974     
   107744.36757685390     
   3723534.7471664604     
   113414193.56470303     
  -7867.5819931842307     
   128488.55744202390     
   4574141.1989017148     
   252806375.64650282     
  -7513.8221174665496     
   156099.38297990515     
   6470189.0162505303     
   93414453.497342154     
  -7081.6753778293350     
   190201.84906423220     
   7170797.4174805814     
   1392842140.1976891     
  -6539.5901128688974     
   252171.62628034380     
   17617113.468963489     
  -1821293954.6318283     
  -5827.5118060281548     
   306107.93197581405     
   3957408.8092250684     
   15387065320.376165     
  -4797.0852754000498     
   614402.45077900635     
   119360398.71204898     
   11945393465.374716     
  -2328.4298836058242     
   1435180.5718150050     
   208950849.70235744     
   11945393465.374716     
  -570.74744134606362     
   151359.34695659034     
  -84345375027.099060     
   22089550914820280.     
  -570.65833782321931     
   48937.249646853066     
  -18076722282.638222     
   27238549127032648.     
  -570.65446022262290     
   46536.200189232084     
  -11426485796.608534     
  -311530812409755.81     
  -570.65045347809200     
   44517.767850559903     
  -11508735345.765778     
   5218728720196780.0     
  -570.64631654958760     
   42469.039690973485     
  -10018768377.397989     
   3043901649382388.0     
  -570.64204872688208     
   40503.632090446328     
  -9078997603.7605648     
   2845644278281215.5     
  -570.63764966893052     
   38588.590502117928     
  -8128936958.3973446     
   2295637253844392.5     
  -570.63311944629527     
   36731.775962521955     
  -7300130011.2990398     
   1928583266819912.0     
  -570.62845858680294     
   34929.697969127454     
  -6547176932.9363480     
   1600806833938815.8     
  -570.62366812462119     
   33182.037449400159     
  -5871330775.9842863     
   1332821231337896.8     
  -570.61874965294840     
   31487.603663047110     
  -5262831282.1500788     
   1108301944609210.5     
  -570.61370538051744     
   29845.459773866420     
  -4715656826.7057104     
   921576329003266.50     
  -570.60853819211934     
   28254.609501731851     
  -4223641727.9278436     
   766010100812218.62     
  -570.60325171336217     
   26714.084351068792     
  -3781398678.7964830     
   636514315083701.62     
  -570.59785037988513     
   25222.919330709352     
  -3384011277.0455122     
   528732544827088.06     
  -570.59233951125282     
   23780.159711923265     
  -3027049789.6016874     
   439054003665874.88     
  -570.58672538976418     
   22384.859145182818     
  -2706509473.1579361     
   364459116474260.56     
  -570.58101534441050     
   21036.080187336061     
  -2418774310.7627754     
   302429973562340.62     
  -570.57521784022640     
   19732.894153816833     
  -2160578999.5771604     
   250865828119720.44     
  -570.56934257327850     
   18474.381158549975     
  -1928975867.9523945     
   208014854430240.16     
  -570.56340057154284     
   17259.630102472405     
  -1721304478.2506740     
   172416390554458.31     
  -570.55740430192009     
   16087.738679322300     
  -1535164238.4259801     
   142852914145761.28     
  -570.55136778364420     
   14957.813371028220     
  -1368389516.8304410     
   118309814170939.69     
  -570.54530670833742     
   13868.969450315255     
  -1219027113.7301760     
   97941784215990.703     
  -570.53923856696360     
   12820.330979686849     
  -1085315869.0338504     
   81044778540813.859     
  -570.53318278393203     
   11811.030811209321     
  -965668167.47281241     
   67032548286839.406     
  -570.52716085859652     
   10840.210587261681     
  -858653218.15705597     
   55417082332317.016     
  -570.52119651439261     
   9907.0207393034889     
  -762981895.68529344     
   45792254677727.281     
  -570.51531585584519     
   9010.6204888495522     
  -677493031.29820335     
   37820187527735.133     
  -570.50954753367057     
   8150.1778471605894     
  -601140999.48433006     
   31219865135821.965     
  -570.50392291818480     
   7324.8696147083201     
  -532984489.57084012     
   25757639284208.086     
  -570.49847628121529     
   6533.8813817069376     
  -472176341.39374316     
   21239303283994.750     
  -570.49324498669364     
   5776.4075281131099     
  -417954359.53397357     
   17503489926158.752     
  -570.48826969008974     
   5051.6512233443700     
  -369632997.19469720     
   14416160468991.775     
  -570.48359454681929     
   4358.8244265358790     
  -326595844.69969720     
   11866016899747.012     
  -570.47926742973243     
   3697.1478864248566     
  -288288832.16964573     
   9760674523867.6953     
  -570.47534015575525     
   3065.8511414901600     
  -254214092.03245220     
   8023477406567.7363     
  -570.47186872172335     
   2464.1725199847838     
  -223924407.13529748     
   6590842859001.6426     
  -570.46891354940067     
   1891.3591404552408     
  -197018200.16144651     
   5410053128733.1611     
  -570.46653973963498     
   1346.6669111521564     
  -173135003.67297891     
   4437415604342.4404     
  -570.46481733554549     
   829.36053091816541     
  -151951371.44894013     
   3636732575085.8809     
  -570.46382159458130     
   338.71348898788972     
  -133177186.65162471     
   2978028312271.5117     
  -570.46363326922597     
  -125.99193482284068     
  -116552328.66621855     
   2436490204172.1597     
  -570.46433889604941     
  -565.46466948904174     
  -101843665.87310857     
   1991588691398.4199     
  -570.46603109273167     
  -980.40485247740082     
  -88842342.102930620     
   1626345752179.3271     
  -570.46880886259601     
  -1371.5038298202187     
  -77361329.285920665     
   1326727327936.9670     
  -570.47277790609473     
  -1739.4441551746663     
  -67233219.577760458     
   1081138367663.4265     
  -570.47805093858381     
  -2084.8995895090607     
  -58308236.482173868     
   880004078449.25110     
  -570.48474801361692     
  -2408.5351007841950     
  -50452440.298777722     
   715421929765.06616     
  -570.49299685085771     
  -2711.0068627518863     
  -43546112.767532237     
   580873272167.68518     
  -570.50293316758439     
  -2992.9622549475821     
  -37482300.934608102     
   470984036904.29498     
  -570.51470101261305     
  -3255.0398614627625     
  -32165505.997206368     
   381326358016.83514     
  -570.52845310131011     
  -3497.8694701614504     
  -27510503.178697892     
   308254257138.25537     
  -570.54435115020283     
  -3722.0720719624906     
  -23441279.097890880     
   248767473660.86337     
  -570.56256620951251     
  -3928.2598594418196     
  -19890075.936817057     
   200398752832.85654     
  -570.58327899174685     
  -4117.0362259154072     
  -16796531.652560689     
   161120576203.30447     
  -570.60668019428476     
  -4288.9957641280789     
  -14106906.674180338     
   129267982332.37210     
  -570.63297081366545     
  -4444.7242647687399     
  -11773389.006808639     
   103474781871.89156     
  -570.66236244906725     
  -4584.7987150216995     
  -9753469.5953999925     
   82620825400.267944     
  -570.69507759221290     
  -4709.7872968216489     
  -8009381.3597948998     
   65788460826.067719     
  -570.73134990068240     
  -4820.2493850944957     
  -6507595.3673625514     
   52226579211.720268     
  -570.77142445133916     
  -4916.7355456736086     
  -5218368.6282552974     
   41320952469.514786     
  -570.81555797028977     
  -4999.7875331547330     
  -4115338.3164376980     
   32569772469.530289     
  -570.86401903549734     
  -5069.9382885115565     
  -3175157.7972012609     
   25563490786.285778     
  -570.91708824785303     
  -5127.7119365326407     
  -2377170.3095269953     
   19968215373.064556     
  -570.97505836618473     
  -5173.6237829614993     
  -1703116.4867668697     
   15512041740.136562     
  -571.03823440133965     
  -5208.1803115118446     
  -1136872.3884832354     
   11973812553.711193     
  -571.10693366413045     
  -5231.8791805435048     
  -664214.86067042476     
   9173874123.9604225     
  -571.18148576156557     
  -5245.2092194676452     
  -272611.59854776971     
   6966487295.0546827     
  -571.26223253542082     
  -5248.6504249594655     
   48966.730005775738     
   5233595480.3614702     
  -571.34952793682123     
  -5242.6739566843235     
   310214.43020494579     
   3879715161.6444306     
  -571.44373783012168     
  -5227.7421329007448     
   519640.89723561209     
   2827748260.2892585     
  -571.54523971898175     
  -5204.3084255471413     
   684704.70838433446     
   2015553169.1173286     
  -571.65442238713513     
  -5172.8174550155618     
   811933.31871785712     
   1393140364.8696253     
  -571.77168544596577     
  -5133.7049845560123     
   907029.87720642355     
   920380005.31674707     
  -571.89743878060870     
  -5087.3979142019789     
   974968.46262894291     
   565130763.64046896     
  -572.03210188591379     
  -5034.3142742581103     
   1020078.9660883744     
   301713497.33506560     
  -572.17610308323503     
  -4974.8632183273166     
   1046122.6768746361     
   109668144.09821776     
  -572.32987860865296     
  -4909.4450158236041     
   1056359.5664582325     
  -27258017.477510322     
  -572.49387156289151     
  -4838.4510439118731     
   1053608.1192105161     
  -121932313.36234328     
  -572.66853071287892     
  -4762.2637789250293     
   1040298.5150717723     
  -184503857.55218276     
  -572.85430913460709     
  -4681.2567871247247     
   1018519.8540200242     
  -222944130.93174520     
  -573.05166268669041     
  -4595.7947148592384     
   990062.06408810907     
  -243484412.25748238     
  -573.26104830380427     
  -4506.2332780272272     
   956453.05651792116     
  -250969107.50110531     
  -573.48292209900967     
  -4412.9192508207207     
   918991.64030279452     
  -249140671.55655611     
  -573.71773726384322     
  -4316.1904537199716     
   878776.65111267334     
  -240868894.12983045     
  -573.96594175498342     
  -4216.3757406815957     
   836732.70755868370     
  -228335071.56246167     
  -574.22797575629124     
  -4113.7949855458719     
   793632.95779846818     
  -213179532.58148360     
  -574.50426890507958     
  -4008.7590673463965     
   750119.15577850142     
  -196619706.03105164     
  -574.79523727158630     
  -3901.5698555146046     
   706719.33177581220     
  -179543791.97299123     
  -575.10128008082552     
  -3792.5201909614539     
   663863.42198066937     
  -162586662.54847300     
  -575.42277616625643     
  -3681.8938784118923     
   621896.73917898291     
  -146185199.23395595     
  -575.76008014505715     
  -3569.9656300060915     
   581092.75879339862     
  -130637832.28821026     
  -576.11351830520368     
  -3457.0011930479318     
   541660.87805240869     
  -116098688.89529678     
  -576.48338419503784     
  -3343.2567569697276     
   503765.58747006848     
  -102747727.00556062     
  -576.86993390655039     
  -3228.9811545127764     
   467498.76139422529     
  -90343353.584223881     
  -577.27338104418789     
  -3114.4072032330951     
   433015.13475758454     
  -79800009.933162421     
  -577.69389137161045     
  -2999.7852239873396     
   400076.99469229550     
  -68018532.383936375     
  -578.13157712943723     
  -2885.2527221185228     
   369716.92363196868     
  -65112345.939571142     
  -578.58649101760352     
  -2771.3404672295228     
   338288.81326260167     
  -37228108.485743918     
  -579.05861983646082     
  -2657.0065574605014     
   318857.35931475420     
  -96509962.162560239     
  -579.54787778113473     
  -2547.2727051900483     
   264383.78505017655     
  -19842475.974497877     
  -584.57369957464778     
  -1597.4002044610006     
   115565.21524144246     
  -5781887.3706966126     
  -587.93525948070840     
  -1127.9845164543497     
   72201.059961217892     
  -3251109.7884026198     
  -590.35476273753045     
  -827.93752518080942     
   47817.736548198234     
  -1709965.1603782838     
  -592.15246390268715     
  -620.91068919691099     
   34992.997845361104     
  -1108806.3903842971     
  -593.50335948899567     
  -466.73581978981110     
   26676.949917478880     
  -732194.03851598955     
  -594.51490863333777     
  -347.07970842459144     
   21185.494628608951     
  -518616.18147260876     
  -595.25830194080595     
  -250.87628868415814     
   17295.873267564388     
  -378527.02536438539     
  -595.78330793936539     
  -171.49430407191846     
   14456.920577331499     
  -285537.73510761833     
  -596.12614947304792     
  -104.56353371852875     
   12315.387564024360     
  -220461.09598328761     
  -596.31403183969383     
  -47.120241448093623     
   10661.929344149703     
  -173748.63460358637     
  -596.36791020732880     
   2.9316183738376367     
   9358.8145846228072     
  -139265.59484640480     
  -596.30426459515979     
   47.114461393581614     
   8314.3226232747693     
  -113269.97317892792     
  -596.13628376861129     
   86.562262512850594     
   7464.7978244328096     
  -93298.142438241121     
  -595.87468090940206     
   122.13691146429755     
   6765.0617561460022     
  -77706.295219290158     
  -595.52827115562820     
   154.50522720966589     
   6182.2645420013250     
  -65360.664054599816     
  -595.10439019459238     
   184.19103746864880     
   5692.0595615918264     
  -55463.345592325015     
  -594.60920384343569     
   211.61139754675179     
   5276.0844696493896     
  -47440.796516199727     
  -594.04794108407907     
   237.10230496032003     
   4920.2784957778913     
  -40873.495814343427     
  -593.42507222945176     
   260.93731939269054     
   4613.7272771703156     
  -35449.615789225092     
  -592.74444703573442     
   283.34127548249410     
   4347.8551587511274     
  -30934.053242861108     
  -592.00940309686791     
   304.50053777794614     
   4115.8497594296696     
  -27147.245953847025     
  -591.22285186714464     
   324.57077571345985     
   3912.2454147758162     
  -23950.436905277227     
  -590.38734761959529     
   343.68293209536495     
   3732.6171379862371     
  -21235.250130584682     
  -589.50514323302775     
   361.94785684534770     
   3573.3527620068521     
  -18916.207313785053     
  -588.57823570189112     
   379.45994176824848     
   3431.4812071534643     
  -16925.281698584226     
  -587.60840354745233     
   396.29999877216738     
   3304.5415944140823     
  -15207.884947049648     
  -586.59723778875912     
   412.53755890148062     
   3190.4824573112101     
  -13719.875514627138     
  -585.54616774920214     
   428.23272352213735     
   3087.5833909515068     
  -12425.305005092867     
  -584.45648268959405     
   443.43766600804940     
   2994.3936034133103     
  -11294.703105317138     
  -583.32935004428862     
   458.19785834189128     
   2909.6833301234315     
  -10303.761004198750     
  -582.16583087388631     
   472.55307947367970     
   2832.4051225919411     
  -9432.3114714463736     
  -580.96689302305265     
   486.53824924654981     
   2761.6627865560931     
  -8663.5326874123548     
  -579.73342237521854     
   500.18412194144128     
   2696.6862914005005     
  -7983.3221371822592     
  -578.46623252045208     
   513.51786610837155     
   2636.8113753716334     
  -7379.8005188285451     
  -577.16607309346819     
   526.56355172550172     
   2581.4628714804194     
  -6842.9162537684469     
  -575.83363699177414     
   539.34256140314562     
   2530.1409995771560     
  -6364.1282715412162     
  -574.46956664652316     
   551.87393899594008     
   2482.4100375405969     
  -5936.1498117267220     
  -573.07445948863949     
   564.17468637467323     
   2437.8889139526464     
  -5552.7407202379391     
  -571.64887272856436     
   576.26001705593194     
   2396.2433585508620     
  -5208.5378497510437     
  -570.19332754833749     
   588.14357376400335     
   2357.1793246777293     
  -4898.9160997394674     
  -568.70831278871231     
   599.83761571052196     
   2320.4374539296832     
  -4619.8739012312626     
  -567.19428820087865     
   611.35318034452223     
   2285.7883996704486     
  -4367.9384650994471     
  -565.65168732155792     
   622.70022349665385     
   2253.0288611822029     
  -4140.0870973936853     
  -564.08092002129479     
   633.88774116948878     
   2221.9782079517499     
  -3933.6814132674554     
  -562.48237476834345     
   644.92387568274876     
   2192.4755973522442     
  -3746.4124037334559     
  -560.85642064434694     
   655.81600843693991     
   2164.3775043242435     
  -3576.2540738050088     
  -559.20340914282247     
   666.57084119467731     
   2137.5555987707057     
  -3421.4245014446501     
  -557.52367577710129     
   677.19446747912878     
   2111.8949150098711     
  -3280.3526577351904     
  -555.81754152069493     
   687.69243544184565     
   2087.2922700768568     
  -3151.6504673718346     
  -554.08531409994089     
   698.06980334596665     
   2063.6548915715684     
  -3034.0887527655896     
  -552.32728915614041     
   708.33118863971015     
   2040.8992259258262     
  -2926.5769289653663     
  -550.54375129214361     
   718.48081145192123     
   2018.9498989585859     
  -2828.1453166495767     
  -548.73497501641589     
   728.52253322202694     
   1997.7388090837142     
  -2737.9302502918540     
  -546.90122559596421     
   738.45989107525259     
   1977.2043322065251     
  -2655.1609720277588     
  -545.04275982808997     
   748.29612846805969     
   1957.2906249163170     
  -2579.1484975605081     
  -543.15982673970939     
   758.03422255831197     
   1937.9470111846135     
  -2509.2758344575464     
  -541.25266822192862     
   767.67690869233888     
   1919.1274424261819     
  -2444.9896723735469     
  -539.32151960664623     
   777.22670234811278     
   1900.7900198833802     
  -2385.7928540100579     
  -537.36661019116502     
   786.68591883151703     
   1882.8965734783046     
  -2331.2382396737553     
  -535.38816371609948     
   796.05669098191470     
   1865.4122866807515     
  -2280.9228185010834     
  -533.38639880127198     
   805.34098511247157     
   1848.3053655419935     
  -2234.4831053092075     
  -531.36152934375468     
   814.54061538195697     
   1831.5467422521742     
  -2191.5906086836439     
  -529.31376488176397     
   823.65725676930504     
   1815.1098126870470     
  -2151.9482009844960     
  -527.24331092770205     
   832.69245680397182     
   1798.9702011796633     
  -2115.2867530247913     
  -525.15036927329027     
   841.64764618325091     
   1783.1055505319773     
  -2081.3621435995610     
  -523.03513826942481     
   850.52414839571838     
   1767.4953344549806     
  -2049.9527754205683     
  -520.89781308310728     
   859.32318845345412     
   1752.1206886393263     
  -2020.8571622103343     
  -518.73858593356283     
   868.04590082485925     
   1736.9642599227491     
  -1993.8919965488803     
  -516.55764630943861     
   876.69333664953763     
   1722.0100699486325     
  -1968.8902388621937     
  -514.35518116878757     
   885.26647030730214     
   1707.2433931571659     
  -1945.6996083049926     
  -512.13137512336846     
   893.76620540543229     
   1692.6506460948785     
  -1924.1810574332230     
  -509.88641060864580     
   902.19338024107981     
   1678.2192881641292     
  -1904.2075783843741     
  -507.62046804073549     
   910.54877278980575     
   1663.9377313262464     
  -1885.6629657191190     
  -505.33372596142402     
   918.83310526582977     
   1649.7952590833529     
  -1868.4408990959112     
  -503.02636117227922     
   927.04704829438856     
   1635.7819523401336     
  -1852.4439198266448     
  -500.69854885877737     
   935.19122473259245     
   1621.8886229414338     
  -1837.5826976101946     
  -498.35046270528215     
   943.26621317171941     
   1608.1067527093574     
  -1823.7752358419114     
  -495.98227500163648     
   951.27255114959416     
   1594.4284384405430     
  -1810.9462288932248     
  -493.59415674205707     
   959.21073810000519     
   1580.8463417238438     
  -1799.0264659428688     
  -491.18627771695981     
   967.08123806238791     
   1567.3536432292722     
  -1787.9522803954569     
  -488.75880659828806     
   974.88448217327687     
   1553.9440011263064     
  -1777.6650720456912     
  -486.31191101886458     
   982.62087095880747     
   1540.6115130859639     
  -1768.1108655616056     
  -483.84575764624304     
   990.29077644550807     
   1527.3506815942517     
  -1759.2399157968641     
  -481.36051225149299     
   997.89454410505812     
   1514.1563822257754     
  -1751.0063319172316     
  -478.85633977331537     
   1005.4324946474635     
   1501.0238347363961     
  -1743.3677781121544     
  -476.33340437785114     
   1012.9049256753059     
   1487.9485764005549     
  -1736.2851537201989     
  -473.79186951451589     
   1020.3121132106764     
   1474.9264377476534     
  -1729.7223329250512     
  -471.23189796816473     
   1027.6543131056724     
   1461.9535202507154     
  -1723.6459287687451     
  -468.65365190786662     
   1034.9317623457616     
   1449.0261757849498     
  -1718.0250531284157     
  -466.05729293254501     
   1042.1446802549401     
   1436.1409878864868     
  -1712.8311267234933     
  -463.44298211371972     
   1049.2932696107466     
   1423.2947544360604     
  -1708.0377040459309     
  -460.81088003556675     
   1056.3777176759759     
   1410.4844716557159     
  -1703.6202630612427     
  -458.16114683249560     
   1063.3981971543221     
   1397.7073196827569     
  -1699.5561215290975     
  -455.49394222442618     
   1070.3548670754572     
   1384.9606487712886     
  -1695.8242182770603     
  -452.80942554993612     
   1077.2478736152209     
   1372.2419671342107     
  -1692.4050502728489     
  -450.10775579743239     
   1084.0773508561995     
   1359.5489292571642     
  -1689.2805129945129     
  -447.38909163449205     
   1090.8434214928666     
   1346.8793254097054     
  -1686.4338084512140     
  -444.65359143550432     
   1097.5461974860066     
   1334.2310718463214     
  -1683.8493592517336     
  -441.90141330773650     
   1104.1857806697524     
   1321.6022016519332     
  -1681.5126823089015     
  -439.13271511593746     
   1110.7622633152187     
   1308.9908565346163     
  -1679.4103433073572     
  -436.34765450558268     
   1117.2757286539547     
   1296.3952789598113     
  -1677.5298722256805     
  -433.54638892485855     
   1123.7262513636497     
   1283.8138049181186     
  -1675.8596592909937     
  -430.72907564547586     
   1130.1138980196286     
   1271.2448574734362     
  -1674.3889426848666     
  -427.89587178239481     
   1136.4387275143204     
   1258.6869404032996     
  -1673.1077216560591     
  -425.04693431253963     
   1142.7007914465557     
   1246.1386324908792     
  -1672.0066798077125     
  -422.18242009257455     
   1148.9001344837638     
   1233.5985823923213     
  -1671.0772004866824     
  -419.30248587580644     
   1155.0367946982162     
   1221.0655033886712     
  -1670.3112328162872     
  -416.40728832827773     
   1161.1108038795444     
   1208.5381691425491     
  -1669.7013426602309     
  -413.49698404410520     
   1167.1221878250822     
   1196.0154090725973     
  -1669.2405777949018     
  -410.57172956011982     
   1173.0709666096116     
   1183.4961047391355     
  -1668.9225189727251     
  -407.63168136985553     
   1178.9571548360764     
   1170.9791858468402     
  -1668.7411958962584     
  -404.67699593693504     
   1184.7807618678876     
   1158.4636268776185     
  -1668.6910341971936     
  -401.70782970789475     
   1190.5417920453845     
   1145.9484441211393     
  -1668.7669282629697     
  -398.72433912448878     
   1196.2402448860851     
   1133.4326921591671     
  -1668.9640633938991     
  -395.72668063551106     
   1201.8761152706925     
   1120.9154616837129     
  -1669.2780501755335     
  -392.71501070816834     
   1207.4493936156703     
   1108.3958763073965     
  -1669.7047624994850     
  -389.68948583903915     
   1212.9600660329102     
   1095.8730905886503     
  -1670.2404214412793     
  -386.65026256464728     
   1218.4081144779516     
   1083.3462874278407     
  -1670.8815132496950     
  -383.59749747167962     
   1223.7935168867173     
   1070.8146760784680     
  -1671.6247934053838     
  -380.53134720687473     
   1229.1162473022332     
   1058.2774901279276     
  -1672.4672687219238     
  -377.45196848660692     
   1234.3762759915844     
   1045.7339856125132     
  -1673.4061848491804     
  -374.35951810618951     
   1239.5735695536810     
   1033.1834392261442     
  -1674.4389995708827     
  -371.25415294891951     
   1244.7080910185698     
   1020.6251467293625     
  -1675.5633784184722     
  -368.13602999488381     
   1249.7797999388713     
   1008.0584213912241     
  -1676.7771879887489     
  -365.00530632954650     
   1254.7886524735527     
   995.48259248130842     
  -1678.0784688495244     
  -361.86213915213568     
   1259.7346014646682     
   982.89700396493697     
  -1679.4654341851567     
  -358.70668578384664     
   1264.6175965076020     
   970.30101320854828     
  -1680.9364622910591     
  -355.53910367587730     
   1269.4375840149767     
   957.69398974136539     
  -1682.4900842937252     
  -352.35955041731154     
   1274.1945072746030     
   945.07531410916238     
  -1684.1249643795647     
  -349.16818374286441     
   1278.8883065020668     
   932.44437687631557     
  -1685.8399147609573     
  -345.96516154050244     
   1283.5189188880465     
   919.80057751560844     
  -1687.6338737733688     
  -342.75064185895212     
   1288.0862786404914     
   907.14332346230822     
  -1689.5058839340647     
  -339.52478291510869     
   1292.5903170224792     
   894.47202933280266     
  -1691.4551361256583     
  -336.28774310135566     
   1297.0309623853409     
   881.78611581186021     
  -1693.4808839251430     
  -333.03968099280729     
   1301.4081401978265     
   869.08500918242157     
  -1695.5825311017163     
  -329.78075535448238     
   1305.7217730712805     
   856.36814019915869     
  -1697.7595481683372     
  -326.51112514842094     
   1309.9717807807481     
   843.63494358789649     
  -1700.0114966547683     
  -323.23094954075128     
   1314.1580802831252     
   830.88485736298571     
  -1702.3380594858493     
  -319.94038790871713     
   1318.2805857313249     
   818.11732191684177     
  -1704.7389563539111     
  -316.63959984767303     
   1322.3392084854775     
   805.33177974418754     
  -1707.2140343353778     
  -313.32874517805521     
   1326.3338571210545     
   792.52767448667214     
  -1709.7631787234589     
  -310.00798395233670     
   1330.2644374338868     
   779.70445064624619     
  -1712.3863718980472     
  -306.67747646197250     
   1334.1308524426449     
   766.86155285701079     
  -1715.0836608035077     
  -303.33738324434273     
   1337.9330023882899     
   753.99842540098450     
  -1717.8551554066059     
  -299.98786508970005     
   1341.6707847311311     
   741.11451173543492     
  -1720.7010346463433     
  -296.62908304812754     
   1345.3440941454085     
   728.20925397558733     
  -1723.6215387275236     
  -293.26119843651321     
   1348.9528225114354     
   715.28209243513095     
  -1726.6169721696299     
  -289.88437284554709     
   1352.4968589053829     
   702.33246514385871     
  -1729.6876884032811     
  -286.49876814674661     
   1355.9760895869447     
   689.35980748083409     
  -1732.8341119559111     
  -283.10454649951549     
   1359.3903979847496     
   676.36355164116469     
  -1736.0567051308960     
  -279.70187035824188     
   1362.7396646797342     
   663.34312635268293     
  -1739.3559917926252     
  -276.29090247944021     
   1366.0237673866516     
   650.29795641423834     
  -1742.7325610320947     
  -272.87180592894225     
   1369.2425809332033     
   637.22746220649753     
  -1746.1870178045713     
  -269.44474408914260     
   1372.3959772376520     
   624.13105957296330     
  -1749.7200530222797     
  -266.00988066630197     
   1375.4838252845227     
   611.00815917529621     
  -1753.3323871694149     
  -262.56737969791436     
   1378.5059910981397     
   597.85816627152553     
  -1757.0247875056436     
  -259.11740556014212     
   1381.4623377147316     
   584.68048036523317     
  -1760.7980720081612     
  -255.66012297532288     
   1384.3527251527075     
   571.47449482517197     
  -1764.6531091419986     
  -252.19569701955328     
   1387.1770103810370     
   558.23959650660697     
  -1768.5908002846061     
  -248.72429313035377     
   1389.9350472860647     
   544.97516550447244     
  -1772.6121029636358     
  -245.24607711441831     
   1392.6266866366566     
   531.68057473224508     
  -1776.7180178309711     
  -241.76121515545370     
   1395.2517760474834     
   518.35518959851311     
  -1780.9095721515162     
  -238.26987382211206     
   1397.8101599409981     
   504.99836780737678     
  -1785.1878695075113     
  -234.77222007602123     
   1400.3016795074818     
   491.60945878607038     
  -1789.5540242980799     
  -231.26842127991674     
   1402.7261726634565     
   478.18780360383482     
  -1794.0092154417341     
  -227.75864520587956     
   1405.0834740086862     
   464.73273448802178     
  -1798.5546518402755     
  -224.24306004368373     
   1407.3734147814043     
   451.24357459921970     
  -1803.1916004188231     
  -220.72183440925772     
   1409.5958228118925     
   437.71963759607854     
  -1807.9213532445676     
  -217.19513735326416     
   1411.7505224744996     
   424.16022744674422     
  -1812.7452642545547     
  -213.66313836980112     
   1413.8373346380286     
   410.56463796483507     
  -1817.6647145337467     
  -210.12600740522993     
   1415.8560766144551     
   396.93215260583196     
  -1822.6811477181498     
  -206.58391486713293     
   1417.8065621059645     
   383.26204399794585     
  -1827.7960320075733     
  -203.03703163340603     
   1419.6886011503543     
   369.55357375788901     
  -1833.0108948932020     
  -199.48552906148939     
   1421.5020000648644     
   355.80599204619000     
  -1838.3273095460920     
  -195.92957899774115     
   1423.2465613880413     
   342.01853722459430     
  -1843.7468799751896     
  -192.36935378695838     
   1424.9220838201647     
   328.19043562478032     
  -1849.2712794451036     
  -188.80502628204906     
   1426.5283621617991     
   314.32090102894205     
  -1854.9022080543962     
  -185.23676985386012     
   1428.0651872505427     
   300.40913446853409     
  -1860.6414294164763     
  -181.66475840116567     
   1429.5323458960841     
   286.45432374791051     
  -1866.4907427556143     
  -178.08916636081989     
   1430.9296208133969     
   272.45564317724336     
  -1872.4520123674649     
  -174.51016871807923     
   1432.2567905540511     
   258.41225308448736     
  -1878.5271358879170     
  -170.92794101709882     
   1433.5136294356757     
   244.32329956532800     
  -1884.7180799123789     
  -167.34265937160734     
   1434.6999074695041     
   230.18791396598513     
  -1891.0268511037641     
  -163.75450047576584     
   1435.8153902858758     
   216.00521258270689     
  -1897.4555142956701     
  -160.16364161521491     
   1436.8598390578961     
   201.77429622548937     
  -1904.0061908086739     
  -156.57026067831549     
   1437.8330104229460     
   187.49424979442429     
  -1910.6810637785666     
  -152.97453616758861     
   1438.7346564019722     
   173.16414181608533     
  -1917.4823507862966     
  -149.37664721135906     
   1439.5645243169754     
   158.78302418518811     
  -1924.4123639388231     
  -145.77677357560864     
   1440.3223567060775     
   144.34993145564692     
  -1931.4734455371290     
  -142.17509567604444     
   1441.0078912362519     
   129.86388061411844     
  -1938.6680130798948     
  -138.57179459038767     
   1441.6208606140772     
   115.32387051601921     
  -1945.9985494689829     
  -134.96705207088908     
   1442.1609924938548     
   100.72888139500182     
  -1953.4675958454725     
  -131.36105055707691     
   1442.6280093834077     
   86.077874426160776     
  -1961.0777624263460     
  -127.75397318874326     
   1443.0216285474930     
   71.369791207963161     
  -1968.8317332487923     
  -124.14600381917531     
   1443.3415619085345     
   56.603553208597205     
  -1976.7322563653454     
  -120.53732702863792     
   1443.5875159447705     
   41.778061285857106     
  -1984.7821528530449     
  -116.92812813811409     
   1443.7591915858338     
   26.892195139459254     
  -1992.9843269615662     
  -113.31859322330999     
   1443.8562841054006     
   11.944812687247493     
  -2001.3417410677935     
  -109.70890912893189     
   1443.8784830111917     
  -3.0652503707609697     
  -2009.8574723856689     
  -106.09926348324181     
   1443.8254719317308     
  -18.139181413653162     
  -2018.5346104156890     
  -102.48984471289953     
   1443.6969285007171     
  -33.278190991771183     
  -2027.3764398536157     
  -98.880842058098381     
   1443.4925242375111     
  -48.483514290672971     
  -2036.3861861795924     
  -95.272445588002995     
   1443.2119244250669     
  -63.756410687020271     
  -2045.5673243799336     
  -91.664846216496642     
   1442.8547879842997     
  -79.098165619869448     
  -2054.9232549414992     
  -88.058235718246792     
   1442.4207673451701     
  -94.510090031931043     
  -2064.4576424308652     
  -84.452806745097305     
   1441.9095083142149     
  -109.99352235016221     
  -2074.1740753777240     
  -80.848752842796301     
   1441.3206499385508     
  -125.54982791549548     
  -2084.0764154663125     
  -77.246268468068465     
   1440.6538243661832     
  -141.18040103149249     
  -2094.1684585111743     
  -73.645549006041534     
   1439.9086567024287     
  -156.88666447032668     
  -2104.4542699401541     
  -70.046790788036446     
   1439.0847648625158     
  -172.67007149487750     
  -2114.9378691342372     
  -66.450191109731122     
   1438.1817594199952     
  -188.53210551338464     
  -2125.6235404966560     
  -62.855948249708490     
   1437.1992434510439     
  -204.47428206710921     
  -2136.5155345312096     
  -59.264261488398944     
   1436.1368123744360     
  -220.49814857609366     
  -2147.6183768983337     
  -55.675331127428670     
   1434.9940537869886     
  -236.60528640283081     
  -2158.9365615711145     
  -52.089358509384908     
   1433.7705472944449     
  -252.79731061461456     
  -2170.4748695467465     
  -48.506546038010050     
   1432.4658643375678     
  -269.07587213621480     
  -2182.2380584787488     
  -44.927097198836563     
   1431.0795680132903     
  -285.44265757480582     
  -2194.2311807352053     
  -41.351216580275455     
   1429.6112128907776     
  -301.89939143031950     
  -2206.4592731286157     
  -37.779109895171011     
   1428.0603448222548     
  -318.44783597878450     
  -2218.9276822579491     
  -34.210984002835353     
   1426.4265007483184     
  -335.08979359571873     
  -2231.6417427592851     
  -30.647046931576678     
   1424.7092084976632     
  -351.82710666641378     
  -2244.6071117036890     
  -27.087507901735382     
   1422.9079865809867     
  -368.66166000419105     
  -2257.8294500436459     
  -23.532577349243017     
   1421.0223439787774     
  -385.59538087951881     
  -2271.3147343719270     
  -19.982466949719370     
   1419.0517799231104     
  -402.63024138730793     
  -2285.0690064536170     
  -16.437389643123566     
   1416.9957836723029     
  -419.76825893570970     
  -2299.0985313900787     
  -12.897559658975629     
   1414.8538342801608     
  -437.01149792113563     
  -2313.4098053098719     
  -9.3631925421655176     
   1412.6254003567055     
  -454.36207146095933     
  -2328.0094090086127     
  -5.8345051793673193     
   1410.3099398229817     
  -471.82214202852435     
  -2342.9042698110538     
  -2.3117158260768340     
   1407.9068996577803     
  -489.39392405210685     
  -2358.1013681994386     
   1.2049558657084938     
   1405.4157156368658     
  -507.07968431360302     
  -2373.6080609684500     
   4.7152888191476707     
   1402.8358120641547     
  -524.88174477086602     
  -2389.4317696972184     
   8.2190605035319191     
   1400.1666014946186     
  -542.80248304359566     
  -2405.5803099550476     
   11.716046904557025     
   1397.4074844485890     
  -560.84433536825804     
  -2422.0615789655435     
   15.206022493870355     
   1394.5578491171420     
  -579.00979721050010     
  -2438.8838851582996     
   18.688760197869865     
   1391.6170710582428     
  -597.30142634918695     
  -2456.0556387491374     
   22.164031365731514     
   1388.5845128832702     
  -615.72184363980591     
  -2473.5856789584846     
   25.631605736640633     
   1385.4595239335908     
  -634.27373623199412     
  -2491.4829681349138     
   29.091251406201863     
   1382.2414399467782     
  -652.95985849300644     
  -2509.7569188112484     
   32.542734792001298     
   1378.9295827120857     
  -671.78303538409034     
  -2528.4170887178207     
   35.985820598293429     
   1375.5232597147517     
  -690.74616354947443     
  -2547.4735086615142     
   39.420271779784478     
   1372.0217637687169     
  -709.85221486443538     
  -2566.9363805249964     
   42.845849504482501     
   1368.4243726372597     
  -729.10423771837327     
  -2586.8164014005724     
   46.262313115583567     
   1364.7303486411417     
  -748.50536072887724     
  -2607.1244703097559     
   49.669420092362095     
   1360.9389382536790     
  -768.05879425620083     
  -2627.8720063408732     
   53.066926010032020     
   1357.0493716822791     
  -787.76783430375690     
  -2649.0706600084491     
   56.454584498544335     
   1353.0608624358852     
  -807.63586425382073     
  -2670.7326333809419     
   59.832147200284993     
   1348.9726068777402     
  -827.66635900417737     
  -2692.8703944829126     
   63.199363726635731     
   1344.7837837628226     
  -847.86288696279973     
  -2715.4969803505660     
   66.555981613358881     
   1340.4935537596273     
  -868.22911431542855     
  -2738.6257778244171     
   69.901746274765628     
   1336.1010589547159     
  -888.76880764911130     
  -2762.2706787923835     
   73.236400956625332     
   1331.6054223412430     
  -909.48583774005465     
  -2786.4461078637219     
   76.559686687772057     
   1327.0057472880203     
  -930.38418354903206     
  -2811.1668946927043     
   79.871342230362274     
   1322.3011169909996     
  -951.46793525922783     
  -2836.4485352889837     
   83.171104028735968     
   1317.4905939046669     
  -972.74129927389481     
  -2862.3069381796790     
   86.458706156831340     
   1312.5732191532063     
  -994.20860131024278     
  -2888.7587341993981     
   89.733880264100875     
   1307.5480119203889     
  -1015.8742918167379     
  -2915.8210130485268     
   92.996355519874740     
   1302.4139688173107     
  -1037.7429494146022     
  -2943.5116421396233     
   96.245858556114698     
   1297.1700632269476     
  -1059.8192867306491     
  -2971.8490003263692     
   99.482113408499444     
   1291.8152446245381     
  -1082.1081542330974     
  -3000.8523002472843     
   102.70484145577957     
   1286.3484378727430     
  -1104.6145464849515     
  -3030.5413282125965     
   105.91376135733772     
   1280.7685424904141     
  -1127.3436064465463     
  -3060.9367670858742     
   109.10858898888641     
   1275.0744318937986     
  -1150.3006321996900     
  -3092.0599419390524     
   112.28903737623314     
   1269.2649526088887     
  -1173.4910817642335     
  -3123.9331402072576     
   115.45481662703895     
   1263.3389234536889     
  -1196.9205803157874     
  -3156.5793703036388     
   118.60563386049361     
   1257.2951346889165     
  -1220.5949255930652     
  -3190.0226801015151     
   121.74119313482650     
   1251.1323471356995     
  -1244.5200956938261     
  -3224.2879191744742     
   124.86119537256900     
   1244.8492912587458     
  -1268.7022550876352     
  -3259.4010646054144     
   127.96533828347987     
   1238.4446662133462     
  -1293.1477630721752     
  -3295.3889890025644     
   131.05331628504115     
   1231.9171388544414     
  -1317.8631804896950     
  -3332.2797833786835     
   134.12482042042751     
   1225.2653427060548     
  -1342.8552788650347     
  -3370.1025444272677     
   137.17953827384756     
   1218.4878768890214     
  -1368.1310479482397     
  -3408.8876896125430     
   140.21715388315022     
   1211.5833050051001     
  -1393.6977056203332     
  -3448.6667596491202     
   143.23734764958479     
   1204.5501539752549     
  -1419.5627063177024     
  -3489.4727289914563     
   146.23979624459699     
   1197.3869128299980     
  -1445.7337517851377     
  -3531.3398526489964     
   149.22417251353806     
   1190.0920314488353     
  -1472.2188006800045     
  -3574.3038810442467     
   152.19014537615783     
   1182.6639192476655     
  -1499.0260797878370     
  -3618.4021084515598     
   155.13737972374531     
   1175.1009438091930     
  -1526.1640956012232     
  -3663.6733504382455     
   158.06553631277475     
   1167.4014294558660     
  -1553.6416457295106     
  -3710.1582081493571     
   160.97427165490654     
   1159.5636557608159     
  -1581.4678322906302     
  -3757.8989504116221     
   163.86323790318573     
   1151.5858559940423     
  -1609.6520744187180     
  -3806.9398099399123     
   166.73208273427113     
   1143.4662155005124     
  -1638.2041229932668     
  -3857.3268783563453     
   169.58044922652130     
   1135.2028700065766     
  -1667.1340745809400     
  -3909.1084266555677     
   172.40797573375238     
   1126.7939038506725     
  -1696.4523877808560     
  -3962.3347906075646     
   175.21429575447439     
   1118.2373481344441     
  -1726.1698987104137     
  -4017.0587212537102     
   177.99903779640098     
   1109.5311787898686     
  -1756.2978391198158     
  -4073.3352725834688     
   180.76182523601759     
   1100.6733145579085     
  -1786.8478536641924     
  -4131.2221902811843     
   183.50227617298017     
   1091.6616148735200     
  -1817.8320200913008     
  -4190.7797826955120     
   186.22000327910436     
   1082.4938776521376     
  -1849.2628684615179     
  -4252.0713557775252     
   188.91461364169183     
   1073.1678369719095     
  -1881.1534036298485     
  -4315.1630989766909     
   191.58570860092556     
   1063.6811606456542     
  -1913.5171268721745     
  -4380.1245202943419     
   194.23288358105106     
   1054.0314476765379     
  -1946.3680607743813     
  -4447.0283854054624     
   196.85572791504410     
   1044.2162255904395     
  -1979.7207736649229     
  -4515.9511548417468     
   199.45382466244794     
   1034.2329476379618     
  -2013.5904073262354     
  -4586.9729606862929     
   202.02675042004461     
   1024.0789898583175     
  -2047.9927045313834     
  -4660.1780635760033     
   204.57407512500478     
   1013.7516479969688     
  -2082.9440400082026     
  -4735.6548691252374     
   207.09536185013988     
   1003.2481342681314     
  -2118.4614515266430     
  -4813.4964116641304     
   209.59016659085668     
   992.56557395277969     
  -2154.5626746141229     
  -4893.8004095646429     
   212.05803804339095     
   981.70100182202953     
  -2191.2661776858586     
  -4976.6697796732997     
   214.49851737387013     
   970.65135837523155     
  -2228.5912010334077     
  -5062.2127692109816     
   216.91113797772718     
   959.41348588064204     
  -2266.5577968024891     
  -5150.5434193768624     
   219.29542522895790     
   947.98412420751606     
  -2305.1868724478163     
  -5241.7819235203051     
   221.65089621868128     
   936.35990643421121     
  -2344.5002368742180     
  -5336.0549218844108     
   223.97705948242825     
   924.53735422005457     
  -2384.5206487883520     
  -5433.4961114641164     
   226.27341471554666     
   912.51287292402310     
  -2425.2718696243319     
  -5534.2464849255603     
   228.53945247607030     
   900.28274645430884     
  -2466.7787182612747     
  -5638.4550618473731     
   230.77465387435655     
   887.84313183059305     
  -2509.0671312251288     
  -5746.2791919997508     
   232.97849024875055     
   875.19005343961715     
  -2552.1642251651283     
  -5857.8853466520623     
   235.15042282648372     
   862.31939696354198     
  -2596.0983652650175     
  -5973.4495537104958     
   237.28990236896044     
   849.22690295808457     
  -2640.8992369178477     
  -6093.1582455356811     
   239.39636880052728     
   835.90816005639181     
  -2686.5979237593642     
  -6217.2088196701152     
   241.46925081975701     
   822.35859777222583     
  -2733.2269899068910     
  -6345.8106015417789     
   243.50796549220996     
   808.57347887391279     
  -2780.8205694184535     
  -6479.1855320100103     
   245.51191782356199     
   794.54789129809501     
  -2829.4144609085297     
  -6617.5692641528758     
   247.48050031190675     
   780.27673956984984     
  -2879.0462303896752     
  -6761.2120102782028     
   249.41309247795382     
   765.75473569270832     
  -2929.7553204667629     
  -6910.3798066250074     
   251.30906037174816     
   750.97638946900065     
  -2981.5831690164491     
  -7065.3555410435465     
   253.16775605443402     
   735.93599820752354     
  -3034.5733355742768     
  -7226.4404258494042     
   254.98851705347380     
   720.62763577166777     
  -3088.7716387681467     
  -7393.9552485559143     
   256.77066578960995     
   705.04514091691624     
  -3144.2263031323173     
  -7568.2420965839601     
   258.51350897372487     
   689.18210486194403     
  -3200.9881188566956     
  -7749.6658666727881     
   260.21633697160775     
   673.03185803266012     
  -3259.1106128567426     
  -7938.6163226447807     
   261.87842313447896     
   656.58745591232707     
  -3318.6502352765774     
  -8135.5099117107720     
   263.49902309294697     
   639.84166392509928     
  -3379.6665596144094     
  -8340.7921987682093     
   265.07737401188399     
   622.78694127330073     
  -3442.2225011051696     
  -8554.9401389273044     
   266.61269380349563     
   605.41542364017027     
  -3506.3845521471230     
  -8778.4648735316096     
   268.10418029563152     
   587.71890466305558     
  -3572.2230386986121     
  -9011.9146581106288     
   269.55101035213073     
   569.68881606972332     
  -3639.8123986344399     
  -9255.8780871675153     
   270.95233894171849     
   551.31620636241632     
  -3709.2314842881979     
  -9510.9877580686061     
   272.30729815166399     
   532.59171792051200     
  -3780.5638924737113     
  -9777.9241658238352     
   273.61499614207224     
   513.50556238003378     
  -3853.8983237173916     
  -10057.420197752104     
   274.87451603630848     
   494.04749413273936     
  -3929.3289752005307     
  -10350.265875425373     
   276.08491474264105     
   474.20678177157203     
  -4006.9559692662228     
  -10657.313924784421     
   277.24522170173196     
   453.97217728915160     
  -4086.8858237021041     
  -10979.485616196800     
   278.35443755409398     
   433.33188281533694     
  -4169.2319658235820     
  -11317.777607364738     
   279.41153272107078     
   412.27351465608137     
  -4254.1152978788159     
  -11673.269270504356     
   280.41544589226692     
   390.78406436786486     
  -4341.6648174076008     
  -12047.131154332676     
   281.36508241165347     
   368.84985657168357     
  -4432.0183010650935     
  -12440.634155349275     
   282.25931255379237     
   346.45650317594482     
  -4525.3230572302155     
  -12855.160135618282     
   283.09696968074741     
   323.58885363725136     
  -4621.7367582473507     
  -13292.213471127581     
   283.87684826926602     
   300.23094084343040     
  -4721.4283592808097     
  -13753.434409904023     
   284.59770179671642     
   276.36592215184118     
  -4824.5791173550879     
  -14240.613821981913     
   285.25824047302160     
   251.97601505590302     
  -4931.3837210199545     
  -14755.710057752500     
   285.85712880443532     
   227.04242688722093     
  -5042.0515464530963     
  -15300.867938496242     
   286.39298297342651     
   201.54527788110806     
  -5156.8080559918199     
  -15878.440315918007     
   286.86436801714939     
   175.46351684522605     
  -5275.8963583612031     
  -16491.012578899863     
   287.26979478495116     
   148.77482856756504     
  -5399.5789527029547     
  -17141.430560485787     
   287.60771665306316     
   121.45553198104174     
  -5528.1396819065958     
  -17832.832474532595     
   287.87652597199644     
   93.480467962610618     
  -5661.8859254655927     
  -18568.685347993993     
   288.07455021916024     
   64.822875485008396     
  -5801.1510655755446     
  -19352.827025155104     
   288.20004782579065     
   35.454254650409645     
  -5946.2972682642048     
  -20189.514323132869     
   288.25120364332872     
   5.3442149155291716     
  -6097.7186256877048     
  -21083.478773514795     
   288.22612400985116     
  -25.539693439912089     
  -6255.8447164890622     
  -22039.991050963399     
   288.12283137191315     
  -57.232166854563708     
  -6421.1446493712920     
  -23064.935787940103     
   287.93925841109649     
  -89.770357647443348     
  -6594.1316677808391     
  -24164.898796923979     
   287.67324161751054     
  -123.19410783879064     
  -6775.3684087577731     
  -25347.268856354818     
   287.32251424428296     
  -157.54621117363541     
  -6965.4729251804301     
  -26620.357201728370     
   286.88469856748520     
  -192.87270749707079     
  -7165.1256041933975     
  -27993.538067135210     
   286.35729736468403     
  -229.22321435679578     
  -7375.0771396969067     
  -29477.414689819900     
   285.73768451206439     
  -266.65130158071531     
  -7596.1577498705610     
  -31084.016241527504     
   285.02309458442215     
  -305.21491563459591     
  -7829.2878716820123     
  -32827.032247179130     
   284.21061132375877     
  -344.97686184764154     
  -8075.4906135358615     
  -34722.092995197469     
   283.29715482010204     
  -386.00535415897991     
  -8335.9063109998369     
  -36787.106387581538     
   282.27946722172351     
  -428.37464395874724     
  -8611.8096089067058     
  -39042.664575306582     
   281.15409676013701     
  -472.16574196406680     
  -8904.6295932214980     
  -41512.537311017826     
   279.91737983687369     
  -517.46725000475692     
  -9215.9736230541384     
  -44224.273635361023     
   278.56542087244219     
  -564.37632325068967     
  -9547.6556753193399     
  -47209.940020811700     
   277.09406956103186     
  -612.99978800267775     
  -9901.7302254754359     
  -50507.030907497196     
   275.49889510475805     
  -663.45544595956937     
  -10280.532957281657     
  -54159.599597883629     
   273.77515691513236     
  -715.87360323843916     
  -10686.729954265793     
  -58219.671530684325     
   271.91777116245447     
  -770.39887185096734     
  -11123.377490745916     
  -62749.023812724598     
   269.92127242001277     
  -827.19230350118687     
  -11593.995169341362     
  -67821.442230033776     
   267.77976948141662     
  -886.43393138970544     
  -12102.655986066604     
  -73525.607945220996     
   265.48689421540524     
  -948.32581646901281     
  -12654.098045655774     
  -79968.820811338330     
   263.03574204862224     
  -1013.0957220875030     
  -13253.864201740798     
  -87281.847670623800     
   260.41880231327281     
  -1081.0015777400297     
  -13908.478059270463     
  -95625.298384188107     
   257.62787623576497     
  -1152.3369423810873     
  -14625.667797151891     
  -105198.10214096839     
   254.65397973573417     
  -1227.4377457819880     
  -15414.653563209136     
  -116248.91070145337     
   251.48722739727936     
  -1306.6906806736879     
  -16286.520393470058     
  -129091.62756815551     
   248.11669288645527     
  -1390.5437506579392     
  -17254.707600231202     
  -144126.87980939657     
   244.53023960481187     
  -1479.5196676555236     
  -18335.659198801703     
  -161872.05638080504     
   240.71431331479968     
  -1574.2330647066701     
  -19549.699621657714     
  -183004.42553097615     
   236.65368558624863     
  -1675.4128957936668     
  -20922.232813140068     
  -208422.71634282704     
   232.33113278673957     
  -1783.9319857907929     
  -22485.403185711235     
  -239342.36197309030     
   227.72702932794596     
  -1900.8466710063474     
  -24280.470900509456     
  -277425.17343364900     
   222.81882493896711     
  -2027.4507475107728     
  -26361.159701261779     
  -325036.81921501533     
   217.58036212175693     
  -2165.3509863773666     
  -28798.935845374450     
  -385449.91066894168     
   211.98096865192585     
  -2316.5728514292778     
  -31689.810175391453     
  -463970.28620395961     
   205.98422567403438     
  -2483.7213451725634     
  -35169.587321921230     
  -566892.80493141967     
   199.54625469026405     
  -2670.1985218746295     
  -39421.283358906789     
  -710916.01678850886     
   192.61326730182182     
  -2880.6346139839534     
  -44753.153484820723     
  -898118.14771405573     
   185.11794046152394     
  -3121.2400966776900     
  -51489.039592675996     
  -1228978.9001558754     
   176.97383092706036     
  -3401.7286490189995     
  -60706.381343845278     
  -1521464.8875661199     
   168.06632153224581     
  -3733.7880223800830     
  -72117.368000590941     
  -2825639.8524443069     
   158.23696730359723     
  -4147.3556096163793     
  -93309.666893923728     
  -2008329.9748247555     
   147.25401270561287     
  -4651.5601311139508     
  -108372.14170510907     
  -12670919.420460103     
   134.74980337622605     
  -5431.0005787731461     
  -203404.03735856205     
   10260127.438665573     
   120.06134118703166     
  -6255.6433760909640     
  -126453.08156857188     
  -125748476.56989399     
   101.66708104059555     
  -9245.6927196194592     
  -1069566.6558427985     
  -98546755.768183231     
   70.328264583652427     
  -16441.277669486695     
  -1808667.3241041570     
  -98546755.768183231     
  -266.34694628450114     
  -956082.20550760394     
   360126942095.75366     
  -89756518895386928.     
  -267.03265806680838     
  -505097.87800225732     
   90857385409.592911     
  -1.0959362792495523E+017
  -267.07322158506287     
  -492487.00795276591     
   64100323582.845863     
  -3453769838420419.0     
  -267.11606919089195     
  -481284.85680174362     
   63188468315.928207     
  -24093177516866996.     
  -267.16132055143163     
  -469912.45535829203     
   56309774176.448257     
  -15273743087824812.     
  -267.20910089911172     
  -458807.74060657114     
   51594175904.442062     
  -14077986514724650.     
  -267.25954123311072     
  -447847.15662918094     
   46894030824.582489     
  -11582613948850088.     
  -267.31277852304595     
  -437063.46328937105     
   42712293971.214897     
  -9831606621835384.0     
  -267.36895591436854     
  -426445.90319508559     
   38873860547.819839     
  -8270495790983500.0     
  -267.42822293486535     
  -415995.83385443228     
   35382132078.201096     
  -6973978824157420.0     
  -267.49073570159146     
  -405711.24006042961     
   32198162251.842278     
  -5875890400678463.0     
  -267.55665712747361     
  -395591.04553756362     
   29297204488.589687     
  -4951135418278959.0     
  -267.62615712673710     
  -385633.91260898800     
   26653871207.100334     
  -4171206341287181.5     
  -267.69941281820832     
  -375838.57635887904     
   24245695376.297394     
  -3513783515860311.5     
  -267.77660872544413     
  -366203.75160479295     
   22051976761.344482     
  -2959613964436634.0     
  -267.85793697252268     
  -356728.15879413474     
   20053862188.407959     
  -2492548086930917.5     
  -267.94359747421203     
  -347410.51679468848     
   18234126698.319771     
  -2098934404813928.8     
  -268.03379811909974     
  -338249.54490031215     
   16577048566.571133     
  -1767259579179047.2     
  -268.12875494412913     
  -329243.96227312111     
   15068275703.824991     
  -1487808437811742.0     
  -268.22869229883503     
  -320392.48809598986     
   13694708422.710457     
  -1252385331231706.0     
  -268.33384299741346     
  -311693.84153051418     
   12444390973.548864     
  -1054076782729632.6     
  -268.44444845658700     
  -303146.74172746245     
   11306412707.677656     
  -887051565364521.38     
  -268.56075881704362     
  -294749.90782262699     
   10270817608.066278     
  -746391732347008.25     
  -268.68303304603273     
  -286502.05893717741     
   9328521623.7581367     
  -627950016167757.00     
  -268.81153901849223     
  -278401.91417608084     
   8471237075.1766748     
  -528229400815162.06     
  -268.94655357386080     
  -270448.19262773165     
   7691403570.2622223     
  -444281481021448.44     
  -269.08836254549306     
  -262639.61336220423     
   6982124848.3793774     
  -373620653568240.19     
  -269.23726075934701     
  -254974.89543071517     
   6337111063.3647003     
  -314151697037202.56     
  -269.39355199834910     
  -247452.75786440924     
   5750626034.0951061     
  -264108650155465.34     
  -269.55754892856288     
  -240071.91967271830     
   5217439041.1908216     
  -222003234090435.62     
  -269.72957298299303     
  -232831.09984242803     
   4732780777.6370115     
  -186581327121267.25     
  -269.90995419854670     
  -225729.01733617447     
   4292303105.6934729     
  -156786245892365.88     
  -270.09903100134608     
  -218764.39109066263     
   3892042284.1888661     
  -131727763333228.22     
  -270.29714993524522     
  -211935.94001561988     
   3528385378.6791506     
  -110655975854004.62     
  -270.50466532804273     
  -205242.38299150669     
   3198039575.6093755     
  -92939260013408.406     
  -270.72193888950653     
  -198682.43886816266     
   2898004152.7756820     
  -78045680193966.438     
  -270.94933923493448     
  -192254.82646270486     
   2625544881.1406178     
  -65527311081193.852     
  -271.18724132756347     
  -185958.26455720823     
   2378170643.7329683     
  -55007016229954.797     
  -271.43602583271633     
  -179791.47189718252     
   2153612086.4498515     
  -46167301341981.750     
  -271.69607837613268     
  -173753.16718859121     
   1949802123.2099826     
  -38740917048528.180     
  -271.96778869847293     
  -167842.06909565013     
   1764858135.0978692     
  -32502936603381.938     
  -272.25154969751617     
  -162056.89623828471     
   1597065720.9875441     
  -27264079285014.590     
  -272.54775634908464     
  -156396.36718902935     
   1444863861.6739588     
  -22865082723613.727     
  -272.85680449723498     
  -150859.20047035706     
   1306831379.1536903     
  -19171960983977.004     
  -273.17908950374698     
  -145444.11455123936     
   1181674576.8789785     
  -16072008825600.045     
  -273.51500474642700     
  -140149.82784371477     
   1068215960.1767503     
  -13470435428381.129     
  -273.86493995522147     
  -134975.05869945430     
   965383942.65324163     
  -11287528513900.713     
  -274.22927937461259     
  -129918.52540573105     
   872203454.20638478     
  -9456265875653.3320     
  -274.60839974024037     
  -124978.94618116727     
   787787371.15135527     
  -7920303630689.5664     
  -275.00266805717837     
  -120155.03917155303     
   711328698.66081858     
  -6632282278748.5850     
  -275.41243916677257     
  -115445.52244491465     
   642093439.11601555     
  -5552400354743.8262     
  -275.83805308845399     
  -110849.11398648450     
   579414087.41109085     
  -4647213649347.4844     
  -276.27983212245130     
  -106364.53169339127     
   522683698.38571811     
  -3888624399372.6313     
  -276.73807769887162     
  -101990.49336879357     
   471350476.92742133     
  -3253030568339.4214     
  -277.21306695818760     
  -97725.716715735893     
   424912844.75889504     
  -2720609881109.2935     
  -277.70504904778346     
  -93568.919330601537     
   382914942.93354422     
  -2274717429715.5254     
  -278.21424111886802     
  -89518.818695951704     
   344942531.45209533     
  -1901378837827.2002     
  -278.74082400778349     
  -85574.132173115344     
   310619251.77849185     
  -1588863932003.3586     
  -279.28493758552241     
  -81733.576994016490     
   279603220.23648709     
  -1327328158465.7292     
  -279.84667575913357     
  -77995.870252585722     
   251583923.47017878     
  -1108511034061.3384     
  -280.42608110866001     
  -74359.728895532549     
   226279389.47581628     
  -925482595878.90637     
  -281.02313914332404     
  -70823.869712438594     
   203433610.04330617     
  -772430242037.14185     
  -281.63777216087271     
  -67387.009325179286     
   182814192.53689319     
  -644479556318.32397     
  -282.26983269434101     
  -64047.864176619791     
   164210220.87993771     
  -537543723313.98792     
  -282.91909653099754     
  -60805.150518466551     
   147430307.33571535     
  -448196992137.06738     
  -283.58525528893199     
  -57657.584398256738     
   132300818.28247228     
  -373568365392.57825     
  -284.26790853764913     
  -54603.881645496185     
   118664258.65011343     
  -311252295280.75922     
  -284.96655545017603     
  -51642.757856720105     
   106377801.03658840     
  -259233680477.59756     
  -285.68058597559360     
  -48772.928379522607     
   95311946.681562230     
  -215824882325.12076     
  -286.40927152260878     
  -45993.108295483595     
   85349306.691154674     
  -179612846016.61847     
  -287.15175514681050     
  -43302.012401790751     
   76383492.821102113     
  -149414711974.14310     
  -287.90704123665006     
  -40698.355191633251     
   68318108.135004073     
  -124240561902.75398     
  -288.67398469598299     
  -38180.850833131444     
   61065828.667655185     
  -103262158621.41713     
  -289.45127962425056     
  -35748.213146759983     
   54547568.002174370     
  -85786720167.809998     
  -290.23744749910963     
  -33399.155581174753     
   48691717.394655809     
  -71234922035.929886     
  -291.03082487058344     
  -31132.391187272959     
   43433454.712016374     
  -59122449509.475044     
  -291.82955058065482     
  -28946.632590402525     
   38714116.047905035     
  -49044530360.884026     
  -292.63155252771077     
  -26840.591960563164     
   34480624.422078311     
  -40662969219.463509     
  -293.43453400142579     
  -24812.980980464774     
   30684970.456529066     
  -33695281265.020294     
  -294.23595962060335     
  -22862.510811290533     
   27283740.379024066     
  -27905587428.296761     
  -295.03304091423593     
  -20987.892055989989     
   24237687.108255520     
  -23096987215.154076     
  -295.82272159466226     
  -19187.834719935341     
   21511340.556215931     
  -19105170880.376987     
  -296.60166258125622     
  -17461.048168750924     
   19072653.620368477     
  -15793070802.648014     
  -297.36622684364482     
  -15806.241083121873     
   16892680.655193988     
  -13046384118.204552     
  -298.11246414508639     
  -14222.121410340815     
   14945285.494009361     
  -10769825620.721792     
  -298.83609577941536     
  -12707.396312442066     
   13206876.352656059     
  -8883992579.6619225     
  -299.53249940894011     
  -11260.772110466225     
   11656165.191288585     
  -7322742407.0141926     
  -300.19669412592918     
  -9880.9542253446180     
   10273949.296283185     
  -6030999322.7246618     
  -300.82332587690343     
  -8566.6471122998046     
   9042913.1487989705     
  -4962922132.3404245     
  -301.40665340691532     
  -7316.5541994269706     
   7947448.4498099033     
  -4080368214.9939909     
  -301.94053490040096     
  -6129.3777876267632     
   6973491.6773080956     
  -3351625708.6820960     
  -302.41841551606035     
  -5003.8190767435326     
   6108373.8946959795     
  -2750302867.1616492     
  -302.83331603559901     
  -3938.5776759054643     
   5340694.9173839390     
  -2254572250.7871041     
  -303.17782287004547     
  -2932.3530902125071     
   4660172.1120234784     
  -1845969863.7512991     
  -303.44407969274710     
  -1983.8385014983246     
   4057636.7599129481     
  -1510286132.9485133     
  -303.62378099500023     
  -1091.7444508898557     
   3524551.6386680063     
  -1232021339.1358111     
  -303.70816788853023     
  -254.70633872679204     
   3054294.9769255724     
  -1010646829.6561725     
  -303.68802650860323     
   528.35681390081936     
   2637141.8104079640     
  -804791954.41646874     
  -303.55368940228124     
   1259.6365088641016     
   2277922.9318390158     
  -716140296.88029051     
  -303.29504031803111     
   1937.0200178684943     
   1932259.8173323898     
  -377330482.98052412     
  -302.90152284530910     
   2575.1239604751831     
   1735309.7115819771     
  -984133521.17684555     
  -302.36215338554069     
   3123.5927656132199     
   1179830.5750158643     
  -136272465.20367363     
  -289.30848764646589     
   6467.6369181236614     
   157787.08598831220     
  -17885077.399525478     
  -272.43268039809738     
   6921.2271468241197     
   23649.005491871139     
  -9835049.7066885848     
  -255.13547889837989     
   6855.0649922830644     
  -50113.867308293273     
  -2168785.0419197590     
  -238.34491535462905     
   6563.8309362056025     
  -66379.755122691466     
  -891327.19860065449     
  -222.36413847111001     
   6215.2197756183832     
  -73064.709112196375     
   77566.899702048904     
  -207.28153148120742     
   5851.3506094268141     
  -72482.957364431000     
   367513.52485366532     
  -193.10043104234225     
   5495.8267011956659     
  -69726.605928028526     
   516962.00211083802     
  -179.78857804512029     
   5156.8867090951017     
  -65849.390912197239     
   557513.88150978845     
  -167.29920881118517     
   4838.0931398124230     
  -61668.036800873815     
   558121.84168377740     
  -155.58068053788327     
   4540.2177403396254     
  -57482.122988245494     
   536729.53949326940     
  -144.58101305665616     
   4262.8708042638964     
  -53456.651442045972     
   506456.86227774812     
  -134.25002672903611     
   4005.0836132213744     
  -49658.224974962854     
   472858.51712785254     
  -124.54029318774606     
   3765.6585855427070     
  -46111.786096503958     
   439075.93166063243     
  -115.40748482556026     
   3543.3323287788248     
  -42818.716609049225     
   406595.78144880396     
  -106.81041792333461     
   3336.8624166357436     
  -39769.248248183190     
   376128.45602220588     
  -98.710942676171044     
   3145.0685839452435     
  -36948.284828016644     
   347938.83124028647     
  -91.073761452244923     
   2966.8510128909161     
  -34338.743593714498     
   322061.90524095990     
  -83.866218850208952     
   2801.1959556456113     
  -31923.279304407297     
   298411.69012670696     
  -77.058086774089233     
   2647.1747783134506     
  -29685.191628456996     
   276844.39363356627     
  -70.621356582332950     
   2503.9396525517955     
  -27608.858676205251     
   257192.81920103580     
  -64.530044179879724     
   2370.7177245307885     
  -25679.912532197479     
   239285.44026779069     
  -58.760010486874798     
   2246.8047638748221     
  -23885.271730189048     
   222956.49602830459     
  -53.288797830250992     
   2131.5588395244076     
  -22213.098009976769     
   208051.01914783136     
  -48.095481796828139     
   2024.3943060835454     
  -20652.715366368029     
   194426.95932364714     
  -43.160537581419639     
   1924.7762347390237     
  -19194.513171440674     
   181955.68187629961     
  -38.465719644364263     
   1832.2153379170009     
  -17829.845557368426     
   170521.58202603989     
  -33.993953434586153     
   1746.2633897931469     
  -16550.933692173126     
   160021.24911430330     
  -29.729237963661976     
   1666.5091197531747     
  -15350.774323815858     
   150362.43231667671     
  -25.656558090797937     
   1592.5745437400331     
  -14223.056081440782     
   141462.95156736328     
  -21.761805473338615     
   1524.1116936747171     
  -13162.083944685557     
   133249.63321433993     
  -18.031707238287130     
   1460.7997045740583     
  -12162.711695578006     
   125657.31172205694     
  -14.453761529453686     
   1402.3422206909568     
  -11220.281857662578     
   118627.91634998238     
  -11.016179178143714     
   1348.4650848342060     
  -10330.572485037708     
   112109.64867554391     
  -7.7078308308291446     
   1298.9142783216842     
  -9489.7501199711332     
   106056.24957136251     
  -4.5181989443751984     
   1253.4540824012915     
  -8694.3282481859133     
   100426.35030676638     
  -1.4373341281995859     
   1211.8654352286137     
  -7941.1306208851656     
   95182.900721656464     
   1.5441846263151948     
   1173.9444615127190     
  -7227.2588654727415     
   90292.666674326130     
   4.4352862351045763     
   1139.5011546854989     
  -6550.0638654152954     
   85725.789130803896     
   7.2444406881146488     
   1108.3581939046248     
  -5907.1204469342647     
   81455.397609399472     
   9.9796894106705061     
   1080.3498803751299     
  -5296.2049648637721     
   77457.271361128296     
   12.648673100442952     
   1055.3211793888322     
  -4715.2754296553094     
   73709.542260070637     
   15.258657289077503     
   1033.1268561579320     
  -4162.4538627047787     
   70192.434153579074     
   17.816555849614080     
   1013.6306949847876     
  -3636.0106065529353     
   66888.033936356107     
   20.328952646315351     
   996.70479258832961     
  -3134.3503520302638     
   63780.090306373393     
   22.802121501997025     
   982.22891752142289     
  -2655.9996747324631     
   60853.836610250037     
   25.242044639030528     
   970.08992858420277     
  -2199.5959001555902     
   58095.834704215522     
   27.654429733532318     
   960.18124598412885     
  -1763.8771398739732     
   55493.837113012632     
   30.044725707573321     
   952.40236973062792     
  -1347.6733615263781     
   53036.665200072981     
   32.418137371284104     
   946.65844039549745     
  -949.89837252583038     
   50714.101289543411     
   34.779639015277212     
   942.85983793204718     
  -569.54261285425446     
   48516.793019921555     
   37.133987043667929     
   940.92181473689948     
  -205.66666520484247     
   46436.168401865638     
   39.485731728983929     
   940.76415956841026     
   142.60459780915014     
   44464.360262583134     
   41.839228162270366     
   942.31088931237946     
   476.08729977852386     
   42594.138950297427     
   44.198646464596031     
   945.48996591659011     
   795.54334190575491     
   40818.852279547798     
   46.567981319841287     
   950.23303610636049     
   1101.6847340023637     
   39132.371881871622     
   48.951060883005333     
   956.47519174915726     
   1395.1775231163979     
   37529.045200370601     
   51.351555113228962     
   964.15474896224623     
   1676.6453621191777     
   36003.652442329454     
   53.772983576217236     
   973.21304425613573     
   1946.6727554366487     
   34551.367984361619     
   56.218722756703812     
   983.59424618302580     
   2205.8080153193609     
   33167.725644726139     
   58.692012917970324     
   995.24518111546126     
   2454.5659576548073     
   31848.587455064007     
   61.195964542173307     
   1008.1151719185177     
   2693.4303635677875     
   30590.115498766245     
   63.733564382296571     
   1022.1558884019586     
   2922.8562298085344     
   29388.746503881404     
   66.307681153901896     
   1037.3212085479490     
   3143.2718285876454     
   28241.168877702577     
   68.921070892464158     
   1053.5670896073441     
   3355.0805951704151     
   27144.301927020999     
   71.576381999919946     
   1070.8514482443279     
   3558.6628596230726     
   26095.277036339827     
   74.276160002107105     
   1089.1340489868746     
   3754.3774373956212     
   25091.420582985917     
   77.022852037004625     
   1108.3764003097838     
   3942.5630917680160     
   24130.238426590742     
   79.818811092078022     
   1128.5416577391222     
   4123.5398799674449     
   23209.401817525919     
   82.666300007579025     
   1149.5945334230380     
   4297.6103935988895     
   22326.734524245221     
   85.567495261323558     
   1171.5012116633623     
   4465.0609025307285     
   21480.201164415921     
   88.524490549265977     
   1194.2292699478487     
   4626.1624112638483     
   20667.896500847273     
   91.539300175088826     
   1217.7476050635587     
   4781.1716350202023     
   19888.035689607095     
   94.613862261024252     
   1242.0263639078398     
   4930.3319026922563     
   19138.945369613048     
   97.750041791207082     
   1267.0368786469814     
   5073.8739929643543     
   18419.055477912647     
   100.94963349802241     
   1292.7516059020140     
   5212.0169090486988     
   17726.891785310258     
   104.21436460114315     
   1319.1440696682323     
   5344.9685974385266     
   17061.069010453124     
   107.54589740825101     
   1346.1888076993710     
   5472.9266150169242     
   16420.284540432644     
   110.94583178578924     
   1373.8613211095885     
   5596.0787490701696     
   15803.312612963677     
   114.41570750750448     
   1402.1380269664326     
   5714.6035936673970     
   15208.999014278457     
   117.95700648799058     
   1430.9962136662873     
   5828.6710862744858     
   14636.256134912914     
   121.57115490794759     
   1460.4139989001890     
   5938.4430072863315     
   14084.058503167204     
   125.25952523740771     
   1490.3702900335552     
   6044.0734460600852     
   13551.438541369667     
   129.02343816275669     
   1520.8447467365063     
   6145.7092351203582     
   13037.482787857141     
   132.86416442298602     
   1551.8177457143804     
   6243.4903560292869     
   12541.328275763397     
   136.78292656025147     
   1583.2703473996974     
   6337.5503180975120     
   12062.159292318745     
   140.78090058947777     
   1615.1842644769160     
   6428.0165127899036     
   11599.204287521196     
   144.85921759144199     
   1647.5418321212564     
   6515.0105449463117     
   11151.733096716807     
   149.01896523348069     
   1680.3259798415515     
   6598.6485431716883     
   10719.054282256538     
   153.26118922170255     
   1713.5202048252024     
   6679.0414502886124     
   10300.512738406169     
   157.58689468834140     
   1747.1085466904906     
   6756.2952958266587     
   9895.4874266992101     
   161.99704751765759     
   1781.0755635588744     
   6830.5114515269033     
   9503.3892770510556     
   166.49257561358428     
   1815.4063093654538     
   6901.7868711047859     
   9123.6592414398747     
   171.07437011211792     
   1850.0863123317542     
   6970.2143154155838     
   8755.7665121172176     
   175.74328654127041     
   1885.1015545309344     
   7035.8825642564634     
   8399.2067712082571     
   180.50014593123015     
   1920.4384524791769     
   7098.8766150405254     
   8053.5006978991005     
   185.34573587722051     
   1956.0838386924652     
   7159.2778702747692     
   7718.1924320322578     
   190.28081155739764     
   1992.0249441519397     
   7217.1643135150107     
   7392.8482621609810     
   195.30609670799106     
   2028.2493816244303     
   7272.6106754812181     
   7077.0553057163788     
   200.42228455776305     
   2064.7451297888188     
   7325.6885902740905     
   6770.4203567469385     
   205.63003872374239     
   2101.5005181218780     
   7376.4667429496931     
   6472.5687300347945     
   210.92999407007693     
   2138.5042125003147     
   7425.0110084249536     
   6183.1432520328181     
   216.32275753174369     
   2175.7452014784153     
   7471.3845828152007     
   5901.8032720701685     
   221.80890890475845     
   2213.2127832038423     
   7515.6481073557261     
   5628.2237385270446     
   227.38900160443495     
   2250.8965529357183     
   7557.8597853946794     
   5362.0943586522071     
   233.06356339315732     
   2288.7863911319168     
   7598.0754930845706     
   5103.1187917073066     
   238.83309707905002     
   2326.8724520746841     
   7636.3488840223763     
   4851.0138802992469     
   244.69808118685376     
   2365.1451530050517     
   7672.7314881246202     
   4605.5089669862318     
   250.65897060224478     
   2403.5951637388057     
   7707.2728053770170     
   4366.3452106531586     
   256.71619719076932     
   2442.2133967383907     
   7740.0203944569157     
   4133.2749669729274     
   262.87017039250202     
   2480.9909976163058     
   7771.0199567092131     
   3906.0612271665341     
   269.12127779347890     
   2519.9193360478616     
   7800.3154159129617     
   3684.4769772101122     
   275.46988567490064     
   2558.9899970707479     
   7827.9489932420365     
   3468.3048536162428     
   281.91633954104861     
   2598.1947727529637     
   7853.9612796441588     
   3257.3364171519615     
   288.46096462681032     
   2637.5256542090060     
   7878.3913027727986     
   3051.3719137432390     
   295.10406638566133     
   2676.9748239462529     
   7901.2765921258724     
   2850.2196932497072     
   301.84593095891046     
   2716.5346485261307     
   7922.6532398252457     
   2653.6958706794371     
   308.68682562697268     
   2756.1976715228320     
   7942.5559588553415     
   2461.6239024753645     
   315.62699924339609     
   2795.9566067652804     
   7961.0181381239072     
   2273.8342537882982     
   322.66668265233278     
   2835.8043318481582     
   7978.0718950273185     
   2090.1640211688555     
   329.80608909010994     
   2875.7338818986918     
   7993.7481251860854     
   1910.4566249261536     
   337.04541457152385     
   2915.7384435863396     
   8008.0765498730316     
   1734.5615059581162     
   344.38483826144994     
   2955.8113493639416     
   8021.0857611677175     
   1562.3338067212885     
   351.82452283233283     
   2995.9460719286562     
   8032.8032647181271     
   1393.6341340697243     
   359.36461480809231     
   3036.1362188922608     
   8043.2555207236501     
   1228.3282557675182     
   367.00524489495649     
   3076.3755276506745     
   8052.4679826419069     
   1066.2868925974171     
   374.74652829970739     
   3116.6578604431206     
   8060.4651343363876     
   907.38544916694002     
   382.58856503580245     
   3156.9771995919741     
   8067.2705252051392     
   751.50382154679323     
   390.53144021781213     
   3197.3276429146540     
   8072.9068038667401     
   598.52615534564336     
   398.57522434459412     
   3237.7033992994006     
   8077.3957500318320     
   448.34067427345832     
   406.71997357160336     
   3278.0987844372021     
   8080.7583050888834     
   300.83947639941442     
   414.96572997272000     
   3318.5082167028290     
   8083.0146011618790     
   155.91833814196420     
   423.31252179195837     
   3358.9262131774790     
   8084.1839886979433     
   13.476581991380941     
   431.76036368540304     
   3399.3473858068810     
   8084.2850630628791     
  -126.58313078572962     
   440.30925695370297     
   3439.7664376884932     
   8083.3356895819861     
  -264.35492498912913     
   448.95918976543840     
   3480.1781594815598     
   8081.3530276445672     
  -399.92986810775585     
   457.71013737166089     
   3520.5774259347554     
   8078.3535536337595     
  -533.39613721456089     
   466.56206231189316     
   3560.9591925253508     
   8074.3530826046499     
  -664.83907638830658     
   475.51491461186225     
   3601.3184922056917     
   8069.3667895317376     
  -794.34144100086928     
   484.56863197322605     
   3641.6504322513315     
   8063.4092287242311     
  -921.98341161802011     
   493.72313995554310     
   3681.9501912059850     
   8056.4943531370964     
  -1047.8427706708308     
   502.97835215072189     
   3722.2130159197204     
   8048.6355323570651     
  -1171.9949985257688     
   512.33417035017658     
   3762.4342186752833     
   8039.8455698681219     
  -1294.5133742223322     
   521.79048470490500     
   3802.6091743988572     
   8030.1367195614548     
  -1415.4690819395896     
   531.34717387869500     
   3842.7333179513780     
   8019.5207014469070     
  -1534.9313138452985     
   541.00410519465572     
   3882.8021414964783     
   8008.0087165930672     
  -1652.9673520639321     
   550.76113477526076     
   3922.8111919415924     
   7995.6114614525886     
  -1769.6426556323770     
   560.61810767608233     
   3962.7560684490622     
   7982.3391415353453     
  -1885.0209713187708     
   570.57485801338692     
   4002.6324200135268     
   7968.2014842504541     
  -1999.1643647315850     
   580.63120908575411     
   4042.4359431029402     
   7953.2077515149676     
  -2112.1333702492830     
   590.78697348987453     
   4082.1623793598233     
   7937.3667512380980     
  -2223.9869860013623     
   601.04195323067268     
   4121.8075133600260     
   7920.6868488430882     
  -2334.7828059488143     
   611.39593982589668     
   4161.3671704266299     
   7903.1759777984716     
  -2444.5770786589469     
   621.84871440530765     
   4200.8372144953973     
   7884.8416497085291     
  -2553.4247257452057     
   632.40004780459549     
   4240.2135460303325     
   7865.6909642654409     
  -2661.3794931012285     
   643.04970065414341     
   4279.4920999861642     
   7845.7306180671812     
  -2768.4939241540610     
   653.79742346275418     
   4318.6688438154224     
   7824.9669136360262     
  -2874.8194611329354     
   664.64295669644889     
   4357.7397755187058     
   7803.4057676775283     
  -2980.4065542297367     
   675.58603085244124     
   4396.7009217342020     
   7781.0527185208057     
  -3085.3045529747733     
   686.62636652838387     
   4435.5483358664378     
   7757.9129343734949     
  -3189.5620024630234     
   697.76367448698352     
   4474.2780962507586     
   7733.9912193550226     
  -3293.2264256407479     
   708.99765571606849     
   4512.8863043520532     
   7709.2920211627170     
  -3396.3446563028624     
   720.32800148419540     
   4551.3690829955603     
   7683.8194362404456     
  -3498.9625647991456     
   731.75439339187074     
   4589.7225746286731     
   7657.5772170044520     
  -3601.1254564955348     
   743.27650341846345     
   4627.9429396113856     
   7630.5687760807359     
  -3702.8778139778265     
   754.89399396487659     
   4666.0263545327771     
   7602.7971924759022     
  -3804.2635321227831     
   766.60651789204383     
   4703.9690105539294     
   7574.2652159849804     
  -3905.3258592730308     
   778.41371855531202     
   4741.7671117739928     
   7544.9752720404331     
  -4006.1075207693611     
   790.31522983476725     
   4779.4168736181809     
   7514.9294656346628     
  -4106.6506625136717     
   802.31067616155633     
   4816.9145212464318     
   7484.1295856658107     
  -4206.9969969823396     
   814.39967254025476     
   4854.2562879810675     
   7452.5771081884432     
  -4307.1877340023966     
   826.58182456732527     
   4891.4384137519974     
   7420.2732001834247     
  -4407.2637261704549     
   838.85672844571070     
   4928.4571435580492     
   7387.2187222371467     
  -4507.2654148054389     
   851.22397099559771     
   4965.3087259427075     
   7353.4142316261059     
  -4607.2329225316898     
   863.68312966138774     
   5001.9894114835406     
   7318.8599847071182     
  -4707.2060644168187     
   876.23377251490626     
   5038.4954512933682     
   7283.5559392239920     
  -4807.2243927417685     
   888.87545825487871     
   5074.8230955321242     
   7247.5017562784287     
  -4907.3272250496257     
   901.60773620269788     
   5110.9685919280464     
   7210.6968020905560     
  -5007.5536909180255     
   914.43014629450465     
   5146.9281843067947     
   7173.1401494086713     
  -5107.9427350921787     
   927.34221906960022     
   5182.6981111275554     
   7134.8305788954794     
  -5208.5332037056969     
   940.34347565520591     
   5218.2746040244629     
   7095.7665798676862     
  -5309.3638018482989     
   953.43342774758185     
   5253.6538863525166     
   7055.9463513538249     
  -5410.4732207331790     
   966.61157758951504     
   5288.8321717363970     
   7015.3678021983251     
  -5511.9000716409528     
   979.87741794418116     
   5323.8056626210455     
   6974.0285516610184     
  -5613.6829865850768     
   993.23043206538500     
   5358.5705488233525     
   6931.9259292616298     
  -5715.8606455204736     
   1006.6700936641787     
   5393.1230060825574     
   6889.0569744202267     
  -5818.4717269010380     
   1020.1958668718545     
   5427.4591946097789     
   6845.4184364684688     
  -5921.5551243159452     
   1033.8072061993078     
   5461.5752576335399     
   6801.0067730361006     
  -6025.1496798995449     
   1047.5035564927593     
   5495.4673199422223     
   6755.8181504368531     
  -6129.2945834087677     
   1061.2843528858273     
   5529.1314864209671     
   6709.8484410612873     
  -6234.0290840162143     
   1075.1490207479319     
   5562.5638405809486     
   6663.0932229311657     
  -6339.3926979177140     
   1089.0969756290167     
   5595.7604430825186     
   6615.5477776967837     
  -6445.4251884262649     
   1103.1276232005650     
   5628.7173302487190     
   6567.2070887835862     
  -6552.1666230979408     
   1117.2403591928883     
   5661.4305125684541     
   6518.0658391103516     
  -6659.6573654498507     
   1131.4345693286575     
   5693.8959731884033     
   6468.1184088694772     
  -6767.9381113644858     
   1145.7096292526510     
   5726.1096663931630     
   6417.3588730342435     
  -6877.0500253131040     
   1160.0649044576837     
   5758.0675160703595     
   6365.7809978443956     
  -6987.0345832630783     
   1174.4997502066808     
   5789.7654141611456     
   6313.3782384699225     
  -7097.9337729002445     
   1189.0135114508589     
   5821.1992190952533     
   6260.1437351731711     
  -7209.7900757194957     
   1203.6055227439720     
   5852.3647542071994     
   6206.0703096052748     
  -7322.6465211535215     
   1218.2751081525728     
   5883.2578061329532     
   6151.1504606966246     
  -7436.5464958611583     
   1233.0215811622459     
   5913.8741231896402     
   6095.3763619776637     
  -7551.5344258687737     
   1247.8442445797566     
   5944.2094137290424     
   6038.7398537836498     
  -7667.6547421529949     
   1262.7423904310604     
   5974.2593444715458     
   5981.2324432175010     
  -7784.9532419083353     
   1277.7152998551146     
   6004.0195388143475     
   5922.8452939031895     
  -7903.4757563823396     
   1292.7622429934290     
   6033.4855751134319     
   5863.5692257303208     
  -8023.2695097916694     
   1307.8824788752870     
   6062.6529849387744     
   5803.3947044068846     
  -8144.3818466008388     
   1323.0752552985705     
   6091.5172513011858     
   5742.3118405573769     
  -8266.8617003784620     
   1338.3398087061125     
   6120.0738068470891     
   5680.3103778045397     
  -8390.7580400096649     
   1353.6753640574975     
   6148.3180320228630     
   5617.3796925044653     
  -8516.1216120428435     
   1369.0811346962323     
   6176.2452532051584     
   5553.5087804141458     
  -8643.0033128014475     
   1384.5563222121964     
   6203.8507407951147     
   5488.6862555681328     
  -8771.4557976484739     
   1400.1001162992843     
   6231.1297072767493     
   5422.9003370857708     
  -8901.5320771042516     
   1415.7116946081446     
   6258.0773052357326     
   5356.1388465074879     
  -9033.2869485918418     
   1431.3902225939157     
   6284.6886253379835     
   5288.3891943930503     
  -9166.7757280691767     
   1447.1348533588553     
   6310.9586942650485     
   5219.6383764325301     
  -9302.0555356618552     
   1462.9447274897525     
   6336.8824726059165     
   5149.8729599150674     
  -9439.1841683134408     
   1478.8189728900145     
   6362.4548527023371     
   5079.0790786527150     
  -9578.2213958623506     
   1494.7567046063023     
   6387.6706564444276     
   5007.2424181837487     
  -9719.2276271790925     
   1510.7570246495957     
   6412.5246330173368     
   4934.3482109799043     
  -9862.2655362633232     
   1526.8190218105583     
   6437.0114565934309     
   4860.3812194579305     
  -10007.398408752530     
   1542.9417714690637     
   6461.1257239705574     
   4785.3257313922850     
  -10154.692005801133     
   1559.1243353977484     
   6484.8619521524097     
   4709.1655413487779     
  -10304.212875434894     
   1575.3657615594370     
   6508.2145758677398     
   4631.8839447830142     
  -10456.029961513419     
   1591.6650838982928     
   6531.1779450298754     
   4553.4637200716661     
  -10610.213538656124     
   1608.0213221245310     
   6553.7463221263833     
   4473.8871185317466     
  -10766.835821846895     
   1624.4334814925285     
   6575.9138795473837     
   4393.1358498678928     
  -10925.971248615093     
   1640.9005525721575     
   6597.6746968358111     
   4311.1910655032816     
  -11087.695682371503     
   1657.4215110131618     
   6619.0227578692829     
   4228.0333478854936     
  -11252.087766629633     
   1673.9953173023875     
   6639.9519479630862     
   4143.6426896357725     
  -11419.227651320680     
   1690.6209165136738     
   6660.4560508928034     
   4057.9984822508659     
  -11589.198377443583     
   1707.2972380501949     
   6680.5287458344801     
   3971.0794944200406     
  -11762.084736713316     
   1724.0231953790476     
   6700.1636042177670     
   3882.8638588946887     
  -11937.974638664837     
   1740.7976857578560     
   6719.3540864877650     
   3793.3290491047046     
  -12116.957823917521     
   1757.6195899531667     
   6738.0935387740910     
   3702.4518654253206     
  -12299.127510139795     
   1774.4877719503932     
   6756.3751894604020     
   3610.2084090992744     
  -12484.578838827732     
   1791.4010786550571     
   6774.1921456526707     
   3516.5740678080642     
  -12673.410736745516     
   1808.3583395850694     
   6791.5373895403964     
   3421.5234872824749     
  -12865.724237026710     
   1825.3583665537751     
   6808.4037746473650     
   3325.0305555047726     
  -13061.624449152265     
   1842.3999533434830     
   6824.7840219664668     
   3227.0683721361324     
  -13261.218851988509     
   1859.4818753691809     
   6840.6707159736734     
   3127.6092307462163     
  -13464.619191672651     
   1876.6028893321320     
   6856.0563005175600     
   3026.6245868086735     
  -13671.939975679836     
   1893.7617328630317     
   6870.9330745770594     
   2924.0850369910722     
  -13883.300207379421     
   1910.9571241543895     
   6885.2931878831268     
   2819.9602854357290     
  -14098.821995657310     
   1928.1877615817880     
   6899.1286363978870     
   2714.2191204682968     
  -14318.632196341137     
   1945.4523233136572     
   6912.4312576465463     
   2606.8293789957406     
  -14542.861218551780     
   1962.7494669091861     
   6925.1927258936776     
   2497.7579198565995     
  -14771.644526621818     
   1980.0778289039733     
   6937.4045471580866     
   2386.9705859069381     
  -15005.121458353660     
   1997.4360243830081     
   6949.0580540602768     
   2274.4321749692836     
  -15243.436819839242     
   2014.8226465405517     
   6960.1444004947516     
   2160.1063988204914     
  -15486.739906754485     
   2032.2362662264698     
   6970.6545561156017     
   2043.9558495198353     
  -15735.185378147389     
   2049.6754314785471     
   6980.5793006373615     
   1925.9419591837272     
  -15988.933538470223     
   2067.1386670402985     
   6989.9092179294330     
   1806.0249576452029     
  -16248.149957075282     
   2084.6244738637647     
   6998.6346899059645     
   1684.1638329671355     
  -16513.006658592883     
   2102.1313285967562     
   7006.7458901959517     
   1560.3162830276915     
  -16783.681206220648     
   2119.6576830539966     
   7014.2327775884733     
   1434.4386739810338     
  -17060.358506018587     
   2137.2019636715781     
   7021.0850892363906     
   1306.4859851858971     
  -17343.229276534963     
   2154.7625709441195     
   7027.2923336133854     
   1176.4117656118819     
  -17632.492243196466     
   2172.3378788439964     
   7032.8437832118843     
   1044.1680737879112     
  -17928.352696731185     
   2189.9262342219768     
   7037.7284669677601     
   909.70542856242423     
  -18231.024563788629     
   2207.5259561885655     
   7041.9351624000010     
   772.97274433401253     
  -18540.728914132847     
   2225.1353354753287     
   7045.4523874545312     
   633.91727747801292     
  -18857.696320663552     
   2242.7526337754439     
   7048.2683920359086     
   492.48455507303930     
  -19182.165316118757     
   2260.3760830626702     
   7050.3711492115972     
   348.61831520214531     
  -19514.384632481018     
   2278.0038848879090     
   7051.7483460757485     
   202.26043045854078     
  -19854.611900755212     
   2295.6342096524781     
   7052.3873742549022     
   53.350841202873262     
  -20203.115853450206     
   2313.2651958571873     
   7052.2753200386642     
  -98.172527698000067     
  -20560.175161810639     
   2330.8949493262494     
   7051.3989541158908     
  -252.37384141158341     
  -20926.080445550022     
   2348.5215424050230     
   7049.7447209004786     
  -409.31944475320523     
  -21301.133568998655     
   2366.1430131305328     
   7047.2987274222942     
  -569.07794652069879     
  -21685.649259386726     
   2383.7573643736528     
   7044.0467317660768     
  -731.72031596609577     
  -22079.954869590634     
   2401.3625629517987     
   7039.9741310324416     
  -897.31997748802939     
  -22484.391802041730     
   2418.9565387108983     
   7035.0659487987132     
  -1065.9529160033387     
  -22899.315436852128     
   2436.5371835753667     
   7029.3068220542555     
  -1237.6977817797338     
  -23325.096641553610     
   2454.1023505647308     
   7022.6809875833278     
  -1412.6360065913821     
  -23762.121897189496     
   2471.6498527754929     
   7015.1722677647986     
  -1590.8519208202995     
  -24210.794301419752     
   2489.1774623267393     
   7006.7640557675450     
  -1772.4328780809519     
  -24671.535112606380     
   2506.6829092679336     
   6997.4393000937789     
  -1957.4693914254958     
  -25144.783084902985     
   2524.1638804472364     
   6987.1804884538096     
  -2146.0552645622724     
  -25630.997654063503     
   2541.6180183386286     
   6975.9696309249848     
  -2338.2877469677446     
  -26130.657593015199     
   2559.0429198259981     
   6963.7882423602769     
  -2534.2676789153629     
  -26644.264376123032     
   2576.4361349422743     
   6950.6173240086482     
  -2734.0996617362816     
  -27172.341367390036     
   2593.7951655615766     
   6936.4373442993274     
  -2937.8922219917117     
  -27715.436815214889     
   2611.1174640422369     
   6921.2282187490846     
  -3145.7579981058188     
  -28274.123651440081     
   2628.4004318184398     
   6904.9692889400903     
  -3357.8139254916241     
  -28849.002203862143     
   2645.6414179380959     
   6887.6393005213104     
  -3574.1814420205856     
  -29440.700673636777     
   2662.8377175444389     
   6869.2163801735760     
  -3794.9866970728667     
  -30049.877638970160     
   2679.9865702986776     
   6849.6780114824815     
  -4020.3607793651381     
  -30677.222768323754     
   2697.0851587409074     
   6829.0010096587494     
  -4250.4399501275711     
  -31323.459997184851     
   2714.1306065863032     
   6807.1614950331641     
  -4485.3659001064534     
  -31989.347743316637     
   2731.1199769534524     
   6784.1348652624447     
  -4725.2860081813333     
  -32675.682954081334     
   2748.0502705215108     
   6759.8957661661498     
  -4970.3536303369383     
  -33383.301432908098     
   2764.9184236126521     
   6734.4180611125967     
  -5220.7283910837541     
  -34113.081929619417     
   2781.7213061960838     
   6707.6747988709985     
  -5476.5765055558950     
  -34865.947122413410     
   2798.4557198096782     
   6679.6381798346729     
  -5738.0711089740016     
  -35642.867919161501     
   2815.1183953950222     
   6650.2795205163193     
  -6005.3926183677067     
  -36444.864806864440     
   2831.7059910414359     
   6619.5692162093519     
  -6278.7291044191970     
  -37273.012506004918     
   2848.2150896342359     
   6587.4767017027689     
  -6558.2766982142275     
  -38128.441986332502     
   2864.6421964022234     
   6553.9704099244527     
  -6844.2400131117283     
  -39012.345158760683     
   2880.9837363590591     
   6519.0177283871681     
  -7136.8326018024272     
  -39925.978125277958     
   2897.2360516328572     
   6482.5849532883076     
  -7436.2774377420046     
  -40870.665366219291     
   2913.3953986779461     
   6444.6372411239809     
  -7742.8074279886569     
  -41847.804931938830     
   2929.4579453623787     
   6405.1385576415641     
  -8056.6659649781914     
  -42858.872047056786     
   2945.4197679243262     
   6364.0516239657900     
  -8378.1075053311251     
  -43905.425700524967     
   2961.2768477900554     
   6321.3378597072506     
  -8707.3981980850549     
  -44989.113078704810     
   2977.0250682456940     
   6276.9573228465988     
  -9044.8165461753488     
  -46111.676514372521     
   2992.6602109544510     
   6230.8686461810785     
  -9390.6541200331358     
  -47274.959398564170     
   3008.1779523104133     
   6183.0289700921885     
  -9745.2163155223752     
  -48480.913743010693     
   3023.5738596193942     
   6133.3938713818961     
  -10108.823168594947     
  -49731.607389017641     
   3038.8433870966801     
   6081.9172879003763     
  -10481.810224012588     
  -51029.232823687191     
   3053.9818716707678     
   6028.5514386648701     
  -10864.529470190235     
  -52376.115452543738     
   3068.9845285814376     
   5973.2467391491828     
  -11257.350336084321     
  -53774.724289750215     
   3083.8464467596427     
   5915.9517113883294     
  -11660.660768257439     
  -55227.681312963068     
   3098.5625839757918     
   5856.6128885224225     
  -12074.868378104671     
  -56737.774412153092     
   3113.1277617420092     
   5795.1747133616727     
  -12500.401686195812     
  -58307.968246617493     
   3127.5366599528711     
   5731.5794305260679     
  -12937.711448045451     
  -59941.419513988338     
   3141.7838112479558     
   5665.7669716699547     
  -13387.272094400356     
  -61641.490215923142     
   3155.8635950782564     
   5597.6748332564030     
  -13849.583271019790     
  -63411.765196708700     
   3169.7702314571220     
   5527.2379463038678     
  -14325.171509995094     
  -65256.068507130789     
   3183.4977743748741     
   5454.3885374693818     
  -14814.592023798587     
  -67178.483976631804     
   3197.0401048545864     
   5379.0559807758282     
  -15318.430653623314     
  -69183.375052867123     
   3210.3909236247059     
   5301.1666392254683     
  -15837.305966519831     
  -71275.409109283704     
   3223.5437433822112     
   5220.6436954720721     
  -16371.871534839447     
  -73459.581706834186     
   3236.4918806178348     
   5137.4069706408700     
  -16922.818397640716     
  -75741.245502279868     
   3249.2284469724905     
   5051.3727302995003     
  -17490.877738907802     
  -78126.139813889153     
   3261.7463400914362     
   4962.4534764834525     
  -18076.823787511959     
  -80620.425207209293     
   3274.0382339398293     
   4870.5577245732557     
  -18681.476976566042     
  -83230.720132894887     
   3286.0965685401566     
   4775.5897636879363     
  -19305.707377562740     
  -85964.141772484640     
   3297.9135390885517     
   4677.4493991418858     
  -19950.438440856389     
  -88828.352088447791     
   3309.4810844031495     
   4576.0316753359475     
  -20616.651081519733     
  -91831.606674357739     
   3320.7908746533758     
   4471.2265773032022     
  -21305.388131577434     
  -94982.811756037176     
   3331.8342983143775     
   4362.9187089248917     
  -22017.759219747699     
  -98291.584271300875     
   3342.6024482855623     
   4250.9869456210636     
  -22754.946101782472     
  -101768.32171137138     
   3353.0861071064519     
   4135.3040590800656     
  -23518.208514617741     
  -105424.27719604068     
   3363.2757311966047     
   4015.7363113095485     
  -24308.890593588061     
  -109271.64529839152     
   3373.1614340392107     
   3892.1430149922662     
  -25128.427933325984     
  -113323.65616868585     
   3382.7329682199806     
   3764.3760567724703     
  -25978.355354591145     
  -117594.68226799832     
   3391.9797062240350     
   3632.2793797069926     
  -26860.315471601112     
  -122100.35673793836     
   3400.8906198835311     
   3495.6884206601471     
  -27776.068147135673     
  -126857.70723164149     
   3409.4542583575862     
   3354.4294979138785     
  -28727.500951372964     
  -131885.30553439472     
   3417.6587245135261     
   3208.3191436782404     
  -29716.640742880947     
  -137203.43715888157     
   3425.4916495643729     
   3057.1633755171101     
  -30745.666521572537     
  -142834.29152873976     
   3432.9401658016009     
   2900.7568999430800     
  -31816.923708038110     
  -148802.17864858013     
   3439.9908772442418     
   2738.8822405532319     
  -32932.940047902433     
  -155133.77274777091     
   3446.6298280051265     
   2571.3087820746950     
  -34096.443343510749     
  -161858.39160272281     
   3452.8424681520473     
   2397.7917205145941     
  -35310.381280531139     
  -169008.31158320044     
   3458.6136168154621     
   2218.0709082697490     
  -36577.943617405173     
  -176619.13029370856     
   3463.9274222646168     
   2031.8695814897203     
  -37902.587094607959     
  -184730.17842392519     
   3468.7673186399620     
   1838.8929551712274     
  -39288.063432787429     
  -193384.99501750170     
   3473.1159789908879     
   1638.8266693507164     
  -40738.450895418660     
  -202631.87115155300     
   3476.9552642231815     
   1431.3350672895360     
  -42258.189929055276     
  -212524.47931501173     
   3480.2661675093595     
   1216.0592836570981     
  -43852.123523917900     
  -223122.59907863810     
   3483.0287536558671     
   992.61511730478890     
  -45525.543017007651     
  -234492.95998317070     
   3485.2220928527731     
   760.59065922006073     
  -47284.240216881473     
  -246710.22124251121     
   3486.8241881522608     
   519.54364148736147     
  -49134.566876200268     
  -259858.11507373420     
   3487.8118959299550     
   268.99846744872173     
  -51083.502739253323     
  -274030.78528772021     
   3488.1608384754363     
   8.4428765283160061     
  -53138.733628911177     
  -289334.35976146342     
   3487.8453077322051     
  -262.67581086177375     
  -55308.741327122203     
  -305888.80445263564     
   3486.8381590591866     
  -544.95493258086560     
  -57602.907360516925     
  -323830.11758075427     
   3485.1106937111440     
  -839.04128408809629     
  -60031.633242372634     
  -343312.93679519300     
   3482.6325285285216     
  -1145.6365678648626     
  -62606.480268336527     
  -364513.64972834155     
   3479.3714510814052     
  -1465.5036001389592     
  -65340.332641299152     
  -387634.12143694976     
   3475.2932582189023     
  -1799.4734031223904     
  -68247.588552076209     
  -412906.18207534344     
   3470.3615756235508     
  -2148.4533367966924     
  -71344.384917641364     
  -440597.05420882156     
   3464.5376555468520     
  -2513.4364561513066     
  -74648.862824207448     
  -471015.95290344924     
   3457.7801493895581     
  -2895.5123193892928     
  -78181.482470983407     
  -504522.15088668803     
   3450.0448511670338     
  -3295.8795220733264     
  -81965.398602633475     
  -541534.89517224871     
   3441.2844071378468     
  -3715.8602943709834     
  -86026.910316425434     
  -582545.66676166072     
   3431.4479859363987     
  -4156.9175772048820     
  -90396.002817137807     
  -628133.44104351709     
   3420.4809023907628     
  -4620.6750933101484     
  -95107.003624964287     
  -678983.80351866793     
   3408.3241867629017     
  -5108.9410577509334     
  -100199.38215135419     
  -735913.07501580205     
   3394.9140893382810     
  -5623.7363386642628     
  -105718.73021397283     
  -799898.98490244476     
   3380.1815080061442     
  -6167.3280957010365     
  -111717.97260074105     
  -872119.99590152432     
   3364.0513235632006     
  -6742.2702086279087     
  -118258.87257000263     
  -954006.15645832731     
   3346.4416237418741     
  -7351.4521869115024     
  -125413.91874343992     
  -1047305.4848946709     
   3327.2627921342478     
  -7998.1587584704621     
  -133268.70988014981     
  -1154171.5036760895     
   3306.4164318715752     
  -8686.1430235651551     
  -141924.99615772066     
  -1277279.9222521260     
   3283.7940855878919     
  -9419.7170028959681     
  -151504.59557461139     
  -1419986.0472967403     
   3259.2757020763211     
  -10203.864719155859     
  -162154.49092933722     
  -1586539.7538644222     
   3232.7277850264695     
  -11044.384794187485     
  -174053.53908332012     
  -1782383.6290227943     
   3204.0011386775259     
  -11948.072182648284     
  -187421.41630099138     
  -2014571.1987829877     
   3172.9280966940437     
  -12922.952474130399     
  -202530.70029186347     
  -2292369.6394925406     
   3139.3190803562757     
  -13978.587906330227     
  -219723.47258805792     
  -2628121.5650917124     
   3102.9582744873210     
  -15126.482548615961     
  -239434.38432624534     
  -3038589.1656849822     
   3063.5981252580273     
  -16380.628017103812     
  -262223.80306888325     
  -3546766.9512072927     
   3020.9522382124755     
  -17758.248912783332     
  -288824.55520293734     
  -4185590.9192199144     
   2974.6860626023849     
  -19280.851518533433     
  -320216.48709708743     
  -5000601.5504128607     
   2924.4044463624705     
  -20975.695233089071     
  -357720.99872518308     
  -6066828.2835707180     
   2869.6346578457833     
  -22878.053257031985     
  -403222.21085196454     
  -7470933.7055286467     
   2809.8026525462310     
  -25034.244318270419     
  -459254.21364342817     
  -9457067.7823400032     
   2744.1989362311829     
  -27507.835407406499     
  -530182.22201097989     
  -12028383.162561176     
   2671.9277653381846     
  -30384.278701759351     
  -620395.09573018679     
  -16718759.189957494     
   2591.8283686231275     
  -33799.730915222077     
  -745785.78965487087     
  -20576538.264428914     
   2502.3463717393497     
  -37914.469955954373     
  -900109.82663808437     
  -39981185.005370885     
   2401.3098044172643     
  -43164.666307995642     
  -1199968.7141783731     
  -25259746.361359887     
   2285.5036506467668     
  -49638.130123162853     
  -1389416.8118885681     
  -189862816.54055873     
   2149.7578637561064     
  -60145.141992741497     
  -2813387.9359427914     
   178267154.05003691     
   1984.5967584566458     
  -70869.572534017105     
  -1476384.2805675431     
  -1944956715.9726639     
   1767.8054766809764     
  -114719.43236134412     
  -16063559.650362860     
  -1520311941.9681430     
   1356.8547738696079     
  -223543.07952505816     
  -27465899.215123691     
  -1520311941.9681430     
   165.53217608062013     
   20949.073580150303     
  -8056821942.9772549     
   2011821547991129.8     
   165.54708015380530     
   10870.894338169184     
  -2021357299.0038664     
   2457307989591651.5     
   165.54795279285219     
   10590.712744627868     
  -1421410540.6951973     
   73701203921643.688     
   165.54887387831494     
   10342.240471048761     
  -1401952141.8677704     
   537730708379855.00     
   165.54984589411902     
   10090.009258216334     
  -1248427972.2242513     
   340022263844667.50     
   165.55087143523798     
   9843.8540316676936     
  -1143449880.6975136     
   313515580724060.44     
   165.55195321130796     
   9600.9976205900984     
  -1038778043.3819816     
   257781067723369.75     
   165.55309405023570     
   9362.1739743092294     
  -945709881.41442490     
   218732861437931.22     
   165.55429690178553     
   9127.1395696551208     
  -860312696.75962853     
   183919537738480.16     
   165.55556484112807     
   8895.9230049872986     
  -782663532.51717842     
   155021606110489.00     
   165.55690107233215     
   8668.4771212858741     
  -711888422.82230306     
   130555555611049.31     
   165.55830893177850     
   8444.7758488509899     
  -647432463.51069009     
   109960127617708.77     
   165.55979189147280     
   8224.7872465416658     
  -588726481.86946452     
   92597322952989.469     
   165.56135356223186     
   8008.4810068334873     
  -535266974.74193376     
   77967908700533.266     
   165.56299769671540     
   7795.8263670466704     
  -486590198.86394352     
   65641391527525.086     
   165.56472819227199     
   7586.7926898155101     
  -442273939.18446672     
   55256807688696.695     
   165.56654909356556     
   7381.3493024327172     
  -401932581.46008658     
   46509135062626.039     
   165.56846459494543     
   7179.4655412980064     
  -365214296.95245165     
   39141233195304.117     
   165.57047904251885     
   6981.1107390288280     
  -331798022.87746459     
   32936200865129.914     
   165.57259693588222     
   6786.2542283867606     
  -301390823.45393026     
   27711134510394.215     
   165.57482292946241     
   6594.8653411281493     
  -273725444.31671679     
   23311805276643.465     
   165.57716183341608     
   6406.9134081414468     
  -248558086.32373983     
   19608180700168.477     
   165.57961861402958     
   6222.3677594991668     
  -225666366.56554931     
   16490636101220.383     
   165.58219839355806     
   6041.1977242367866     
  -204847459.41071695     
   13866765897075.604     
   165.58490644943640     
   5863.3726302763271     
  -185916391.91125622     
   11658683090212.588     
   165.58774821279007     
   5688.8618046056481     
  -168704491.77298892     
   9800748065657.5566     
   165.59072926616724     
   5517.6345730116136     
  -153057965.05861127     
   8237647336111.6572     
   165.59385534040808     
   5349.6602602254261     
  -138836598.98279026     
   6922774616563.7178     
   165.59713231056014     
   5184.9081895424943     
  -125912576.25137280     
   5816865354559.5352     
   165.60056619074183     
   5023.3476830252293     
  -114169390.46514028     
   4886842544464.9766     
   165.60416312784918     
   4864.9480613956166     
  -103500858.39818642     
   4104846475331.6807     
   165.60792939399224     
   4709.6786437950823     
  -93810214.393041253     
   3447413412646.9126     
   165.61187137754050     
   4557.5087479449285     
  -85009285.990435496     
   2894784975011.8237     
   165.61599557264697     
   4408.4076898129924     
  -77017739.489597932     
   2430324880106.7437     
   165.62030856711212     
   4262.3447837791018     
  -69762391.388935342     
   2040027140315.5007     
   165.62481702843914     
   4119.2893423811583     
  -63176580.338272080     
   1712102091644.2986     
   165.62952768792130     
   3979.2106762033532     
  -57199592.403834954     
   1436626570414.9998     
   165.63444732259268     
   3842.0780939249539     
  -51776137.718572110     
   1205249771210.9497     
   165.63958273486134     
   3707.8609020887820     
  -46855871.753635943     
   1010944888740.8539     
   165.64494072963299     
   3576.5284050280479     
  -42392958.942562751     
   847800096593.78064     
   165.65052808872082     
   3448.0499047315598     
  -38345673.980529420     
   710842247946.95569     
   165.65635154232456     
   3322.3947008073533     
  -34676038.270683452     
   595888444828.56433     
   165.66241773734859     
   3199.5320902453359     
  -31349488.039579995     
   499420985404.31464     
   165.66873320231491     
   3079.4313673731613     
  -28334571.396970049     
   418481958780.64056     
   165.67530430861302     
   2962.0618236494206     
  -25602672.254549716     
   350584598083.08600     
   165.68213722781309     
   2847.3927475466653     
  -23127758.012824334     
   293638480907.44843     
   165.68923788475470     
   2735.3934244546717     
  -20886149.894453354     
   245886684233.35123     
   165.69661190610614     
   2626.0331364154831     
  -18856313.042991538     
   205852775169.19153     
   165.70426456407407     
   2519.2811620360180     
  -17018665.371670093     
   172296247076.96964     
   165.71220071492598     
   2415.1067762740017     
  -15355403.085163575     
   144174979674.05301     
   165.72042473197109     
   2313.4792503088297     
  -13850341.672204049     
   120613658776.61169     
   165.72894043262710     
   2214.3678512647530     
  -12488770.917959360     
   100877206406.26169     
   165.73775099918265     
   2117.7418420736940     
  -11257322.657769389     
   84348408741.364487     
   165.74685889284757     
   2023.5704812740701     
  -10143850.359885862     
   70509118419.974487     
   165.75626576066293     
   1931.8230227344202     
  -9137319.2385428306     
   58924424808.949684     
   165.76597233482590     
   1842.4687154743681     
  -8227706.2045592479     
   49229352689.365295     
   165.77597832396432     
   1755.4768033986361     
  -7405908.6428639777     
   41117671754.276482     
   165.78628229587750     
   1670.8165250775937     
  -6663661.3226181008     
   34332490166.872154     
   165.79688155124063     
   1588.4571134357402     
  -5993460.6990891732     
   28658348511.134586     
   165.80777198775118     
   1508.3677955175283     
  -5388495.9308483265     
   23914570845.097740     
   165.81894795417784     
   1430.5177921953637     
  -4842586.1001692023     
   19949682373.183876     
   165.83040209375275     
   1354.8763178422753     
  -4350122.9838708732     
   16636714361.824806     
   165.84212517633165     
   1281.4125800688980     
  -3906018.9849690436     
   13869262787.131807     
   165.85410591872775     
   1210.0957793483631     
  -3505659.7039568410     
   11558176709.209475     
   165.86633079260906     
   1140.8951087019800     
  -3144860.7633354235     
   9628776881.7906132     
   165.87878381933322     
   1073.7797533407540     
  -2819828.5186196449     
   8018521111.9235001     
   165.89144635107817     
   1008.7188902863154     
  -2527124.2871166272     
   6675043472.1012011     
   165.90429683761388     
   945.68168799012244     
  -2263631.8087256472     
   5554509127.6517515     
   165.91731057804679     
   884.63730592717866     
  -2026527.6295656811     
   4620233171.9935570     
   165.93045945685805     
   825.55489417762101     
  -1813254.1679127705     
   3841522169.1399269     
   165.94371166354557     
   768.40359298110673     
  -1621495.2068471326     
   3192701994.4781280     
   165.95703139517272     
   713.15253228856193     
  -1449153.6118775907     
   2652302684.4816871     
   165.97037854111829     
   659.77083127861374     
  -1294331.0643514714     
   2202374732.1363997     
   165.98370834931842     
   608.22759786378606     
  -1155309.6379278318     
   1827915964.5251923     
   165.99697107328683     
   558.49192817707558     
  -1030535.0482195494     
   1516391061.4431441     
   166.01011159919892     
   510.53290603570650     
  -918601.43051091046     
   1257328962.7902923     
   166.02306905232425     
   464.31960237982940     
  -818237.50383273233     
   1041985488.5163733     
   166.03577638209438     
   419.82107469519417     
  -728294.00131761259     
   863060772.44278455     
   166.04815992509540     
   377.00636641531594     
  -647732.24927850091     
   714462571.76797295     
   166.06013894527877     
   335.84450629629623     
  -575613.79538473627     
   591108133.18955064     
   166.07162515068788     
   296.30450776704510     
  -511090.98728738236     
   488758295.69737142     
   166.08252218600379     
   258.35536826922458     
  -453398.41977446468     
   403878679.96132618     
   166.09272510021606     
   221.96606855889490     
  -401845.16926150373     
   333523535.84551090     
   166.10211978872815     
   187.10557199403922     
  -355807.74560411653     
   275238587.84918314     
   166.11058240920619     
   153.74282380035874     
  -314723.69585573662     
   226979788.10924184     
   166.11797877047587     
   121.84675030970831     
  -278085.80101439968     
   187045395.25885057     
   166.12416369376149     
   91.386258178965150     
  -245436.81132767841     
   154019202.56894222     
   166.12898034554402     
   62.330233597865671     
  -216364.67167096579     
   126723100.05441463     
   166.13225954128529     
   34.647541429042164     
  -190498.19274425856     
   104177471.87520647     
   166.13381901922452     
   8.3070245169024339     
  -167503.12253641774     
   85568032.528188065     
   166.13346268339316     
  -16.722497728928580     
  -147078.60190510837     
   70218461.925166696     
   166.13097981491399     
  -40.472228033144184     
  -128953.89307447342     
   57566496.696653612     
   166.12614425054278     
  -62.973400559443498     
  -112885.63025179334     
   47147544.679674983     
   166.11871352727215     
  -84.257249070036707     
  -98654.558544036467     
   38569189.542559676     
   166.10842799163734     
  -104.35513494190572     
  -86065.349663660658     
   31529229.043485820     
   166.09500987213852     
  -123.29805425198860     
  -74936.489694197400     
   25700192.222101722     
   166.07816231291068     
  -141.11855676521702     
  -65126.849051948615     
   21066634.800327145     
   166.05756836642158     
  -157.84329615899489     
  -56431.414448135292     
   16766166.091066329     
   166.03288994254825     
  -173.52197191956577     
  -48947.836427651135     
   14907100.224769669     
   166.00376671085650     
  -188.11491231204985     
  -41752.549813556790     
   7860576.6023168480     
   165.96981495227172     
  -201.92974785963787     
  -37649.670605768450     
   20450230.627622113     
   165.93062635556308     
  -213.92521269829180     
  -26106.850239254272     
   2840360.4154544352     
   165.27702614131348     
  -291.20270610479247     
  -4804.1471233460061     
   386305.49736922688     
   164.52502947992699     
  -307.98021364584952     
  -1906.8558930768054     
   218600.64892297011     
   163.74657673162005     
  -313.41573094392783     
  -267.35102615452911     
   57780.578283186594     
   162.96226928188244     
  -313.66910023189075     
   166.00331096937040     
   29651.683840561229     
   162.17959735955628     
  -312.28311460503340     
   388.39093977357948     
   8144.8358458106823     
   161.40144427947737     
  -310.18844423405653     
   449.47720861715970     
   966.88430205427994     
   160.62879750901331     
  -307.92292911030722     
   456.72884088256677     
  -3097.2052809433549     
   159.86179634766054     
  -305.69735750491208     
   433.49980127549162     
  -4740.0832124523458     
   159.10018826385604     
  -303.61873505876810     
   397.94917718209899     
  -5425.3899063813578     
   158.34354383684922     
  -301.73071523360227     
   357.25875288423885     
  -5551.1029987094016     
   157.59136317998639     
  -300.04850465040687     
   315.62548039391834     
  -5409.5436866032696     
   156.84313005349273     
  -298.57180619256110     
   275.05390274439378     
  -5131.5412242609182     
   156.09833944457185     
  -297.29275307679399     
   236.56734356243686     
  -4794.4359174107694     
   155.35651119471592     
  -296.19981203243327     
   200.60907418185616     
  -4438.6293556573282     
   154.61719611776479     
  -295.27999096194253     
   167.31935401442615     
  -4086.4375192520092     
   153.87997803573629     
  -294.52001489535638     
   136.67107262003606     
  -3749.4172737077593     
   153.14447360805687     
  -293.90696110613823     
   108.55044306722793     
  -3433.1871136590335     
   152.41033100201204     
  -293.42858114918323     
   82.801539714785150     
  -3139.9457813030681     
   151.67722799710947     
  -293.07344743400870     
   59.251946355012123     
  -2869.9787943291076     
   150.94486985977051     
  -292.83099980462731     
   37.727105397543859     
  -2622.5208214141294     
   150.21298717777984     
  -292.69153654304114     
   18.058199236937874     
  -2396.2654135144680     
   149.48133375852038     
  -292.64617552335983     
   8.6208635579345189E-002
  -2189.6625197168682     
   148.74968464503908     
  -292.68680065242660     
  -16.336260262297134     
  -2001.0914913358829     
   148.01783427472682     
  -292.80600241920064     
  -31.344446447316269     
  -1828.9590906954784     
   147.28559478840273     
  -292.99701763438776     
  -45.061639627532372     
  -1671.7525643319887     
   146.55279448793527     
  -293.25367119310664     
  -57.599783860022299     
  -1528.0657463010527     
   145.81927643527609     
  -293.57032134514992     
  -69.060276957280195     
  -1396.6091071651413     
   145.08489718316494     
  -293.94180915069569     
  -79.534845261018717     
  -1276.2104654139666     
   144.34952562671680     
  -294.36341232322729     
  -89.106423751623467     
  -1165.8104328085560     
   143.61304196497227     
  -294.83080338760055     
  -97.850001997687656     
  -1064.4551086130225     
   142.87533676187971     
  -295.34001193087551     
  -105.83341531228533     
  -971.28754412740841     
   142.13631009683894     
  -295.88739064888932     
  -113.11807189324090     
  -885.53888427312222     
   141.39587079572232     
  -296.46958486243562     
  -119.75961352528932     
  -806.51968272275474     
   140.65393573411166     
  -297.08350517411310     
  -125.80851114570996     
  -733.61173470257984     
   139.91042920529836     
  -297.72630294986732     
  -131.31059915597930     
  -666.26050901704389     
   139.16528234635851     
  -298.39534833019133     
  -136.30755297360713     
  -603.96826870855534     
   138.41843261632275     
  -299.08821050009766     
  -140.83731498892132     
  -546.28788184035625     
   137.66982332110567     
  -299.80263997282674     
  -144.93447410272398     
  -492.81725201658116     
   136.91940318044090     
  -300.53655266681568     
  -148.63060349284834     
  -443.19440190554565     
   136.16712593258950     
  -301.28801557931564     
  -151.95456150713991     
  -397.09304964858313     
   135.41294997305289     
  -302.05523388153227     
  -154.93275937950429     
  -354.21875004307105     
   134.65683802393497     
  -302.83653927999308     
  -157.58940000482733     
  -314.30540803540310     
   133.89875683096295     
  -303.63037950641791     
  -159.94669056509287     
  -277.11226932310899     
   133.13867688550167     
  -304.43530881429314     
  -162.02503258501616     
  -242.42119244406103     
   132.37657216918115     
  -305.24997937457658     
  -163.84319152834664     
  -210.03426475907457     
   131.61241991901227     
  -306.07313347468255     
  -165.41844851403968     
  -179.77171242134756     
   130.84620041108934     
  -306.90359643686065     
  -166.76673635719979     
  -151.46998644532047     
   130.07789676117642     
  -307.74027018089248     
  -167.90276125553970     
  -124.98013932119238     
   129.30749474065166     
  -308.58212736478242     
  -168.84011230044865     
  -100.16633036270539     
   128.53498260643892     
  -309.42820604497899     
  -169.59135977816894     
  -76.904516202827651     
   127.76035094369479     
  -310.27760480354863     
  -170.16814364969014     
  -55.081299142844337     
   126.98359252014281     
  -311.12947829615604     
  -170.58125339326148     
  -34.592870801361613     
   126.20470215105510     
  -311.98303317944988     
  -170.84069992427169     
  -15.344103651312921     
   125.42367657398033     
  -312.83752438101470     
  -170.95578070165652     
   2.7522866857253776     
   124.64051433240289     
  -313.69225167914760     
  -170.93513855151360     
   19.776474724381135     
   123.85521566759650     
  -314.54655656300406     
  -170.78681499108075     
   35.802184668287367     
   123.06778241800443     
  -315.39981934699694     
  -170.51829860606858     
   50.897288114984420     
   122.27821792554077     
  -316.25145651587513     
  -170.13656894520619     
   65.124331048247029     
   121.48652694826285     
  -317.10091827939402     
  -169.64813646234435     
   78.541010171275545     
   120.69271557891476     
  -317.94768631776503     
  -169.05907888605978     
   91.200610767313520     
   119.89679116888685     
  -318.79127170074344     
  -168.37507430530493     
   103.15237892762062     
   119.09876225717650     
  -319.63121296516510     
  -167.60143146334778     
   114.44189089740736     
   118.29863850397149     
  -320.46707433702750     
  -166.74311728161723     
   125.11134168638296     
   117.49643062851062     
  -321.29844408577895     
  -165.80478221896934     
   135.19986027884829     
   116.69215035090512     
  -322.12493299949358     
  -164.79078326687798     
   144.74373642592283     
   115.88581033763185     
  -322.94617297076996     
  -163.70520524368357     
   153.77668256179774     
   115.07742415043282     
  -323.76181568419037     
  -162.55188012447007     
   162.33002124055128     
   114.26700619837816     
  -324.57153139691445     
  -161.33440496516596     
   170.43289530015201     
   113.45457169286883     
  -325.37500780495338     
  -160.05615825041480     
   178.11243372078405     
   112.64013660537415     
  -326.17194898807321     
  -158.72031499750892     
   185.39391035304203     
   111.82371762771508     
  -326.96207442724165     
  -157.32986066986112     
   192.30089807421945     
   111.00533213471932     
  -327.74511808875206     
  -155.88760393430448     
   198.85538312380771     
   110.18499814908822     
  -328.52082756998999     
  -154.39618856087591     
   205.07791084464753     
   109.36273430832709     
  -329.28896330196602     
  -152.85810422954106     
   210.98766839234011     
   108.53855983360306     
  -330.04929780433139     
  -151.27569671659850     
   216.60260842272672     
   107.71249450040351     
  -330.80161498900645     
  -149.65117715342805     
   221.93952919740505     
   106.88455861087893     
  -331.54570950860113     
  -147.98663068444750     
   227.01416070949543     
   106.05477296776191     
  -332.28138614651010     
  -146.28402447912629     
   231.84124575409990     
   105.22315884976210     
  -333.00845924554784     
  -144.54521513597052     
   236.43460973405277     
   104.38973798834441     
  -333.72675217229516     
  -142.77195556296513     
   240.80722359896035     
   103.55453254580428     
  -334.43609681466751     
  -140.96590138597296     
   244.97126659362016     
   102.71756509455999     
  -335.13633311034874     
  -139.12861688652080     
   248.93818462112142     
   101.87885859758771     
  -335.82730860381969     
  -137.26158050186240     
   252.71873215007736     
   101.03843638993021     
  -336.50887803010119     
  -135.36619001073680     
   256.32303021516782     
   100.19632216121474     
  -337.18090292333835     
  -133.44376728412306     
   259.76060323114302     
   99.352539939120291     
  -337.84325124844838     
  -131.49556275988948     
   263.04041880270836     
   98.507114073738464     
  -338.49579705439527     
  -129.52275961886915     
   266.17092873007925     
   97.660069222775618     
  -339.13842014757591     
  -127.52647765339356     
   269.16010346459393     
   96.811430337547961     
  -339.77100578390292     
  -125.50777687740910     
   272.01545518845455     
   95.961222649724206     
  -340.39344437850519     
  -123.46766096349569     
   274.74408020619001     
   95.109471658773174     
  -341.00563123181882     
  -121.40708036194927     
   277.35267821136040     
   94.256203120076961     
  -341.60746627091208     
  -119.32693527536406     
   279.84757592755045     
   93.401443033672592     
  -342.19885380524028     
  -117.22807845590745     
   282.23475663502006     
   92.545217633587214     
  -342.77970229583292     
  -115.11131778114481     
   284.51988225458797     
   91.687553377734659     
  -343.34992413694636     
  -112.97741866423539     
   286.70830017994695     
   90.828476938342831     
  -343.90943544963915     
  -110.82710641288580     
   288.80508745408775     
   89.968015192883144     
  -344.45815588631382     
  -108.66106825698013     
   290.81503808421843     
   89.106195215475722     
  -344.99600844563463     
  -106.47995547134849     
   292.74270542418577     
   88.243044268744711     
  -345.52291929726471     
  -104.28438518066710     
   294.59240327222716     
   87.378589796100471     
  -346.03881761560666     
  -102.07494215612539     
   296.36822094320479     
   86.512859414426430     
  -346.54363542224462     
  -99.852180499051343     
   298.07404191737390     
   85.645880907149603     
  -347.03730743645394     
  -97.616625184671051     
   299.71355512705145     
   84.777682217675363     
  -347.51977093321864     
  -95.368773521218159     
   301.29025664478604     
   83.908291443168068     
  -347.99096560851262     
  -93.109096596382258     
   302.80747984715475     
   83.037736828659931     
  -348.45083345124743     
  -90.838040497528596     
   304.26838493937083     
   82.166046761472217     
  -348.89931862151747     
  -88.556027610483312     
   305.67598069742672     
   81.293249765933055     
  -349.33636733493177     
  -86.263457755252603     
   307.03313346741766     
   80.419374498377465     
  -349.76192775245556     
  -83.960709254246979     
   308.34256672426903     
   79.544449742416091     
  -350.17594987560068     
  -81.648140003814959     
   309.60687748443377     
   78.668504404459526     
  -350.57838544666691     
  -79.326088422681693     
   310.82854203681450     
   77.791567509486185     
  -350.96918785361714     
  -76.994874357405592     
   312.00991810616000     
   76.913668197042398     
  -351.34831203943969     
  -74.654799971609435     
   313.15325283617568     
   76.034835717463551     
  -351.71571441580704     
  -72.306150575338123     
   314.26069891910913     
   75.155099428306357     
  -352.07135278057899     
  -69.949195333444806     
   315.33430117856341     
   74.274488790982531     
  -352.41518623909911     
  -67.584188074605578     
   316.37601864133529     
   73.393033367584607     
  -352.74717512912264     
  -65.211367934795561     
   317.38772325756173     
   72.510762817895383     
  -353.06728094898551     
  -62.830960010363839     
   318.37120042310943     
   71.627706896572860     
  -353.37546628902942     
  -60.443176007190516     
   319.32816410345282     
   70.743895450502805     
  -353.67169476598843     
  -58.048214776414618     
   320.26024851197235     
   69.859358416311863     
  -353.95593096021094     
  -55.646262912574826     
   321.16902173448352     
   68.974125818034096     
  -354.22814035561629     
  -53.237495249566194     
   322.05598502753190     
   68.088227764924511     
  -354.48828928214482     
  -50.822075361859703     
   322.92257655261636     
   67.201694449413395     
  -354.73634486064378     
  -48.400156037715078     
   323.77017624041827     
   66.314556145195553     
  -354.97227495002784     
  -45.971879715911939     
   324.60010715595655     
   65.426843205448932     
  -355.19604809659825     
  -43.537378912242261     
   325.41363972571247     
   64.538586061177355     
  -355.40763348541458     
  -41.096776614299415     
   326.21199392757529     
   63.649815219672384     
  -355.60700089359995     
  -38.650186659842603     
   326.99634176534829     
   62.760561263089599     
  -355.79412064549103     
  -36.197714096602482     
   327.76781064219347     
   61.870854847134808     
  -355.96896356952453     
  -33.739455516786030     
   328.52748558223624     
   60.980726699855978     
  -356.13150095675377     
  -31.275499374919256     
   329.27640788466277     
   60.090207620536873     
  -356.28170452098055     
  -28.805926315784284     
   330.01558601637737     
   59.199328478688479     
  -356.41954636032165     
  -26.330809420661453     
   330.74598658388481     
   58.308120213134835     
  -356.54499892017651     
  -23.850214521282314     
   331.46854409167054     
   57.416613831189636     
  -356.65803495758121     
  -21.364200440594782     
   332.18416185961962     
   56.524840407920458     
  -356.75862750674929     
  -18.872819226647636     
   332.89370632566147     
   55.632831085497578     
  -356.84674984588895     
  -16.376116429205169     
   333.59802582537628     
   54.740617072624346     
  -356.92237546505072     
  -13.874131235514902     
   334.29792419069321     
   53.848229644046562     
  -356.98547803514975     
  -11.366896804084700     
   334.99419718813556     
   52.955700140137992     
  -357.03603137797290     
  -8.8544403251736821     
   335.68760138913046     
   52.063059966559798     
  -357.07400943707273     
  -6.3367833147552011     
   336.37887722199451     
   51.170340593991355     
  -357.09938624969857     
  -3.8139417355902401     
   337.06874100711411     
   50.277573557930339     
  -357.11213591948263     
  -1.2859261780368820     
   337.75788621607893     
   49.384790458559991     
  -357.11223259000627     
   1.2472579685837122     
   338.44698949212165     
   48.492022960681489     
  -357.09965041911039     
   3.7856103897746269     
   339.13670622759696     
   47.599302793709683     
  -357.07436355391974     
   6.3291356864816066     
   339.82767404817611     
   46.706661751730330     
  -357.03634610659890     
   8.8778432418429283     
   340.52051603151205     
   45.814131693617156     
  -356.98557213071410     
   11.431747112079272     
   341.21583617182273     
   44.921744543207261     
  -356.92201559822553     
   13.990865883367945     
   341.91422657217430     
   44.029532289533257     
  -356.84565037706045     
   16.555222582659255     
   342.61626276492592     
   43.137526987110853     
  -356.75645020922030     
   19.124844553396201     
   343.32250932591541     
   42.245760756280468     
  -356.65438868940345     
   21.699763373340566     
   344.03351664922508     
   41.354265783601740     
  -356.53943924409958     
   24.280014748209759     
   344.74982505067015     
   40.463074322299683     
  -356.41157511113880     
   26.865638436089789     
   345.47196158354694     
   39.572218692761460     
  -356.27076931967866     
   29.456678147966393     
   346.20044730787964     
   38.681731283082676     
  -356.11699467055183     
   32.053181502775487     
   346.93578913287524     
   37.791644549662394     
  -355.95022371699173     
   34.655199921272057     
   347.67848835215290     
   36.901991017845802     
  -355.77042874572874     
   37.262788583913206     
   348.42903739778109     
   36.012803282613838     
  -355.57758175835795     
   39.876006364396567     
   349.18792019615353     
   35.124114009318973     
  -355.37165445303231     
   42.494915765867717     
   349.95561580942973     
   34.235955934466425     
  -355.15261820640654     
   45.119582884438444     
   350.73259306363525     
   33.348361866540202     
  -354.92044405586444     
   47.750077332415714     
   351.51932258351587     
   32.461364686873303     
  -354.67510268190392     
   50.386472251792028     
   352.31625833372215     
   31.574997350561652     
  -354.41656439080117     
   53.028844189294944     
   353.12386150613941     
   30.689292887421168     
  -354.14479909745148     
   55.677273150590992     
   353.94258108944251     
   29.804284402987559     
  -353.85977630830308     
   58.331842508761810     
   354.77286527317881     
   28.920005079558500     
  -353.56146510453539     
   60.992638998310653     
   355.61515931297515     
   28.036488177277764     
  -353.24983412530673     
   63.659752693157969     
   356.46990450059059     
   27.153767035261087     
  -352.92485155113155     
   66.333276976912401     
   357.33754068093299     
   26.271875072763436     
  -352.58648508735922     
   69.013308532019408     
   358.21850608148901     
   25.390845790387520     
  -352.23470194771011     
   71.699947327630582     
   359.11323684181548     
   24.510712771333367     
  -351.86946883788119     
   74.393296603944194     
   360.02216814761391     
   23.631509682688815     
  -351.49075193920868     
   77.093462865051293     
   360.94573590383698     
   22.753270276760823     
  -351.09851689233523     
   79.800555884330080     
   361.88437422864973     
   21.876028392447608     
  -350.69272878089680     
   82.514688691044952     
   362.83851875685366     
   20.999817956651540     
  -350.27335211521489     
   85.235977581721357     
   363.80860511821106     
   20.124672985732843     
  -349.84035081596028     
   87.964542120107950     
   364.79507086556390     
   19.250627587004175     
  -349.39368819778105     
   90.700505151599685     
   365.79835427738453     
   18.377715960266205     
  -348.93332695288035     
   93.443992808680065     
   366.81889562780123     
   17.505972399384301     
  -348.45922913454388     
   96.195134525888577     
   367.85713853334096     
   16.635431293906517     
  -347.97135614056697     
   98.954063064888629     
   368.91352738895159     
   15.766127130723120     
  -347.46966869660395     
   101.72091452030577     
   369.98851195687587     
   14.898094495767861     
  -346.95412683940327     
   104.49582835998234     
   371.08254339863117     
   14.031368075761343     
  -346.42468989991460     
   107.27894743547208     
   372.19607817308110     
   13.165982659996748     
  -345.88131648627149     
   110.07041802177019     
   373.32957638936614     
   12.301973142168336     
  -345.32396446660533     
   112.87038984469044     
   374.48350172315054     
   11.439374522243066     
  -344.75259095172459     
   115.67901610761407     
   375.65832753792512     
   10.578221908375813     
  -344.16715227754520     
   118.49645356414845     
   376.85452307398145     
   9.7185505188686481     
  -343.56760398741682     
   121.32286248720331     
   378.07257540474632     
   8.8603956841746410     
  -342.95390081419197     
   124.15840680273891     
   379.31296794089599     
   8.0037928489468015     
  -342.32599666202935     
   127.00325406229564     
   380.57619588498960     
   7.1487775741326773     
  -341.68384458804508     
   129.85757553143307     
   381.86275994262041     
   6.2953855391152596     
  -341.02739678363895     
   132.72154623100272     
   383.17316788698542     
   5.4436525439008534     
  -340.35660455558605     
   135.59534499015513     
   384.50793623671268     
   4.5936145113545797     
  -339.67141830683084     
   138.47915451193046     
   385.86758881939113     
   3.7453074894842766     
  -338.97178751698084     
   141.37316142807589     
   387.25265881144219     
   2.8987676537735432     
  -338.25766072248774     
   144.27755636916172     
   388.66368799951056     
   2.0540313095647553     
  -337.52898549649194     
   147.19253402915805     
   390.10122830456987     
   1.2111348944928992     
  -336.78570842831544     
   150.11829324144233     
   391.56583974358307     
  0.37011498097111484     
  -336.02777510261302     
   153.05503703951919     
   393.05809875183098     
 -0.46899172127110994     
  -335.25513007806387     
   156.00297278015788     
   394.57857869263876     
  -1.3061483625961208     
  -334.46771686581258     
   158.96231212035272     
   396.12788823916952     
  -2.1413179508116285     
  -333.66547790730635     
   161.93327128214645     
   397.70661604490488     
  -2.9744633484685243     
  -332.84835455184475     
   164.91607090248328     
   399.31539914090024     
  -3.8055472701018664     
  -332.01628703359847     
   167.91093639603997     
   400.95484999566435     
  -4.6345322794138752     
  -331.16921444818081     
   170.91809777100752     
   402.62563234220187     
  -5.4613807863977355     
  -330.30707472871939     
   173.93779001357399     
   404.32838596907379     
  -6.2860550444009373     
  -329.42980462141458     
   176.97025290834210     
   406.06380288181481     
  -7.1085171471268591     
  -328.53733966056882     
   180.01573142995565     
   407.83255282539039     
  -7.9287290255732250     
  -327.62961414305357     
   183.07447557614614     
   409.63535808639642     
  -8.7466524449060206     
  -326.70656110220875     
   186.14674076179406     
   411.47292069234896     
  -9.5622490012674142     
  -325.76811228113678     
   189.23278766698675     
   413.34599606768762     
  -10.375480118516132     
  -324.81419810537557     
   192.33288263749432     
   415.25532048535359     
  -11.186307044898722     
  -323.84474765492899     
   195.44729754113456     
   417.20168518707260     
  -11.994690849650064     
  -322.85968863562607     
   198.57631018003752     
   419.18586370845389     
  -12.800592419521402     
  -321.85894734978132     
   201.72020415785101     
   421.20868552229683     
  -13.603972455234141     
  -320.84244866613858     
   204.87926929926817     
   423.27096423391754     
  -14.404791467857569     
  -319.81011598906281     
   208.05380153102263     
   425.37357073108865     
  -15.203009775108598     
  -318.76187122695649     
   211.24410331150574     
   427.51736139970978     
  -15.998587497571538     
  -317.69763475987270     
   214.45048352200362     
   429.70325194092771     
  -16.791484554835879     
  -316.61732540628884     
   217.67325791156051     
   431.93214469832384     
  -17.581660661549911     
  -315.52086038901791     
   220.91274899679803     
   434.20500336984918     
  -18.369075323388032     
  -314.40815530022076     
   224.16928652207181     
   436.52278030029510     
  -19.153687832929396     
  -313.27912406547972     
   227.44320737432412     
   438.88648851792396     
  -19.935457265445606     
  -312.13367890694843     
   230.73485603820848     
   441.29714103135399     
  -20.714342474594893     
  -310.97173030536305     
   234.04458459594355     
   443.75579164185524     
  -21.490302088020350     
  -309.79318696129002     
   237.37275303325754     
   446.26352934670689     
  -22.263294502849455     
  -308.59795575494854     
   240.71972950335777     
   448.82145243771095     
  -23.033277881092253     
  -307.38594170519849     
   244.08589039664068     
   451.43071963015979     
  -23.800210144935260     
  -306.15704792722227     
   247.47162079386680     
   454.09249065853692     
  -24.564048971928205     
  -304.91117558905307     
   250.87731447380591     
   456.80799107874299     
  -25.324751790060500     
  -303.64822386685131     
   254.30337440689641     
   459.57844966035924     
  -26.082275772724326     
  -302.36808989888567     
   257.75021277934917     
   462.40516399905533     
  -26.836577833560966     
  -301.07066873816399     
   261.21825150934205     
   465.28943625215851     
  -27.587614621187019     
  -299.75585330368750     
   264.70792228123332     
   468.23264163964359     
  -28.335342513796938     
  -298.42353433025062     
   268.21966709353057     
   471.23616221246090     
  -29.079717613638213     
  -297.07360031674148     
   271.75393831012411     
   474.30145626862429     
  -29.820695741355358     
  -295.70593747288581     
   275.31119923213868     
   477.42999222012975     
  -30.558232430198760     
  -294.32042966437098     
   278.89192417378973     
   480.62331718156088     
  -31.292282920094255     
  -292.91695835630492     
   282.49659905265139     
   483.88299356641386     
  -32.022802151569181     
  -291.49540255491223     
   286.12572150439956     
   487.21066466106794     
  -32.749744759530408     
  -290.05563874742791     
   289.77980148935751     
   490.60799256527622     
  -33.473065066889802     
  -288.59754084012047     
   293.45936143359717     
   494.07672666100581     
  -34.192717078032274     
  -287.12098009432759     
   297.16493688355462     
   497.61863518636449     
  -34.908654472121412     
  -285.62582506050006     
   300.89707664745242     
   501.23558158799074     
  -35.620830596237639     
  -284.11194151010807     
   304.65634350936227     
   504.92945185420098     
  -36.329198458343306     
  -282.57919236533894     
   308.44331439826885     
   508.70222937913871     
  -37.033710720069315     
  -281.02743762654677     
   312.25858111861237     
   512.55592896084704     
  -37.734319689317317     
  -279.45653429728566     
   316.10275058581880     
   516.49266309156553     
  -38.430977312671494     
  -277.86633630692364     
   319.97644555900547     
   520.51459123287009     
  -39.123635167613557     
  -276.25669443054301     
   323.88030499325191     
   524.62395385478465     
  -39.812244454534444     
  -274.62745620644193     
   327.81498464716287     
   528.82307801133368     
  -40.496755988535895     
  -272.97846585049348     
   331.78115773224778     
   533.11434483276139     
  -41.177120191014680     
  -271.30956416786660     
   335.77951531849357     
   537.50024891911619     
  -41.853287081022202     
  -269.62058846160693     
   339.81076718538685     
   541.98333843115051     
  -42.525206266391663     
  -267.91137243808436     
   343.87564222362062     
   546.56628347160586     
  -43.192826934624783     
  -266.18174610915116     
   347.97488934965753     
   551.25181542703535     
  -43.856097843529625     
  -264.43153569086360     
   352.10927796536043     
   556.04279327242853     
  -44.514967311600842     
  -262.66056349866301     
   356.27959891490354     
   560.94214983111624     
  -45.169383208133205     
  -260.86864783877911     
   360.48666503863700     
   565.95294943692306     
  -45.819292943058812     
  -259.05560289578398     
   364.73131215941385     
   571.07834261923745     
  -46.464643456498187     
  -257.22123861606281     
   369.01439972905820     
   576.32161948860221     
  -47.105381208014720     
  -255.36536058705212     
   373.33681187522262     
   581.68616675027147     
  -47.741452165561789     
  -253.48776991204940     
   377.69945812584979     
   587.17552140036673     
  -48.372801794111091     
  -251.58826308039392     
   382.10327453635244     
   592.79332716509202     
  -48.999375043950501     
  -249.66663183282776     
   386.54922449009075     
   598.54339170738194     
  -49.621116338638998     
  -247.72266302178284     
   391.03829992789599     
   604.42963982577305     
  -50.237969562605798     
  -245.75613846639658     
   395.57152222658942     
   610.45617402728726     
  -50.849878048380141     
  -243.76683480200066     
   400.14994353179395     
   616.62722764727675     
  -51.456784563437651     
  -241.75452332382326     
   404.77464773914863     
   622.94722593705012     
  -52.058631296648421     
  -239.71896982464125     
   409.44675193367641     
   629.42074039627551     
  -52.655359844311384     
  -237.65993442609039     
   414.16740748664859     
   636.05254994867198     
  -53.246911195758713     
  -235.57717140334566     
   418.93780161126352     
   642.84759826959646     
  -53.833225718513297     
  -233.47042900282173     
   423.75915859828558     
   649.81105065151291     
  -54.414243142981434     
  -231.33944925263063     
   428.63274147817185     
   656.94826431212311     
  -54.989902546662130     
  -229.18396776528397     
   433.55985346051267     
   664.26482125658197     
  -55.560142337853392     
  -227.00371353258279     
   438.54183961993715     
   671.76654184090989     
  -56.124900238834996     
  -224.79840871182364     
   443.58008868374384     
   679.45946785676620     
  -56.684113268506110     
  -222.56776840338256     
   448.67603469266976     
   687.34991969546729     
  -57.237717724455230     
  -220.31150041892496     
   453.83115909038565     
   695.44445907439001     
  -57.785649164438567     
  -218.02930503986533     
   459.04699253344370     
   703.74995049881272     
  -58.327842387241908     
  -215.72087476562632     
   464.32511716218465     
   712.27353299432878     
  -58.864231412899770     
  -213.38589405107169     
   469.66716865964224     
   721.02267430854397     
  -59.394749462244029     
  -211.02403903263024     
   475.07483871695621     
   730.00514881280787     
  -59.919328935753185     
  -208.63497724250519     
   480.54987733305239     
   739.22909596923762     
  -60.437901391671481     
  -206.21836731029055     
   486.09409555282156     
   748.70299372814179     
  -60.950397523365737     
  -203.77385865139397     
   491.70936800578272     
   758.43572700462596     
  -61.456747135885941     
  -201.30109114148377     
   497.39763595831732     
   768.43655530490696     
  -61.956879121693746     
  -198.79969477628018     
   503.16091012310426     
   778.71519174018954     
  -62.450721435521295     
  -196.26928931581958     
   509.00127406115553     
   789.28176857737526     
  -62.938201068320339     
  -193.70948391235291     
   514.92088732548598     
   800.14691852392730     
  -63.419244020259825     
  -191.11987672100321     
   520.92198921441536     
   811.32174816296299     
  -63.893775272727439     
  -188.50005449215303     
   527.00690232563772     
   822.81791883625078     
  -64.361718759288294     
  -185.84959214454670     
   533.17803671690945     
   834.64762222834338     
  -64.822997335551094     
  -183.16805231804531     
   539.43789388362211     
   846.82367275899639     
  -65.277532747889538     
  -180.45498490476302     
   545.78907142931450     
   859.35947991519299     
  -65.725245600963149     
  -177.70992655736799     
   552.23426752867863     
   872.26914356537736     
  -66.166055323979137     
  -174.93240017328279     
   558.77628610541876     
   885.56744553648286     
  -66.599880135632858     
  -172.12191435315182     
   565.41804194694259     
   899.26993059698009     
  -67.026637007660895     
  -169.27796283221849     
   572.16256642641974     
   913.39292158974911     
  -67.446241626936867     
  -166.40002388280664     
   579.01301333834272     
   927.95358888296414     
  -67.858608356035703     
  -163.48755968632329     
   585.97266525496514     
   942.96999791424435     
  -68.263650192187441     
  -160.54001567258766     
   593.04494023932182     
   958.46115174863428     
  -68.661278724536928     
  -157.55681982479567     
   600.23339887743668     
   974.44708143259311     
  -69.051404089620277     
  -154.53738194763170     
   607.54175198818098     
   990.94887315527546     
  -69.433934924963296     
  -151.48109289631907     
   614.97386853684577     
   1007.9887748947486     
  -69.808778320701123     
  -148.38732376410562     
   622.53378434855620     
   1025.5902444544963     
  -70.175839769111647     
  -145.25542502527924     
   630.22571118196515     
   1043.7780470967364     
  -70.535023111947964     
  -142.08472563098644     
   638.05404653519054     
   1062.5783322509942     
  -70.886230485448152     
  -138.87453205458070     
   646.02338402707312     
   1082.0187447040896     
  -71.229362262891541     
  -135.62412728298219     
   654.13852461235365     
   1102.1284956924746     
  -71.564316994562432     
  -132.33276975062611     
   662.40448833004734     
   1122.9385212234104     
  -71.890991344972534     
  -128.99969221170301     
   670.82652723922274     
   1144.4815447924689     
  -72.209280027182416     
  -125.62410054654197     
   679.41013882516654     
   1166.7922622562762     
  -72.519075734052009     
  -122.20517249749889     
   688.16108079208834     
   1189.9074374593235     
  -72.820269066237103     
  -118.74205632908601     
   697.08538657303347     
   1213.8660874489606     
  -73.112748456736114     
  -115.23386940708126     
   706.18938222890051     
   1238.7096244391214     
  -73.396400091777011     
  -111.67969669047844     
   715.47970441219411     
   1264.4820576330105     
  -73.671107827818474     
  -108.07858912983693     
   724.96331984444146     
   1291.2301674824378     
  -73.936753104422678     
  -104.42956196497434     
   734.64754610056002     
   1319.0037377422127     
  -74.193214852738578     
  -100.73159291438894     
   744.54007413362638     
   1347.8557797612127     
  -74.440369399314662     
  -96.983620247850212     
   754.64899248183576     
   1377.8427874738393     
  -74.678090364937717     
  -93.184540733175979     
   764.98281338788934     
   1409.0250167789707     
  -74.906248558171100     
  -89.333207447171830     
   775.55050101373183     
   1441.4667970390008     
  -75.124711863238986     
  -85.428427439658776     
   786.36150199152416     
   1475.2368473294696     
  -75.333345121874942     
  -81.468959238813810     
   797.42577834649489     
   1510.4086639966106     
  -75.532010008721940     
  -77.453510184631313     
   808.75384332646968     
   1547.0609108580322     
  -75.720564899835992     
  -73.380733575920459     
   820.35680015790467     
   1585.2778569342124     
  -75.898864733808296     
  -69.249225615313321     
   832.24638408491160     
   1625.1498834199429     
  -76.066760864979116     
  -65.057522134574725     
   844.43500821056091     
   1666.7739940202707     
  -76.224100908170584     
  -60.804095081133944     
   856.93581316571317     
   1710.2544344345824     
  -76.370728574315592     
  -56.487348744659826     
   869.76272142397238     
   1755.7033271724144     
  -76.506483496303858     
  -52.105615700155376     
   882.93049637776573     
   1803.2414149565213     
  -76.631201044304774     
  -47.657152441736208     
   896.45480698993936     
   1852.9988509735658     
  -76.744712129758383     
  -43.140134678330654     
   910.35229837224142     
   1905.1161100405986     
  -76.846842997150162     
  -38.552652259406287     
   924.64066919754555     
   1959.7449670316112     
  -76.937415002601085     
  -33.892703695286606     
   939.33875645028297     
   2017.0496220755215     
  -77.016244378211141     
  -29.158190232621376     
   954.46662861584912     
   2077.2079284803317     
  -77.083141980989964     
  -24.346909440883010     
   970.04568807945202     
   2140.4127816084383     
  -77.137913025091962     
  -19.456548260830697     
   986.09878394151497     
   2206.8736709052873     
  -77.180356795943297     
  -14.484675459793534     
   1002.6503364733049     
   2276.8184165621537     
  -77.210266344702063     
  -9.4287334321165783     
   1019.7264745975208     
   2350.4951346831062     
  -77.227428161329641     
  -4.2860292753535463     
   1037.3551881076444     
   2428.1744318508408     
  -77.231621824366854     
  0.94627493578176658     
   1055.5664963465254     
   2510.1519077517983     
  -77.222619625301675     
   6.2711727657848630     
   1074.3926356546642     
   2596.7509579819407     
  -77.200186165180654     
   11.691825024520231     
   1093.8682678395285     
   2688.3259841663007     
  -77.164077920851852     
   17.211572475921116     
   1114.0307127207761     
   2785.2660042427174     
  -77.114042777926230     
   22.833949777104429     
   1134.9202077525961     
   2887.9988088985342     
  -77.049819527203624     
   28.562700793534390     
   1156.5801988193357     
   2996.9956619782533     
  -76.971137320919951     
   34.401795456293030     
   1179.0576662841720     
   3112.7767210617758     
  -76.877715084728678     
   40.355448351233676     
   1202.4034916921348     
   3235.9172337129785     
  -76.769260880820738     
   46.428139257826608     
   1226.6728709449826     
   3367.0546793002850     
  -76.645471217003404     
   52.624635887788266     
   1251.9257810397344     
   3506.8970148528806     
  -76.506030295886575     
   58.950019112015582     
   1278.2275086511315     
   3656.2322135520940     
  -76.350609197549133     
   65.409711009275199     
   1305.6492502527717     
   3815.9393472445827     
  -76.178864988159560     
   72.009506123300042     
   1334.2687953571067     
   3987.0015022582661     
  -75.990439745981860     
   78.755606378252779     
   1364.1713066240432     
   4170.5208685587822     
  -75.784959494981251     
   85.654660177658627     
   1395.4502131382346     
   4367.7364430031748     
  -75.562033034823074     
   92.713806301655964     
   1428.2082364607577     
   4580.0448935255272     
  -75.321250654389587     
   99.940723325713520     
   1462.5585731622000     
   4809.0251836538419     
  -75.062182713974551     
   107.34368541371788     
   1498.6262620396030     
   5056.4678435260448     
  -74.784378078992447     
   114.93162549598217     
   1536.5497708660491     
   5324.4098147056093     
  -74.487362385281230     
   122.71420703433799     
   1576.4828444763405     
   5615.1762095904878     
  -74.170636112789126     
   130.70190581064969     
   1618.5966660482700     
   5931.4304934042311     
  -73.833672440498248     
   138.90610346264219     
   1663.0823947488009     
   6276.2352172888686     
  -73.475914850699183     
   147.33919484671057     
   1710.1541588784685     
   6653.1257272134153     
  -73.096774444999937     
   156.01471174848797     
   1760.0526018325681     
   7066.2003382093835     
  -72.695626927486970     
   164.94746601399245     
   1813.0491043691395     
   7520.2310655685560     
  -72.271809201939291     
   174.15371586831736     
   1869.4508373609026     
   8020.8006517558224     
  -71.824615519524798     
   183.65136006734252     
   1929.6068422490725     
   8574.4730867371800     
  -71.353293100450415     
   193.46016564896399     
   1993.9153903996003     
   9189.0074433661684     
  -70.857037136896693     
   203.60203649052534     
   2062.8329462248480     
   9873.6278836214133     
  -70.334985064320804     
   214.10133174446725     
   2136.8851553520071     
   10639.367513734151     
  -69.786209962621271     
   224.98524566211006     
   2216.6804117050151     
   11499.509812823380     
  -69.209712916052027     
   236.28426352962532     
   2302.9267353011883     
   12470.160786604712     
  -68.604414118870054     
   248.03271272087986     
   2396.4529412007219     
   13570.997693581608     
  -67.969142459346372     
   260.26943363363841     
   2498.2354239025863     
   14826.259443366460     
  -67.302623243559097     
   273.03860311771416     
   2609.4323697278323     
   16266.071995773278     
  -66.603463626079062     
   286.39075381627441     
   2731.4279096961345     
   17928.243692584529     
  -65.870135188295095     
   300.38404793399076     
   2865.8897373905156     
   19860.733148944422     
  -65.100952933645956     
   315.08588536748636     
   3014.8452360076026     
   22125.083675318790     
  -64.294049733069784     
   330.57495686643625     
   3180.7833635724901     
   24801.315160319311     
  -63.447344924331965     
   346.94389834355513     
   3366.7932272748890     
   27994.895145764218     
  -62.558505300565976     
   364.30276876391224     
   3576.7549408681161     
   31847.341093434254     
  -61.624896045571163     
   382.78368111375516     
   3815.6099990688786     
   36550.929656902154     
  -60.643518172016726     
   402.54706104016606     
   4089.7419714956386     
   42376.160002942583     
  -59.610927504594393     
   423.79032389769992     
   4407.5631715177151     
   49697.581624285762     
  -58.523127900315302     
   446.75996941074334     
   4780.2950336998510     
   59103.454083432276     
  -57.375427641357739     
   471.76963434330753     
   5223.5709393256029     
   71329.009189510791     
  -56.162241721360125     
   499.22490796223826     
   5758.5385082469229     
   88098.263175209882     
  -54.876812050415843     
   529.66944293800884     
   6419.2754820610116     
   110057.88458566001     
  -53.510798316861319     
   563.82940568429422     
   7244.7096164534451     
   146553.63516340865     
  -52.053655466998286     
   602.80083442587636     
   8343.8618801790344     
   183395.43300426748     
  -50.491638690541819     
   647.95880819560045     
   9719.3276277110126     
   312703.01572555385     
  -48.806109887758872     
   702.41862787901107     
   12064.600245652720     
   272291.24950409296     
  -46.970405015752554     
   767.84709003547493     
   14106.784616933373     
   1234934.5637670741     
  -44.943324034249123     
   861.53603619077705     
   23368.793845186643     
  -611318.96672596957     
  -42.652980841094909     
   966.91777479059635     
   18783.901594741968     
   11293133.883341603     
  -39.941831802223994     
   1272.5835430769732     
   103482.40571980596     
   8912243.3133281916     
  -35.974354107012125     
   1957.1001338008887     
   170324.23056976596     
   8912243.3133281916     
   320.82618486702762     
  -41021.264183195977     
   10186265445.006857     
  -2442623114600585.5     
   320.79290724517483     
  -27976.602636984022     
   2858396101.2051005     
  -2961994547542613.0     
   320.79064776993232     
  -27570.207984692057     
   2135231144.0840979     
  -183060878100211.31     
   320.78823784452993     
  -27198.635992190866     
   2086899890.5056629     
  -711115903023885.00     
   320.78566769438879     
  -26820.745664482369     
   1883873586.0177245     
  -471929163531423.94     
   320.78292692996638     
  -26447.990370010059     
   1738170706.5557756     
  -432436412317379.38     
   320.78000450973565     
  -26077.181566260108     
   1593795381.7478008     
  -359886533620407.31     
   320.77688870107585     
  -25709.206918981636     
   1463863503.9076886     
  -307517470160289.31     
   320.77356703896959     
  -25343.819305117318     
   1343803234.9055109     
  -260807969915566.12     
   320.77002628239592     
  -24981.087518845852     
   1233692470.4879212     
  -221644842732186.22     
   320.76625236830529     
  -24620.992404898963     
   1132500524.0795395     
  -188243991433941.97     
   320.76223036305748     
  -24263.539292062273     
   1039563482.8656847     
  -159895398848947.34     
   320.75794441119956     
  -23908.726693193934     
   954197845.76877928     
  -135803440546756.33     
   320.75337768145573     
  -23556.555018707080     
   875794013.27852118     
  -115337581126463.44     
   320.74851230979783     
  -23207.024149367724     
   803786674.87002063     
  -97950969996608.375     
   320.74332933945902     
  -22860.134114036151     
   737657354.31157196     
  -83181383550885.922     
   320.73780865774984     
  -22515.884900096404     
   676929091.31201422     
  -70635373025879.219     
   320.73192892953165     
  -22174.276505816004     
   621163493.44452477     
  -59978673984448.891     
   320.72566752719706     
  -21835.308926404330     
   569957549.10143507     
  -50927185835797.828     
   320.71900045700392     
  -21498.982157532195     
   522940799.89803874     
  -43239471259024.195     
   320.71190228160441     
  -21165.296194753697     
   479772723.70018941     
  -36710358304533.984     
   320.70434603860792     
  -20834.251032893037     
   440140326.35744321     
  -31165502464081.371     
   320.69630315501195     
  -20505.846666894871     
   403755923.36564416     
  -26456751086684.434     
   320.68774335733195     
  -20180.083091126118     
   370355110.86142355     
  -22458228709351.527     
   320.67863457725923     
  -19856.960299917158     
   339694880.00653309     
  -19062973932965.164     
   320.66894285267091     
  -19536.478287316655     
   311551906.98516023     
  -16180119120108.199     
   320.65863222381739     
  -19218.637046801075     
   285720953.63766181     
  -13732456426495.852     
   320.64766462450694     
  -18903.436571811617     
   262013421.37837946     
  -11654399633694.281     
   320.63599976811014     
  -18590.876855213573     
   240255999.80545920     
  -9890227772107.4141     
   320.62359502820271     
  -18280.957889774159     
   220289441.33853927     
  -8392610306856.7607     
   320.61040531366950     
  -17973.679667534343     
   201967420.24425179     
  -7121340748805.0518     
   320.59638293808996     
  -17669.042180573862     
   185155493.54961759     
  -6042268533150.2568     
   320.58147748323103     
  -17367.045420205755     
   169730139.41179067     
  -5126387341654.6396     
   320.56563565647474     
  -17067.689377587507     
   155577874.84783256     
  -4349061039204.9595     
   320.54880114201302     
  -16770.974043396691     
   142594445.34474677     
  -3689367021888.3389     
   320.53091444564916     
  -16476.899407714092     
   130684077.28025763     
  -3129536616468.4307     
   320.51191273305136     
  -16185.465460445479     
   119758792.69103868     
  -2654480632636.9805     
   320.49172966131454     
  -15896.672190793208     
   109737778.37842172     
  -2251386134552.9556     
   320.47029520369745     
  -15610.519587623286     
   100546804.99151929     
  -1909373098058.9070     
   320.44753546741424     
  -15327.007639267904     
   92117695.002092376     
  -1619203893075.8879     
   320.42337250437777     
  -15046.136333479057     
   84387830.859305084     
  -1373035200430.1533     
   320.39772411480629     
  -14767.905657696258     
   77299705.446210623     
  -1164208304154.2649     
   320.37050364363012     
  -14492.315598636242     
   70800506.750805274     
  -987070249789.19507     
   320.34161976965504     
  -14219.366142562545     
   64841737.274778172     
  -836822287130.96838     
   320.31097628746869     
  -13949.057275160441     
   59378863.569941483     
  -709390976817.63843     
   320.27847188210518     
  -13681.388981684806     
   54370994.310775205     
  -601318743650.23071     
   320.24399989651869     
  -13416.361246700781     
   49780584.452607311     
  -509670984700.57690     
   320.20744809195554     
  -13153.974054263341     
   45573162.850694716     
  -431957022399.42200     
   320.16869840135536     
  -12894.227387921519     
   41717082.622139007     
  -366063157195.84393     
   320.12762667596354     
  -12637.121230576520     
   38183290.945461571     
  -310195651768.16327     
   320.08410242538673     
  -12382.655564675710     
   34945118.087732956     
  -262832423634.25137     
   320.03798855138513     
  -12130.830372044284     
   31978083.135659680     
  -222681966642.80023     
   319.98914107575854     
  -11881.645634054536     
   29259715.625623874     
  -188648488225.43295     
   319.93740886275560     
  -11635.101331507545     
   26769391.637168884     
  -159802319666.95923     
   319.88263333651474     
  -11391.197444745259     
   24488183.027389470     
  -135354765072.99606     
   319.82464819412962     
  -11149.933953640500     
   22398719.126445580     
  -114636784909.13376     
   319.76327911502938     
  -10911.310837605803     
   20485059.385409366     
  -97080864053.246475     
   319.69834346746222     
  -10675.328075710686     
   18732576.617870808     
  -82205649307.373444     
   319.62965001298727     
  -10441.985646634035     
   17127849.516643435     
  -69602887727.771576     
   319.55699860999664     
  -10211.283528777429     
   15658564.054267082     
  -58926354327.337173     
   319.48017991742444     
  -9983.2217003067362     
   14313422.787809066     
  -49882444238.437965     
   319.39897509993835     
  -9757.8001392399310     
   13082061.632342294     
  -42222196315.627365     
   319.31315553606578     
  -9535.0188235010628     
   11954973.325217480     
  -35734517471.829681     
   319.22248253086804     
  -9314.8777310366913     
   10923437.190822959     
  -30240437996.611454     
   319.12670703495644     
  -9097.3768399252276     
   9979454.5655693151     
  -25588232567.283470     
   319.02556937183061     
  -8882.5161284923615     
   9115689.5441383831     
  -21649284351.458042     
   318.91879897572613     
  -8670.2955754306640     
   8325414.4983745217     
  -18314572415.358349     
   318.80611414237069     
  -8460.7151599905683     
   7602460.0941727497     
  -15491694446.705582     
   318.68722179528288     
  -8253.7748621040446     
   6941169.3462113719     
  -13102339095.519575     
   318.56181727048846     
  -8049.4746626273409     
   6336355.4524905067     
  -11080142857.875401     
   318.42958412279052     
  -7847.8145435076412     
   5783263.0611583665     
  -9368871834.2984467     
   318.29019395700226     
  -7648.7944880430814     
   5277532.7055596309     
  -7920879496.4705811     
   318.14330628783830     
  -7452.4144811429996     
   4815168.1536304355     
  -6695798902.1204042     
   317.98856843246335     
  -7258.6745096029526     
   4392506.4236188289     
  -5659433424.6369553     
   317.82561544001118     
  -7067.5745624368419     
   4006190.2596129840     
  -4782816196.2914209     
   317.65407006271556     
  -6879.1146312196734     
   3653142.8608919233     
  -4041412538.4246411     
   317.47354277363507     
  -6693.2947104725463     
   3330544.6835759589     
  -3414443720.2267251     
   317.28363183630387     
  -6510.1147980817605     
   3035812.1458174721     
  -2884313639.6846557     
   317.08392343200063     
  -6329.5748957615842     
   2766578.0806593234     
  -2436122777.2877541     
   316.87399185069381     
  -6151.6750095619072     
   2520673.7952065179     
  -2057256190.2087395     
   316.65339975209230     
  -5976.4151504102247     
   2296112.6042587934     
  -1737034289.3540046     
   316.42169850360199     
  -5803.7953347198836     
   2091074.7176530603     
  -1466416833.9143317     
   316.17842860235658     
  -5633.8155850353032     
   1903893.3729917191     
  -1237752102.8557405     
   315.92312018885326     
  -5466.4759307416844     
   1733042.1081850692     
  -1044564300.5375707     
   315.65529366006893     
  -5301.7764088401273     
   1577123.0852601933     
  -881373449.16150784     
   315.37446039026293     
  -5139.7170647768007     
   1434856.3750155601     
  -743542760.06837296     
   315.08012356796979     
  -4980.2979533363468     
   1305070.1278239982     
  -627149356.03046334     
   314.77177915795056     
  -4823.5191396693072     
   1186691.5532045527     
  -528874696.18251723     
   314.44891699708512     
  -4669.3807001331961     
   1078738.6529219716     
  -445911935.73282123     
   314.11102203334576     
  -4517.8827242557099     
   980312.61047612142     
  -375886894.44289207     
   313.75757571707283     
  -4369.0253127299593     
   890590.90712786955     
  -316792999.67675942     
   313.38805755376552     
  -4222.8085912749975     
   808820.66150722594     
  -266929972.97209030     
   313.00194682748332     
  -4079.2326633027856     
   734313.76588062849     
  -224872580.86853838     
   312.59872450370409     
  -3938.2978007638453     
   666437.95505758666     
  -189375528.34505558     
   312.17787532008015     
  -3800.0037103258564     
   604624.67581985006     
  -159520974.42690760     
   311.73889007294372     
  -3664.3523918364986     
   548318.61822038039     
  -134085967.07629471     
   311.28126810660751     
  -3531.3370435537909     
   497138.64490268327     
  -113522972.58049473     
   310.80452001144391     
  -3400.9851675048499     
   450281.06212022313     
  -93278992.239642188     
   310.30817053537061     
  -3273.1911419842691     
   408645.98512611818     
  -85901103.147993252     
   309.79176171166887     
  -3148.3665826380675     
   367183.65856379416     
  -47535069.692050725     
   309.25485620396137     
  -3024.9141089948762     
   342372.41901391168     
  -122013936.94292815     
   308.69704086661812     
  -2909.0401870552378     
   273503.51567542792     
  -21817785.658414111     
   302.79293447103873     
  -1950.6060897733628     
   109870.12323732206     
  -5504157.7490200819     
   298.51710505201015     
  -1504.4584313808791     
   68588.940119671461     
  -3201910.8920224491     
   295.13460999161805     
  -1221.5495600079428     
   44574.608429503081     
  -1624358.8668639006     
   292.33394678698784     
  -1029.1332466141255     
   32391.916928023824     
  -1072089.9736799593     
   289.94681174541392     
  -887.27534898050567     
   24351.242125424134     
  -709316.74826447712     
   287.86973556205493     
  -778.81882738334377     
   19031.366513440549     
  -508902.31299943506     
   286.03368293566496     
  -693.20391318488055     
   15214.599165944790     
  -375651.68321710534     
   284.38989483993964     
  -624.17438641547733     
   12397.211541816501     
  -287149.52623662242     
   282.90245473468985     
  -567.57238232333145     
   10243.590095041831     
  -224670.75223114181     
   281.54403573647193     
  -520.56700845245621     
   8558.5594533082676     
  -179477.63147370433     
   280.29330487393219     
  -481.13941677604686     
   7212.4772172554858     
  -145795.57670407681     
   279.13325625871391     
  -447.81069775297084     
   6119.0103919749090     
  -120148.38658007528     
   278.05009601074102     
  -419.46842804147269     
   5217.8974926243436     
  -100232.24319091887     
   277.03247067116638     
  -395.25829513818076     
   4466.1556686924532     
  -84510.009865265165     
   276.07091793734611     
  -374.51207947969220     
   3832.3305947029639     
  -71917.264977332103     
   275.15746609759850     
  -356.69887522450233     
   3292.9511073729727     
  -61702.288127120642     
   274.28533575570634     
  -341.39103759002097     
   2830.1839464195687     
  -53322.266753284202     
   273.44871365097839     
  -328.23991035954720     
   2430.2669457699367     
  -46378.214877750594     
   272.64257838388312     
  -316.95816715965537     
   2082.4303341868072     
  -40571.973181808731     
   271.86256421849168     
  -307.30673998588026     
   1778.1405353232421     
  -35677.458877454017     
   271.10485328657779     
  -299.08498966321628     
   1510.5595937423368     
  -31520.957825609064     
   270.36608929491462     
  -292.12320965373476     
   1274.1524100502688     
  -27967.387354975617     
   269.64330773291567     
  -286.27683611638923     
   1064.3970048879519     
  -24910.552967932268     
   268.93387889651513     
  -281.42192396009818     
   877.56785762845982     
  -22266.133567012916     
   268.23546097738807     
  -277.45157467633737     
   710.57185587586287     
  -19966.560142394206     
   267.54596113729423     
  -274.27308839962797     
   560.82265480790613     
  -17957.228803834943     
   266.86350297618765     
  -271.80567316566032     
   426.14343877914393     
  -16193.667567863567     
   266.18639916371012     
  -269.97858723866204     
   304.69093202016774     
  -14639.393490332928     
   265.51312827341530     
  -268.72962120650499     
   194.89548084267068     
  -13264.275672753092     
   264.84231506284692     
  -268.00384897115572     
   95.413413297022430     
  -12043.272862608428     
   264.17271359811366     
  -267.75259327084450     
   5.0888668274591407     
  -10955.451591246889     
   263.50319274142311     
  -267.93256365404312     
  -77.077020106892604     
  -9983.2161128057160     
   262.83272361316057     
  -268.50513405669267     
  -151.95114095293553     
  -9111.6999916493332     
   262.16036871307551     
  -269.43573413630077     
  -220.28889089030523     
  -8328.2818398855325     
   261.48527244276295     
  -270.69333387525018     
  -282.75100468944675     
  -7622.1974097599787     
   260.80665281746099     
  -272.25000510013041     
  -339.91748526264666     
  -6984.2267482356474     
   260.12379419188483     
  -274.08054677797304     
  -392.29918587441409     
  -6406.4405486785345     
   259.43604085439461     
  -276.16216346763287     
  -440.34748998950312     
  -5881.9931978903869     
   258.74279136776937     
  -278.47418829004079     
  -484.46243897368106     
  -5404.9530899867050     
   258.04349355440866     
  -280.99784335534645     
  -524.99958714858121     
  -4970.1627974932380     
   257.33764003980690     
  -283.71603184354234     
  -562.27580812978044     
  -4573.1232522579676     
   256.62476428134642     
  -286.61315694517111     
  -596.57423252171520     
  -4209.8974152074634     
   255.90443702038311     
  -289.67496368431483     
  -628.14846313577129     
  -3877.0297668094222     
   255.17626310468762     
  -292.88840030812133     
  -657.22618638684196     
  -3571.4788053816360     
   254.43987863589606     
  -296.24149646765648     
  -684.01227742720425     
  -3290.5601410315553     
   253.69494840299080     
  -299.72325585743681     
  -708.69147848494083     
  -3031.8984215279984     
   252.94116356819384     
  -303.32356134526515     
  -731.43071664640081     
  -2793.3865353632518     
   252.17823957618702     
  -307.03309092603524     
  -752.38111566162524     
  -2573.1508551644174     
   251.40591426141694     
  -310.84324308287773     
  -771.67974707535836     
  -2369.5215808356556     
   250.62394613151582     
  -314.74607034789517     
  -789.45115893162574     
  -2181.0072986637333     
   249.83211280766372     
  -318.73422002940328     
  -805.80871367160375     
  -2006.2731319054574     
   249.03020960511208     
  -322.80088121898450     
  -820.85576216089476     
  -1844.1218824194705     
   248.21804823914670     
  -326.93973731508436     
  -834.68667627904074     
  -1693.4777795085649     
   247.39545564354194     
  -331.14492340484531     
  -847.38775962535510     
  -1553.3723103033694     
   246.56227289008982     
  -335.41098793379030     
  -859.03805195263033     
  -1422.9320030962672     
   245.71835419911810     
  -339.73285816861147     
  -869.71004197585216     
  -1301.3677048369789     
   244.86356603206383     
  -344.10580902295641     
  -879.47029976212957     
  -1187.9652572999009     
   243.99778625817578     
  -348.52543487034143     
  -888.38003919187884     
  -1082.0773362311220     
   243.12090338829660     
  -352.98762401635520     
  -896.49561921361226     
  -983.11627229017995     
   242.23281586944387     
  -357.48853554252867     
  -903.86899125578861     
  -890.54774736323373     
   241.33343143458364     
  -362.02457826907067     
  -910.54809936101287     
  -803.88526466663211     
   240.42266650258270     
  -366.59239161458828     
  -916.57723884601262     
  -722.68522043429971     
   239.50044562384687     
  -371.18882815670145     
  -921.99737799926993     
  -646.54258835046164     
   238.56670096761468     
  -375.81093772022939     
  -926.84644741189834     
  -575.08706589549047     
   237.62137184728238     
  -380.45595283977445     
  -931.15960040611458     
  -507.97968516567335     
   236.66440428049782     
  -385.12127546090187     
  -934.96944804485702     
  -444.90974142690862     
   235.69575058108057     
  -389.80446475877790     
  -938.30627110555884     
  -385.59213700150787     
   234.71536898011209     
  -394.50322596687442     
  -941.19821213307023     
  -329.76493241374072     
   233.72322327379200     
  -399.21540012002254     
  -943.67144912617323     
  -277.18721326577884     
   232.71928249588470     
  -403.93895462590217     
  -945.75035322566657     
  -227.63714892075748     
   231.70352061278183     
  -408.67197458857277     
  -947.45763184257225     
  -180.91026989600306     
   230.67591623938841     
  -413.41265481534617     
  -948.81445886679228     
  -136.81790415732837     
   229.63645237420238     
  -418.15929244538307     
  -949.84059314797219     
  -95.185802474088547     
   228.58511615210358     
  -422.91028014491934     
  -950.55448666652796     
  -55.852841818113980     
   227.52189861349896     
  -427.66409981903604     
  -950.97338298016371     
  -18.669937423669563     
   226.44679448858997     
  -432.41931679526357     
  -951.11340751084128     
   16.501022557326891     
   225.35980199563335     
  -437.17457443864487     
  -950.98964984166128     
   49.788072464548307     
   224.26092265216386     
  -441.92858916149441     
  -950.61623929817722     
   81.310029991686790     
   223.15016109823372     
  -446.68014579492296     
  -950.00641407323951     
   111.17723777538221     
   222.02752493080280     
  -451.42809329208092     
  -949.17258478992426     
   139.49226464549298     
   220.89302454848431     
  -456.17134073606837     
  -948.12639280508301     
   166.35053020925156     
   219.74667300591614     
  -460.90885362765238     
  -946.87876382851368     
   191.84086444975020     
   218.58848587708658     
  -465.63965043058653     
  -945.43995734514056     
   216.04604368594644     
   217.41848112699614     
  -470.36279935399313     
  -943.81961201749596     
   239.04324569600684     
   216.23667899108676     
  -475.07741535322378     
  -942.02678767477585     
   260.90449145706293     
   215.04310186191341     
  -479.78265733238283     
  -940.07000398884793     
   281.69703677287976     
   213.83777418257372     
  -484.47772553288758     
  -937.95727621305127     
   301.48373491713272     
   212.62072234644853     
  -489.16185909392317     
  -935.69614820117272     
   320.32335007108912     
   211.39197460283981     
  -493.83433377211520     
  -933.29372307563960     
   338.27089434266753     
   210.15156096812302     
  -498.49445980822446     
  -930.75669136806960     
   355.37786177599139     
   208.89951314206050     
  -503.14157993015652     
  -928.09135740474971     
   371.69251047503133     
   207.63586442894680     
  -507.77506748260885     
  -925.30366357618686     
   387.26009990607906     
   206.36064966328200     
  -512.39432467361655     
  -922.39921282689136     
   402.12307021081381     
   205.07390513969077     
  -516.99878093018458     
  -919.38328980031019     
   416.32128905709993     
   203.77566854682419     
  -521.58789135501627     
  -916.26088013238200     
   429.89219006840318     
   202.46597890500129     
  -526.16113527711445     
  -913.03668870686897     
   442.87096635323411     
   201.14487650736294     
  -530.71801489002962     
  -909.71515645921977     
   455.29071748258008     
   199.81240286432745     
  -535.25805397137287     
  -906.30047607810036     
   467.18258393227603     
   198.46860065115141     
  -539.78079667831469     
  -902.79660669860823     
   478.57590179548839     
   197.11351365841222     
  -544.28580641364908     
  -899.20728743514212     
   489.49829168295719     
   195.74718674524243     
  -548.77266475785575     
  -895.53605024751994     
   499.97580324525143     
   194.36966579515567     
  -553.24097046278246     
  -891.78623172318055     
   510.03299760754953     
   192.98099767431603     
  -557.69033850269329     
  -887.96098424112392     
   519.69306064108832     
   191.58123019211186     
  -562.12039917901188     
  -884.06328628631582     
   528.97787316721815     
   190.17041206390431     
  -566.53079727532156     
  -880.09595223756162     
   537.90811527182950     
   188.74859287582882     
  -570.92119125934801     
  -876.06164137302289     
   546.50332817848221     
   187.31582305153637     
  -575.29125252880976     
  -871.96286641168422     
   554.78199719934719     
   185.87215382076798     
  -579.64066469842078     
  -867.80200143268917     
   562.76160178053897     
   184.41763718966300     
  -583.96912292555078     
  -863.58128941933512     
   570.45870735632843     
   182.95232591270755     
  -588.27633327188460     
  -859.30284911416265     
   577.88897862249030     
   181.47627346623617     
  -592.56201209910614     
  -854.96868177449392     
   585.06729284198514     
   179.98953402340379     
  -596.82588549623779     
  -850.58067707817918     
   592.00771927530639     
   178.49216243055207     
  -601.06768873689225     
  -846.14061918361438     
   598.72363622314367     
   176.98421418489676     
  -605.28716576463114     
  -841.65019191194074     
   605.22771993139429     
   175.46574541346885     
  -609.48406870444217     
  -837.11098401245533     
   611.53202121267839     
   173.93681285324550     
  -613.65815739910670     
  -832.52449385336024     
   617.64797661478440     
   172.39747383241078     
  -617.80919896881198     
  -827.89213402874930     
   623.58647053597394     
   170.84778625268967     
  -621.93696739263316     
  -823.21523549972949     
   629.35784510716474     
   169.28780857270255     
  -626.04124311053602     
  -818.49505166142580     
   634.97194770425210     
   167.71759979229000     
  -630.12181264482376     
  -813.73276205364391     
   640.43814929666439     
   166.13721943776119     
  -634.17846823979266     
  -808.92947593391887     
   645.76537815394147     
   164.54672754802115     
  -638.21100751862184     
  -804.08623559776436     
   650.96214675154386     
   162.94618466153565     
  -642.21923315635911     
  -799.20401949712777     
   656.03656869204713     
   161.33565180409428     
  -646.20295256818179     
  -794.28374523193747     
   660.99638416917458     
   159.71519047733463     
  -650.16197761213834     
  -789.32627235066866     
   665.84899216586507     
   158.08486264799259     
  -654.09612430528853     
  -784.33240490942467     
   670.60144353574685     
   156.44473073784624     
  -658.00521255276931     
  -779.30289408290650     
   675.26049832567821     
   154.79485761432159     
  -661.88906588884026     
  -774.23844034546391     
   679.83259985473921     
   153.13530658173170     
  -665.74751122932037     
  -769.13969584655342     
   684.32393380782003     
   151.46614137312082     
  -669.58037863479422     
  -764.00726634299474     
   688.74040332059337     
   149.78742614268799     
  -673.38750108394697     
  -758.84171331809023     
   693.08768409647371     
   148.09922545876495     
  -677.16871425646059     
  -753.64355568736664     
   697.37119984007393     
   146.40160429732575     
  -680.92385632490038     
  -748.41327168856617     
   701.59616358662277     
   144.69462803600550     
  -684.65276775527605     
  -743.15130046166644     
   705.76758065147874     
   142.97836244860787     
  -688.35529111544713     
  -737.85804360678037     
   709.89024825297452     
   141.25287370008184     
  -692.03127089132624     
  -732.53386674488308     
   713.96879526532007     
   139.51822834194883     
  -695.68055331013943     
  -727.17910078039324     
   718.00765540269754     
   137.77449330816322     
  -699.30298617050255     
  -721.79404336487300     
   722.01111038686963     
   136.02173591138953     
  -702.89841867900714     
  -716.37896003697153     
   725.98328284332115     
   134.26002383968057     
  -706.46670129263873     
  -710.93408541564656     
   729.92814284339079     
   132.48942515354236     
  -710.00768556703861     
  -705.45962434432113     
   733.84952425272945     
   130.71000828337142     
  -713.52122401018050     
  -699.95575291242562     
   737.75112804255446     
   128.92184202725164     
  -717.00716994109189     
  -694.42261945210657     
   741.63653725522568     
   127.12499554909823     
  -720.46537735327888     
  -688.86034542269226     
   745.50920465286413     
   125.31953837713746     
  -723.89570078280508     
  -683.26902638779586     
   749.37248808494064     
   123.50554040271065     
  -727.29799518059247     
  -677.64873272715874     
   753.22962869065509     
   121.68307187939257     
  -730.67211578869035     
  -671.99951051197888     
   757.08377907369527     
   119.85220342241419     
  -734.01791802039259     
  -666.32138216892611     
   760.93799334630535     
   118.01300600838080     
  -737.33525734386194     
  -660.61434721882881     
   764.79524332586311     
   116.16555097527670     
  -740.62398916914378     
  -654.87838289388492     
   768.65841736521293     
   114.30991002274853     
  -743.88396873828754     
  -649.11344476364570     
   772.53032793271291     
   112.44615521265941     
  -747.11505101845705     
  -643.31946730415041     
   776.41371611443833     
   110.57435896990692     
  -750.31709059780064     
  -637.49636443329211     
   780.31125694726529     
   108.69459408349810     
  -753.48994158389939     
  -631.64403000618768     
   784.22556177905494     
   106.80693370787522     
  -756.63345750464691     
  -625.76233829284467     
   788.15918259449450     
   104.91145136448650     
  -759.74749121143759     
  -619.85114442338602     
   792.11461872582663     
   103.00822094359617     
  -762.83189478445331     
  -613.91028478294231     
   796.09432115588493     
   101.09731670632891     
  -765.88651943984644     
  -607.93957737427309     
   800.10068496470626     
   99.178813286943907     
  -768.91121543887471     
  -601.93882223703781     
   804.13607524106897     
   97.252785695333912     
  -771.90583199864909     
  -595.90780167272987     
   808.20280192973473     
   95.319309319745614     
  -774.87021720447660     
  -589.84628065825677     
   812.30315629094912     
   93.378459929717167     
  -777.80421792358732     
  -583.75400698607484     
   816.43937235011140     
   91.430313679229727     
  -780.70767972028614     
  -577.63071169344903     
   820.61367834493171     
   89.474947110069650     
  -783.58044677228440     
  -571.47610910586195     
   824.82825902636637     
   87.512437155398572     
  -786.42236178795702     
  -565.28989716316426     
   829.08527554247871     
   85.542861143528839     
  -789.23326592485637     
  -559.07175759659560     
   833.38687616105665     
   83.566296801901657     
  -792.01299870891137     
  -552.82135602538767     
   837.73517783190448     
   81.582822261266372     
  -794.76139795445397     
  -546.53834219164844     
   842.13228922848123     
   79.592516060058557     
  -797.47829968498911     
  -540.22235002243474     
   846.58030068330766     
   77.595457148975640     
  -800.16353805446352     
  -533.87299776730993     
   851.08129140099811     
   75.591724895748612     
  -802.81694526908632     
  -527.48988808180252     
   855.63733067881378     
   73.581399090108675     
  -805.43835150954510     
  -521.07260810171135     
   860.25048309206716     
   71.564559948947974     
  -808.02758485349568     
  -514.62072947852084     
   864.92280108437774     
   69.541288121673759     
  -810.58447119836796     
  -508.13380847038803     
   869.65634578235642     
   67.511664695755300     
  -813.10883418423646     
  -501.61138587702033     
   874.45316480770919     
   65.475771202463676     
  -815.60049511678142     
  -495.05298714096250     
   879.31531837667683     
   63.433689622803939     
  -818.05927289026670     
  -488.45812225313745     
   884.24486211946407     
   61.385502393640159     
  -820.48498391036765     
  -481.82628578724143     
   889.24386378233669     
   59.331292414013440     
  -822.87744201685791     
  -475.15695680887393     
   894.31439316274384     
   57.271143051653631     
  -825.23645840603047     
  -468.44959886015334     
   899.45853475309070     
   55.205138149685283     
  -827.56184155280459     
  -461.70365984950513     
   904.67838133606540     
   53.133362033528918     
  -829.85339713240216     
  -454.91857198948469     
   909.97604104843424     
   51.055899517998618     
  -832.11092794157992     
  -448.09375168162137     
   915.35363828560241     
   48.972835914597255     
  -834.33423381927014     
  -441.22859939447937     
   920.81331427955240     
   46.884257039010897     
  -836.52311156659982     
  -434.32249953738273     
   926.35722733812065     
   44.790249218803964     
  -838.67735486627419     
  -427.37482033234681     
   931.98756887809111     
   42.690899301317010     
  -840.79675420101933     
  -420.38491356576128     
   937.70653159567621     
   40.586294661769230     
  -842.88109677138073     
  -413.35211457879370     
   943.51636205483294     
   38.476523211567816     
  -844.93016641248619     
  -406.27574186338245     
   949.41930980369227     
   36.361673406826668     
  -846.94374350974431     
  -399.15509703985475     
   955.41767074505435     
   34.241834257096912     
  -848.92160491361710     
  -391.98946450926684     
   961.51376171146603     
   32.117095334312211     
  -850.86352385313137     
  -384.77811129643084     
   967.70994041389054     
   29.987546781951597     
  -852.76926984823069     
  -377.52028674332666     
   974.00859639825421     
   27.853279324423191     
  -854.63860862076490     
  -370.21522227033972     
   980.41215781075744     
   25.714384276672053     
  -856.47130200415768     
  -362.86213108675906     
   986.92309426293059     
   23.570953554015713     
  -858.26710785157400     
  -355.46020787978705     
   993.54391477668196     
   21.423079682211196     
  -860.02577994257092     
  -348.00862851896193     
   1000.2771763402213     
   19.270855807757403     
  -861.74706788810931     
  -340.50654969641027     
   1007.1254752955431     
   17.114375708437077     
  -863.43071703392957     
  -332.95310863169368     
   1014.0914745027078     
   14.953733804102640     
  -865.07646836194112     
  -325.34742257292356     
   1021.1778492789214     
   12.789025167710552     
  -866.68405839013178     
  -317.68858870333145     
   1028.3873927054563     
   10.620345536608884     
  -868.25321907003513     
  -309.97568325804070     
   1035.7228688543944     
   8.4477913240832088     
  -869.78367768253440     
  -302.20776174163257     
   1043.1871952882484     
   6.2714596311659605     
  -871.27515673133087     
  -294.38385777697090     
   1050.7832515715149     
   4.0914482587147827     
  -872.72737383424874     
  -286.50298339018434     
   1058.5140803531826     
   1.9078557197655241     
  -874.14004161219304     
  -278.56412778753565     
   1066.3826903083286     
 -0.27921874783414519     
  -875.51286757568744     
  -270.56625761022298     
   1074.3922588288458     
  -2.4696751685043368     
  -876.84555400888553     
  -262.50831566900683     
   1082.5459349212372     
  -4.6634128157192993     
  -878.13779785095085     
  -254.38922115709732     
   1090.8470418644361     
  -6.8603301984938323     
  -879.38929057470136     
  -246.20786834311423     
   1099.2988804467957     
  -9.0603250475627739     
  -880.59971806240856     
  -237.96312673976308     
   1107.9049317372503     
  -11.263294301246313     
  -881.76876047863720     
  -229.65383975173387     
   1116.6686605480236     
  -13.469134090993585     
  -882.89609214001064     
  -221.27882479762351     
   1125.5937182451376     
  -15.677739726596702     
  -883.98138138178172     
  -212.83687191078516     
   1134.6837469006937     
  -17.889005681067104     
  -885.02429042108122     
  -204.32674380902978     
   1143.9425814522638     
  -20.102825575165731     
  -886.02447521672411     
  -195.74717444813797     
   1153.3740548791047     
  -22.319092161578286     
  -886.98158532543584     
  -187.09686903654449     
   1162.9822004272448     
  -24.537697308726425     
  -887.89526375436060     
  -178.37450253334032     
   1172.7710566630021     
  -26.758531984205451     
  -888.76514680971479     
  -169.57871960836761     
   1182.7448707238427     
  -28.981486237838638     
  -889.59086394143060     
  -160.70813307793898     
   1192.9079022471947     
  -31.206449184338030     
  -890.37203758365320     
  -151.76132381108482     
   1203.2646282023734     
  -33.433308985561119     
  -891.10828299092975     
  -142.73683909956719     
   1213.8195491324811     
  -35.661952832352412     
  -891.79920806988139     
  -133.63319248107339     
   1224.5773824797857     
  -37.892266925958474     
  -892.44441320636531     
  -124.44886211247518     
   1235.5429062813876     
  -40.124136459004632     
  -893.04349108743486     
  -115.18229031536498     
   1246.7210645120783     
  -42.357445596021108     
  -893.59602651905209     
  -105.83188233152418     
   1258.1169634270748     
  -44.592077453505709     
  -894.10159623764548     
  -96.396005105821317     
   1269.7357923520262     
  -46.827914079510030     
  -894.55976871706798     
  -86.872986663180896     
   1281.5829786923391     
  -49.064836432735255     
  -894.97010396953340     
  -77.261114322988561     
   1293.6640118617888     
  -51.302724361123474     
  -895.33215334092586     
  -67.558634234024922     
   1305.9846451674041     
  -53.541456579929623     
  -895.64545929999917     
  -57.763749395269599     
   1318.5506998421567     
  -55.780910649258708     
  -895.90955522135346     
  -47.874619146453199     
   1331.3682755206557     
  -58.020962951052404     
  -896.12396516191973     
  -37.889357080048491     
   1344.4435540469601     
  -60.261488665508473     
  -896.28820363068155     
  -27.806030424696058     
   1357.7830095168890     
  -62.502361746915760     
  -896.40177535137661     
  -17.622657853319609     
   1371.3932094967754     
  -64.743454898886938     
  -896.46417501796509     
  -7.3372087820935548     
   1385.2810340363515     
  -66.984639548970534     
  -896.47488704248747     
   3.0523989731788603     
   1399.4534699696007     
  -69.225785822622754     
  -896.43338529505957     
   13.548299997951109     
   1413.9178277103708     
  -71.466762516519310     
  -896.33913283580023     
   24.152683705778664     
   1428.6815549781043     
  -73.707437071186405     
  -896.19158163811551     
   34.867795368114692     
   1443.7524263145208     
  -75.947675542928934     
  -895.99017230328161     
   45.695938565473369     
   1459.1383801069956     
  -78.187342575033966     
  -895.73433376582716     
   56.639476416276089     
   1474.8477022202781     
  -80.426301368225538     
  -895.42348298932916     
   67.700834182927935     
   1490.8888564408596     
  -82.664413650346887     
  -895.05702465235629     
   78.882500606234643     
   1507.2706834840583     
  -84.901539645244512     
  -894.63435082400974     
   90.187030732364832     
   1524.0022156241214     
  -87.137538040827891     
  -894.15484062880500     
   101.61704734954601     
   1541.0928926603690     
  -89.372265956277474     
  -893.61785990031990     
   113.17524404449853     
   1558.5523690721639     
  -91.605578908372280     
  -893.02276082317724     
   124.86438681254003     
   1576.3907230632976     
  -93.837330776907550     
  -892.36888156305713     
   136.68731723551451     
   1594.6183029562433     
  -96.067373769171439     
  -891.65554588369912     
   148.64695450768608     
   1613.2458496684135     
  -98.295558383448665     
  -890.88206275147945     
   160.74629838019945     
   1632.2844916686115     
  -100.52173337151726     
  -890.04772592535971     
   172.98843206771380     
   1651.7456897743489     
  -102.74574570010388     
  -889.15181353333787     
   185.37652474102168     
   1671.6413915754331     
  -104.96744051126080     
  -888.19358763354069     
   197.91383517783717     
   1691.9838743240241     
  -107.18666108162681     
  -887.17229376000796     
   210.60371423526766     
   1712.7859540016370     
  -109.40324878053228     
  -886.08716045219410     
   223.44960889027965     
   1734.0608089819623     
  -111.61704302690711     
  -884.93739876757422     
   236.45506495764465     
   1755.8221942259115     
  -113.82788124494823     
  -883.72220177664428     
   249.62373141433872     
   1778.0842723726253     
  -116.03559881850180     
  -882.44074403946559     
   262.95936345713369     
   1800.8618224522920     
  -118.24002904411283     
  -881.09218106300898     
   276.46582712552561     
   1824.1700780926044     
  -120.44100308269340     
  -879.67564873841707     
   290.14710271122044     
   1848.0249407915887     
  -122.63834990975775     
  -878.19026275722115     
   304.00728976715709     
   1872.4428096487736     
  -124.83189626417091     
  -876.63511800570438     
   318.05061083952319     
   1897.4408133200377     
  -127.02146659535467     
  -875.00928793625712     
   332.28141693942320     
   1923.0366270466629     
  -129.20688300889219     
  -873.31182391480286     
   346.70419164227349     
   1949.2487224398947     
  -131.38796521047010     
  -871.54175454304573     
   361.32355706057240     
   1976.0961700578205     
  -133.56453044809348     
  -869.69808495455425     
   376.14427833600638     
   2003.5989112340333     
  -135.73639345250723     
  -867.77979608328860     
   391.17127017026132     
   2031.7775541053252     
  -137.90336637575265     
  -865.78584390329775     
   406.40960182605158     
   2060.6536427172259     
  -140.06525872778627     
  -863.71515863836657     
   421.86450414643048     
   2090.2494777697343     
  -142.22187731108323     
  -861.56664393992628     
   437.54137522970382     
   2120.5883663345498     
  -144.37302615314459     
  -859.33917603190901     
   453.44578797721260     
   2151.6944667509692     
  -146.51850643682351     
  -857.03160282077124     
   469.58349647784530     
   2183.5930216665142     
  -148.65811642838145     
  -854.64274296922588     
   485.96044414034378     
   2216.3102516643580     
  -150.79165140318091     
  -852.17138493130551     
   502.58277102782608     
   2249.8735044257437     
  -152.91890356891679     
  -849.61628594795832     
   519.45682231101955     
   2284.3112962354926     
  -155.03966198628319     
  -846.97617099959882     
   536.58915703278535     
   2319.6533033430374     
  -157.15371248696792     
  -844.24973171499721     
   553.98655680785862     
   2355.9305458278618     
  -159.26083758886054     
  -841.43562523322373     
   571.65603590156718     
   2393.1753060092901     
  -161.36081640835511     
  -838.53247301672809     
   589.60485069663730     
   2431.4213591744597     
  -163.45342456962129     
  -835.53885961276046     
   607.84051089044533     
   2470.7038747468118     
  -165.53843411071213     
  -832.45333136065665     
   626.37078995104685     
   2511.0596800399858     
  -167.61561338636903     
  -829.27439504190079     
   645.20373755134631     
   2552.5271493559535     
  -169.68472696737743     
  -826.00051647009354     
   664.34769117151643     
   2595.1464950534260     
  -171.74553553631881     
  -822.63011901745381     
   683.81128988441674     
   2638.9596547192655     
  -173.79779577955611     
  -819.16158207450565     
   703.60348729481166     
   2684.0105999185885     
  -175.84126027528112     
  -815.59323943928314     
   723.73356679420067     
   2730.3452429133977     
  -177.87567737744249     
  -811.92337763200749     
   744.21115611605160     
   2778.0117342544281     
  -179.90079109536339     
  -808.15023413141000     
   765.04624412295937     
   2827.0604203406974     
  -181.91634096884712     
  -804.27199552791376     
   786.24919727551514     
   2877.5441270496617     
  -183.92206193855691     
  -800.28679558915405     
   807.83077822838709     
   2929.5181388182077     
  -185.91768421144499     
  -796.19271323290923     
   829.80216426952416     
   2983.0405208168895     
  -187.90293312099240     
  -791.98777040179630     
   852.17496817565029     
   3038.1720861695821     
  -189.87752898200699     
  -787.66992983430225     
   874.96125882192268     
   3094.9767689920895     
  -191.84118693971305     
  -783.23709272577412     
   898.17358458936292     
   3153.5215889726669     
  -193.79361681284902     
  -778.68709627303406     
   921.82499650665841     
   3213.8770661771791     
  -195.73452293047424     
  -774.01771109550998     
   945.92907450298685     
   3276.1172102473365     
  -197.66360396216601     
  -769.22663852530286     
   970.49995357984244     
   3340.3199403615677     
  -199.58055274127028     
  -764.31150775852188     
   995.55235313255366     
   3406.5671677647788     
  -201.48505608084747     
  -759.26987285846371     
   1021.1016068907888     
   3474.9451278474562     
  -203.37679458193298     
  -754.09920960286252     
   1047.1636953496454     
   3545.5446819426770     
  -205.25544243370851     
  -748.79691216332799     
   1073.7552804642150     
   3618.4614850087046     
  -207.12066720515327     
  -743.36028960816282     
   1100.8937416017809     
   3693.7964887492731     
  -208.97212962771849     
  -737.78656221598999     
   1128.5972152673999     
   3771.6560746786663     
  -210.80948336853692     
  -732.07285758825265     
   1156.8846358274905     
   3852.1526295674817     
  -212.63237479364875     
  -726.21620654731089     
   1185.7757805492461     
   3935.4047390673486     
  -214.44044272068959     
  -720.21353880570700     
   1215.2913160922517     
   4021.5378031331234     
  -216.23331816045007     
  -714.06167839143711     
   1245.4528496157495     
   4110.6843202468744     
  -218.01062404667610     
  -707.75733881235362     
   1276.2829820176019     
   4202.9845589449442     
  -219.77197495343560     
  -701.29711794178559     
   1307.8053662096881     
   4298.5869141193607     
  -221.51697679933076     
  -694.67749260609719     
   1340.0447680655841     
   4397.6486784570880     
  -223.24522653778496     
  -687.89481285304839     
   1373.0271331540116     
   4500.3364888454016     
  -224.95631183257777     
  -680.94529587811235     
   1406.7796568203530     
   4606.8271793977447     
  -226.64981071774321     
  -673.82501958439695     
   1441.3308606658352     
   4717.3083717828422     
  -228.32529124088177     
  -666.52991574909674     
   1476.7106734542074     
   4831.9794298701145     
  -229.98231108886679     
  -659.05576276751572     
   1512.9505191782325     
   4951.0521807794239     
  -231.62041719485043     
  -651.39817794323483     
   1550.0834105340791     
   5074.7520376652747     
  -233.23914532539206     
  -643.55260928985831     
   1588.1440508165679     
   5203.3188654925816     
  -234.83801964644186     
  -635.51432680704738     
   1627.1689423077630     
   5337.0082950880033     
  -236.41655226681542     
  -627.27841318997582     
   1667.1965045209222     
   5476.0927798990551     
  -237.97424275768745     
  -618.83975392774789     
   1708.2672003701659     
   5620.8631332602017     
  -239.51057764651802     
  -610.19302674214862     
   1750.4236738696168     
   5771.6298385387317     
  -241.02502988369551     
  -601.33269031332770     
   1793.7108976586583     
   5928.7248228561011     
  -242.51705828004307     
  -592.25297223460609     
   1838.1763338300780     
   6092.5031281164529     
  -243.98610691318174     
  -582.94785613180375     
   1883.8701072909503     
   6263.3449227607261     
  -245.43160450057630     
  -573.41106787804699     
   1930.8451942116569     
   6441.6576660420114     
  -246.85296373690653     
  -563.63606082575063     
   1979.1576267069709     
   6627.8784030783136     
  -248.24958059320397     
  -553.61599997215785     
   2028.8667147300594     
   6822.4764915016385     
  -249.62083357497210     
  -543.34374496429211     
   2080.0352884163208     
   7025.9563511642882     
  -250.96608293626227     
  -532.81183184062593     
   2132.7299610500540     
   7238.8607855452574     
  -252.28466984640747     
  -522.01245339564684     
   2187.0214169416422     
   7461.7743918252118     
  -253.57591550581586     
  -510.93743804109170     
   2242.9847248803326     
   7695.3275690899591     
  -254.83912020689479     
  -499.57822702476983     
   2300.6996816485062     
   7940.2007806473175     
  -256.07356233580924     
  -487.92584985188989     
   2360.2511875033624     
   8197.1294637057254     
  -257.27849731036918     
  -475.97089773692886     
   2421.7296584811538     
   8466.9093261461840     
  -258.45315644888780     
  -463.70349489465758     
   2485.2314784272521     
   8750.4024406641802     
  -259.59674576434611     
  -451.11326745675910     
   2550.8594967322319     
   9048.5438548216462     
  -260.70844467763573     
  -438.18930977581977     
   2618.7235756433956     
   9362.3491980366634     
  -261.78740464302126     
  -424.92014785013987     
   2688.9411946286691     
   9692.9230292242701     
  -262.83274767825787     
  -411.29369957019827     
   2761.6381173478530     
   10041.468350973524     
  -263.84356479100694     
  -397.29723145187853     
   2836.9491299801530     
   10409.297237119368     
  -264.81891429230495     
  -382.91731147878147     
   2915.0188592585500     
   10797.842887143546     
  -265.75781998683641     
  -368.13975762835508     
   2996.0026809121246     
   11208.673156415231     
  -266.65926922863355     
  -352.94958160211132     
   3080.0677295852411     
   11643.506054852307     
  -267.52221082954679     
  -337.33092721565697     
   3167.3940249966313     
   12104.227087910378     
  -268.34555280638148     
  -321.26700283277512     
   3258.1757281559612     
   12592.909291811698     
  -269.12815995095474     
  -304.74000714277418     
   3352.6225478445467     
   13111.835801263504     
  -269.86885120545327     
  -287.73104748227740     
   3450.9613163540253     
   13663.525876463355     
  -270.56639682333991     
  -270.22004979032397     
   3553.4377604274987     
   14250.764596956318     
  -271.21951529361621     
  -252.18565915199392     
   3660.3184949046686     
   14876.637073055756     
  -271.82687000344879     
  -233.60512973235035     
   3771.8932729525895     
   15544.567840193180     
  -272.38706561095120     
  -214.45420272058419     
   3888.4775317540357     
   16258.366412589374     
  -272.89864409620401     
  -194.70697069157748     
   4010.4152798484588     
   17022.280094012149     
  -273.36008045430742     
  -174.33572654057292     
   4138.0823805535474     
   17841.055411812202     
  -273.76977798928959     
  -153.31079484883321     
   4271.8902961421418     
   18720.009762988811     
  -274.12606316190823     
  -131.60034318506692     
   4412.2903693645549     
   19665.115348465224     
  -274.42717993763506     
  -109.17017042545990     
   4559.7787344780472     
   20683.097764831095     
  -274.67128357320564     
  -85.983468669979572     
   4714.9019677142769     
   21781.552258185864     
  -274.85643377082835     
  -62.000554726566641     
   4878.2636096506749     
   22969.081427114852     
  -274.98058711818715     
  -37.178566401555400     
   5050.5317203540326     
   24255.458818605242     
  -275.04158871939478     
  -11.471117946935792     
   5232.4476614935766     
   25651.824375730394     
  -275.03716290662192     
   15.172092067576459     
   5424.8363443115504     
   27170.918671558149     
  -274.96490290369678     
   42.805728514226573     
   5628.6182343482415     
   28827.365308403820     
  -274.82225929086360     
   71.489332785499727     
   5844.8234741612650     
   30638.012758047920     
  -274.60652709323699     
   101.28791289552015     
   6074.6085698466295     
   32622.350584390791     
  -274.31483128320878     
   132.27262481820995     
   6319.2761992295555     
   34803.018955297666     
  -273.94411044774688     
   164.52156241977033     
   6580.2988413942940     
   37206.435951850719     
  -273.49109832337700     
   198.12067730083825     
   6859.3471110331684     
   39863.574989297907     
  -272.95230284232173     
   233.16485488705428     
   7158.3239234529101     
   42810.934308721335     
  -272.32398225973395     
   269.75917952260653     
   7479.4059307683128     
   46091.754943558619     
  -271.60211784018912     
   308.02042958164071     
   7825.0940928450109     
   49757.561999230864     
  -270.78238246624852     
   348.07885433335048     
   8198.2758078392344     
   53870.131070711825     
  -269.86010438581815     
   390.08029833012347     
   8602.3017908695820     
   58504.018537471318     
  -268.83022512851028     
   434.18875763204801     
   9041.0819299006071     
   63749.847650756143     
  -267.68725038099876     
   480.58947692500175     
   9519.2057872812693     
   69718.618774007176     
  -266.42519229909738     
   529.49272996342188     
   10042.095428086333     
   76547.423567649632     
  -265.03750132427007     
   581.13847129574583     
   10616.201104843694     
   84407.109862788697     
  -263.51698502803379     
   635.80211012989287     
   11249.254428814624     
   93512.689338428565     
  -261.85571077675809     
   693.80174519906029     
   11950.599598852823     
   104137.68015463825     
  -260.04488801501515     
   755.50732469622528     
   12731.632200012627     
   116634.11466412684     
  -258.07472459398292     
   821.35237534623946     
   13606.388059993562     
   131461.12778098782     
  -255.93424965012073     
   891.84921179210244     
   14592.346518350992     
   149225.75494335132     
  -253.61109280247985     
   967.60892728904355     
   15711.539680426104     
   170745.35988489739     
  -251.09120546500631     
   1049.3681011890178     
   16992.129879562865     
   197133.79390753308     
  -248.35850418475675     
   1138.0250092225965     
   18470.633333869329     
   229965.57825259893     
  -245.39440699120331     
   1234.6900304841818     
   20195.375170763862     
   271422.38723694603     
  -242.17721984537508     
   1340.7560760986914     
   22231.043075040914     
   324969.54428451258     
  -238.68130798677981     
   1458.0044704292334     
   24668.314657174815     
   394871.76741989650     
  -234.87594997273354     
   1588.7498893542274     
   27629.852912823975     
   491544.76079425612     
  -230.72370828175531     
   1736.1156181832434     
   31316.438618780980     
   618039.77730669000     
  -226.17803462340950     
   1904.2860571016449     
   35951.736948581056     
   832937.30905337259     
  -221.17960647927268     
   2099.6623163893059     
   42198.766766481494     
   1041375.3034591147     
  -215.65043690689248     
   2330.1819371615661     
   50009.081542424690     
   1833043.8639116355     
  -209.48378399397464     
   2614.5969173220401     
   63756.910521762271     
   1501554.0399576945     
  -202.52534922803434     
   2961.5356081800505     
   75018.565821444747     
   7601153.3548021084     
  -194.53387615003120     
   3479.1500626898287     
   132027.21598246187     
  -4580991.8063582564     
  -185.08240889039081     
   4053.3925462329107     
   97669.777434775679     
   71736151.479208007     
  -173.21761404897822     
   5886.7942736420118     
   635690.91352884821     
   56472722.822095424     
  -153.64517386122318     
   10124.112394200431     
   1059236.3346945548     
   56472722.822095424     
  -15.259259259259260     
   665.67793481281649     
  -163283190.90692642     
   39196317743636.688     
  -15.258717668197610     
   456.70050622987372     
  -45694237.676016361     
   47538465592870.555     
  -15.258680777712604     
   450.20763059142348     
  -34087817.785544932     
   2903212162807.6123     
  -15.258641418864748     
   444.27523598317327     
  -33321319.314168435     
   11389441875151.941     
  -15.258599430078398     
   438.24245377913542     
  -30069590.187791962     
   7550767000953.8848     
  -15.258554639490198     
   432.29326506194121     
  -27738374.871593371     
   6919561437550.5312     
  -15.258506864317289     
   426.37645055617105     
  -25428176.420169063     
   5757052778357.9980     
  -15.258455910188617     
   420.50626904302152     
  -23349674.980307810     
   4918444265133.2100     
  -15.258401570437293     
   414.67875074534987     
  -21429427.193291627     
   4170489737741.5537     
  -15.258343625351900     
   408.89500052741812     
  -19668684.171645850     
   3543521971331.0791     
  -15.258281841384592     
   403.15471047256568     
  -18050889.320208110     
   3008897268066.6392     
  -15.258215970313600     
   397.45796601533010     
  -16565381.032371502     
   2555230218786.8765     
  -15.258145748357791     
   391.80474299682646     
  -15201183.831412191     
   2169758457177.5151     
  -15.258070895240721     
   386.19504777656772     
  -13948510.276633609     
   1842369124792.7700     
  -15.257991113201530     
   380.62887820426204     
  -12798285.902698936     
   1564294121026.8459     
  -15.257906085949941     
   375.10623445234205     
  -11742189.088336987     
   1328123220411.3533     
  -15.257815477562437     
   369.62711604519467     
  -10772565.684854884     
   1127549255725.3977     
  -15.257718931316635     
   364.19152263139432     
  -9882381.9755180292     
   957215984366.50293     
  -15.257616068460695     
   358.79945381273552     
  -9065172.3714428283     
   812570296455.75952     
  -15.257506486914453     
   353.45090918695149     
  -8314995.1682144683     
   689744807787.87817     
  -15.257389759898915     
   348.14588828345740     
  -7626389.2358872090     
   585452917518.73584     
  -15.257265434490492     
   342.88439065078757     
  -6994335.9483629949     
   496902469814.50500     
  -15.257133030096284     
   337.66641577970313     
  -6414223.3790184744     
   421721486190.86865     
  -15.256992036846572     
   332.49196314021651     
  -5881813.3244690411     
   357894621215.37970     
  -15.256841913900459     
   327.36103216858641     
  -5393211.4916976988     
   303710114636.70581     
  -15.256682087660538     
   322.27362226315154     
  -4944839.3965253811     
   257713666765.22226     
  -15.256511949892211     
   317.22973279786254     
  -4533409.1929645129     
   218670120849.93091     
  -15.256330855743204     
   312.22936309190118     
  -4155899.9707842423     
   185530274839.10480     
  -15.256138121658596     
   307.27251243637943     
  -3809536.3200524030     
   157403021474.55295     
  -15.255933023186536     
   302.35918007439125     
  -3491768.4482138110     
   133531536965.32231     
  -15.255714792669671     
   297.48936520388639     
  -3200253.9434795184     
   113273076643.98138     
  -15.255482616817099     
   292.66306697769568     
  -2932841.0042329533     
   96081803768.483917     
  -15.255235634151511     
   287.88028449615507     
  -2687553.0232041888     
   81494209932.572281     
  -15.254972932326016     
   283.14101680615096     
  -2462574.3896106835     
   69116705194.957336     
  -15.254693545304953     
   278.44526290039300     
  -2256237.4673888842     
   58615096605.782143     
  -15.254396450402822     
   273.79302170949029     
  -2067010.5971510920     
   49705636144.082870     
  -15.254080565175308     
   269.18429210386432     
  -1893487.0736669402     
   42147416061.881004     
  -15.253744744156156     
   264.61907288699348     
  -1734375.0219898648     
   35735917305.614540     
  -15.253387775433554     
   260.09736279296231     
  -1588488.0682276362     
   30297515857.688034     
  -15.253008377059402     
   255.61916048425417     
  -1454736.7894280751     
   25684828442.048359     
  -15.252605193284797     
   251.18446454160909     
  -1332120.8327614444     
   21772752055.349785     
  -15.252176790614792     
   246.79327346871358     
  -1219721.6771475310     
   18455099421.613178     
  -15.251721653675364     
   242.44558568419089     
  -1116695.9920905456     
   15641747607.055889     
  -15.251238180885396     
   238.14139951122283     
  -1022269.5131114151     
   13256210095.668571     
  -15.250724679926243     
   233.88071318290847     
  -935731.42411560332     
   11233576628.608681     
  -15.250179363001351     
   229.66352483197926     
  -856429.19881628174     
   9518766421.2354774     
  -15.249600341878248     
   225.48983248356987     
  -783763.84507661359     
   8065040624.9142628     
  -15.248985622705034     
   221.35963405485796     
  -717185.54816708469     
   6832742290.1695480     
  -15.248333100593396     
   217.27292734561598     
  -656189.65948912234     
   5788225196.5907812     
  -15.247640553960007     
   213.22971003491645     
  -600313.01192061545     
   4902944371.7864141     
  -15.246905638618040     
   209.22997967324852     
  -549130.53628895187     
   4152684623.7819772     
  -15.246125881610391     
   205.27373367563791     
  -502252.14794808219     
   3516904745.7851439     
  -15.245298674776063     
   201.36096931733553     
  -459319.89015924896     
   2978181430.6739831     
  -15.244421268041028     
   197.49168372522016     
  -420005.30710297858     
   2521736940.6577163     
  -15.243490762424765     
   193.66587387060710     
  -384007.03102903877     
   2135038271.6733282     
  -15.242504102753484     
   189.88353656184276     
  -351048.56522704638     
   1807456904.0813751     
  -15.241458070070960     
   186.14466843758208     
  -320876.24738212314     
   1529980004.7506349     
  -15.240349273737662     
   182.44926595724107     
  -293257.37914117461     
   1294965436.3103466     
  -15.239174143208764     
   178.79732539264273     
  -267978.50660250167     
   1095933691.5238464     
  -15.237928919481355     
   175.18884282028975     
  -244843.84231985942     
   927391476.31071329     
  -15.236609646200977     
   171.62381411171336     
  -223673.81476279683     
   784681919.54800141     
  -15.235212160417339     
   168.10223492407914     
  -204303.73677483876     
   663857543.70283675     
  -15.233732082978761     
   164.62410069003374     
  -186582.58201749771     
   561572445.12016737     
  -15.232164808554508     
   161.18940660847034     
  -170371.86167746800     
   474990846.72934461     
  -15.230505495273743     
   157.79814763371272     
  -155544.59275638754     
   401709516.99769366     
  -15.228749053969340     
   154.45031846428810     
  -141984.35061593715     
   339691961.74751419     
  -15.226890137014115     
   151.14591353233359     
  -129584.39890124905     
   287212597.41238469     
  -15.224923126736318     
   147.88492699184982     
  -118246.89084851457     
   242809417.15469220     
  -15.222842123400332     
   144.66735270689546     
  -107882.13561565889     
   205243828.87234122     
  -15.220640932737423     
   141.49318423905294     
  -98407.925064589581     
   173466616.32462814     
  -15.218313053010153     
   138.36241483485333     
  -89748.915260298993     
   146589055.27268830     
  -15.215851661592470     
   135.27503741304011     
  -81836.059116986129     
   123858440.09426540     
  -15.213249601045765     
   132.23104455036506     
  -74606.085200282585     
   104637321.70234583     
  -15.210499364668959     
   129.23042846847855     
  -68001.019537320535     
   88385911.875012010     
  -15.207593081498199     
   126.27318101902145     
  -61967.746616559278     
   74647165.832370162     
  -15.204522500728761     
   123.35929366894227     
  -56457.606431901389     
   63034136.206815757     
  -15.201278975528179     
   120.48875748565609     
  -51426.024712473278     
   53219255.438893467     
  -15.197853446205613     
   117.66156312098363     
  -46832.173561785494     
   44925252.481212229     
  -15.194236422697564     
   114.87770079495276     
  -42638.660003705387     
   37917454.249064721     
  -15.190417966324500     
   112.13716027930703     
  -38811.240228218288     
   31997262.773241766     
  -15.186387670766388     
   109.43993088025594     
  -35318.557367608009     
   26996627.779176261     
  -15.182134642197587     
   106.78600142050122     
  -32131.900927231989     
   22773364.129290648     
  -15.177647478512755     
   104.17536022085253     
  -29224.986043553006     
   19207184.311875980     
  -15.172914247565277     
   101.60799508128686     
  -26573.751013947956     
   16196338.118483471     
  -15.167922464328029     
   99.083893260949694     
  -24156.171537897277     
   13654766.071691822     
  -15.162659066872790     
   96.603041457582606     
  -21952.090339368169     
   11509688.704212138     
  -15.157110391049120     
   94.165425785985988     
  -19943.060888088941     
   9699565.0029468704     
  -15.151262143725722     
   91.771031756219003     
  -18112.204061981109     
   8172363.2343025934     
  -15.145099374436958     
   89.419844246832625     
  -16444.076772712498     
   6884099.0411866214     
  -15.138606445253796     
   87.111847492920859     
  -14924.551121721055     
   5797589.5406762483     
  -15.131766998671953     
   84.847025010281143     
  -13540.705032395612     
   4881427.0031126654     
  -15.124563923279521     
   82.625359759826708     
  -12280.716694802784     
   4109015.1532538682     
  -15.116979316931834     
   80.446833372853959     
  -11133.786809998863     
   3458069.4033390614     
  -15.108994447122052     
   78.311429012990601     
  -10089.998973672082     
   2909144.7802095558     
  -15.100589708191150     
   76.219120103080868     
  -9140.4371152124932     
   2447874.9175074035     
  -15.091744574970505     
   74.169913945695711     
  -8276.4116377062564     
   2055292.1244730754     
  -15.082437552392760     
   72.163682102245900     
  -7491.9164486552490     
   1738083.6738206656     
  -15.072646120541789     
   70.200819066220305     
  -6774.5074716206964     
   1426483.9679203420     
  -15.062346674539240     
   68.279683514541020     
  -6137.7963707692106     
   1312089.5993590576     
  -15.051514458582263     
   66.406537203006224     
  -5504.4833462096994     
   724586.51704376028     
  -15.040123493353772     
   64.556938336354506     
  -5126.2806894037894     
   1861968.2958748755     
  -15.028146495921400     
   62.825703797435509     
  -4075.3211203513747     
   329886.91105165187     
  -14.891398510444825     
   48.634477777897104     
  -1601.1692874639857     
   81789.310850782917     
  -14.778541666064688     
   42.162180919029360     
  -987.74945608311396     
   47433.606126184422     
  -14.678568497771913     
   38.112813753479749     
  -631.99741013673065     
   23756.976128137667     
  -14.586865244449566     
   35.398270005198675     
  -453.82008917569817     
   15589.906403470237     
  -14.500962352706363     
   33.421480304385248     
  -336.89579114967142     
   10221.432800071321     
  -14.419354540752584     
   31.928653213638228     
  -260.23504514913645     
   7280.4520102611468     
  -14.341045619688011     
   30.763986463084944     
  -205.63165507217786     
   5331.5538751064987     
  -14.265337545845201     
   29.835794822882303     
  -165.64500100887915     
   4044.2605005144765     
  -14.191720148473980     
   29.083399702222554     
  -135.31304725502056     
   3139.3912876742561     
  -14.119808302774898     
   28.465698052591343     
  -111.76761259746365     
   2487.9048586864469     
  -14.049303731708736     
   27.953508205704395     
  -93.108326157315304     
   2004.4814822104552     
  -13.979970568209799     
   27.525550602709263     
  -78.074715040736876     
   1637.9937782607954     
  -13.911619065019245     
   27.165889410847971     
  -65.789761703780897     
   1354.6291146176511     
  -13.844094361422858     
   26.862339898228146     
  -55.630043344148532     
   1131.8970920612740     
  -13.777268513556125     
   26.605412751983554     
  -47.140815153688976     
   954.26377151700012     
  -13.711034701399447     
   26.387601121931052     
  -39.983836867311467     
   810.78832929740099     
  -13.645302929007395     
   26.202884218768819     
  -33.902924397580975     
   693.59078173889600     
  -13.579996774381993     
   26.046374423938520     
  -28.700993534539247     
   596.89388845123915     
  -13.515050893064730     
   25.914061216674284     
  -24.224289371154949     
   516.39118996209197     
  -13.450409073219271     
   25.802622104630299     
  -20.351355446439268     
   448.82536492133443     
  -13.386022701032909     
   25.709280802990378     
  -16.985165209529256     
   391.69973570630071     
  -13.321849535999622     
   25.631699346987226     
  -14.047417191731999     
   343.07756281324100     
  -13.257852723402683     
   25.567894965331313     
  -11.474335470632695     
   301.43995438748010     
  -13.193999990586759     
   25.516175287122913     
  -9.2135358127265921     
   265.58375568047012     
  -13.130262987221599     
   25.475087303478290     
  -7.2216576451230647     
   234.54713254823830     
  -13.066616739524239     
   25.443376773987953     
  -5.4625541510112754     
   207.55464651090119     
  -13.003039195511361     
   25.419955652854977     
  -3.9058943021795152     
   183.97622984627199     
  -12.939510843590021     
   25.403875735653699     
  -2.5260725783324820     
   163.29621624856014     
  -12.876014390701123     
   25.394307176816696     
  -1.3013509564682797     
   145.08971917216624     
  -12.812534489175697     
   25.390520854268832     
 -0.21317806267703182     
   129.00444938684569     
  -12.749057503708395     
   25.391873797381450     
  0.75435530772431170     
   114.74659575627634     
  -12.685571311578709     
   25.397797072590503     
   1.6149547758963849     
   102.06977161703357     
  -12.622065130589702     
   25.407785654687803     
   2.3804780630241376     
   90.766293663515384     
  -12.558529370241750     
   25.421389913009115     
   3.0612252655004997     
   80.660256609205405     
  -12.494955502484808     
   25.438208419148040     
   3.6661771900695408     
   71.601988171398673     
  -12.431335949048435     
   25.457881842376601     
   4.2031921013550315     
   63.463592658492587     
  -12.367663982873225     
   25.480087745245722     
   4.6791690462937261     
   56.135335203051312     
  -12.303933641588959     
   25.504536128012248     
   5.1001840603166109     
   49.522704254844861     
  -12.240139651326297     
   25.530965599018611     
   5.4716043422279483     
   43.544000456403460     
  -12.176277359426605     
   25.559140070738309     
   5.7981843456509727     
   38.128358252006635     
  -12.112342674842001     
   25.588845899183788     
   6.0841470325410221     
   33.214105627781237     
  -12.048332015204688     
   25.619889398827013     
   6.3332528247493816     
   28.747405511427868     
  -11.984242259699254     
   25.652094676804101     
   6.5488583660850912     
   24.681119060229385     
  -11.920070706999971     
   25.685301739616904     
   6.7339667590368117     
   20.973857361976638     
  -11.855815037642163     
   25.719364833237627     
   6.8912706892516367     
   17.589179889489596     
  -11.791473280286326     
   25.754150983806813     
   7.0231895384228080     
   14.494921315455032     
  -11.727043781409048     
   25.789538711273590     
   7.1319014482887209     
   11.662619356940230     
  -11.662525178018385     
   25.825416892627977     
   7.2193710934657727     
   9.0670293701206628     
  -11.597916373045146     
   25.861683754895996     
   7.2873738137416773     
   6.6857088717199469     
  -11.533216513107369     
   25.898245981006049     
   7.3375166302795769     
   4.4986649760545525     
  -11.468424968384275     
   25.935017914125748     
   7.3712566175999861     
   2.4880479741627304     
  -11.403541314369351     
   25.971920848113264     
   7.3899169774062070     
  0.63789180979600901     
  -11.338565315300899     
   26.008882393471730     
   7.3947011659796775     
  -1.0661143753317495     
  -11.273496909092970     
   26.045835909657090     
   7.3867053081646894     
  -2.6368191835386390     
  -11.208336193610950     
   26.082719995838222     
   7.3669291642881491     
  -4.0857806979362783     
  -11.143083414154402     
   26.119478033271577     
   7.3362858090536278     
  -5.4234128184926744     
  -11.077738952025742     
   26.156057773326495     
   7.2956102129149318     
  -6.6591144224851400     
  -11.012303314077258     
   26.192410965995649     
   7.2456668547462932     
  -7.8013815400341286     
  -10.946777123141013     
   26.228493024365505     
   7.1871564931960377     
  -8.8579060028203855     
  -10.881161109256798     
   26.264262721093932     
   7.1207221981748852     
  -9.8356617332903706     
  -10.815456101622539     
   26.299681913427307     
   7.0469547351752073     
  -10.740980957648629     
  -10.749663021199703     
   26.334715293710229     
   6.9663973779928421     
  -11.579620473417396     
  -10.683782873913385     
   26.369330162716317     
   6.8795502244422115     
  -12.356822249168598     
  -10.617816744393039     
   26.403496223421357     
   6.7868740575734474     
  -13.077364235829757     
  -10.551765790205442     
   26.437185393129802     
   6.6887938258047237     
  -13.745607227838251     
  -10.485631236536319     
   26.470371632123303     
   6.5857017715959367     
  -14.365537186352549     
  -10.419414371281457     
   26.503030787159037     
   6.4779602426982930     
  -14.940799603819219     
  -10.353116540512037     
   26.535140448379959     
   6.3659042456696495     
  -15.474734466285497     
  -10.286739144282278     
   26.566679818337064     
   6.2498437371725082     
  -15.970403638473826     
  -10.220283632750634     
   26.597629591954703     
   6.1300657098839544     
  -16.430618088144108     
  -10.153751502588468     
   26.627971846414972     
   6.0068360742228730     
  -16.857960250833045     
  -10.087144293652596     
   26.657689940031382     
   5.8804013723416251     
  -17.254805557088634     
  -10.020463585900277     
   26.686768419288896     
   5.7509903306634609     
  -17.623340957917740     
  -9.9537109965271906     
   26.715192933299253     
   5.6188152734790773     
  -17.965581438147712     
  -9.8868881773106931     
   26.742950155014682     
   5.4840734126929700     
  -18.283386050378407     
  -9.8199968121422341     
   26.770027708589701     
   5.3469480173151318     
  -18.578470489015313     
  -9.7530386147342529     
   26.796414102354607     
   5.2076094886475168     
  -18.852420227293436     
  -9.6860153264881284     
   26.822098666918585     
   5.0662163369428157     
  -19.106701451637225     
  -9.6189287145109361     
   26.847071497951081     
   4.9229160760555359     
  -19.342670807684463     
  -9.5517805697698144     
   26.871323403253715     
   4.7778460449979026     
  -19.561585460712493     
  -9.4845727053736724     
   26.894845853751313     
   4.6311341540425603     
  -19.764609603552756     
  -9.4173069549728563     
   26.917630938091460     
   4.4828995820159143     
  -19.952824541631102     
  -9.3499851712681235     
   26.939671320541386     
   4.3332533979536816     
  -20.127232742605798     
  -9.2826092246210443     
   26.960960201917231     
   4.1822991523841377     
  -20.288766602522283     
  -9.2151810017585269     
   26.981491283305353     
   4.0301334028652205     
  -20.438291602408025     
  -9.1477024045648019     
   27.001258732352134     
   3.8768462158471602     
  -20.576614367561223     
  -9.0801753489546719     
   27.020257151911977     
   3.7225216080904504     
  -20.704484042371867     
  -9.0126017638224045     
   27.038481550876636     
   3.5672379777726615     
  -20.822599877503105     
  -8.9449835900609749     
   27.055927317017797     
   3.4110684786913881     
  -20.931612589213060     
  -8.8773227796468852     
   27.072590191675204     
   3.2540813842722898     
  -21.032129411095006     
  -8.8096212947860675     
   27.088466246170110     
   3.0963404136890773     
  -21.124717084151960     
  -8.7418811071167610     
   27.103551859793225     
   2.9379050355579377     
  -21.209904236874159     
  -8.6741041969655601     
   27.117843699266576     
   2.7788307537813828     
  -21.288185470360581     
  -8.6062925526530805     
   27.131338699557912     
   2.6191693627536785     
  -21.360022313980025     
  -8.5384481698460171     
   27.144034045953294     
   2.4589691953988280     
  -21.425846899531180     
  -8.4705730509525203     
   27.155927157300923     
   2.2982753436523442     
  -21.486063603599419     
  -8.4026692045581139     
   27.167015670326617     
   2.1371298666253482     
  -21.541050505082307     
  -8.3347386448995451     
   27.177297424962774     
   1.9755719878372309     
  -21.591162261134027     
  -8.2667833913741244     
   27.186770450609561     
   1.8136382708787255     
  -21.636731177650841     
  -8.1988054680823321     
   27.195432953254375     
   1.6513627870463441     
  -21.678068350522242     
  -8.1308069034015951     
   27.203283303408035     
   1.4887772744174272     
  -21.715466329279234     
  -8.0627897295892712     
   27.210320024786448     
   1.3259112769478327     
  -21.749198974152797     
  -7.9947559824130581     
   27.216541783690420     
   1.1627922846416867     
  -21.779523968506957     
  -7.9267077008071150     
   27.221947379039221     
  0.99944585487788429     
  -21.806683030178611     
  -7.8586469265523462     
   27.226535733006795     
  0.83589573215154456     
  -21.830903442216655     
  -7.7905757039793695     
   27.230305882228009     
  0.67216395633491954     
  -21.852398994545744     
  -7.7224960796928066     
   27.233256969528536     
  0.50827096387582626     
  -21.871370541442019     
  -7.6544101023156257     
   27.235388236150264     
  0.34423568481501099     
  -21.888007320598494     
  -7.5863198222523343     
   27.236699014437079     
  0.18007562991052214     
  -21.902487485849456     
  -7.5182272914699215     
   27.237188720946271     
   1.5806973766651085E-002
  -21.914978522560219     
  -7.4501345632955092     
   27.236856849967804     
 -0.14855536515255072     
  -21.925638822065039     
  -7.3820436922297299     
   27.235702967414131     
 -0.31299765631803500     
  -21.934616988234271     
  -7.3139567337749369     
   27.233726705064008     
 -0.47750728372979218     
  -21.942053792794596     
  -7.2458757442773907     
   27.230927755136747     
 -0.64207268717575183     
  -21.948081669749268     
  -7.1778027807826197     
   27.227305865169559     
 -0.80668329969887143     
  -21.952825777106490     
  -7.1097399009032216     
   27.222860833187745     
 -0.97132949302717031     
  -21.956404217558713     
  -7.0416891626983995     
   27.217592503143528     
  -1.1360025246588608     
  -21.958928657665869     
  -6.9736526245645800     
   27.211500760607905     
  -1.3006944895913550     
  -21.960504512403659     
  -6.9056323451365031     
   27.204585528700338     
  -1.4653982734343824     
  -21.961231577308251     
  -6.8376303831982046     
   27.196846764241094     
  -1.6301075102641946     
  -21.961204157520989     
  -6.7696487976033559     
   27.188284454111820     
  -1.7948165414456021     
  -21.960511567922339     
  -6.7016896472044536     
   27.178898611812691     
  -1.9595203782050197     
  -21.959238277288833     
  -6.6337549907903837     
   27.168689274203967     
  -2.1242146652846863     
  -21.957464479990854     
  -6.5658468870319142     
   27.157656498418543     
  -2.2888956488846177     
  -21.955265938780038     
  -6.4979673944347036     
   27.145800358937770     
  -2.4535601434254684     
  -21.952714667221709     
  -6.4301185712994222     
   27.133120944820632     
  -2.6182055034296310     
  -21.949878971973494     
  -6.3623024756886259     
   27.119618357072760     
  -2.7828295957194324     
  -21.946823510731964     
  -6.2945211654000346     
   27.105292706153335     
  -2.9474307720499224     
  -21.943609984509152     
  -6.2267766979458825     
   27.090144109605877     
  -3.1120078469337411     
  -21.940296697998622     
  -6.1590711305380470     
   27.074172689808119     
  -3.2765600721687309     
  -21.936939341622779     
  -6.0914065200786549     
   27.057378571834622     
  -3.4410871172309019     
  -21.933590747240110     
  -6.0237849231559064     
   27.039761881421956     
  -3.6055890478352026     
  -21.930301196958784     
  -5.9562083960448566     
   27.021322743035338     
  -3.7700663068123941     
  -21.927118796416050     
  -5.8886789947129170     
   27.002061278023842     
  -3.9345196977855146     
  -21.924088980243077     
  -5.8211987748298588     
   26.981977602866536     
  -4.0989503651373376     
  -21.921255605341621     
  -5.7537697917820934     
   26.961071827498248     
  -4.2633597821773996     
  -21.918660045824481     
  -5.6863941006910510     
   26.939344053711501     
  -4.4277497325210797     
  -21.916342175351105     
  -5.6190737564354469     
   26.916794373633110     
  -4.5921222988362134     
  -21.914339816443977     
  -5.5518108136772915     
   26.893422868267368     
  -4.7564798474595431     
  -21.912689514488086     
  -5.4846073268914433     
   26.869229606101676     
  -4.9208250188182046     
  -21.911425916355824     
  -5.4174653503985866     
   26.844214641771654     
  -5.0851607131908727     
  -21.910582316406906     
  -5.3503869384014635     
   26.818378014787264     
  -5.2494900805639251     
  -21.910190865477279     
  -5.2833741450242311     
   26.791719748305717     
  -5.4138165120550044     
  -21.910282137679875     
  -5.2164290243548255     
   26.764239847955363     
  -5.5781436280876040     
  -21.910885631030901     
  -5.1495536304902005     
   26.735938300709343     
  -5.7424752703203357     
  -21.912029846601904     
  -5.0827500175843330     
   26.706815073798115     
  -5.9068154941698499     
  -21.913742096564874     
  -5.0160202398988964     
   26.676870113662957     
  -6.0711685598940868     
  -21.916048567578077     
  -4.9493663518564972     
   26.646103344952845     
  -6.2355389241509229     
  -21.918975055014460     
  -4.8827904080963762     
   26.614514669549806     
  -6.3999312370635311     
  -21.922545838480350     
  -4.8162944635325120     
   26.582103965630019     
  -6.5643503308521343     
  -21.926784830733208     
  -4.7498805734140177     
   26.548871086760180     
  -6.7288012170826335     
  -21.931715232862086     
  -4.6835507933877745     
   26.514815861014153     
  -6.8932890813290992     
  -21.937359082540535     
  -4.6173071795632330     
   26.479938090124708     
  -7.0578192744481534     
  -21.943738553175667     
  -4.5511517885793014     
   26.444237548654595     
  -7.2223973135969706     
  -21.950874335449182     
  -4.4850866776732863     
   26.407713983192821     
  -7.3870288711128396     
  -21.958787344558122     
  -4.4191139047518009     
   26.370367111574545     
  -7.5517197761970252     
  -21.967497602431489     
  -4.3532355284636157     
   26.332196622113514     
  -7.7164760082152615     
  -21.977024557362395     
  -4.2874536082743919     
   26.293202172861989     
  -7.8813036923954805     
  -21.987387719063616     
  -4.2217702045432475     
   26.253383390880281     
  -8.0462091002884577     
  -21.998605617812554     
  -4.1561873786011363     
   26.212739871523503     
  -8.2111986424220511     
  -22.010696888534632     
  -4.0907071928309815     
   26.171271177744732     
  -8.3762788690860610     
  -22.023679724362857     
  -4.0253317107495485     
   26.128976839404473     
  -8.5414564670187794     
  -22.037571726240991     
  -3.9600629970910144     
   26.085856352599510     
  -8.7067382549655861     
  -22.052390884497420     
  -3.8949031178922167     
   26.041909178995599     
  -8.8721311865993187     
  -22.068154269603980     
  -3.8298541405795543     
   25.997134745170047     
  -9.0376423436213482     
  -22.084879336419206     
  -3.7649181340575164     
   25.951532441964382     
  -9.2032789386444911     
  -22.102582916158987     
  -3.7000971687988300     
   25.905101623841482     
  -9.3690483105156837     
  -22.121282060676052     
  -3.6353933169361992     
   25.857841608250265     
  -9.5349579259707546     
  -22.140993511763064     
  -3.5708086523556344     
   25.809751674992064     
  -9.7010153773089787     
  -22.161733947939922     
  -3.5063452507913553     
   25.760831065593997     
  -9.8672283819185278     
  -22.183520043019179     
  -3.4420051899222579     
   25.711078982683599     
  -10.033604782241172     
  -22.206368439223723     
  -3.3777905494699447     
   25.660494589364156     
  -10.200152545535349     
  -22.230295654053634     
  -3.3137034112983135     
   25.609077008592966     
  -10.366879762940751     
  -22.255318337579212     
  -3.2497458595146984     
   25.556825322559433     
  -10.533794650472597     
  -22.281453160640453     
  -3.1859199805725709     
   25.503738572060307     
  -10.700905549177399     
  -22.308716720538669     
  -3.1222278633758012     
   25.449815755875910     
  -10.868220924581440     
  -22.337125831115024     
  -3.0586715993844811     
   25.395055830143669     
  -11.035749368314804     
  -22.366697366242484     
  -2.9952532827223202     
   25.339457707726478     
  -11.203499598561622     
  -22.397448226293172     
  -2.9319750102856235     
   25.283020257579427     
  -11.371480460258821     
  -22.429395571942813     
  -2.8688388818538573     
   25.225742304111158     
  -11.539700927048392     
  -22.462556604590468     
  -2.8058470002018203     
   25.167622626539583     
  -11.708170101582821     
  -22.496948812992535     
  -2.7430014712134314     
   25.108659958241422     
  -11.876897217680265     
  -22.532589717875041     
  -2.6803044039971526     
   25.048852986095813     
  -12.045891640564328     
  -22.569497248964844     
  -2.6177579110030611     
   24.988200349819571     
  -12.215162869931564     
  -22.607689401737453     
  -2.5553641081415961     
   24.926700641293632     
  -12.384720540444595     
  -22.647184437591839     
  -2.4931251149039966     
   24.864352403883203     
  -12.554574423726535     
  -22.688001105789141     
  -2.4310430544844555     
   24.801154131743839     
  -12.724734432019950     
  -22.730157972766897     
  -2.3691200539040143     
   24.737104269121751     
  -12.895210616815701     
  -22.773674431590841     
  -2.3073582441362279     
   24.672201209642079     
  -13.066013175052632     
  -22.818569906470266     
  -2.2457597602346215     
   24.606443295581069     
  -13.237152449351161     
  -22.864864134588082     
  -2.1843267414619794     
   24.539828817131788     
  -13.408638930360571     
  -22.912577349755360     
  -2.1230613314214857     
   24.472356011654679     
  -13.580483260483735     
  -22.961730154982597     
  -2.0619656781897606     
   24.404023062911854     
  -13.752696236646106     
  -23.012343396743852     
  -2.0010419344518255     
   24.334828100289936     
  -13.925288812121686     
  -23.064438511133979     
  -1.9402922576380282     
   24.264769198007244     
  -14.098272100955189     
  -23.118037288157446     
  -1.8797188100629736     
   24.193844374303314     
  -14.271657380616372     
  -23.173161985260982     
  -1.8193237590665001     
   24.122051590613008     
  -14.445456095505829     
  -23.229835322046078     
  -1.7591092771567414     
   24.049388750723189     
  -14.619679860421174     
  -23.288080473183449     
  -1.6990775421553184     
   23.975853699912211     
  -14.794340463970050     
  -23.347921457426821     
  -1.6392307373447117     
   23.901444224065038     
  -14.969449874900747     
  -23.409381899922892     
  -1.5795710516178580     
   23.826158048779909     
  -15.145020239150174     
  -23.472487653614639     
  -1.5201006796300238     
   23.749992838440654     
  -15.321063896552278     
  -23.537262903298195     
  -1.4608218219530071     
   23.672946195278453     
  -15.497593368327021     
  -23.603734957064908     
  -1.4017366852317230     
   23.595015658406375     
  -15.674621380505002     
  -23.671929148334833     
  -1.3428474823432268     
   23.516198702832316     
  -15.852160849117517     
  -23.741874100624621     
  -1.2841564325582371     
   23.436492738447345     
  -16.030224904872199     
  -23.813596378491102     
  -1.2256657617052162     
   23.355895108990886     
  -16.208826877710887     
  -23.887126071746120     
  -1.1673777023370708     
   23.274403090988486     
  -16.387980323248978     
  -23.962491128520625     
  -1.1092944939005425     
   23.192013892663581     
  -16.567699006712886     
  -24.039723026419836     
  -1.0514183829083490     
   23.108724652823273     
  -16.747996929411030     
  -24.118851386638138     
 -0.99375162311415122     
   23.024532439712715     
  -16.928888314810823     
  -24.199909125145229     
 -0.93629647569041830     
   22.939434249842567     
  -17.110387633249410     
  -24.282927540103721     
 -0.87905520940926118     
   22.853427006784941     
  -17.292509589800190     
  -24.367941257320943     
 -0.82203010082631844     
   22.766507559937367     
  -17.475269149230094     
  -24.454983282490307     
 -0.76522343446777019     
   22.678672683254668     
  -17.658681523848774     
  -24.544090058338409     
 -0.70863750302056594     
   22.589919073946831     
  -17.842762199286309     
  -24.635296463916632     
 -0.65227460752595035     
   22.500243351141698     
  -18.027526922765688     
  -24.728640875230383     
 -0.59613705757637825     
   22.409642054511462     
  -18.212991729329911     
  -24.824160155217850     
 -0.54022717151590904     
   22.318111642861901     
  -18.399172930494050     
  -24.921894762971597     
 -0.48454727664417674     
   22.225648492682627     
  -18.586087141216332     
  -25.021883706972890     
 -0.42909970942403441     
   22.132248896657039     
  -18.773751269018632     
  -25.124169625952501     
 -0.37388681569297477     
   22.037909062131458     
  -18.962182541213274     
  -25.228793892906637     
 -0.31891095087843202     
   21.942625109539900     
  -19.151398495410078     
  -25.335801321821990     
 -0.26417448021707540     
   21.846393070788068     
  -19.341417005323738     
  -25.445236266499382     
 -0.20967977897820633     
   21.749208887581453     
  -19.532256277322482     
  -25.557145055394535     
 -0.15542923269137621     
   21.651068409725049     
  -19.723934865237943     
  -25.671575958262785     
 -0.10142523737834681     
   21.551967393349646     
  -19.916471684924911     
  -25.788576976247882     
  -4.7670199789517496E-002
   21.451901499106715     
  -20.109886012246776     
  -25.908199736551492     
   5.8334623550507243E-003
   21.350866290300420     
  -20.304197510270907     
  -26.030494972694139     
   5.9083320119879858E-002
   21.248857230968326     
  -20.499426222566115     
  -26.155517365808326     
  0.11207693310344967     
   21.145869683904888     
  -20.695592602809675     
  -26.283320772397648     
  0.16481184918255848     
   21.041898908626354     
  -20.892717508602662     
  -26.413963100278643     
  0.21728560425152105     
   20.936940059275216     
  -21.090822231854748     
  -26.547501567229499     
  0.26949572195604921     
   20.830988182461553     
  -21.289928493608972     
  -26.683997538102702     
  0.32143971342165539     
   20.724038215039670     
  -21.490058475144739     
  -26.823511847096619     
  0.37311507697641350     
   20.616084981816812     
  -21.691234813997969     
  -26.966109565253625     
  0.42451929786790499     
   20.507123193192477     
  -21.893480635737365     
  -27.111855403466919     
  0.47564984797417331     
   20.397147442724972     
  -22.096819551263373     
  -27.260818435797290     
  0.52650418550850120     
   20.286152204622987     
  -22.301275689531849     
  -27.413067534237790     
  0.57707975471782003     
   20.174131831159055     
  -22.506873696038635     
  -27.568676052432881     
  0.62737398557455304     
   20.061080550002881     
  -22.713638766431878     
  -27.727717371646037     
  0.67738429346168727     
   19.946992461470003     
  -22.921596646719230     
  -27.890269451602972     
  0.72710807885085904     
   19.831861535684190     
  -23.130773667606245     
  -28.056410496050496     
  0.77654272697323412     
   19.715681609649355     
  -23.341196746326631     
  -28.226223458229672     
  0.82568560748295039     
   19.598446384227884     
  -23.552893422263349     
  -28.399791729677712     
  0.87453407411288631     
   19.480149421021633     
  -23.765891860235936     
  -28.577203637325152     
  0.92308546432250604     
   19.360784139152255     
  -23.980220887515870     
  -28.758548215298465     
  0.97133709893752496     
   19.240343811935638     
  -24.195909999130613     
  -28.943919410249116     
   1.0192862817811277     
   19.118821563451043     
  -24.412989394707477     
  -29.133412837614880     
   1.0669302992964618     
   18.996210364986805     
  -24.631489990989586     
  -29.327127719527400     
   1.1142664201601156     
   18.872503031387112     
  -24.851443448886045     
  -29.525167395308845     
   1.1612918948862863     
   18.747692217254023     
  -25.072882204350854     
  -29.727636968829099     
   1.2080039554213176     
   18.621770413039101     
  -25.295839481617080     
  -29.934647268034027     
   1.2543998147282907     
   18.494729940994741     
  -25.520349336127332     
  -30.146310635959864     
   1.3004766663613241     
   18.366562950989678     
  -25.746446665897032     
  -30.362745530087601     
   1.3462316840292365     
   18.237261416181507     
  -25.974167257372685     
  -30.584072324651860     
   1.3916620211482027     
   18.106817128538552     
  -26.203547799807581     
  -30.810417723666408     
   1.4367648103830224     
   17.975221694207200     
  -26.434625932735074     
  -31.041910737321381     
   1.4815371631766066     
   17.842466528717196     
  -26.667440263264989     
  -31.278687096045800     
   1.5259761692672673     
   17.708542852017821     
  -26.902030416485328     
  -31.520885193570063     
   1.5700788961933787     
   17.573441683338014     
  -27.138437055437109     
  -31.768650531004962     
   1.6138423887849618     
   17.437153835863374     
  -27.376701934419643     
  -32.022131730063535     
   1.6572636686417228     
   17.299669911221333     
  -27.616867922395123     
  -32.281484900084202     
   1.7003397335970587     
   17.160980293767484     
  -27.858979059145749     
  -32.546869832498217     
   1.7430675571675176     
   17.021075144662394     
  -28.103080582889490     
  -32.818454190020660     
   1.7854440879871829     
   16.879944395731886     
  -28.349218989314643     
  -33.096409895239930     
   1.8274662492264258     
   16.737577743099774     
  -28.597442063528945     
  -33.380917280499034     
   1.8691309379944447     
   16.593964640583124     
  -28.847798943132684     
  -33.672161470316489     
   1.9104350247249859     
   16.449094292839888     
  -29.100340154160065     
  -33.970336635579926     
   1.9513753525446114     
   16.302955648257175     
  -29.355117678926909     
  -34.275642357115210     
   1.9919487366228501     
   16.155537391568341     
  -29.612184996605279     
  -34.588287921483413     
   2.0321519635035425     
   16.006827936186788     
  -29.871597156016399     
  -34.908488775980736     
   2.0719817904166482     
   15.856815416242153     
  -30.133410821836257     
  -35.236470617215375     
   2.1114349445697629     
   15.705487678308902     
  -30.397684351465369     
  -35.572466648056938     
   2.1505081224185463     
   15.552832272801927     
  -30.664477851325792     
  -35.916720006430459     
   2.1891979889152311     
   15.398836445045175     
  -30.933853251374025     
  -36.269483840971681     
   2.2275011767343371     
   15.243487125966290     
  -31.205874380181307     
  -36.631020521463007     
   2.2654142854746819     
   15.086770922430603     
  -31.480607034092287     
  -37.001604550998557     
   2.3029338808367235     
   14.928674107174814     
  -31.758119068224769     
  -37.381520083230974     
   2.3400564937742336     
   14.769182608332125     
  -32.038480468849009     
  -37.771064789802104     
   2.3767786196192455     
   14.608281998523074     
  -32.321763454772515     
  -38.170547027854525     
   2.4130967171791644     
   14.445957483492435     
  -32.608042557481433     
  -38.580289814690019     
   2.4490072078048821     
   14.282193890271007     
  -32.897394731091602     
  -39.000628395839051     
   2.4845064744286725     
   14.116975654833123     
  -33.189899444060401     
  -39.431913821063475     
   2.5195908605705757     
   13.950286809228679     
  -33.485638797718373     
  -39.874510907002545     
   2.5542566693119295     
   13.782110968160577     
  -33.784697629520899     
  -40.328801861066815     
   2.5885001622346167     
   13.612431314978082     
  -34.087163643478888     
  -40.795184216945778     
   2.6223175583245375     
   13.441230587056616     
  -34.393127525105996     
  -41.274074788413088     
   2.6557050328377279     
   13.268491060528806     
  -34.702683086019086     
  -41.765907378618749     
   2.6886587161274602     
   13.094194534335358     
  -35.015927391358730     
  -42.271137206574330     
   2.7211746924305831     
   12.918322313555946     
  -35.332960920408034     
  -42.790238532184055     
   2.7532489986112441     
   12.740855191981423     
  -35.653887709399420     
  -43.323709188056583     
   2.7848776228600571     
   12.561773433887153     
  -35.978815528309838     
  -43.872068649758639     
   2.8160565033466511     
   12.381056754958417     
  -36.307856043183037     
  -44.435862227757163     
   2.8467815268234293     
   12.198684302325734     
  -36.641125009891205     
  -45.015659839357298     
   2.8770485271782476     
   12.014634633654287     
  -36.978742458686398     
  -45.612059915402888     
   2.9068532839335797     
   11.828885695237444     
  -37.320832908051912     
  -46.225688838063306     
   2.9361915206896105     
   11.641414799031468     
  -37.667525574337390     
  -46.857204516600184     
   2.9650589035085284     
   11.452198598575098     
  -38.018954608211885     
  -47.507296750795852     
   2.9934510392371525     
   11.261213063719966     
  -38.375259333842848     
  -48.176689965189063     
   3.0213634737648358     
   11.068433454113899     
  -38.736584508581771     
  -48.866145523091454     
   3.0487916902134176     
   10.873834291342437     
  -39.103080600004951     
  -49.576462777752106     
   3.0757311070557933     
   10.677389329665324     
  -39.474904070838100     
  -50.308483312630521     
   3.1021770761594616     
   10.479071525249026     
  -39.852217695682825     
  -51.063091481290954     
   3.1281248807511823     
   10.278853003805333     
  -40.235190881792512     
  -51.841219174616924     
   3.1535697332986343     
   10.076705026536851     
  -40.624000025602129     
  -52.643847012980622     
   3.1785067733047074     
   9.8725979542773423     
  -41.018828878199493     
  -53.472009257764768     
   3.2029310650097669     
   9.6665012097127665     
  -41.419868947632722     
  -54.326795496338484     
   3.2268375949969470     
   9.4583832375590404     
  -41.827319913855270     
  -55.209356378872812     
   3.2502212696951891     
   9.2482114625576664     
  -42.241390086696811     
  -56.120905499484891     
   3.2730769127743935     
   9.0359522451460617     
  -42.662296877942950     
  -57.062725874936653     
   3.2953992624266792     
   8.8215708346461970     
  -43.090267322004969     
  -58.036172647933249     
   3.3171829685273351     
   8.6050313197990178     
  -43.525538616864480     
  -59.042680045337029     
   3.3384225896686011     
   8.3862965764638489     
  -43.968358717204495     
  -60.083765130384172     
   3.3591125900589485     
   8.1653282122816275     
  -44.418986955682385     
  -61.161035393727182     
   3.3792473362800011     
   7.9420865080895879     
  -44.877694721135335     
  -62.276193707196356     
   3.3988210938926917     
   7.7165303558518961     
  -45.344766173939320     
  -63.431046776491158     
   3.4178280238836281     
   7.4886171928551448     
  -45.820499024762988     
  -64.627511393865618     
   3.4362621789419960     
   7.2583029318926897     
  -46.305205360216995     
  -65.867624167563562     
   3.4541174995565984     
   7.0255418871384681     
  -46.799212541473707     
  -67.153548947009384     
   3.4713878099218585     
   6.7902866953883381     
  -47.302864158576291     
  -68.487588472341130     
   3.4880668136407680     
   6.5524882323116049     
  -47.816521072118839     
  -69.872193335730316     
   3.5041480892118257     
   6.3120955233259606     
  -48.340562522136828     
  -71.309975241965262     
   3.5196250852860138     
   6.0690556486794947     
  -48.875387336451553     
  -72.803718848565907     
   3.5344911156787524     
   5.8233136422688316     
  -49.421415227815785     
  -74.356396145317362     
   3.5487393541205612     
   5.5748123837020218     
  -49.979088198905686     
  -75.971182300395611     
   3.5623628287288494     
   5.3234924830393666     
  -50.548872066158637     
  -77.651471577290096     
   3.5753544161817912     
   5.0692921576164931     
  -51.131258102988326     
  -79.400897318230349     
   3.5877068355736679     
   4.8121471002768406     
  -51.726764832875041     
  -81.223350790846894     
   3.5994126419292987     
   4.5519903382851306     
  -52.335939963806410     
  -83.123005569972364     
   3.6104642193532754     
   4.2887520821116674     
  -52.959362505581183     
  -85.104340576523356     
   3.6208537737875734     
   4.0223595631979450     
  -53.597645059905126     
  -87.172169342305935     
   3.6305733253487977     
   3.7527368597232571     
  -54.251436329972407     
  -89.331668988396800     
   3.6396147002137158     
   3.4798047092798563     
  -54.921423847385398     
  -91.588415109692349     
   3.6479695220188830     
   3.2034803072596287     
  -55.608336960708073     
  -93.948418500533350     
   3.6556292027369888     
   2.9236770896091966     
  -56.312950099462093     
  -96.418167416454210     
   3.6625849329890241     
   2.6403044984728337     
  -57.036086355085487     
  -99.004673378910567     
   3.6688276717474655     
   2.3532677290715451     
  -57.778621405427330     
  -101.71552376786299     
   3.6743481353813015     
   2.0624674559737675     
  -58.541487833686290     
  -104.55893878915433     
   3.6791367859888569     
   1.7677995367030324     
  -59.325679874604958     
  -107.54383726808159     
   3.6831838189589408     
   1.4691546903812374     
  -60.132258654115560     
  -110.67990854576692     
   3.6864791496947347     
   1.1664181488254195     
  -60.962357968208828     
  -113.97769486373436     
   3.6890123994280146     
  0.85946927720568689     
  -61.817190679686817     
  -117.44868305131190     
   3.6907728800436082     
  0.54818116100003345     
  -62.698055802571673     
  -121.10540872226326     
   3.6917495778253309     
  0.23242015557363943     
  -63.606346367988635     
  -124.96157357749804     
   3.6919311360248779     
  -8.7954605770889233E-002
  -64.543558169819889     
  -129.03217899758621     
   3.6913058361440925     
 -0.41309174997618647     
  -65.511299512301761     
  -133.33367727403362     
   3.6898615778084927     
 -0.74314825398659101     
  -66.511302091857033     
  -137.88414396113504     
   3.6875858570957027     
  -1.0782900921451404     
  -67.545433171565534     
  -142.70347539314960     
   3.6844657431662147     
  -1.4186929481665822     
  -68.615709237014130     
  -147.81361346291902     
   3.6804878530253564     
  -1.7645429996040907     
  -69.724311337986052     
  -153.23880497523177     
   3.6756383242241562     
  -2.1160377838872990     
  -70.873602375300266     
  -159.00589955806967     
   3.6699027852824115     
  -2.4733871563805225     
  -72.066146621985808     
  -165.14469333988370     
   3.6632663235892395     
  -2.8368143524905665     
  -73.304731822034910     
  -171.68832805049479     
   3.6557134505039994     
  -3.2065571677516962     
  -74.592394282413650     
  -178.67375287868538     
   3.6472280633429666     
  -3.5828692720302318     
  -75.932447429003759     
  -186.14226512731162     
   3.6377934038935669     
  -3.9660216766463967     
  -77.328514417458635     
  -194.14014017532241     
   3.6273920130471518     
  -4.3563043763619689     
  -78.784565468773522     
  -202.71937304971843     
   3.6160056810818628     
  -4.7540281919505274     
  -80.304960766646445     
  -211.93855084745249     
   3.6036153930573382     
  -5.1595268436121406     
  -81.894499898002309     
  -221.86388592856957     
   3.5902012687007274     
  -5.5731592909633232     
  -83.558479042466615     
  -232.57044240284227     
   3.5757424960661415     
  -5.9953123819707006     
  -85.302757360487902     
  -244.14360095351674     
   3.5602172581339464     
  -6.4264038612910284     
  -87.133834367639309     
  -256.68081328024050     
   3.5436026513782140     
  -6.8668857983782194     
  -89.058940467241072     
  -270.29371774901080     
   3.5258745951650079     
  -7.3172485079222298     
  -91.086143350358697     
  -285.11069867845049     
   3.5070077306445961     
  -7.7780250502742341     
  -93.224473590447033     
  -301.28000527261366     
   3.4869753075588874     
  -8.2497964183253423     
  -95.484073629991684     
  -318.97356738705696     
   3.4657490570908966     
  -8.7331975408637970     
  -97.876375385394567     
  -338.39170076586316     
   3.4432990485222534     
  -9.2289242621801417     
  -100.41431314113859     
  -359.76893673184435     
   3.4195935270200351     
  -9.7377414954495460     
  -103.11258016662737     
  -383.38130675651564     
   3.3945987293224511     
  -10.260492795784380     
  -105.98793996730132     
  -409.55549913885557     
   3.3682786734035211     
  -10.798111661229727     
  -109.05960621084266     
  -438.68047322347206     
   3.3405949173292342     
  -11.351634951156894     
  -112.34970976001878     
  -471.22230130905660     
   3.3115062814168845     
  -11.922218918106520     
  -115.88387701983663     
  -507.74332083987247     
   3.2809685264008568     
  -12.511158490471438     
  -119.69195192613559     
  -548.92707736677414     
   3.2489339784895552     
  -13.119910632802759     
  -123.80890500638648     
  -595.61116067755074     
   3.2153510898268736     
  -13.750122867097380     
  -128.27598871146802     
  -648.83092393333959     
   3.1801639197464961     
  -14.403668390478487     
  -133.14222064096819     
  -709.87839972803874     
   3.1433115180412989     
  -15.082689713678214     
  -138.46630863892835     
  -780.38283290834340     
   3.1047271858463450     
  -15.789653434989903     
  -144.31917988574108     
  -862.42217027856748     
   3.0643375820381746     
  -16.527419750111314     
  -150.78734616283020     
  -958.68074160896754     
   3.0220616323627900     
  -17.299331744830653     
  -157.97745172489761     
  -1072.6732434151645     
   2.9778091834080054     
  -18.109331626769158     
  -166.02250105051118     
  -1209.0807033409908     
   2.9314793218235260     
  -18.962114395209376     
  -175.09060632556881     
  -1374.2221882490619     
   2.8829582473242774     
  -19.863334092866872     
  -185.39727273743657     
  -1576.8944364027964     
   2.8321165401619313     
  -20.819887227236627     
  -197.22398101045781     
  -1829.2596411202614     
   2.7788055900306330     
  -21.840305750559899     
  -210.94342831885947     
  -2149.9389034743458     
   2.7228528364318723     
  -22.935334246594369     
  -227.06797009491743     
  -2563.0284227286247     
   2.6640552786831893     
  -24.118730879995091     
  -246.29068326538172     
  -3119.8841253681753     
   2.6021703865233325     
  -25.408682123672683     
  -269.68981420564359     
  -3850.3693318401497     
   2.5369029578545570     
  -26.829325619672872     
  -298.56758419444407     
  -5006.6506847017745     
   2.4678853674872094     
  -28.416038240983291     
  -336.11746432970824     
  -6279.1598399634468     
   2.3946464258601927     
  -30.214359809631105     
  -383.21116312943309     
  -10001.443454309869     
   2.3165591840125805     
  -32.317942690046635     
  -458.22198903675883     
  -9879.5250651663482     
   2.2327460722768429     
  -34.794293730202241     
  -532.31842702550489     
  -35040.449358240461     
   2.1418858407612031     
  -38.112894290796866     
  -795.12179721231439     
   7222.2397460951079     
   2.0417469412976690     
  -41.953086281619079     
  -740.95499911660227     
  -292942.98775866249     
   1.9276560226654105     
  -51.150542297677347     
  -2938.0274073066212     
  -232909.94225771370     
   1.7777777777777777     
  -70.207740751542090     
  -4684.8519742394365     
  -232909.94225771370     


==> anc/C2gS/C2gS1010.dat <==
# C2gS1010
-2.
-2.00003926197133879574863145384
-2.00004211877768103902079942121
-2.00004518053514272012038337163
-2.00004846168156538454704610201
-2.00005197764733953624825175678
-2.00005574492133154706965597779
-2.00005978112096710291521572552
-2.00006410506671103808400254202
-2.00006873686119491230871448061
-2.00007369797325547070136890173
-2.00007901132715916475888065883
-2.0000847013973001656007315558
-2.00009079430867172375357214637
-2.00009731794342326933918348059
-2.00010430205382823882781392659
-2.0001117783820001847795451237
-2.00011978078670718582501005621
-2.00012834537764682400879544932
-2.00013751065755591814057454274
-2.00014731767254065978711796352
-2.00015781017102363789007361496
-2.00016903477171428132734564269
-2.00018104114101829377344774119
-2.0001938821803094718909940877
-2.00020761422349362514397755955
-2.00022229724529885777032318705
-2.00023799508072889663886243433
-2.00025477565611607601151233355
-2.00027271123220759723133539234
-2.00029187865971229080079047148
-2.00031235964772478424798703459
-2.00033424104542912051228696023
-2.00035761513746380497895322945
-2.00038257995330423133218366637
-2.00040923959098560491507798328
-2.00043770455544890684676618306
-2.00046809211174307352560634023
-2.00050052665325723474342820897
-2.0005351400850862567104240669
-2.00057207222254952390413915093
-2.00061147120478525318350498393
-2.00065349392322887268716696976
-2.00069830646465212579381732161
-2.0007460845682873668227708245
-2.00079701409638654825586051028
-2.00085129151736394021294771501
-2.00090912440044265843089592175
-2.00097073192046426910975898824
-2.00103634537122439176863017274
-2.00110620868536124422331253919
-2.00118057895844394173394799371
-2.00125972697447807110914933305
-2.00134393772956207843954918738
-2.00143351094988322368804695542
-2.00152876159962951470418601647
-2.00163002037370668175234617234
-2.00173763416937866141497518773
-2.00185196653008714399987699175
-2.00197339805374048274914159471
-2.00210232675668361752095149859
-2.00223916838335644914002376795
-2.00238435665030488778657950371
-2.00253834341171179685198164053
-2.00270159873194796808505979606
-2.00287461084878815099553691094
-2.00305788600887426559686653739
-2.00325194815471551248522908505
-2.00345733843996923879154270022
-2.00367461454692081418820345896
-2.00390434977694649044636492029
-2.00414713188126846434602185091
-2.00440356159546119841489730689
-2.00467425083690409966556508104
-2.00495982051965577455946177217
-2.00526089793600301871920184364
-2.00557811364816272127558109031
-2.00591209782723132328360966789
-2.0062634759694233792037577832
-2.00663286391185131858153084488
-2.00702086206149954324140425055
-2.00742804874155748715878413108
-2.00785497254881069903587206433
-2.00830214360425076631929456912
-2.00877002356634960274829922019
-2.00925901426243742292001916905
-2.00976944477820258238188015827
-2.01030155682836036683988376789
-2.01085548821287002248502429543
-2.01143125414255554329815921232
-2.0120287261954333411286882559
-2.01264760864028216247896564144
-2.01328741183680584243236738477
-2.01394742239192048554112069472
-2.01462666971901104396969936597
-2.01532388861119799141395732071
-2.01603747740046591533482805167
-2.01676545123164847683030167618
-2.01750538993343779727305679599
-2.01825437991747453031206994048
-2.01900894948084671761888663897
-2.0197649968266375382038476329
-2.02547185014368999683478875296
-2.02581007598329364285502480155
-2.02264571202813214282974919187
-2.01687210439222359827095490867
-2.00901948682308387084550094224
-1.99944088348622200934838287228
-1.98838909296753060939362430954
-1.97605454742916474387105253281
-1.96258616117999810629768586653
-1.94810377994858431591920687358
-1.93270608328164982539802652338
-1.91647584699296790811329249611
-1.89948358570082003827361576707
-1.88179015575552603550088050556
-1.86344866570186620478032537023
-1.84450591081410457422083340833
-1.82500347164081170319783704987
-1.80497856978357193864991921095
-1.78446474467385373243453909418
-1.76349239598227531039381437253
-1.74208922354893293443712202748
-1.72028058803608108041829351115
-1.69808980946159140896402990568
-1.67553841649083219329852506733
-1.65264635628166950333068985423
-1.62943217242352466809985153861
-1.60591315684116303641312221979
-1.58210548028048316269188881749
-1.55802430504210629457107237778
-1.53368388289859325018665824118
-1.50909764056554810025183602935
-1.48427825465466401810791018283
-1.45923771768807042428439454169
-1.43398739647619240283231635306
-1.40853808393941427752049438792
-1.38290004527490475673926786555
-1.3570830592247407884159899126
-1.33109645508288285569858182973
-1.30494914598115806412421674149
-1.27864965891397455041163482198
-1.25220616189472236701365669846
-1.22562648858111829545246486511
-1.19891816066007281169042770878
-1.17208840824336315520780658813
-1.1451441884921794437885704401
-1.11809220266041845646403327593
-1.09093891172258046039943155259
-1.06369055073158584679026138647
-1.03635314203420469822572631387
-1.00893250745661954400952886658
-0.981434279559536908333315147248
-0.95386391205091022925804757066
-0.926226689434472293421381259725
-0.898527735963680130326083019942
-0.870772023963165731468057869842
-0.842964381573207781438112976621
-0.815109499966962836520245225519
-0.787211940085109168163400120715
-0.75927613892806959972388855902
-0.731306415442011817621792266029
-0.703306976031308188559824315207
-0.675281919727014191060776824162
-0.647235243038145527558520310768
-0.619170844510056124268610134582
-0.591092529012005733583708269722
-0.56300401177402490554587492825
-0.53490892219140912068266247325
-0.506810807413578935012379676598
-0.478713135732608243666175275317
-0.450619299785430050455643027655
-0.422532619582562555209760251332
-0.394456345375144030797367678968
-0.36639366037111065392148579063
-0.338347683310486449741247990015
-0.310321470908969361350548398854
-0.282318020178283824272746982293
-0.254340270631120744825310958984
-0.226391106377893925618099845027
-0.198473358122001966085996368808
-0.170589805059791351877951639093
-0.142743176690965262333655496963
-0.114936154544769496732070040662
-0.0871713738269082126859488908183
-0.0594514249917946358826777327514
-0.0317788552444226327002415590951
-0.00415616997585143141042614335707
0.0234141658639745034524068993239
0.0509297264525974953432638148098
0.0783881238373673511170489680439
0.105787006730679586949477662406
0.133124059355296031668243534174
0.16039700033709392838553380481
0.187603581642757468421197181857
0.214741587560081177394157514108
0.241808833718698759184614625059
0.268803166149184820867033573022
0.295722460378601196591029022509
0.322564620560675129612307876293
0.349327578638904058807874102673
0.376009293540981826182434247167
0.40260775040303435593310896005
0.429120959822239783626994805932
0.455546957136489120091901111029
0.481883801729819261330024246292
0.508129576362420908143473057801
0.534282386524090108137627973207
0.560340359810054018355181452721
0.586301645318159420927361667067
0.612164413066466793227805515715
0.637926853430343601281197474776
0.663587176598198192674927768191
0.689143612045040435741854000472
0.714594408023097290544185515047
0.739937831068750993364748623652
0.76517216552510466451263006241
0.790295713079515070377421025819
0.81530679231546513365044743974
0.840203738278179728062803015971
0.864984902053417443155604013844
0.889648650358898478332541815481
0.914193365147854732905906802165
0.938617443224212601219842120281
0.962919295868942053073893981147
0.987097348477127366687296578313
1.01115004020533546524202211931
1.03507582362887726380176898346
1.05887316440857583103160519507
1.08254054096667257467956575957
1.10607644417151913177523419551
1.12947937703071824034910905296
1.15274785439239164174178748487
1.17588040265426706026644471253
1.19887555948028957584000347223
1.22173187352447528789415818317
1.24444790416173710528457244937
1.2670222212254238242888730094
1.28945340475132440995027405411
1.31174004472789960756133764316
1.33388074085251271147801612635
1.35587410229344053625085000601
1.37771874745745439699396039148
1.39941330376276923703780291127
1.42095640741716696471777152027
1.44234670320110759966891947656
1.46358284425564900289983151166
1.48466349187500279361164121938
1.50558731530356055743500181047
1.5263529915372306425989062346
1.54695920512893173861070741431
1.56740464799809505144401559163
1.58768801924403224422735109758
1.60780802496303141638800659166
1.62776337806904825972905859292
1.64755279811786416886435032095
1.66717501113458750697503366626
1.68662874944437844650393139143
1.7059127515062818280849030049
1.72502576175005631905825068774
1.74396653041589181415983611692
1.76273381339691051369854811239
1.78132637208435044658961799888
1.7997429732153333843818121363
1.81798238872312212487908150625
1.83604339558977501669325691928
1.85392477570110835528527763244
1.87162531570387991262101614961
1.88914380686510937201808671424
1.90647904493345383231607245766
1.92362983000255882609562443593
1.94059496637630746995662494264
1.95737326243589243523547519403
1.97396353050863739914278564245
1.99036458673849651304757622392
2.00657525095816221021318638552
2.02259434656271337318403542186
2.03842070038473749451245799097
2.05405314257086199669314045774
2.06949050645963133095144996325
2.08473162846066785265237833335
2.09977534793505577613725091299
2.11462050707688874617887929547
2.12926595079592272924745431581
2.14371052660127702753268014649
2.1579530844861272541706172495
2.17199247681333508124501461702
2.18582755820196048461688160553
2.19945718541460306310764744069
2.21288021724551980553067446456
2.2260955144094674189327553828
2.23910193943121801646447348944
2.2518983565356975947357497562
2.26448363153869730942048406984
2.2768566317381080852449593236
2.28901622580562957322744081489
2.30096128367890489493819748011
2.31269067645403299133738740185
2.32420327627841072305255168009
2.33549795624385715032144999346
2.34657359027997265470861606073
2.35742905304768575148084273474
2.36806321983294058149088803912
2.37847496644047816478136693937
2.38866316908766454501220456715
2.39862670429831895428443067342
2.40836444879649508194894681581
2.41787527940016843843872181507
2.42715807291478266585291520341
2.43621170602660746067609745723
2.44503505519586054027680318873
2.45362699654954580325524822077
2.46198640577395950377340623894
2.47011215800681588108865587511
2.4780031277289432569236771498
2.48565818865550113424895981953
2.49307621362666830064669178152
2.50025607449775135668769417167
2.50719664202866245361074416006
2.51389678577271433386983552244
2.52035537396468002152957297198
2.52657127340806370565438221705
2.53254334936152849725448146374
2.5382704654244258174057663729
2.54375148342137018911663533274
2.54898526328580215651156900783
2.55397066294248093994729642827
2.5587065381888472526441595042
2.56319174257519545103125943873
2.56742512728359286484767911868
2.57140554100548275153490182413
2.57513182981790583985387356582
2.578602837058273867046987703
2.58181740319762686914123298098
2.58477436571230425186244822126
2.58747255895395784660832801145
2.58991081401783323830236713318
2.59208795860924363578988987143
2.59400281690815843657028929849
2.59565420943182641166464083931
2.59704095289535109860686274018
2.59816186007013353594975006936
2.59901573964009489602623956007
2.59960139605558886841654804788
2.59991762938491080872320256435
2.59996323516330768957216832211
2.59973700423938976658484010555
2.59923772261884159434633703853
2.59846417130532658864689108068
2.59741512613847572355730093703
2.59608935762884716679495183775
2.59448563078973968540741688403
2.59260270496573848656050860296
2.59043933365786778509786586312
2.58799426434521979984402185047
2.58526623830292506299453717709
2.58225399041632386930346486322
2.57895624899119338131096991578
2.57537173555987932991098859591
2.57149916468317539163144051079
2.56733724374778716965036926138
2.56288467275921123836939299168
2.55814014412985291381559602813
2.55310234246219926560862879556
2.54776994432685637085274312004
2.54214161803525190492363567906
2.5362160234067958461395054698
2.52999181153028331664525511273
2.5234676245193143647847886866
2.51664209526149578732946435225
2.50951384716117986383359643657
2.50208149387548409874205345385
2.49434363904332470614571326053
2.4862988760071845913881734257
2.47794578752732394466406778716
2.46928294548812822318105813002
2.46030891059627421630615691611
2.45102223207038001512575290068
2.44142144732178899332552062128
2.4315050816261212958345108411
2.42127164778520876685087624237
2.41071964577901066689662137197
2.39984756240708786194211992917
2.38865387091919234379269290872
2.37713703063450688168831781665
2.36529548654904622626200963616
2.35312766893070649792048243401
2.3406319929014230945297851462
2.3278068580058695424505188151
2.31465064776610007649198391277
2.30116172922150724508648877046
2.28733845245343236376381777787
2.27317915009373103875456555338
2.25868213681655809727148900485
2.24384570881259592268341702322
2.22866814324490721812950093061
2.2131476976855474122462399774
2.1972826095320230596288827235
2.18107109540263044171557437278
2.1645113505096528856934186286
2.14760154800933581191555530943
2.13033983832749489148485287848
2.11272434845954461506782285091
2.09475318124366168151075714545
2.0764244146057195171049688078
2.05773610077454650342386996109
2.03868626546597065309905458105
2.01927290703401701353415312363
1.99949399558752043365709756403
1.97934747207030487877488050926
1.95883124730296054291832877275
1.93794320098412083862187402178
1.91668118064900211756437007414
1.89504300058281878490555734041
1.87302644068652431523518433147
1.85062924529215345450568195137
1.82784912192485137961121308415
1.80468374000847043486997560993
1.78113072951139277643485726159
1.75718767952899617220694382296
1.73285213679891848343491483106
1.70812160414499194598718521514
1.68299353884540899329950675178
1.65746535092034447649791375901
1.63153440133389190185154815844
1.60519800010477054887775334721
1.57845340431982250275032631674
1.55129781604383975112639967225
1.5237283801187370887939041952
1.49574218184451161850240810587
1.46733624453379847401999237535
1.43850752693113863890583143882
1.40925292048731118023219080778
1.37956924647824069916451291982
1.34945325295706206740666812628
1.31890161152689806167492678829
1.28791091392076937084485276946
1.25647766837379700161361214805
1.22459829577145877918925319456
1.19226912555610661015703677775
1.15948639137221900786900812898
1.12624622642893058625125015183
1.09254465855621974706953421035
1.05837760492871637780976176632
1.02374086642837688851361059292
0.988630121614222404265273005715
0.95304092026389861639670785754
0.916968676447935800932760920688
0.88040866109319833464303498002
0.843355993987036705181394433006
0.805805635167999837676430494808
0.767752375642523413496554733427
0.729190827359652809359017014695
0.690115412367435497766978261507
0.650520351064946398478364041011
0.610399649452774658057035020142
0.569747085271942469010120206088
0.528556192906333762010541622313
0.486820246906405716165933457446
0.444532243971781216838735230437
0.401684883206717585793128159544
0.358270544434732787187969869052
0.314281264326004215033329856373
0.269708710052497758453781786965
0.224544150139844489255395145463
0.178778422130145100302432198431
0.132401896604119953246991760834
0.0854044370317710921420730124613
0.0377753548247194015317345020099
-0.0104966411535535223274269281372
-0.0594235015065837382186729090681
-0.109017900716529876715018719538
-0.159293310331197410525278027383
-0.210264082482893127223321253666
-0.2619455456400368267488126785
-0.314354114929532690575874858333
-0.367507419927132149030888485575
-0.421424453535098265476080359689
-0.476125746508034949223394608063
-0.531633573428581838806244092801
-0.587972197588847599764000747562
-0.645168164466407674002165755719
-0.703250656539389354822193249005
-0.762251926429833545867150478624
-0.822207831358821298027233323546
-0.883158500517910063023510377937
-0.945149179614835975593607976537
-1.0082313158509294406775206591
-1.07246397585844966587315425768
-1.13791573555852201233508437529
-1.20466725707222834771242017376
-1.27281489774778272536875964238
-1.34247592841263551725730727562
-1.41379637578640596456509761333
-1.48696338740336218922753959215
-1.56222595611162393964965814065
-1.63993258559463671388865114096
-1.72060794635870013209926340848
-1.80513815055027374567191082847
-1.89537884944334001012165171358
-2.


==> anc/C2gS/C2gS1110.dat <==
# C2gS1110
2.
1.999996000004
1.99999567447405035262850326301
1.9999953224516681635482577986
1.99999494178083898781878477415
1.99999453013008790776271580859
1.99999408497820038333640406436
1.99999360359878107645653007503
1.99999308304355608883119541632
1.99999252012431635867172860658
1.99999191139339164155556195738
1.9999912531225355037713497896
1.99999054128009202766975244221
1.99998977150630440836086326641
1.99998893908661424520255679067
1.99998803892278803034835814
1.9999870655016940349554879553
1.99998601286153841017414695259
1.99998487455535376682801143457
1.99998364361151667969877554121
1.99998231249105237677800436423
1.99998087304146520964575097648
1.99997931644681223816651059799
1.99997763317371427111164738658
1.99997581291297384375337345734
1.99997384451644273218728182456
1.99997171592875253809902396623
1.99996941411349044958910637046
1.99996692497336830185508686956
1.99996423326389631885047238588
1.99996132250003318959801306115
1.99995817485524117864808510314
1.99995477105232852771993110165
1.99995109024541119222396111092
1.99994710989227166673000827816
1.99994280561633395750773608809
1.99993815105741030144514140611
1.99993311771030662369628165026
1.99992767475029955511431172752
1.99992178884441764528111517376
1.99991542394737272209764237914
1.99990854108089363991326592084
1.99990109809511335857208137086
1.99989304941055079383710616897
1.99988434573911051495931573053
1.99987493378239542467381301829
1.99986475590548927098923746155
1.99985374978421637814913373962
1.99984184802372444976004141281
1.99982897774606172326794026716
1.99981506014423109860735992136
1.99980001
1.99978373516252444562408027457
1.99976613598460778776856480638
1.99974710471315743717555576222
1.99972652483012508166610595333
1.99970427033991581610845312278
1.99968020499892745837975738087
1.99965418148253124017243175962
1.99962604048442699484548258804
1.99959560974289772626253618221
1.99956270298804767827930177995
1.99952711880363220533758368287
1.99948863939657415578775978116
1.99944702926670720886705616866
1.99940203376868853183903515863
1.99935337755737790171917436914
1.99930076290728448762632955768
1.99924386789593198898710199679
1.99918234444018368525181366852
1.99911581617369681541671644017
1.99904387615273592667745856152
1.99896608437656247106300831581
1.99888196510752774069074431198
1.99879100397482265507034436336
1.99869264484457506466545485786
1.99858628643762690495119831128
1.99847127867486318940117472655
1.99834691872839561053808730732
1.99821244675521825433947202224
1.99806704128814415641642925565
1.99790981425689139681675039818
1.99773980561010816365923656242
1.99755597750689954183110273034
1.9973572080440363994530268554
1.99714228448248029960872005229
1.99690989593413955784768530644
1.99665862546687227731216112683
1.99638694158266464294540942063
1.9960931890206297010165904505
1.99577557883298682593852688228
1.99543217767848969290212624169
1.99506089627386687455316495913
1.99465947693972207118182187343
1.99422548017301076361761692818
1.99375627017367005951556234706
1.99324899924823576895735994372
1.99270059100834704433060780116
1.99210772227693174342081979121
1.99146680360960953348058817073
1.99077395833347769543617756393
1.990025
1.9801
1.970225
1.9604
1.950625
1.9409
1.931225
1.9216
1.912025
1.9025
1.893025
1.8836
1.874225
1.8649
1.855625
1.8464
1.837225
1.8281
1.819025
1.81
1.801025
1.7921
1.783225
1.7744
1.765625
1.7569
1.748225
1.7396
1.731025
1.7225
1.714025
1.7056
1.697225
1.6889
1.680625
1.6724
1.664225
1.6561
1.648025
1.64
1.632025
1.6241
1.616225
1.6084
1.600625
1.5929
1.585225
1.5776
1.570025
1.5625
1.555025
1.5476
1.540225
1.5329
1.525625
1.5184
1.511225
1.5041
1.497025
1.49
1.483025
1.4761
1.469225
1.4624
1.455625
1.4489
1.442225
1.4356
1.429025
1.4225
1.416025
1.4096
1.403225
1.3969
1.390625
1.3844
1.378225
1.3721
1.366025
1.36
1.354025
1.3481
1.342225
1.3364
1.330625
1.3249
1.319225
1.3136
1.308025
1.3025
1.297025
1.2916
1.286225
1.2809
1.275625
1.2704
1.265225
1.2601
1.255025
1.25
1.245025
1.2401
1.235225
1.2304
1.225625
1.2209
1.216225
1.2116
1.207025
1.2025
1.198025
1.1936
1.189225
1.1849
1.180625
1.1764
1.172225
1.1681
1.164025
1.16
1.156025
1.1521
1.148225
1.1444
1.140625
1.1369
1.133225
1.1296
1.126025
1.1225
1.119025
1.1156
1.112225
1.1089
1.105625
1.1024
1.099225
1.0961
1.093025
1.09
1.087025
1.0841
1.081225
1.0784
1.075625
1.0729
1.070225
1.0676
1.065025
1.0625
1.060025
1.0576
1.055225
1.0529
1.050625
1.0484
1.046225
1.0441
1.042025
1.04
1.038025
1.0361
1.034225
1.0324
1.030625
1.0289
1.027225
1.0256
1.024025
1.0225
1.021025
1.0196
1.018225
1.0169
1.015625
1.0144
1.013225
1.0121
1.011025
1.01
1.009025
1.0081
1.007225
1.0064
1.005625
1.0049
1.004225
1.0036
1.003025
1.0025
1.002025
1.0016
1.001225
1.0009
1.000625
1.0004
1.000225
1.0001
1.000025
1.
1.000025
1.0001
1.000225
1.0004
1.000625
1.0009
1.001225
1.0016
1.002025
1.0025
1.003025
1.0036
1.004225
1.0049
1.005625
1.0064
1.007225
1.0081
1.009025
1.01
1.011025
1.0121
1.013225
1.0144
1.015625
1.0169
1.018225
1.0196
1.021025
1.0225
1.024025
1.0256
1.027225
1.0289
1.030625
1.0324
1.034225
1.0361
1.038025
1.04
1.042025
1.0441
1.046225
1.0484
1.050625
1.0529
1.055225
1.0576
1.060025
1.0625
1.065025
1.0676
1.070225
1.0729
1.075625
1.0784
1.081225
1.0841
1.087025
1.09
1.093025
1.0961
1.099225
1.1024
1.105625
1.1089
1.112225
1.1156
1.119025
1.1225
1.126025
1.1296
1.133225
1.1369
1.140625
1.1444
1.148225
1.1521
1.156025
1.16
1.164025
1.1681
1.172225
1.1764
1.180625
1.1849
1.189225
1.1936
1.198025
1.2025
1.207025
1.2116
1.216225
1.2209
1.225625
1.2304
1.235225
1.2401
1.245025
1.25
1.255025
1.2601
1.265225
1.2704
1.275625
1.2809
1.286225
1.2916
1.297025
1.3025
1.308025
1.3136
1.319225
1.3249
1.330625
1.3364
1.342225
1.3481
1.354025
1.36
1.366025
1.3721
1.378225
1.3844
1.390625
1.3969
1.403225
1.4096
1.416025
1.4225
1.429025
1.4356
1.442225
1.4489
1.455625
1.4624
1.469225
1.4761
1.483025
1.49
1.497025
1.5041
1.511225
1.5184
1.525625
1.5329
1.540225
1.5476
1.555025
1.5625
1.570025
1.5776
1.585225
1.5929
1.600625
1.6084
1.616225
1.6241
1.632025
1.64
1.648025
1.6561
1.664225
1.6724
1.680625
1.6889
1.697225
1.7056
1.714025
1.7225
1.731025
1.7396
1.748225
1.7569
1.765625
1.7744
1.783225
1.7921
1.801025
1.81
1.819025
1.8281
1.837225
1.8464
1.855625
1.8649
1.874225
1.8836
1.893025
1.9025
1.912025
1.9216
1.931225
1.9409
1.950625
1.9604
1.970225
1.9801
1.990025
2.


==> anc/C2gS/C2gS2010.dat <==
# C2gS2010
127.949455069844086055268507051
127.913033042662593798639728536
127.911006945801104408606509076
127.908877103704411760259637724
127.906638930644191451484779694
127.904287700162653238336375277
127.901818546690512127789830582
127.899226467947961133601230319
127.89650632821697775815101791
127.893652862580596771317750403
127.890660682232565848352394569
127.8875242809690914706046516
127.884238042983203812574524592
127.880796252091644899107189432
127.877193102534137873463230162
127.873422711495450352478270042
127.869479133511844774483555345
127.865356376935335996223259039
127.861048422641672951724191689
127.856549245181147602518270121
127.851852836585229878099143301
127.846953233056649188782284938
127.841844544785906498179737685
127.836520989153318251255435528
127.830976927592573791013132508
127.825206906409436534269850178
127.819205701867636868558057057
127.812968369873186971341975979
127.806490300608283945646381678
127.799767278486640213214950012
127.792795547823463382541792239
127.785571884635367035311650258
127.778093675008183868632026543
127.770359000493916427659515975
127.76236673102182799711333165
127.754116625832861847500070611
127.745609442971078892100058047
127.736847057890501004722937157
127.727832591760497821553605831
127.718570550077493365922793583
127.709066972215103717416739049
127.699329592568627582845697793
127.689368013972845200011238023
127.679193894094049049421298041
127.668821145517804495700968126
127.658266150272748382250417632
127.647547989547359509137203162
127.636688689370604885895967817
127.625713483038149829553845262
127.614651091072825037400347565
127.603534019510606816092163985
127.592398877300748732478875743
127.581286713600082016241644435
127.570243375725965414733002788
127.559319888508901499148647892
127.548572855753326927023236432
127.538064884472293585379256419
127.527865032507324173652020739
127.518049280077151082598219528
127.508701025716684896596469763
127.49991160696860235513319237
127.491780846072415023681039885
127.484417620757616152885855197
127.47794046008614262982205049
127.472478165102357270414619409
127.46817045383325238841147224
127.465168629934554626811383509
127.463636273996571629353879803
127.463749956203387905606584072
127.465699968676525535778596925
127.469691075425265513225458498
127.47594327736598753549363183
127.484692589357304849985211108
127.496191825621272394224420725
127.5107113892779957210501997
127.528540061005658022052527185
127.549985781044026018000323344
127.575376417880220841533903378
127.605060515983889903209888078
127.639408013887451211080904724
127.678810922727992668341795668
127.723683954072532280648178156
127.774465084429191742036523922
127.831616042294628637521982597
127.895622701893798627516814291
127.966995365922597303976910167
128.046268917597899207272850851
128.134002820143733781606184556
128.230780939487743580388340045
128.337211163399918788028715112
128.453924787567689805830104678
128.581575636160365638368995353
128.720838881285291980037126514
128.872409522373071830878267331
129.037000482946714030220339835
129.215340278428998660013718995
129.408170204625998742058524109
129.616240992298590312538021585
129.840308868808459374736208441
130.081130963216625035795883031
130.339459986443554235482165814
130.616038113201261569314699537
133.96557323982726149916390015
136.738599615904454112014215494
139.04039736030804480634782759
140.959176316068290841183346553
142.559950554120836338110638662
143.891490858813431139627035307
144.991451673859681366225577229
145.889678424926451057548875894
146.610358410389281424641484639
147.173461308682382057526205641
147.595734415436676559170098603
147.891410204275965016953404882
148.072722279448859097549238547
148.150290071123186594161530923
148.133411319556488544616680428
148.030288308109864480857564709
147.848205536076454347711065554
147.593671158242827221334342352
147.272530954012210710433004709
146.890061168631050141591299902
146.451044892669785396032663016
145.959835463709485336307530867
145.420409526728026216131573755
144.836411773024379522082909871
144.2111929226166541162826207
143.547842175217145488045956289
142.849215098054042862478074974
142.117957722609864365630805437
141.356527470968878050888099629
140.567211414586242039582830414
139.752142275704300203254748678
138.91331250833317559098008811
138.052586737231247973968277785
137.171712786337641221043852624
136.272331490112145499792559528
135.355985450317084875067314344
134.424126875464629691382189204
133.478124619318921464077316182
132.519270517603081237361946975
131.548785107725380273108356016
130.567822804361222842715438995
129.577476593675315500605456611
128.578782300495984651035715309
127.572722475583744407394090094
126.560229944045156325712048398
125.542191050749317797235717944
124.519448634160129364928567328
123.492804756181817964830519184
122.46302321232855820589663659
121.430831843689320231084598871
120.396924669698221140621905608
119.361963858582042865218877409
118.326581550492918335476067035
117.291381546705855223790521928
116.256940876834443945016527604
115.223811254765676368455782998
114.192520432912497440134973408
113.163573463410333101359846911
112.137453874024196101894385225
111.114624765771392583745678454
110.095529838588775197285621867
109.080594350772131641815709687
108.070226017379383842556462191
107.064815852310800218055141617
106.064738958351472583286544075
105.070355269077883895913536058
104.082010246186285137800158025
103.100035535491275744627509135
102.124749584564487837336753781
101.156458224732153844770517373
100.195455219923563102469720785
99.24202278465732980006160133
98.296432073266667526617439838
97.3589436422964385449201139829
96.4298078878518049126674722732
95.5092654595392506858648978953
94.5975476525141507532953833066
93.6948767790336743060508472603
92.8014665208085123686915978246
91.9175222633507156170857083005
91.0432414134269358813305194902
90.1788137006457928533935017449
89.3244214641342314136966472964
88.4802399251899638721695668824
87.6464374467348402789594222662
86.8231757803367520411851942052
86.0106103015149942888260871074
85.20889023399548154958175086
84.4181588635374609072738000127
83.6385537419120648560469164049
82.8702068815748928504813758467
82.1132449415395353477099415964
81.3677894049263120634456495935
80.6339567486302654915311379604
79.9118586055244304848674358662
79.2016019195884084973619287861
78.5032890943281452953339714112
77.8170181348303929523954088619
77.1428827837744936706047735127
76.4809726517047295488893181421
75.8313733418484249801481639154
75.1941665697481629743198834056
74.5694302779607884358927012802
73.9572387460612334632174338999
73.3576626961755326426215647616
72.7707693942546273212134244497
72.1966227472886202588597340545
71.635283396649974689203091598
71.0868088077436984755479131709
70.5512533561327630999708202629
70.0286684102978311929256276406
69.5191024111817614986760518854
69.0226009486612863332381448828
68.5392068350806766317465957836
68.0689601759750893868030119627
67.6118984381046000678329151289
67.1680565149136293139186992568
66.7374667895245518473136835225
66.3201591953687012243644105217
65.9161612745527336442101251249
65.5254982340533661973270957033
65.148192999828839845630724673
64.7842662689310567129180453718
64.4337365596981878827366097842
64.0966202601036260232389309132
63.7729316743334520811855766611
63.4626830676610833411304695219
63.1658847096844586169039212879
62.8825449159879833979859972235
62.6126700882884923942596055435
62.3562647531216788420300394576
62.1133315991227795805542660074
61.8838715129527833534472138166
61.6678836139190387005895787862
61.4653652873368694025474137855
61.2763122166766524512488752669
61.1007184145387691520095673549
60.9385762524968978570130411254
60.7898764898482710413362204896
60.654608301307764391005163686
60.5327593036810160621204770768
60.4243155815501854020703320219
60.3292617120044476141493825445
60.2475807884458797948955804149
60.1792544435000204424258477267
60.1242628710590751330849946773
60.0825848474844920309563576659
60.0541977519944388818746149009
60.0390775862605750013164666898
60.0371989932374245305155473682
60.0485352752466181172514776351
60.0730584113372765490465490964
60.1107390739428592498226629902
60.1615466448538906110589991838
60.2254492305251056614577986922
60.3024136767347215050711974346
60.3924055826127403121651086582
60.4953893140544215732395675434
60.6113280165343240691130698767
60.7401836273356099079425637876
60.8819168872086224611857852126
61.0364873514720956054341647941
61.2038534005697219340167136277
61.3839722500942012022818902703
61.5767999602903059425979121126
61.7822914450479377222570365799
62.0004004803956037722595997463
62.2310797125042185959811029621
62.4742806652106276349849835743
62.7299537470697591347936131772
62.9980482579438350722565325259
63.2785123951366114772213065727
63.5712932590801718436827392267
63.8763368585813637562093291949
64.1935881156345475680881946844
64.5229908698069162029460983775
64.8644878822022461868365106578
65.2180208390085511566764957178
65.5835303546347296637481867273
65.9609559744409284526805285514
66.3502361770669799247083677837
66.7513083763629175880627872407
67.1641089229252253766439363437
67.5885731052421352172594374112
68.0246351504509515988258775831
68.472228224710051612316656045
68.9312844331878834699679292538
69.4017348196709653708721867079
69.8835093657925692633561338766
70.3765369898834600782087437463
70.8807455454457498954576781973
71.3960618192506177932053998137
71.9224115290603393487806180205
72.4597193209747644643200002696
73.0079087664020779194073686766
73.5669023586533733643928299507
74.1366215091602679135649172235
74.716986543314480632729920895
75.3079166959279935964077804873
75.909330106312108370363753437
76.5211438129734033082443152279
77.1432737479242874864260093902
77.7756347306055349845903894384
78.4181404614178680917444239431
79.0707035148593394130437524117
79.7332353322649402992772938872
80.4056462141445360373549989588
81.0878453121148963362729008236
81.7797406204212523178555268743
82.4812389670434679623125483802
83.1922460043815642394412592904
83.9126661995149774369493681188
84.6424028240295689219632733713
85.3813579434060311673479914026
86.129432405962953749497677932
86.8865258313474225672338049231
87.652536598565625109241873039
88.4273618335455235537043798567
89.2108973962232351370813375961
90.0030378671443248711819667961
90.803676533570768581879923298
91.6127053750838836214378748201
92.430015048673049668959198526
93.2554948732995519444099903839
94.089032813924373047917145729
94.9305154649882365846297514401
95.7798280333316647906718490462
96.6368543205422525364942854764
97.5014767047157803006784471486
98.3735761216171878787512941002
99.2530320452268075616276942279
100.139722467656609072091174118
101.033523878420537408023118297
101.934311243042327564162692154
102.841957980983455475458658289
103.756335942873130954527837681
104.677315387021454312926072964
105.604764955196042104749060679
106.538551647641577264079680986
107.478540797320852980212796585
108.424596043354956017861402918
109.376579303639271784443012392
110.334350746610988095761671032
111.297768762142724991663466672
112.266689931535821666821528295
113.240968996585666027421219725
114.220458827690254827581324766
115.205010390971919881493108061
116.194472714380845415088587862
117.188692852747629953955582049
118.187515851750709781831073672
119.190784710762956270819671229
120.198340344540182377652163051
121.210021543712640169303121225
122.22566493403885697470742067
123.245104934379337962873640558
124.268173713345752625544743019
125.294701144579216474815378069
126.324514760609171585288457466
127.357439705242154375755987444
128.393298684427409795493019479
129.431911915543860982784312162
130.473097075050365162876200693
131.516669244438472215623528342
132.562440854424043600025642103
133.610221627311077226679865799
134.659818517457908851064455585
135.711035649772612381253255112
136.763674256160889190911578242
137.817532609846008359782889302
138.87240595747642314452475773
139.928086448932530417826101764
140.984363064739644824664648857
142.041021540989612448807720959
143.097844291668573166223348991
144.15461032828317864404104019
145.211095176672064832054871932
146.267070790883543031519217312
147.322305463994289866781541097
148.376563735737259657232720825
149.429606296800086843674948412
150.481189889647863280207853026
151.531067205716335158948562091
152.578986778813234475875634092
153.624692874556605028386741148
154.66792537566956484934525131
155.7084196629409244923259836
156.745906491650409038683027821
157.780111863245862719442842457
158.810756892047696176111445932
159.837557666742910703677854063
160.860225106417239518212550348
161.87846481085921600519607396
162.891976904854239991143953808
163.900455876169885846356783032
164.903590406915694087190885944
165.901063197941416721348555709
166.89255078591704290548124143
167.877723352715803140339020366
168.856244526697614365354911432
169.827771175464950570626443808
170.791953189635756838920613573
171.748433257148607915079582899
172.696846627583668752273510219
173.636820865948950021359712445
174.56797559534465316091791413
175.489922227878832796494458865
176.402263683164911232183881537
177.304594093685475867428614194
178.196498496256962149679350559
179.077552508775925666119343825
179.947321991369254303956457905
180.805362691007441322388842619
181.651219868571463204332503091
182.48442790728936155437787496
183.304509901377737805255183812
184.110977223635390145093233923
184.903329070640538160864413001
185.681051984098694469981805552
186.44361934677436377943247473
187.190490851315383453529563098
187.921111940142752461984922239
188.634913214429979968323973711
189.33130981003292086132756266
190.009700738052179993250883946
190.669468187513689150807724554
191.309976787436995036057030942
191.93057282532288959243599544
192.53058341882971803411541015
193.10931563711812911768637053
193.666055568023912372152466922
194.200067326864176903393771085
194.710592002289228971232450971
195.196846534156267588340088316
195.658022517915915157629440707
196.093284929462308337213988542
196.501770763794735113755161145
196.882587580165272456313660147
197.234811945632939251522492485
197.55748776809942725464518907
197.849624508951656086684686664
198.110195264367306014985221917
198.33813470313377345916238843
198.532336847468451272684147349
198.691652681785226262057634932
198.814887572600911580478764059
198.900798480783437432216155781
198.948090945072639010954183758
198.95541581320904392817249887
198.921365694032380433241390073
198.844471100495608801503492485
198.723196249605737956203255311
198.555934480758040327402558855
198.341003248665547862772237372
198.076638640968213844717001756
197.760989363475140318577883952
197.392110127653336092131888264
196.967954365188856586572241239
196.486366182918020534637295345
195.945071457796759602759350882
195.341667955398036478513358849
194.673614336144273614201317802
193.938217890397621032855111052
193.13262081576951922494786767
192.253784816463382364408454115
191.298473763717881933126527743
190.263234106662543414568394115
189.144372661794904123348427104
187.937931333800319709489614661
186.63965822657968574656747766
185.244974485866511598096270661
183.748936066693155886120412604
182.146189430778713497962538128
180.430919937852029496982199715
178.596791383413331557974335015
176.636874729070364116318309323
174.543563536058807525282354224
172.308472899028910316421586428
169.922317715104813055249221049
167.374764809126366775342559192
164.654251615526600190927547324
161.747761556011335782566990104
158.640542586637392389654758083
155.315750041976265296765648789
151.753986941980065624721850464
147.932702786223689389588465137
143.825392848803515272726657585
139.400509303962083638217731885
134.619944242155016793796131787
129.436855439256621320869521649
123.7924430137784904834243141
117.610970868585289759060860624
110.791676379392891455321132714
103.194743091959836717016703932
94.6147983184153342075958514628
84.7244471062947760504243615852
72.9297899872240387519777356903
57.857052197318199670675911838
30.9903194689698430975524940795


==> anc/C2gS/C2gS2110.dat <==
# C2gS2110
-128.318945069571622983558642666
-128.330596070871713544750408952
-128.331376819065347160290156019
-128.332208663367351856150869141
-128.333094845772748757221613932
-128.334038805383696679527115288
-128.335044189657552865501970177
-128.336114866232192788442005265
-128.337254935352276981976268463
-128.338468742920529419442879107
-128.339760894198400989513661347
-128.341136268180721887607292211
-128.342600032669085878160145408
-128.344157660068743698629468393
-128.345814943933697285738092921
-128.347578016284464397121735101
-128.34945336572260631332012275
-128.351447856365559581046019707
-128.353568747624564205227775663
-128.355823714847511224100201243
-128.358220870847315852767250944
-128.360768788334929554694353962
-128.363476523274304058362279609
-128.366353639174478196571543355
-128.369410232331437167864462857
-128.372656958029452772115043721
-128.376105057708208189270808711
-128.379766387098093990956049319
-128.383653445321581270346158083
-128.387779404953476660244698708
-128.392158143027081534673898618
-128.396804272966747825699406234
-128.401733177419974287274807929
-128.406961041953942685421130868
-128.412504889572170237443401811
-128.41838261599666319357411919
-128.424613025649500471110022009
-128.431215868255052210530801507
-128.438211875969934878762935095
-128.44562280093220287505450944
-128.453471453104048762667622928
-128.461781738263293555520129527
-128.470578695978048822197861538
-128.479888537375967759221875405
-128.489738682494306555881431996
-128.500157796969413311909838501
-128.511175827794061310714431388
-128.522824037838046882776748214
-128.535135038791467798876596321
-128.548142822150862271884584733
-128.561882787825684896623876501
-128.576391769896175221010306103
-128.591708059003275334699524674
-128.607871420796600309350635165
-128.624923109807272280016781989
-128.64290587804839576579210628
-128.661863977576766870126175814
-128.681843156174749341622697243
-128.702890645230782756300489161
-128.725055138810369699502331936
-128.748386762816269443905139049
-128.772937033036649067551920546
-128.798758800772749569620381092
-128.82590618462285402961520619
-128.854434486876639753731638385
-128.884400092843006166426871022
-128.91586035129485634014712129
-128.948873434065751642494845536
-128.983498172675559732534436471
-129.019793869694912387503612272
-129.057820082381259707709256516
-129.097636375932382336878507312
-129.139302043506300171828208841
-129.182875789949571462648368671
-129.228415375959084021565460283
-129.275977219175790586958511028
-129.32561594847276190662500442
-129.37738390745491651996368278
-129.431330602934521407213870163
-129.487502093885954944538283248
-129.545940316116459627634836161
-129.606682337618171013113124495
-129.669759539292432107941632637
-129.735196715462542193933167898
-129.803011088318374525357308878
-129.873211230169004302607433903
-129.945795887121520673825730665
-130.020752697560177636075051798
-130.09805679857541472823239795
-130.177669313293434574357792108
-130.259535711891416049649632975
-130.343584038959742049524937258
-130.429722999800885633312994929
-130.51783989824645273290976444
-130.60779841864272592885946849
-130.699436244816304606431110871
-130.792562509102775652341013769
-130.886955064923021114728013206
-130.982357576946906378985966027
-131.078476423619072766647677701
-131.174977407766408137349657004
-131.271482272195606334737471802
-132.041420897652113803432774368
-132.271937427247018823504463674
-132.218666834154744886352226219
-131.988328503930917478439080493
-131.637797289449257348615905542
-131.20157884626880003206627647
-130.702394957135233707773729501
-130.15608244113463090519390141
-129.574150330326266438743694047
-128.965234587995045963220754555
-128.335981157246921701509144423
-127.691609967668658080718915198
-127.036290254509985470619566224
-126.37339890774971442062647282
-125.705703426028099391521915813
-125.035494648918874401514664584
-124.364685081984284821873912878
-123.694883068630453970386626863
-123.027449642402644950439223848
-122.36354272478639763418483873
-121.704151921638410731916777518
-121.050126230157829744054642602
-120.402196327558391467321428349
-119.760992668082624101341478226
-119.127060301308847941612177387
-118.5008710998794056652758671
-117.882833921355189656119813282
-117.273303108561574047645988418
-116.672585643115359983833563542
-116.080947199259779952910293806
-115.498617293712262384490867308
-114.92579368772079250240746896
-114.362646166901500984097506908
-113.80931980049887608635781121
-113.265937762864486139444961348
-112.732603785002537754774126602
-112.209404292094477205554832683
-111.696410273322749217574836732
-111.193678922559157228964399998
-110.701255082178514469407930271
-110.219172517104861705317489416
-109.747455041963816360902010372
-109.286117520719725369148866651
-108.83516675527809570530341256
-108.394602277119943864692800455
-107.964417054015963251344076879
-107.544598122173425044161072275
-107.135127152740219896236149136
-106.735980960382189438127123823
-106.347131960624413542224286741
-105.968548581773896995934809285
-105.600195636495184882105414773
-105.242034657471342140214511822
-104.894024201033572795425130194
-104.556120122169557401904091898
-104.228275823911753465998183897
-103.910442483752768427803310927
-103.602569259427399322099838301
-103.304603476133262593528423107
-103.016490797028412781066438972
-102.738175378640161861462088306
-102.469600012640393891391202368
-102.210706255285570743103422319
-101.961434545681408032162220192
-101.721724313910361563954035534
-101.491514079952462615110161903
-101.270741544234839959712419838
-101.059343670560891188175565689
-100.857256762095158081324045296
-100.664416531013349207906899738
-100.480758162367624550240502308
-100.306216372664334062159914258
-100.140725463604122486152912309
-99.9842193713920134737736547442
-99.8366317119871891711714313466
-99.6978958226281823361343158259
-99.5679447999386553341261165152
-99.4467115348914672267170401125
-99.334128744883987114535386604
-99.2301290031553004461211443342
-99.1346447657558123167602104518
-99.0476083962615460495253055498
-98.9689521884089618232065963643
-98.8986083868111976697902336683
-98.8365092059031033635528593336
-98.7825868472501542363855577049
-98.7367735153451703493675219961
-98.699001432006614271327026834
-98.6692028494829978021850544151
-98.6473100623595050138153151527
-98.6332554183552562141603333859
-98.6269713280926235791260207485
-98.6283902739136004344267695451
-98.6374448178123653327623355361
-98.6540676085478178733964032487
-98.6781913879949495938420141783
-98.7097489967894088211839275751
-98.748673379315485840581021191
-98.7948975880839505514160483832
-98.8483547875426886652281268862
-98.9089782573598771281652048505
-98.9767013952164901342062386941
-99.0514577191422115042704381126
-99.1331808694263271271122697494
-99.221804610132864276150054398
-99.3172628302471163235076256062
-99.419489544478726593848945701
-99.5284188937446901418898861004
-99.6439851453539546483368784214
-99.7661226929137500804770785469
-99.8947660559763409389647659426
-100.029849879443565409096988187
-100.171308932745293977314034776
-100.319078108806798234124263392
-100.473092422818961512947616103
-100.633287010824280174373412591
-100.799597128130691757944759867
-100.97195814756441841541985492
-101.150305557572225996571515239
-101.334574960182766284765130917
-101.524702068835987958703988312
-101.720622706088967018866995589
-101.92227280120591610769350147
-102.129588387639581104491387745
-102.34250560041071958478189014
-102.560960673391876434395040901
-102.784889936501224555087960439
-103.014229812811820844954382636
-103.24891681558123732075495484
-103.488887545206162375515010423
-103.734078686106225891883706881
-103.98442700354098255916849367
-104.239869340363688698093752857
-104.500342613715227729088488787
-104.765783811661276782957894952
-105.036129989775560602726964962
-105.31131826767180766968626235
-105.591285825486806337097728526
-105.87596990031675468121010203
-106.165307782608905862291624283
-106.459236812510330175284604379
-106.757694376175444868084654682
-107.060617902033802478951856852
-107.367944857019477208364328092
-107.6796127427632460575104259
-107.99555909174862654228922846
-108.315721463432705175404086872
-108.640037440332570084593631083
-108.968444624078046621546116933
-109.300880631431326164866095823
-109.637283090273975112386458865
-109.977589635561712901378237845
-110.321737905247254423081174203
-110.669665536171423067364239578
-111.021310159922655522537835892
-111.376609398664938062801685879
-111.735500860934136098404869738
-112.097922137402603975320048499
-112.463810796611890141924961355
-112.833104380673283614314102837
-113.205740400935880947443397385
-113.58165633362178844686621639
-113.960789615428011937438816944
-114.343077639094525853824471888
-114.728457748937954555530971101
-115.116867236350241428287191828
-115.508243335261625353885833324
-115.90252321756718935998152254
-116.299643988516192554607920242
-116.699542682063343668732685339
-117.102156256181122541322840079
-117.50742158813220455789785758
-117.915275469700992273107867726
-118.325654602383208092690228366
-118.738495592532451846496526289
-119.153734946462577242071658749
-119.571309065504691440710702276
-119.991154241017532241132131154
-120.413206649349927488564923616
-120.83740234675399125006080128
-121.263677264247660913033844941
-121.691967202425128577830044129
-122.122207826213668832287451898
-122.554334659575313123545602813
-122.988283080151768387342400792
-123.423988313850924265732834455
-123.861385429373239048845329383
-124.300409332676239323206454178
-124.740994761375312106290921914
-125.183076279078910901752635431
-125.626588269656238528964755767
-126.071464931435409669740549927
-126.517640271330034738875808609
-126.965048098892103826415222941
-127.413622020288984979536979024
-127.863295432202284889934792539
-128.31400151564625202559433597
-128.765673229703332288475897968
-129.218243305174415283659363887
-129.671644238141235139818665754
-130.125808283438313411044235011
-130.580667448031752798056574418
-131.036153484302109130958854012
-131.492197883228485129947848214
-131.948731867470902774501137595
-132.405686384347921530402161543
-132.862992098706377067399005892
-133.320579385680019302747587398
-133.778378323333729476020724239
-134.236318685189893340877843879
-134.694329932633401285950358705
-135.15234120719163609861606979
-135.610281322685694983837458066
-136.068078757248974159208018503
-136.525661645209121672353565693
-136.982957768829236824514288373
-137.439894549904062521776081352
-137.896399041206779790398104087
-138.352397917781871351860295194
-138.807817468079373312356261423
-139.262583584925680424410415682
-139.716621756325910756527953387
-140.169857056092669678469753615
-140.622214134295880539022584675
-141.073617207528169969274875578
-141.523990048980109060913018746
-141.973255978319417402717682498
-142.421337851368034748346651548
-142.868158049570754554943069395
-143.3136384692488943754925859
-143.757700510632249687431820501
-144.200265066662339752633096934
-144.64125251155970606262128398
-145.080582689147765335535246296
-145.518174900925449378939266583
-145.953947893880582867657867554
-146.387819848035656630641773161
-146.819708363717347785618989401
-147.249530448540818360916268634
-147.677202504099490219986123985
-148.102640312350645436819744299
-148.525759021686836999407019376
-148.946473132682714039771693119
-149.364696483506467852280647376
-149.780342234984688866642953359
-150.193322855308989535077859217
-150.603550104372292764902783524
-151.010935017722209008439887215
-151.415387890118426277610689944
-151.81681825868051497823112686
-152.215134885612002283203271928
-152.610245740485997430087463152
-153.002057982077048400019311039
-153.390477939723280383980882931
-153.77541109420220564701354779
-154.156762058102901136060191251
-154.534434555676522608501044594
-154.908331402146360234497339569
-155.278354482457838469689303661
-155.644404729448020293557528375
-156.006382101413290306246470688
-156.364185559052960161134902909
-156.717713041765560703628086713
-157.066861443273555131319755413
-157.411526586551123437296766716
-157.751603198028527090600720111
-158.086984881045360866880221922
-158.417564088523732249701069571
-158.74323209483107390247717035
-159.063878966800887108161792501
-159.379393533878229234523072997
-159.689663357355191329400765747
-159.994574698659957656019351269
-160.294012486661291739281360285
-160.587860283948447298427015426
-160.876000252044550837142148887
-161.158313115509438719725702289
-161.434678124885747835378771019
-161.704973018439747436508719995
-161.969073982645951818879674669
-162.226855611361959920973631541
-162.478190863637218671957985743
-162.722951020096491250805448194
-162.961005637835717728112562993
-163.192222503764671323721817577
-163.416467586327325204697885759
-163.633604985527137758134485668
-163.843496881180522803317551888
-164.046003479317578164590120447
-164.240982956644682902550098724
-164.428291402978820244628501916
-164.60778276155841812471372539
-164.779308767130098644212170032
-164.942718881704966087209538415
-165.097860227871912523248946944
-165.244577519548850239507913883
-165.382712990045758311425090834
-165.512106317305920658344162549
-165.6325945461836958151460386
-165.744012007608551697205251409
-165.846190234475875234180784733
-165.938957874095175957860758952
-166.022140597015688728840849197
-166.09556100203798276960599781
-166.15903851720793518360727715
-166.212389296576253850872685252
-166.255426112492556489840774581
-166.287958243187741282156279683
-166.309791355381922436670302854
-166.320727381637444235316742823
-166.320564392157311302079835213
-166.30909646070865068224322142
-166.28611352432840877630384423
-166.251401236444223948153773821
-166.204740813017127354787238832
-166.145908871284214731172224104
-166.074677260648483556127611357
-165.990812885229402163785504927
-165.894077517551201774277458087
-165.784227602806060374499305174
-165.661014053085945705393177418
-165.524182030929531199358475227
-165.373470721478877411540823334
-165.208613092484016248052989701
-165.029335641331663420897992236
-164.8353581282064289790600374
-164.626393294418436096071657126
-164.402146564849450543661859413
-164.162315733379627927608176371
-163.906590630057853944349625472
-163.634652768669310395640613646
-163.34617497323312819350116711
-163.04082098182940401761852929
-162.718245026006884340433151072
-162.378091383858462887370978599
-162.01999390466924295521139051
-161.643575502838934968599896
-161.24844761855409718867741067
-160.834209642433085583781438992
-160.40044830108398851684357847
-159.946737000199162249292678533
-159.4726351214544852756828532
-158.977687269081580810428550749
-158.461422461530583573983568346
-157.923353263132048206361262246
-157.362974850090543404631706982
-156.779764004489069602611436457
-156.173178029240596044621652476
-155.542653576076490454329353669
-154.887605377694565659279530477
-154.207424874081908764631479539
-153.501478721755805330055842029
-152.76910717320151888443169269
-152.009622312094392384574260697
-151.222306127934752433449274279
-150.406408411447969671339524257
-149.56114444944880756811718576
-148.685692494765887089907246787
-147.779190983179455095916460596
-146.840735465034035047877711172
-145.869375214111641552654839916
-144.864109470323199674242984188
-143.823883265586313367099998052
-142.74758277364412454789711655
-141.634030114211705264016699713
-140.481977529293247345933760524
-139.290100834258916256087517262
-138.056992027615017111917472377
-136.781150920452036096496373978
-135.460975618146835209100353252
-134.094751651494830453603201345
-132.68063951002144109492153344
-131.216660274046082165650305736
-129.700678970464235498145731985
-128.130385185142761316840634082
-126.503270345339764806659542498
-124.816600928943406616558050734
-123.06738664980546102649692386
-121.252342390245569231214269074
-119.367842274070595843735421229
-117.409863753406412235625646656
-115.373918855670748542314340659
-113.254968703606992918452227887
-111.047315924751136877350076117
-108.744467354202255009822314307
-106.338956086983462843440370328
-103.822106737209251778875906718
-101.18371944304436675835219563
-98.411634385348713263677066259
-95.4911148666695081529756889645
-92.4039441824073255760624210993
-89.1270497960291694426984271415
-85.6303013353749827040960876958
-81.8727572055309722454814217182
-77.7957100957385907248701439928
-73.3082066937801943745863105157
-68.2510405414565441797159838209
-62.2738009915178366556293486797
-53.4978022282742145490805055549


==> anc/C2gS/C2gS2210.dat <==
# C2gS2210
4.66666666666666666666666666667
4.66599117276132923545839416376
4.66594071169184058859594589439
4.6658865111990229449912335143
4.66582829684501690459448985065
4.66576577428970826671581794024
4.66569862786897025840886637489
4.66562651907330817714509782395
4.66554908492011189525406946326
4.66546593621227540164211305651
4.66537665567546864747542592343
4.66528079596584387412981217257
4.66517787753942472300358652098
4.66506738637386007806251117132
4.6649487715326240240453963011
4.66482144256110669723501860437
4.66468476670336627327864900457
4.66453806592759792071008971422
4.66438061374761922517976658213
4.66421163182687126814094880825
4.66403028635058807242351728583
4.66383568415089229429613925241
4.66362686856862958144564468974
4.66340281503475561437196199423
4.66316242635303614908333806679
4.66290452766470899279977733998
4.66262786107458536001390067089
4.66233107991683405145350172679
4.66201274263739295453678428807
4.66167130626858608225435321493
4.66130511947008838889726612
4.66091241510887262817131762803
4.66049130234919034173300316847
4.66003975822198059038124165498
4.65955561864136332249072112753
4.65903656883405755954952572826
4.65848013314566634336668554219
4.6578836641857893910795522475
4.65724433127185973653986470632
4.65655910812945179342672208254
4.65582475980457522015920890525
4.65503782874115221281881972349
4.65419461997447655254623634833
4.65329118538897278048173965197
4.65232330698601601034390446459
4.65128647910494083770926599923
4.65017588953766640527073888743
4.64898639947460004849581085793
4.64771252221666163879248460241
4.64634840058540396745813649643
4.64488778296030233885294675358
4.64332399786936213088710837448
4.64164992705626196744180867276
4.6398579769443305263088330693
4.63794004841476806477932926052
4.63588750481369402577371878261
4.63369113809985789137008484968
4.63134113304222428279244274722
4.62882702937417236817809356121
4.62613768180877637472045907164
4.62326121781760669521951261906
4.62018499307376452112065438664
4.61689554445849915177118144735
4.61337854052982619216400004039
4.60961872935114575785159612551
4.60559988357804146131984360661
4.60130474270232324481007345109
4.59671495235407209769465173655
4.59181100056507785802837687259
4.58657215090077303664181809624
4.58097637237271275235860554095
4.57500026605000842156618012865
4.56861898829608583342842964242
4.56180617056692378411107248368
4.55453383571877900100643517271
4.54677231078758492286209464346
4.53849013621902376299519427985
4.52965397154804334018740419923
4.52022849754968820563474671692
4.5101763149099435222743816118
4.4994578394962977670337763239
4.48803119434341146313918167525
4.47585209851018016565048888876
4.46287375301120356647237238127
4.44904672407888327151566939169
4.43431882407280133058700818965
4.41863499042148532482472173845
4.40193716305902931159887058502
4.38416416090628616357356947959
4.3652515580445438986176374744
4.34513156033991794659356760763
4.32373288340041664019181412102
4.30098063288617393142307348674
4.2767961883482285244208415973
4.25109709194414173652054939338
4.22379694357152048644717856655
4.1948053041751452434854537181
4.16402760922207156827336573761
4.13136509460414439783394693998
4.09671473752140624436681484401
4.05996921522568042134376685784
4.02101688486418464855019067285
3.55993980921257575774475666579
3.16834789635998600451448579293
2.82177253209607137717740788064
2.5085903363189882093583286052
2.22195372117239572893503276927
1.95733688734575357389202921843
1.71152227267821642991624900718
1.48210337975178621527597868855
1.2672116751399048211652487341
1.06535391693937210960822943217
0.875309148942053943176806062956
0.696060273109522415849621848673
0.52674680053193203438433600501
0.366631169095156098351288443671
0.215074081146254191764776407191
0.0715160292574052942792626717311
-0.0645368173314270763303385996511
-0.193523581207640844328799944726
-0.315837330473962800807342473587
-0.431831997952140830313992853924
-0.541827979909108158114531801121
-0.646116715089290084862512194201
-0.744964466175396909026819478866
-0.838615470143580489156275913179
-0.927294583944539045219949897611
-1.01120952271059473507471538721
-1.09055276605142068489999377082
-1.16550319178337111023703626786
-1.23622748414113905992136023369
-1.30288135409801650341020863358
-1.36561060212943528953449814523
-1.42455204806013939975316822847
-1.47983434815047148464428622641
-1.53157871601686534873598733146
-1.57989956113413026980146208254
-1.62490505637387587242819279868
-1.66669764417447535556958410072
-1.70537448942177078973069830964
-1.7410278858759049791459114787
-1.77374562195369186923046102517
-1.80361131082526586429895268997
-1.83070468907496004583457628262
-1.85510188758303597302808528264
-1.87687567778601393169417348636
-1.89609569605212811768758877223
-1.91282864855134266385480762415
-1.92713849869548772872324969878
-1.93908663896453588227488720816
-1.94873204871259466040951252554
-1.9561314393559029486569592146
-1.96133938818009695871179839725
-1.96440846186121296816430077426
-1.96538933067096263740987587498
-1.96433087422895618197993139591
-1.96128027957042038166055357953
-1.95628313221559979872304354075
-1.94938350085478812915033228184
-1.94062401619941633865873265214
-1.93004594449364219431121550137
-1.91768925613143656247243963461
-1.90359268978038837534124023172
-1.887793812374619896261632334
-1.8703290753046889546315392959
-1.8512338671016156171546870665
-1.83054256288474248849588431161
-1.80828857081861907122487565608
-1.78450437580214388055484069814
-1.7592215805935018254014171737
-1.73247094455673658925164345353
-1.70428242019986994079057398867
-1.67468518766012260697388229837
-1.64370768727883002142396785369
-1.61137765039692791189195835247
-1.57772212849127291818203890511
-1.54276752076244397301552491554
-1.50653960027593677701708990298
-1.46906353875072428749431310706
-1.43036393008192927616127198719
-1.39046481267776853044567562239
-1.34938969068491813312848925215
-1.30716155417095852938101461736
-1.26380289832753610125833763455
-1.21933574175327953572226339415
-1.1737816438712940531309235601
-1.12716172153218849048228634309
-1.07949666485003701417777404081
-1.03080675231540991835626824208
-0.981111865226600555930685313832
-0.93043150147740458787143701566
-0.878784788737252395998459990586
-0.826190497057136739200981572684
-0.77266705093259844982100855809
-0.71823254085301772738494192092
-0.662904734364593430671174925695
-0.606701086672665058614823129792
-0.549638750807430392974044382696
-0.491734587375625660902561644881
-0.433005173919355127718125288945
-0.373466813901974671201727679682
-0.313135545339741312739402482839
-0.252027149096830777171010981757
-0.190157156860291439393328627644
-0.127540858810539575127799790801
-0.0641933110021022613788316410742
-0.000129342468475627805901643225321
0.0646364379358170781057067400899
0.130089634943615122841053656548
0.196216060522289631497529101789
0.263001727748665180417373316996
0.33043284490126590409686002423
0.39849580976002026410501674296
0.467177204104085361783240926286
0.5364637883989457501674170345
0.606342496664405404550087158063
0.676800431515526956763994432371
0.747824859368981433165253352297
0.819403205807656358135008882183
0.891523051096731854274967402597
0.964172125844774822301466547525
1.03733830680372183775279840099
1.111009612801923372189437256
1.18517420080470655078390668566
1.25982036209718202416938414832
1.33493651858427370633620500217
1.41051121920318908306611438171
1.48653313644377342832807829952
1.5629910629724044167603750837
1.63987390835528506743813309326
1.7171706958771834218191438243
1.79487055945184752113818891685
1.87296274062049473329336561784
1.95143658563493587130622669914
2.03028154262204738998663881362
2.1094871588264497530701307003
2.18904307792838730444261221305
2.26893903743393509728709346118
2.34916486613478154807588222145
2.42971048163495287523140181631
2.51056588794195641682025201979
2.59172117311992543633992333517
2.6731665070024482373490267061
2.7548921389628596130785980205
2.8368883957398631342038681974
2.91914567931643878717262286701
3.00165446485007226115751229557
3.084405298652419972974285683
3.16738879621659793123036384295
3.25059564029035297542836202799
3.3340165789934419723620920821
3.41764242397760838906433679404
3.5014640486276064562437065081
3.58547238630178104603716611026
3.66965842861076656108790344464
3.75401322373292070778974180188
3.83852787476515913616685824754
3.92319353810790469577010596758
4.00800142188291059746990062254
4.09294278438276019467842124251
4.17800893255088750759378256871
4.26319122049100210785387278619
4.34848104800483965028387775045
4.43386985915719526976167729585
4.51934914086723133624342546391
4.60491042152508375670722726192
4.69054526963282220186477627735
4.77624529246884938655292099105
4.86200213477485291049656431285
4.9478074774644502317541917019
5.0336530363526931563245051309
5.11953056090562283859168745085
5.20543183300908974996126203548
5.29134866575607543576011345773
5.37727290225177418910117079786
5.46319641443571306823790285994
5.54911110192020801182082891468
5.63500889084447220298379728252
5.72088173274371033471993301087
5.80672160343254906987875174456
5.89252050190216980168989253351
5.97827044923052483549661306955
6.06396348750503235809535394588
6.14959167875715906477421635771
6.23514710390831210126725459931
6.32062186172647407230814005007
6.40600806779302629273164643439
6.49129785347921623219558609927
6.57648336493173525030609680306
6.66155676206688225367418215876
6.74651021757279784743369190404
6.83133591591926191705518171897
6.91602605237455537680777585419
7.00057283202889407277167653794
7.08496846882394954365257625775
7.16920518458797753354180253009
7.25327520807608082796081914036
7.33717077401513815782527426339
7.4208841221529355942291094392
7.50440749631104104814122506011
7.58773314344096620029556585424
7.67085331268316342394021800598
7.75376025442840803203841430017
7.83644621938111848549031536245
7.91890345762416904364635616805
8.00112421768475072566833701872
8.08310074560083738320785751395
8.16482528398781416264932789112
8.24629007110482565923684141734
8.32748733992040063539504681723
8.40840931717690929028039565226
8.48904822245340772506528910304
8.56939626722642244584974945314
8.6494456539282254797721244781
8.72918857500214794537261472274
8.80861721195447671022014868739
8.88772373440247508104606550651
8.96650029911806429705342878331
9.04493904906669792769855656485
9.12303211244095610315184686131
9.20077160168838081896281967044
9.27814961253306734531945891962
9.35515822299052002382788728672
9.43178949237527343801715310338
9.50803546030077208377782710974
9.5838881456709932275233728956
9.65933954566328860669471146949
9.73438163470191098176066922861
9.80900636342168127227162354683
9.88320565762124108163705539294
9.95697141720532381455967254285
10.0302955151154652944462343079
10.103169796248561771071094062
10.1755860763626694451250961805
10.2475361409694250981793425782
10.3190117442124520743889641567
10.3900046077310996824391467015
10.4605064195088470392997179402
10.5305088327056844257248183088
10.6000034644737663293267356862
10.6689818947556104743558087531
10.7374356650640962354568059304
10.8053562772434938604653267927
10.8727351922107328368137302335
10.9395638286760934764667814244
11.0058335618424803115307962057
11.0715357220824091295105994109
11.1366615935918113728617938068
11.2012024130197301175198055129
11.2651493680729508610472562304
11.3284935960945778202849280881
11.3912261826155322838240182176
11.4533381598779137042624144285
11.5148205053291265623180165546
11.5756641400856364967209239264
11.6358599273651776725815547121
11.6953986708861897520504633676
11.7542711132332170237294786827
11.8124679341869541234633043212
11.8699797490175722133384438135
11.9267971067399063443863725622
11.9829104883290288694530417404
12.0383103048946750445473969506
12.0929868958129251984158924174
12.1469305268134828892017116987
12.2001313880208201205558590805
12.2525795919473887619848809607
12.3042651714370216009517483626
12.3551780775565667246153309751
12.405308177433714949285196433
12.4546452520388915315859316372
12.5031789939089901353508373378
12.5508990048106287019135272778
12.5977947933405031679247484084
12.6438557724603055613634955389
12.6890712569635575266705899629
12.733430460871588402029919148
12.7769224947557581863235044516
12.819536362982889650980503367
12.8612609608807300014174320602
12.9020850718201103677780045129
12.941997364210310461255470985
12.9809863884039653855797099075
13.0190405735076712141306238933
13.0561482240942548543870099438
13.0922975168124711936428359125
13.1274764968896757670394531762
13.1616730745227933632640750485
13.1948750211526611699982937809
13.2270699656165682726199896696
13.2582453901735404884968074294
13.2883886263966294914795929335
13.3174868509261567083160599464
13.3455270810775341987447107361
13.3724961702969351991660043225
13.3983808034577146276864629856
13.4231674919900828924596541948
13.4468425688361129439542730307
13.4693921832217086309967961804
13.4908022952366798478509148233
13.5110586702135542871013382604
13.5301468728952042173370605599
13.5480522613807767253269331866
13.5647599808387841783755432507
13.580254956975534864994718541
13.5945218892463581346046709034
13.6075452437962998026535272115
13.6193092461161276514531241189
13.6297978733985886450018802453
13.6389948465788936182013666387
13.6468836220423657995312721991
13.6534473829810700977079173798
13.6586690303800334917945667356
13.6625311736123652500605193112
13.665016120621180396770438379
13.6661058676647112774387299058
13.6657820885993496639822268651
13.6640261236735838870350420735
13.660818967803869017040480478
13.6561412583013787572301570463
13.6499732620163194900108597255
13.6422948618640220768130961337
13.6330855426943457816169960456
13.6223243764630090331878401933
13.6099900066602790617436305017
13.5960606319489792461148690759
13.5805139889599785090769304558
13.5633273341891767992481633401
13.5444774249354558637181078816
13.5239404992140815951429135978
13.5016922545745741861603788089
13.4777078257460498237390228574
13.4519617610264202070961936481
13.4244279973245430432787494206
13.3950798337563676760166631168
13.3638899036872240635529409981
13.3308301451025568148126260816
13.2958717691784907885930105015
13.258985226911495923979810936
13.2201401736529420662577384549
13.1793054313793224569676851809
13.1364489485121736877009077417
13.091537757082995765525197369
13.0445379270175077515082875756
12.9954145172900488788440138043
12.944131523672488637170416434
12.8906518227722192721287255991
12.8349371120201775433019255008
12.7769478452318030527497035209
12.716643163320712242034318049
12.6539808196958556589202055178
12.5889170998170941693219396981
12.5214067343203687228450857098
12.4514028050506321358834922214
12.378856643256892989356114415
12.3037177191072183057241870808
12.225933521570106845422029015
12.1454494275795741300443298834
12.0622085592513146085860175172
11.9761516277424579917278974387
11.8872167621428791472084539843
11.7953393215458319071867418916
11.7004516881625709651715568142
11.6024830390105951679342951926
11.5013590933069957997876244207
11.3970018322231375924075476389
11.2893291870869605278414281255
11.1782546914323441588083160116
11.0636870914629486352922104268
10.9455299084845220137453835791
10.8236809456181242605470705775
10.6980317295763465731037593846
10.5684668763858550544910611539
10.4348633675673647252039624375
10.2970897202983430234795424082
10.155005031295754938839689583
10.0084578693095073058397337098
9.8572849848592387908650329163
9.70130979768697356926152422376
9.54034061164423143703139749708
9.37416849239603061748558620673
9.20256472397195765594749807659
9.02527773371177287908661615149
8.84202933836591037041261415908
8.65251011216064237400604687716
8.45637360292185205537014923266
8.25322901268845998435836764697
8.04263179458429468340382669208
7.82407136403729176764596947619
7.59695472002009485517869488433
7.360584111829956738657613664
7.11412576086252742711827505295
6.85656463576955537617043507797
6.58663648488936897597461460538
6.30272067359457335140417112048
6.00266057197477686953901240898
5.68343712032625921302389796913
5.34050447726912956632968927717
4.96618430467304072899087524348
4.54439558944236829550234343526
4.


==> anc/C2gS/C2gS3001.dat <==
# C2gS3001
0
0.00807748023488436377256998082445
0.00841929940858186154123223496285
0.00877124337233044140909663312368
0.00913322199458339143029546475172
0.00950509701448726145430946097584
0.00988667686535681058878668332094
0.0102777110932090172490378103698
0.0106778843449209655411668837772
0.0110868098993788264772391470802
0.0115040227137657306760773579225
0.0119289719558987558683309760271
0.0123610129922738218528926866627
0.0127993988002169734630119994438
0.0132432707712770638415232094702
0.0136916488717347731440599750247
0.0141434211248536589981204806619
0.014597332378268965742727491235
0.015051972318708724210272127897
0.0155057626950799264802764694991
0.015956943709842206243099038803
0.016403559537545821624678975758
0.0168434429284446470177489607745
0.017274198854224777546850086311
0.0176931871521334295063503246188
0.0180975041231711676289866883527
0.018483963039545226942430939052
0.0188490735162971356981561492505
0.0191890197019406523009497758974
0.0194996372431053933915487412333
0.0197763889786093453401888117259
0.0200143393191145004578971895566
0.0202081272695920100655922114989
0.0203519380532776542493792042994
0.0204394732976797446977485707582
0.0204639197455581679425677030903
0.0204179164566774431988936203113
0.0202935204696048775248661948787
0.0200821708969380134206915597952
0.0197746514321690745860642013845
0.0193610512519983882000894610976
0.0188307243043692676583974514332
0.0181722469798943918247142171108
0.0173733741727647035025810740752
0.0164209937467684581962452972789
0.0153010794327984858118215626028
0.0139986421962944004307123695201
0.0124976801265642251914947065573
0.010781126914974072999392584015
0.00883079900570922166016651775702
0.00662734152132603034101688545339
0.00415017308576941790899736406265
0.00137742969006970506813639363257
-0.00171409222929299415343059658816
-0.00514899330220071176297714738123
-0.0089533291000034603948260442651
-0.0131546681145806717686529891719
-0.0177821495466574172421860225254
-0.0228665405702227329741498716127
-0.0284402926981686089358748123664
-0.0345375968290707405555224866564
-0.04119443650617086888444162845
-0.0484486388668980671356856506425
-0.0563399227044842735580738600803
-0.0649099430021897913221412305611
-0.0742023312351616261328798923559
-0.0842627306648098339430650526671
-0.0951388257756193858642055147663
-0.106880364924341381768160637093
-0.119539175186363766561520052873
-0.133169168293599455488693874154
-0.147826336462319615083598783248
-0.163568736807895931337384207264
-0.180456462936320464664246665666
-0.198551602189601197807884733226
-0.217918176903681233090162603782
-0.238622067913441519977646892502
-0.260730918409716115668769712842
-0.284314016118231822253289016266
-0.309442151630207322525271833647
-0.336187450569317207262795104988
-0.364623177130240473559404029954
-0.39482350637056994957981153626
-0.426863262481071766963641632597
-0.460817620099893417729243962233
-0.496761765575208550819969745422
-0.534770514918998220736024675931
-0.574917885033418814413016992025
-0.617276614631906907435831043211
-0.661917631121444495920959014202
-0.708909459562112110173649915653
-0.758317569677306320593324704801
-0.810203656755186392982903026341
-0.864624852161742236762579497038
-0.921632859081374825990211853023
-0.981273009015444826864135517683
-1.04358323450666105912724210941
-1.10859295352165804174814103697
-1.17632186092032101079016058972
-1.24677862247352394553373654851
-1.31995946696665465204908934389
-1.39584667205089447763687547757
-2.17485475824158840819434476281
-2.68729106298523468400488569734
-3.04311678751544671363062172495
-3.29300639973175596299989139396
-3.46558943325681289692429961503
-3.57897970788390104468422867453
-3.64551045703874365507110812836
-3.67402572986143422888044228648
-3.67111779021405806012536825255
-3.64185049413802983972263593413
-3.59020847586686452752508452543
-3.51938966960706148438416242021
-3.43200330037418912678622137789
-3.33020824258502827297716995336
-3.21581234444884313713649758751
-3.09034538962645506733063193466
-2.95511377024568308169241041944
-2.81124217391011830349687283211
-2.65970586001589542790613562153
-2.50135599238620174920748356893
-2.33693976568278730879790200729
-2.16711657179287037585413315232
-1.99247111480487273564861743715
-1.81352414693084486794778017148
-1.63074132963950776547339534596
-1.44454060285765932544726026021
-1.25529835620169146277894667242
-1.06335463028634692930859751043
-0.869017526714880143490054784658
-0.672566967869036635848351955821
-0.474257918914392373237531075177
-0.274323162255791392598768310774
-0.0729756973894641040530832347115
0.129589174484530632165040129146
0.333192032477925806076164909333
0.537667744617432136799971090132
0.742864069872826860658944189286
0.948640426000777049608205102611
1.15486680010577030121105047563
1.36142278250334802361441120004
1.56819670749529562036119022234
1.77508488716194151893020263907
1.98199092634551228229300706562
2.18882510872126158299889497057
2.39550384529385511553230404656
2.60194917786633011816845862951
2.80808833104882452220301379542
3.01385330723720874301145705945
3.21918051972449700065821963278
3.42401045973222344823736510264
3.62828739368262089078954286536
3.83195908749002533407548538462
4.03497655504346659304921850447
4.23729382839183286606217167282
4.43886774743656533143928941843
4.63965776719141926567433070247
4.83962578089016442312675101443
5.03873595741600564912359028801
5.2369545916950362729265158994
5.43424996684361008687280055861
5.63059222698902536928296546487
5.82595325979681128310290535103
6.02030658783828201880309028074
6.21362726802065953156239672635
6.40589179838048618037443207662
6.59707803161056129101339364518
6.78716509475236430844485209682
6.97613331454083986925245546424
7.16396414793735273745296894109
7.35064011743029648427983554465
7.5361447507218863570985303173
7.72046252445462907891203247972
7.90357881166231496722766453592
8.08547983265853480655681143622
8.2661526091010472363082970176
8.44558492099312889494420041784
8.62376526640360713927122608447
8.8006828237058480616260778759
8.97632741615276571577396720784
9.15068947862012144138704079376
9.32376002636416228207709797483
9.49553062565215270988375529586
9.66599336613571527350142885292
9.83514083484722964308970911723
10.0029660917089491085441870801
10.1694626464530707699720733528
10.3346244368588222722637432828
10.4984458082197769713651314749
10.6609214939611460676278218995
10.8220465973327787972512670006
10.981816574109082432364215583
11.1402272162320993950845271053
11.2972746363385912371631438837
11.4529552531162163108571684178
11.6072657774377836055371879421
11.7602031992261500204774561321
11.9117647750056298502454645129
12.0619480160988283514060998931
12.2107506774306184128402929178
12.3581707469035708929900114191
12.5042064353115435169341706509
12.6488561667603470191607283232
12.7921185695664555991143673258
12.9339924676066254580129156923
13.0744768720930426858212144098
13.2135709737502514168764351739
13.3512741353716253043591072202
13.4875858847345493925029365813
13.62250590785478397692294256
13.7560340425616948739538129411
13.8881702723771628274232114701
14.0189147206820351095594744388
14.1482676451549607086434497851
14.2762294324693623212615896005
14.4028005932351487045676478663
14.527981757172564399879928987
14.6517736685063146401066112884
14.7741771815687952816103262663
14.8951932566019044234514112228
15.0148229557475172740548823435
15.1330674392172718162191021124
15.2499279616328426861681027169
15.3654058685283769829372005119
15.4795025930072308230885087289
15.5922196525455815322636520645
15.7035586459358994318381053486
15.8135212503636470951328373703
15.9221092186109344319185543613
16.0293243763811966020157620175
16.135168619739280029943067796
16.2396439126616210552967726921
16.3427522846914832703339927176
16.4444958286944845375386218421
16.5448766987098941315281281016
16.6438971078934154192413754616
16.7415593265473909157568738937
16.8378656802345752998374883808
16.9328185479718188517035196465
17.0264203605001895374307351335
17.1186735986282373093971176067
17.2095807916452697717713078058
17.2991445158016647809502484881
17.3873673928533933786435264171
17.4742520886680662172881437282
17.5598013118899488255893609647
17.644017812661516135352299768
17.7269043813992350781166996721
17.8084638476213761619453698896
17.8886990788257610201641448646
17.9676129794154542745485776369
18.0452084896705014007972885165
18.1214885847639080029539337615
18.1964562738201386307317057765
18.2701145990144965098016315356
18.3424666347118223232695959485
18.4135154866430237138679159012
18.4832642911180169675610911813
18.5517162142737286761788693708
18.6188744513558682544403821895
18.6847422260332421885453151219
18.7493227897434379915291862077
18.8126194210687601966184991215
18.874635425141352486033460827
18.9353741330764893722106788941
18.9948389014330678559711534115
19.0530331117003743085814914206
19.1099601698102445814282533571
19.1656235056737761507409273732
19.2200265727417900616106797753
19.273172847588277645583716801
19.325065829516102543840474386
19.3757090401842625626014481453
19.4251060232560484031747391072
19.4732603440674674255904590062
19.5201755893153303973198916664
19.5658553667644277183482409777
19.6103033049732489682381085127
19.6535230530377258535880105643
19.6955182803525038059032803822
19.7362926763892716476572056682
19.7758499504917019625802526149
19.8141938316865771265607737893
19.8513280685106974269639619927
19.8872564288531883672371303351
19.9219826998128441646484781452
19.9555106875701636440455141536
19.9878442172737532497570013185
20.0189871329407897794603298486
20.048943297371252724498234363
20.0777165920756528156125566583
20.105310917215999554686256136
20.1317301915597661937262455923
20.1569783524466258325119296109
20.1810593557677470753551249696
20.2039771759574520433734420954
20.2257358059970535085884939001
20.2463392574307015260266587029
20.2657915603930832148876653414
20.2840967636488323039486663021
20.3012589346435177330784968225
20.3172821595660930146980495426
20.3321705434227002282085557595
20.3459282101217344681700557053
20.3585593025700863141335835924
20.3700679827804914567894441841
20.3804584319899280213108794185
20.3897348507890133938628167988
20.3979014592623635002695690652
20.4049624971398885255473439284
20.4109222239590100179027682484
20.41578491923779520916137564
20.4195548826590152235390150587
20.4222364342651446562039333336
20.4238339146643308001235591061
20.4243516852473716021449818813
20.4237941284157522550358652737
20.4221656478208011992895417209
20.4194706686140372349590416695
20.4157136377087904478691547654
20.4108990240531907547042793179
20.4050313189146290863732730681
20.3981150361758075776996664685
20.3901547126425066332138554753
20.3811549083632084133707113187
20.3711202069607281530720504231
20.3600552159760168056373191782
20.3479645672243108216014553711
20.3348529171638174448142817861
20.3207249472771367608450976608
20.305585364465634887984028924
20.2894389014569961833209195176
20.2722903172261961705047639676
20.2541443974301511078369826715
20.2350059548563147323671755563
20.2148798298855077658019240481
20.1937708909692812806793706387
20.1716840351221310310828996829
20.1486241884288963832471141473
20.1245963065676945713359553749
20.0996053753487586876509294517
20.0736564112695661314963852168
20.0467544620866632256878989443
20.018904607404611405031564798
19.9901119592825008299544082342
19.9603816628584985260447468281
19.9297188969929202442314955788
19.8981288749303382269820816241
19.8656168449812610063282172032
19.8321880912239463058443705668
19.7978479342269341302348888796
19.7626017317929142657124321024
19.7264548797245707483523706766
19.6894128126130754565223498197
19.6514810046499339220014532237
19.6126649704629188117545049897
19.5729702659768603926322967382
19.5324024893000987438800714596
19.4909672816374396222237223307
19.4486703282304948124640181226
19.4055173593263286204153738358
19.3615141511753749991024431573
19.316666527059634765272615269
19.2709803583522095914259730076
19.2244615656092790872768636113
19.1771161196956794617099777551
19.1289500429452971397536943278
19.0799694103575484675183172355
19.0301803508312774517056556494
18.9795890484374675419805537403
18.928201743732230980503544396
18.8760247351116104341341675838
18.823064380209802727846371454
18.7693270973424937663793033524
18.7148193669970774370947977332
18.6595477333716197223328184855
18.6035188059645227276812119211
18.5467392612169421902534682124
18.489215844210116630309130793
18.4309553704198770397623776912
18.3719647275307232814358820508
18.3122508773119776547330314219
18.2518208575586578531888518856
18.1906817840998513217059319579
18.1288408528775213822464996294
18.0663053420988330475474111952
18.0030826144652538434547557616
17.9391801194818629257749786599
17.8746053958504910796627531103
17.8093660739505156649596708439
17.743469878411349125829276328
17.676924630780888300124019531
17.6097382522944355093552364127
17.5419187667488624416382922097
17.4734743034870654156140867515
17.4044131004980571012598850128
17.3347435076383566627438120316
17.2644739899806792009627665517
17.1936131312962880772060097809
17.1221696376777621235040129587
17.050152341309345995997926018
16.9775702043924983070693098643
16.9044323232347311979706698368
16.8307479325103494429871002161
16.7565264097022500295345574665
16.6817772797345377493372905645
16.6065102198063523014421375749
16.5307350644379917456666425079
16.4544618107411602522441002217
16.3777006239259698116292739837
16.3004618430581912344121176169
16.2227559870811852736345649605
16.144593761117956544961327234
16.0659860630698682967115520914
15.986943990529742954167068989
15.907478848028360555645559267
15.8276021546347645035815436945
15.7473256519323023505415203945
15.6666613123939807274932046213
15.5856213481825114751155584804
15.5042182204023855850734949447
15.4224646488334494754220151124
15.3403736221777931723786462172
15.257958408854313153537786607
15.1752325683781074750433740473
15.0922099633649237999261823459
15.0089047722042418016605206783
14.9253315024482636240886839956
14.8415050049681474102174350751
14.7574404889332920449416122565
14.6731535376744144862718716405
14.5886601254966091331659310951
14.5039766355146037637083507497
14.4191198785890993967286513943
14.3341071134504825830172839252
14.2489560681044201514557231367
14.1636849626229936118427228256
14.0783125334352239521560318147
13.9928580592422161185005140556
13.9073413886948756489247934073
13.8217829699864019016630763457
13.7362038825277560179958304328
13.6506258708922840008709029531
13.5650713812359328290470380318
13.479563600422364361890449403
13.3941264981081379518911983657
13.3087848720724548475299409998
13.2235643971092718298399296385
13.1384916778375294355966880543
13.0535943058285471900786584691
12.9689009214991977598306149759
12.8844412812763334954645090626
12.8002463306033540032380287344
12.7163482834352695527151397863
12.6327807089559302579294155347
12.549578626352421980958122985
12.4667786085995985396972571532
12.3844188963455109305600512882
12.3025395231499932258681377477
12.2211824535186323282066078656
12.1403917353986452235541006007
12.0602136690690615846164148669
11.9806969946740731454032014132
11.9018931010267267817688098789
11.8238562587644600098492004185
11.7466438814861984941098738331
11.6703168191656135918461180397
11.5949396889458095727999081464
11.5205812494147310817960061404
11.4473148256867138725369525112
11.375218794137645372293112581
11.304377137543312494783200616
11.2348800837646650417783115665
11.1668248441602765035202097838
11.1003164717891493726055663521
11.0354688644756380959336447349
10.9724059443299656280389437227
10.9112630538959574980530845626
10.8521886205045346120214589041
10.7953461557605735937581195548
10.740916678011813872274507374
10.6891016745676470072573189385
10.6401267610307019800384103822
10.5942462530634894342866196813
10.5517489502307163799563887503
10.5129655568116042538000932312
10.478278354943463610118458515
10.4481340428387030967407496672
10.4230611292828853156820038389
10.4036940724624269771836547179
10.3908077325050811690099299492
10.3853682173743543859510954627
10.3886110285452043065339729198
10.4021673563117199151846129367
10.4282817066052326752126256574
10.47022014562742607648990879
10.5331326845618357061488110552
10.6262359361338519972581113892
10.7704466714869780522316555599
11.0873349647990561807176224211


==> anc/C2gS/C2gS3010.dat <==
# C2gS3010
-5981.76714202325009665168621258
-5989.36661923915490279387392139
-5989.60242646870831776221049866
-5989.84021462560435136697726046
-5990.07951919262728457033730842
-5990.31982669621872392249926845
-5990.56057159102201927349263261
-5990.80113301883764767483509636
-5991.04083144198732765674708023
-5991.27892515166275987751499939
-5991.51460665247794077702934715
-5991.74699892515633293391605869
-5991.97515157007029902947635857
-5992.19803683521473392925893926
-5992.41454553314448172090096234
-5992.62348285244070412853425618
-5992.82356407039973479626685032
-5993.0134101748640028461920547
-5993.19154340444323024626194463
-5993.35638271781015423413529026
-5993.50623920430327121253378046
-5993.63931144973418612443726856
-5993.75368087308354145380138022
-5993.84730705168140693825094384
-5993.91802305450933349498534362
-5993.96353080543551774600045138
-5993.98139650050471107161531785
-5993.96904610585308580078376787
-5993.92376096540700231120338592
-5993.84267355025446195755059295
-5993.72276338444900468158371623
-5993.56085318501686122767823767
-5993.35360525708700639405532692
-5993.09751818834668171108001146
-5992.78892389043666730092666646
-5992.4239850384339871114910352
-5991.9986929632157111439216191
-5991.50886605524469323961360889
-5990.95014874215255404993937856
-5990.3180111064002883649296779
-5989.60774921325274953954790564
-5988.81448622328673030322863737
-5987.9331743676364500417049881
-5986.95859786813388425671980323
-5985.88537688838893714553004326
-5984.7079726056354551278196654
-5983.42069349679765820327443006
-5982.0177029356560864071410184
-5980.49302820115471810508451139
-5978.84057099972686293338895634
-5977.05411960695485623054471035
-5975.12736273583779863984779758
-5973.05390524033460044312260987
-5970.8272857635795630445849462
-5968.44099644012842660129432402
-5965.88850476066806828042828001
-5963.16327770568622253071719466
-5960.25880825151110905233818748
-5957.16864434774562803945018599
-5953.88642045927583468985637501
-5950.4058917585554426745358361
-5946.72097104457119036314836731
-5942.82576845357919889626801936
-5938.71463401315807790576548084
-5934.38220307512554542056341647
-5929.82344464417383623364903457
-5925.0337125974446595540916415
-5920.00879976542430509023318886
-5914.74499481621972490813178015
-5909.23914185319280795784599237
-5903.48870259978953035837957307
-5897.49182100490307297568162481
-5891.24739005695042714102096229
-5884.7551205447135374420247999
-5878.01561144759311923453964073
-5871.0304215769458500025735935
-5863.80214202333387049082381945
-5856.33446889153565246641948783
-5848.63227572579821385495666033
-5840.70168494183183255590312128
-5832.55013748927885703023608049
-5824.18645986869700433261370507
-5815.62092752041579148769945735
-5806.86532348895936152641273567
-5797.93299114617826507684945078
-5788.83887962900425008115469487
-5779.59958051417256937007409414
-5770.23335411283440685991058405
-5760.76014362337372365266883266
-5751.20157523181985605471339601
-5741.58094209711873635473157705
-5731.92317000457352497664851251
-5722.25476231668330841523576593
-5712.60372169844460718530730544
-5702.99944594638496049993616724
-5693.472595110074574181510985
-5684.05492696502441026085117004
-5674.77909778071109736625566909
-5665.67842523159037344839434656
-5656.78661022769670129793784915
-5648.13741440088191505678548115
-5639.76428997988190091376725457
-5582.18813546711801536495677025
-5564.73938809165850574480040143
-5557.55006269937845204013135019
-5551.88200635083507213101716224
-5544.58246268897183404977481846
-5534.48266075315795707760085222
-5521.22884202750712714082958506
-5504.82707362361151623671638583
-5485.44486921081687902486270613
-5463.31827129890131349290195293
-5438.70641589708032980078895972
-5411.86893144720578154815549783
-5383.05484651733682321852520355
-5352.4974836846156596919497657
-5320.41252059514309924810793121
-5286.99772825855324293587454229
-5252.43357890078526870267079755
-5216.88427836391334227914433359
-5180.49897624887675561436143929
-5143.41301766585269251669405311
-5105.74916320033943769525097449
-5067.61873959226460766040111022
-5029.12270418431143081079891374
-4990.35261787701670104483891993
-4951.39152781829973036827197693
-4912.31476449497397471618595766
-4873.19065954369272448076480898
-4834.08119120790700911743723575
-4795.04256438406249181997559471
-4756.12573189329600716571170552
-4717.37686314512108863579695964
-4678.83776582228246555304976997
-4640.5462656664527181223953223
-4602.5365489137393190318155223
-4564.83947143327940449063065198
-4527.48283816883671711317062913
-4490.49165607433545787855588229
-4453.88836336871490143642017713
-4417.69303761078689589088750566
-4381.9235848075650497244871487
-4346.5959115161740990731549462
-4311.7240816763257938605986452
-4277.32045971403312299579072037
-4243.39584128456432148529611388
-4209.95957287074879955876898293
-4177.01966131908047775709980721
-4144.58287427835384866325382706
-4112.65483240181946762563666839
-4081.24009408230982344175022612
-4050.34223340893535094523227031
-4019.96391196245061508893953531
-3990.10694500308097410973148783
-3960.77236254846906085837450393
-3931.960465789567882686094537
-3903.67087924800677048250389744
-3875.90259903902020101180061326
-3848.65403756887580797749675368
-3821.92306496435914740954145333
-3795.70704750382587814127901762
-3770.00288329422969688145537212
-3744.80703541603780917749194349
-3720.11556273775814049859360498
-3695.9241485836636240659913481
-3672.22812742198020908824609848
-3649.02250972610579433863348069
-3626.30200514817023992764616789
-3604.06104413227605076386610347
-3582.29379808393767452713639938
-3560.99419820244303432199732346
-3540.15595307398634519644824513
-3519.77256511537113813891550682
-3499.8373459507721926557545429
-3480.3434307973996716279852191
-3461.2837919298613864422003798
-3442.65125128751034421100084357
-3424.43849228404154464989444463
-3406.63807087401710181072908608
-3389.24242592680990079017037421
-3372.24388895462535284306484711
-3355.63469323775452258283343876
-3339.40698238699960800341484567
-3323.55281838026720701782755543
-3308.06418910762151647542397372
-3292.93301545660655500702390477
-3278.1511579673638457846279966
-3263.71042308497186138355393577
-3249.60256903449978901536531406
-3235.81931134248625055512175157
-3222.35232802691033557390593194
-3209.19326447620575654808016419
-3196.33373803646831589587841847
-3183.76534232471239481170556039
-3171.47965128483495014550183058
-3159.46822300183746869622073935
-3147.7226032888301427446616111
-3136.23432906039152207916176973
-3124.99493150497498821197010801
-3113.99593906823504648806593023
-3103.22888025838658855036664969
-3092.68528628400432853759771181
-3082.35669353401334736140637835
-3072.23464590901123744064067812
-3062.31069701249419983164007336
-3052.57641221003037846771380658
-3043.02337056393076387312446749
-3033.6431666505084483505452007
-3024.42741226658837666566146659
-3015.3677380315297244048713591
-3006.45579489064954947626299017
-2997.68325552558746863308947694
-2989.0418156768250325869362726
-2980.52319538326857322648346061
-2972.11914014351906634577381637
-2963.82142200318560249438428561
-2955.62184057234910419489599781
-2947.51222397704878559167085162
-2939.48442974844442677573292693
-2931.53034565310181866769285245
-2923.64189046765579061982168746
-2915.81101470092419687781928502
-2908.02970126637630898359505931
-2900.28996610769949739378950308
-2892.5838587800581996341400344
-2884.90346298949832680056017929
-2877.24089709281786379795693922
-2869.58831456009992246468191821
-2861.93790440198740089299640712
-2854.28189156366821317048973806
-2846.61253728743634112670098774
-2838.92213944559631397082167331
-2831.20303284538676192096063848
-2823.4475895075120613559927604
-2815.64821891978946133618108095
-2807.7973682673421467654210299
-2799.88752264069616512881339519
-2791.9112052230707541232725953
-2783.8609774580871070529503657
-2775.72943919905976869312164189
-2767.50922884097744900881152592
-2759.19302343622587258366478107
-2750.7735387950541581520192489
-2742.24352957173796792157719711
-2733.59578933734711465441637482
-2724.82315063998231070859002712
-2715.91848505330514239848841469
-2706.874703214147019391171065
-2697.68475484994665538084817955
-2688.34162879673146403237708578
-2678.83835300832599176726360434
-2669.1679945574400520401329644
-2659.3236596292604765694906664
-2649.29849350814326592494178261
-2639.08568055797731910071838078
-2628.67844419676676872960068684
-2618.07004686595616998669849559
-2607.25378999500131627153506822
-2596.22301396166821713686944411
-2584.9710980485237114925104092
-2573.49146039606324357756544905
-2561.77755795290444593931874688
-2549.82288642345930148296311097
-2537.62098021348274758751109644
-2525.16541237388159437430406328
-2512.44979454315451437424128247
-2499.46777688882158266558046435
-2486.21304804819036817891125492
-2472.67933506879486381589844366
-2458.8604033488335630908656221
-2444.750056577923714104716138
-2430.34213667848017974883142952
-2415.63052374801937998080118927
-2400.60913600268146350307939867
-2385.27192972225712962871563449
-2369.61289919699937559982132245
-2353.62607667649486076725849707
-2337.30553232086453897362889931
-2320.64537415455869776601488715
-2303.63974802300754262998874246
-2286.28283755238496252629468412
-2268.56886411274009713376701922
-2250.49208678474878508085513295
-2232.0468023303348959827916419
-2213.22734516740992832800838176
-2194.02808734897808231467008503
-2174.44343854685328483737009957
-2154.46784604023434722202433979
-2134.09579470938457028317047817
-2113.32180703466267211417126537
-2092.14044310115289898515525563
-2070.54630060914358705639456436
-2048.53401489070527151898527214
-2026.09825893262169040798481705
-2003.23374340592970380425362165
-1979.93521670232724750848541312
-1956.19746497771196654407341785
-1932.01531220311713199053178322
-1907.38362022331583959611076774
-1882.29728882336932627166434159
-1856.75125580340052782092996808
-1830.74049706187974601377417436
-1804.26002668771550428274956638
-1777.30489706145035889239256948
-1749.87019896586860744336221011
-1721.95106170633051118351514328
-1693.54265324115583509808754905
-1664.64018032238822461034175814
-1635.23888864728119562871910338
-1605.33406302085633257552785771
-1574.92102752989468518596088504
-1543.99514572873334890054683897
-1512.55182083725082663827152002
-1480.58649595143702416742852417
-1448.09465426695665127740722692
-1415.0718193161284122160977342
-1381.51355521875669882105373599
-1347.41546694726757765772084306
-1312.77320060661671938949316238
-1277.5824437294535876302217535
-1241.83892558704372084767075952
-1205.53841751646934187711407687
-1168.67673326464785497381140533
-1131.24972934972808224357647409
-1093.25330544044539450047997654
-1054.68340475403925361509080535
-1015.53601447336015464868983985
-975.807166183817590012492183075
-935.492936330846511305969547064
-894.589446698596897599278341475
-853.092864910579515633331588477
-810.999404953030845524512691765
-768.305327721791517036965822537
-725.006941593525532694038720759
-681.100603022142126006232917635
-636.582717161318401956654653079
-591.449738514059023987682670275
-545.698171610269244124181609676
-499.324571713359623641275422986
-452.325545556944970374567839239
-404.697752112746441789308447094
-356.437903390854554023203589935
-307.542765273562127884326430279
-258.009158384030133184579703253
-207.833958991106111736307443719
-157.014099951674525324771738413
-105.54657169198115672569721748
-53.4284232294397690633990950009
-0.65676323649879294243634027823
52.7712388517809341428652684038
106.858351684709188101697556743
161.607280795700646294363868689
217.020667352865259543059734813
273.101086858469180430521418334
329.851047795185442215549420762
387.272990216953069360169484599
445.369284282157230044280580203
504.142228726731069003227792291
563.594049274661617498364341593
623.726896983257272414526925695
684.542846520402346834244331873
746.043894370884668543923171463
808.23195696873465713615487014
871.108868752358226275697319791
934.67638013908067936335277481
998.936155415543897808219083094
1063.88977054021392116472504733
1129.53871085405979992756266657
1195.88436869525662601758008981
1262.92804091354511872149672846
1330.67092627964621082964544304
1399.11412278488082166718363852
1468.25862482588143083070945793
1538.10532026900211240929388941
1608.65498738873620491611165407
1679.90829167413453749645615649
1751.86578249688077056491343918
1824.52788963432249456717971395
1897.89491964037570370570612475
1971.96705205681443546463482096
2046.74433545702491713456022142
2122.22668331384251259145997424
2198.4138696825979777497267915
2275.30552468997469383752728184
2352.90112981871814081218604665
2431.20001297764017185583247618
2510.20134334572069293576742715
2589.90412597842492153426833675
2670.30719616362199758614307537
2751.40921351370654102796914267
2833.20865577968464956049403458
2915.70381237208529109951923891
2998.89277757259214327613091058
3082.7734434192542930712960399
3167.34349224702096402127245523
3252.60038886414917155177611293
3338.54137234374690208251398172
3425.16344740833038712732194023
3512.46337538378388368426220047
3600.43766469750484820240663926
3689.08256089378637509824222157
3778.39403613762113686658237111
3868.36777817609457986746024514
3958.99917872435633816245397687
4050.28332124080290227394256971
4142.21496805355517615612849998
4234.78854679755363742341932196
4327.99813611860145935758977078
4421.837450597440128250526702
4516.29982484341841189017891476
4611.37819670348698617073971082
4707.06508952808763821752602913
4803.35259343097445858570035441
4900.23234547506781930877868252
4997.69550871105903933914838041
5095.73274998960859309762941424
5194.33421646156235097228776927
5293.48951067359150131836057153
5393.18766415897858114700599947
5493.41710941485287696262065905
5594.16565014794311831457771362
5695.42042966077380509665610356
5797.16789723908243158736710379
5899.3937723889643095258271855
6002.08300675873114597620312735
6105.21974356555391770529829835
6208.7872743304858569641588534
6312.7679927072417500484004356
6417.14334516993453641007275484
6521.89377830259999331871560373
6626.99868240850267855823035113
6732.43633112960074093338875664
6838.18381673579907847057361827
6944.21698070933394590325801233
7050.51033921134252554315287861
7157.03700297484425836428519608
7263.76859112038257192464638195
7370.67513833673779823333649692
7477.72499480860631792344301063
7584.88471820499996765889653248
7692.11895696525428152050443467
7799.39032403266582192084517606
7906.65926008741745283208487486
8013.88388521885449527864069149
8121.01983785030423526013859116
8228.02009958509015557248201667
8334.83480447735876827430837547
8441.41103104247873500727861602
8547.69257510514259615348421851
8653.61970133421314287156123766
8759.12887102622388935178069519
8864.1524433675901296450078038
8968.6183470210074280628696157
9072.4497184345736397426881905
9175.56450275123351602043927068
9277.8750125871080562746693287
9379.28743923297231458433473185
9479.70130999261829011461911169
9579.0088843793600798730211308
9677.09448071580885785844619363
9773.83372328302751253398555678
9869.09269849446485381296407787
9962.72700656666093442219121991
10054.5806927459489877882347761
10144.4850392313974297252873211
10232.2571953859506156367101846
10317.6986194927721022906666432
10400.5932999896866404742351325
10480.7057175390694652348559705
10557.7785011213683109869282433
10631.5297211279090862143543291
10701.6497495768564129425991496
10767.7976012890320274947730337
10829.5966490644466167555432869
10886.6295791350919866951617439
10938.4324184262622900508668676
10984.4874196455912296545582264
11024.2145300098855569562974367
11056.9610889234493723802249014
11081.9892910670950274121966531
11098.4608023227208656864564109
11105.4177091514432661507618182
11101.758690826334353991310754
11086.208887192417981968584457
11057.2813276380886992070493671
11013.2268853505853500698395428
10951.9683521523241641916509806
10871.0120998117388399296501051
10767.3273883966101940223636447
10637.1777629024987092485242808
10475.87936626224459125975064
10277.4438481189814169099923928
10034.0314108775764444914562942
9735.07564331035780882936697659
9365.80527395472874651830747518
8904.56865419670028283900235196
8317.52668252112311993577126157
7546.68409188626254339295688553
6477.0458497277193059400309175
4808.1062374899684321220564149
-186.241114537126032697785603259


==> anc/C2gS/C2gS3020.dat <==
# C2gS3020
523.414269102399968083278730403
523.484393648659444623364953625
523.484095053699150979457505692
523.483560265304718054051149636
523.482767030936293831484366959
523.481691675496262160132912407
523.480309037627904685339010755
523.478592404993376299639858218
523.476513448695244707178019976
523.474042157028747955529545913
523.471146768776598912330477301
523.467793706284693576178096929
523.463947508585540685581922778
523.459570764866701450418395524
523.454624048614085956729921778
523.449065852794669029391394166
523.44285252648013078313408239
523.43593821335215790603846822
523.428274792571716270961592664
523.419811822538570977125411707
523.410496488113723943969453636
523.400273551926287952879176676
523.389085310437632666624984558
523.376871555489420640284377413
523.363569542118380379531203173
523.349113963479300180876086411
523.333436933778709706530189741
523.316467980184959980968413167
523.298134044745802835027158644
523.278359497411962782517714553
523.257066161334408428282123469
523.23417335167384918685554282
523.209597929233146749276088918
523.183254370296533670222647016
523.155054854133417491712324446
523.124909369698706755549332258
523.09272584313555400203902458
523.058410287759634425664518867
523.021866978275961138821518924
522.982998651049097293923447003
522.941706732314698782271352387
522.897891596283759123783220253
522.851452855149788022943181115
522.802289683062395824979683438
522.75030117617723219956764867
522.695386750930682920969826212
522.637446582716791697580410798
522.576382087162051227430072954
522.512096446199378960075966612
522.444495181134006986488003119
522.373486774869285066023555074
522.29898334541749504139398749
522.220901372757536222934867735
522.139162481015454100040160867
522.053694277832795021148618126
521.964431252649081339427243334
521.871315735455580106111275279
521.774298917375115122572577855
521.673341934183952279716977785
521.568417013613661022317149424
521.459508686950107517425092245
521.346615065080069411163891975
521.229749178720015432593944555
521.108940382092964439441551304
520.984235818794618748679640482
520.855701948005775059341918006
520.723426128561043132279005425
520.587518257670958062117087939
520.448112460312644001148331648
520.305368824450505290683628224
520.159475176320530937099899842
520.010648889007645618775663795
519.859138716463563565180019922
519.705226643951837159966176489
519.549229744666990250634354809
519.391502030956378944829709122
519.23243628717830429483342143
519.072465869760620924134558065
518.912066458484653190120020663
518.751757741415134469494136689
518.592105014235282856907341256
518.433720673036044919094062247
518.27726557786108530874292452
518.12345026253767946754659322
517.973035964544205871100480486
517.826835446896104725612254924
517.685713582295608124590923557
517.55058766811106403314243709
517.422427439157452719840633554
517.302254743772442952474718355
517.191142847357431304279878212
517.090215326419562310235282165
517.000644515251592221641629131
516.923649466768143027477780985
516.860493388729360561394952215
516.81248051667931714417859713
516.780952385462350737617492576
516.767283462213421343288575081
516.772876105306841020187565032
516.799154815949250420141253973
516.847559751973108967113262032
516.919539476977471610821781263
518.808747749429509277614669887
521.17299926817702932326748423
523.479005184997978043415752023
525.618042250555502028512509634
527.572378057478057055043918621
529.349330351293333484804366455
530.963046661847469811945027634
532.428665952235225334525788928
533.760381945025578280442408461
534.970875786009061563070433162
536.0712516660670585490214344
537.071152411651231922167605831
537.978928836840932820226050533
538.801813226298067906103954126
539.546078505329447683354188672
540.217177602685558732031717686
540.819862810567688861039235097
541.358286955151708919355001455
541.836088780041186973577284642
542.256464938533547623263530557
542.622230756009428386956762676
542.935871623958599641756157153
543.199586591563022886847147483
543.415325456040408029553856821
543.584820426490956617010873253
543.709613246853877053197749248
543.791078507646791055971868488
543.830443748460791469696326571
543.828806848915686871275587839
543.787151120699614808528364766
543.706358443835384453056818179
543.587220733470167257431526364
543.430449976864007449595131992
543.23668704190821626726818402
543.00650942686993815248137881
542.740438094875235689409875225
542.438943514898766737603235193
542.10245101291038209777785537
541.731345521682662788899598847
541.325975805059547931218716669
540.886658221796467298590582131
540.413680085058994282148057439
539.907302666026706514790863496
539.367763883560247701767848845
538.795280716362842381225453154
538.190051369346770537513267815
537.552257221871933607154188697
536.882064582051218380843633046
536.179626268327575514133334861
535.445083036947063021409503548
534.678564871719191797050291591
533.880192150519367578251123472
533.05007670130491079067456596
532.188322758949731171323287379
531.295027832922576470329078343
530.370283494713912669147320495
529.414176092934906617846365912
528.426787403149939597065717882
527.408195218745610410082563127
526.35847388847063868831433982
525.277694805690759863001388964
524.165926853880573846815955892
523.023236812411732787910873386
521.849689726286382679406697012
520.645349243099975799253736751
519.410277920192876977930779297
518.144537504660766549976686558
516.848189188635499573169301851
515.521293842017160925255772385
514.16391222463137302202059667
512.776105179600683728334301653
511.357933809552650899036849553
509.909459637137912037865827594
508.430744751197208608093412222
506.921851939795376641864087343
505.382844811231267295744483236
503.813787904034143068331672279
502.214746786868177206992381712
500.585788149186265684572305235
498.926979883401557635917627004
497.238391159279136110417502663
495.520092491190439162912817865
493.772155798818681713479402023
491.994654461854169341482577284
490.187663369173494301624301038
488.35125896295573255702346109
486.485519278151526299421729259
484.590523977686988453565504572
482.666354383753389909039672425
480.713093505505305098206867994
478.730826063464044357213532184
476.719638510899565284277245458
474.679619052442425943169876665
472.61085766015753654066132065
470.513446087293317620903051457
468.387477879903232605667026591
466.233048386521395937019411035
464.050254766059943425115393027
461.839195994082978598640411609
459.599972867600078280841782945
457.332688008511462034566644564
455.03744586582692173075490446
452.714352716771395074954784171
450.363516666881583080690850737
447.985047649190194962998778989
445.579057422587199043451782989
443.145659569440814319856335137
440.684969492554848193031260202
438.197104411533329382820397578
435.682183358618162929346741329
433.140327174060711338244276941
430.571658501083750402064757934
427.97630178048613078075454325
425.354383244938670318866166114
422.706030913016282854027483383
420.031374583008094532693724569
417.330545826544287875951489302
414.603677982075628220319591942
411.850906148239049443622890409
409.072367177140290241222672252
406.268199667582364105202533743
403.438543958266602222517902632
400.58354212099111647115703703
397.703337953869778266217361174
394.798076974593187802969385234
391.867906413751607699649570088
388.912975208238446353124550485
385.933433994751591372619937061
382.929435103408704772343493704
379.901132551491492287484969288
376.848682037332942868799502646
373.772240934360595238809757325
370.671968285308020938771616407
367.548024796605912555901340078
364.400572832963427172488478625
361.22977641214975425115744817
358.035801199985250215876965426
354.818814505550905256581206237
351.578985276624378001482776767
348.31648409535034754384446856
345.03148317415248699163509746
341.724156351893955557717576744
338.394679090292934753282924291
335.043228470599396201061181938
331.669983190538981831130556386
328.275123561529599802753834045
324.858831506176089598907109723
321.421290556048085690095786142
317.962685849746009410656365223
314.483204131259941800800074665
310.983033748625974816706914093
307.46236465288450327483498078
303.921388397344804045907219558
300.360298137160151305572965718
296.779288629217636121615897172
293.178556232346794426237188627
289.558298907851098671823160018
285.918716220366334451261161433
282.26000933904986339271723611
278.582381039104767085180511104
274.886035703642873080657614259
271.171179325890682628276473836
267.438019511742250249245410667
263.686765482663107129212062016
259.917628078949373198186413565
256.130819763346266340083369173
252.326554625030291114328157174
248.505048383959473407072410619
244.666518395596101319797453816
240.811183656006536141383684831
236.939264807342770260097996987
233.050984143710531208086387108
229.146565617428862575021642774
225.226234845686253189089776409
221.290219117598535678446882694
217.338747401673934256115771196
213.372050353690809302264276463
209.390360324993823060266830397
205.3939113712144365507892691
201.382939261421842698307868031
197.357681487710644736603623926
193.318377275231802315854489562
189.265267592673590498115346743
185.198595163199549146356044055
181.118604475850642252873964649
177.025541797419098705790033798
172.919655184801668069463083002
168.801194497840297390161340687
164.670411412658518088735177712
160.527559435502125946539042095
156.3728939170930423316884846
152.206672067505561475622177035
148.02915297157451714456682167
143.840597604845242831142329536
139.64126885007555301749080971
135.431431514300339558423218539
131.211352346469757253384463975
126.981300055672366699442142284
122.741545329955011052551295618
118.492360855751626909289852147
114.23402133793362872520727087
109.966803520494961610095474868
105.69098620788538961953328496
101.406850287006076465516329067
97.1146787498820236028416654696
92.8147567170264576562428100069
88.5073714615128059200112464121
84.1928124337704660127123424765
79.8713712871211645741281593184
75.5433419040733110652305630085
71.2090204233923872385855516832
66.8687052679660717006490354554
62.5226971734834832568576245128
58.1712992179486375393598431879
53.8148168520489499489702928583
49.4535579304003854431262340723
45.0878327436916534817096433111
40.7179540517506758833733782891
36.3442371175574179005145909881
31.9669997422280700226458443795
27.586562300996501478710006949
23.2032477802198778283281818462
18.8173818154363462008630420668
14.4292927305037445469661331988
10.0393115778493876996897345374
5.64777217986212519932875379084
1.25501117145905593070411100448
-3.13863195613947501200643313815
-7.53281481039167871623456925113
-11.9271920511366571443843277372
-16.321415342979596659129111894
-20.7151333063206794136831347582
-25.1079914669870401015100524389
-29.4996322044254967429160084604
-33.8896946984121146695557227734
-38.2778148742329190348327337556
-42.6636253462882492025394577647
-47.0467553600713441998150830542
-51.426830732469757779169668162
-55.8034737903361199817944523533
-60.1763033072725846263855552486
-64.5449344385710237742471036418
-68.9089786542486455478788408657
-73.2680436701162149870613974952
-77.6217333768134428474345637468
-81.9696477667433679454837483701
-86.3113828588346879993090403597
-90.6465306210579846529834941196
-94.9746788906186327989521583963
-99.2954112917458742403374576899
-103.608307150994062460626946085
-107.912941409968439534375749662
-112.208884535383978175106601
-116.495702426361801091777258913
-120.772956318863465055572471597
-125.040202687158956475876338487
-129.296993142219576179950206869
-133.542874326921979978627629389
-137.777387807944474073990318428
-142.000069964231225051602296333
-146.210451871894316687584535338
-150.40805918541755256049140926
-154.592412015019545758435215472
-158.76302480002693478806592433
-162.919406178101496705082631833
-167.061058850157471575367521987
-171.187479440797542101801194114
-175.298158354087602327743501418
-179.392579624481671581961635326
-183.470220762699034053034575377
-187.530552596345878165015313097
-191.573039105063338482109062514
-195.597137249972868835840780135
-199.60229679717825859443812227
-203.587960135071301313134006425
-207.553562085175089976145674254
-211.498529706245095678019554271
-215.422282091333533054529383901
-219.324230157506968039851312678
-223.203776427890619031008507458
-227.060314805695273774181093548
-230.893230339864118364205692293
-234.701898981956972926225553586
-238.485687333868365703556457193
-242.243952385953461326429571089
-245.976041245111990306775242562
-249.68129085235489732624491485
-253.359027689351318626673073096
-257.008567473424586829854499328
-260.629214840435107012145188369
-264.220263014955001158080013272
-267.780993467104216503630797179
-271.310675555380159742908384527
-274.808566154772660898674035588
-278.273909269412977875043021975
-281.705935628959396362860431207
-285.103862267872509993415701951
-288.466892086680209537127217891
-291.794213394275469213327563533
-295.0849994302288664537233677
-298.338407866032051380390742662
-301.553580284117702158182052139
-304.729641633425432624251958504
-307.865699660201187454238793234
-310.960844312629349161135938127
-314.01414711780152012887289353
-317.024660529423103666231743971
-319.991417244547698528520714327
-322.913429487509177743256478309
-325.789688259091301313807573641
-328.619162548833880720089580025
-331.400798508221838636382512657
-334.133518582337845851155533022
-336.816220597379299756749864095
-339.447776801244825251066929593
-342.027032854182661841332105342
-344.552806766261504849518036638
-347.023887778171648324218347586
-349.43903518158846100692349886
-351.796977075028887522533333604
-354.096409050802088845535191354
-356.335992808294475372672262635
-358.514354688433827003337629542
-360.630084123743098983676254686
-362.681731997917559793536671131
-364.667808908334228557162777145
-366.586783324324677115093973328
-368.437079633404920265965729218
-370.217076066952297138882579677
-371.925102496040961101347428696
-373.559438087285769664878532028
-375.118308807588668035269235336
-376.599884765620307439634644307
-378.002277376689168972732054059
-379.323536336335462691073105624
-380.561646386519860470305539416
-381.71452385663737858694154774
-382.780012959751045630864271084
-383.755881822381354619513544729
-384.639818223874647312614450912
-385.429425018770268382903585499
-386.122215212650428627482942474
-386.715606658639142643103400511
-387.206916337960017234677106309
-387.593354183699906043217581051
-387.872016402077647311184193882
-388.039878239991387410428916442
-388.093786141304665580457983929
-388.030449227100542708605495851
-387.846430026830169835334448302
-387.538134377723199582168484153
-387.101800398792109420803124752
-386.533486432986457283706519245
-385.829057836217819520940656235
-384.984172474696486470724380881
-383.994264771829260757529383411
-382.854528122253805452670329196
-381.559895462730917733070273818
-380.105017756723438245427629361
-378.48424011049859740604303145
-376.691575192182497863216819437
-374.720673569727550049713723273
-372.564790517163716458909084928
-370.216748758190049913331417878
-367.668896518820907924316138481
-364.913060142211959216120648292
-361.940490373529448753002150949
-358.741801243767879371962994197
-355.306900259604533425625182264
-351.624908329660961129477152427
-347.684067509959659193955962028
-343.471634211575829408977033085
-338.973754952683690508523548419
-334.175321016116279190985330206
-329.059797438091879364448283765
-323.609020528502311189096669648
-317.802956501711270987745233388
-311.619411627045685598501253949
-305.033681369417301260642241426
-298.018121957692501285206808352
-290.541622204397558091200288818
-282.568945461487519351417133462
-274.05990017473846233987756543
-264.968280748034140793026941918
-255.240495333233821423847945675
-244.813758657064384204698787109
-233.613667307014325343403748096
-221.550876264862568349706007388
-208.516429433409135003112513947
-194.375005710350029849364717981
-178.954806302297451446001147654
-162.031764350199506438602056581
-143.303572975618824750091395107
-122.344035945399104918892195129
-98.5154549054144662170588900327
-70.7784401975688323489181211966
-37.1937038749078512917535930441
6.90790118572274389003762438001
94.5183379749398166840354484392


==> anc/C2gS/C2gS3110.dat <==
# C2gS3110
9240.49395574948089275919469496
9235.22186647923524047376090912
9234.95695839772066313939705056
9234.68005591163655087480030767
9234.39071027668219909597974776
9234.08846299144091829988586494
9233.77284617841405703594206218
9233.44338303258736039986025523
9233.0995883427852497775694505
9232.74096909132627317306749796
9232.36702513775300305112915752
9231.97724999267082336589720596
9231.57113168799094391942509939
9231.14815375013200801868890437
9230.70779628299000575068756504
9230.24953716773582624109167992
9229.77285338674138348138858191
9229.27722247916626567179751972
9228.76212413595442801896076347
9228.22704194219139742122400337
9227.67146527495326744270033693
9227.09489136493555006570212038
9226.49682753027844069765670492
9225.87679359110054809277550492
9225.23432447331049542844006772
9224.56897301027938829286055928
9223.88031295092083629402676922
9223.1679421826323337625741216
9222.43148617739510620754796433
9221.67060166910116366906407232
9220.88498056986778492584299947
9220.07435413270183488872778036
9219.23849736737933938754543836
9218.37723371579902495311359906
9217.49043999234073482996464761
9216.57805159389862816974725201
9215.64006798325191688125898716
9214.67655844826881935603592587
9213.68766813809778487992911905
9212.67362437596837301207364677
9211.63474324648608975534197244
9210.57143645334374175290451287
9209.4842184411683557764441273
9208.37371377275845377435026912
9207.24066475022167615122339258
9206.08593926547682129862360886
9204.91053886221599588025578466
9203.71560698770976097894932588
9202.50243740875835087667791547
9201.27248276162220564098655229
9200.02736320088183757475799819
9198.76887510685691982651407981
9197.49899980543394539864434254
9196.21991224788761571885943272
9194.93398959151056494801965978
9193.64381961456723306407227387
9192.35220889123999191710650493
9191.06219064381994553038918213
9189.77703218039420489294079656
9188.50024181668155281710360186
9187.23557517045819729460238503
9185.98704070618764983882270835
9184.7589043960212921314082975
9183.55569335127217713616151416
9182.38219826579394585557602779
9181.24347449943706571692687654
9180.14484161593253050293809037
9179.09188117520568450050950957
9178.09043256529881380138378438
9177.14658664384303325785700803
9176.26667694344567931278000632
9175.45726817954428059137965763
9174.72514178333734490226775896
9174.07727816647299868580455794
9173.5208354084211505733334797
9173.06312404206332973745609837
9172.71157759822763431959266206
9172.47371855592964680013289485
9172.35711933224710366683168591
9172.36935793439189301592691511
9172.51796788702911517434432009
9172.81038204066162625637977453
9173.25386986243717450039201239
9173.85546780959168511189605952
9174.62190238852961089047842103
9175.55950550994441799726237103
9176.67412176315923027898931714
9177.97100725186102855430805069
9179.45471965954024431719507714
9181.12899924725206252301177805
9182.99664052990451300725748776
9185.05935443137155473377347711
9187.31762078465255799690800353
9189.7705311224871154516667671
9192.41562179783035827358806652
9195.24869758405341119761589188
9198.26364603341869437531329417
9201.45224302115589755689463792
9204.80395007329178368572101768
9208.30570427130795898951816312
9211.94170174782241992068913924
9215.69317603696072944000203979
9249.34578782764387879026710647
9260.94241279078934589217022099
9258.95261522725417740691855135
9248.19734928956202098875835615
9231.57178608405118866763522188
9210.93357492895980696375423588
9187.53639804995597040752647838
9162.25889731534134739240600173
9135.73469138907660964846981669
9108.4307435031498776836539411
9080.69692907683421527532242304
9052.7986490658773114256123799
9024.93900305880750316544744496
8997.27428597011269481763369484
8969.92507619102802466599357716
8942.98433150734201532226353195
8916.52340506802760647731317575
8890.59658507828548345682506705
8865.24456724504306499350453239
8840.49714298474485377675154052
8816.37530289953505116757180077
8792.89289853539320273805134122
8770.05796649737206249247988085
8747.87379170185347164429439729
8726.33976711707206719164465549
8705.452093319510616255076515
8685.20435094130719920433884551
8665.58797149989055450335360125
8646.59262643006478131060025278
8628.20654985555266521914433481
8610.41680737181919985666749135
8593.20952060131907305112316561
8576.57005533622486740118061198
8560.48317956387769727806045836
8544.93319647493025376655777509
8529.90405660791703770346890107
8515.37945253026014997695285222
8501.3428988518386197480479845
8487.77779988077029687010885692
8474.66750683712619468690566847
8461.99536621975260630789195549
8449.74476065934114753704095502
8437.89914337574520220978692256
8426.44206718016979015674538238
8415.35720881605571161402333038
8404.62838931051822796715464837
8394.23959090652225011189865145
8384.17497106092211275729547503
8374.41887392211906769358682112
8364.95583964101162618958454449
8355.77061181819851838762433923
8346.84814334746436438880976371
8338.17360087914368585334216024
8329.73236809595974952076976727
8321.51004796749741774612032077
8313.4924641268713791283116055
8305.66566149379365547414372069
8298.01590625162854559689751875
8290.52968527173307590280994334
8283.19370506606834150596869749
8275.99489033843959235604135089
8268.92038219553464479607578332
8261.95753607097375059608951007
8255.09391940868402990119327994
8248.31730914591930209314406253
8241.61568903103533327043035118
8234.97724680659363721577106885
8228.39037128441228400854672684
8221.84364933573126436922806782
8215.32586281664565470759745252
8208.82598544632448053878886174
8202.33317965322722254543366831
8195.83679340251066448949506369
8189.32635701604941961429833547
8182.79157999494216964133714383
8176.22234785301486552674222544
8169.60871896863799739198137581
8162.94092146112681714411334945
8156.20935009707307408030646337
8149.40456323114871691689814082
8142.51727978521245368054577579
8135.53837626892711158911892814
8128.4588838445489756066786727
8121.26998543807058465918186936
8113.96301289847783884731848974
8106.52944420651371393482572452
8098.96090073401824206303367761
8091.24914455463229764695928425
8083.38607580640637365372381951
8075.36373010664076382962935518
8067.17427601909669643379363617
8058.81001257355574588366699382
8050.2633668375644135926406486
8041.52689154007958650851590441
8032.59326274662641417180029447
8023.45527758549101409423142441
8014.10585202439457033097812459
8004.53801869703128141080676271
7994.74492477879886839180177743
7984.71982991100575499381120941
7974.45610417280250072628745498
7963.94722610005564781064629021
7953.18678075035898447461110525
7942.16845781335957733720573406
7930.8860497655631151556959496
7919.33345006877454119950604992
7907.50465141132510449178880459
7895.39374399123536269169926
7882.99491384046490548184699926
7870.30244118940326756399720892
7857.31069887076233675614532429
7844.01415076203824406777373125
7830.40735026571999062991925194
7816.48493882643269177690922219
7802.24164448421509820961987826
7787.67228046314380796012355381
7772.77174379453015140046031467
7757.53501397392997376048263456
7741.95715165122133090472245104
7726.03329735302034445172377665
7709.75867023672103472865902141
7693.12856687546077919998236504
7676.13836007332905492978981004
7658.7834977101532506298306305
7641.05950161521151946397217336
7622.96196646923883794764768139
7604.48655873410859549050941887
7585.62901560958812573487283305
7566.38514401658257241849068096
7546.75081960629733127104849211
7526.72198579476500182168319493
7506.29465282219829902706412241
7485.4648968366456976928243834
7464.22885900144169904872065236
7442.58274462595850744540478101
7420.5228223191805771758404465
7398.04542316563792814768679789
7375.14693992324832962574670865
7351.82382624263241022073498376
7328.07259590747946784534027066
7303.889822095555224876785668
7279.27213665995600175776348384
7254.2162294302267682187143667
7228.7188475329732775633198306
7202.77679473161099913568141719
7176.38693078490584095900441316
7149.54617082397370296278552522
7122.25148474741772606987666177
7094.49989663429370901268581623
7066.2884841746055587905516939
7037.61437811704382821254713795
7008.4747617336913813070248312
6978.86687030143102112019636894
6948.78799059980052134766524158
6918.23546042505093033820599417
6887.20666812017427041342190248
6855.69905212067684443809223858
6823.71010051588429254753885812
6791.23735062557432238427182734
6758.27838859174267369717093748
6724.83084898531738036833023615
6690.89241442764576757715655388
6656.46081522658787666876875616
6621.53382902705915319785367574
6586.10928047587427245307137158
6550.18504090075291946132583792
6513.75902800335719500264462498
6476.82920556623909355887926389
6439.39358317358520144536128918
6401.45021594565440175778080224
6362.99720428681295538579329895
6324.03269364707986243901970776
6284.55487429710390430460689706
6244.56198111650223158495813477
6204.05229339549880580579661713
6163.02413464980943158234149342
6121.47587244872853952577170593
6079.40591825638130731056009696
6036.81272728611314586992575171
5993.69479836799703863408540267
5950.05067382944771320694684863
5905.87893938894015617713400247
5861.17822406283856233101171786
5815.9472000853504490116994682
5770.18458284162937457776194182
5723.8891308140584868988785291
5677.05964554175600385227816011
5629.69497159335270336804677579
5581.79399655310058649304940834
5533.35565102038108426559979422
5484.37890862269051928401528098
5434.86278604219001740558462469
5384.80634305591670607053723027
5334.20868258976284572290097318
5283.06895078633953250851389047
5231.38633708685179710532609665
5179.1600743271223198691511134
5126.38943884791160062624005341
5073.0737506196932770905643739
5019.21237338205439425001012691
4964.80471479790180395080015256
4909.850226622667535725792484
4854.34840488871794372363355425
4798.29879010518371815724907379
4741.70096747344047149068831132
4684.55456711848258889011083417
4626.85926433644638937051784687
4568.61477985855239954302147461
4509.82088013175071780474682628
4450.47737761636806609595191862
4390.58413110107021290131361249
4330.14104603546903002564332596
4269.14807488071954303260118672
4207.60521747846897854585596866
4145.51252143853702964162012237
4082.87008254572438347355025871
4019.67804518616501471199079375
3955.9366027936568775678631894
3891.64599831642546299296943632
3826.806524704795262757646339
3761.41852542026553703471741408
3695.48239496650895738800830073
3628.99857944283473531027359912
3561.96757712068179255878099705
3494.38993904373243075879988454
3426.26626965226286387764758132
3357.59722743237394069416268225
3288.38352559077346063563577566
3218.6259327558107336966284954
3148.32527370549451518879361873
3077.4824301232572238261996889
3006.09834138226149580525781224
2934.17400535907971065448464474
2861.71047927761322340322066398
2788.7088805841557331476408008
2715.17038785454459616224763258
2641.09624173438504309517261855
2566.48774591337528059851067255
2491.34626813480544975796072118
2415.67324124135048472901896767
2339.4701642583261793469876865
2262.73860351562934833414335304
2185.48019380963699161706302418
2107.69663960639597158750190793
2029.38971628749403868673643489
1950.56127144006524423857145171
1871.21322619244802437294627653
1791.34757659708269881321768773
1710.96639506230698788058004179
1630.07183183478360670220113722
1548.66611653437325630756038101
1466.75155974334961957679338486
1384.33055465194052287556431556
1301.40557876227149420675491263
1217.97919565288480504456590211
1134.0540568061090127972340203
1049.63290350066133040174330278
964.718568771978165875452651065
879.313979442888246932035369884
793.422158227368247097696790165
707.046225910253158931846356394
620.189403605913243438559590674
532.855015099056678845357660746
445.046489270972525058949288127
356.767362614692835379320964086
268.021281842726244958069560283
178.812006591198746892568314108
89.1434122244312762338616509951
-0.980507255811148833859833630807
-91.5556361919468882278986807417
-182.577734138400052135621766453
-274.042432610692624220328230834
-365.945231710623168077949188153
-458.28149662207540956035977192
-551.046453971709847996425950451
-644.235188048483658960740541559
-737.842636875617269625843933675
-831.863588128278777054097239971
-926.292674889888396299943971863
-1021.12437123955280992151397465
-1116.35298766272195898216661079
-1211.97266627671664667459608597
-1307.97737586230234906209215368
-1404.36090669198071017927122993
-1501.11686514513303032743948038
-1598.23866809957713221112780157
-1695.71953708848759272471220427
-1793.55249221097650957350364309
-1891.73034578393452797806639952
-1990.24569572198630111266493134
-2089.09091863161711045736369897
-2188.25816260467390489981176963
-2287.73933969553003726044399131
-2387.52611806522358526154605116
-2487.60991377482899559219933603
-2587.981882209195047496974373
-2688.63290911097241672392522477
-2789.55360120355445364946035034
-2890.73427638015753174998726296
-2992.16495343476410412540722725
-3093.83534130903324733711495963
-3195.73482782753989808302278438
-3297.85246789182413014072139221
-3400.17697110170350446120107745
-3502.69668877011135651515158875
-3605.39960029535710085054546996
-3708.27329885214495403137557041
-3811.30497635991693202452685363
-3914.48140768408470627519039739
-4017.7889340224609334500969359
-4121.21344542566967580113939372
-4224.74036239648052718016657621
-4328.35461650884211421395917204
-4432.04062998285448488535408842
-4535.78229414697951787991713718
-4639.56294671340266379125929665
-4743.36534778658209445058154491
-4847.17165451860136167262239097
-4950.963394317921567516556553
-5054.72143651044458532873645134
-5158.4259623433780339814143981
-5262.05643321315466433173857207
-5365.59155698851270355562350786
-5469.00925228868723285798353412
-5572.28661056438053017518985344
-5675.3998558156412873080519939
-5778.32430176584146707208060566
-5881.03430629442852219589469901
-5983.50322291286053859826624266
-6085.70334904788755867728450337
-6187.60587087387908927411488241
-6289.18080441093642871780269032
-6390.39693257774999231274289911
-6491.22173785720116292360679164
-6591.62133019814659677860923809
-6691.56036973817915899052582166
-6791.00198388887960989566962112
-6889.90767827651734984579308027
-6988.23724097658742473365590986
-7085.94863941912741406886536206
-7182.99790927244591282512170698
-7279.33903453455434854249150778
-7374.92381797287193956903350653
-7469.70174095208506713136883605
-7563.61981157552763238079374529
-7656.62239993491992936066950721
-7748.65105911417807466485272497
-7839.64433042222820372404135712
-7929.53753113370190348073623818
-8018.26252279073196803365804186
-8105.74745785864978481337372477
-8191.9165022270210819617553906
-8276.6895306977033934143448947
-8359.9817921944812130986146517
-8441.70354095344363450163964363
-8521.75962939636386720938433488
-8600.04905773473082664152349753
-8676.46447457990396771658879442
-8750.89162192062631829515673003
-8823.20871674251121864330234723
-8893.28576026737334586967238697
-8960.98376423618925274849823575
-9026.15388178866138719177724438
-9088.63642822970372694516309636
-9148.25977422307765337894745341
-9204.83909059247857953131517067
-9258.1749197828216737224028786
-9308.05154393447843512121663031
-9354.23511318292507583417647386
-9396.47148986264877327459824187
-9434.4837542980376036169392163
-9467.96930517627430740233149627
-9496.59647126651830841133455292
-9520.00053031185740696381303063
-9537.77900366706712735882014852
-9549.48605943751638279612518508
-9554.62580931012653132763419619
-9552.64422039144471129870303867
-9542.91927653826368998284473229
-9524.74890406454088985819179241
-9497.33600957243356401258657304
-9459.76974037184038762851967228
-9411.0017351658919974052110227
-9349.81562784705683642968894655
-9274.78730765130065120795573937
-9184.23226820177429028609687392
-9076.13452405068651520052208793
-8948.04854553521825751415916433
-8796.96053948031558726397074246
-8619.08636993694248469206428324
-8409.56669450471409349720752867
-8161.98710107059759021725521988
-7867.5819931842304107505249404
-7513.82211746654921459811691262
-7081.67537782933467682917298884
-6539.59011286889771817387226466
-5827.51180602815480432851760717
-4797.08527540004943779307568054
-2328.4298836058240473827201547


==> anc/C2gS/C2gS3120.dat <==
# C2gS3120
-570.747441346063608692182077223
-570.658337823219285018118225252
-570.654460222622886219528175782
-570.650453478091991128946853975
-570.64631654958755467577466619
-570.642048726882029581996409101
-570.637649668930542352374329476
-570.633119446295319519402382326
-570.628458586802955390336007598
-570.623668124621133401759252041
-570.618749652948395766007183373
-570.613705380517458710596008354
-570.608538192119346510765508499
-570.603251713362214458531340475
-570.597850379885090749229197127
-570.592339511252825484117427499
-570.586725389764220233198062296
-570.581015344410545191705229452
-570.575217840226346364827502807
-570.569342573278507513727231947
-570.563400571542856941053530276
-570.557404301920084227944977843
-570.551367783644233305455939455
-570.545306708337431606889298568
-570.539238566963655056345608242
-570.533182783932057935899599558
-570.527160858596545332490322854
-570.521196514392650830863890757
-570.515315855845206555580574259
-570.509547533670545368892323453
-570.503922918184829849717380254
-570.498476281215317960198275672
-570.493244986693693385331263694
-570.488269690089735262850273835
-570.483594546819286372248986691
-570.479267429732392567440843796
-570.475340155755303588224134966
-570.471868721723403022893166876
-570.468913549400712123155974029
-570.466539739635009865079837892
-570.464817335545434319914778342
-570.463821594581265461828475255
-570.463633269226008283869568355
-570.464338896049453589411926963
-570.466031092731634106386274174
-570.468808862596045111843869349
-570.472777906094680293711969761
-570.478050938583855311190421979
-570.484748013616957708486206343
-570.49299685085767388683974203
-570.502933167584403850806165856
-570.514701012612989345486970805
-570.528453101310067263844274541
-570.544351150202849208017553009
-570.562566209512472189344944721
-570.583278991746844789300165929
-570.606680194284743219995355677
-570.632970813665452025633476362
-570.662362449067207287101544436
-570.69507759221286228383107126
-570.731349900682407574897823891
-570.771424451339177393473942995
-570.81555797028980046749865979
-570.864019035497358913053065378
-570.917088247853086709031522337
-570.975058366184698742167907331
-571.03823440133968527601751668
-571.106933664130409200645508489
-571.181485761565578996367919425
-571.262232535420832797820804275
-571.349527936821190889844083476
-571.443737830121706229035249405
-571.545239718981733158718888023
-571.65442238713510657939441898
-571.771685445965752413850059085
-571.897438780608736294980129058
-572.032101885913739317055537048
-572.176103083235010097774691994
-572.329878608652910010373281076
-572.493871562891512824090188429
-572.668530712878937727807581118
-572.854309134607084906102891926
-573.051662686690369458060795111
-573.261048303804287734081968507
-573.482922099009713756851201905
-573.717737263843268372097745474
-573.965941754983405152595334182
-574.227975756291252595923295696
-574.504268905079547490964806846
-574.795237271586322909969141146
-575.101280080825543934871563898
-575.422776166256461738913184774
-575.760080145057180154698971974
-576.113518305203636523578484087
-576.483384195037860536623178629
-576.869933906550373428784212714
-577.273381044187872523933107983
-577.693891371610430462488072016
-578.131577129437250863102286076
-578.586491017603545286070653054
-579.05861983646080020585948366
-579.547877781134731205612584014
-584.57369957464774802864357113
-587.935259480708383738801745449
-590.354762737530466466510095274
-592.152463902687185674626306094
-593.503359488995704826996008983
-594.514908633337752125978779305
-595.258301940806002228760126214
-595.783307939365372167043678123
-596.126149473047944998440225115
-596.314031839693773776061912624
-596.367910207328841475093748374
-596.304264595159768158744796372
-596.136283768611330514658686172
-595.874680909402025293101651974
-595.52827115562818332436279168
-595.104390194592389396599449802
-594.609203843435709426704366986
-594.047941084079021130569707999
-593.425072229451714409590796471
-592.744447035734369264045099552
-592.009403096867864800678249858
-591.222851867144685570273421799
-590.38734761959532681781802741
-589.505143233027731373872722634
-588.578235701891072841355504682
-587.608403547452283678677534747
-586.597237788759158846966379891
-585.54616774920209202003533154
-584.456482689594106469525207523
-583.329350044288658602433559975
-582.165830873886261250914944986
-580.966893023052677817510228854
-579.733422375218554780782309667
-578.466232520452058729972772447
-577.166073093468222524088391654
-575.833636991774131415771218959
-574.469566646523173377493961324
-573.074459488639511191832144144
-571.648872728564376213303950535
-570.193327548337491835660338842
-568.708312788712323783980737151
-567.194288200878682022081480807
-565.651687321557862860430894406
-564.080920021294740238881825251
-562.482374768343425672434563629
-560.856420644346949483041880752
-559.203409142822415381818805164
-557.523675777101290505025859695
-555.817541520694944077890793899
-554.085314099940919589302677263
-552.327289156140356952292547928
-550.543751292143635819383773339
-548.734975016415900342889993543
-546.901225595964171496347235955
-545.042759828089923239194143758
-543.159826739709385154746133112
-541.25266822192857890568965813
-539.32151960664629021668900975
-537.366610191164976227794281659
-535.388163716099510891493765286
-533.386398801271945703359748437
-531.361529343754670167435335382
-529.313764881763964400312854282
-527.243310927702005031539771328
-525.150369273290306420946699636
-523.035138269424860666339679182
-520.897813083107330200028262603
-518.738585933562786954086161991
-516.557646309438593422176782876
-514.355181168787563008453733245
-512.131375123368482227692430924
-509.886410608645799241413108193
-507.620468040735506556718150159
-505.333725961423995455937215209
-503.026361172279218289791233612
-500.698548858777365737240124556
-498.350462705282143460601726498
-495.982275001636474394464536757
-493.594156742057059195260529267
-491.186277716959820946370842266
-488.758806598288070363507598046
-486.31191101886457630001496595
-483.84575764624301564761187798
-481.360512251492979280156343141
-478.856339773315360282254638951
-476.333404377851134704429542448
-473.791869514515897777643045863
-471.231897968164715342817545437
-468.653651907866602795794583421
-466.057292932544995503387422195
-463.442982113719696810057679054
-460.810880035566778531715556782
-458.161146832495582148925780472
-455.493942224426163990403736102
-452.809425549936098851817744129
-450.107755797432373188196690418
-447.389091634492044163489199587
-444.653591435504309303636888253
-441.901413307736528780765434641
-439.132715115937483430329155058
-436.347654505582659893267799634
-433.546388924858560746786275091
-430.729075645475879846201502573
-427.895871782394805082784924687
-425.046934312539661505611586154
-422.182420092574541237436046939
-419.302485875806441158240980308
-416.407288328277707160163247016
-413.49698404410523062704136432
-410.571729560119827550916210816
-407.631681369855525100082452435
-404.676995936935058795871462619
-401.707829707894722348456211657
-398.724339124488790344703414121
-395.726680635511031960588907834
-392.715010708168333981973277965
-389.689485839039137501860383783
-386.650262564647249961848936855
-383.597497471679609232904796609
-380.531347206874736851204220327
-377.451968486606912050935553788
-374.35951810618951653140510265
-371.254152948919532489773778047
-368.136029994883814660111431571
-365.005306329546492958462472748
-361.862139152135688530424650891
-358.706685783846635816911617368
-355.53910367587729052420143583
-352.359550417311562432132090619
-349.168183742864437579827547964
-345.965161540502441727597012126
-342.750641858952141682885711538
-339.524782915108679021821913098
-336.287743101355678179520999034
-333.03968099280726435793223857
-329.780755354482363014093040189
-326.511125148420928895014938967
-323.230949540751265955208531883
-319.940387908717147514219324526
-316.639599847673026360961024363
-313.328745178055235041618291396
-310.007983952336715293080169898
-306.677476461972480668256748321
-303.337383244342706144929263883
-299.987865089700051344726792126
-296.629083048127558459413109903
-293.261198436513220742219359672
-289.884372845547091226893304738
-286.498768146746593033463795235
-283.1045464995155011401014159
-279.701870358241889857043708893
-276.290902479440179516682483211
-272.871805928942269247712230464
-269.444744089142609347450444471
-266.009880666301945981145426917
-262.567379697914362050709032099
-259.117405560142140469227768582
-255.660122975322889180509606432
-252.195697019553290547634192276
-248.724293130353770714971795148
-245.24607711441832677684259326
-241.761215155453700651262045111
-238.269873822112048081056027683
-234.772220076021218820548917396
-231.268421279916739497125011326
-227.758645205879573574128394863
-224.243060043683723021843604767
-220.721834409257733488386889352
-217.195137353264168737208849528
-213.663138369801130689552321428
-210.126007405229918406476253365
-206.583914867132942613610569021
-203.03703163340604177916646545
-199.485529061489381186393604071
-195.929578997741157797349041851
-192.36935378695838090370657939
-188.805026282049051536419526775
-185.236769853860122308659267405
-181.664758401165683759657918049
-178.089166360819893329277093998
-174.510168718079238816627471886
-170.927941017098809566791279076
-167.342659371607335706879104276
-163.754500475765848548588415389
-160.163641615214913834321013404
-156.57026067831549388571031693
-152.974536167588604987715056248
-149.37664721135905259146900078
-145.776773575608649240650705941
-142.175095676044448627698731022
-138.571794590387663988898338213
-134.967052070889080285178650699
-131.361050557076917435334932642
-127.75397318874325643045252713
-124.146003819175301636090514441
-120.537327028637921169505607463
-116.928128138114083124088580386
-113.318593223309988817843638354
-109.708909128931895397535731857
-106.099263483241819280653821708
-102.489844712899519324897146421
-98.880842058098374557050681519
-95.272445588002996064284722633
-91.6648462164966465629860872548
-88.0582357182467845432751813847
-84.4528067450973030903765437679
-80.8487528427962968757077887294
-77.2462684680684647802378372309
-73.6455490060415405711571743313
-70.0467907880364404335212838097
-66.4501911097311244181578699
-62.8559482497084894873507851754
-59.264261488398945328118712539
-55.675331127428670993985379661
-52.0893585093849112932612910465
-48.5065460380100472583467576442
-44.9270971988365656313643784068
-41.351216580275458744770183417
-37.779109895171009154784968156
-34.210984002835353630813592609
-30.6470469315766793847613565779
-27.0875079017353825507501668741
-23.5325773492430157520756686846
-19.9824669497193690181286891917
-16.4373896431235672877480011499
-12.8975596589756292566986752127
-9.36319254216551744957787502657
-5.83450517936731923177713103638
-2.31171582607683419733827852919
1.20495586570849378978100628641
4.71528881914767035549992584991
8.21906050353191955932633617734
11.7160469045570250756221237949
15.2060224938703555437198732598
18.688760197869866480776873528
22.1640313657315154849739147713
25.6316057366406338501740813714
29.0912514062018642514239099835
32.5427347920012988184435094218
35.9858205982934325489984829204
39.4202717797844813584920929026
42.8458495044824997161598440027
46.262313115583567240342078695
49.6694200923620941232059667953
53.0669260100320189761165667926
56.4545844985443366064759785024
59.8321472002849941484145308806
63.199363726635728471400277166
66.5559816133588822726322468061
69.9017462747656268885986755408
73.2364009566253325685878457027
76.5596866877720574138689012506
79.8713422303622698055835217662
83.171104028735971035096259309
86.4587061568313398154017019051
89.7338802641008728600133654748
92.9963555198747398784472703404
96.2458585561147008838830563919
99.482113408499441957068513565
102.704841455779565438551003325
105.913761357337714333240406577
109.108588988886410403263861929
112.289037376233132346990748995
115.454816627038945376609372829
118.605633860493606544515104054
121.741193134826500780720518965
124.861195372568999507784243839
127.965338283479864825406399841
131.053316285041134681977777086
134.124820420427504335206409503
137.179538273847551917927617977
140.217153883150225167774089339
143.237347649584795293716057445
146.239796244596974231527307367
149.224172513538063524304196505
152.190145376157835629244566872
155.137379723745318887726097271
158.065536312774741272674666034
160.974271654906559050754086715
163.863237903185726348466734868
166.732082734271119774025252059
169.580449226521285815013158823
172.407975733752392201425090575
175.214295754474399463148579039
177.999037796400984109425111635
180.761825236017595448363527992
183.502276172980165619966915995
186.220003279104364514149151996
188.914613641691841099938367275
191.585708600925558747505467886
194.232883581051047606461831976
196.855727915044089524328858647
199.453824662447941600099904269
202.026750420044607655849791768
204.574075125004789525519667318
207.095361850139890677759517664
209.590166590856692781401601059
212.058038043390960844808675141
214.498517373870122939677182234
216.911137977727172519860014002
219.295425228957897809893703916
221.650896218681281685867827808
223.977059482428248532913467099
226.273414715546655229339457901
228.539452476070305071524310353
230.774653874356557223083333919
232.978490248750536510302156903
235.150422826483717957363847701
237.289902368960435626507049083
239.39636880052728028544817502
241.469250819757001346138867175
243.507965492209969150655023306
245.511917823561990334096362778
247.48050031190675489634947312
249.413092477953822500839105654
251.309060371748154376209643249
253.167756054434018019897314386
254.988517053473802314867227305
256.770665789609953248193788489
258.513508973724840509058039178
260.216336971607737044555682125
261.8784231344789442941581476
263.499023092946977114054407874
265.077374011884009867801206538
266.612693803495653945896794339
268.104180295631534081974482353
269.55101035213074305737385811
270.952338941718471270499521843
272.30729815166397853869086394
273.614996142072259706118500197
274.874516036308464445603636853
276.084914742641060771015705567
277.245221701731982407009926185
278.354437554093986566303125332
279.411532721070789816303775335
280.415445892266941739463021712
281.365082411653462115469178159
282.25931255379237988339583019
283.096969680747382745621536436
283.876848269266015770456778908
284.597701796716448305437016712
285.258240473021589976319590387
285.857128804435318570729046955
286.392982973426525190723957798
286.86436801714940942709293821
287.269794784951133727557854853
287.607716653063173557671228269
287.87652597199642017183285224
288.074550219160247037742398874
288.200047825790637380818501871
288.251203643328723943514226115
288.226124009851190291566260644
288.122831371913153118044206817
287.939258411096513927623415623
287.673241617510548253422186516
287.322514244282940336910745762
286.884698567485223844169782378
286.357297364684028813401568417
285.737684512064412000149575307
285.023094584422163796205068255
284.210611323758792286892026725
283.297154820102031479866610968
282.279467221723529407460957837
281.154096760137004628650552419
279.9173798368736671371775645
278.565420872442175297586573524
277.094069561031830371416292828
275.498895104758030099344547358
273.775156915132373495029647881
271.917771162454477435540508709
269.921272420012751724622223014
267.779769481416629444941417866
265.486894215405242551811096703
263.035742048622224700203108832
260.41880231327281254610335554
257.627876235764965395138763109
254.65397973573415920338896762
251.487227397279343206575439937
248.116692886455282754095321368
244.530239604811868456831749652
240.714313314799683161660493611
236.653685586248615272632019758
232.331132786739563910127029007
227.727029327945967225641241772
222.81882493896710961314000524
217.580362121756939514523009927
211.980968651925862104707063277
205.984225674034388633122252214
199.54625469026405926277001922
192.613267301821820320877095436
185.117940461523935278131191964
176.97383092706035056833258129
168.066321532245796950956744798
158.236967303597217607847164054
147.254012705612869805050806125
134.749803376226064192563677991
120.061341187031655469879406453
101.667081040595545434214077539
70.3282645836524247137114793092


==> anc/C2gS/C2gS3210.dat <==
# C2gS3210
-266.346946284501162861910724399
-267.032658066808369804940836193
-267.073221585062876713461755644
-267.116069190891941127855479047
-267.161320551431653057854028382
-267.209100899111712393698417542
-267.259541233110748661653429413
-267.312778523045972199147333418
-267.368955914368540354587776016
-267.428222934865367556104756671
-267.490735701591439624079512786
-267.556657127473622847480292143
-267.626157126737083051866856252
-267.699412818208328938434720354
-267.776608725444131336594759307
-267.857936972522694363538463026
-267.943597474211999919237434516
-268.033798119099733908315549567
-268.128754944129139034789435914
-268.228692298835021891990422952
-268.333842997413459020890788242
-268.444448456586978113257535889
-268.560758817043612383197058902
-268.683033046032712347659558709
-268.811539018492225503504206751
-268.9465535738608018924458475
-269.088362545493043620588890278
-269.237260759346995623083796979
-269.393551998349101067751881148
-269.557548928562873343814536052
-269.729572982993058545655299398
-269.909954198546712602008893459
-270.099031001346084041784685451
-270.297149935245229311047055351
-270.504665328042721151163965943
-270.721938889506559823332256108
-270.949339234934484136447849542
-271.18724132756344712992941822
-271.436025832716351460754194012
-271.696078376132672410673267792
-271.967788698472953188822345607
-272.251549697516164208236969999
-272.547756349084633378853356339
-272.856804497234997245332335747
-273.17908950374700491347330119
-273.515004746426967724773799434
-273.864939955221492710888576137
-274.229279374612578958335737399
-274.608399740240356659107689322
-275.002668057178372332936741007
-275.412439166772586358309586683
-275.838053088453975249259960674
-276.279832122451315377565779766
-276.738077698871596245962428336
-277.213066958187603923709502957
-277.705049047783442294992923454
-278.214241118867993864351169898
-278.740824007783479218634680427
-279.284937585522404376441673295
-279.846675759133565609016481925
-280.426081108660016803673437337
-281.023139143324031716771460025
-281.637772160872689667293448608
-282.269832694341008792727446103
-282.919096530997546015926775528
-283.585255288931966278491943521
-284.267908537649154247721911908
-284.966555450176030296890832062
-285.680585975593622877272491956
-286.409271522608797200079674343
-287.151755146810487544808796925
-287.907041236650063335848287278
-288.673984695983004165468711425
-289.451279624250567419339845069
-290.237447499109645169053438755
-291.030824870583447697780429094
-291.829550580654837663567975164
-292.631552527710761540969168266
-293.434534001425777709100969484
-294.23595962060333956343297175
-295.033040914235928320841691812
-295.822721594662243931714033546
-296.601662581256223978824427944
-297.366226843644840083707094297
-298.11246414508638890991587319
-298.836095779415364361144863835
-299.53249940894009141160041229
-300.196694125929203555367381077
-300.823325876903405391105171594
-301.406653406915315384795476393
-301.940534900400938766061983872
-302.418415516060355174518712439
-302.833316035599022691177949564
-303.177822870045464300920572076
-303.444079692747086820349338991
-303.6237809950002273353758637
-303.708167888530217080106932942
-303.688026508603212870247539932
-303.553689402281263375762523993
-303.295040318031092246547054665
-302.901522845309110306836896794
-302.362153385540705776704537733
-289.308487646465880800781458762
-272.432680398097347637780702954
-255.135478898379893985405748875
-238.344915354629061069657630065
-222.364138471110000349707291785
-207.281531481207420470368299514
-193.100431042342262897721192189
-179.78857804512028622618263388
-167.299208811185165385752682625
-155.58068053788327990076813111
-144.581013056656150349571320362
-134.250026729036115115388734206
-124.540293187746065918731138045
-115.407484825560258256605583978
-106.810417923334607796204165523
-98.7109426761710488012732527759
-91.0737614522449241843692496574
-83.8662188502089508557587660464
-77.0580867740892361279581218491
-70.6213565823329494210906053057
-64.5300441798797224446380513677
-58.7600104868747950991008803619
-53.288797830250992311643962138
-48.0954817968281404112095555373
-43.1605375814196367669218134173
-38.4657196443642602933502051718
-33.9939534345861558516080934167
-29.7292379636619746500415100579
-25.656558090797937434633675456
-21.7618054733386144947394467434
-18.0317072382871291101241629325
-14.4537615294536864211325205592
-11.0161791781437149463988717845
-7.70783083082914449309746464996
-4.51819894437519855943039907948
-1.43733412819958601510632499589
1.54418462631519477828268652988
4.43528623510457638827402756448
7.24444068811464884870841851365
9.97968941067050563328303059184
12.6486731004429530907534580407
15.2586572890775023726972897577
17.816555849614078423561723378
20.3289526463153512562832898051
22.8021215019970257556661044627
25.2420446390305283795574287082
27.6544297335323168585078210213
30.0447257075733194711859117196
32.4181373712841015968566087977
34.7796390152772087325535220559
37.1339870436679267175050997522
39.4857317289839320942471360014
41.8392281622703658235433635917
44.1986464645960327779583987702
46.5679813198412861139904258321
48.9510608830053339140664401922
51.3515551132289633590840257452
53.7729835762172353105474568763
56.2187227567038141610008772766
58.6920129179703269599420951269
61.1959645421733100561236479587
63.7335643822965692442116517271
66.3076811539018921751551820844
68.9210708924641555789211446561
71.5763819999199396368895150575
74.2761600021071057608607620903
77.0228520370046257036279274603
79.8188110920780191561371550915
82.666300007579030520423679456
85.5674952613235606866957912203
88.5244905492659747032284275573
91.539300175088832641916831251
94.6138622610242526055696122346
97.7500417912070807863369947669
100.94963349802240106867271156
104.214364601143151837021567295
107.545897408251010566487085125
110.945831785789240428587755775
114.415707507504473268014086102
117.957006487990588145258128832
121.571154907947583252319669694
125.259525237407716999178183054
129.023438162756685797302140134
132.864164422986032505813880132
136.782926560251471033583863539
140.780900589477776097170753029
144.859217591441976912125055681
149.018965233480685539640273989
153.261189221702559334323216497
157.586894688341395441560288983
161.997047517657596883184143471
166.492575613584291971112023531
171.074370112117918993816397412
175.743286541270410795000146152
180.500145931230139112530211982
185.345735877220511891202869325
190.280811557397650016133103726
195.306096707991072895279402919
200.422284557763035627301900823
205.630038723742388816785932922
210.929994070076938316500088396
216.322757531743682003524155349
221.808908904758457888598753961
227.389001604434959878318633537
233.063563393157311619318826183
238.833097079050018584830186881
244.698081186853760531790467298
250.658970602244787474339848785
256.716197190769316787665540371
262.870170392501996597135518118
269.121277793478923920198821908
275.469885674900628940686079796
281.916339541048622495784798506
288.460964626810333287101470576
295.104066385661331721435355111
301.845930958910460835701687914
308.686825626972697401013928854
315.626999243396086609712908139
322.666682652332781932295582923
329.806089090109938702754708766
337.045414571523826530156579384
344.384838261449921615651800751
351.824522832332803741726962689
359.364614808092310102819637976
367.005244894956492424512770243
374.746528299707394743566825953
382.588565035802432676480658738
390.531440217812132528714387541
398.575224344594106963987588964
406.719973571603334786114441757
414.965729972720011801492858123
423.312521791958388012412526525
431.760363685403047689362846703
440.309256953702970922315536267
448.959189765438389126612732576
457.710137371660866844786892876
466.56206231189316508558194361
475.514914611862227096426649762
484.568631973226038086795563069
493.723139955543110536598076154
502.978352150721903024059777808
512.334170350176561690811346983
521.790484704904950101883562629
531.347173878694977676592661957
541.004105194655723014681614998
550.761134775260751793496734917
560.618107676082326359221857942
570.57485801338687389682233697
580.63120908575410159616808137
590.786973489874501150015898489
601.0419532306726529165183704
611.395939825896704864043187359
621.848714405307646634853639278
632.400047804595509256205291905
643.049700654143381550631155781
653.797423462754131287522270701
664.642956696448939433347447015
675.586030852441187033140792903
686.626366528383864459802098212
697.763674486983490761621434742
708.997655716068525938156188013
720.328001484195421014881602854
731.754393391870770087915696409
743.276503418463495845398402279
754.893993964876606639817033874
766.606517892043800580155577836
778.413718555312052298868587873
790.315229834767293336563163313
802.31067616155638010942719929
814.399672540254727113703541594
826.581824567325260590266446877
838.856728445710712792892655469
851.223970995597722989680263579
863.683129661387732315375506074
876.233772514906249727002650859
888.875458254878719930787819926
901.607736202697935755033882423
914.430146294504701712333544087
927.342219069600267243201717245
940.343475655205902313263998203
953.433427747581879719554945066
966.611577589515052828428019973
979.877417944181169794387724639
993.230432065385040956674631137
1006.67009366417867051273371007
1020.19586687185447222104757755
1033.80720619930770733793468284
1047.50355649275930683241205244
1061.28435288582726476924842346
1075.14902074793181124233908144
1089.09697562901658702816200997
1103.12762320056504386211785077
1117.24035919288827955895094488
1131.43456932865748172228186414
1145.7096292526510931077659157
1160.06490445768372136978254685
1174.49975020668069143297894462
1189.01351145085897552712109483
1203.60552274397202937532754098
1218.27510815257280841909059852
1233.02158116224593049328419565
1247.84424457975658612175452799
1262.74239043106036956514016586
1277.71529985511470776642436186
1292.76224299342899511644115475
1307.88247887528689405947718248
1323.07525529857052937175968999
1338.33980870611248168810316251
1353.67536405749756754681191553
1369.08113469623237268522939563
1384.55632221219637614037211573
1400.10011629928425824415156469
1415.71169460814461894805093621
1431.39022259391583689126975908
1447.13485335885516677024378589
1462.94472748975239509482686819
1478.81897289001444421302526891
1494.75670460630222308283339786
1510.7570246495957618192161942
1526.81902181055822629689392123
1542.94177146906377936720295807
1559.12433539774842641603909506
1575.36576155943694443102166045
1591.66508389829273432520969041
1608.02132212453094429930927433
1624.43348149252847524866448516
1640.90055257215748474983489431
1657.42151101316174044948841298
1673.99531730238762248003194548
1690.6209165136737228508584469
1707.29723805019482182758512754
1724.02319537904752048727398672
1740.79768575785595740140701359
1757.61958995316681727189308585
1774.48777195039323083434978559
1791.40107865505714787173117176
1808.35833958506931702310536109
1825.3583665537751042738427043
1842.39995334348300231516022411
1859.48187536918079971134839313
1876.60288933213196487672261886
1893.7617328630318265238687102
1910.95712415438956909499478995
1928.1877615817878765234676658
1945.45232331365721636533827284
1962.74946690918622271125165761
1980.07782890397337196617058877
1997.43602438300810985437769584
2014.82264654055173765349740812
2032.23626622646965478837134998
2049.67543147854693477134073714
2067.1386670402986302227883907
2084.62447386376460526157788636
2102.13132859675602127671188444
2119.65768305399679260776468128
2137.20196367157831553996899675
2154.76257094411948650501450342
2172.33787884399638806528867851
2189.92623422197695375226499508
2207.52595618856533937409702898
2225.13533547532853748870285143
2242.75263377544387564989335217
2260.37608306267033340767635091
2278.00388488790898634342718869
2295.63420965247821839086232514
2313.26519585718750876343514121
2330.89494932624946044274370769
2348.5215424050231471780882888
2366.14301313053265866953117591
2383.75736437365275115717220519
2401.36256295179858295115222516
2418.95653871089843829043363014
2436.53718357536691086814991345
2454.10235056473100756639635276
2471.64985277549280389182138164
2489.17746232673937771975441086
2506.68290926793349007870271411
2524.16388044723657243143902558
2541.61801833862869776028178603
2559.0429198259980112126947541
2576.43613494227420134201291509
2593.79516556157660169240346118
2611.11746404223698898265504772
2628.40043181843961766669102093
2645.64141793809599212428304757
2662.83771754443877632730735595
2679.98657029867748010084573764
2697.0851587409074948063452131
2714.13060658630297870687722041
2731.11997695345225313579609521
2748.05027052151093933534394864
2764.91842361265214541303521485
2781.72130619608362781025416233
2798.45571980967794043557601784
2815.11839539502199105934783607
2831.70599104143588858362122686
2848.21508963423611184037841031
2864.64219640222336002274727863
2880.98373635905931713201034107
2897.23605163285718497400504138
2913.39539867794624890226356882
2929.45794536237878801931108058
2945.41976792432596995501970006
2961.27684779005539303527104908
2977.02506824569381435259032498
2992.66021095445120694476345752
3008.17795231041318477160371229
3023.57385961939423269377450646
3038.84338709667990312009878287
3053.98187167076758021754493888
3068.98452858143747079090920755
3083.84644675964252075310959243
3098.56258397579173408890853067
3113.12776174200896493128498059
3127.53665995287097869310109406
3141.78381124795589543764944167
3155.86359507825653587324692493
3169.77023145712210181887520951
3183.49777437487423076697688332
3197.0401048545865799303122151
3210.39092362470596930101811184
3223.54374338221122771082746987
3236.49188061783471640476696543
3249.22844697249024753092361408
3261.7463400914363724768265622
3274.0382339398294325367011093
3286.09656854015661121183030847
3297.91353908855191125550229699
3309.48108440314948363595210526
3320.79087465337596446534372857
3331.83429831437749363279170843
3342.60244828556222980761091714
3353.08610710645200585919874822
3363.2757311966048641577262999
3373.16143403921073145250942083
3382.73296821998049304339838161
3391.9797062240351683537337425
3400.89061988353129236246444938
3409.45425835758625184493924226
3417.65872451352594054146956925
3425.49164956437290146863993969
3432.9401658016010946208776208
3439.99087724424162699463898963
3446.62982800512653467249992159
3452.84246815204737076054453111
3458.61361681546235575445076591
3463.92742226461659143892614663
3468.76731863996196919525619402
3473.11597899088778771466446445
3476.95526422318172338221389986
3480.26616750935955329998508935
3483.02875365586702937874074835
3485.22209285277308710806509562
3486.82418815226100775962357759
3487.81189592995515769746709101
3488.16083847543637724258911855
3487.84530773220503033916484526
3486.83815905918653272821744077
3485.11069371114420332076210857
3482.63252852852170519703046533
3479.3714510814050555410908472
3475.29325821890228736939480577
3470.3615756235508335540077679
3464.53765554685214535298350416
3457.78014938955795973354022578
3450.04485116703388944308732568
3441.28440713784656804563419787
3431.44798593639866779477529209
3420.48090239076271131079089846
3408.32418676290172943746598954
3394.91408933828110683105901653
3380.18150800614418611083515387
3364.05132356320043423693877901
3346.44162374187406440747689692
3327.26279213424756424241217483
3306.41643187157513368904717057
3283.79408558789186152686632557
3259.27570207632088508352930618
3232.72778502646968074343528769
3204.00113867752590713838075573
3172.92809669404376760576339929
3139.31908035627583561992773522
3102.95827448732118621142848713
3063.59812525802718619106186347
3020.95223821247554955688443205
2974.68606260238479592710026489
2924.40444636247066413782888011
2869.63465784578333306031609683
2809.80265254623093937909197815
2744.1989362311827018533391058
2671.92776533818476600228756756
2591.82836862312768659118292744
2502.34637173934962728143988575
2401.30980441726420430285229991
2285.50365064676665551302678794
2149.75786375610653155018021729
1984.59675845664578673887736609
1767.80547668097651897936841834
1356.85477386960798601040632658


==> anc/C2gS/C2gS3220.dat <==
# C2gS3220
165.532176080620131460966235018
165.547080153805300797710925114
165.547952792852177834625632663
165.54887387831494622925728453
165.549845894119010031805661968
165.550871435237986025553133338
165.551953211307970644193235017
165.55309405023571019104649676
165.554296901785526135168907302
165.555564841128079453271892748
165.556901072332144973533468638
165.558308931778499044163100274
165.559791891472791741017917917
165.56135356223186794319037033
165.562997696715409192116650462
165.564728192271979106498144161
165.566549093565557601126026236
165.568464594945431156768029997
165.570479042518855377820007788
165.572596935882209096030317032
165.574822929462402963765255284
165.577161833416076070523572507
165.579618614029597488526339101
165.582198393558071350184019336
165.584906449436409328388629003
165.587748212790068223565643507
165.590729266167237551823475431
165.593855340408087227603890717
165.597132310560133220588632015
165.600566190741834024664298405
165.604163127849177585573094636
165.607929393992241867424439404
165.611871377540497677617603652
165.615995572646955328459696736
165.620308567112123376873918088
165.624817028439134961275946993
165.629527687921292951459031758
165.634447322592678127335715213
165.639582734861345071732694188
165.644940729632990068989639697
165.650528088720807452432128516
165.656351542324550943531845062
165.662417737348582248586706554
165.668733202314920764872030292
165.675304308613008814399574118
165.682137227813082693753844339
165.689237884754700880890014756
165.696611906106140768101409231
165.704264564074052379580214116
165.712200714925974444008367156
165.720424731971102758988908912
165.728940432627086301325074874
165.737750999182652158741248966
165.74685889284757147762231265
165.756265760662927234346055225
165.765972334825889681038504013
165.775978323964312961815589914
165.786282295877510291444097788
165.79688155124062653063846818
165.807771987751195002847474753
165.818947954177836689067708677
165.830402093752738736294646533
165.842125176331646911178672127
165.854105918727741215183187224
165.866330792609059131703511353
165.878783819333215352868320666
165.891446351078171986175468861
165.904296837613872120488543574
165.917310578046794091174984663
165.93045945685804159934046285
165.943711663545576039950651723
165.957031395172729805230527599
165.970378541118303198185799948
165.983708349318409134663646041
165.996971073286823548289389821
166.010111599198919067763576142
166.023069052324247332384417304
166.035776382094369389347049205
166.048159925095413326319299253
166.060138945278767058230417716
166.071625150687879594928201637
166.082522186003794857889710792
166.092725100216061351094454808
166.102119788728135668568041478
166.11058240920618339786419534
166.117978770475860983029710307
166.124163693761501862867419494
166.128980345544023974942529702
166.132259541285286534853563605
166.13381901922451517061808572
166.133462683393171907931932418
166.130979814913990643335958081
166.126144250542785199116159975
166.118713527272144309620212789
166.108427991637330990780648143
166.095009872138532389051233179
166.078162312910685668377567313
166.057568366421578747241037762
166.032889942548253983215521781
166.003766710856488964065317151
165.969814952271705737027471668
165.930626355563065162403606133
165.277026141313480746292395263
164.525029479926998091826101338
163.746576731620061620301763079
162.962269281882441669519836279
162.179597359556285095409437484
161.401444279477375274451540212
160.628797509013318248617172736
159.861796347660555319109649982
159.100188263856043717559255037
158.343543836849225160261941189
157.591363179986376478599698761
156.843130053492720659555250777
156.098339444571860993710259786
155.356511194715916772566376407
154.617196117764799243571435495
153.879978035736284431904754945
153.144473608056858900631961295
152.410331002012032241321151491
151.67722799710946383457554802
150.944869859770492050682530989
150.212987177779849332172253994
149.48133375852038429928728608
148.749684645039071804019963009
148.017834274726817839915192315
147.285594788402728115316853585
146.552794487935265823217417019
145.819276435276081049156672621
145.084897183164932781586229552
144.349525626716807443539482627
143.613041964972275272048263593
142.875336761879704603324759796
142.136310096838945066120358428
141.395870795722314305902609306
140.653935734111646236358299414
139.910429205298351572101577268
139.16528234635850843751273089
138.418432616322754836892353447
137.669823321105657197740829106
136.919403180440886075895327449
136.1671259325894872689055375
135.412949973052900721990636234
134.656838023934965494397947692
133.898756830962962165946314877
133.138676885501676722656022204
132.376572169181132567604898188
131.612419919012274299961282775
130.846200411089344982442985896
130.07789676117642631360305789
129.307494740651676464080683542
128.534982606438918063129711148
127.760350943694791884831692904
126.983592520142803892173638816
126.204702151055100590185457103
125.423676573980328415207901933
124.640514332402884870016607744
123.855215667596494060479271182
123.067782418004424947497936102
122.278217925540770178337167165
121.486526948262852522428761654
120.692715578914757955382081059
119.896791168886853182266260132
119.098762257176496777367595035
118.29863850397149502712989283
117.496430628510624494256755957
116.69215035090512989462561323
115.88581033763184936182760202
115.077424150432821149840257184
114.267006198378153119687351783
113.454571692868825327906949642
112.64013660537415629938431253
111.823717627715081247462759129
111.005332134719331060016961641
110.184998149088211566861758051
109.362734308327094668184004089
108.538559833603063407392965281
107.712494500403506579852575369
106.884558610878928483000576004
106.054772967761909637185494793
105.22315884976209975696250811
104.389737988344412235416624658
103.554532545804280372791406654
102.717565094559983892522428593
101.878858597587708870339382159
101.038436389930209141843147203
100.196322161214732316037450538
99.3525399391202946104886985955
98.5071140737384682878181807726
97.6600692227756128698187396394
96.8114303375479631188159134312
95.9612226497242071023178686291
95.1094716587731683582710901662
94.2562031200769671069589304195
93.4014430336725946561295781927
92.5452176335872090337523906865
91.6875533777346634044631699063
90.8284769383428256021344409049
89.9680151928831495653152139942
89.1061952154757289348208347927
88.2430442687447099237450245341
87.3785897961004742720814720233
86.5128594144264323186081153259
85.6458809071495988990400809503
84.7776822176753681858335975316
83.908291443168064392789149915
83.0377368286599295998318379013
82.1660467614722234339785892542
81.2932497659330571407294458834
80.4193744983774714505159185134
79.5444497424160979636487694209
78.6685044044595215752076315945
77.7915675094861904535864160062
76.9136681970424036993327865286
76.0348357174635482066783018608
75.1550994283063583489795751783
74.2744887909825376096847229569
73.3930333675846126775758287752
72.51076281789539012750047209
71.6277068965728557528395438596
70.7438954505027988833760933483
69.8593584163118604470902191543
68.9741258180340958185924126675
68.0882277649245132197070801343
67.2016944494133970654814317728
66.3145561451955545438847301587
65.4268432054489341459449717831
64.5385860611773580027273362115
63.6498152196723868322853304811
62.7605612630895980738478817071
61.8708548471348053385403260869
60.9807266998559815217816715186
60.0902076205368696282969304173
59.1993284786884753272440283571
58.3081202131348342018420858408
57.4166138311896352571694573798
56.5248404079204611295076716425
55.6328310854975751879247466348
54.740617072624346882992126419
53.8482296440465597926895048537
52.9557001401379923230517954172
52.0630599665597993919499797521
51.1703405939913550813233089796
50.2775735579303415826739669121
49.3847904585599891547330398849
48.4920229606814856101931856464
47.5993027937096823783790308994
46.7066617517303277610591093629
45.8141316936171568992754377514
44.9217445432072624729244944701
44.0295322895332605187360057516
43.1375269871108522182274573257
42.2457607562804653032525130111
41.3542657836017380679676831835
40.4630743222996850654766241586
39.5722186927614565967159446282
38.6817312830826742495163406055
37.7916445496623921885019953516
36.9019910178457987936999439004
36.0128032826138357509509639832
35.1241140093189719559604672737
34.2359559344664277441332939462
33.3483618665402011312442202518
32.461364686873302070027919266
31.5749973505616533133627892464
30.6892928874211674386286641519
29.8042844029875590374996146942
28.9200050795584991134146351744
28.036488177277765453177935996
27.1537670352610882432239154892
26.2718750727634345747063971465
25.3908457903875188107061348273
24.5107127713333681560322308214
23.6315096826888142546798304028
22.7532702767608223184150994299
21.8760283924476092358909383661
20.9998179566515413963546301507
20.1246729857328416542968133016
19.2506275870041730281129968294
18.3777159602662044318909993655
17.5059723993843010479478262984
16.6354312939065189202961261465
15.7661271307231200459961932635
14.8980944957678607212685631783
14.0313680757613422201316865796
13.1659826599967491020659214726
12.301973142168336617858386508
11.4393745222430648647531949601
10.5782219083758135881845232936
9.71855051886864789217073844972
8.86039568417464165808993984113
8.00379284894680223609107433494
7.14877757413267701885400392637
6.29538553911525988793934775848
5.44365254390085329294143122735
4.59361451135457993781094731232
3.74530748948427676226751973671
2.8987676537735431750053118852
2.0540313095647553759724114677
1.21113489449289915480656747833
0.370114980971114829960008197005
-0.468991721271109942304648487628
-1.30614836259612084720425267019
-2.14131795081162861428172326931
-2.97446334846852448221466842319
-3.80554727010186632770251300144
-4.63453227941387541755457440286
-5.46138078639773562412538153792
-6.28605504440093757785235566264
-7.10851714712685954308815559215
-7.928729025573224718430901239
-8.7466524449060211014057795403
-9.56224900126741493783746461207
-10.3754801185161320137028930647
-11.1863070448987225535213817377
-11.9946908496500651727838622637
-12.8005924195214030971833426371
-13.6039724552341416091606448329
-14.4047914678575693089839519646
-15.2030097751085971752170547131
-15.998587497571538465216069331
-16.7914845548358790923851116312
-17.5816606615499121301024557856
-18.3690753233880313935803430296
-19.1536878329293975054691039467
-19.9354572654456053173584493569
-20.7143424745948938892444013746
-21.4903020880203492670605364648
-22.2632945028494558813775586966
-23.0332778810922543470652556336
-23.8002101449352615941443111998
-24.5640489719282034151087549248
-25.3247517900604994748020955797
-26.082275772724326386261542002
-26.836577833560965389595769473
-27.5876146211870172490511119162
-28.3353425137969379616681234272
-29.0797176136382144918792446523
-29.8206957413553597385899556651
-30.5582324301987600183747960785
-31.2922829200942562082300750443
-32.0228021515691810148421869362
-32.7497447595304092876224111531
-33.4730650668898055138240356982
-34.1927170780322722495897560031
-34.9086544721214148528457776892
-35.6208305962376410715933277382
-36.3291984583433083588218858538
-37.0337107200693167612736068385
-37.7343196893173203639926069708
-38.4309773126714950365649216811
-39.1236351676135540589904223427
-39.812244454534445509917811955
-40.4967559885358954463203837456
-41.1771201910146782209146443928
-41.8532870810221990604690209972
-42.525206266391663508260365287
-43.1928269346247827139538183406
-43.8560978435296219797756126166
-44.514967311600841534318761208
-45.1693832081332022376623371203
-45.81929294305881379418718862
-46.4646434564981879659868131461
-47.1053812080147230716157841351
-47.741452165561787476369687998
-48.3728017941110875026691434269
-48.9993750439504977945874959644
-49.621116338638998145411581499
-50.2379695626057985245168882138
-50.8498780483801417919187620011
-51.4567845634376495182186853918
-52.058631296648418458057484809
-52.6553598443113814414742911258
-53.2469111957587144847690721346
-53.8332257185132993538586455073
-54.4142431429814350373031240563
-54.989902546662129812994322191
-55.5601423378533948276534546838
-56.1249002388349971366443068242
-56.6841132685061115189264443284
-57.2377177244552323749762636605
-57.785649164438565640119060865
-58.3278423872419116032773135545
-58.8642314128997681823600731567
-59.3947494622440255839857947121
-59.9193289357531819881934709472
-60.4379013916714801449270881965
-60.9503975233657402829116471162
-61.4567471358859387442252205598
-61.956879121693746951842249834
-62.4507214355212937765292197825
-62.9382010683203375240950929308
-63.4192440202598223305696842414
-63.8937752727274376672058228036
-64.3617187592882880008468356752
-64.8229973355511005742084860924
-65.2775327478895398856101970955
-65.7252456009631437543689079534
-66.1660553239791326170601487259
-66.5998801356328543145012734138
-67.0266370076608930100944275836
-67.4462416269368732940371633993
-67.8586083560357074307763845462
-68.2636501921874415573146817797
-68.6612787245369296905739003971
-69.0514040896202744687515928692
-69.4339349249632897540846949696
-69.8087783207011286966094713659
-70.1758397691116444246090760733
-70.5350231119479683388417963208
-70.8862304854481581154231514528
-71.2293622628915344995007433756
-71.5643169945624382789903615176
-71.8909913449725363125985688994
-72.2092800271824217110412404289
-72.5190757340520147725976218039
-72.8202690662370967332461485809
-73.1127484567361076837730765398
-73.3964000917770131333795067752
-73.6711078278184795731237763613
-73.9367531044226744517057115847
-74.1932148527385826116491559382
-74.4403693993146559932569678726
-74.6780903649377149488986534184
-74.9062485581711062305256278991
-75.1247118632389800947021562512
-75.3333451218749364654786765008
-75.5320100087219375848416456775
-75.7205648998359882740731323181
-75.8988647338083026456286208207
-76.0667608649791218067008781887
-76.2241009081705845587002569288
-76.3707285743155885616125361366
-76.5064834963038530523603682434
-76.6312010443047700811736492307
-76.7447121297583857583361055233
-76.8468429971501612471110819618
-76.9374150026010829174767573072
-77.0162443782111437417972994463
-77.0831419809899668509591675089
-77.1379130250919657465976686119
-77.1803567959432968296300776511
-77.210266344702068818234683502
-77.2274281613296437139583218937
-77.2316218243668592814086835517
-77.2226196253016751204396349919
-77.2001861651806566140191301842
-77.1640779208518468623612775972
-77.1140427779262293113899255166
-77.0498195272036216250238404409
-76.9711373209199446722398288543
-76.877715084728671360088852316
-76.7692608808207370094970538335
-76.6454712170034089655520508356
-76.5060302958865817889780535375
-76.3506091975491260318533166048
-76.178864988159561618600298274
-75.9904397459818626129310770637
-75.7849594949812504764362838588
-75.5620330348230757555003850415
-75.3212506543895899217987232945
-75.0621827139745488961271153121
-74.784378078992448042083502205
-74.4873623852812294398679931652
-74.1706361127891188076038032421
-73.8336724404982531710540467346
-73.4759148506991831177621042704
-73.0967744449999362638499974019
-72.6956269274869750592592339994
-72.2718092019392861826030889954
-71.8246155195247918934655768048
-71.3532931004504133372723277105
-70.8570371368966919420808253538
-70.3349850643208047048926138379
-69.7862099626212700608841622439
-69.2097129160520319120139671728
-68.6044141188700555780937416738
-67.9691424593463706235888395866
-67.3026232435590983208129224825
-66.6034636260790633304797636948
-65.8701351882950958906949589349
-65.1009529336459582799514090778
-64.2940497330697848744107115292
-63.4473449243319615026417314775
-62.5585053005659729641246678989
-61.6248960455711642935813337883
-60.6435181720167290642421787446
-59.6109275045943943290921838291
-58.5231279003153050073318728975
-57.3754276413577362929366840725
-56.1622417213601226319025605466
-54.8768120504158428729233337768
-53.5107983168613192603386671496
-52.053655466998284840099393288
-50.4916386905418217380657584287
-48.8061098877588686495138174083
-46.970405015752552951358162383
-44.9433240342491239442191962825
-42.6529808410949099963298316973
-39.9418318022239933343122329254
-35.9743541070121261757195652589


==> anc/C2gS/C2gS3310.dat <==
# C2gS3310
320.826184867027635900133977677
320.792907245174827211431294356
320.790647769932345307828049657
320.788237844529932111979564935
320.785667694388775341366435593
320.782926929966377675094413316
320.780004509735658900554481204
320.776888701075870332716365757
320.77356703896960808381965373
320.77002628239593860622590575
320.766252368305308417250190748
320.762230363057511278184439881
320.757944411199543375197626176
320.753377681455705249546031256
320.748512309797825531231776145
320.743329339459005504964047415
320.737808657749837343045260765
320.731928929531657481861269767
320.725667527197088202138570262
320.719000457003926479174977064
320.711902281604394750367858308
320.704346038607912543025991927
320.696303155011924378723632674
320.68774335733197616655721676
320.678634577259222625251021727
320.668942852670930809982164581
320.658632223817384138033205887
320.647664624506958332693263232
320.635999768110113191630410759
320.623595028202707122704907937
320.610405313669487929422949226
320.596382938089944742178950157
320.581477483231032652876012658
320.565635656474723498190963004
320.548801142013023564369580188
320.530914445649172853809988169
320.511912733051353618080633385
320.491729661314553027197557141
320.470295203697423964840178937
320.447535467414260531927076631
320.423372504377756809148699035
320.397724114806269779520280787
320.370503643630096868908651838
320.341619769655058664849521141
320.310976287468718548269604096
320.278471882105161568660636721
320.24399989651870166941940995
320.207448091955515013768954811
320.168698401355352724640454385
320.12762667596353358089547006
320.084102425386740750357917862
320.037988551385151070630805075
319.989141075758535089969256628
319.937408862755624854995788272
319.882633336514716867738308867
319.824648194129640151238270699
319.763279115029370889827603299
319.698343467462227331754864328
319.629650012987255744555067678
319.556998609996654052316460769
319.480179917424414380274713612
319.398975099938341002386483907
319.313155536065754787857547256
319.222482530868058401583822303
319.126707034956420707863519396
319.025569371830631137497739815
318.918798975726126743572095239
318.806114142370710429921767233
318.687221795282901332436950463
318.561817270488453319704699439
318.429584122790515130953301284
318.290193957002238879654918215
318.143306287838284147770133635
317.988568432463354763284836589
317.825615440011185010573391287
317.654070062715563537279051799
317.473542773635068496439380798
317.283631836303880654215807548
317.083923432000654644494307197
316.873991850693831449453448746
316.653399752092324056810871972
316.421698503601968297762621136
316.178428602356587081271581966
315.923120188853272962368145285
315.655293660068961701624588116
315.374460390262937205367162126
315.080123567969799861989682525
314.771779157950542956797603118
314.448916997085104353067498237
314.111022033345769461794287731
313.757575717072832012839739132
313.388057553765508833725783914
313.001946827483305989187728898
312.598724503704091269638233373
312.177875320080119784797595839
311.738890072943692880296828713
311.281268106607493308970806581
310.804520011443896792463439652
310.308170535370594297667803097
309.791761711668845498183384405
309.254856203961393444083993388
308.697040866618096639949699121
302.792934471038744957995750966
298.517105052010157066133351823
295.134609991618055131187916988
292.333946786987865426156737441
289.946811745413924333562447647
287.869735562054902073949338802
286.033682935664952243464497504
284.389894839939634326580395273
282.902454734689852372159111298
281.544035736471917336670240879
280.293304873932212924331740298
279.13325625871393792233742808
278.050096010741034461928351894
277.03247067116636291231762078
276.070917937346112295170861273
275.157466097598491646062744976
274.285335755706356046588079584
273.448713650978363523440523454
272.642578383883100237076358091
271.862564218491698845669433434
271.10485328657780979768425601
270.366089294914603883439949243
269.6433077329156875609760443
268.933878896515116155287250242
268.235460977388078521827309339
267.545961137294247062624890959
266.863502976187661280681995822
266.186399163710107340267116662
265.513128273415315804290400288
264.842315062846914270468741331
264.172713598113649127502491671
263.503192741423091989102844819
262.832723613160571068533330748
262.160368713075511980681308548
261.485272442762968547540570797
260.806652817460969475097534066
260.123794191884802500135440812
259.436040854394613646597036059
258.742791367769383031283652702
258.043493554408658350805086929
257.337640039806908282722170783
256.624764281346433627282372619
255.904437020383110223021358151
255.176263104687624225161213897
254.439878635896068500030241789
253.69494840299079494021200749
252.941163568193845408537969383
252.178239576187020158510741188
251.405914261416935058825267301
250.623946131515830960147483578
249.832112807663730449827570818
249.030209605112065349206518158
248.218048239146705735258215894
247.395455643541928396605895984
246.562272890089814332922551684
245.718354199118094280730554327
244.863566032063821658429173192
243.997786258175788326831254286
243.120903388296610445161207498
242.232815869443856117603675061
241.333431434583646439707295253
240.422666502582711579444931513
239.500445623846871163602966263
238.566700967614667280762187688
237.621371847282387433679490591
236.664404280497810997846531091
235.695750581080569520514967954
234.715368980112085735804573509
233.723223273792012861148367108
232.719282495884709358146738336
231.703520612781826695943521546
230.675916239388400487323601981
229.636452374202391848723630939
228.585116152103582580219301634
227.521898613498968918563904827
226.44679448858997332915836561
225.359801995633348112558974399
224.260922652163848673060251301
223.150161098233725706410802041
222.027524930802809253116941194
220.893024548484302980344544019
219.746673005916142897793768029
218.588485877086581643791049567
217.418481126996141103826263835
216.236678991086768495831297629
215.043101861913410904903881051
213.837774182573715134750399601
212.620722346448542272208360649
211.391974602839797609532462382
210.151560968123018805246585298
208.899513142060508982221792361
207.635864428946789396828827314
206.360649663281996012744694598
205.073905139690751318921665066
203.775668546824182925893111409
202.465978905001292235143045365
201.144876507362942573084109591
199.812402864327465453849290809
198.468600651151392473741596514
197.113513658412213996522463381
195.747186745242439537784235021
194.369665795155674927482050639
192.980997674316016220880562314
191.581230192111861022040663287
190.170412063904318971550779604
188.748592875828823377358805239
187.315823051536358811584319086
185.872153820767973680898946233
184.417637189662986734390775208
182.952325912707562751167824856
181.476273466236162289648086862
179.989534023403797241263423979
178.492162430552078990894403806
176.984214184896757607934361157
175.465745413468844664713379523
173.936812853245512835102139338
172.397473832410794235491543691
170.847786252689676617219713075
169.287808572702540461341716331
167.717599792290007737824457705
166.137219437761200193178862827
164.546727548021145909231921996
162.946184661535640788456421808
161.335651804094278793186449988
159.715190477334622477938409915
158.084862647992604021985017655
156.444730737846236217006423625
154.794857614321581589279171132
153.135306581731684268096781651
151.466141373120820970593830186
149.787426142687981614285956891
148.099225458764953132015609916
146.401604297325758113769620068
144.694628036005498562605950554
142.978362448607879551317398847
141.252873700081842754766010053
139.518228341948830219976116767
137.774493308163228516174030328
136.021735911389516482585597982
134.260023839680559796304291186
132.489425153542365900518757152
130.710008283371436619468591104
128.921842027251635982607165119
127.124995549098230131689615257
125.319538377137457253747610894
123.505540402710650664254853017
121.683071879392569695924888215
119.85220342241419302222649475
118.013006008380799419104961428
116.165550975276703577023105964
114.309910022748531136136017963
112.446155212659409240095741106
110.574358969906918099460629922
108.694594083498096741143665086
106.806933707875223627454561998
104.911451364486501408229854376
103.008220943596165899092831034
101.097316706328913565507369091
99.178813286943900379002049698
97.2527856953339088817991523766
95.319309319745610576357442406
93.3784599297171682223939595707
91.4303136792297281028605377395
89.4749471100696465942558927964
87.5124371553985791858945135181
85.5428611435288341387910342107
83.5662968019016579229617929461
81.5828222612663760538951343266
79.5925160600585615651728418724
77.5954571489756446762112502472
75.5917248957486117863931042005
73.5813990901086702690842700953
71.5645599489479781476570852897
69.5412881216737550857650004246
67.5116646957553036710531170545
65.4757712024636781523308895987
63.4336896228039420252694827476
61.385502393640156555784531386
59.3312924140134398741614130379
57.2711430516536310445068008321
55.2051381496852858793622658345
53.1333620335289215837622122169
51.0558995179986159225634940581
48.9728359145972538468714630829
46.884257039010900719613870311
44.7902492188039667699061515242
42.6908993013170124982071955315
40.586294661769229761916562584
38.4765232115678185025267015048
36.3616734068266648360369711304
34.2418342570969128209901302645
32.1170953343122099445342754064
29.9875467819515955268442858399
27.8532793244231921384934428966
25.7143842766720530550775510837
23.5709535540157140411342999702
21.4230796822111956659368627399
19.2708558077574032147830763684
17.1143757084370753823563399772
14.9537338041026406354628843221
12.7890251677105517320359002193
10.6203455366088847088247014525
8.44779132408320903553472261824
6.27145963116596091983271219617
4.09144825871478228549383881029
1.90785571976552409423975787734
-0.279218747834145190144598099689
-2.46967516850433670860047450391
-4.66341281571929935683493727547
-6.86033019849383205209919749706
-9.06032504756277321393710193689
-11.2632943012463125680498079372
-13.4691340909935839319427309486
-15.6777397265967022602918543936
-17.8890056810671034306413747937
-20.1028255751657305300212082832
-22.319092161578285233167388413
-24.5376973087264266935805871911
-26.7585319842054526260620310434
-28.9814862378386373445216525203
-31.2064491843380288055309671064
-33.4333089855611205412072530422
-35.6619528323524140587979671981
-37.8922669259584721204011764987
-40.1241364590046325415620040283
-42.3574455960211049721452868314
-44.592077453505708717881882865
-46.8279140795100271557184687167
-49.0648364327352527757853380817
-51.3027243611234753857076436138
-53.5414565799296235275153524284
-55.7809106492587046189395933899
-58.0209629510524016184617850001
-60.2614886655084719462610154074
-62.5023617469157567266642203514
-64.7434548988869438396103064667
-66.9846395489705353947393267892
-69.2257858226227476111329589549
-71.4667625165193171560433424554
-73.7074370711864011379363435419
-75.9476755429289364412051320394
-78.1873425750339661119074250303
-80.4263013682255441308956758564
-82.6644136503468931060204805359
-84.9015396452445100228039016315
-87.1375380408278909301201547268
-89.3722659562774738854126083036
-91.6055789083722780795293730389
-93.8373307769075430865430344865
-96.0673737691714427564012708438
-98.2955583834486603275194142617
-100.521733371517261637794253792
-102.745745700103888402076360151
-104.967440511260809741794740864
-107.186661081626813599085144233
-109.403248780532286202010607094
-111.617043026907112961196363699
-113.827881244948233380007935829
-116.035598818501790754537898135
-118.240029044112829303981069852
-120.44100308269340123399625581
-122.63834990975774804673427366
-124.831896264170907718595868475
-127.021466595354665283340385044
-129.206883008892201529650257327
-131.387965210470095091824133595
-133.564530448093488782023995159
-135.736393452507232601771938039
-137.903366375752653870475666307
-140.065258727786269033756460723
-142.221877311083230947744310348
-144.37302615314458797208512959
-146.51850643682350438708847492
-148.658116428381441901475590056
-150.791651403180914763203680086
-152.918903568916790576180889181
-155.039661986283198543274763091
-157.153712486967908420098469711
-159.260837588860537523937486374
-161.360816408355108761068708582
-163.453424569621297263691044994
-165.538434110712142562562599369
-167.615613386369041056445851776
-169.684726967377441596157651122
-171.745535536318814746015301416
-173.7977957795561207291709028
-175.841260275281126538780470925
-177.875677377442480616623475663
-179.900791095363402088833249089
-181.916340968847135545765170682
-183.922061938556912692294933858
-185.917684211444995641409650622
-187.902933120992395379783932535
-189.877528982007000199557444336
-191.841186939713044379971485906
-193.793616812849022807099303508
-195.734522930474231612796232359
-197.663603962166000090093422638
-199.58055274127027888485469559
-201.485056080847458729019709297
-203.376794581932997991361247082
-205.255442433708510554539840986
-207.120667205153270587137199641
-208.972129627718477140144657349
-210.809483368536924095312305479
-212.632374793648758652488593699
-214.440442720689585214522641652
-216.233318160450062309247483446
-218.010624046676107103835593113
-219.771974953435599574158882573
-221.51697679933077356918486591
-223.245226537784971391527198333
-224.956311832577764515271297739
-226.649810717743209939844898143
-228.325291240881780966992921418
-229.982311088866796516698442081
-231.620417194850434319047271272
-233.239145325392049830603463353
-234.838019646441865872667837357
-236.416552266815402411212555776
-237.974242757687449635455673349
-239.510577646518020688027070487
-241.025029883695512358447904479
-242.517058280043086389723738264
-243.986106913181751633319630887
-245.431604500576306601164831463
-246.852963736906536450048489719
-248.249580593203980339094368179
-249.620833574972085183877754643
-250.966082936262254239067984811
-252.284669846407480394469522751
-253.575915505815856326850273014
-254.839120206894788047813306114
-256.073562335809230974503369766
-257.278497310369183161618888425
-258.453156448887822884363754943
-259.596745764346125678589708447
-260.708444677635717625233117057
-261.787404643021268680967958332
-262.832747678257852657838866338
-263.843564791006941043232516071
-264.818914292304942458753590084
-265.75781998683638278330728419
-266.659269228633570820552659186
-267.52221082954680512595181237
-268.34555280638149405503041454
-269.128159950954754142663869818
-269.868851205453259628802993818
-270.566396823339918140311876622
-271.219515293616233347325116899
-271.826870003448792155547148156
-272.387065610951191774590839856
-272.898644096203989839631959361
-273.360080454307446023665966633
-273.769777989289594641763559961
-274.12606316190821792123202336
-274.427179937635044360369983792
-274.671283573205631469447746467
-274.856433770828348067728218247
-274.980587118187117302369922989
-275.041588719394769624282115865
-275.037162906621894833422826798
-274.96490290369679126592782749
-274.822259290863598784348340741
-274.606527093236963079906015561
-274.314831283208761592615503208
-273.944110447746869136409444051
-273.491098323377029698521142986
-272.952302842321755639476028607
-272.323982259733971391310212508
-271.602117840189145099253161693
-270.782382466248501626828535974
-269.860104385818140594383632372
-268.830225128510263817101694105
-267.687250380998735095112290313
-266.42519229909738541286590679
-265.037501324270064511167688225
-263.516985028033768615345665378
-261.855710776758059834113365038
-260.044888015015171281374301479
-258.074724593982936462261160882
-255.934249650120745869780840141
-253.6110928024798422584057503
-251.091205465006302947976473462
-248.358504184756745761558869789
-245.394406991203325258911656095
-242.177219845375063617176986449
-238.681307986779801154059668183
-234.87594997273354936892484584
-230.723708281755319376436163444
-226.178034623409494067288145421
-221.17960647927266512078457757
-215.650436906892484795878606801
-209.483783993974629536004504262
-202.525349228034347101743193469
-194.533876150031215891103843029
-185.082408890390807009461768852
-173.217614048978232274526137545
-153.645173861223179881974054616


==> anc/C2gS/C2gS3320.dat <==
# C2gS3320
-15.2592592592592592592592592593
-15.2587176681976095205125399062
-15.2586807777126035798986904408
-15.2586414188647476535380712149
-15.2585994300783987617360777427
-15.2585546394901972126706474951
-15.2585068643172884160180491378
-15.2584559101886179606901009677
-15.2584015704372923219241827834
-15.2583436253519005903692506836
-15.2582818413845919555024203322
-15.2582159703135992721804660237
-15.2581457483577908443436730143
-15.2580708952407205342307339382
-15.257991113201530418734113761
-15.2579060859499404469904248521
-15.2578154775624358967832729692
-15.2577189313166358863574443002
-15.2576160684606947911984128633
-15.2575064869144531756985400481
-15.257389759898915827204703729
-15.2572654344904917420740128342
-15.2571330300962845462087782993
-15.2569920368465719422798397536
-15.2568419139004594898750595705
-15.256682087660537492868537123
-15.2565119498922101635247266998
-15.2563308557432037526709060411
-15.2561381216585952022124382741
-15.2559330231865353384986469856
-15.2557147926696709567125227151
-15.255482616817098647674841712
-15.2552356341515102149587069908
-15.2549729323260153725392729043
-15.2546935453049524753312301867
-15.2543964504028227123078045111
-15.2540805651753078985411760157
-15.2537447441561571675715362302
-15.2533877754335539284464687944
-15.2530083770594018564422714392
-15.2526051932847978738607557137
-15.2521767906147914765337811494
-15.2517216536753637792625765087
-15.251238180885396660255731967
-15.2507246799262427005436471593
-15.2501793630013504898589874552
-15.2496003418782474652993881443
-15.2489856227050338069776303761
-15.2483331005933959342454570165
-15.2476405539600065459644994619
-15.2469056386180394288073951696
-15.2461258816103906543402186511
-15.2452986747760622173430806458
-15.2444212680410281759269135735
-15.2434907624247650336883584105
-15.2425041027534850253819252087
-15.2414580700709600850476021184
-15.240349273737661825969067351
-15.2391741432087642474189956341
-15.2379289194813555389858680893
-15.2366096462009765972654442729
-15.2352121604173387325251107225
-15.2337320829787620759049481859
-15.2321648085545082557080892898
-15.2305054952737429081315051775
-15.2287490539693402203461178352
-15.2268901370141151420199846201
-15.2249231267363184391989128948
-15.2228421234003314283672798362
-15.2206409327374233379240932178
-15.2183130530101529189700466222
-15.2158516615924705355576137853
-15.2132496010457655059931681686
-15.2104993646689578820002467461
-15.2075930814981992521525175106
-15.2045225007287609599847135058
-15.2012789755281791053189277149
-15.1978534462056128996396676412
-15.1942364226975645125352897573
-15.1904179663245003812302513136
-15.1863876707663882571134231423
-15.1821346421975878883596659233
-15.1776474785127558873884044672
-15.1729142475652775415442866035
-15.1679224643280292389127581134
-15.1626590668727900884867555737
-15.1571103910491189301459157077
-15.151262143725722392914175073
-15.145099374436957220692197791
-15.1386064452537954645483875792
-15.1317669986719535282415358174
-15.1245639232795197121830860689
-15.1169793169318343580218747056
-15.1089944471220514856909216098
-15.100589708191149745126196628
-15.0917445749705054224972865122
-15.0824375523927592690167385454
-15.0726461205417891513408450544
-15.0623466745392401493262779288
-15.0515144585822636112268026344
-15.0401234933537713594893730533
-15.0281464959213994203501793706
-14.8913985104448244266740759061
-14.7785416660646882573497578935
-14.6785684977719123579883707525
-14.5868652444495666156899052244
-14.5009623527063631342962246795
-14.4193545407525843213897194731
-14.3410456196880107129658106365
-14.2653375458452003143738434767
-14.1917201484739804169549585747
-14.1198083027748978738192326539
-14.0493037317087356098115066155
-13.979970568209798978843693917
-13.9116190650192456308483409051
-13.8440943614228584743317723801
-13.7772685135561243179300194624
-13.7110347013994458703730041082
-13.6453029290073939795462142741
-13.5799967743819934405956122402
-13.5150508930647301147161325637
-13.4504090732192711068095678246
-13.3860227010329092123696225217
-13.321849535999621714254515056
-13.2578527234026829695846389667
-13.1939999905867593725309505421
-13.1302629872215983094631098709
-13.0666167395242396866364776066
-13.0030391955113611192560245903
-12.9395108435900211469938058412
-12.8760143907011230806659541759
-12.8125344891756964331070866764
-12.7490575037083941792206297699
-12.6855713115787091209407668004
-12.6220651305897010768196791587
-12.5585293702417506026278942281
-12.4949555024848079750191974876
-12.4313359490484357783456303592
-12.3676639828732248174717571008
-12.3039336415889595099755941393
-12.2401396513262971428030728377
-12.1762773594266049890290206607
-12.1123426748420013194323001831
-12.048332015204688331683797716
-11.9842422596992537780310367805
-11.9200707069999711182818970315
-11.8558150376421633157785779923
-11.7914732802863247616886007591
-11.7270437814090474066336255369
-11.6625251780183851932169918883
-11.5979163730451458706241153059
-11.5332165131073687868363273624
-11.4684249683842740218984978749
-11.4035413143693511934891394646
-11.3385653153008985202827996628
-11.2734969090929692999915354176
-11.2083361936109507879709019164
-11.1430834141544022600871110493
-11.0777389520257423758541133958
-11.0123033140772585722329200798
-10.9467771231410134049310905511
-10.8811611092567973519506830689
-10.8154561016225381244717315689
-10.7496630211997038280540551321
-10.6837828739133849604428143917
-10.6178167443930389996825939072
-10.5517657902054428805276627915
-10.4856312365363185410659381158
-10.4194143712814569349004441255
-10.3531165405120369570181637944
-10.2867391442822783988055955096
-10.2202836327506348294947874102
-10.1537515025884686460567042073
-10.0871442936525958667745406348
-10.0204635859002768351269992025
-9.95371099652719069646741518502
-9.88688817731069235344044027087
-9.81999681214223336365430719963
-9.75303861473425285264698232437
-9.68601532648812846767348460462
-9.61892871451093606382315238036
-9.55178056976981372284226177593
-9.48457270537367278472302867797
-9.41730695497285635511949916066
-9.34998517126812355245036401435
-9.28260922462104382671889019806
-9.21518100175852733460936061825
-9.14770240456480109130526243359
-9.08017534895467221912286735088
-9.0126017638224042246451180967
-8.9449835900609744506948159742
-8.87732277964688476678441548225
-8.80962129478606684687024830303
-8.74188110711676131725656274294
-8.67410419696555958076433563734
-8.60629255265308087413135998551
-8.53844816984601746401603499963
-8.47057305095251996422323964995
-8.40266920455811448158553924887
-8.3347386448995453995312606843
-8.26678339137412364679896497335
-8.19880546808233168288199927339
-8.13080690340159443521744767176
-8.06278972958927119833838366989
-7.99475598241305809603512514458
-7.92670770080711506037542980394
-7.85864692655234625497338641944
-7.79057570397936924414491748869
-7.72249607969280669358661866652
-7.65441010231562562708557623478
-7.5863198222523338449733402007
-7.51822729146992156898074563121
-7.45013456329550920318876491807
-7.38204369222972973770650208322
-7.31395673377493717781770113187
-7.24587574427739082899034187319
-7.17780278078261964805110442182
-7.10973990090322149496528451153
-7.04168916269839927390985677506
-6.97365262456457989883100634523
-6.90563234513650299799692726903
-6.83763038319820450509402640653
-6.76964879760335597415961278683
-6.70168964720445378875211445555
-6.63375499079038358397995057169
-6.56584688703191432147853117089
-6.49796739443470369783695107497
-6.4301185712994220606500850307
-6.36230247568862587721451391543
-6.29452116540003416326989991645
-6.22677669794588223874577185001
-6.15907113053804683183024969707
-6.0914065200786549921041214445
-6.02378492315590658150394806482
-5.95620839604485636581440147533
-5.88867899471291700086633403934
-5.82119877482985856301448395565
-5.75376979178209377434419090076
-5.6863941006910507765245222834
-5.61907375643544726630723586718
-5.55181081367729106961528834483
-5.48460732689144284573921622062
-5.41746535039858662092111491342
-5.35038693840146329114525994011
-5.28337414502423114412351402935
-5.21642902435482586458270488789
-5.14955363049020043700931003795
-5.0827500175843328757975651414
-5.01602023989889682208967719058
-4.94936635185649677544442792757
-4.88279040809637610105720269355
-4.81629446353251199222100113274
-4.74988057341401729422915609105
-4.68355079338777452976806159185
-4.61730717956323262555853303771
-4.55115178857930174291787599797
-4.48508667767328627728172786019
-4.41911390475180052877574495421
-4.35323552846361577194891996389
-4.28745360827439148118121071681
-4.22177020454324731165069200369
-4.15618737860113610592339893888
-4.09070719283098170434077009699
-4.02533171074954869389742737947
-3.96006299709101444508805524916
-3.89490311789221686855087361136
-3.82985414057955428201314878326
-3.76491813405751662132671317894
-3.70009716879882996508706533407
-3.63539331693619897785188784216
-3.57080865235563441931221965359
-3.50634525079135532255318790401
-3.44200518992225782006089934544
-3.37779054946994489736044103934
-3.31370341129831358678513131847
-3.24974585951469828328418251646
-3.18591998057257097552648347002
-3.12222786337580124376936907662
-3.05867159938448088573304051915
-2.99525328272231999755319875092
-2.93197501028562326309090482274
-2.86883888185385709560377434522
-2.80584700020182013501392583977
-2.74300147121343143558979176132
-2.68030440399715248650411692424
-2.61775791100306099503313738101
-2.55536410814159613260796228987
-2.49312511490399670090714845414
-2.43104305448445542199081396359
-2.36912005390401429634548676831
-2.30735824413622770879136572851
-2.24575976023462169759699693312
-2.18432674146197953989754161192
-2.12306133142148554962707666571
-2.06196567818976073562440701937
-2.00104193445182573030179287037
-1.94029225763802817620515741648
-1.87971881006297355186099682927
-1.81932375906650023241506206633
-1.75910927715674141764151119156
-1.6990775421553184228715065313
-1.63923073734471172020964080672
-1.57957105161785804105456575181
-1.52010067963002380943051986836
-1.46082182195300717202456453819
-1.40173668523172292821485720735
-1.34284748234322674492955064034
-1.28415643255823717011963367725
-1.22566576170521613826016102963
-1.16737770233707089499100863153
-1.10929449390054255923710025654
-1.05141838290834889347238805173
-0.993751623114151269880679408308
-0.936296475690418305803153135049
-0.879055209409261199954399174917
-0.822030100826318435476846208735
-0.765223434467770231171864535706
-0.7086375030205659225330436665
-0.652274607525950344016535332879
-0.596137057576378267994766257158
-0.540227171515909038921564912343
-0.484547276644176728458179050225
-0.429099709424034433954458385081
-0.373886815692974754259553610112
-0.318910950878432009106676491884
-0.264174480217075427290022356088
-0.209679778978206320816880292447
-0.155429232691376193754289857906
-0.101425237378346812487704252749
-0.0476701997895174957890163703963
0.00583346235505072397680066629902
0.0590833201198798550511666206937
0.112076933103449662774936482577
0.164811849182558469317305598906
0.217285604251521036147627290931
0.269495721956049202156422919118
0.321439713421655408387403169519
0.373115076976413472341903402312
0.424519297867904969480979333423
0.475649847974173324995576070819
0.526504185508501202617591147256
0.577079754717819985998527556127
0.627373985574553068057026105284
0.677384293461687279989914006692
0.727108078850859088830916135898
0.776542726973234154130787918293
0.825685607482950443196292671092
0.874534074112886342046614670564
0.923085464322506046452639880941
0.971337098937524953620514402814
1.01928628178112777856941774222
1.06693029929646166706874182548
1.11426642016011564476659454794
1.16129189488628630415145920022
1.20800395542131765975543480777
1.25439981472829056865955921405
1.30047666636132398701410324171
1.34623168402923658129746281101
1.39166202114820280067920981993
1.43676481038302240723915334953
1.48153716317660661471111800509
1.52597616926726736216297033493
1.57007889619337880221967020767
1.61384238878496176684904873225
1.65726366864172273705710890014
1.70033973359705863248439360486
1.74306755716751749572545710849
1.78544408798718281328025271212
1.8274662492264257253786162894
1.86913093799444466109787155421
1.91043502472498591909857402405
1.95137535254461131873219707596
1.99194873662285018655141424839
2.03215196350354252880464034824
2.07198179041664817438821198332
2.11143494456976285116762259655
2.1505081224185464703629713763
2.18919798891523121962306234242
2.22750117673433727764153484071
2.26541428547468192450142581716
2.30293388083672338505864933797
2.34005649377423374932194292131
2.37677861961924559381903951213
2.41309671717916429834912965526
2.44900720780488231634089047187
2.48450647442867260213613426684
2.51959086057057579630617168921
2.55425666931192937408251404467
2.58850016223461650616876159905
2.62231755832453757841324764548
2.65570503283772785677385839529
2.68865871612746033121617116745
2.72117469243058296368218332946
2.75324899861124400805761812959
2.78487762286005733834993157456
2.81605650334665135337922750528
2.84678152682342952120874153048
2.87704852717824744028927649275
2.9068532839335798356577396001
2.93619152068961053451386938653
2.96505890350852847620757766439
2.99345103923715244465682453758
3.02136347376483563520255555237
3.04879169021341747579272122273
3.07573110705579332347731331139
3.10217707615946166854116735739
3.12812488075118211533712691692
3.15356973329863437344610322523
3.17850677330470736286573110513
3.20293106500976675195485329898
3.22683759499694709291820010389
3.25022126969518931247423756437
3.27307691277439358142749277551
3.29539926242667924182077066455
3.31718296852733499495955330614
3.33842258966860116662045518417
3.3591125900589484931893712746
3.37924733628000111292227803506
3.39882109389269153190712774491
3.41782802388362808536899046051
3.43626217894199619072636253573
3.45411749955659832912764845632
3.47138780992185845233075538729
3.48806681364076798777849617788
3.50414808921182565815554237612
3.51962508528601395218543795849
3.53449111567875233675244473359
3.54873935412056116029072371848
3.5623628287288494076851715993
3.57535441618179137171121171883
3.58770683557366765308635542072
3.59941264192929861489810760483
3.61046421935327533525690805519
3.6208537737875736699156522022
3.63057332534879795165647510673
3.63961470021371564992795236906
3.64796952201888287923657327264
3.65562920273698864919183035105
3.66258493298902398141023161691
3.66882767174746559992898130637
3.67434813538130136033850181243
3.67913678598885675797145054628
3.68318381895894059918630111217
3.68647914969473455193005989414
3.68901239942801475806447286004
3.69077288004360835892629027632
3.69174957782533080603640725915
3.69193113602487795010562557131
3.69130583614409263522702597636
3.68986157780849249714002822015
3.68758585709570296556801109654
3.68446574316621476767430338153
3.6804878530253563326057151411
3.67563832422415599726189982177
3.66990278528241140106252025286
3.66326632358923968756970912399
3.65571345050399932469893779484
3.64722806334296658510822066586
3.6377934038935670138407575763
3.62739201304715153234879404421
3.61600568108186269625813319617
3.60361539305733806628328222441
3.59020126870072744948413162553
3.57574249606614133779319327241
3.56021725813394621533055486322
3.54360265137821383407952041161
3.52587459516500803536770972189
3.50700773064459629229879656873
3.4869753075588873404843143339
3.46574905709089677655258159208
3.44329904852225331774444102339
3.41959352702003496361484662871
3.3945987293224508903661661283
3.36827867340352091885242741978
3.34059491732923401078967590241
3.31150628141688467419036946686
3.28096852640085658799800309918
3.24893397848955543491319154367
3.21535108982687350484253137852
3.18016391974649631304271356888
3.1433115180412988869348445269
3.10472718584634513601760899264
3.06433758203817462828684296423
3.02206163236278993169887798511
2.97780918340800528835172481695
2.9314793218235260576862625979
2.88295824732427748065809362492
2.83211654016193146222546189926
2.77880559003063306119907474587
2.72285283643187206874980027789
2.66405527868318914680904905624
2.6021703865233324413646498329
2.53690295785455706496521073353
2.46788536748720927475127298902
2.39464642586019280935063741239
2.31655918401258062288685753758
2.2327460722768430481258865629
2.14188584076120312644617625639
2.04174694129766903264151576291
1.92765602266541037123532814953
1.77777777777777777777777777778


==> anc/C2gS/CMAIN1.f <==
      PROGRAM CMAIN1
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXC2gS,LXC2gS,GRC2gS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,C2gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/C2gS/ C2gS(14,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 2
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=  3.48023183375014909211611502316462691904D0
      TEST2=  31.86241641892064917046203169000458947329D0 
      TEST3= -100.9708269766436596476034272393432981323D0
*      WRITE(6,*) 'TEST1=',TEST1
*      WRITE(6,*) 'TEST2=',TEST2
*      WRITE(6,*) 'TEST3=',TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATC2gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='C2gS.dat',STATUS='OLD')
      DO ISET=1,14
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) C2gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXC2gS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXC2gS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRC2gS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REGC2gS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGC2gS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGC2gS=',(TT3+TT4+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATC2gS.f' 
      include 'SXC2gS.f'
      include 'LXC2gS.f'
      include 'GRC2gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/C2gS/DATC2gS.f <==
      SUBROUTINE DATC2gS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),C2gS
      CHARACTER*80 STAR
      COMMON/C2gS/ C2gS(14,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS1010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2gS(1,IX,1)
          A(IX)=C2gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(1,IX,2)=B(IX)
          C2gS(1,IX,3)=C(IX)
          C2gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='C2gS1110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(2,IX,1)
          A(IX)=C2gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(2,IX,2)=B(IX)
          C2gS(2,IX,3)=C(IX)
          C2gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2gS(3,IX,1)
          A(IX)=C2gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(3,IX,2)=B(IX)
          C2gS(3,IX,3)=C(IX)
          C2gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(4,IX,1)
          A(IX)=C2gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(4,IX,2)=B(IX)
          C2gS(4,IX,3)=C(IX)
          C2gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(5,IX,1)
          A(IX)=C2gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(5,IX,2)=B(IX)
          C2gS(5,IX,3)=C(IX)
          C2gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(6,IX,1)
          A(IX)=C2gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(6,IX,2)=B(IX)
          C2gS(6,IX,3)=C(IX)
          C2gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(7,IX,1)
          A(IX)=C2gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(7,IX,2)=B(IX)
          C2gS(7,IX,3)=C(IX)
          C2gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(8,IX,1)
          A(IX)=C2gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          C2gS(8,IX,2)=B(IX)
          C2gS(8,IX,3)=C(IX)
          C2gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(9,IX,1)
          A(IX)=C2gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(9,IX,2)=B(IX)
          C2gS(9,IX,3)=C(IX)
          C2gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(10,IX,1)
          A(IX)=C2gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(10,IX,2)=B(IX)
          C2gS(10,IX,3)=C(IX)
          C2gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(11,IX,1)
          A(IX)=C2gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(11,IX,2)=B(IX)
          C2gS(11,IX,3)=C(IX)
          C2gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(12,IX,1)
          A(IX)=C2gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(12,IX,2)=B(IX)
          C2gS(12,IX,3)=C(IX)
          C2gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(13,IX,1)
          A(IX)=C2gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(13,IX,2)=B(IX)
          C2gS(13,IX,3)=C(IX)
          C2gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2gS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2gS(14,IX,1)
          A(IX)=C2gS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2gS(14,IX,2)=B(IX)
          C2gS(14,IX,3)=C(IX)
          C2gS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='C2gS.dat',STATUS='NEW')
      DO ISET=1,14
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) C2gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/C2gS/GRC2gS.f <==
      REAL*8 FUNCTION GRC2gS(IO,X,AS,LQ,NF,FLAV)
*     ------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 C2gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/C2gS/  C2gS(14,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2gS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + C2gS(1,I1,K)*DX**(K-1)
      T2  = T2   + C2gS(2,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T3  = T3   + C2gS(3,I1,K)*DX**(K-1)
      T4  = T4   + C2gS(4,I1,K)*DX**(K-1)
      T5  = T5   + C2gS(5,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T3+T4*LQ+T5*LQ**2) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + C2gS(6,I1,K)*DX**(K-1)
      T7  = T7   + C2gS(7,I1,K)*DX**(K-1)
      T8  = T8   + C2gS(8,I1,K)*DX**(K-1)
      T9  = T9   + C2gS(9,I1,K)*DX**(K-1)
      T10 = T10  + C2gS(10,I1,K)*DX**(K-1)
      T11 = T11  + C2gS(11,I1,K)*DX**(K-1)
      T12 = T12  + C2gS(12,I1,K)*DX**(K-1)
      T13 = T13  + C2gS(13,I1,K)*DX**(K-1)
      T14 = T14  + C2gS(14,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T6*FLAV + NF*T7 + NF**2*T8 + LQ*NF*T9 + LQ*NF**2*T10 
     &   + LQ**2*NF*T11 + LQ**2*NF**2*T12 + LQ**3*NF*T13 
     &   + LQ**3*NF**2*T14)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRC2gS= G
*
      RETURN
      END


==> anc/C2gS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/C2gS/LXC2gS.f <==
      REAL*8 FUNCTION LXC2gS(IO,z,as,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(7)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G = 2*NF*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 12 + 29.D0/9.D0*w(1)
      w(2)=w(1)*w(2)
      w(3)=13.D0/3.D0*LQ - 8 + 17.D0/3.D0*w(1)
      w(3)=LQ*w(3)
      w(2)=2*w(3) - 68.D0/3.D0*z2 + 59.D0/3.D0 + w(2)
*
      G = 2*NF*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=2*LQ
      w(3)=452 - 119.D0/3.D0*LQ
      w(3)=LQ*w(3)
      w(3)= - 4216.D0/3.D0 + w(3)
      w(3)=w(3)*w(2)
      w(4)=4*z2
      w(5)=17*LQ
      w(6)=350.D0/9.D0 - w(5)
      w(6)=w(6)*w(4)
      w(5)= - 110 + w(5)
      w(5)=LQ*w(5)
      w(5)=100 + 1.D0/3.D0*w(5)
      w(5)=LQ*w(5)
      w(5)= - 42439.D0/81.D0 + 4*w(5)
      w(5)=200.D0/9.D0*z3 + 1.D0/3.D0*w(5) + w(6)
      w(5)=NF*w(5)
      w(6)=1393 - 1336.D0/3.D0*LQ
      w(6)=LQ*w(6)
      w(6)= - 20941.D0/9.D0 + w(6)
      w(6)=2*w(6) + 16333.D0/15.D0*z2
      w(6)=z2*w(6)
      w(7)= - 679 + 572*LQ
      w(7)=z3*w(7)
      w(3)=w(5) + 8.D0/3.D0*w(7) + w(6) + 265219.D0/81.D0 + w(3)
      w(3)=NF*w(3)
      w(5)= - 185 + 1064.D0/27.D0*LQ
      w(5)=LQ*w(5)
      w(5)=5956.D0/9.D0 + w(5)
      w(2)=w(5)*w(2)
      w(5)=2731 - 1892*LQ
      w(5)=z2*w(5)
      w(6)=7*LQ
      w(7)= - 296.D0/9.D0 + w(6)
      w(7)=LQ*w(7)
      w(7)= - 46.D0/3.D0*z2 + 4031.D0/81.D0 + w(7)
      w(7)=NF*w(7)
      w(2)=4.D0/3.D0*w(7) + 2176.D0/3.D0*z3 + 4.D0/9.D0*w(5) - 153107.D0
     & /81.D0 + w(2)
      w(2)=NF*w(2)
      w(5)= - 857 + 298*LQ
      w(5)=LQ*w(5)
      w(6)= - 419.D0/27.D0 + w(6)
      w(6)=NF*w(6)
      w(5)=2*w(6) - 5482.D0/9.D0*z2 + 10826.D0/9.D0 + w(5)
      w(6)=322.D0/3.D0*w(1) + 131.D0/9.D0*NF - 1871.D0/2.D0 + 1900.D0/3.
     & D0*LQ
      w(6)=w(1)*w(6)
      w(5)=4*w(5) + w(6)
      w(5)=w(1)*NF*w(5)
      w(2)=w(2) + 1.D0/9.D0*w(5)
      w(2)=w(1)*w(2)
      w(4)=5.D0/3.D0 + w(4)
      w(4)=z2*w(4)
      w(5)= - 2*z3 + 1 + z2
      w(5)=w(1)*w(5)
      w(4)=10.D0/3.D0*w(5) - 20*z3 + 5.D0/3.D0 + 2*w(4)
      w(4)=flav*w(4)
      w(2)=4*w(4) + 2.D0/3.D0*w(3) + w(2)
*
      G = as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXC2gS = G
*
      RETURN
      END


==> anc/C2gS/SXC2gS.f <==
      REAL*8 FUNCTION SXC2gS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(16)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 2*NF*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=4*w(3)
      w(5)=w(3)*LQ
      w(6)= - w(4) - 7*w(5)
      w(6)=LQ*w(6)
      w(4)=z2*w(4)
      w(4)=2*w(6) - 229*w(3) + w(4)
      w(6)= - 70.D0/9.D0*w(2) + 5
      w(3)=w(3)*w(6)
      w(3)=56.D0/3.D0*w(5) + w(3)
      w(3)=w(2)*w(3)
      w(3)=2.D0/3.D0*w(4) + w(3)
      w(3)=w(2)*w(3)
      w(4)=13.D0/3.D0 + LQ
      w(4)=LQ*w(4)
      w(4)=w(4) + 43.D0/9.D0 - 2*z2
      w(5)=w(1) - z
      w(4)=w(5)*w(4)
      w(3)=8*w(4) + w(3)
*
      G = NF*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=2*z2
      w(4)= - 48 + 421.D0/9.D0*z
      w(4)=z*w(4)
      w(4)=48*w(1) - 421.D0/9.D0 + w(4)
      w(4)=w(4)*w(3)
      w(5)=z**2
      w(5)=w(5) - 1
      w(6)=w(5)*z3
      w(7)=1136 + 6083.D0/3.D0*z
      w(7)=z*w(7)
      w(7)= - 1136*w(1) - 6083.D0/3.D0 + w(7)
      w(4)= - 9736.D0/9.D0*w(6) + 1.D0/3.D0*w(7) + w(4)
      w(7)= - 8615 - 2882.D0/3.D0*z2
      w(7)=w(5)*w(7)
      w(8)=2.D0/9.D0*w(2)
      w(8)=w(5)*w(8)
      w(9)=1105 - 737*w(2)
      w(9)=w(9)*w(8)
      w(7)=w(9) + w(7)
      w(9)=1.D0/3.D0*w(2)
      w(7)=w(7)*w(9)
      w(4)=2*w(4) + w(7)
      w(4)=w(2)*w(4)
      w(7)= - 95 + 268.D0/3.D0*w(2)
      w(7)=w(9)*w(5)*w(7)
      w(9)=w(5)*z2
      w(10)=104 + 2165.D0/3.D0*z
      w(10)=z*w(10)
      w(7)=w(7) + 232*w(9) - 104*w(1) - 2165.D0/3.D0 + w(10)
      w(7)=w(2)*w(7)
      w(10)=w(5)*w(2)
      w(11)=8*w(1)
      w(12)=8 + 55.D0/9.D0*z
      w(12)=z*w(12)
      w(12)= - 134.D0/27.D0*w(10) - w(11) - 55.D0/9.D0 + w(12)
      w(12)=w(2)*w(12)
      w(13)=w(1) - z
      w(12)= - 136.D0/3.D0*w(13) + w(12)
      w(14)=2*LQ
      w(12)=w(12)*w(14)
      w(7)=w(12) - 614*w(13) + w(7)
      w(7)=w(7)*w(14)
      w(12)=368.D0/3.D0*z3 - 6901.D0/9.D0 + 136*z2
      w(12)=w(13)*w(12)
      w(4)=w(7) + 8*w(12) + w(4)
      w(4)=LQ*w(4)
      w(7)=115267 + 812*z2
      w(7)=w(5)*w(7)
      w(12)= - 4961.D0/18.D0 + 134*w(2)
      w(12)=w(12)*w(10)
      w(7)=1.D0/9.D0*w(7) + w(12)
      w(7)=w(2)*w(7)
      w(12)= - 20161.D0/3.D0 - 874*z2
      w(12)=w(5)*w(12)
      w(6)=1.D0/3.D0*w(12) + 3746*w(6)
      w(6)=4*w(6) + w(7)
      w(6)=w(2)*w(6)
      w(7)= - 52 - 17827.D0/27.D0*z
      w(7)=z*w(7)
      w(7)=17264.D0/135.D0*w(9) + 52*w(1) + 17827.D0/27.D0 + w(7)
      w(9)=8*z2
      w(7)=w(7)*w(9)
      w(12)=8 - 395.D0/9.D0*z
      w(12)=z*w(12)
      w(11)= - w(11) + 395.D0/9.D0 + w(12)
      w(11)=z3*w(11)
      w(12)=39488 + 4480243.D0/9.D0*z
      w(12)=z*w(12)
      w(12)= - 39488*w(1) - 4480243.D0/9.D0 + w(12)
      w(6)=1.D0/9.D0*w(6) + 16*w(11) + 1.D0/27.D0*w(12) + w(7)
      w(6)=w(2)*w(6)
      w(7)=3905.D0/27.D0 - 16*z2
      w(7)=w(5)*w(7)
      w(11)=67 + 11*w(2)
      w(8)=w(11)*w(8)
      w(7)=w(8) + w(7)
      w(7)=w(2)*w(7)
      w(8)=88*z2
      w(11)= - 32*z3 + 5809.D0/9.D0 - w(8)
      w(11)=w(5)*w(11)
      w(7)=2.D0/3.D0*w(11) + w(7)
      w(7)=w(2)*w(7)
      w(11)= - 1025.D0/9.D0 + w(9)
      w(11)=w(5)*w(11)
      w(12)=4*w(2)
      w(15)= - 53.D0/3.D0 - w(12)
      w(15)=w(15)*w(10)
      w(11)=w(15) + w(11)
      w(11)=w(2)*w(11)
      w(15)=13.D0/3.D0 + 2*w(2)
      w(15)=w(15)*w(10)
      w(15)=34.D0/9.D0*w(13) + w(15)
      w(16)=2.D0/3.D0*LQ
      w(15)=w(15)*w(16)
      w(11)=w(15) + 76.D0/27.D0*w(13) + w(11)
      w(11)=w(11)*w(16)
      w(15)=263.D0/9.D0 - 17*z2
      w(15)=w(13)*w(15)
      w(7)=w(11) + 16.D0/27.D0*w(15) + w(7)
      w(7)=w(7)*w(14)
      w(8)= - 16585.D0/27.D0 + w(8)
      w(8)=w(5)*w(8)
      w(11)= - 809.D0/27.D0 - w(12)
      w(10)=w(11)*w(10)
      w(8)=2.D0/3.D0*w(8) + w(10)
      w(8)=w(2)*w(8)
      w(10)=76*z3 - 38549.D0/27.D0 + 227*z2
      w(10)=w(5)*w(10)
      w(8)=4.D0/3.D0*w(10) + w(8)
      w(8)=w(2)*w(8)
      w(10)=4345.D0/9.D0 - 56.D0/5.D0*z2
      w(3)=w(3)*w(10)
      w(3)=w(3) + 2824.D0/9.D0*z3 - 781751.D0/243.D0
      w(3)=w(5)*w(3)
      w(3)=2*w(3) + w(8)
      w(3)=w(2)*w(3)
      w(5)=272*z3 + 44081.D0/27.D0 - 152*z2
      w(5)=w(13)*w(5)
      w(3)=4.D0/27.D0*w(5) + w(3)
      w(3)=1.D0/3.D0*w(3) + w(7)
      w(3)=NF*w(3)
      w(5)=485.D0/9.D0 + 148.D0/5.D0*z2
      w(5)=w(9)*w(5)
      w(5)=w(5) + 844.D0/9.D0*z3 - 247313.D0/81.D0
      w(5)=w(13)*w(5)
      w(3)=w(3) + w(4) + 4*w(5) + w(6)
*
      G = NF*as**3*w(3)
*
200   CONTINUE
*
      SXC2gS = G
*
      RETURN
      END


==> anc/C2gS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/C2gS/delta.m <==
0


==> anc/C2gS/large-x.m <==
2*as*NF*Log[1 - z] + as^2*((52*LQ^2*NF*Log[1 - z])/3 + 
   LQ*NF*(-32*Log[1 - z] + (68*Log[1 - z]^2)/3) + 
   NF*((118*Log[1 - z])/3 - (136*z2*Log[1 - z])/3 - 24*Log[1 - z]^2 + 
     (58*Log[1 - z]^3)/9)) + 
 as^3*(flav*((20*Log[1 - z])/3 + (40*z2*Log[1 - z])/3 + 32*z2^2*Log[1 - z] - 
     80*z3*Log[1 - z] + (40*Log[1 - z]^2)/3 + (40*z2*Log[1 - z]^2)/3 - 
     (80*z3*Log[1 - z]^2)/3) + NF^2*((-84878*Log[1 - z])/729 + 
     (2800*z2*Log[1 - z])/27 + (400*z3*Log[1 - z])/27 + 
     (16124*Log[1 - z]^2)/243 - (184*z2*Log[1 - z]^2)/9 - 
     (3352*Log[1 - z]^3)/243 + (131*Log[1 - z]^4)/81) + 
   NF*((530438*Log[1 - z])/243 - (83764*z2*Log[1 - z])/27 + 
     (32666*z2^2*Log[1 - z])/45 - (10864*z3*Log[1 - z])/9 - 
     (153107*Log[1 - z]^2)/81 + (10924*z2*Log[1 - z]^2)/9 + 
     (2176*z3*Log[1 - z]^2)/3 + (43304*Log[1 - z]^3)/81 - 
     (21928*z2*Log[1 - z]^3)/81 - (1871*Log[1 - z]^4)/18 + 
     (322*Log[1 - z]^5)/27) + LQ^3*((136*NF^2*Log[1 - z])/27 + 
     NF*((-476*Log[1 - z])/9 + (2128*Log[1 - z]^2)/27)) + 
   LQ^2*(NF^2*((-880*Log[1 - z])/27 + (28*Log[1 - z]^2)/3) + 
     NF*((1808*Log[1 - z])/3 - (5344*z2*Log[1 - z])/9 - 370*Log[1 - z]^2 + 
       (1192*Log[1 - z]^3)/9)) + 
   LQ*(NF^2*((800*Log[1 - z])/9 - (136*z2*Log[1 - z])/3 - 
       (1184*Log[1 - z]^2)/27 + (56*Log[1 - z]^3)/9) + 
     NF*((-16864*Log[1 - z])/9 + (5572*z2*Log[1 - z])/3 + 
       (9152*z3*Log[1 - z])/9 + (11912*Log[1 - z]^2)/9 - 
       (7568*z2*Log[1 - z]^2)/9 - (3428*Log[1 - z]^3)/9 + 
       (1900*Log[1 - z]^4)/27)))


==> anc/C2gS/outg.f <==
      REAL*8 w(7)

      w(1)=Log(1 - z)
      w(2)=2*LQ
      w(3)=452 - 119.D0/3.D0*LQ
      w(3)=LQ*w(3)
      w(3)= - 4216.D0/3.D0 + w(3)
      w(3)=w(3)*w(2)
      w(4)=4*z2
      w(5)=17*LQ
      w(6)=350.D0/9.D0 - w(5)
      w(6)=w(6)*w(4)
      w(5)= - 110 + w(5)
      w(5)=LQ*w(5)
      w(5)=100 + 1.D0/3.D0*w(5)
      w(5)=LQ*w(5)
      w(5)= - 42439.D0/81.D0 + 4*w(5)
      w(5)=200.D0/9.D0*z3 + 1.D0/3.D0*w(5) + w(6)
      w(5)=NF*w(5)
      w(6)=1393 - 1336.D0/3.D0*LQ
      w(6)=LQ*w(6)
      w(6)= - 20941.D0/9.D0 + w(6)
      w(6)=2*w(6) + 16333.D0/15.D0*z2
      w(6)=z2*w(6)
      w(7)= - 679 + 572*LQ
      w(7)=z3*w(7)
      w(3)=w(5) + 8.D0/3.D0*w(7) + w(6) + 265219.D0/81.D0 + w(3)
      w(3)=NF*w(3)
      w(5)= - 185 + 1064.D0/27.D0*LQ
      w(5)=LQ*w(5)
      w(5)=5956.D0/9.D0 + w(5)
      w(2)=w(5)*w(2)
      w(5)=2731 - 1892*LQ
      w(5)=z2*w(5)
      w(6)=7*LQ
      w(7)= - 296.D0/9.D0 + w(6)
      w(7)=LQ*w(7)
      w(7)= - 46.D0/3.D0*z2 + 4031.D0/81.D0 + w(7)
      w(7)=NF*w(7)
      w(2)=4.D0/3.D0*w(7) + 2176.D0/3.D0*z3 + 4.D0/9.D0*w(5) - 153107.D0
     & /81.D0 + w(2)
      w(2)=NF*w(2)
      w(5)= - 857 + 298*LQ
      w(5)=LQ*w(5)
      w(6)= - 419.D0/27.D0 + w(6)
      w(6)=NF*w(6)
      w(5)=2*w(6) - 5482.D0/9.D0*z2 + 10826.D0/9.D0 + w(5)
      w(6)=322.D0/3.D0*w(1) + 131.D0/9.D0*NF - 1871.D0/2.D0 + 1900.D0/3.
     & D0*LQ
      w(6)=w(1)*w(6)
      w(5)=4*w(5) + w(6)
      w(5)=w(1)*NF*w(5)
      w(2)=w(2) + 1.D0/9.D0*w(5)
      w(2)=w(1)*w(2)
      w(4)=5.D0/3.D0 + w(4)
      w(4)=z2*w(4)
      w(5)= - 2*z3 + 1 + z2
      w(5)=w(1)*w(5)
      w(4)=10.D0/3.D0*w(5) - 20*z3 + 5.D0/3.D0 + 2*w(4)
      w(4)=flav*w(4)
      w(2)=4*w(4) + 2.D0/3.D0*w(3) + w(2)

      G = AS3*w(2)*w(1)


==> anc/C2gS/plus.m <==
0


==> anc/C2gS/small-x.m <==
-2*as*NF*Log[z] + as^2*((28*LQ^2*NF*Log[z])/3 + 
   LQ*NF*((16*Log[z])/3 - (56*Log[z]^2)/3) + 
   NF*((458*Log[z])/3 - (8*z2*Log[z])/3 - 5*Log[z]^2 + (70*Log[z]^3)/9)) + 
 as^3*(NF*((-4480243*Log[z])/243 + (142616*z2*Log[z])/27 - 
     (138112*z2^2*Log[z])/135 + (6320*z3*Log[z])/9 + (80644*Log[z]^2)/81 + 
     (3496*z2*Log[z]^2)/27 - (14984*z3*Log[z]^2)/9 - (115267*Log[z]^3)/81 - 
     (812*z2*Log[z]^3)/81 + (4961*Log[z]^4)/162 - (134*Log[z]^5)/9) + 
   NF^2*((1563502*Log[z])/729 - (17380*z2*Log[z])/27 + (224*z2^2*Log[z])/15 - 
     (5648*z3*Log[z])/27 + (154196*Log[z]^2)/243 - (908*z2*Log[z]^2)/9 - 
     (304*z3*Log[z]^2)/9 + (33170*Log[z]^3)/243 - (176*z2*Log[z]^3)/9 + 
     (809*Log[z]^4)/81 + (4*Log[z]^5)/3) + 
   LQ^3*(NF^2*((-104*Log[z])/27 - (16*Log[z]^2)/9) + 
     NF*((-220*Log[z])/9 + (536*Log[z]^2)/27)) + 
   LQ^2*(NF*((-4330*Log[z])/3 - 464*z2*Log[z] + (190*Log[z]^2)/3 - 
       (536*Log[z]^3)/9) + NF^2*((4100*Log[z])/27 - (32*z2*Log[z])/3 + 
       (212*Log[z]^2)/9 + (16*Log[z]^3)/3)) + 
   LQ*(NF^2*((-23236*Log[z])/27 + (352*z2*Log[z])/3 + (128*z3*Log[z])/3 - 
       (7810*Log[z]^2)/27 + 32*z2*Log[z]^2 - (268*Log[z]^3)/9 - 
       (44*Log[z]^4)/9) + NF*((-12166*Log[z])/9 - (1684*z2*Log[z])/9 + 
       (19472*z3*Log[z])/9 + (8615*Log[z]^2)/3 + (2882*z2*Log[z]^2)/9 - 
       (2210*Log[z]^3)/27 + (1474*Log[z]^4)/27))) + 
 z*(as^2*((-104*LQ*NF)/3 - 8*LQ^2*NF + NF*(-344/9 + 16*z2)) + 
   as^3*(NF^2*(-176324/2187 + (608*z2)/81 - (1088*z3)/81) + 
     NF*(989252/81 - (15520*z2)/9 - (4736*z2^2)/5 - (3376*z3)/9 + 
       (39488*Log[z])/27 - 416*z2*Log[z] + 128*z3*Log[z]) + 
     LQ^3*((-272*NF^2)/81 + NF*(544/3 + 32*Log[z])) + 
     LQ^2*((-304*NF^2)/81 + NF*(1228 + 208*Log[z])) + 
     LQ*(NF^2*(-8416/243 + (544*z2)/27) + NF*(55208/9 - 1088*z2 - 
         (2944*z3)/3 + (2272*Log[z])/3 - 192*z2*Log[z])))) + 
 (as^2*((104*LQ*NF)/3 + 8*LQ^2*NF + NF*(344/9 - 16*z2)) + 
   as^3*(NF^2*(176324/2187 - (608*z2)/81 + (1088*z3)/81) + 
     LQ^2*((304*NF^2)/81 + NF*(-1228 - 208*Log[z])) + 
     LQ^3*((272*NF^2)/81 + NF*(-544/3 - 32*Log[z])) + 
     NF*(-989252/81 + (15520*z2)/9 + (4736*z2^2)/5 + (3376*z3)/9 - 
       (39488*Log[z])/27 + 416*z2*Log[z] - 128*z3*Log[z]) + 
     LQ*(NF^2*(8416/243 - (544*z2)/27) + NF*(-55208/9 + 1088*z2 + 
         (2944*z3)/3 - (2272*Log[z])/3 + 192*z2*Log[z]))))/z + 
 z^2*(2*as*NF*Log[z] + as^2*((-28*LQ^2*NF*Log[z])/3 + 
     LQ*NF*((-16*Log[z])/3 + (56*Log[z]^2)/3) + 
     NF*((-458*Log[z])/3 + (8*z2*Log[z])/3 + 5*Log[z]^2 - (70*Log[z]^3)/9)) + 
   as^3*(NF^2*((-1563502*Log[z])/729 + (17380*z2*Log[z])/27 - 
       (224*z2^2*Log[z])/15 + (5648*z3*Log[z])/27 - (154196*Log[z]^2)/243 + 
       (908*z2*Log[z]^2)/9 + (304*z3*Log[z]^2)/9 - (33170*Log[z]^3)/243 + 
       (176*z2*Log[z]^3)/9 - (809*Log[z]^4)/81 - (4*Log[z]^5)/3) + 
     NF*((4480243*Log[z])/243 - (142616*z2*Log[z])/27 + 
       (138112*z2^2*Log[z])/135 - (6320*z3*Log[z])/9 - (80644*Log[z]^2)/81 - 
       (3496*z2*Log[z]^2)/27 + (14984*z3*Log[z]^2)/9 + (115267*Log[z]^3)/81 + 
       (812*z2*Log[z]^3)/81 - (4961*Log[z]^4)/162 + (134*Log[z]^5)/9) + 
     LQ^3*(NF*((220*Log[z])/9 - (536*Log[z]^2)/27) + 
       NF^2*((104*Log[z])/27 + (16*Log[z]^2)/9)) + 
     LQ^2*(NF^2*((-4100*Log[z])/27 + (32*z2*Log[z])/3 - (212*Log[z]^2)/9 - 
         (16*Log[z]^3)/3) + NF*((4330*Log[z])/3 + 464*z2*Log[z] - 
         (190*Log[z]^2)/3 + (536*Log[z]^3)/9)) + 
     LQ*(NF*((12166*Log[z])/9 + (1684*z2*Log[z])/9 - (19472*z3*Log[z])/9 - 
         (8615*Log[z]^2)/3 - (2882*z2*Log[z]^2)/9 + (2210*Log[z]^3)/27 - 
         (1474*Log[z]^4)/27) + NF^2*((23236*Log[z])/27 - (352*z2*Log[z])/3 - 
         (128*z3*Log[z])/3 + (7810*Log[z]^2)/27 - 32*z2*Log[z]^2 + 
         (268*Log[z]^3)/9 + (44*Log[z]^4)/9))))


==> anc/C2gS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/C2gS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = 2*as*NF*Log(1 - z) + as^2*((52*LQ^2*NF*Log(1 - z))/3 + 
   LQ*NF*(-32*Log(1 - z) + (68*Log(1 - z)^2)/3) + 
   NF*((118*Log(1 - z))/3 - (136*z2*Log(1 - z))/3 - 24*Log(1 - z)^2 + 
     (58*Log(1 - z)^3)/9)) + 
 as^3*(flav*((20*Log(1 - z))/3 + (40*z2*Log(1 - z))/3 + 32*z2^2*Log(1 - z) - 
     80*z3*Log(1 - z) + (40*Log(1 - z)^2)/3 + (40*z2*Log(1 - z)^2)/3 - 
     (80*z3*Log(1 - z)^2)/3) + NF^2*((-84878*Log(1 - z))/729 + 
     (2800*z2*Log(1 - z))/27 + (400*z3*Log(1 - z))/27 + 
     (16124*Log(1 - z)^2)/243 - (184*z2*Log(1 - z)^2)/9 - 
     (3352*Log(1 - z)^3)/243 + (131*Log(1 - z)^4)/81) + 
   NF*((530438*Log(1 - z))/243 - (83764*z2*Log(1 - z))/27 + 
     (32666*z2^2*Log(1 - z))/45 - (10864*z3*Log(1 - z))/9 - 
     (153107*Log(1 - z)^2)/81 + (10924*z2*Log(1 - z)^2)/9 + 
     (2176*z3*Log(1 - z)^2)/3 + (43304*Log(1 - z)^3)/81 - 
     (21928*z2*Log(1 - z)^3)/81 - (1871*Log(1 - z)^4)/18 + 
     (322*Log(1 - z)^5)/27) + LQ^3*((136*NF^2*Log(1 - z))/27 + 
     NF*((-476*Log(1 - z))/9 + (2128*Log(1 - z)^2)/27)) + 
   LQ^2*(NF^2*((-880*Log(1 - z))/27 + (28*Log(1 - z)^2)/3) + 
     NF*((1808*Log(1 - z))/3 - (5344*z2*Log(1 - z))/9 - 370*Log(1 - z)^2 + 
       (1192*Log(1 - z)^3)/9)) + 
   LQ*(NF^2*((800*Log(1 - z))/9 - (136*z2*Log(1 - z))/3 - 
       (1184*Log(1 - z)^2)/27 + (56*Log(1 - z)^3)/9) + 
     NF*((-16864*Log(1 - z))/9 + (5572*z2*Log(1 - z))/3 + 
       (9152*z3*Log(1 - z))/9 + (11912*Log(1 - z)^2)/9 - 
       (7568*z2*Log(1 - z)^2)/9 - (3428*Log(1 - z)^3)/9 + 
       (1900*Log(1 - z)^4)/27)));
*    
   id as^3=AS3;
*  id as=0;
*  id as^3=0;
*   id as^2=AS2;
*   id AS3=0;
   id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/C2gS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Jan 18 18:57:42 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = 2*as*NF*Log(1 - z) + as^2*((52*LQ^2*NF*Log(1 - z))/3 + 
       LQ*NF*(-32*Log(1 - z) + (68*Log(1 - z)^2)/3) + 
       NF*((118*Log(1 - z))/3 - (136*z2*Log(1 - z))/3 - 24*Log(1 - z)^2 + 
         (58*Log(1 - z)^3)/9)) + 
     as^3*(flav*((20*Log(1 - z))/3 + (40*z2*Log(1 - z))/3 + 32*z2^2*Log(1 - z) - 
         80*z3*Log(1 - z) + (40*Log(1 - z)^2)/3 + (40*z2*Log(1 - z)^2)/3 - 
         (80*z3*Log(1 - z)^2)/3) + NF^2*((-84878*Log(1 - z))/729 + 
         (2800*z2*Log(1 - z))/27 + (400*z3*Log(1 - z))/27 + 
         (16124*Log(1 - z)^2)/243 - (184*z2*Log(1 - z)^2)/9 - 
         (3352*Log(1 - z)^3)/243 + (131*Log(1 - z)^4)/81) + 
       NF*((530438*Log(1 - z))/243 - (83764*z2*Log(1 - z))/27 + 
         (32666*z2^2*Log(1 - z))/45 - (10864*z3*Log(1 - z))/9 - 
         (153107*Log(1 - z)^2)/81 + (10924*z2*Log(1 - z)^2)/9 + 
         (2176*z3*Log(1 - z)^2)/3 + (43304*Log(1 - z)^3)/81 - 
         (21928*z2*Log(1 - z)^3)/81 - (1871*Log(1 - z)^4)/18 + 
         (322*Log(1 - z)^5)/27) + LQ^3*((136*NF^2*Log(1 - z))/27 + 
         NF*((-476*Log(1 - z))/9 + (2128*Log(1 - z)^2)/27)) + 
       LQ^2*(NF^2*((-880*Log(1 - z))/27 + (28*Log(1 - z)^2)/3) + 
         NF*((1808*Log(1 - z))/3 - (5344*z2*Log(1 - z))/9 - 370*Log(1 - z)^2 + 
           (1192*Log(1 - z)^3)/9)) + 
       LQ*(NF^2*((800*Log(1 - z))/9 - (136*z2*Log(1 - z))/3 - 
           (1184*Log(1 - z)^2)/27 + (56*Log(1 - z)^3)/9) + 
         NF*((-16864*Log(1 - z))/9 + (5572*z2*Log(1 - z))/3 + 
           (9152*z3*Log(1 - z))/9 + (11912*Log(1 - z)^2)/9 - 
           (7568*z2*Log(1 - z)^2)/9 - (3428*Log(1 - z)^3)/9 + 
           (1900*Log(1 - z)^4)/27)));
    *    
       id as^3=AS3;
    *  id as=0;
    *  id as^3=0;
    *   id as^2=AS2;
    *   id AS3=0;
       id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         45
               G         Terms in output =         45
                         Bytes used      =       2220
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.03 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.03 sec out of 0.03 sec


==> anc/C2gS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/C2qNS/C2qNS1000.dat <==
# C2qNS1000
8.
8.00003950814001206332189980597
8.00004249780551932502689383204
8.00004571241779083121221373172
8.00004916878951274013386609419
8.00005288498005938699620212081
8.00005688038706125164212184607
8.00006117584462052580131192969
8.00006579372864989085714533967
8.00007075806984351477683575382
8.00007609467482496249513704292
8.00008183125605483917111605128
8.00008799757112171143122285126
8.00009462557208334917024336134
8.00010174956557178161350222678
8.0001094063844252593857546241
8.00011763557166316450063393777
8.00012647957767643035849724801
8.00013598397156635528039111246
8.00014619766762906120671723419
8.00015717316805152427123113352
8.0001689668229583620984091151
8.00018163910902669656169576333
8.0001952549279697306110744199
8.00020988392627851234599261223
8.00022560083770605697298396833
8.00024248585007892637402375087
8.0002606249981289170714923884
8.00028011058415209352484406987
8.00030104162842446201311630248
8.0003235243514335731445243446
8.00034767269012375711815000076
8.00037360885050005197678234483
8.0004014638990927273136082085
8.00043137839595121116457361258
8.00046350307201380551141689642
8.00049799955388846942591710811
8.00053504113928083775654486434
8.000574813626519244461790609
8.00061751620185358996677393678
8.00066336238844622973789972974
8.00071258106122950904930205269
8.0007654175320770153498724367
8.00082213471002500220935468814
8.00088301434158774647323821084
8.00094835833653687629635474233
8.00101849018486105295025714915
8.00109375647098996539358588083
8.00117452849175662984036196349
8.00126120398498577191041720912
8.00135420897603497450711345
8.0014539997500807465742280565
8.00156106495843523622725278877
8.00167592786770259616530332779
8.00179914876113872626254900466
8.00193132750216608893843500065
8.00207310627061845191186116067
8.00222517248295081838877973119
8.00238826190834964974805691914
8.00256316199342011160753531673
8.00275071540891298510006158915
8.00295182383278676590998565375
8.00316745198478320886008667088
8.00339863192863027323068290155
8.00364646765897844031930992367
8.00391213999122834623695800085
8.00419691177352355022583927126
8.00450213344136634731328281663
8.00482924893657154077173080046
8.00517980201360817684918446939
8.00555544295779809134162037311
8.00595793574134899399071767205
8.00638916564480566395562110702
8.00685114737321335731383319851
8.0073460336981113236348843124
8.00787612465842098653563808027
8.00844387735537360794031887276
8.00905191637884819279773492435
8.0097030449048755790489136615
8.01040025650662441110701212728
8.01114674772393631877188988486
8.01194593143944070430974944889
8.01280145111247628152207076663
8.01371719592550211310080612605
8.01469731690142399131643205937
8.0157462440543251677631436909
8.01686870464051072274869118408
8.01806974258159447624301779549
8.01935473913662435293305297081
8.02072943490601129549844766678
8.02219995325636058060740595611
8.02377282526227383485068362077
8.02545501626887616710847716593
8.02725395418731786029830645954
8.02917755964490897848828195896
8.03123427812198746947740541465
8.03343311421923264623605352538
8.03578366821207054471163305719
8.03829617506325063711276203734
8.04098154608080323423536709262
8.04385141342663849839521770772
8.04691817770127573662144980358
8.08507416735019722314731035267
8.12014510899979480455938177962
8.15331393011953072419825657751
8.18513385188072188676970146654
8.21592592948725019503052723674
8.24589924495292828422129870235
8.27520027815269750911486900484
8.30393699600415638856467709821
8.33219201562791038602251130912
8.36003040432467729786399755165
8.38750459312490861018961707905
8.41465762411963682771985063454
8.44152538123636361407827573381
8.46813817234491760611611769361
8.49452188175457661144460690541
8.52069882911943351607229201044
8.54668842225110553712792367305
8.57250766186366573064869026372
8.59817153775862708588804455734
8.62369334397936874225762854515
8.64908493251399280035093069016
8.67435691972717558829042374677
8.69951885596071542111081733742
8.72457936610247291471420581873
8.74954626702930956988682554488
8.77442666645019939235369504799
8.79922704665725758429774707525
8.82395333593105856106275922544
8.84861096977083352279868927953
8.87320494368006049107563657832
8.8977398588982824991347316934
8.92221996220540502809605364232
8.94664918071687404998512579453
8.97103115242355687198349182952
8.99536925309886197031169360476
9.01966662009017616054967707472
9.04392617342643196723063872976
9.06815063460425393624830367659
9.09234254335837668860404500334
9.11650427267533329844128071267
9.14063804227079706818318494283
9.1647459307188683257402714989
9.18882988639480392350815358555
9.21289173737021712244357130291
9.23693320038085233165748791557
9.26095588897103897046108783817
9.28496132090534826911000561261
9.30895092492640809434636245457
9.33292604692794148844355543679
9.35688795560361255764556828071
9.38083784762496511361811945472
9.40477685239544060578178710903
9.42870603642200956783878725763
9.45262640734121795448285593835
9.47653891763233029395363226501
9.50044446804665668774386704781
9.52434391077900568965487623241
9.54823805240444704557374286712
9.57212765660114393639764886872
9.59601344667787858033207464438
9.61989610792300939903090414242
9.64377628978992965970666756339
9.66765460793261853629767874041
9.69153164610356184211102551704
9.71540795792515060019445409747
9.7392840685446233172733743943
9.76316047618168691826866598782
9.78703765357711845134964638749
9.81091604934990332030157146175
9.83479608926979588136678946321
9.85867817745158598820842722917
9.88256269747681282512347244639
9.90645001344817843634530512854
9.9303404709814718659835476598
9.95423439813941561164044132187
9.97813210631148462764333469322
10.0020338910434203921425606644
10.0259400328198650455574628289
10.0498507978032701940032589361
10.0737664385319888851710899812
10.097687194580235052612082586
10.1216132931823902080593819692
10.1455449498239504010975222437
10.1694823688012357331905185296
10.1934257437518284669049161077
10.2173752581575626333416595156
10.2413310858217567785598517031
10.265293391322260998676556121
10.2892623304417787025826527335
10.3132380505768217209193676015
10.3372206911265636498337078431
10.361210383862769957535763867
10.3852072532819037413193636377
10.4092114169404325163523839876
10.4332229857742935156648225561
10.4572420644034122044442576745
10.4812687514221106273856319895
10.5053031396761884224483178817
10.5293453165274094914100440762
10.553395364106081093281838997
10.5774533595523692266186682904
10.6015193752469543232007501474
10.6255934790315942445431577077
10.6496757344201271318509191848
10.6737662008004146064817528936
10.697864933627695966422175001
10.7219719846097962053694534695
10.7460874018846047398163463705
10.7702112301902175242151529017
10.7943435110281126348818758313
10.8184842828197082906030457681
10.8426335810566325425426563168
10.8667914384450154075497171299
10.8909578850440969449955307842
10.915132948399428602884110432
10.9393166536709300059918483805
10.9635090237560491551805915649
10.9877100794082606864004465719
11.0119198393511243390129945252
11.0361383203881140493919607719
11.060365537508417065081186037
11.0846015039888921188472917281
11.1088462314923659661209656074
11.1330997301624384322681323337
11.157362008714957499618145958
11.181633074526317852756650673
11.2059129337187286614046486614
11.2302015912425891827679897299
11.2544990509561039812568940609
11.2788053157022631666637976921
11.3031203873833070178297362992
11.3274442670327886648201502246
11.3517769548853431275496656135
11.3761184504442659329843752862
11.4004687525469997382040137701
11.4248278594286228556705219029
11.4491957687834292941266037073
11.4735724778246858788125218655
11.4979579833426481843090644467
11.5223522817609133893773643928
11.5467553691911847336139038955
11.5711672414865190093058269331
11.5955878942931254480276575356
11.6200173231007814504193462465
11.6444555232919278500164009038
11.6689024901895037893459226045
11.6933582191035788106879237622
11.7178227053768374173717445536
11.7422959444289691371537999346
11.7667779318000150104555984566
11.7912686631927194268619062538
11.8157681345139343373349773511
11.8402763419151210717905185484
11.8647932818319932867035620071
11.8893189510233429505537777427
11.9138533466090897416104287275
11.9383964661075927785581584945
11.962948307472262225783476168
11.98750886912750700802848345
12.0120781500040536300499735214
12.0366561495736699225878733771
12.0612428678833264232357597368
12.085838305588827046793610498
12.1104424639879397016205497379
12.1350553450530565638097625072
12.1596769514634128272509882449
12.184307286636891902546224051
12.2089463547614442391573228255
12.2335941608261461910756351324
12.2582507106519246348216520773
12.2829160109219723779301774415
12.3075900692118787645863942127
12.3322728940194992911859262039
12.3569644947945874868308476288
12.3816648819682117907692062319
12.4063740669819796692512686781
12.4310920623170907570078022059
12.4558188815232403824297183661
12.4805545392473944394949250864
12.5052990512624562025694438376
12.530052434495845341496191516
12.5548147070580090830319300182
12.5795858882708851799187198285
12.6043659986963360899584598843
12.6291550601645735337327269785
12.653953095802592390465176592
12.6787601300626327064032799284
12.7035761887506884284943379262
12.7284012990550813375911573798
12.7532354895751185395370110305
12.7780787903498517788855390666
12.8029312328869567683923316183
12.8277928501917506774984377427
12.8526636767963658945825053721
12.8775437487890981706005028879
12.9024331038439472657144241854
12.9273317812503682555294384437
12.9522398219432517095485234541
12.9771572685331510313907737382
13.0020841653367753482202597736
13.0270205584077664557522614907
13.0519664955677784652383911359
13.0769220264378789601168914356
13.101887202470290652724638423
13.1268620769804927358188706621
13.1518467051797013499060043287
13.1768411442077488358200461794
13.2018454531663817129740972103
13.2268596931529976176080965866
13.2518839272948417526008837928
13.2769182207836837414762395299
13.3019626409109961446281412719
13.3270172571036562860846352444
13.3520821409601934549357814369
13.377157366287603987532657861
13.4022430091387572054370241136
13.4273391478504156806344693976
13.4524458630818938245432090212
13.4775632378543793517398547258
13.5026913575909427540267946634
13.5278303101572605364908259355
13.5529801859030786156229588275
13.5781410777044429615274717186
13.6033130810067252829592378183
13.6284962938684723066827330029
13.6536908170061079928141305665
13.6788967538395188568431576907
13.7041142105385534384753841886
13.7293432960704678689221741462
13.7545841222483504435257936625
13.7798368037805591074748349127
13.8051014583212068107820863598
13.8303782065217307867193721486
13.8556671720835829577084929578
13.8809684818120798765585892621
13.9062822656714518713573330776
13.9316086568411323818485066971
13.956947791773329856495226408
13.9822998102519260255301547229
14.0076648554527458791954038522
14.0330430740052462653197779621
14.0584346160556716798053818861
14.0838396353317275611387335742
14.109258289208823219558855557
14.1346907387779384370917699072
14.1601371489151697706273174612
14.1855976883530146811604902812
14.211072529753453803112906828
14.2365618497828939634533604101
14.2620658291890369666271503902
14.28758465287974168389473555
14.313118510003949630743879329
14.3386675940347469901273441916
14.3642321028546389493546372394
14.389812238843115271928050115
14.4154082089665892303257645367
14.4410202248707953900616125823
14.4666485029757352681897803647
14.4922932645732636002424914352
14.5179547359274118484709472926
14.5436331483775496819421701974
14.5693287384444894669681259426
14.5950417479396433367046734927
14.6207724240773471745627806649
14.6465210195904708611994587607
14.6722877928494394141123362254
14.6980730079847952080661655433
14.7238769350134373206294565589
14.7496998499686802180560689842
14.7755420350342805019242046591
14.8014037786825872970080995712
14.8272853758169790979255545485
14.853187127918757529866956331
14.8791093431986765425528135204
14.9050523367532940737012310811
14.9310164307263422179058320457
14.957001954475321450258268537
14.9830092447435345149409177553
15.0090386458377862335124515317
15.0350905098119867545727328422
15.0611651966569076977261341495
15.0872630744963532852564834758
15.1133845197900219531380578801
15.1395299175433481411525474988
15.1656996615246290362675210833
15.1918941544897570448107188537
15.2181138084148957629403917473
15.2443590447374552723318592094
15.2706302946057417854895454536
15.2969279991376770855377443785
15.3232526096890049384740439468
15.3496045881314247988984568762
15.3759844071411177885496791058
15.4023925504981562149291173913
15.4288295133973159390182871713
15.4552958027708408314868191835
15.4817919376237405225270440565
15.5083184493822368111628271008
15.5348758822560106294182517643
15.5614647936149405445994702704
15.5880857543810656358755288375
15.614739349436550425066202077
15.6414261780484776227298600101
15.6681468543113460390956866046
15.6949020076082064004714663318
15.7216922830914273291359659168
15.7485183421841477433770766791
15.7753808631035408039807652036
15.8022805414070887023806207861
15.8292180905631475249486117937
15.8561942425471676562999788857
15.8832097484650282738205754032
15.9102653792050450668920855675
15.937361926120319084526660691
15.9645002017432123451857042163
15.9916810405338633859170693123
16.0189052996647942306368694978
16.0461738598438103693008213401
16.073487626177558427433604377
16.1008475290782835668642677161
16.1282545252165217392968509942
16.1557095985226723271344088136
16.1832137612406262519149947063
16.2107680550368753243054118077
16.2383735521688027071359191987
16.2660313567161543952445137925
16.2937426058800204258395988826
16.3215084713540153190630932688
16.3493301607727436143756463036
16.377208919243072381736634558
16.4051460309642128454705319755
16.4331428209431429701407254096
16.4612006568124879283188968385
16.4893209507586225122083990538
16.5175051615684764067678260158
16.5457547968043185284826087346
16.5740714151166803142476703978
16.6024566287065613287809134844
16.6309121059491569405350296018
16.6594395741925721541039453971
16.688040822746355338663883728
16.7167177060762206086558993625
16.7454721472230512138681942991
16.7743061414662154339658136935
16.8032217602534125126827094178
16.8322211554217357049998414995
16.8613065637374353601130856007
16.8904803117850373515098568297
16.9197448212400801896285795039
16.9491026145638475528921507218
16.9785563211631743075626612113
17.0081086840637914039698888544
17.037762567151865172476376951
17.0675209630455192090445152956
17.0973870016663699128416265692
17.1273639595906618164673711118
17.1574552702707004462401883881
17.187664535230245276355276688
17.217995536352705297553982457
17.2484522493988182134819690908
17.2790388589115371367573517375
17.3097597746907711223219914274
17.340619650050267615274069647
17.3716234021043357296856778748
17.4027762343746093221609233246
17.4340836620583080756622448509
17.4655515403615993333307106873
17.49718609637741810274582587
17.5289939650799846753046330506
17.5609822301228427295453490867
17.5931584702695216593300456968
17.6255308124638321001938057678
17.6581079927709076664186356396
17.6908994267046513653151974786
17.7239152908216136912575931785
17.7571666179321887422304830175
17.7906654088944956277491842218
17.8244247647667796464416046099
17.8584590441754988538291946294
17.8927840522171458638667618825
17.9274172692126612554839788854
17.9623781304149143127465622209
17.9976883717011743778046469907
18.0333724619414392334524311274
18.0694581510462229523210722833
18.1059771751896591551506982578
18.1429661799655506678935750276
18.1804679528148015794290452874
18.2185331062723861552163155994
18.2572224392999545113415206319
18.2966103571864523776727114579
18.336790019837612702521316371
18.3778814725852907962567702891
18.4200452970869578921310722587
18.4635074634892127370522582235
18.5086099970614250296974965595
18.5559336574461651652290070371
18.6067013613595622396892936748
18.6666666666666666666666666667


==> anc/C2qNS/C2qNS1100.dat <==
# C2qNS1100
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/C2qNS/C2qNS2000.dat <==
# C2qNS2000
-176.301241141535633180987952402
-176.299922219909998037163662363
-176.299902477907541806162415413
-176.299886535648165459936879964
-176.299875016179048485276010681
-176.299868609662273796778113929
-176.299868079522002090138082347
-176.299874269102305491151619372
-176.299888108874986108153030472
-176.299910624239523324509193652
-176.299942943960297925613168254
-176.299986309289442396070630592
-176.300042083827076427023360883
-176.300111764174316858573913834
-176.300196991438314516044332527
-176.300299563652679810175995342
-176.300421449181028259143017762
-176.300564801176020530275206283
-176.30073197317120404955241285
-176.300925535888200129508823836
-176.301148295347337947240613679
-176.301403312375731169647239196
-176.301693923613041750792487546
-176.302023764121796154165811953
-176.302396791716130261308051272
-176.302817313130259318665316716
-176.303290012155817739142569381
-176.303819979885510162123810714
-176.304412747209280046966524539
-176.305074319718455752530607013
-176.305811215183097361622777434
-176.30663050377806149554671437
-176.307539851244147227574473098
-176.308547565182105193447856176
-176.309662644689305302678914024
-176.310894833561487085984143507
-176.312254677295281360374961596
-176.313753584141112764942263139
-176.315403890470689373716968295
-176.317218930738576732742073851
-176.319213112333356932468724499
-176.321401995630605037199898848
-176.323802379577390093410625848
-176.326432393156238895254945038
-176.329311593095498364812661198
-176.332461068212804917078620714
-176.335903550798921691639451946
-176.339663535470538843705536145
-176.343767405942746169686277437
-176.348243570194774846085512102
-176.353122604526254773314927562
-176.358437407025629286312698615
-176.364223360997487108218824781
-176.370518508921382940963558608
-176.377363737541186128286552533
-176.384802974711076318187690756
-176.39288339865194192100077744
-176.401655660300067487297240803
-176.411174119458545256648108717
-176.421497095490727714003251227
-176.43268713332415303399006134
-176.444811285562611111066963772
-176.457941411533247040629491756
-176.47215449412467817665981803
-176.487532975300870039300957827
-176.504165111203797085607462144
-176.522145347785509151158598024
-176.541574717936915281088125527
-176.562561261106144203932655542
-176.585220466423482675672846232
-176.609675740372343346978798389
-176.636058900066161824944423969
-176.664510693209231467528016349
-176.695181345834890592889692525
-176.72823113892678895109798583
-176.76383101503775879766483015
-176.802163216025651955407285852
-176.843421953025899496318864519
-176.887814109775996808980943789
-176.935559980397075358131747314
-176.986894042721624668132584603
-177.042065768233675079912847786
-177.101340469657714783096172871
-177.165000187194634984624483153
-177.233344614356386997025968791
-177.306692064295077682077345956
-177.38538047745617947008167527
-177.469768471308613699580018465
-177.560236432815877660204443901
-177.657187654211292526542816292
-177.761049512525985063672582009
-177.872274693189478641609794239
-177.991342457878816082629237814
-178.118759956631977446506762086
-178.255063584063940771721029471
-178.400820379327940922132462458
-178.556629469249096792101714002
-178.723123553821268291906072809
-178.900970432999288874969654446
-179.090874573435919989893929411
-179.293578713504064921951087977
-179.509865504607716705164018807
-182.163668372116176308902523667
-184.5341769599414667024375817
-186.715475305642736597905393074
-188.755261967820297778570357852
-190.682499867603425293404399964
-192.51664110097714568952754045
-194.271633761478402407304080579
-195.957952536579051566772292968
-197.583739933713849345847362309
-199.155497552268894860380390849
-200.678529375821735341569253565
-202.157239123764900592826596243
-203.595337117479825703553451496
-204.995988608607045605129022139
-206.36192287448118372491281932
-207.69551522106678059634759375
-208.998849791051549124449008062
-210.273768466647960550235422829
-211.521909500784612457202019855
-212.744738429053772205849534128
-213.943573090943266326145932024
-215.119604093563680360846017257
-216.273911705410158400472029208
-217.407479922157092116710833941
-218.521208269256787291578557005
-219.615921776320355914447669603
-220.692379461934660627928262566
-221.751281595207566714253145684
-222.793275945361438640419241074
-223.818963188498740564659900616
-224.828901607962591363633847346
-225.823611199145998145540459747
-226.803577269444372660767196013
-227.769253608028613163554243254
-228.721065287296987675067440477
-229.659411147534680733746014355
-230.584666007933273358454023395
-231.497182640288438745547874224
-232.397293536086931135712111756
-233.285312493068552605892194363
-234.161536043513865190297330445
-235.026244743313541370788073697
-235.879704338201403145663468403
-236.722166821285676919659861012
-237.553871394115990405185532387
-238.375045341916172294485812558
-239.18590483224566626274077909
-239.986655645185259379330185229
-240.777493842143130842219307048
-241.558606379518118323229865196
-242.330171672716479722645548004
-243.092360115378027030283766975
-243.845334558112159919890775998
-244.589250750561393140456132343
-245.324257750188887215643300961
-246.050498300818390359547722699
-246.768109183632416896901139419
-247.477221543051120162286584635
-248.17796118966482570802376929
-248.870448882173036377149654522
-249.554800590088038212365190756
-250.231127738788721843210712848
-250.899537438357057805691617849
-251.560132697493395335829966959
-252.213012623685299402351237368
-252.858272610696193426687127303
-253.496004514343072222789237484
-254.126296817445635830588549272
-254.749234784751192308875908239
-255.364900608569560499294529383
-255.973373545789077203046866745
-256.574730046887894486473547303
-257.169043877503356292586927582
-257.756386233075767356950638826
-258.336825847040782397824365298
-258.910429093006483488336136885
-259.47726008131656704847434122
-260.037380750369565397632918922
-260.590850953035359349823914114
-261.137728538484112430689663541
-261.67806942971892039655702178
-262.211927697081696308508548116
-262.739355627981900553351530785
-263.26040379307949768363076979
-263.775121109136817662503636081
-264.283554898738674820618357727
-264.785750947066025266475025132
-265.281753555895507569351637075
-265.771605594985308915361589783
-266.255348550996836702466434525
-266.733022574091570036533788922
-267.2046665223331414187900065
-267.670318004016088036843872253
-268.130013418034753020858658746
-268.583787992398454213411216419
-269.031675820992221095802735886
-269.473709898676083898478090395
-269.909922154810041211453069743
-270.340343485286396013901970139
-270.765003783146100788244877998
-271.183931967851059176578970502
-271.597156013279966151127989377
-272.004702974511205080965850395
-272.406599013452534818104371132
-272.802869423373771471889537491
-273.193538652395378213393771759
-273.578630325982804246009901313
-273.958167268493544506413142691
-274.332171523821209609539973806
-274.700664375178387160490597029
-275.063666364057728100077471951
-275.421197308408493538021414985
-275.773276320063737809198114631
-276.119921821451372372881135677
-276.46115156162054355463289522
-276.796982631613056612221965985
-277.127431479207981450685172118
-277.4525139230660743746190752
-277.772245166299238951707013964
-278.086639809488921274589705816
-278.395711863176085011384485368
-278.699474759844234412048794859
-278.997941365415844058067879966
-279.291123990281508130937832636
-279.579034399880135180842652628
-279.861683824847582950762777677
-280.139082970750248178836842502
-280.411242027419295143005158556
-280.678170677900420940770671188
-280.939878107033312243159910175
-281.196373009674244854656170227
-281.447663598574611362884062354
-281.693757611927531155874953771
-281.934662320594098960556300492
-282.17038453502026079859476574
-282.400930611854767984143637867
-282.626306460278148746046247828
-282.846517548052151603498799065
-283.06156890729865322473842789
-283.271465140016584717680127634
-283.476210423345012796132949449
-283.675808514580114777106202234
-283.8702627559534077147785601
-284.059576079178231059519541824
-284.243751009771138008869234707
-284.422789671154522218118557492
-284.596693788546492846745727054
-284.765464692643711174141514146
-284.929103323102615415357728778
-285.087610231824186147678387235
-285.240985586047142194109448638
-285.389229171254205251805797925
-285.532340393895830328619011831
-285.670318283935567595434693212
-285.803161497220998986137060805
-285.930868317683979255346724317
-286.053436659373705728229284453
-286.170864068325943168167786132
-286.283147724271539593576330285
-286.390284442187185064942150567
-286.49227067369118802975743408
-286.589102508286872369394208934
-286.680775674456032470466756017
-286.767285540604723094024481006
-286.848627115863505205942229197
-286.924795050744117943611702954
-286.995783637654400224472035277
-287.06158681127314286152691368
-287.122198148786413162803392013
-287.177610869986758590392781871
-287.227817837236563885772034214
-287.272811555296706887053794964
-287.312584171021531835448559862
-287.347127472921035065902454427
-287.376432890591036381851901563
-287.400491494011989914819451548
-287.41929399271697066131828208
-287.432830734829256973459374165
-287.441091705969814862502959187
-287.444066528034876868087382882
-287.441744457843696266203617546
-287.434114385656446356349557745
-287.421164833562124306398347408
-287.402883953736209369312746669
-287.379259526567716048314166288
-287.350278958655173808039279078
-287.315929280670956041925759306
-287.27619714509327204525552647
-287.231068823805026544596488382
-287.180530205558641734026216414
-287.12456679330582660286087218
-287.0631637013911674447916259
-286.996305652608301649876462927
-286.923976975117324033274100164
-286.846161599221960881075636835
-286.762843054004931425445465305
-286.674004463819799427708801449
-286.579628544637498775629032226
-286.479697600245596313536025259
-286.374193518298232341438030304
-286.263097766214554158203865365
-286.146391386923330496523219746
-286.024054994451304511137015091
-285.89606876935270993912662976
-285.762412453977238948591582526
-285.623065347573610820453387482
-285.478006301225747751406851586
-285.327213712618417501064282732
-285.17066552062905210227552747
-285.008339199742297171363886563
-284.840211754283687246635333163
-284.666259712468678791542918068
-284.486459120263103755714478143
-284.30078553505093261423091744
-284.109214019105056313055049806
-283.911719132856611234002110889
-283.708274927958179840615014317
-283.498854940136001747269321633
-283.283432181826125223401705633
-283.061979134589217242706267514
-282.834467741298530736402976874
-282.600869398095300315267620033
-282.361154946105601972999204065
-282.115294662912467739429124796
-281.86325825377679246028148476
-281.605014842600306362056959282
-281.340532962623613313228287085
-281.069780546852010187588500815
-280.792724918201506916137035393
-280.509332779357159095020654314
-280.219570202335504782467418619
-279.92340261774256371811011629
-279.620794803718509949294661214
-279.311710874559767029340595348
-278.996114269008897801045027485
-278.673967738202267491585598122
-278.34523333326504857406225943
-278.009872392542707700091654964
-277.66784552845766803008721013
-277.319112613979373481842156892
-276.963632768695493724708819106
-276.601364344471499045361592559
-276.23226491068530131548637892
-275.856291239023099945340303597
-275.473399287821988578804603743
-275.083544185944267964353773093
-274.68668021616777142613180806
-274.282760798075840072902747617
-273.871738470429883635620279834
-273.453564873006727828379946585
-273.028190727882178483006660982
-272.595565820141424396055389841
-272.155638977996052702657105345
-271.708358052286560372380354587
-271.253669895348310679842712952
-270.791520339217901652510841902
-270.321854173155881787418624106
-269.844615120460663824828548319
-269.359745814547346944360916654
-268.867187774263958074551365778
-268.366881378416360524031396664
-267.858765839471749055883225743
-267.342779176409250782944413697
-266.818858186684676530554872306
-266.286938417274912965778311491
-265.746954134765806878562440972
-265.198838294445664224524788509
-264.642522508364662231740880266
-264.077937012318546963144050909
-263.50501063171295470545891113
-262.92367074626254644924904836
-262.33384325347687304985562778
-261.735452530882486384688820974
-261.128421396928270324360422498
-260.512671070518275347349823057
-259.888121129113492188721701257
-259.254689465340982307635527409
-258.612292242045584653424919118
-257.960843845716026786317599411
-257.300256838213670483682000674
-256.630441906728303106695844979
-255.951307811881330648193050786
-255.262761333892419724552933229
-254.564707216721055658964084639
-253.857048110089612607226695864
-253.139684509289348175529587294
-252.412514692665216199409337472
-251.675434656669512412564689577
-250.928338048368101665475831425
-250.171116095276292907472752869
-249.403657532394297575415974061
-248.625848526304593855435838373
-247.837572596185386020262149418
-247.038710531585653922180673329
-246.229140306797988355870012915
-245.40873699165545504027991304
-244.577372658568070679701362073
-243.734916285603051416763614936
-242.881233655400744149240654596
-242.016187249705005966558885172
-241.139636139272681233937047226
-240.25143586891165734156559977
-239.351438337380668681099055603
-238.43949167186646511160304071
-237.515440096735057445611526999
-236.579123796233378989232956287
-235.630378770795727636362414863
-234.669036686585632899244974168
-233.694924717878167231525923937
-232.707865381860015272097058036
-231.70767636539463403982411191
-230.694170343267366945700733219
-229.667154787390177108614015843
-228.626431766407477505961084634
-227.571797735103064781602270799
-226.503043312963085536150051825
-225.419953051200917732373202042
-224.322305187496433615794449774
-223.209871387643876285911385603
-222.08241647323902967844887481
-220.939698134466932277298159907
-219.781466626975452757341353592
-218.607464451736909789116752845
-217.417426016708791427137692905
-216.211077279004627276824991829
-214.988135366176193236137431301
-213.748308175087361422241826737
-212.491293946726779299259642062
-211.216780815159738357792451568
-209.924446328657449828491086646
-208.613956940862639809909512719
-207.284967469651813774203423098
-205.937120521134334808718872614
-204.570045875983889115374608544
-203.183359835025864752297562334
-201.7766645207010818003690643
-200.349547130688094514642006342
-198.901579139588235659223666689
-197.432315444154270295777526732
-195.941293447068711013422958157
-194.428032073744272595581402336
-192.892030716018203322490756898
-191.332768095934542782143848123
-189.749701042042318615190632179
-188.142263169769975537102618025
-186.509863456451302155879006768
-184.851884700457415779880880162
-183.167681852611329207987380198
-181.456580206600655135836439933
-179.717873433429740958359933793
-177.950821443028845315620243585
-176.154648053921745626900105477
-174.32853844929274950001525961
-172.471636394827376985877820555
-170.583041190253058217702554663
-168.661804322486289633318007549
-166.706925783590420600775221144
-164.717350011228766914631518951
-162.691961402795650319930073569
-160.629579346719365235956567911
-158.528952705303475963259116074
-156.388753672591947791215950214
-154.207570917716098260451399553
-151.983901908512275975883561525
-149.716144291262037716491480092
-147.4025861794034769235876925
-145.041395175970365455494950385
-142.630605920014575218640465458
-140.168105904640162729206466422
-137.651619261275267132216507745
-135.07868813845937202730764225
-132.446651219769399133962208296
-129.752618819224081014656387276
-126.993443856360467987562151368
-124.165687837243130805396881717
-121.265580738165999735845369871
-118.288973386375601248970847885
-115.231280529214159565018576369
-112.087412239839995965638081454
-108.851690565747481346255131581
-105.517747298613731646136107299
-102.078397298304202572824484877
-98.525479735238506303367183985
-94.8496565990256003000397071438
-91.0401533299543507450337090021
-87.0844195832144110107150417788
-82.9676774178656935467948686348
-78.6723069107696401013638074576
-74.1769903135078704579711757857
-69.4554856459932279870639293763
-64.4748090411692642614338549556
-59.1924284157511541493565214325
-53.5517054670594047693673332563
-47.4739981832447806737579450858
-40.8437529217410674609596031385
-33.4767784335176642334134283138
-25.0391954798622681710143724722
-14.7601329873204838727061911844
2.1010137407012077620063842192


==> anc/C2qNS/C2qNS2010.dat <==
# C2qNS2010
-7.8024691358024691358024691358
-7.80207467973937424402736228824
-7.80204760778117955913159405426
-7.80201871016346074397780815903
-7.8019878664435187415051932066
-7.80195494845553042749048098548
-7.80191981983403618470675358315
-7.80188233550962124837394711826
-7.80184234117530704423495837506
-7.80179967272210210967148543798
-7.80175415564209378113570205974
-7.8017056043973917380028585459
-7.80165382175316282529296003786
-7.8015985980729234709383634553
-7.80153971057418162927257115435
-7.80147692254244471251121579865
-7.80140998250153364015266147709
-7.80133862333806620251619441104
-7.80126256137789569902072257617
-7.801181495412213618235739875
-7.80109510567094836759949814719
-7.80100305274101618165492414671
-7.80090497642690584285593824567
-7.80080049455100630675454218831
-7.80068920169101637227586474021
-7.8005706678517088932943384876
-7.80044443706825948933428409426
-7.80031002593829217215251103942
-7.80016692207974275246401689769
-7.80001458251159642735274488378
-7.79985243195451979275832162921
-7.79967986104838102456317352172
-7.79949622448363661397821592415
-7.79930083904356046786690351569
-7.79909298155430319685778933651
-7.79887188673979799657410764011
-7.79863674497857685625674900666
-7.7983866999596292896203174182
-7.79812084623452798589409913298
-7.79783822666316457939060491886
-7.79753782975058725138512469396
-7.79721858687261350994719071875
-7.79687936938810994854265188437
-7.79651898563609009857592911396
-7.79613617781608605433964318785
-7.79572961875060413140558255053
-7.79529790852888460058534731117
-7.79483957103165613766536435815
-7.79435305033711313408599650854
-7.79383670700895502133643367336
-7.7932888142680184103398898413
-7.79270755404981285641569288467
-7.79209101295114777385394012023
-7.79143717807002045311054429413
-7.79074393274403300532125975893
-7.79000905219382986739739948695
-7.78923019907940856239625999088
-7.78840491897866692097924408266
-7.78753063579922307178949713421
-7.78660464713639435573684699105
-7.78562411959226315308810393237
-7.7845860840730078427054051994
-7.78348743108415340577492215995
-7.78232490604611756057079485594
-7.78109510465541524737678487297
-7.77979446832015882616635759243
-7.77841927970207726134391061539
-7.77696565840120045394845584382
-7.77542955682364235825576839991
-7.77380675627759839336266583637
-7.77209286334778113223102954832
-7.77028330660408814715814901338
-7.76837333370636492557639649402
-7.76635800897373484405156787128
-7.76423221149416173118761144167
-7.76199063385773691427344641972
-7.75962778160569455780381001008
-7.7571379734964141905643556631
-7.75451534269973071077899486371
-7.75175383904180918845315642813
-7.74884723243473079984842261341
-7.74578911763786154190691517218
-7.74257292051213035568313230011
-7.73919190594363164775559901629
-7.73563918762960447521388312021
-7.73190773993795595240405191315
-7.72799041207123442529376475198
-7.72387994478748125139962434232
-7.71956898995388189481422261475
-7.71505013323480462049310901437
-7.71031592024389302200183538907
-7.7053588865206334632238816574
-7.70017159172555361805514744585
-7.6947466584852696438905173053
-7.68907681635938245512964806816
-7.6831549514461805080926298121
-7.67697416219375599024124500873
-7.67052782203807830189887537777
-7.66380964955047662218897401958
-7.65681378684464775179584477012
-7.64953488706862995547119350129
-7.64196821189120806580407586827
-7.56205389355309630949454725901
-7.50533624354384481812191415546
-7.4621700941191230709337779159
-7.42837322668948831092608505826
-7.40164268938716584698484723427
-7.38053795922601804740053379243
-7.36408198144511262198172792909
-7.35157355726053581557819849448
-7.34248797239398298481971699846
-7.33641968878062030254456861532
-7.33304710141627713106406363058
-7.33210974463237312082794136179
-7.33339293834154508352910765808
-7.33671709296736561034392135072
-7.34193004658865047741422570308
-7.34890144114406587931435727639
-7.35751850865686703902566653623
-7.36768285634981787394477981612
-7.37930797451481211415783419738
-7.3923172771827429100628931784
-7.40664254213082744576943285233
-7.42222265467242233504261556646
-7.43900258564929155379949127057
-7.45693255218216301702694003193
-7.47596732261478712673569157673
-7.49606563637523454501717789231
-7.51718971627188727981329733897
-7.53930485577502017661528252426
-7.56237906760859559412249514114
-7.58638278283728907117048779078
-7.61128859182394423419220785759
-7.63707102012550249061426024089
-7.66370633371540546345726202997
-7.69117236895811195079589389699
-7.71944838358334782846000309779
-7.74851492556352765249192768863
-7.7783537173245755179607819331
-7.80894755314620941972551286056
-7.84028020795404968856976351033
-7.87233635598912131521508835838
-7.90510149807317723315384518901
-7.93856189638069995373658490249
-7.97270451578822780068854195607
-8.00751697100494426937580909657
-8.04298747880014325189004906031
-8.07910481473713377642118871565
-8.11585827390250142107766055493
-8.15323763518692124698350306836
-8.19123312873096286517739147782
-8.2298354061982065076175328969
-8.2690355135798610688118977181
-8.30882486627105922365283342119
-8.34919522619002311806816479878
-8.3901386807381103029260546544
-8.43164762342199805719731926099
-8.47371473597947422409496398801
-8.51633297186791705149087719833
-8.55949554098993717039171352245
-8.60319589554413502790294700455
-8.64742771690076151395194803896
-8.69218490341248251358687033975
-8.73746155907963034104729703554
-8.78325198299743896502397968304
-8.82955065951994448026547779591
-8.87635224908160639396946656691
-8.92365157962337116662329913308
-8.97144363857494506279281816027
-9.01972356534954466292502919366
-9.06848664431141604600307879887
-9.11772829818001461610433315287
-9.16744408183796628177072887722
-9.21762967651283027080614757356
-9.26828088430529184123516635785
-9.31939362303876236586391195691
-9.37096392140748347570964528657
-9.42298791440214637135680983457
-9.4754618389937692208242108944
-9.52838203005814427658320543915
-9.58174491652458917701414284031
-9.63554701773402905546051611708
-9.68978493999261101811934931627
-9.74445537330812219411654971747
-9.7995550882974574903610743289
-9.85508093325427280731974985016
-9.91102983136677216378410820717
-9.96739877807632040404934089044
-10.0241848385682535836000414372
-10.0813851453868827062025592307
-10.1389968961672585480112567196
-10.1970173514767906313891810486
-10.2554438327602962906355338073
-10.3142737203825000563310030592
-10.3735044517624127401787073027
-10.4331335195943967491962414821
-10.493158470151072111083682475
-10.5535769016635389918050643781
-10.6143864627746894273926629592
-10.6755848510616556513126574186
-10.7371698116236966569610771853
-10.7991391357320601967519553147
-10.861490659538575831792433045
-10.9242222628399373145028372193
-10.9873318678948207883751206947
-11.0508174382911601871488420975
-11.1146769778610638692511936975
-11.1789085296410078981862237638
-11.2435101748750823570517446339
-11.308480032059198470573972882
-11.373816256024286836968536902
-11.4395170370566314179745515325
-11.5055806000535907152364277173
-11.5720052037130573399979314889
-11.6387891397551004792154912521
-11.7059307321743230505503006262
-11.7734283365215470584143331183
-11.84128033921351721522688586
-11.9094851568693846460580331137
-11.9780412356727997913546812068
-12.046947050758506775164721583
-12.1162011056223908044452119616
-12.1858019315539858755538436217
-12.2557480870905024333118486994
-12.3260381574914838837871847691
-12.3966707542332472147045107205
-12.4676445145223066219206440158
-12.5389581008270201570357846929
-12.6106102004267381669935167795
-12.6825995249777688463097592206
-12.754924810095510709997579466
-12.8275848149521343536327463597
-12.9005783218892266201393775967
-12.9739041360448393558118642999
-13.0475610849944124177979626419
-13.1215480184050665912670573042
-13.1958638077027866794173813923
-13.2705073457520383296233549172
-13.3454775465473842348042535201
-13.4207733449166862754932381083
-13.4963936962355000150623003009
-13.5723375761522867934236165352
-13.6486039803240865442825720481
-13.7251919241623114446709886917
-13.8021004425883366463473295289
-13.8793285897985796865857693788
-13.9568754390387747775721167359
-14.0347400823871620728055405913
-14.1129216305463252465446397971
-14.1914192126434233368521857233
-14.2702319760385748302342371177
-14.3493590861411634399913747704
-14.4287997262338459832596256786
-14.5085530973040532225330429023
-14.5886184178827845352226209704
-14.6689949238905068350377304457
-14.7496818684899773171077934002
-14.830678521945818357971579407
-14.9119841714906812939741214482
-14.9935981211978438480313337032
-15.0755196918600936947877973574
-15.157748220874758066447063374
-15.2402830621347464235175264567
-15.3231235859254800629576721515
-15.4062691788275891263985594316
-15.4897192436252638181129874778
-15.5734731992201527602570205977
-15.6575304805507073149717413524
-15.7418905385168764018647786258
-15.8265528399100618472228533009
-15.9115168673482496294778461364
-15.9967821192162375448475980778
-16.0823481096108848180718780569
-16.1682143682913140356565662205
-16.2543804406340004924702592351
-16.3408458875926886259352092946
-16.4276102856630796740583618171
-16.5146732268522390424365627536
-16.6020343186526761090853397477
-16.6896931840210533421140216985
-16.7776494613614856612436226432
-16.8659028045133949470130738396
-16.9544528827438884980726994864
-17.0432993807446340638229369786
-17.1324419986332078432144129764
-17.2218804519588955469851145904
-17.3116144717129302760003034852
-17.4016438043431545785522574191
-17.4919682117730976201992081597
-17.5825874714254619365783685426
-17.6735013762500177481066414946
-17.7647097347559063009759631011
-17.8562123710483571666648617674
-17.9480091248698278875586709136
-18.0400998516455778043741071723
-18.1324844225336913470496765534
-18.2251627244795695196879154133
-18.3181346602749117670936064654
-18.4114001486212138805091823939
-18.5049591241978110883724267877
-18.5988115377344989893946526439
-18.6929573560887685250885070419
-18.7873965623276947622104579045
-18.8821291558145228676212321134
-18.9771551522999983140678053034
-19.0724745840184920606875180246
-19.1680874997889752120502121254
-19.2639939651209014798095194332
-19.3601940623250596571640145675
-19.4566878906294622740934340243
-19.5534755663003406366349472386
-19.6505572227683205723538218685
-19.7479330107598574128644803453
-19.8456030984340130491781335895
-19.94356767152466230339728169
-20.0418269334882203776661766863
-20.1403811056569877753729856286
-20.2392304273982138476870492127
-20.3383751562789850081750202367
-20.437815568237048687332426972
-20.5375519577576892755602350294
-20.6375846380567776359067921455
-20.7379139412701212656337422247
-20.8385402186492478575754649687
-20.9394638407637608679714475425
-21.0406851977104117470129303787
-21.1422046993290397422673455268
-21.2440227754255366544190554826
-21.3461398760020006209008939931
-21.4485564714942499380448811475
-21.5512730530168751189928560475
-21.6542901326160148360402346168
-21.7576082435300491262607559914
-21.8612279404584112628015548033
-21.9651497998387280265180403349
-22.0693744201325067698035269556
-22.1739024221195966635714563008
-22.2787344492016608772799461742
-22.3838711677149061795178804529
-22.4893132672523265828858418408
-22.5950614609957282126749056728
-22.7011164860578135762966961508
-22.8074791038346148729030365209
-22.9141501003685779348157244101
-23.0211302867226108603235765571
-23.1284204993654244086380711258
-23.2360216005685048114579219023
-23.3439344788150738424931707427
-23.45216004922140580905911385
-23.560699253970886623010416693
-23.6695530627612163084392306791
-23.7787224732651732494918026134
-23.8882085116053762144936213975
-23.9980122328434987559342059175
-24.1081347214844100260590916843
-24.2185770919957364139992297204
-24.3293404893433597547636312441
-24.440426089543390238521723753
-24.5518351002311756194101600958
-24.6635687612479329493733101663
-24.7756283452456149110724275123
-24.8880151583106499657779078198
-25.0007305406072240431259534673
-25.1137758670408014603798697379
-25.2271525479426142554291602411
-25.3408620297758822419626729277
-25.454905795864560945004653514
-25.5692853671454512548720037636
-25.6840023029445432592959505429
-25.7990582017785073963273120125
-25.9144547021822889423559976047
-26.0301934835638070466777770197
-26.1462762670868071926987419886
-26.2627048165829662626107609289
-26.3794809394944024749206007568
-26.4966064878477985323793522694
-26.6140833592614055545086119402
-26.7319134979862579810533644741
-26.8500988959829958425922944827
-26.9686415940357608410383534609
-27.0875436829047068226307469627
-27.2068073045187437354579942223
-27.3264346532102173398518475406
-27.4464279769933151033362798708
-27.5667895788880822072527310907
-27.6875218182920307917895247763
-27.8086271124014308713977941013
-27.9301079376844831969597718192
-28.0519668314086931929307738806
-28.1742063932248914633490739213
-28.2968292868104807879010540184
-28.4198382415746326112062168929
-28.5432360544283084076625708888
-28.6670255916221436771538664904
-28.7912097906554054494236103769
-28.9157916622594188675283787542
-29.0407742924590555750887337197
-29.1661608447160872175787778104
-29.2919545621584324397131040548
-29.4181587698995664682046701985
-29.5447768774526199642993413466
-29.6718123812439696799175463897
-29.7992688672314190467859430824
-29.927150013632383799836789721
-30.0554595937678378673802475129
-30.1842014790281400029410334881
-30.3133796419672541257921743175
-30.4429981595322984245333621947
-30.5730612164358125352325481003
-30.7035731086786213617733401975
-30.8345382472317014728516589433
-30.965961161886024913586537476
-31.0978465052799694859566451418
-31.230199057114548247346260964
-31.3630237285674287518294440769
-31.496325566917489502322251464
-31.6301097603925028254650207962
-31.7643816432534461667099956746
-31.8991467011299345559309667427
-32.0344105766223434071347239291
-32.1701790751873614462534154782
-32.3064581713249879377091343083
-32.4432540150863771293459105789
-32.5805729389234478209105070925
-32.7184214649028304489907546624
-32.8568063123085329236712712914
-32.9957344056596863022254951185
-33.1352128831719009422137785452
-33.2752491056931440688068435984
-33.4158506661476644030524149671
-33.5570253995243653463872012851
-33.6987813934491953897737932204
-33.8411269993846170795043617599
-33.9840708445030727608927266561
-34.1276218442856304279006241719
-34.2717892159017163846120680133
-34.4165824924310801293901661178
-34.5620115379949560676837165779
-34.7080865638698609141939280842
-34.8548181456646804666898297871
-35.002217241649753077433139664
-35.1502952123356627622334617793
-35.299063841409543061381653636
-35.448535358148014568425021605
-35.5987224614386096439860480371
-35.7496383455558808553268177069
-35.901296727854582424533206729
-36.0537118785606336955512192789
-36.2068986528613451944738561139
-36.3608725255199929355856920322
-36.5156496282667149718683904419
-36.6712467902484073834485427599
-36.8276815818554452117947902314
-36.9849723622833970070463279693
-37.1431383312343345098902673083
-37.3021995852159333744131303689
-37.4621771789586053033545064583
-37.6230931925429515231560812921
-37.7849708049137662418286867946
-37.9478343745549388795103833208
-38.1117095282147064955463079219
-38.2766232587062313038884586208
-38.4426040329686632108358261156
-38.6096819117639504195765967891
-38.7778886826112319867528580205
-38.9472580078318906367515646461
-39.1178255899046024274254090711
-39.2896293567241012837449908983
-39.4627096698366074328823519706
-39.6371095593104358315674193766
-39.8128749896200027460943847115
-39.9900551618115250549326793077
-40.1687028583267808843402379571
-40.3488748382504917510467873702
-40.5306322925016187117786264574
-40.7140413707231558917990021085
-40.8991737944944478831567231042
-41.0861075752093599822056866211
-41.2749278598326387470961098838
-41.4657279341897013907166122654
-41.658610422070407597104189357
-41.8536887301213791642673900259
-42.0510888045764362164702512579
-42.2509512883091501233113275669
-42.4534341985277519058204349251
-42.6587162914525261375753113727
-42.8670013482196761991483526474
-43.0785237187836818522685014337
-43.2935556194723610126276151919
-43.5124169334482407153624181946
-43.735488682097056796241065398
-43.9632320547057327315581678345
-44.1962161782132263430612008709
-44.435160271229870188309090407
-44.6810008398331599674319110986
-44.9350056854280831024958755686
-45.19898400113811522727508701
-45.4757209656089857969341049679
-45.7700494614190170667528928055
-46.0924667005887800708260032178
-46.4970245524408739048882028643


==> anc/C2qNS/C2qNS2100.dat <==
# C2qNS2100
82.3964835652387432785288088878
82.397504225377932627057502677
82.3975712309200202856090616455
82.3976425099506717216456800022
82.3977183246186077805213457284
82.3977989522806721694460564749
82.3978846863095961214928969702
82.3979758369381046946170001171
82.3980727321403854123843378403
82.3981757185519025203124943479
82.3982851624284928740735582139
82.3984014506456212891563318564
82.3985249917386028672831055566
82.3986562169845160733388009708
82.3987955815264317605465376902
82.398943565540468409186781934
82.3991006754460509114156601249
82.3992674451595975282825281215
82.3994444373916852541506076216
82.3996322449875456923187015821
82.3998314923105194640963463502
82.4000428366678447703277677278
82.400266969777872457383291516
82.4005046192774830879356598903
82.4007565502681281718513221174
82.4010235668985247696467465851
82.401306513981596831207458985
82.4016062786427743544215342088
82.4019237919962290004848812419
82.4022600308450382160234066844
82.4026160194006249841457243471
82.4029928310161126148780971245
82.4033915899274588037783454854
82.4038134729953856019848425195
82.4042597114401967682423729565
82.4047315925605657808075551195
82.4052304614262808944054448862
82.405757722533742111516090622
82.4063148414117126396153677447
82.4069033461634279431128314467
82.4075248289296522767228215612
82.4081809472556388202705304523
82.408873425343188269757139258
82.4096040551671048831445876942
82.4103746974333113352523313921
82.411187282353697046241146333
82.4120438102104316424554644786
82.4129463516799686635287796795
82.4138970478842874365703848912
82.4148981101340662803155001279
82.4159518193254412445532747209
82.4170605249487751817683152512
82.4182266436644363362747131536
82.4194526573969586969418091241
82.4207411108951237418126965
82.4220946087014614898887770468
82.4235158114704156636278091221
82.425007431569952261741675278
82.4265722278967134776514185362
82.428212999829931966729218826
82.4299325802442282719677736063
82.4317338274961233574976958441
82.4336196162936178465288624507
82.4355928273525317774511239494
82.4376563357374787542205540852
82.4398129977793850988480957559
82.4420656364553807320355266254
82.444417025110710970134047688
82.4468698693960787726093053984
82.4494267872875616555846292696
82.4520902870499981707035276284
82.4548627429985526813385327917
82.4577463689070969843758612097
82.4607431889061517760836042512
82.4638550057074745358969595965
82.4670833659870333208157918118
82.4704295227531438837324983429
82.4738943945220510408367794295
82.4774785211192890531882941133
82.4811820159218477163177479633
82.4850045143535901137889234969
82.4889451184446032677895104945
82.4930023372642996723144540512
82.497174023038204766267067972
82.5014573027595307465154934785
82.5058485051089024687707950337
82.5103430824989954831064711172
82.5149355280653676158518024086
82.5196192874303714461479743248
82.5243866650736306142378841863
82.5292287251499865921620941467
82.5341351866038291797070127613
82.5390943124369645352818949227
82.544092792995172117863363429
82.5491156231457233461936554457
82.5541459732235572050003106801
82.5591650536264795630179595398
82.5641519729383466875678101131
82.5690835894520535983616515227
82.5739343559492272667217649699
82.5786761575683116685215270946
82.5832781425541659382500252155
82.6115561118268602671871302803
82.6074245359743330197269540214
82.5875639835795422031403453804
82.558343858823053879780820401
82.5228994415344046155585621613
82.4829943837207695779537167151
82.4397069463136299292924493877
82.3937348130802936493354353256
82.3455481045605609666522579843
82.2954731899624161027363784072
82.2437417077442537172317795602
82.1905207451252047267453928561
82.1359321988966331634135859794
82.0800656224024744265650937481
82.022986993793416362703386493
81.9647448447310144528957622079
81.9053746322172942490128314795
81.84490191237194751081468935
81.7833446798129540425234078132
81.7207151150541131748175820435
81.6570209049786383041516533274
81.5922662509163405740567999028
81.5264526451406133586197822437
81.459579473683298803643038379
81.3916444875177226191919279474
81.3226441730313052449783495784
81.2525740447836872294476074029
81.1814288778293642403585848526
81.1092028927112442514713989864
81.0358899031530406128591433379
80.9614834341843719859913582485
80.8859768167071322598969367543
80.8093632632029895902497787279
80.7316359282812712374460309426
80.6527879569957873809246030842
80.5728125232614234024574931477
80.4917028602347765999758509428
80.4094522841567539148259332996
80.3260542128657466600216008428
80.2415021799603455225379860367
80.1557898454073574818752937844
80.0689110032440654454630533732
79.9808595869054977822594814283
79.8916296726119736286048503253
79.8012154811747182828687198246
79.709611378514274348504536967
79.6168118751349206185238946155
79.5228116247561048490890745035
79.4276054222672171818743137379
79.3311882011434597099939168166
79.233555030436970520639970538
79.1347011114378271734260137911
79.0346217740833514697348161719
78.9333124731806713400688234129
78.8307687844962853521574951036
78.7269864007570288105430339562
78.6219611275990376008652860879
78.5156888794947846381367201677
78.4081656756828086233479580311
78.299387636120188382758129678
78.1893509774739918443453483671
78.0780520091647254013812522343
77.9654871294721263732571422294
77.8516528217113947927127558884
77.7365456504860810660116503895
77.6201622580222749137118943159
77.5024993605874296659878974944
77.383553744996063608316992488
77.2633222652036723555228913371
77.1418018389894343367762766245
77.0189894447276711164691609587
76.8948821182475149774070342044
76.7694769497798206627569851382
76.6427710809900217954384877023
76.5147617020953628996808062677
76.3854460490647246629481479928
76.254821400899094216198324864
76.1228850769906062421657657322
75.989634434557988249406369094
75.8550668661561789425336420463
75.7191797972578476617759456258
75.5819706839045214363524001319
75.4434370104250209637732141336
75.3035762872189149593268896917
75.1623860486027214111676779163
75.0198638507166122839531916309
74.8760072694894134046416052344
74.7308138986597321684049344347
74.584281347851091076340055984
74.4364072406989939076382821038
74.2871892130279026491019951079
74.1366249110761564065492997655
73.9847119897669177776493049545
73.8314481110232870482967679366
73.6768309421257796463451872753
73.5208581541104171835450272469
73.3635274202057368387105858325
73.2048364143070775365892339134
73.0447828094865541580187023063
72.8833642765371827175009852715
72.720578482549669937541496509
72.5564230895204298366576502873
72.3908957529894377555764597697
72.2239941207065786198773798167
72.0557158313251911403928979175
71.8860585131215530626456515023
71.7150197827390944831049744682
71.5425972439561666527346044692
71.3687884864762325951131530837
71.1935910847393832920848202513
71.0170025967541191547265082533
70.839020562948371026145041787
70.6596425050387680835261810777
70.4788659249171917509753825248
70.296688303553685135127511743
70.1131070999148165868783568357
69.9281197498966238105540757719
69.7417236652712915226589498711
69.5539162326467410425831898221
69.364694812438334413864468012
69.1740567378519187430920555238
68.9819993138774584401959921542
68.7885198162925239839511840212
68.5936154906749257545920157561
68.3972835514238004051839862365
68.1995211807884752176206290867
68.0003255279044529396053575123
67.7996937078358757565013457858
67.5976228006238423461781945757
67.3941098503399664245448681472
67.18915186414457884181487259
66.9827458113489881610629784469
66.7748886224812267665439826514
66.5655771883547209336788245473
66.3548083591393339685916937977
66.142578943434241514530510186
65.9288857073421074462720716152
65.713725373544037451492873855
65.4970946203747954488282861377
65.2789900808977754336790870635
65.0594083419792281914912113619
64.8383459433612485899932481752
64.6157993767330348715359181438
64.3917650847999365281177720343
64.1662394603498119678732926806
63.9392188453162212848289458472
63.7106995298379830348199809734
63.4806777513146270099817120891
63.2491496934572776015911790207
63.0161114853345044562130290089
62.7815592004126787663375654848
62.5454888555903747117350553754
62.3078964102263562727732290168
62.0687777651606898923266141807
61.8281287617285232641518493006
61.5859451807660698808658453565
61.3422227416083378865296064715
61.096957101078140250248702944
60.8501438524659213103013826838
60.6017785244999323345664387976
60.3518565803062859032403358741
60.1003734163584156441323856703
59.8473243614154641386676221699
59.5927046754491176669053374111
59.3365095485584018705299966441
59.0787340998719473813601500935
58.8193733764372289862546628231
58.5584223520962759735106520142
58.2958759263473449264079725018
58.0317289231920393912465984087
57.7659760899673535441459225464
57.4986120961621092064347478396
57.2296315322172473053591936106
56.9590289083094261370586232913
56.6867986531173695535637728583
56.4129351125703984554696190931
56.1374325485785687166813388877
55.8602851377438278862002764335
55.5814869700515916924859538389
55.3010320475421295058587299796
55.0189142829611354802125020944
54.7351274983888490826373797398
54.4496654238470751131637391373
54.1625216958834391005632333036
53.8736898561321991168562294642
53.5831633498509195647676310717
53.2909355244322963397090081102
52.9969996278904059307471116725
52.7013488073206334821469537563
52.4039761073325165660051055263
52.1048744684547223935765650466
51.8040367255113563932656340298
51.5014556059687794807229765666
51.197123728252089913543292043
50.8910336000304033307584493743
50.5831776164700413952664004097
50.2735480584547153535866102152
49.9621370907717657683407107629
49.6489367602634936293933861008
49.3339389939425909726630988751
49.0171355970706509923905850501
48.6985182511987083823671890862
48.3780785121687302414798397288
48.0558078080749462840024895155
47.7316974371838742582001848976
47.4057385658118623485119672303
47.0779222261589348648795570915
46.7482393140976906531381264415
46.4166805869159653355087690058
46.0832366610119286499909426008
45.7478980095402467386946550843
45.4106549600078961715509755599
45.0714976918181717137282982866
44.7304162337613832792725800639
44.3874004614506890830835782907
44.0424400947014616275244293851
43.6955246948525307538004562137
43.3466436620275934624423674991
42.9957862323350234679006040737
42.6429414750042544006604091253
42.2880982894568491025545527722
41.9312454023103034678000328323
41.5723713643125666487096088289
41.2114645472051900499691025129
40.848513140512945251365338134
40.4835051482576756916617513735
40.116428385594068474543444028
39.7472704753649508721933893899
39.3760188445736308460779421504
39.002660720770712012353799661
38.6271831283527207763699865307
38.2495728847697866628611881454
37.8698165966395159812893726508
37.4879006557640936842877207874
37.1038112350475383847524703131
36.7175342843099207651240226387
36.3290555259952357992034081385
35.9383604507694940571554211271
35.5454343130054666082687201118
35.1502621261503813881859192639
34.752828657972726055799604844
34.3531184256841630103959230112
33.9511156909324060337889944809
33.546804454660744607093385653
33.1401684518297309481832258897
32.7311911459963658219293857475
32.3198557237459317650218710601
31.9061450889714260888800037008
31.490041856995340398678848871
31.0715283485283178854107452541
30.6505865834589937713760315652
30.2271982744690874443045768666
29.8013448204675663924275695575
29.3730072998374414049395181315
28.9421664634884789411631874354
28.5088027277088293652519925908
28.0728961668082681123721038568
27.6344265055454299676118731678
27.1933731113310836170281048934
26.7497149861991435300455809089
26.3034307585367480505636028724
25.8544986745643452405987692777
25.402896589556320393488716201
24.9486019587922699949992990793
24.4915918282285749587431194649
24.0318428248794498066990650271
23.5693311468961426200252066133
23.1040325533324314602383126257
22.635922353584004855389998716
22.1649753964887250393392987377
21.6911660590741509744271403659
21.2144682349380416889299988464
20.7348553222468668798631037038
20.2523002113366186652251465346
19.7667752718994432375251129406
19.2782523397387912015432354417
18.7867027030749175963580846103
18.2920970883816438035872211809
17.7944056457343202868695882451
17.2935979336478976851105825408
16.7896429033829202016045499016
16.2825088826960951903749573377
15.7721635590108617003536311556
15.258573961982073491132347144
14.7417064454275232756788974513
14.2215266685975588356885201977
13.6979995767524718804700103321
13.1710893810156702500328104811
12.6407595374688659028725571327
12.1069727254536170681850563405
11.5696908250415442965568843208
11.0288748936333874912120195806
10.4844851416447741151883753217
9.93648090723411653545460635341
9.38482063002543679994010867647
8.82946182377611689981430790071
8.27036104793657742918907241723
7.70747387804568191321025320355
7.1407548749022309126560562638
6.57015755244923074806608049625
5.99563434430367601830389997712
5.41713656886035081793887411956
4.8346143928936063880184575955
4.24801679357618624917937431514
3.65729151882891448031831016174
3.06238504590940669048135320896
2.4632425381418712000997645594
1.859807799683501308945321589
1.2520232282158756943479018139
0.639829765442136029813903751079
0.0231668452624470848294580131974
-0.598027660508692284987563331689
-1.22381749902939188802246741744
-1.85426809607815044260808877905
-2.48944661863041971699352171047
-3.12942204054423100235203436859
-3.77426521154855915903198257958
-4.42404892974266705730536551728
-5.07884801783052960861288827225
-5.7387394033317132836807212668
-6.4038022030289308289915524645
-7.07411781193306585712085625615
-7.74976999706895165479859415454
-8.43084499640979861226489363821
-9.11743162331512594618191338292
-9.80962137685662526558722076237
-10.5075085584488579766688827843
-11.2111903952373946550310783908
-11.9207671707363139266639577029
-12.6363423632503113263265554013
-13.3580227926645010863437465638
-14.0859187762378660387017573287
-14.8201442940948368545088440935
-15.5608171651743610156062002852
-16.3080592344678521133472964691
-17.0619965724575034351117319493
-17.8227596877556511294128763088
-18.590483754045380744253965714
-19.3653088525337659539418139532
-20.1473802312535998160378305327
-20.9368485826890638519512376154
-21.733870341357605739670698424
-22.5386080031568315036355524265
-23.3512304684843358406225747424
-24.1719134113634463382741812955
-25.0008396770627642685634603243
-25.8381997109867446167838177415
-26.684192021943779561724877129
-27.5390236832737130382230953109
-28.4029108757459688702796333202
-29.2760794766314826882162450141
-30.1587656999170606773279876945
-31.0512167932823991950086474189
-31.9536917982130820959459459098
-32.8664623804958353899110708194
-33.7898137393574038560402996264
-34.7240456046926041671075694677
-35.669473333213274572332535218
-36.626429115978200794872869757
-37.5952633116840856309937230397
-38.5763459223702980052902078383
-39.5700682308912650227348883445
-40.5768446227345111663421072684
-41.5971146186281330856106871759
-42.6313451490386310970528904039
-43.6800331072985735637018747546
-44.7437082249664341857878633635
-45.8229363214206027084540639023
-46.9183229900309579287113441665
-48.030517796063236584240294486
-49.1602190774496994895841501415
-50.308179459628281990601528969
-51.4752122210495124720650319389
-52.6621986783509391377316828461
-53.8700968018925129430873692163
-55.0999513264991504189804248879
-56.3529056932982949092510442988
-57.6302162527498969922379486114
-58.933269285370299267336844314
-60.2636015684246640679069453713
-61.6229254535551949074549671528
-63.0131597514664058194396684475
-64.4364681909408703163870035378
-65.8953079023588671102891756311
-67.3924913863822240630748209358
-68.9312669587124312285210383814
-70.5154250405585130249017291881
-72.1494414737176990097965305336
-73.8386753512993528457064380635
-75.5896497380911208340169687672
-77.4104633159438372537969674781
-79.3114185530220521337850139751
-81.3060288325171672656095197003
-83.4127381850546439232799407743
-85.6581135379720928588278387934
-88.0835041300239301060817552986
-90.761634738729238111498978833
-93.8533959948903523611963503923
-98.2280829468243167580075407426


==> anc/C2qNS/C2qNS2110.dat <==
# C2qNS2110
4.74074074074074074074074074074
4.74079815900060867672549588944
4.740802531035211140947562107
4.74080723439738168479607940826
4.7408122940593302857805310638
4.74081773686347414794225418482
4.74082359166145229918009477203
4.74082988946338096169102711312
4.74083666359809593053134399369
4.74084394988518184717888584707
4.74085178681964569975671187669
4.74086021577015338169320548678
4.74086928119181397613194409465
4.74087903085456690326192026407
4.74088951608830249083394814576
4.74090079204592724469863256712
4.74091291798567146917201329191
4.74092595757402930348256821727
4.74093997921082011325010796827
4.74095505637796594500580341017
4.74097126801369288638027916453
4.74098869891398517489663123917
4.74100744016325029734210174359
4.74102758959629168747824549153
4.74104925229383356760895777296
4.74107254111400063403554237118
4.74109757726232434451329493791
4.7411244909030282590085574736
4.74115342181453799237568435824
4.74118452009236768856991716127
4.74121794690275540390566860142
4.74125387529065533193984859414
4.74129249104594641573779879091
4.74133399363198563997076387838
4.74137859718092130944913314738
4.7414265315604881091471881388
4.74147804351733298786103945597
4.74153339790227028014103092708
4.74159287898323743354490449583
4.74165679185212078841004538936
4.74172546393204571246891272581
4.74179924659217877581308208689
4.74187851687757342883040664682
4.74196367936210680294655269358
4.74205516813310590575555829133
4.74215344891684887986690741709
4.74225902135475353633094421635
4.74237242144073361314398509635
4.74249422413091586892105684857
4.74262504613767110270730452245
4.7427655489207225869916148631
4.74291644188895951302486888922
4.74307848582750439870493240597
4.74325249656556576231733562726
4.74343934890165474148084290648
4.74363998080386103610916534451
4.74385539790407417960291993866
4.7440866783063056239824502333
4.74433497773062074827717282108
4.7446015350156333385082531871
4.74488767800405443768389804846
4.74519482983742928250648806039
4.74552451568794739242066754671
4.74587836995707937312272704489
4.74625814397278786726962162507
4.74666571421918822817777932727
4.74710309113480654777282752199
4.74757242851800909848162341964
4.74807603358076942029950653772
4.74861637769470957933145349786
4.74919610787631404721426297902
4.74981805906138295946169005009
4.75048526722218236132234308934
4.75120098338438016284308942333
4.75196868860474737279386172531
4.75279210997477620034921160616
4.75367523771984344531698080591
4.75462234346835536164351149895
4.75563799977047778180551533809
4.75672710095161477666311915181
4.75789488539178607711027319272
4.75914695932850746661063867815
4.76048932228774342829244718927
4.76192839425502662805987277805
4.76347104470697918888095194053
4.76512462363228747004742134781
4.76689699468074380322661092999
4.76879657058935216890990162983
4.77083235104578620867659526359
4.77301396316178380152640717401
4.77535170474247101023380631079
4.77785659055225112206901229443
4.78054040179390830209568238534
4.78341573903511338318219835492
4.78649607883575375108460443718
4.78979583435063355426719218383
4.79333042020532174674303965219
4.79711632196850753601603370582
4.80117117057242918785224327592
4.80551382206407958382579167195
4.81016444310430420879156753283
4.81514460266997932414993843858
4.87785440822591018309930850626
4.93643964949181939034633868458
4.99247753496524053911775846302
5.04670566460411694524054950936
5.09955208360000313076067294286
5.15129553941346255053668293505
5.20213130984123056226850870868
5.25220332192380677164180551043
5.30162170282479778021128312677
5.35047317979925588592751083045
5.39882763159202740240100075553
5.44674241821105711797440758038
5.49426535529406852757520149083
5.54143682358185816575965645043
5.58829130557993016229187999101
5.63485853076444329611435099878
5.6811643459979365651710712383
5.72723138852133832032407730872
5.7730796141993659043038573423
5.818726717725168340200542381
5.86418847088952985841731727264
5.9094789978220525679867883501
5.95461100112392081064837649917
5.99959594929184176499974021037
6.04444423330730307040469884333
6.08916529842604697136543538294
6.13376775584475283932161218368
6.17825947790675755016035441214
6.22264767974093382731327404603
6.266938989641076897487522829
6.31113951004024684102085926742
6.35525487058173455374491263368
6.39929027451118625859146490848
6.44325053939498261313272831043
6.4871401329949204477486875545
6.530963204988634710074505393
6.57472361511151087578447089823
6.61842495820335258966609504798
6.66207058656739470380643194417
6.70566362998699292175381953573
6.74920701369383390674764064269
6.79270347453872111097052035021
6.83615557558026631836494959521
6.87956571927685689414898166339
6.92293615944203777945341859
6.96626901210211366050179997707
7.00956626537666946975081366597
7.05282978848728239837689641639
7.0960613399865127317079417705
7.13926257528795141076224069189
7.18243505356837124191096538889
7.2255802441046301841415796838
7.26869953210070538568055160098
7.31179422405392617356241368312
7.35486555270398159411680944868
7.39791468160348490459103191663
7.44094270934468407858382497706
7.48395067347322998136878908582
7.5269395541166814136404247693
7.56991027735257850155425155387
7.6128637183384017027391129451
7.65580070422350930220385598706
7.69872201686117430724509469325
7.74162839533709005668523980317
7.78452053832915507186497758565
7.82739910631195793644175718707
7.87026472361814177366528597388
7.91311798036771742029320185076
7.9559594342753992518410793029
7.99878961234514438065182279608
8.0416090124602729363904298111
8.08441810487682413985503828312
8.12721733362715096376965194336
8.17000711784016750882999690664
8.21278785298413093342616162435
8.25555991203735781132728576036
8.29832364659183782118076493639
8.34107938789431098763288878471
8.38382744782901413353863159884
8.42656811984597407912196676852
8.46930167983842616633533918836
8.51202838697266398913076324605
8.55474848447337718727396954683
8.59746220036730650874777751902
8.64016974818783700782448243452
8.68287132764295938550738194765
8.72556712524885445256148664184
8.76825731493119503015431679921
8.8109420585961119781674791661
8.85362150667263526997103506789
8.89629579862829604782963476451
8.93896506345946043440842264164
8.98162942015785967706479353783
9.02428897815468318123909468682
9.0669438377435104412472478614
9.10959409048327416256748773855
9.15223981958236941115598743868
9.19488110026495189843168822982
9.23751800012040203994716559105
9.28015057943686977967823802617
9.32277889151975795785591825324
9.36540298299594886122009081342
9.40802289410452920524951656406
9.45063865897472286182117985986
9.49325030589169789234202181187
9.53585785755087462861920141747
9.57846133130132443577383969188
9.62106073937881418678024448857
9.66365608912901918759381837079
9.70624738322139714201136726195
9.74883461985418757745982369888
9.79141779295097482097607956579
9.83399689234922798475639125719
9.8765719039812083696828261619
9.91914281004761310991060972732
9.96170958918430365766108161058
10.0042722166224487487660008703
10.0468306643423937077145077874
10.0893849012215512642937949486
10.1319348931765933869999672521
10.1744806033002089215905216993
10.217021991992677992089533001
10.2595590170885011167102348081
10.3020916339783087574327135563
10.3446197957262655083463523468
10.387143453183172287060867949
10.4296625550954596816725967155
10.4721770482102559822786798936
10.5146868773767043531129597823
10.5571919856436950439738764019
10.5996923143541704651451186117
10.6421878032361533281795580994
10.6846783904906408575423545322
10.7271640128765012789562765487
10.7696446057925023649297326914
10.8121201033565957436110471494
10.8545904384825749325788492901
10.8970555429542196246538874614
10.9395153474970336098309816172
10.9819697818476788487364393433
11.0244187748212036025087449799
11.0668622543761581566268544949
11.1093001476776875378991448426
11.1517323811586867014155091603
11.1941588805790999454399470961
11.236579571083442785452835793
11.2789943772566211730445690216
11.3214032231781197710006402399
11.3638060324746279832246262437
11.406202728371169578213091394
11.4485932337407990293581747513
11.4909774711529251164298628661
11.5333553629203198830645585662
11.5757268311448687178467523268
11.6180917977621151152810705694
11.6604501845846515714700339854
11.702801913344406071933977307
11.7451469057338717303559206798
11.787485083446325332049785562
11.8298163682150788198792570079
11.8721406818518061287219140673
11.9144579462839862231675378443
11.9567680835915017179963876792
11.9990710160424310583701547472
12.04136666612807090307032698
12.0836549565972240862252989518
12.1259358104897873276602886812
12.1682091511696717163451394364
12.2104749023570879026364542171
12.2527329881602269005042299309
12.2949833331063664182418511139
12.3372258621724317029665428864
12.3794605008150389983435973655
12.4216871750000488743566052207
12.4639058112316558906615246271
12.5061163365810402992813578812
12.548318678714606776403671335
12.590512765921834495219184246
12.632698527142762210565625743
12.674875891995131420186950508
12.7170447908012100953395704219
12.7592051546143189340117444463
12.8013569152450815819843579491
12.8435000052874197892393764712
12.8856343581443140207748063555
12.9277599080533496207374689043
12.9698765901120682360265995459
13.0119843403031438393025760962
13.0540830955194023508647585239
13.0961727935887035434053058796
13.1382533732987036225205283619
13.180324774421516608438160067
13.2223869377382924001180512989
13.2644398050637291811734123988
13.306483319270537627454620546
13.348517424313874198197498658
13.3905420652557606359663981603
13.4325571882895066648654288145
13.4745627407641527613363490922
13.5165586712089497770371086443
13.5585449293578921185687396196
13.6005214661743211339972238041
13.6424882338756153210466154318
13.684445185957983956403604945
13.7263922772213807496930707555
13.7683294637945541493176114327
13.8102567031602509704974868933
13.8521739541805900785339739036
13.8940811771226229426193200583
13.9359783336840979775382100672
13.9778653870194457124946574223
14.0197423017660019682383833026
14.0616090440704863858785854398
14.1034655816157538335223510154
14.1453118836478364204616517729
14.1871479210032940733995480533
14.2289736661368918755374090721
14.2707890931496226376680246826
14.3125941778170934612059631533
14.3543888976182953668534286503
14.3961732317647753999111802514
14.4379471612302309847124035753
14.4797106687805466869458076941
14.521463739004293954458061187
14.5632063583437148452548917543
14.6049385151262112166814709337
14.6466601995963613430421072089
14.6883714039484864511647888492
14.7300721223597902156406614552
14.7717623510240948387530292396
14.8134420881861979556072599058
14.8551113341768752539093875674
14.8967700914485543815234827435
14.9384183646116864347553046949
14.9800561604718420777392390338
15.0216834880675601399162911115
15.063300358708977376049721173
15.1049067860172689533016040725
15.146502785964930154467010833
15.1880883769169307575268488908
15.2296635796727745713520709686
15.2712284175094976779169045924
15.3127829162256400551402864071
15.3543271041862264340019458167
15.395861012368793481556573867
15.4373846744105017007448139865
15.4788981266563718014970001533
15.5204014082086867287544202393
15.561894560977602035101373891
15.6033776297330088623287552434
15.6448506621576954512797095241
15.68631370890185483684612492
15.7277668236389882093285544835
15.7692100631232553391581694558
15.810643487248325474110828567
15.8520671591077842318386518578
15.8934811450571542313543308094
15.9348855147775895409356305261
15.9762803413413064730619082095
16.017665701278815836149786244
16.0590416746480244651584548148
16.1004083451052767061933688671
16.1417657999784095321612538383
16.1831141303418981259711158552
16.2244534310941720939679057548
16.2657838010371859750841086321
16.3071053429583314011270391857
16.348418163714782151934626663
16.3897223743203674478549032676
16.4310180900350731439951070841
16.4723054304572750497066983379
16.5135845196188134075549103866
16.5548554860830226443451070273
16.5961184630458358695527342231
16.637373588440089261859028869
16.6786210050431574718796483899
16.719860860588057499462681441
16.7610933078781651995434477903
16.8023185049056956555635481732
16.8435366149741061597874287457
16.8847478068245884833390770714
16.9259522547668255354194456746
16.9671501388141964332459192257
17.0083416448236234665807486215
17.0495269646402644808140848338
17.0907062962472648609324236691
17.1318798439207946190557989966
17.1730478183906081178034661745
17.2142104370063767516169776411
17.2553679239100585135810721178
17.2965205102145828560505476215
17.3376684341891446743160188211
17.378811941451417673876877613
17.419951285167014899856991039
17.461086726256542894454549064
17.5022185336106158949831219554
17.54334698431321778881736417
17.584472363873822308815374523
17.6255949664687062994470605344
17.6667150951919169362442564951
17.7078330623163816771218870514
17.7489491895656796140783940722
17.7900638083970249422117302308
17.8311772602960476497487498584
17.8722898970839934547890640718
17.9134020812380046874751315748
17.9545141862251864769698318705
17.9956265968512085107584553856
18.0367397096242420749026508413
18.0778539331350853720256344513
18.1189696884543875948340416305
18.1600874095479442880929060183
18.2012075437111035818219453634
18.2423305520233953877616795381
18.2834569098245741337689641434
18.3245871072133506357195720568
18.3657216495701809044080735642
18.4068610581055797557690066575
18.4480058704355358142139647101
18.4891566411857227362179982611
18.5303139426263301983232811337
18.571478365339478465526512258
18.6126505189213333833387275326
18.6538310327212057626465916414
18.6950205566201018550625537433
18.7362197618513916349237311108
18.7774293418664808077548788477
18.8186500132486129860992820295
18.8598825166781927147629233979
18.9011276179533107003397630555
18.9423861090694727698250581176
18.9836588093628872214724863334
19.0249465667220552755588449562
19.0662502588728407582958788475
19.1075707947426730535133597979
19.1489091159100675453934044516
19.1902661981462368934612989472
19.2316430530562221347831255687
19.2730407298277035271832929521
19.3144603170964672705341912403
19.3559029449384173421399487955
19.3973697869990450246741115006
19.4388620627724177704764825788
19.4803810400430418027014964799
19.5219280375054102120648446309
19.5635044275776946648641301536
19.6051116394279027358385871609
19.6467511622329378033902196196
19.6884245486934037924495940861
19.7301334188297393155139521102
19.7718794640883999838970347615
19.8136644517903992044146355155
19.8554902299586445324236311694
19.8973587325652617616588969002
19.9392719852455941782548697838
19.981232111531934457035444443
20.0232413396674544080239989595
20.0653020100694409973765957394
20.1074165835210670368603602753
20.1495876501828172630905374447
20.1918179395287190990670428889
20.234110331329142366381560443
20.2764678678216933750417420227
20.3188937672353360429175781781
20.3613914388612060605327502137
20.4039644998977569503495302832
20.4466167943393065514324905584
20.4893524142275555798204186458
20.5321757236475712634152869437
20.5750913859261179986423680199
20.6181043945850708899010578683
20.6612201087212515201509434337
20.7044442936334279928977049297
20.7477831677069182542353294328
20.7912434568091480601065574227
20.8348324577634211799049327761
20.8785581128778133774490218007
20.9224290980464131825048068841
20.9664549276610198934109460459
21.0106460805453320659424986939
21.0550141524575307612553601821
21.0995720425615747299401074638
21.1443341838884897422012669446
21.1893168315815630319207969346
21.2345384282611778351519633644
21.2800200741731920065444294233
21.3257861426259480614270875275
21.3718651016082053319982538913
21.4182906359534305611559373487
21.46510322156118022298892948
21.5123524053304928078700597497
21.5601002373525295919796321725
21.6084266914497783738964988393
21.657438765775363447558533852
21.7072870509217015700199469571
21.7581995076759131516844795863
21.8105632531864249907715935165
21.8651935094295258691570009612
21.9259259259259259259259259259


==> anc/C2qNS/C2qNS2200.dat <==
# C2qNS2200
-3.11111111111111111111111111111
-3.11106510015418462935932454249
-3.11106165646765946889989575502
-3.11105795700360936692522873507
-3.11105398293806185552452155089
-3.11104971407716055144544074434
-3.11104512875886227909260628766
-3.11104020374770569272605579421
-3.11103491412217457048236795265
-3.11102923315414720135923799487
-3.1110231321798895202719582122
-3.11101658046201374737352292397
-3.11100954504178613166196505777
-3.11100199058112685486274355102
-3.1109938791936020825906043878
-3.11098517026366241210970071075
-3.11097582025333340898719036935
-3.1109657824955123908572246978
-3.11095500697297094038922840898
-3.11094344008210463894134571712
-3.11093102438041002720596901069
-3.11091769831660363156652921609
-3.11090339594222884910836842237
-3.11088804660352335644316037583
-3.11087157461224228575348408965
-3.11085389889405047555789389326
-3.11083493261301042518037989348
-3.11081458277060092402837538841
-3.11079274977760444449785746881
-3.11076932699709902733955795349
-3.11074420025668228916614358164
-3.11071724732794107391571816542
-3.11068833737105987604435277978
-3.11065733034233419778245867277
-3.11062407636222117320128052519
-3.11058841504141879804418575528
-3.11055017476231663920009738824
-3.11050917191300464750577239619
-3.11046521007086234198133086572
-3.11041807913257784619052687468
-3.11036755438726470584320142767
-3.11031339552915376302639161177
-3.11025534560613726305759084811
-3.11019312990023247593536952559
-3.11012645473581207120105972055
-3.11005500621121793235145151562
-3.10997844884913366797559486787
-3.10989642416083839743344614148
-3.10980854911920007640150957261
-3.10971441453499028869096558574
-3.10961358333081365899410013602
-3.10950558870664341370154292221
-3.10938993219063968973679996537
-3.10926608156859849385192291705
-3.10913346868503624243773021668
-3.10899148710855701698318952065
-3.1088394896537764508470669286
-3.10867678575168684858927393937
-3.10850263865994197383652144444
-3.10831626250411606316895678744
-3.10811681914054903761789777082
-3.1079034148309274333599663818
-3.10767509671826690297836030603
-3.1074308490934556485158749095
-3.10716958944098694131129669507
-3.10689016425195070582158450776
-3.10659134459176630585336804612
-3.10627182140951796007655461852
-3.10593020057509679085498759232
-3.10556499762965478806338399416
-3.10517463223413046510020485466
-3.10475742229980715120968512385
-3.10431157778400489331757216236
-3.10383519413307652786979146607
-3.10332624535386655892862305717
-3.1027825766936848920614142964
-3.10220189690763062520118336889
-3.10158177009075551428726152828
-3.10091960705106057156188321091
-3.10021265619764673636481970383
-3.0994579939164612995165890561
-3.09865251440396001599094341547
-3.09779291892659861532429761329
-3.09687570447132746623077698856
-3.09589715174913179928357738227
-3.09485331251006970570123291265
-3.09373999612413238020045142203
-3.09255275537749397321065064562
-3.09128687142822510263283294617
-3.08993733785919031367048182464
-3.08849884375849132921318487041
-3.08696575574928756193313544789
-3.085332098880929401551732556
-3.0835915362818542763113845922
-3.08173734746136171593484397729
-3.07976240513190316303002874572
-3.0776591504055511944522643503
-3.07541956619745532913061834754
-3.07303514864489271848909513076
-3.07049687632245928485912679492
-3.06779517700142105103673615854
-3.0649198916635699394074527177
-3.02993200882883231363369308996
-2.99864494923826295317466018539
-2.96951621788005167364230304789
-2.94183193081990624824561114585
-2.91518197042161471401411567942
-2.8893019272167658485470551726
-2.86400841613706370360689618649
-2.83916763067078764054502719383
-2.81467822172480741433233984953
-2.7904611888030219015300016788
-2.76645353494698864088658802796
-2.74260408847702491424926057902
-2.71887064312065019025522697767
-2.69521793713592730020101918037
-2.67161618658657614694441231133
-2.64803999628972657836874899957
-2.62446753515393263014331792951
-2.60087990094749289007738925241
-2.57726062356963635999675908917
-2.55359527141540237164173012266
-2.52987113570629333565599906928
-2.50607697462722466358828969386
-2.48220280393033313458547972295
-2.45823972406160616414232981377
-2.43417977629789290810071063159
-2.41001582214949677101015236735
-2.38574144158618947489322780478
-2.36135084661653239050530263767
-2.33683880748413001474057487252
-2.31220058930420236507943898261
-2.28743189739511233099620523797
-2.26252882989476655004701506398
-2.23748783651470014705531642227
-2.21230568249242442058691197283
-2.1869794169680404584363106229
-2.16150634514374797896846840606
-2.13588400369190526402924171923
-2.11011013896419553044519167192
-2.08418268762542169243892292629
-2.05809975939372380843813480629
-2.03185962161711008241110635235
-2.00546068545608476232644950079
-1.9789014934753980191091659715
-1.95218070847576510398041386373
-1.92529710341978621458426329784
-1.89824955232603116079938323848
-1.87103702202196783220616021847
-1.84365856466062370485278180042
-1.81611331091799253896472732543
-1.78840046379857503239713297025
-1.76051929298535235655334829129
-1.73246912967816581046308866566
-1.70424936187110505042017922462
-1.67585943002524989872529906935
-1.64729882309809862914302706272
-1.61856707489535928416263674594
-1.5896637607145726543208255855
-1.56058849425335404409199827656
-1.53134092475795173233539854591
-1.50192073439037890044883938764
-1.47232763579463014138866105062
-1.44256136984448384823890319323
-1.41262170355715229337035732738
-1.38250842815860157615574744106
-1.35222135728774918805308753982
-1.32176032532797953379127518468
-1.29112518585551617425661444695
-1.26031581019517008984991069109
-1.22933208607485999960092375152
-1.19817391637108595207867179412
-1.166841217938241680294618415
-1.13533392051528387091151970171
-1.10365196570384565070935889322
-1.07179530601239434084419817947
-1.03976390396149609796148202658
-1.0075577312456679197113327594
-0.975176767947675453089991912227
-0.942621001801477349127396769876
-0.909890427500327301787769537322
-0.876985046046826704259715212416
-0.843904864141976985177234924533
-0.810649893610513752435578340264
-0.777220150860017184311461933973
-0.743615656371486722597276262431
-0.709836434219244872044459759387
-0.675882511618196428539083751838
-0.641753918496617204666263212441
-0.607450687092781601141686681198
-0.572972851573862355150902196962
-0.538320447675649530299724887173
-0.503493512361740238828962318549
-0.468492083500946550954311723003
-0.433316199561757309925001965314
-0.397965899322770820471919173666
-0.362441221598090231269505609656
-0.326742204976742447314682612086
-0.290868887575245090465636856444
-0.254821306802504832442799462505
-0.218599499136284767954010765391
-0.182203499910528751201355236573
-0.145633343112877127089477388344
-0.108889061191751358015557908181
-0.0719706848724249591323788958267
-0.034878242981535165095647191698
0.00238823772047590761835305703762
0.0398287326994699544529375354172
0.0774432198007207630498994555912
0.115231679395444275715154838254
0.153194094521147019609333510137
0.191330451016165657024807825934
0.229640737648748216594318637464
0.26812494624100689250903515045
0.306783071788053029215938825659
0.345615112572606939411260338373
0.384621070275358437784225385832
0.423800950081338324007799171916
0.46315476078254643512454713029
0.502682514877068235407708353577
0.542384228664899152565975726223
0.582259922340683939775478898853
0.62230962008356718536635522423
0.662533350144340652479181606073
0.702931144930063360185763899853
0.743503041086321169773124430092
0.784249079577284072924846254789
0.825169305763711353392104144586
0.866263769479047274345184863708
0.907532525103742896540761050996
0.948975631637933026808152331906
0.990593152772591103501162801713
1.03238515695927901892675143227
1.07435171747860343372298794889
1.11649291250748503187033826882
1.15880882518534237627700481292
1.20129954367928753399016350098
1.24396516124842642875890431381
1.28680577630735292991303208018
1.32982149248892198452211064411
1.37301241870638362986551721696
1.41637866921495647170601097121
1.45992036367291616799530821453
1.50363762720227160560985864738
1.54753059044909878849488155532
1.59159938964359995891968131116
1.63584416665995313985688685201
1.68026506907601510688715855295
1.72486225023293876420303267991
1.76963586929476400351211053203
1.81458609130803935972469706463
1.85971308726153013650873873274
1.90501703414606715200143483676
1.95049811501458884403959297137
1.9961565190424281702575858127
2.04199244158789453580940822524
2.08800608425319987589610849282
2.13419765494577700723758821416
2.1805673679400374380910991889
2.22711544393961498661738159005
2.2738421101401407988336726519
2.32074760029259467683057414877
2.36783215476727702236727860258
2.41509602061844516762386830024
2.46253945164965740122119703999
2.51016270847986760126129255146
2.5579660586103130559286557697
2.60594977649223778414099394963
2.6541141435954934620346536797
2.70245944847805991406683396503
2.75098598685652703872097413237
2.79969406167758000686971313468
2.84858398319052959457994089726
2.89765606902092959047143558377
2.94691064424532334972999838464
2.99634804146716175171940142702
3.0459686008939350551468943648
3.09577267041556143334500780039
3.14576060568407531198240398533
3.19593277019465902206376140317
3.24628953536806172218630210685
3.29683128063445003555727768557
3.34755839351873538921468685861
3.39847126972742363530660609894
3.4495703132370331773470071494
3.50085593638412851835128851812
3.55232855995701689303490268182
3.60398861328915644330334163597
3.6558365343543252456390740458
3.7078727698636014013664333293
3.76009777536420535691285512197
3.81251201534025663194713707117
3.86511596331549819962534606191
3.9179101019580428861765874487
3.97089492318719733788071553489
4.02407092828242034339932700702
4.07743862799447359979774223695
4.13099854265882437292581585022
4.18475120231136092870765851448
4.23869714680648310303768045835
4.29283692593763193622373010167
4.3471710995603239252100399223
4.40170023771775714523131016118
4.45642492076905826430253842003
4.51134573952024132137966659676
4.56646329535795106461588676463
4.6217782003860656525146753192
4.6772910775652356107213343033
4.7330025608554381136351784365
4.78891329536162792606354600409
4.84502393748256869904661156495
4.9013351550629307692073521416
4.95784762754874416615971849183
5.0145620461462981914715357047
5.07147911398458169946338045012
5.12859954628136108898211697729
5.18592407051299601069496866849
5.24345342658809591112088566465
5.3011883670251237775133775569
5.35912965713405682205745911246
5.41727807520221735514279130259
5.47563441268439075151522076922
5.5341994743973512159847476995
5.5929740787189200134962290947
5.65195905779168494850581739407
5.71115525773151416786505752955
5.77056353884100182728721372079
5.83018477582798781184706554601
5.89001985802929854415768900688
5.95006968963986095863246491264
6.01033518994734697580536189894
6.0708172935725112867730480318
6.1315169507153909646912181141
6.19243512740754136871523982014
6.25357280577048900722329847762
6.31493098428058849362625522844
6.37651067804047747224370920934
6.43831291905733042700534441532
6.50033875652811962626223999608
6.5625892571320991176985004795
6.6250655053307356839946692989
6.68776860367531901917983096681
6.75069967312249210513745768979
6.81385985335795187612857452702
6.87725030312857977616567261772
6.9408722005832717604548237884
7.00472674362274768997976542847
7.0688151502586309409824352352
7.1331386589821004233299815699
7.19769852914242909974790734167
7.26249604133573554940783919938
7.32753249780428815382186573418
7.39280922284671513162989698225
7.45832756323948794479341832843
7.52408888867006057707632752807
7.59009459218206288382571432176
7.65634609063296266960174696114
7.72284482516462840926959919846
7.78959226168724263353406275523
7.85658989137703499918704443274
7.9238392311883240082099454322
7.99134182438037728224710935615
8.05909924105962229725740786527
8.12711307873776259852017397976
8.19538496290637881380135417968
8.2639165476286193318744487606
8.33270951614861238887296651271
8.4017655815192595852429564552
8.47108648724910062583823055089
8.5406740079689704251917337129
8.61052995011920274564057632072
8.68065615265816934089482310115
8.75105448779298027213312650524
8.82172686173320976585240615629
8.89267521546855281893443986829
8.96390152557136086219386963868
9.03540780502505031427088378985
9.10719610407942594890243693313
9.17926851113401182752384819382
9.25162715365053629532886374864
9.32427419909577439521653636188
9.39721185591601122781116506479
9.4704423745444534999743841842
9.54396804844298399896659658948
9.61779121517972526315582221906
9.69191425754395457147255574055
9.76633960469999284303011366009
9.84106973338177544954858877562
9.91610716912990364633004031672
9.99145448757307170054704285576
10.0671143157558672471950385887
10.1430893335150513753318167209
10.2193822749065409188059766496
10.2959959296854389150729397633
10.3729331448415907650446093538
10.4501968261932838860856338505
10.5277899400418582614067019018
10.6057155148901549716754607727
10.6839766432279003310063886241
10.7625764833873054909812687614
10.8415182614723562502488240227
10.9208052733654763242796967263
11.0004408868154705926350354067
11.0804285436108940535460011537
11.1607717618432486933218805488
11.2414741382646856600922227065
11.3225393507451855929791506262
11.403971160834507425183105135
11.4857734164345373459243687925
11.5679500545880369502364508928
11.6505051043901852113865903779
11.7334426900297352907924141146
11.816767033967067121434794129
11.9004824602569132126765174066
11.9845933980240715923829014682
12.069104385100999943860660329
12.1540200718368129216522501337
12.239345225087884893503881402
12.3250847324009980014145552768
12.4112436064007760620293870902
12.497826989394014657533989758
12.5848401582044637245310485388
12.67228852925264874079864733
12.7601776638964388389286233409
12.8485132740492944477394651457
12.937301228094464121046447243
13.0265475571148620924868011065
13.1162584614599582922458107868
13.2064403176727662388965668656
13.2970996858019384351854318429
13.3882433171260928714604444211
13.4798781623198196676063148723
13.5720113800933782873335000228
13.6646503463409209078452999858
13.7578026638351979253006336388
13.8514761725101530213983346864
13.9456789603766384667870900762
14.040419375120722884580358275
14.1357060364387766780386667844
14.2315478491687655929004597825
14.3279540172830302713058944451
14.4249340588143594748577244162
14.5224978217944694799573309996
14.6206555012921889210641312152
14.7194176576478409124906645187
14.8187952360106563642579764119
14.9187995872977113042209635305
15.0194424907060519040111555102
15.1207361779245821186382738811
15.2226933592092082697235890496
15.3253272515039777122099218977
15.4286516088128868734628652382
15.5326807550521077522326971759
15.6374296196411143362481750292
15.7429137761242044679680013608
15.8491494841519535888296600982
15.9561537351960987918862291311
16.0639443024223120417356010204
16.1725397952045832824709811423
16.2819597188340799067262991481
16.3922245400563088400457311095
16.5033557591655461328249497206
16.6153759894977275434723418581
16.7283090452959134233707348852
16.8421800390805305026353842761
16.9570154898454509954760106066
17.072843443627636372601043459
17.1896936082714558339525853482
17.3075975045402269869654499483
17.4265886361315512086857632163
17.5467026816483869750975276322
17.6679777121889160453432923292
17.7904544389770887150330419457
17.9141764964045622674375286884
18.0391907670499683023525451299
18.1655477567590203848222581049
18.2933020298122723228654432794
18.4225127167185872056065219704
18.5532441104496089467001088197
18.6855663712530198690015587912
18.8195563659494672990447831367
18.9552986754094246698020182934
19.0928868145772207848139661173
19.2324247242447741429328591573
19.3740286147452894991910099338
19.5178292719182039113372923095
19.6639749800312616356936811278
19.8126352829709492711613167954
19.9640059077419894752875399671
20.1183153374142183131088325185
20.2758337884403363909166925368
20.4368858044303996615197257946
20.6018684956223953892224443015
20.7712789964268110278832461725
20.9457578297437114777098862127
21.1261617117606704893626761345
21.3136960968254739063209401072
21.5101853994928681996485207726
21.7187272838608445108786879231
21.9458442513065483905701900381
22.2222222222222222222222222222


==> anc/C2qNS/C2qNS2210.dat <==
# C2qNS2210
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/C2qNS/C2qNS3000.dat <==
# C2qNS3000
-5033.91663914665242358309725218
-5034.48045237727937049952716137
-5034.51077557639168109350114087
-5034.54256741477766066463274724
-5034.5758865103998167471509835
-5034.61079280360345006453077644
-5034.64734749163627197231922157
-5034.68561295108714288882951273
-5034.72565264718349904708305686
-5034.76753102882231251071410112
-5034.81131340814260003736311849
-5034.85706582337869186394822051
-5034.90485488366285762370566671
-5034.95474759437366731888340034
-5035.00681116155288718844437305
-5035.06111277383906770409957273
-5035.11771936029062114117992796
-5035.17669732239551549346763174
-5035.23811223848920156715366813
-5035.30202853872758481330501744
-5035.36850914868837655072755537
-5035.43761509960272232619124144
-5035.50940510315041659551261885
-5035.58393508868718720081337186
-5035.66125770071250115476607287
-5035.74142175433226325308036999
-5035.82447164642394837323865445
-5035.91044672017357607789760519
-5035.99938058062611668286711017
-5036.09130035887520533073415625
-5036.18622592251642399702435007
-5036.28416903000309142271611551
-5036.38513242657690734031353492
-5036.48910887950060711442625185
-5036.59608015039894016121435539
-5036.70601590262102208327659944
-5036.81887254167496774227183093
-5036.93459198695856436431383572
-5037.05310037322182066373744684
-5037.17430668045314204750292864
-5037.29810129118565339816801551
-5037.42435447457927521993143275
-5037.55291479705347518709840435
-5037.68360745973157732465240561
-5037.81623256351705004102568611
-5037.9505633032628005376203815
-5038.08634409322425021275764888
-5038.22328862681454369014655733
-5038.36107787461499169139822395
-5038.49935802564578412493260136
-5038.63773837808186524070834308
-5038.77578918691811079618431711
-5038.91303947755883341478870589
-5039.04897483594221263368189181
-5039.18303518762437309193968811
-5039.3146125802552407369809089
-5039.44304898609458642206675595
-5039.56763414365829981819741057
-5039.68760346026930454975119033
-5039.80213600023291418479500512
-5039.91035258658203051129382765
-5040.01131404786349150021801766
-5040.10401964528406051921023064
-5040.18740571972484215045523909
-5040.26034460268896572850756275
-5040.32164384019261986993815559
-5040.3700457839680837203573069
-5040.40422761014404892775423053
-5040.42280183182856296358380106
-5040.4243173787690757647602579
-5040.40726132452835502632075993
-5040.37006134942060431199155534
-5040.3110890358250843743731873
-5040.22866410146076965223937066
-5040.12105968579046458089272006
-5039.98650881495102632481223483
-5039.82321218150154932911352135
-5039.62934738686589797019611281
-5039.40307980664049972755462192
-5039.14257525196147602782479659
-5038.84601461389321046998541462
-5038.5116106923267110106245581
-5038.13762742617070769035682624
-5037.72240175768769504802994471
-5037.26436838067322587257365942
-5036.7620876397971596765801963
-5036.21427686681259164194559787
-5035.61984545847857254622232108
-5034.97793402091721022012622559
-5034.28795792570868314369924795
-5033.54965564428679982740886454
-5032.7631422490938463996179291
-5031.92896849244048719758650175
-5031.04818589704147435845492502
-5030.12241831570136231658412241
-5029.15394044154073214804764153
-5028.14576377441177347566336757
-5027.10173057367750379478715246
-5026.02661635224392492463862506
-5024.92624149156098957132073521
-5023.80759258217038344884140954
-5022.67895411920506748522809846
-5014.35337411413234451151755159
-5015.05987846706776620869686036
-5021.79481379442456017929351131
-5032.89590351794852888392818772
-5047.33530002271676700322834419
-5064.42443547691279794059461461
-5083.67506426422171679928228477
-5104.72611169029745521760232553
-5127.30176746135233942750697602
-5151.18587084405623625833905327
-5176.20543420683190960810716784
-5202.21959926613208608290446992
-5229.11197939160509393576548052
-5256.78519669798327918327258922
-5285.15688951312384856509709389
-5314.15673308420432995464975553
-5343.72417573377142189993635944
-5373.8066910614896277514946368
-5404.35840940614340079048469334
-5435.33903271602813309780483864
-5466.71296437412220203236341385
-5498.44860425377328573912201588
-5530.51777232850990543116963305
-5562.89523340603820507831348851
-5595.55830221136166513637047456
-5628.48651290176122372545907804
-5661.66134068852227111249046285
-5695.06596592829199762387669294
-5728.68507308052988220500463288
-5762.50467848167163907555193681
-5796.51198208561017063392668241
-5830.69523925320368797341907508
-5865.0436494056614151102741231
-5899.54725893551521536348597828
-5934.19687622983782076413372696
-5968.98399702990477144556419125
-6003.90073864962558651751092074
-6038.93978181702602121080595317
-6074.09431910053910932240755106
-6109.35800904389512650761532855
-6144.72493526702296173593850261
-6180.1895699010971561466004778
-6215.74674081802854620261716351
-6251.39160219174476377848528344
-6287.1196079932844210021702106
-6322.92648807623532590594390948
-6358.80822655515439471622369266
-6394.76104221874917873458000984
-6430.78137075294423568893599811
-6466.86584857745233441987024972
-6503.011298123901793521737567
-6539.21471440458033720306174719
-6575.47325273897443032070839002
-6611.78421752095232288912662781
-6648.14505192302637691697208836
-6684.55332844594263981363380388
-6721.00674023214041500759910305
-6757.50309307061818978558802798
-6794.04029802861728680634355124
-6830.61636465244548051141033607
-6867.22939468584062984742516903
-6903.87757625963063967330498956
-6940.5591785111759076748645705
-6977.27254659626520720415570309
-7014.01609705984546324210789693
-7050.78831353526005934149787875
-7087.58774274460082301536079711
-7124.41299077539027602778599169
-7161.26271961114169797865544252
-7198.13564389542850304051766018
-7235.03052791096045117890733136
-7271.94618275683762637435233368
-7308.88146370865600334281132066
-7345.8352677474900962601029592
-7382.80653124499554195490366348
-7419.79422779297234360374618116
-7456.79736616672091809475490339
-7493.81498841241951866927809761
-7530.84616804956315437198249921
-7567.89000838023972678771043768
-7604.94564089768664804497560625
-7642.01222378717768551728812444
-7679.08894051284140154904878201
-7716.17499848451483161330085564
-7753.26962779919387380114049153
-7790.37208005205961333271238636
-7827.48162721244137307720967547
-7864.59756056042614389203603136
-7901.71918968014331819633647232
-7938.84584150604611241813828017
-7975.97685941877921628568230429
-8013.11160238746829101949757575
-8050.24944415549296867485096747
-8087.38977246701279334515996022
-8124.53198833170672374092497646
-8161.67550532536285728842326163
-8198.8197489241172664500766423
-8235.964155870290458393364521
-8273.10817356790806467491790206
-8310.25125950611992075684318735
-8347.39288070884959627350907211
-8384.53251320911549361771869301
-8421.66964154656557784697353567
-8458.80375828686130144546829746
-8495.93436356163294917679354434
-8533.06096462780900286065467251
-8570.1830754451967161141930536
-8607.30021627126035334230020852
-8644.41191327210790393285731072
-8681.5176981487569138724689176
-8718.61710777780573218964238264
-8755.70968386568826834844443746
-8792.79497261573859155471078998
-8829.87252440733664198217047653
-8866.94189348644821297880214712
-8904.00263766691142790686706169
-8941.05431804185838248297840626
-8978.09649870469464358383664311
-9015.12874647909106340441475685
-9052.15063065747204454339827963
-9089.16172274751212521350318671
-9126.16159622617868082220422078
-9163.14982630088278445092058724
-9200.12598967732295031112718227
-9237.08966433362770815273203118
-9274.0404293004228217137088327
-9310.97786444646756197145493883
-9347.90155026952186061538405254
-9384.81106769212247888804710007
-9421.7059978619616039841902927
-9458.58592195657559643139961714
-9495.45042099206501923928227328
-9532.29907563557964048246497405
-9569.13146602131386856732437556
-9605.94717156976910304566592714
-9642.74577081004980923202999581
-9679.52684120496979450841586286
-9716.28995897875421746638403821
-9753.03469894713133452811149347
-9789.76063434961591638243389649
-9826.46733668379368003032645529
-9863.15437554142301077834967997
-9899.82131844617671939303155804
-9936.4677306928526181509278814
-9973.09317518788732921455011271
-10009.6972122910129814953367725
-10046.2793996579013282447378743
-10082.8392920836443459148858136
-10119.3764413469245728618757411
-10155.8903960547323306521840036
-10192.3807014874905556073462873
-10228.8468994444512690810733509
-10265.2885280892307429416956303
-10301.7051217953531856493801363
-10338.0962109916752941572459801
-10374.4613220075662983960166151
-10410.7999769177201777083232018
-10447.1116933864785610489194083
-10483.3959845115444431142915152
-10519.6523586669682642004817536
-10555.8803193452891192763666582
-10592.0793649987148876734106418
-10628.2489888792259145421645759
-10664.388678877487533886453397
-10700.4979173604572051256645382
-10736.576181007572344835925305
-10772.6229406454050762003311305
-10808.6376610806700939300772974
-10844.6198009314716547483086679
-10880.568812456675355290985949
-10916.4841413832898524106359501
-10952.3652267317430169208411787
-10988.2115006389361919688177985
-11024.022388178959252282845956
-11059.7973071813480309666306251
-11095.5356680467643964103725325
-11131.2368735599778230211277455
-11166.900318700025705266382889
-11202.5253904474279140622277283
-11238.1114675883291865749703202
-11273.6579205154408734639019656
-11309.1641110256513395621226873
-11344.6293921141719227273832636
-11380.0531077650827985157992558
-11415.434592738140372519480752
-11450.7731723517049244033244109
-11486.0681622616441542672716254
-11521.3188682360650289849725583
-11556.5245859257228893033250322
-11591.684600629953153035309101
-11626.7981870579671305671787696
-11661.8646090853494506667989809
-11696.8831195055903713574927206
-11731.8529597764818161313632206
-11766.7733597612013233090711734
-11801.6435374639032187566162664
-11836.4626987596312118298851684
-11871.2300371183612632414386071
-11905.9447333229779729392071315
-11940.6059551809818769414265536
-11975.2128572297189147315033345
-12009.7645804349169230586429383
-12044.2602518823073169997778467
-12078.6989844621031234790527148
-12113.0798765460972240250279884
-12147.4020116571370296016890405
-12181.6644581307238373885815434
-12215.8662687684767931651234812
-12250.0064804831926884384546038
-12284.0841139352237427724384158
-12318.0981731598860421778772331
-12352.0476451856014062344210421
-12385.9314996424651211798745129
-12419.7486883609211838386670685
-12453.4981449602154311959766821
-12487.1787844262851607357939006
-12520.7895026787315542137769466
-12554.3291761265083779084495875
-12587.7966612119470198079048592
-12621.1907939427239114266562027
-12654.510389411361740269231747
-12687.7542413018405580115878776
-12720.9211213828788971976244683
-12754.0097789874282917735550002
-12787.0189404779071183137025172
-12819.9473086966813974947948881
-12852.7935624012810792552874672
-12885.5563556838203378368891646
-12918.2343173740694798113017363
-12950.8260504256041719157661013
-12983.3301312844347759675971134
-13015.7451092394945822780289214
-13048.0695057543406046954553539
-13080.3018137793942802110139002
-13112.44049704402184095085749
-13144.4839893277252295858360819
-13176.4306937096841399205430063
-13208.2789817958580076074884563
-13240.0271929228234719291395285
-13271.6736333374878938882779424
-13303.2165753517828587315956409
-13334.6542564714031172342171489
-13365.984878497616028391628341
-13397.2066066011241490563151935
-13428.3175683669190591947882353
-13459.3158528090176932493811576
-13490.199509353923239229888564
-13520.9665467916009299855076472
-13551.6149321927046390713290897
-13582.142589790732950643854376
-13612.5473998277331325931149997
-13642.8271973621080273774912913
-13672.9797710370140967426924808
-13703.0028618077685130207219307
-13732.8941616266090658008315424
-13762.6513120830725186528591694
-13792.2719029981746608105186411
-13821.7534709704883909872894593
-13851.0934978721244643708547223
-13880.2894092925227293763894379
-13909.3385729278594569640005136
-13938.2382969137683786140578189
-13966.9858280989589313487848314
-13995.5783502571945650760446588
-14024.0129822349663761494515703
-14052.2867760320623378004096089
-14080.3967148120895162136649226
-14108.3397108398553678022322346
-14136.1126033423539471694170068
-14163.7121562899330127684071563
-14191.1350560940379492988048387
-14218.3779092177374339903010394
-14245.4372396950331061901017162
-14272.3094865547403461148163573
-14298.9910011444987562446227278
-14325.4780443502281261512702913
-14351.766783706087532651030405
-14377.8532903897206851789874197
-14403.733536097278486176253458
-14429.4033897923987570499074396
-14454.8586143229917962503592547
-14480.0948628993273874218409512
-14505.1076754265424380500618863
-14529.8924746842868421128320531
-14554.4445623457965147495046479
-14578.7591148282247710116315729
-14602.831178965574064331354023
-14626.6556674950471183004600349
-14650.2273543470770185981663086
-14673.5408697286969865865541743
-14696.5906949892691805538125063
-14719.3711572569045298322218247
-14741.8764238331685543895111093
-14764.100496332877268212724469
-14786.0372045549381410315875683
-14807.6802000692788148798941262
-14829.0229495039254946556195038
-14850.0587275152378017254075935
-14870.7806094231709809377879318
-14891.18146349221264595771191
-14911.2539428373220077860537569
-14930.9904769327762640150486474
-14950.3832627002921900136915053
-14969.4242551511306824150569323
-14988.1051575550967247833074544
-15006.4174111074044708469951609
-15024.352184062273064440772296
-15041.9003602998381747531288389
-15059.0525272904901325195673911
-15075.798963418063300820416918
-15092.1296246203821598065000103
-15108.0341303024945007487924681
-15123.5017484744655198183987822
-15138.521380061840001866227117
-15153.0815423327714704051483502
-15167.1703513813317761371532385
-15180.7755036016125994143052541
-15193.8842560818675839634413517
-15206.4834058420708526590802253
-15218.55926783182905006049794
-15230.097651598517587872371562
-15241.083836527747494411561504
-15251.5025455497284525949946084
-15261.3379171956874929554823266
-15270.5734758781311779006847726
-15279.192100257288658518127186
-15287.1759895434153776268852803
-15294.5066275706268644736705781
-15301.1647444624036200931864169
-15307.1302756916732805124329977
-15312.3823183192204393286021419
-15316.8990841728525662362007094
-15320.6578497059818554743681575
-15323.6349022477459735748746081
-15325.8054823271161214616297213
-15327.1437217202033665454376082
-15327.622576832683395855096791
-15327.2137569873488158302978638
-15325.8876471396102150992403863
-15323.613224490540018316101649
-15320.3579684068994720914300961
-15316.0877629894739460583821236
-15310.7667915537547657654808984
-15304.3574221991279603055770357
-15296.8200835425934053960724909
-15288.1131295786753909401799268
-15278.192692496272943874935268
-15267.0125221329790203046023725
-15254.5238105745939885754688444
-15240.675000208259918705747212
-15225.4115733071670555831235652
-15208.6758209575103325428392872
-15190.4065888275254122916595257
-15170.5389969158125989868663501
-15149.0041299918073992891603439
-15125.7286949430398972617490712
-15100.634640656879451320418585
-15073.6387353705109428845835688
-15044.6520955993585275903444545
-15013.57965977304319425359873
-14980.3195985342822726144609526
-14944.7626522460923294244866731
-14906.7913845509987902548538966
-14866.2793387626429320256642617
-14823.0900813558647955162778203
-14777.0761137413394208263393725
-14728.0776297169429180618374369
-14675.921091287339954752420475
-14620.4175896829135649506270925
-14561.360951054879448270823074
-14498.5255370298333985587472559
-14431.6636784751857252012966359
-14360.5026656440167391997765168
-14284.7411982191641833677661675
-14204.0451731167510249174505716
-14118.042654072223765374153251
-14026.3178219408562551274980161
-13928.4036438721845172902102306
-13823.7729165990236280249824765
-13711.8272244262019005627510722
-13591.8831916385666559424124867
-13463.1551797153500909714012435
-13324.7332469990845506036783283
-13175.554696209433960967092396
-13014.3667909940618915236784306
-12839.6770699906863155473693835
-12649.6858518174840522418395292
-12442.192510655120243691352231
-12214.4619721415590991209026943
-11963.0287763728460817778828465
-11683.3990910011622936757891282
-11369.5775352993990410665987184
-11013.2745132856976627213911588
-10602.4844826717415174317205801
-10118.6942164328286921408876958
-9530.65930974864614750786918933
-8777.56213254237581207083261175
-7704.32163078063987194956672802
-4998.90092068842288289333439548


==> anc/C2qNS/C2qNS3001.dat <==
# C2qNS3001
0
0.00592476974127988892339957241095
0.00626769139368333802087327885183
0.00662923644382368639206912769924
0.00701031725226381000948559715095
0.00741188256424931218245772265738
0.00783491820801958047393154120624
0.00828044772470620165406111285634
0.00874953291822366798228675319959
0.00924327431241097232888146414389
0.00976281150144583316683713960295
0.0103093233782200020432925231804
0.0108840282239281845198411268569
0.0114881836405780550895039847575
0.0121230863064678740903603059634
0.012790071532894227997124975474
0.0134905125984380228384858551471
0.0142258198351243767331070691645
0.0149974394385535031121083855813
0.0158068519717467888000914080404
0.0166555705299365155936023680901
0.0175451385308402568211147334923
0.0184771270920928684990693607399
0.0194531319544509388273326487065
0.0204747699061271231386238696727
0.0215436746601453845021738711582
0.0226614921329230820804267167063
0.023829875068372336670630455983
0.0250504769476613870459860151192
0.0263249451203770245513477479384
0.0276549130881720880759701380692
0.0290419918670580750279819437736
0.0304877603493031623345836162909
0.0319937545804117642047014610701
0.0335614558608851840205587819138
0.0351922775763866720011795981897
0.0368875506535518928006450522539
0.0386485075319921287979010272644
0.0404762645360284725264940254475
0.0423718025223682933493728153683
0.0443359456722896794117579287533
0.0463693382889367097822960704463
0.0484724194520520533910155730611
0.0506453953738900243630009715646
0.0528882092911724995352364313213
0.0552005087187852589255769810116
0.057581609881480641775604607357
0.0600304591301758056554166091314
0.06254559113954138392040245023
0.0651250836734958005336140735964
0.0677665086949952432962593754393
0.0704668795861848655268487035739
0.0732225942346077680308456143149
0.0760293737308182090778926041015
0.0788821964124876655981356985262
0.0817752269800110760933230800414
0.0847017403988120720630957960128
0.0876540402941196489608338746862
0.0906233715350683565487561437711
0.0935998266966992729616941987688
0.0965722460809665080581607487442
0.0995281109713591653368559880242
0.102453429790427216435809620448
0.105332616825569117567286072029
0.108148363186140303244493821004
0.110881499654541330620499640461
0.113510851095735928234041378071
0.116013082093954953297313220091
0.118362533492515430647784808144
0.120531049523110078078462688583
0.122487795225021864692001016004
0.124199063872945854457877212345
0.125628074154949759787220280862
0.126734756870106651044374404249
0.127475530949058936055783425227
0.127803068640832821648970528157
0.127666049756267860326124880592
0.127008904913147323793730589869
0.125771547791240868971354779528
0.123889096477766412481369317663
0.121291584066041623458825199084
0.117903658763154098563674396017
0.113644273867183162074805710825
0.10842636809172076688471684181
0.102156536846035349588908773248
0.0947346952240657258454095470838
0.0860537336153664015210362412058
0.0759991670269567045462138765897
0.0644487793974998790067378421152
0.0512722643950158381189729130191
0.0363308644169593509922946520243
0.0194770097573718852103221219885
0.000553960170149279185275420926871
-0.0206045486597664390027500800492
-0.0441746509245762931301823076329
-0.0703426856501503161397962256924
-0.0993055173351018619385131395465
-0.131270838457036627184761506944
-0.166457449668294518794067839048
-0.205095513131242419356017546207
-0.24742677406448188714391087971
-0.293704745190572294077434194823
-0.921726064385567164336882305876
-1.53184749947491504152783746741
-2.1099964292241343838401190981
-2.65641279857504457900634570427
-3.17369948218080084360396250747
-3.66470351275715352343491188313
-4.13204146079204850966905962861
-4.57801101716603651088182607409
-5.00460468637864887718326386293
-5.41354822289911798843701635158
-5.80634104452045299239473006602
-6.18429220508578708046639111211
-6.54855069686815744402858954632
-6.90013046701592303567170271381
-7.23993094680332078396587687768
-7.56875390655985561968914257794
-7.8873173435464957640427362096
-8.19626698321102448397222445315
-8.49618585861230655498180545748
-8.78760233661662161455998237381
-9.07099688251346779213085954115
-9.34680779417469269767138950191
-9.61543608959644145155514260139
-9.87724969476319010097764077236
-10.1325870499196572743433751397
-10.3817602296906545010019068063
-10.6250576546313166173272843577
-10.8627464576341146928732143848
-11.0950745573353502554392774339
-11.3222724816192525997363981048
-11.5445549770276116761637043553
-11.7621224339746036830196561629
-11.9751621528526108140379047279
-12.1838494721724067883348272348
-12.3883487766362217822633062873
-12.5888144003586615661501981752
-12.7853914382208926653152132715
-12.9782164764829117248654569683
-13.1674182522194324676930196404
-13.3531182498328257921802091901
-13.5354312417881358290884378395
-13.7144657797753373074614221848
-13.8903246417041992980812513437
-14.0631052392541574370361174085
-14.2328999901164714486068812711
-14.399796658563046996719955936
-14.5638786675427544221904709152
-14.7252253851312201947577114087
-14.8839123878350395214108205936
-15.0400117029687707953287898094
-15.1935920320767401593856715642
-15.3447189571564147594171119187
-15.4934551312515223312408085709
-15.6398604548175068884415298057
-15.7839922391161834848091212359
-15.9259053577679274391372399172
-16.0656523874761363793300487751
-16.203283738838098256885909068
-16.3388477780671239893892199767
-16.4723909403714327643956352424
-16.6039578356645826718668114133
-16.7335913472191587979416939914
-16.8613327238190478448006200632
-16.9872216659151473682310854475
-17.1112964062440877570875787801
-17.2335937853288843801101497647
-17.3541493222438608931340629243
-17.4729972809932335765218143647
-17.5901707328230187693757506902
-17.7057016147590682353739125489
-17.8196207846397405354726513233
-17.9319580728897071084660020668
-18.0427423312614288679480330636
-18.1520014787527098465356226957
-18.2597625448922503568795643544
-18.366051710570116288487280781
-18.4708943465763652502830614634
-18.5743150499985924687394773182
-18.6763376786177622716899753103
-18.7769853834312699525316022666
-18.8762806394226403488135977571
-18.9742452746885300073050096804
-19.0709004980256845165308072412
-19.1662669250731443853789901253
-19.260364603098231519108267886
-19.3532130345086297771867438095
-19.4448311991671485989344820392
-19.5352375755804843890617460197
-19.6244501610284307061309444139
-19.7124864906954995748163916313
-19.7993636558627701631599184785
-19.8850983212139484166026610455
-19.9697067413060755614009317851
-20.0532047762520406894745098058
-20.1356079066590111394838844683
-20.2169312478640743118974498995
-20.2971895635057679086006119041
-20.3763972784677459947075117903
-20.4545684912285708223635440548
-20.5317169856495214286387901269
-20.6078562422303572049746324035
-20.6829994488611565911324546953
-20.7571595110966574017710196836
-20.8303490619779465594482120237
-20.9025804714248744940777891173
-20.9738658552211952113384246333
-21.0442170836131497261809816693
-21.113645789541011496918148622
-21.1821633765219915206213976895
-21.2497810262018521990129594127
-21.3165097055915977462511264941
-21.3823601740046899900086282217
-21.4473429897093774966805222392
-21.5114685163099189571479254511
-21.5747469288697249435728759943
-21.6371882197887320213520170507
-21.6988022044466565693077344355
-21.7595985266231495636207288601
-21.8195866637052852774935634019
-21.8787759316922638038093086633
-21.9371754900066871743469241123
-21.9947943461212794510088966985
-22.0516413600094604850860807421
-22.1077252484277492087864339181
-22.1630545890375636023870151447
-22.2176378243735992575271964211
-22.2714832656656052335902315388
-22.3245990965200332863838817679
-22.3769933764677132402225564548
-22.4286740443834020696427375319
-22.479648921782766031974430866
-22.5299257160020829002411207455
-22.5795120232656940118069464266
-22.6284153316459925620432337462
-22.6766430239205044851869174434
-22.7242023803304005841231756519
-22.7711005812445725570259657339
-22.8173447097332105302058424115
-22.8629417540546349968244838632
-22.9078986100589610759148109443
-22.9522220835120071799005677638
-22.9959188923427029822404858355
-23.0389956688171025142973934942
-23.0814589616419668277504373309
-23.1233152380007465006982134769
-23.1645708855246669340834543815
-23.2052322142014984975695499222
-23.2453054582244787814880823911
-23.2847967777837451570225550506
-23.3237122608025322233048915729
-23.362057924620290232741765477
-23.3998397176247869498499179623
-23.4370635208351663594237684596
-23.4737351494378529424414964547
-23.5098603542771096552936501595
-23.5454448233019810590397028716
-23.5804941829712800451369499189
-23.615013999618207098574634285
-23.6490097807761248460084102913
-23.6824869764669475832825777233
-23.7154509804535454014794058682
-23.7479071314575052804346121965
-23.7798607143435369492800864807
-23.8113169612717592889456356556
-23.8422810528190534432507708623
-23.8727581190706214920135395772
-23.9027532406828444070181152503
-23.9322714499184899515862693532
-23.9613177316552800947286794401
-23.989897024368788294863204504
-24.0180142210905995746144171731
-24.0456741703426305709600320925
-24.0728816770484726223560056833
-24.099641503422588369254342644
-24.1259583698381612235837611402
-24.1518369556743673371692342121
-24.1772819001438113032928890426
-24.2022978031008396977024332842
-24.2268892258314206467004948115
-24.2510606918252528449511219387
-24.2748166875307437817036593545
-24.2981616630934743214163164863
-24.3211000330787451760387541784
-24.3436361771787801567389740565
-24.3657744409051413602322625489
-24.3875191362668925889044236133
-24.4088745424350292865335682715
-24.4298449063936760565091493761
-24.4504344435785363828138634312
-24.47064733850306346325121764
-24.4904877453728060587425510081
-24.5099597886883689328653223695
-24.5290675638374137745714412297
-24.5478151376761134380748713435
-24.56620654910045987247747096
-24.5842458096078142263710253208
-24.6019369038490762772229040762
-24.6192837901718395308261547947
-24.6362904011548880426123253041
-24.6529606441343812114119347104
-24.6692984017220634695644946159
-24.6853075323158269243791161163
-24.700991870602946579027768932
-24.7163552280562997611240211419
-24.7314013934238738004792981087
-24.7461341332118588106512681313
-24.7605571921616156295237099188
-24.7746742937208025506768812361
-24.7884891405089384188608499323
-24.8020054147776739593307608149
-24.8152267788660378526986498972
-24.8281568756509190455322772786
-24.8407993289930420940738247687
-24.8531577441786879666836618246
-24.865235708357408673081107219
-24.8770367909759803389059657655
-24.8885645442088358969058796696
-24.8998225033852154160917880116
-24.9108141874132692329963305976
-24.9215430992013464807818708907
-24.9320127260766993289982502227
-24.9422265402018312464611800565
-24.9521879989887158797362734758
-24.9619005455111116983455442694
-24.9713676089151963938855762649
-24.9805926048287441331321766796
-24.9895789357690681548308604839
-24.998329991549950866719426082
-25.0068491496877835444458780128
-25.015139775807137959052186972
-25.0232052240459927667944668099
-25.0310488374608382870600232448
-25.0386739484318843744264162895
-25.046083879068597463516081802
-25.0532819416157945349028311697
-25.0602714388605237222561575887
-25.0670556645399635611823605476
-25.0736379037505754755636477221
-25.080021433358747015069464307
-25.0862095224131666061465375401
-25.0922054325591741672129383044
-25.0980124184553358768494501227
-25.1036337281924956822356440452
-25.1090726037155608055722077353
-25.1143322812482835613824783279
-25.1194159917213072510255281964
-25.1243269612037497671792989953
-25.129068411338604836290906004
-25.1336435597822475680589035354
-25.1380556206483381861853596508
-25.1423078049564255035252839069
-25.1464033210855598983927022651
-25.1503453752332342696862056482
-25.1541371718799807207961350337
-25.1577819142599605717752064622
-25.1612828048378957536260835011
-25.1646430457927007273427328813
-25.1678658395081858251526108766
-25.1709543890712153660537764397
-25.1739118987777170883796992492
-25.1767415746469534074168370823
-25.1794466249444797873909084471
-25.1820302607142311586451122827
-25.1844956963201938598541138401
-25.1868461499981380922499379672
-25.1890848444179043922217649015
-25.1912150072567572182378467232
-25.1932398717843394698601648293
-25.1951626774597836771138593458
-25.1969866705415587887981315861
-25.198715104710656024742129943
-25.2003512417077432212664910638
-25.201898351984944578875446884
-25.2033597153729318105278934513
-25.2047386217640434886644730053
-25.2060383718121820078949162753
-25.2072622776502721343199466988
-25.2084136636261017270284479067
-25.209495867057404026954353124
-25.2105122390070820577918948294
-25.2114661450795193289149400838
-25.2123609662389673390956652901
-25.2132000996510495331725085743
-25.2139869595484735567368780527
-25.2147249781220990968408574659
-25.215417606438567516862108516
-25.2160683153857621364077711538
-25.2166805966474346377583080803
-25.2172579637084039857491678847
-25.2178039528918097386799395714
-25.2183221244299820401272040051
-25.2188160635705762798927494922
-25.2192893817197117920298100355
-25.2197457176239514479680716903
-25.2201887385930630691583758295
-25.22062214176561473283850745
-25.2210496554195748273844020121
-25.2214750403302147299696571784
-25.2219020911777478822780508437
-25.2223346380072845421987108421
-25.2227765477438373681903255077
-25.2232317257652800973957809409
-25.2237041175363408367507977602
-25.2241977103069039137060062636
-25.2247165348781009417485320227
-25.2252646674398939644677995252
-25.2258462314840925876000112242
-25.2264653997970043596769658427
-25.2271263965361949326543605536
-25.2278334993961335001715355667
-25.2285910418678216290155126403
-25.2294034155978520257112544215
-25.2302750728527203955083200005
-25.2312105290946209858222063593
-25.2322143656753975701922365192
-25.2332912326557997444790116563
-25.2344458517577130472099339265
-25.235683019457594546815941612
-25.2370076102299575680313001199
-25.2384245799504150632825654177
-25.239938969468516238181850892
-25.2415559083614015113562948181
-25.2432806188801635405800460271
-25.2451184201017445012641130345
-25.2470747323002305985875725872
-25.249155081552533510953734154
-25.2513651045946858642602041811
-25.2537105539463360369503303548
-25.2561973033225202476887222086
-25.2588313533534323933559106294
-25.2616188376347219129290472047
-25.2645660291328467932423073069
-25.2676793469722151045209098188
-25.2709653636332896179052678145
-25.274430812593535108991326922
-25.2780825964460899732675644612
-25.2819277955343805914600741967
-25.285973677144611808861075103
-25.2902277053022096638898581013
-25.2946975512229203262720648451
-25.2993911044744480409030279696
-25.3043164849103209353608718652
-25.309482055444195115514100732
-25.3148964357401470442896554771
-25.3205685169027810852340129362
-25.326507477260332538884846752
-25.3327227993445394506774196597
-25.3392242881830801365330002513
-25.3460220910340527909263182618
-25.3531267187075743472112417251
-25.3605490686374124900941128899
-25.3683004498860110274213117333
-25.3763926102897700818351024577
-25.3848377659785314716768205271
-25.393648633534535714584766302
-25.4028384650924309191525957089
-25.4124210867241577120619978193
-25.4224109405018408084563352925
-25.4328231306895685934501645615
-25.4436734745828304936136663882
-25.4549785585944930438579108747
-25.4667558002811094930477731142
-25.4790235171162837687072207036
-25.4918010029527611672672820587
-25.5051086132769434350685133447
-25.5189678605550128494845785401
-25.5334015212069330914583054448
-25.5484337560337026607032520896
-25.5640902462778337526988937084
-25.5803983479346309370673652883
-25.5973872674754160152179381493
-25.6150882628237583759123247581
-25.6335348742825487574360425855
-25.6527631911979957504937521356
-25.6728121615406459831515402867
-25.6937239533856137341010155312
-25.7155443796268063614218136241
-25.7383234003640012096665683594
-25.7621157215445941911420751709
-25.7869815140410309716957729958
-25.8129872850162842879870739339
-25.8402069440987082013461801849
-25.8687231219722583720540692157
-25.8986288207089331097573013712
-25.9300295070889857459104103941
-25.9630458081390579294402217401
-25.9978170421330800360233943677
-26.0345059358532825005394303148
-26.0733050719866817908676532997
-26.1144459402786413511509493392
-26.1582120556918400751236441767
-26.2049587207133071282809165508
-26.255144259293961588447623762
-26.3093824947200326606793545165
-26.3685383601653878347716085809
-26.4339229716859015815897471121
-26.5077663341855048997127497837
-26.5947731291047713557345087619
-26.7171374644544415275474396936


==> anc/C2qNS/C2qNS3010.dat <==
# C2qNS3010
852.361225370657705554812528505
852.360235430380272734094502824
852.35946405740874483170090398
852.358602374186054785118462365
852.357642567144354722049044759
852.356576252915961000561498176
852.355394442848506796381969293
852.354087505757629841796085719
852.352645128870310092251148717
852.351056276915437916991095598
852.349309149322423667792206502
852.347391135493742854363931062
852.345288768123344453170189711
852.342987674539938659740270847
852.340472526062439645209061329
852.337726985364393706324767491
852.334733651855209593354804233
852.331474005098573423910675055
852.32792834630273561745067422
852.32407573793357529026815421
852.31989394151966644549881029
852.315359353739193309981455287
852.310446940901708899914138704
852.305130171963638374701978241
852.299380950245352580641129766
852.293169544049852783819911501
852.286464516418911350639172016
852.279232654302223768256272161
852.271438897459087269833917351
852.263046267460697845096299328
852.254015797214744456318363328
852.244306461492998679610494321
852.233875109007501059694028592
852.222676396652214535197952152
852.210662726605165295187892357
852.19778418707167150291031612
852.183988497542855421336820867
852.169220959545866979228429658
852.153424413973778145777984725
852.136539206204639679002874287
852.118503160351469092256907254
852.099251564128748925614871079
852.078717165977190584174707123
852.056830186257940498388704294
852.033518344510999178868445159
852.008706904971365566450016692
851.982318742751334164401443432
851.954274433329536256613194948
851.924492368237855177600537119
851.892888900107435983106474111
851.859378520525879391905042453
851.823874074470635878317992739
851.786287015419924510317003162
851.746527705603566072235153743
851.704505766243359866059592574
851.660130483047509402041100349
851.613311272667613872173953949
851.563958216301424281614631773
851.511982667131479130495345785
851.457297938830471414278671136
851.399820082940359035076277331
851.339468763545424322686369927
851.276168238311322481686122214
851.209848455654226742603300753
851.140446278538046372878393923
851.067906846174887736911100658
850.992185085725915774975059429
850.913247386967944932904013187
850.831073453806739349261472488
850.745658347482307080520150319
850.657014737325462566835398003
850.56517537598946291904209426
850.470195817196251027589811401
850.372157395204178998403043302
850.271170486423182274422897316
850.167378074874057478309057147
850.060959644510237721163566065
849.952135422792325701808719882
849.841171001326249905218882514
849.72838236084335487592380259
849.614141329312555730687611473
849.498881503527779527282927768
849.383104666104480077151182701
849.267387731442471599234081787
849.152390255863249768677075996
849.038862548801987141327237154
848.927654423620104724471609335
848.819724628295205420510510739
848.716150997931446118043877153
848.618141372704010469880379594
848.527045326493633439498280124
848.444366753066913953458521728
848.371777358199453958257112442
848.31113110760375615456376691
848.264479681892233160061049193
848.234088991055198445712142514
848.222456802039274032880933018
848.232331533945292451638697493
848.266732276095252646058552536
848.32897008471029056920753072
848.422670614156849388078419426
848.551798138612421133365013205
852.061468853432946366969436231
857.410235482045139495525821948
863.681495303623350469313705143
870.50148914735725150709161301
877.676201343920358568575104881
885.09101945572179401265903798
892.672438216437188197327803815
900.370539901577031074977021831
908.149963859915629834625583388
915.984836483429843927264009591
923.855734793346093617258082709
931.747773396821379402130400767
939.649348869438229592903115045
947.551287342118182294291322744
955.446249177821971388619116129
963.328303037212870804560766776
971.192614724950443357207975551
979.03521572500284925653989827
986.852828249145126369162055729
994.642731120599531439483132274
1002.40265565935502933066992244
1010.13070394037534728192069056
1017.82528396072302894132546528
1025.48505774182677056261731378
1033.10889943654971467941814624
1040.69586125270754910221532937
1048.24514553981727922293702654
1055.75608177682039260677882863
1063.22810748757236310503254063
1070.66075232694626404961412536
1078.05362474354100977220419437
1085.40640074933859546099789766
1092.71881442227646659972173512
1099.99064984183304169446339726
1107.22173421563711095958380694
1114.41193200067920808450270935
1121.56113985879877552843668106
1128.66928231489531197715388289
1135.73630800938690179322552855
1142.76218645504882785251177861
1149.74690522345274829099765383
1156.69046749852134284931383364
1163.59288994477952143149007183
1170.4542008461625228688528826
1177.27443847808013059665009716
1184.05364968110856764381527582
1190.79188860940479519952950862
1197.48921563088541858158943526
1204.14569635952332887176731153
1210.76140080290166220992690892
1217.33640261051733817020255261
1223.87077841031904328919810016
1230.36460722265718572067651729
1236.81796994226531127534810246
1243.23094888012422694265504116
1249.60362735811502829850434789
1255.93608935027302475573852125
1262.22841916523416943525708635
1268.48070116513816601748030165
1274.69301951683393782688528228
1280.8654579717370117530767066
1286.99809967112586163475744442
1293.0910269740448722634150562
1299.14432130531335493007192063
1305.15806302142977119899399691
1311.13233129241378155861547917
1317.06720399785084944818119903
1322.96275763559909725422240352
1328.81906724178952002281227472
1334.63620632090159265095992081
1340.41424678482940082318205933
1346.15325889997096023219256439
1351.85331124147732478367407658
1357.51447065389011781237715347
1363.13680221747771826409958375
1368.72036921965276881398777692
1374.2652331309180503571777108
1379.77145358484504902880945671
1385.23908836164056615375594698
1390.66819337490222005183200386
1396.05882266120430120576658034
1401.41102837219172912946308725
1406.72486076889231158068872167
1412.00036821798655591061483481
1417.23759718980030765417905922
1422.43659225780882694547340132
1427.59739609946185347894494406
1432.72004949815801550596232
1437.8045913462138375499531179
1442.85105864868779850038888776
1447.85948652793356668260644932
1452.82990822876885121559176556
1457.76235512415740138230810721
1462.65685672131168400694491773
1467.51344066813278522960806831
1472.33213275991221760122833668
1477.11295694622765526774594754
1481.85593533797124876924606344
1486.56108821445515775785083812
1491.22843403054434832665544364
1495.85798942377158855376299578
1500.44976922139399228258139446
1505.00378644735445278968589808
1509.52005232911491584723304919
1513.99857630433170259697452801
1518.43936602734603971478115324
1522.84242737546561732450798343
1527.20776445501540080774077759
1531.53537960713809517916893579
1535.82527341332662180091990973
1540.07744470067273650334093605
1544.29189054681751336056454556
1548.46860628459085541530833626
1552.60758550632848699478910004
1556.70882006785604495805079292
1560.77230009213093006708270667
1564.79801397253351536001358365
1568.78594837580014559342418872
1572.73608824459110926990661718
1576.64841679968743041158424282
1580.52291554181091827321818192
1584.35956425306243613197098854
1588.15834099797381106084173361
1591.91922212416921055678112333
1595.6421822626321639236588929
1599.3271943275747108260252299
1602.97422951590542044581996676
1606.58325730629324583497342023
1610.15424545782436267080063867
1613.6871600082492926920583317
1617.18196527181773234839293837
1620.63862383669859910966678258
1624.05709656198287370009815635
1627.43734257426685828234046337
1630.77931926381349016537626392
1634.08298228028934962075072713
1637.34828552807498037921966778
1640.57518116114610371472775835
1643.76361957752325294295480417
1646.91354941328728578471974602
1650.02491753615814837681054295
1653.09766903863416765929871062
1656.13174723068903924094746507
1659.12709363202355636923228737
1662.08364796386899295639618267
1665.00134814033891031306400133
1667.88013025932600382467021904
1670.71992859294044272008841626
1673.5206755774859837142004288
1676.28230180296995801042258208
1679.0047360021430411491267943
1681.68790503906451686965777116
1684.33173389718853950962289545
1686.93614566696668485545190248
1689.50106153296185677732282675
1692.02640076046838657084669781
1694.51208068163292372980077717
1696.95801668107047091432473829
1699.36412218096966215215145725
1701.73030862568112178343895439
1704.05648546578247227267141144
1706.34256014161328167834576914
1708.588438066272956182531115
1710.79402260807428950381719587
1712.95921507244507909145436874
1715.08391468326990854587310807
1717.16801856366387652941551919
1719.21142171616972429745485848
1721.21401700236947664911146425
1723.17569512190136430220581801
1725.09634459087243915143648465
1726.97585171965692726334674504
1728.81410059006998746647506974
1730.6109730319061556587409249
1732.36634859883135610346491951
1734.08010454361695062529953725
1735.75211579270387433016475446
1737.38225492008447181855069371
1738.97039212048920037532475508
1740.51639518186490581344618893
1742.02012945713090201095648929
1743.48145783519859617194225645
1744.90024071123989789812462285
1746.27633595618913068625802123
1747.60959888546262884723179216
1748.89988222687965042585197866
1750.14703608776766680533680712
1751.35090792123450159533627762
1752.51134249158918438133335937
1753.62818183889275817651031136
1754.70126524261963214829845965
1755.73042918440940253678470297
1756.71550730988837374727064496
1757.65633038953929744949825473
1758.55272627859710917290477873
1759.40451987594767832679786122
1760.21153308200579772488795039
1760.97358475554782143344856592
1761.69049066947351391719443095
1762.36206346547079779724734728
1762.98811260755618077373760018
1763.56844433446270305308325
1764.1028616108462735440394358
1764.59116407728025466692222645
1765.03314799900711030561057907
1765.42860621341484759578999006
1765.77732807620485918035412414
1766.07909940621660648578070971
1766.33370242887337460593204741
1766.54091571821207355405382552
1766.70051413745875689432823833
1766.81226877811017492299952183
1766.87594689748027335921135313
1766.89131185466908753617031344
1766.8581230449099638420687338
1766.7761358322494620076340173
1766.64510148051265099852607703
1766.46476708250480482872330748
1766.23487548739872949731696717
1765.95516522625510523801987884
1765.62537043562130596162480263
1765.24522077915215659139662453
1764.81444136719400517557891759
1764.33275267427131624515407649
1763.79987045441273069182463516
1763.21550565425118106910965391
1762.57936432383019502831585329
1761.89114752504595869800197236
1761.15055123765204103931091923
1760.35726626275089411456246941
1759.51097812369333704511009734
1758.61136696430419713828461119
1757.65810744434911382322084311
1756.65086863215420288044544953
1755.58931389428682282446055311
1754.47310078220207463719211373
1753.30188091575589235284251153
1752.07529986348163679799688414
1750.79299701952297913834345672
1749.45460547711154529358653781
1748.05975189847327671420596295
1746.60805638104273683066379834
1745.09913231985964441491778766
1743.53258626601673318521577991
1741.90801778102260856433787283
1740.22501928693758412283700791
1738.48317591213451763199574432
1736.68206533253041466489687872
1734.82125760812801022548419797
1732.90031501469965885538921573
1730.91879187043864289060292323
1728.87623435739542768598990716
1726.77218033750843113338963373
1724.60615916303051078438521788
1722.37769148114358205216328895
1720.0862890325445404899027551
1717.73145444377594357914303425
1715.31268101306468461627001393
1712.82945248942113308799719341
1710.28124284473989029142445519
1707.66751603863138162882859238
1704.98772577570094141069920629
1702.24131525497880304611896313
1699.42771691119044540408119213
1696.54635214754202020527228304
1693.59663105968004773459421323
1690.57795215046816776021796477
1687.48970203520641447646020679
1684.331255136900189799383161
1681.10197337116677543914767616
1677.80120582034678327324880198
1674.4282883963663231177035677
1670.98254349187278914844079648
1667.4632796191429472720241625
1663.86979103623635571129800165
1660.20135735983997317802538292
1656.45724316422099908961503853
1652.63669756567443617914745087
1648.73895379181944667853951683
1644.7632287350641587058757966
1640.70872248952202896814274774
1636.57461787062402963103985287
1632.36007991662963727062479926
1628.06425537119568301211178967
1623.68627214611538362992610793
1619.22523876329010611086449474
1614.68024377494339833125802969
1610.05035516103030261779595493
1605.33461970273469302558601118
1600.53206233088305463759560028
1595.64168544803444287084188988
1590.66246822293298444375224264
1585.5933658559308414451075339
1580.4333088139056554264079165
1575.18120203310668342724602414
1569.83592408826765681172343178
1564.39632632622131791796420302
1558.86123196214005227270670065
1553.22943513640841636350759363
1547.49969993000598549275374423
1541.670759336142071710912802
1535.74131418573667594955149322
1529.71003202418365042509632845
1523.57554593666147932102185832
1517.33645331907326331547407665
1510.99131459149923516303902627
1504.53865185083113858961838044
1497.97694745902663797547568812
1491.30464256317201075738911412
1484.52013554327096254241661006
1477.62178038338456705073090939
1470.60788496142993406096834837
1463.47670925260088327995414761
1456.22646344100002739620565471
1448.85530593366533106264379524
1441.36134127073217667668359768
1433.74261792499062937215623217
1425.99712598357293742733220859
1418.12279470393385041844864036
1410.11748993566108101022646695
1401.97901139896957844823768236
1393.70508980998495086130040715
1385.29338384210133408365308413
1376.74147691179935376439495568
1368.04687377632167412983575014
1359.20699692951695370502007301
1350.21918278096653206361639385
1341.08067760218907710004824829
1331.78863322226226760211414423
1322.34010245359097267226888548
1312.73203422676969173216099952
1302.96126841151204287391375841
1293.02453029842767462624419091
1282.91842471398953724656746896
1272.63942973832041641941424092
1262.18388999240081345729807968
1251.54800945791907602978222631
1240.727843789201281095883191
1229.71929207241753207916411088
1218.51808798249921506383279151
1207.11979028284438184681479884
1195.51977260684985356214984519
1183.7132124534887987687072933
1171.69507932143461734123554477
1159.46012189747923201763110124
1147.00285420504589763822560969
1134.31754060726455277396987571
1121.39817954613869205730914502
1108.23848588452290327999494308
1094.83187170063630720086141679
1081.17142536528594823936529244
1067.2498887094196193207384399
1053.05963206353460608219125089
1038.59262692019331478041591125
1023.84041593566044533440005152
1008.79407994553521937703677826
993.444201621056289810768516943
977.78082533609979527890910761
961.793412748044407060175330618
945.470793516507907306141499337
928.801110489821738849045529332
911.771758576704047127850093508
894.369316385782861112833660951
876.579469553196908026608321899
858.386924481853098442278469144
839.775310976614709570308174497
820.727071966903578097491209617
801.223338147919235604823116084
781.243784925665405641975144949
760.766468495280947072261846084
739.767637185098871729583547679
718.221513318076969643487480781
696.100039720711919555043597683
673.372583569616685316425608851
650.005588400784828730590894216
625.962162667540939794440126495
601.201590010897596520708447851
575.678742101635548632493025553
549.343369094161254391378036047
522.139234761735164393551179452
494.003052309336846838519445557
464.86316123448017476973638417
434.637863173962050029528580052
403.233301852982029985699239335
370.540723203503583163022359779
336.432876658646765695408282037
300.759200651098492703807778448
263.339244172157729247351572213
223.953455447793838722826981775
182.329908128385197892402652471
138.12450748665920060301751701
90.8902234636950062903963159868
40.0267420341456397338396417713
-15.3075193458695935132076276101
-76.3631485155050119506742912093
-145.160957573754424167052247863
-225.428741337234279600300065852
-325.993837050697116123652248654
-505.979288278199350659024069659


==> anc/C2qNS/C2qNS3020.dat <==
# C2qNS3020
-0.69290474867895944184591212969
-0.689750384777134994588534009052
-0.68955946236191282313610093309
-0.689357489011305987390734687837
-0.689143865450731122500950023261
-0.688917963208391710436479665922
-0.688679123473948379047520640211
-0.688426655938616737536805937137
-0.688159837619339422059653397884
-0.687877911670098660064187417052
-0.687580086183896748401246076504
-0.687265532989437717377141649907
-0.686933386447097688484311379664
-0.686582742249377836360236155536
-0.68621265623169649865380993636
-0.685822143200100171691888190461
-0.6854101757832614974871746484
-0.684975683316990796859115369735
-0.684517550770421452727552807688
-0.684034617724044040587240968094
-0.683525677410865423522062285071
-0.682989475833163315913903505564
-0.682424710968600682821954930459
-0.681830032080864776191526545018
-0.681204039151510010801787659095
-0.68054528245132006412855761351
-0.67985226227127078729221977325
-0.679123428835080425458539648659
-0.678357182417386409526096633241
-0.677551873693798210768806414388
-0.67670580435145354180108516
-0.67581722799126112771439703115
-0.674884351355758447263685341097
-0.673905335919458848699823080985
-0.672878299881721382049556938353
-0.67180132060556117547800793415
-0.67067243754944134497425656373
-0.669489655742962897315990093244
-0.668250949861510996848428731916
-0.666954268959338931927272293664
-0.66559754192529021749456106945
-0.664178683730390028245317135761
-0.662695602541895505056274078047
-0.661146207784096721430481520567
-0.659528419232222868944898061179
-0.657840177232248424749208237455
-0.656079454146228809775604994032
-0.654244267130041572687286281431
-0.652332692358084721434274169094
-0.650342880817605689142702329617
-0.648273075803919601512116566631
-0.646121632256840732108751771543
-0.643887038088212545990676800885
-0.641567937660495157197155800146
-0.639163157586969143428596394757
-0.636671735035255200086760775365
-0.63409294872754250580880610706
-0.631426352843175770864410846767
-0.628671814042080729627827331641
-0.625829551840917084340165943366
-0.622900182587840783233081760439
-0.619884767296335187116238308555
-0.61678486361373084116051423981
-0.613602582215769941873764294158
-0.610340647934873354071386459156
-0.607002465946619214026820645778
-0.603592193356320942160292158352
-0.60011481654547048700174732446
-0.596576234656154030895487002493
-0.59298334961030809566691471243
-0.589344163079810577270574614619
-0.585667880842829898263238979613
-0.58196502498151078047639599971
-0.578247554395868765586597143068
-0.574528994128594818500720975436
-0.57082457401521740589018600654
-0.567151377193595831085624838505
-0.563528499025869042162806856386
-0.559977217004580362925583561202
-0.556521172232537962909547685079
-0.553186563082823567988983570768
-0.550002351660967885563169517538
-0.547000483705376779650447837487
-0.544216122574286127145610456971
-0.541687897977472301064742209756
-0.5394581701182291765324657976
-0.537573309915268581072744785939
-0.536083995974677142958802201588
-0.535045528978269746770487396631
-0.534518164145944141009412769826
-0.534567462415203162921147008987
-0.53526466096001411860293022743
-0.536687063642652251648824027
-0.53891845195503403958489471349
-0.542049516959048974301206536865
-0.546178312677142412126625817457
-0.551410731313293047155517687964
-0.557861000598752310009893443022
-0.565652203454400459098500506709
-0.574916820039960885975930871902
-0.585797292116892743225134196141
-0.598446609483445889166894579986
-0.817651507286026135169929844239
-1.08024786379516204356702636104
-1.35828958249524725088172492545
-1.64209332428784084013685782581
-1.92727776252281369121984957047
-2.21157543113522306298247158074
-2.49371805296500380948574409778
-2.77296351034564027422913664993
-3.04886814924575423629542325371
-3.32116694706716556427335913091
-3.5897061056764126395499487342
-3.85440313278694858145394229783
-4.11522221979859043004404177303
-4.37215854917681074790523053589
-4.62522802359279798988263078122
-4.87446039663441147330168954237
-5.1198945973851335269287351585
-5.36157550354873933008414413726
-5.5995516903748832949404903543
-5.83387384831230399476885482324
-6.06459366573722878102003576722
-6.29176303920303896195214608278
-6.51543351679315115074566271941
-6.73565590883816112728037827784
-6.95248001964593230420987495023
-7.16595446719731817299673253107
-7.37612656701345350454978845348
-7.58304226291517561032214126239
-7.78674609203237472247831953006
-7.98728117475490656774595058749
-8.18468922273507986734101784186
-8.37901055982027212957860942422
-8.57028415209696218210460433497
-8.75854764419331493836888674977
-8.94383739970764381553208514792
-9.12618854416978126628638512007
-9.30563500934857341119034095275
-9.48220957802550117653744863838
-9.65594392858679354945634507134
-9.82686867896274898660657004684
-9.99501342957697782807331178492
-10.1604068050701170015599285109
-10.3230764946399005663471181949
-10.4830492908980688445590754758
-10.6403511271888411029741814046
-10.7950071133468935108271004877
-10.9470415698975217366160067367
-11.0964780607198791929833619982
-11.2433394242073704909065398125
-11.3876478029686048052998036314
-11.5294246721186725766636425522
-11.668690866214596462767819604
-11.8054666048911633269117187988
-11.9397715172543876208220831847
-12.0716246650899138140133753263
-12.2010445649429900288713618644
-12.3280492091254337357738357479
-12.4526560857034160954946571427
-12.5748821975180326544841244436
-12.6947440802885959366856759405
-12.8122578198464501996869049462
-12.9274390685449238043154173924
-13.040303060888840845841567538
-13.1508646284248412771590192126
-13.2591382139316301046691063017
-13.3651378849472075051681508777
-13.4688773466681341855566464999
-13.5703699542539675004989659787
-13.6696287245681683520971911923
-13.7666663473850290744850103378
-13.861495196090509001549272406
-13.9541273379032865874793349184
-14.0445745436408432018619936649
-14.1328482970539817629564703126
-14.2189598037518504231044793097
-14.3029199997382844659397465676
-14.3847395595790950954437894318
-14.4644289042188184591460908017
-14.5419982084643885802278198599
-14.6174574081522104209429626587
-14.6908162070141806657114791084
-14.7620840832573306880524677435
-14.8312702958709453529559131462
-14.8983838906742397320653528416
-14.9634337061169505343521421611
-15.0264283788445172808043734453
-15.0873763490388873209927729579
-15.1462858655453761868660123003
-15.2031649907954481290174591764
-15.2580216055347487433555701446
-15.3108634133652202637446523823
-15.3616979451096583875681715415
-15.4105325630066255562560251765
-15.4573744647432176869378083546
-15.5022306873327878093521160628
-15.5451081108443593723684216769
-15.5860134619901127131495915188
-15.6249533175769989873762867508
-15.6619341078282254859285083205
-15.6969621195800635381167387709
-15.7300434993591540263304598721
-15.7611842563452248855628433772
-15.7903902652238888742141076072
-15.8176672689339574828734371953
-15.8430208813134872568055318685
-15.8664565896485672615219558733
-15.887979757128660185905805919
-15.9075956252121239682015537684
-15.9253093159053652054375214453
-15.9411258339589093665367947003
-15.9550500689835154120980370662
-15.967086797489313304183801549
-15.9772406848508015756000569146
-15.9855162872004081595532904111
-15.9919180532531906258979951041
-15.9964503260651314253427294817
-15.9991173447273693292815761453
-15.9999232459985996153800433553
-15.9988720658777723548104926937
-15.995967741119120093885413928
-15.9912141106914529978288647285
-15.9846149171835708625968158058
-15.9761738081575570438420064961
-15.965894337451639057841005163
-15.9537799664342241496368942232
-15.9398340652106452846683367818
-15.9240599137840836004182807835
-15.906460703172067164747761765
-15.8870395364798827493902031205
-15.8657994299321770728363047852
-15.8427433138639664385898544549
-15.8178740336722187437257162889
-15.7911943507291193186053870973
-15.7627069432580818492953988919
-15.732414407173517604991336786
-15.7003192568853302259099054919
-15.6664239260690593115957325372
-15.6307307684025538804932808715
-15.5932420582700163498365818261
-15.5539599914342189167115175337
-15.5128866856776570179309903815
-15.4700241814133688242823973428
-15.425374442266115404378780964
-15.3789393556245831995813599977
-15.3307207331652387130057411945
-15.2807203113484347649100107445
-15.2289397518873382396843504305
-15.1753806421902208853606298828
-15.1200444957766273671960986108
-15.0629327526679083677593549464
-15.0040467797525810138190702768
-14.9433878711269542476284773206
-14.8809572484114328963824938197
-14.8167560610428910865448761007
-14.7507853865434832543543127779
-14.6830462307662392797715981869
-14.6135395281177691788994340415
-14.5422661417583822918907315227
-14.4692268637799059635377570706
-14.394422415361469297576809053
-14.3178534469034986401241762265
-14.2395205381401529807587190823
-14.1594241982304094209839761521
-14.077564865827991219674483622
-13.9939429091303136552314148199
-13.9085586259066060171194626893
-13.8214122435053514287200163875
-13.7325039188411698833492802211
-13.6418337383612538209676062613
-13.5494017179914497603788910581
-13.4552078030620639070752910006
-13.3592518682134542574124939254
-13.2615337172814564931401077541
-13.1620530831626758845892658782
-13.0608096276596624746062024717
-12.9578029413059719775797765615
-12.8530325431711000779507335678
-12.7464978806452631300167488531
-12.6381983292039836255181516844
-12.5281331921524241874705598806
-12.4163017003493992482323634475
-12.3027030119109789572079992942
-12.1873362118935852193217795455
-12.0702003119564650699178182712
-11.951294250003411825510450454
-11.8306168898035895932410353191
-11.7081670205913017553178172477
-11.5839433566445289483227667295
-11.4579445368420468110890799109
-11.3301691241989183586981454175
-11.2006156053801402335725068862
-11.0692823901922062669101587759
-10.9361678110523357337314150396
-10.8012701224350973811214620094
-10.6645875002961437299456812927
-10.5261180414727532730075494705
-10.3858597630608609943995262972
-10.2438106017682400921780231229
-10.0999684132434798753585266635
-9.95433097138038650177975018516
-9.80689596759741450009442519161
-9.65766101009171785068503937059
-9.5066236230673897595003463433
-9.35378124593744011757509533308
-9.19913123249903896826670066629
-9.04267085008153307391030438977
-8.88439727866672085243585232416
-8.72430760998084851009809024836
-8.56239884655776709516915297529
-8.39866790077266640421480011628
-8.23311159384577715097021344073
-8.06572665481540751988071380635
-7.89650971947965413249385648457
-7.72545732930610051378579650241
-7.5525659303087883140619988831
-7.37783187189171777524674266432
-7.20125140565810418107788629722
-7.02282068418458624969375420573
-6.84253575975955056277782676358
-6.66039258308470312381488926824
-6.47638700193898494252387500331
-6.29051475980389309384023410803
-6.1027714944492319356893821685
-5.91315273647828102490502485655
-5.72165390783132667641530945974
-5.52827032024646299519226508657
-5.33299717367652549770492009138
-5.13582955466097605010167245331
-4.9367624346515117003013753821
-4.73579066829012198243062465839
-4.53290899163826933177921154839
-4.32811202035581526887796709739
-4.12139424782826088939671242069
-3.91275004324081382369293909993
-3.7021736495977350914577855698
-3.48965918168535805214092746477
-3.27520062397710781312036257188
-3.05879182847878287021541080357
-2.84042651251229127683365538863
-2.62009825643596111843385665754
-2.39780050129946934912190777868
-2.17352654643135395896906032415
-1.94726954695699180619586599506
-1.71902251124483807945839392155
-1.48877829827863305278835096943
-1.25652961495318734814971119505
-1.02226901329125810435724968467
-0.785988887578925029087941931635
-0.547681471416767031381093941111
-0.307338834684026728512165985075
-0.0649528804128313102019052243593
0.179484658430586275963155362608
0.425982222260852400744951923769
0.674548428287927587821240271765
0.925192074034558245402447876237
1.17792214096032318759974341743
1.43274779819605111280074130555
1.68967840639255143630338789252
1.94872352168777552305626611187
2.20989289979670892705164005196
2.47319650022848824276973040178
2.73864449063543917209385247394
3.00624725129894600588280041019
3.27601537975728755185197170962
3.54795969558081129195450323125
3.82209124530006695216975102404
4.09842130749278349490506599156
4.37696139803585063269149770658
4.657723275528758203499532781
4.94071894689525509778970839564
5.22596067317031490826838004768
5.51346097547983918152324459963
5.80323264122089226179130159218
6.09528873045064549223757148365
6.38964258249261433209818278532
6.68630782276920121290569425082
6.98529836987001125634498760105
7.28662844286588899026167371132
7.590312568879133735637611411
7.89636559092089134195671707346
8.20480267600729251746569498091
8.51563932356651539366695613012
8.82889137414959461656483008632
9.14457501845848380021247237318
9.46270680670560545044198268679
9.78330365831989553650562996779
10.106382872015172073265205769
10.4319621362375319661207764691
10.7600595400094118516396287423
11.0906935841889409498889182261
11.4238831931642715956579957249
11.7596477270037010892149528642
12.0980069940836021823418317626
12.4389812642174647375874270606
12.7825912823107242247187612823
13.1288582825675206663696110991
13.4778040032771019498913529864
13.8294507022092662979096418469
14.1838211726500390964917168703
14.540938760110709000531333083
14.9008273797454179620176354051
15.2635115345147212513220424898
15.6290163341349194647756245251
15.9973675148555289585674823493
16.3685914601100155003164426154
16.7427152220878850694280570089
17.1197665442794242169589137236
17.4997738850478306187450674553
17.8827664422871948850664756929
18.2687741792288120817392777052
18.6578278514626430818318215319
19.0499590352454419654631794351
19.4452001571721495631030145314
19.8435845252926618028369023166
20.245146361762055670056484314
20.649920837118840686994061968
21.0579441062928502584768141738
21.4692533464520510430205339962
21.8838867968058920833720429226
22.3018838004919083201342387114
22.7232848486822129560611330434
23.1481316270573467207533426365
23.5764670648067965431861142346
24.0083353863284603515663618662
24.4437821658135409015413296856
24.8828543849189370721560977293
25.3256004937463206412462184545
25.7720704753659145713316675293
26.2223159141437222847988742289
26.6763900681538191171756704099
27.1343479459825596135608898909
27.5962463882594641951021093187
28.0621441542804518923850078489
28.5321020141233536138860999673
29.0061828466936965659577086875
29.4844517441810795798130119945
29.9669761234536165218076047202
30.4538258449705482501579099709
30.9450733398519463578289427815
31.4407937458103001814568404851
31.9410650527226699880911730726
32.4459682587051365066504993126
32.9555875376447952778515840261
33.4700104192500647098026287501
33.9893279827993861188273867965
34.5136350659035833771293725159
35.043030489750672627238327242
35.5776173024766560462269569946
36.117503042505205345291585603
36.6628000239271744421924949196
37.213625646252367092302342212
37.7701027311666321278154134888
38.3323598892739906007878499958
38.9005319202043035764771364146
39.4747602499318273281519195362
40.0551934096907953244487767442
40.6419875615053836408371328751
41.2353070760906959442965579556
41.8353251697503392595697785005
42.4422246079213096842868312008
43.0561984842310877098391487373
43.6774510853758186325297064633
44.3061988538531205894106412443
44.9426714626523215014228880671
45.5871130184994726407489300474
46.2397834132768527033790653671
46.9009598469179829157436990253
47.5709385495882486113802110812
48.2500367365170169388185067791
48.9385948357357857172481082712
49.6369790375753621006241607471
50.3455842255842859276140717399
51.0648373622224833856010775316
51.7952014201682772303431836167
52.5371799725985160335640985714
53.291322585083974263087969395
54.0582311901992803791077962163
54.8385676770042707092912988643
55.6330629961425851434039275871
56.4425281746295201931071207823
57.2678677631724671465979851571
58.1100964192871617685198873442
58.9703595865558489091004650424
59.8499596035964245285875112642
60.7503891295190944476146539257
61.6733746119497953467819383717
62.620933830952665596017796356
63.5954536500844453436093041569
64.5997975902091053328088069361
65.6374588645451797553784902972
66.7127854248955590992325867263
67.8313244806544638466445350679
69.0003768777843139067783086606
70.229947757923587826594235889
71.5345201477529342691153488241
72.9367779779582986500829243805
74.4769585349677212145673792547
76.2452502138542914066928250015
78.7525396247422736205035020537


==> anc/C2qNS/C2qNS3100.dat <==
# C2qNS3100
7154.28494381173782565831503918
7154.16590458346828647289039453
7154.1583678460685243024183535
7154.15038557136164867529999103
7154.14193413010248360479830932
7154.13298888480942088830729738
7154.12352417108187543376764534
7154.11351328154275215652847638
7154.10292845286902536374726876
7154.09174085642419645287672299
7154.07992059306165248655609249
7154.06743669272816337119402194
7154.05425711956232150798428561
7154.0403487832540649633211128
7154.02567755750898263234809345
7154.01020830654535761669662332
7153.99390492064337581663999033
7153.97673036186515774836546009
7153.95864672117184644424961016
7153.93961528828052497439640525
7153.91959663572990607914826815
7153.89855071876023861665496175
7153.87643699276046072374073811
7153.8532145501950944289629249
7153.82884227909556683341396299
7153.80327904538645631395046612
7153.77648390151754981584233064
7153.74841632408856675316744239
7153.71903648338602253012960043
7153.68830554800209746145594907
7153.65618602797473552280317784
7153.62264216017777824943850715
7153.58764034000106658787146489
7153.55114960369451219133867927
7153.5131421661086164982696344
7153.47359401894834227293578169
7153.43248559506923567577714667
7153.38980250478595283055370824
7153.3455363506356381038802247
7153.29968562754378733897792646
7153.2522567158802450374775606
7153.20326497546984902052764314
7153.15273594923805080714427616
7153.10070668582878831333714396
7153.04722719123223439353784416
7152.99236202020613527208743673
7152.9361920190687104258630699
7152.87881623228600918348655936
7152.82035398617478101218603737
7152.76094716399595658365423678
7152.70076268772645941065439063
7152.63999522287103528252899502
7152.57887012381391231329532271
7152.51764663841524505959252334
7152.45662139183234343083162685
7152.39613217089355725371438632
7152.33656203177631018933837525
7152.2783437552430833252659296
7152.22196467527305806253111306
7152.16797190859553193032865471
7152.11697801438696913514239336
7152.0696671152394300466131869
7152.02680151244685340112216317
7151.98922883068985915398025979
7151.95788972933190142483243251
7151.93382621977209876401930443
7151.91819063063511882956016859
7151.91225526501814052780844262
7151.91742279656101333502513074
7151.93523745375993012270742001
7151.96739704470865677975322057
7152.01576587732582080444476604
7152.08238863311291891689138775
7152.16950525558629342095415296
7152.27956691773785443683306432
7152.41525313620408557324279815
7152.57949010326097607456932112
7152.7754703113139418391045169
7153.0066735482164126598370615
7153.2768893455284424938548344
7153.59024096571739566474389241
7153.95121101830663127799150709
7154.36466879909566230709154067
7154.83589945080755509767270798
7155.37063504786817066322087574
7155.9750877124900687645554326
7156.65598487382567791241635689
7157.42060678667556782868295285
7158.27682643109637486431614833
7159.23315191925979336959597107
7160.29877154108293608353239874
7161.48360158549902795280226989
7162.79833707978818025815658847
7164.25450559516868739814155624
7165.86452427289406729225390951
7167.6417602314515182578976065
7169.60059452216375178572994395
7171.75648980761827765412701265
7174.12606194495737054628257319
7176.7271556642420349377935169
7179.57892454095248792867023755
7182.70191547132013877389562174
7226.2308002088829202687085684
7271.02564137885921425104329804
7315.84249726404449866655003181
7360.32524394492939665292717976
7404.35250408752477274191774529
7447.88646741085904702066516456
7490.92354929456011959691197183
7533.47505764751661759884696078
7575.55872469724030728063321906
7617.19473112825723141595942294
7658.4037661026666988161472263
7699.20607196093056683895711318
7739.62098739686658587649372302
7779.66675051796762412364000985
7819.3604392882457818509311508
7858.71798427274073039107778765
7897.75421825767124214298223843
7936.48294317438375147752531502
7974.91700346669833956769196579
8013.06835992904489585669584944
8050.94816082553576785336400159
8088.56680869702097707898351436
8125.93402217962472601365229775
8163.05889267878689466089103998
8199.94993603081857995750125525
8236.61513943481265901734974738
8273.06200400785438407793810751
8309.29758333956131930577934522
8345.32851841830916710900795281
8381.16106928327561490031058191
8416.80114373098747316926323734
8452.2543233767439258239839725
8487.52588734264799437799767712
8522.62083381643197386693969228
8557.54389969955286453545201512
8592.29957853949152633301976231
8626.89213691990096387871480319
8661.32562946316088258485172309
8695.60391258287730312267743698
8729.73065710875064453631445646
8763.70935989284334610757400684
8797.54335449442982664834947951
8831.23582103013720727802927102
8864.78979526682738397382747585
8898.20817702648683427670653633
8931.49373796515182257571500385
8964.64912878148947766513841489
8997.67688590497883904585348903
9030.57943770860176107166510815
9063.35911028648373204248974333
9096.01813283295106517258481407
9128.55864265593392965604475677
9160.98268985449218113969350294
9193.29224168742734607583203597
9225.48918665742956297729355986
9257.5753383329579259473489351
9289.55243892803599921342658166
9321.42216265833454661939562063
9353.18611889028731099351287443
9384.84585509852241531452142459
9416.40285964557356708504581746
9447.8585643966458306779689639
9479.21434718113628754168724222
9510.47153411163808406406447732
9541.63140177027627050458676447
9572.69517927142582498376831069
9603.66405020913780420653928551
9634.53915449694110761090882843
9665.32159010708817539037081863
9696.01241471576710253116064848
9726.61264726030483754749473006
9757.123269413931622123588557
9787.54522698326140323276030817
9817.87943123326285022691380143
9848.12676014414747213229764084
9878.28805960428214390874278717
9908.36414454294041621048180818
9938.3558000064378799641281104
9968.26378218094940985639433367
9998.08881936507836360416310521
10027.8316128950380056496379119
10057.4928380251119674733058875
10087.0731447658820199383376895
10116.5731586825465224320742172
10145.9934816555004594518303473
10175.3346926052069190662992738
10204.59734818325925021831056
10233.7819834314120872303902301
10262.8891124102471604260699728
10291.9192287990356038848725598
10320.8728064682616723082595849
10349.7503000261827945696791289
10378.5521453407171802832694202
10407.2787600378722638032715888
10435.930543977854666645580956
10464.5078797099346725174991379
10493.0111329070750623097085132
10521.4406527812752048432799522
10549.7967724805262271418339342
10578.0798094682216060827223492
10606.2900658858193659363208365
10634.427828899506989726428663
10662.4933710315779325145641678
10690.4869504771890556218883283
10718.4088114071311928763080199
10746.2591842572102386181340064
10774.0382860048034515098171187
10801.7463204331249497738617806
10829.3834783837054953648243168
10856.9499379975645002699802293
10884.4458649455266207186660679
10911.8714126481112264384140764
10939.2267224854003421611468203
10966.5119239972692646853704183
10993.7271350743438750639345296
11020.8724621400296122780913011
11047.9480003239390781854730963
11074.9538336270282349841962437
11101.8900350787350721751119624
11128.756666886399400769996066
11155.5537805772280231593427064
11182.28141713305587630674299
11208.9396071181408059847521392
11235.5283708002173560677265865
11262.0477182650233079125503093
11288.4976495245016418283372503
11314.8781546188700793705663934
11341.1892137127403678814982553
11367.4307971854599557273806791
11393.6028657158396484846197725
11419.7053703614222052238668536
11445.7382526324386041088547345
11471.7014445605908534689436869
11497.5948687627927255339992687
11523.4184384999926237528376933
11549.17205773119594096976273
11574.8556211627977058354130962
11600.4690142933300309305835566
11626.0121134537228514827634734
11651.4847858431706625250313151
11676.8868895606924100602077451
11702.2182736324663542657287179
11727.4787780350165868053533765
11752.6682337143229374298973923
11777.7864626009212354560078671
11802.8332776210562882458824618
11827.8084827039454908952991073
11852.7118727852066789422842462
11877.5432338064996694942379188
11902.3023427114268968452630579
11926.9889674377346272077574165
11951.6028669058524267579547695
11976.1437910038048480315190673
12000.611480568525686204038561
12025.0056673636016306068254484
12049.3260740534686916196554286
12073.5724141740814121690375684
12097.7443921000715701557184566
12121.8417030084098371766299012
12145.8640328385806740524504745
12169.811058249277609282332755
12193.6824465716229571670235367
12217.4778557589129826842225315
12241.1969343328865051326633291
12264.8393213265119470899342556
12288.4046462232848744841841672
12311.8925288930251328037167063
12335.3025795241597590017979107
12358.634398552474933923750944
12381.8875765863173315908579219
12405.0616943282223149847659479
12428.1563224929435187025994553
12451.1710217218554426530714222
12474.1053424936977535238344093
12496.9588250316270477759770408
12519.7309992065388671281469299
12542.4213844366197705946898736
12565.0294895830862518430869648
12587.5548128420642426187924341
12609.9968416325598579026757873
12632.3550524804689119295169638
12654.6289108985695617668530782
12676.8178712624392123330037129
12698.9213766822335389519184727
12720.9388588702621461505348169
12742.8697380042919796605060602
12764.7134225865061376477553031
12786.4693092980421821052293746
12808.1367828490304270279088993
12829.7152158240489712312006008
12851.203968522908445114406108
12872.6023887966755467915517198
12893.9098118788404481229268257
12915.125560211529049408651514
12936.2489432666568467794594131
12957.2792573619168423571889771
12978.2157854714894675497715243
12999.0577970313578976431258589
13019.804547739107404148555189
13040.4552793480825128784956446
13061.0092194557707028841233201
13081.465581286276186314267316
13101.8235634667419437365088046
13122.0823497975726449396086114
13142.2411090163053527827028498
13162.2989945549689779497105205
13182.2551442907673157696333342
13202.1086802899141423963531257
13221.8587085444422659592198188
13241.5043187018016076570551566
13261.0445837870543165074585328
13280.4785599174675873590613729
13299.8052860092972420165464629
13319.0237834765472344831776148
13338.1330559214820392990644097
13357.1320888166603619514128928
13376.0198491782497568201525098
13394.7952852303725347775171238
13413.4573260602237722297471763
13432.004881263692278036951304
13450.4368405812050154016828057
13468.7520735235046925143774603
13486.9494289870590074689201269
13505.0277348587883375828275706
13522.985797609786477458465284
13540.8224018776963293324795676
13558.5363100373892075745434312
13576.1262617595826092916566819
13593.5909735570168960444684497
13610.9291383177962972631784809
13628.1394248254839519399709658
13645.2204772655243176446936536
13662.170914717549159012850607
13678.9893306331054437000234594
13695.6742922983247823216991498
13712.2243402810345077263368893
13728.6379878617900532437378599
13744.9137204482869118485209495
13761.0499949725880882227312984
13777.0452392705795402558819845
13792.897851443041589171646794
13808.6061991976985984156717133
13824.1686191715823172598881856
13839.5834162330160884960638413
13854.8488627624975592030056719
13869.963197911726533570939838
13884.9246268399920866383601615
13899.7313199270989319924008628
13914.3814119619772140701377601
13928.8730013060822799793872422
13943.2041490306514738678581443
13957.3728780268434793368547052
13971.3771720877420956646112271
13985.2149749611604475318692899
13998.8841893721333632413637927
14012.3826760139348720722872986
14025.7082525064043170106073644
14038.8586923203082941741113481
14051.8317236664063435116502326
14064.6250283478258438676316379
14077.2362405742857138178592358
14089.6629457366390788847173633
14101.9026791401318124095257808
14113.9529246946965524558142727
14125.8111135605201847585370411
14137.4746227470365878807991563
14148.9407736634053677575886817
14160.2068306184410499080352037
14171.2699992678554111468540627
14182.1274250065679562887446203
14192.7761913037255900763214099
14203.2133179779518824336631637
14213.4357594102185269260198555
14223.4404026915961648670656833
14233.2240657029981709890344204
14242.7834951238787112521501958
14252.1153643666847862325421095
14261.2162714336904146240362471
14270.0827366926588896906616981
14278.7112005675854004576753793
14287.098021140566432047073067
14295.2394716606233630636966052
14303.1317379550746078277049621
14310.7709157388024748393137949
14318.1530078164965121289234279
14325.2739211726732738749830474
14332.1294639439718578001366046
14338.7153422679038049279384379
14345.0271570018934759175108569
14351.0604003060791414544302257
14356.8104520829539217093739003
14362.2725762665073946855822269
14367.4419169530810019693112836
14372.3134943656709557234179603
14376.8822006428986222423474522
14381.1427954433175197949298483
14385.0899013551350579453491122
14388.7179991007926129330397564
14392.0214225251658149959815699
14394.9943533554140068105416761
14397.6308157197193207875129978
14399.9246704113068941388027651
14401.8696088832230997209588922
14403.4591469583624993878912179
14404.686618238170125269297957
14405.5451671922966170990541118
14406.0277419102419253842032686
14406.1270864946801646671586753
14405.8357330747043088205072285
14405.1459934156543041614521873
14404.0499501004842641118532526
14402.5394472557708812418211153
14400.6060807934518306807982534
14398.2411881371939562554455102
14395.4358373999088783853704946
14392.1808159763388097738847436
14388.4666185118060479696400425
14384.2834342051315519554881504
14379.6211334003540785814244105
14374.4692534181912134452406395
14368.8169835741432966524554017
14362.6531493257126016273654694
14355.9661954863503652726073331
14348.7441684384052390924597004
14340.974697271474194243964947
14332.6449737660896797009460867
14323.741731135545765124392283
14314.251221430792857918976371
14304.1591915046266791916338232
14293.4508574217618167811425551
14282.1108771906988114822213916
14270.1233216814358754970798839
14257.4716435798930284453413182
14244.1386442152373122832261004
14230.1064380799276192420628576
14215.356414844012438983936493
14199.8691986447556954396693571
14183.6246044097375889735178548
14166.6015909458356050298440518
14148.7782104975379878216190726
14130.1315544454165453836998959
14110.6376947787508070531981228
14090.2716209346252222618815271
14069.0071715485832808948496231
14046.8169606082590805516656274
14023.6722974403093670882701572
13999.5430998912485679334274491
13974.3977999830403954014525996
13948.2032412328557681847419848
13920.924566721285949154598595
13892.5250968721366565258124679
13862.96619576689149714855395
13832.2071246546187485205452585
13800.2048811294010763300037394
13766.9140222273264635388708986
13732.2864694376546603605690418
13696.2712933206017316656280246
13658.8144750682399608377884235
13619.8586419241808431940353254
13579.3427728782540168686162558
13537.2018704572368085763214552
13493.366593720493443501490406
13447.7628467133548742515354371
13400.311315597365255954212898
13350.9269464221362735434310403
13299.5183539735027606311343158
13245.9871502561967538970847775
13190.2271788546376554048090411
13132.1236385429299791786910062
13071.5520759272053029583316583
13008.3772223909951763419943433
12942.4516448975740879259247468
12873.6141729041348822261012122
12801.6880542453796069844795598
12726.4787806370836503882282723
12647.7715074406774311033004094
12565.3279711156432387014686428
12478.8827793603927675259405506
12388.1389103896922373219520697
12292.7622048188910406055035004
12192.3745597733782519465352102
12086.5454302603690763136099916
11974.7810921574489106976887826
11856.5108998669977100652576736
11731.0694396528003382935468472
11597.6729694698110459388513131
11455.3877306887521141438314344
11303.086406094559941838804811
11139.3867879438736850661366887
10962.5628366591487022260076099
10770.4111523834398562690664306
10560.041901831657957867385426
10327.5339471294231852041011789
10067.3268582567851056662478395
9771.05028640220350770694230028
9424.97392447487473162821524123
9003.30135093855822144787656865
8443.41848253044897043309768637
7295.35273999958946123832447896


==> anc/C2qNS/C2qNS3110.dat <==
# C2qNS3110
-577.398641615177314439811745906
-577.394411940055639360773623451
-577.394316512202268400354838991
-577.394228698954104229266709899
-577.394150015861454276545725824
-577.394082149030310271622007597
-577.394026971020675453327883914
-577.393986558076165874594589732
-577.393963208787719824951372488
-577.393959464301617780345499996
-577.393978130189868735738476561
-577.394022300109385694833066447
-577.394095381385283248529624498
-577.394201122663114719022784381
-577.394343643784957844481835113
-577.394527468054990436798701023
-577.394757557071606334067021838
-577.395039348315244246249119444
-577.395378795693976209745026659
-577.395782413262568280743495767
-577.396257322345225267827584139
-577.396811302307606685152002239
-577.397452845239997128618197737
-577.398191214830776816375131126
-577.399036509727614376188487339
-577.399999731703142743464212249
-577.401092858962330177303794165
-577.402328924950373029796126746
-577.403722103042767234011519682
-577.405287797523314699980429122
-577.407042741281242943807371871
-577.409005100685415998948779386
-577.411194588121847107409048815
-577.413632582710444234151569636
-577.416342259748183439956871289
-577.41934872945876762138285257
-577.422679185663343472428884088
-577.426363065023071117808568875
-577.430432217542320661078815915
-577.434921089061057941677392401
-577.439866916506625761554528898
-577.445309936718671415748463919
-577.451293609706457641799416618
-577.457864857245258912688847947
-577.465074317768020129888061781
-577.47297661855996616848877747
-577.481630666317417579204772997
-577.491099957187701534642811338
-577.50145290746475051403776347
-577.512763206174747025259369947
-577.525110190847982484905615524
-577.538579247836921354434317148
-577.553262238606252992179957313
-577.569257953488413220704163443
-577.586672594467588047849224075
-577.605620288626477224006617536
-577.626223633962978599987468152
-577.648614279358316154096254179
-577.672933540553810925365374947
-577.699333054070293802432666563
-577.727975471081861745489622491
-577.759035193334032345115414688
-577.792699153275069024311062868
-577.829167640648006879873199654
-577.86865517786934326811172189
-577.911391446598060744856193564
-577.957622267975169442514815024
-578.007610639088788130982599175
-578.061637828292371280774768721
-578.120004532073419231859343135
-578.183032096236204279349129645
-578.251063804223965210336566332
-578.324466235462853625501318463
-578.403630696660767889597125025
-578.488974729038113010301501205
-578.580943694503416290453528284
-578.680012443813451727562929933
-578.786687069773818042791958427
-578.901506748540397827428219732
-579.025045672073293605414976717
-579.157915074771045049427538082
-579.300765357272377805958462687
-579.454288310353439971559910178
-579.61921944176826965128082054
-579.796340408776701737493437169
-579.986481558974399205905424889
-580.190524581881218165863529288
-580.40940527355337127544196375
-580.64411641625811678142491909
-580.895710774982765876788622373
-581.165304212237897972325124684
-581.45407892225235925793442522
-581.76328678523865465604375337
-582.094252841924537822666463957
-582.448378887991637227987297911
-582.827147187425156278127094846
-583.23212430304876540071922254
-583.664965041682548574668698575
-584.127416510403755822165639144
-584.621322279291874018482482001
-585.148626644779602974707420446
-585.711378986284236138215717276
-592.623666596844803751054697927
-598.806048524732022251849223378
-604.498733057406500103257051138
-609.82342993390512656957234824
-614.853929345095741953284964288
-619.6397093660659787921869429
-624.21619337199431343476520347
-628.609946282632797422815730955
-632.841592839510406043597531795
-636.927583745856346161534321546
-640.881327165301239531859191862
-644.713946961777752695348480638
-648.434809678241117949867366872
-652.051902018281353645703992942
-655.572108210993785344294972144
-659.001418294227608681224254719
-662.345087492859682407816061008
-665.6077601969601633700927898
-668.793567811027453088817022314
-671.906206982263515998238206207
-674.949002867165284446569431798
-677.924960831360164960345681712
-680.836809095744484751121987444
-683.687034215916808668299828764
-686.477910830267384612772032021
-689.211526781517046382295956128
-691.889804471307945457154378867
-694.514519123356187560333927085
-697.087314490900295246150356385
-699.609716436947368490829683878
-702.083144732761207194174159166
-704.508923355128049203665653335
-706.888289511787579453195992616
-709.222401583798706449844083279
-711.512346141118684736755798805
-713.759144161506865149155344105
-715.963756561654700512298792367
-718.127089132148479567865092824
-720.249996953687756574691037519
-722.33328836028811413685185325
-724.377728505505751931531166495
-726.384042579651497857893859812
-728.352918719211153100229949554
-730.285010644017338574851005907
-732.180940052932995746439339452
-734.041298804753819960161170262
-735.866650907591202280052020448
-737.657534337057213909709200928
-739.414462701055942187870668621
-741.137926766823170686162745191
-742.828395863993085864224022847
-744.486319175860182835501881019
-746.112126929608492066664607753
-747.706231495066723563450632562
-749.269028400490232496859778652
-750.800897272946461206043060247
-752.302202710070865395432731473
-753.773295089249380069683670839
-755.214511319657752449353961589
-756.62617554203612311521831646
-758.008599780589326969930527824
-759.362084550971187753521098255
-760.686919427927464417317053039
-761.983383575830953067559223419
-763.251746245038285083936349357
-764.492267236726643686715532918
-765.705197338626015327225082515
-766.890778733845290127706849785
-768.049245384795565962533769802
-769.180823394038815661996260921
-770.285731343732397258099543606
-771.36418061519775730598837
-772.416375690013375358210558054
-773.442514433916012861145453208
-774.442788364689333988558931629
-775.417382905123789646230738628
-776.366477622045267304182198953
-777.290246452331496707351228542
-778.188857916763757900353280839
-779.062475322496347970599368612
-779.911256954866891256095456625
-780.735356259216359620712993546
-781.534922013338101729329095245
-782.310098491129814423936764634
-783.061025617980824636268517035
-783.787839118388928442455626525
-784.490670656266033980322801305
-785.169647968359689272430953002
-785.824894991187986188967223328
-786.456531981858085611264947417
-787.064675633113497300424179925
-787.649439182932082687431673711
-788.210932518975359861191769437
-788.749262278169923970094470273
-789.264531941683514306695070901
-789.75684192554133590836033793
-790.226289667112564764126958378
-790.672969707682428430316577455
-791.096973771311764283191381379
-791.498390840173430573575120635
-791.877307226543303378685747464
-792.233806641612764877667699558
-792.567970261279510762198462384
-792.879876789064118323681112026
-793.169602516291068221859125054
-793.437221379664753134674997077
-793.682805016363390589403165144
-793.906422816766644238445000522
-794.10814197492611006099919752
-794.288027536881606953258744641
-794.446142446920393257774646202
-794.582547591870982898009926481
-794.697301843518130194871930625
-794.790462099220766554990845487
-794.862083320810182393197345526
-794.912218571841533022003538661
-794.940919053267788573305422238
-794.948234137601527563290023803
-794.934211401626475082302449563
-794.898896657717394644415233975
-794.842333983823843465125674529
-794.764565752170381394953569253
-794.665632656723071926947517862
-794.545573739469518504211786656
-794.404426415557230476741144913
-794.242226497332800937302288019
-794.059008217322194431513305227
-793.854804250190377946460314854
-793.629645733716575975419252353
-793.383562288819582709810348706
-793.116582038665814894137283863
-792.828731626891131422451028904
-792.520036234965874604392402665
-792.190519598731097823124621875
-791.84020402413253004456311413
-791.469110402177484648439272794
-791.077258223138643976397811496
-790.664665590027437755529045482
-790.23134923135857934700661179
-789.777324513226225023570581018
-789.302605450711174858600886695
-788.807204718637536186591436946
-788.291133661696319038933389713
-787.754402303952524720887199721
-787.197019357751421195262096548
-786.618992232038869752441351533
-786.020327040109774297781615662
-785.401028606797965334622264529
-784.761100475120103347860010017
-784.100544912385488911503508342
-783.419362915782997627779600658
-782.717554217455715353471307192
-781.995117289073231367504014745
-781.252049345910952796797821511
-780.488346350445231248353741662
-779.704003015472540881428800192
-778.899012806760414813895738007
-778.073367945237332585778837958
-777.227059408728254255912239321
-776.360076933242015497743705758
-775.472409013816331754246019408
-774.564042904925707126396490296
-773.634964620457104267909976173
-772.68515893325780424723555897
-771.714609374259469262767833851
-770.72329823118201544256362023
-769.711206546820506943939432902
-768.678314116917895441516980464
-767.624599487626050134563622671
-766.550039952557151923175052515
-765.454611549427160730512691173
-764.33828905629270644066625649
-763.201045987382400955750889735
-762.04285458852322084798896404
-760.863685832162266406882583558
-759.663509411983862988299289025
-758.442293737121633905960615693
-757.200005925964840123953817815
-755.93661179955795018045515072
-754.652075874592073576885143376
-753.346361355986561790931290017
-752.019430129058752611365348179
-750.671242751279505148539483883
-749.301758443611844152903625444
-747.910935081429702684509025039
-746.498729185013421231345136758
-745.065095909618328586847809698
-743.609989035112394680457748936
-742.133360955178607622080734259
-740.635162666077385981881802292
-739.115343754963992287863607442
-737.573852387755564387472218082
-736.010635296542027182738887374
-734.425637766534787801102247819
-732.81880362254675198799011171
-731.190075214996827875243263774
-729.539393405431704753937061725
-727.866697551557308511899803353
-726.171925491771941423173364039
-724.455013529192711422582523527
-722.715896415166444271748266086
-720.954507332255850514696446995
-719.17077787669128720477778579
-717.364638040278011413255790051
-715.536016191748367835657659592
-713.684839057547885703940967548
-711.811031702043779975265317702
-709.914517507143857659935153777
-707.995218151313321402047130255
-706.053053587976438236669645008
-704.087942023289500985133468356
-702.099799893270952149251018983
-700.088541840273964523736615957
-698.054080688786178122881579135
-695.996327420540678430697174768
-693.915191148921665407690935726
-691.810579092647605050249912353
-689.682396548713974479103485602
-687.530546864577006358099473275
-685.354931409559107684641470804
-683.155449545455870360808490295
-680.93199859632380509912125579
-678.684473817427114722521853733
-676.412768363320976297399056278
-674.116773255047922229726468957
-671.796377346422996816609065179
-669.451467289382415053625923918
-667.081927498369462937846406798
-664.687640113730351167964109702
-662.268484964091665016592080776
-659.824339527689940118365145048
-657.355078892622734750419325855
-654.860575715989361527618331251
-652.340700181888182813774446791
-649.795319958236061945815690771
-647.22430015237419381903129028
-644.627503265423110572489725856
-642.004789145348167964554071885
-639.356014938695262284421249476
-636.681035040954902866003675834
-633.979701045511067816290963425
-631.251861691129496591477953796
-628.497362807938218475512182741
-625.716047261851176522298691378
-622.907754897383777543762202314
-620.072322478807075417511133135
-617.209583629585072214856624935
-614.31936877003729396624590255
-611.401505053166359508361918609
-608.45581629858770566181938404
-605.482122924495953457491761198
-602.480241877599591344489100657
-599.449986560952704920181708785
-596.391166759609390905005381153
-593.303588564023247526191538885
-590.18705429111092532636326892
-587.041362402895142254769106308
-583.866307422638804697647726149
-580.661679848377921169242506926
-577.427266063756836320092515357
-574.162848246064937570459168473
-570.868204271369382076071354908
-567.543107616633544037704539456
-564.187327258705776791309822717
-560.800627570057704864762418044
-557.382768211145591374000824345
-553.933504019262347694409676077
-550.452584893741445956389607018
-546.939755677367339886307772454
-543.394756033839973682457995477
-539.817320321133538228141417911
-536.207177460581793531880783895
-532.564050801513988524386054029
-528.887657981256644903405948655
-525.177710780307199100597673918
-521.43391497247568179845069659
-517.655970169780221353471009703
-513.843569661871146827577532067
-509.996400249746795942349710719
-506.114142073511757750006911258
-502.196468433915150230649711114
-498.243045607392596610746922873
-494.253532654320764013855605219
-490.227581220177602620408678559
-486.164835329284706402056789927
-482.064931170790435889294072914
-477.927496876533521630411508728
-473.752152290406719888113473607
-469.538508728818628568910990666
-465.286168731828892596319648433
-460.994725804507626742825936347
-456.663764148043843966655076564
-452.292858380099872135211758005
-447.881573243879034200757370034
-443.429463305342106856630863186
-438.936072637974097569544538289
-434.400934494466512150566470471
-429.823570964641331089308156863
-425.203492618901161393000740438
-420.540198136445250752479917189
-415.833173917442990031433608546
-411.081893678304912040345576363
-406.285818029135716656306584369
-401.444394032394182761416745322
-396.557054741720602059106083835
-391.623218719823188614864176621
-386.642289534240341193294912363
-381.61365522971517914388800924
-376.536687775831903538153881995
-371.410742488469665489686111448
-366.235157423528103987214016425
-361.009252741268828792684757016
-355.732330039498076379143402525
-350.403671653686679516033239606
-345.02253992198338929948335081
-339.588176412925390183544298993
-334.099801113484351315554053022
-328.556611574906222970368396604
-322.957782013606724037266922389
-317.302462364170411849295138199
-311.589777281267520883159015349
-305.818825087047323343955417792
-299.988676660287274012342925024
-294.098374263271042207204514131
-288.146930302032771415099313954
-282.133326015236241427431172437
-276.056510086552319840101659634
-269.915397174951982866109418474
-263.708866356840516198225878215
-257.435759473415904938877788876
-251.094879376034797272160549322
-244.684988061705861039504231995
-238.20480469009497197692262884
-231.653003472610499849339727248
-225.028211423229739323538690443
-218.329005959717529275430855183
-211.553912342761857180014911421
-204.701400939293285965682948447
-197.769884294847555297033645825
-190.757713998253137416447327191
-183.663177320154085688544327353
-176.484493604885624953999725674
-169.219810392973544501285601773
-161.867199248991220185755011496
-154.424651266636383938832475151
-146.8900722196324748734705508
-139.261277323356525379420277607
-131.535985567876359323481327145
-123.711813578260885017203400253
-115.786268952509476840506958308
-107.756743021112193428619902563
-99.6205029649615361511142735665
-91.3746832199206430303810113881
-83.0162760866104913322328365877
-74.5421214526666175561988796569
-65.9488955215396801299797242532
-57.2330984265161671219361469976
-48.3910405905791573714520935492
-39.4188276714792234631774835077
-30.3123439062834785451315435366
-21.0672336399012361268353467406
-11.6788807866340524465565052075
-2.14238593139874989054850616227
7.54745927366877615889027657307
17.3962008230181062626937128691
27.4097546623024792684486607093
37.5944431552333779603995134915
47.9570363957450300718585284985
58.5047991863224323592066859377
69.2455446744488731377790001808
80.1876958530440625258573743009
91.3403564001226090638059291441
102.713392674670272134382355455
114.317529122925415409608428434
126.164459913412135340833849857
138.266980353934621116204976063
150.639142610681209540043025997
163.296441535855408611997362302
176.256038141667718519147039467
189.537030619316456749486019697
203.160786066062947040905241546
217.151350667614203151172691786
231.535962630274119779984236832
246.345701685562179565902322562
261.616323149205871485399815857
277.389346055621810479679712062
293.71349853173013317038765078
310.646677724785958239277178463
328.258671821377475846168800966
346.635048170354201754279985906
365.882896029723983288872833344
386.139659840593172496374615081
407.587427351835125318970054222
430.477573377489547622891090091
455.17703900634842685102119858
482.266225806006675626746611145
512.787236084244265117671536958
549.114928566689648076345134511
605.330404069395088406358077472


==> anc/C2qNS/C2qNS3120.dat <==
# C2qNS3120
-4.87242798353909465020576131687
-4.87178821749850155820053244879
-4.87174427305462634211079339254
-4.87169736232534995251377265238
-4.87164728940848649496605521297
-4.87159384582456997257495548991
-4.87153680973973421203550907241
-4.87147594514316919154757509897
-4.8714110009767251381750889257
-4.87134171021412645388381526774
-4.87126778888714530184769120844
-4.87118893505596968728363439344
-4.87110482772088328526673256014
-4.87101512567225432660066497602
-4.87091946627570882099867317384
-4.87081746418923959284188434001
-4.87070871000887740141940766317
-4.87059276883942424799068616972
-4.87046917878662233616820173147
-4.87033744936700562360298691017
-4.87019705983155513658502805403
-4.87004745739915495915369508201
-4.86988805539572389711672673221
-4.86971823129477920533872561054
-4.86953732465507452240295774883
-4.8693446349508454784438884163
-4.86913941929009466949434617838
-4.86892089001625431988778934693
-4.86868821218848164700854951287
-4.86844050093577054834045297423
-4.86817681868000579865396638146
-4.86789617222304474341339220676
-4.8675975096928890091714474814
-4.8672797173440077875537779405
-4.86694161620689783193090215111
-4.8665819585820167851951784454
-4.86619942437330951364106148819
-4.86579261725666579398854615479
-4.86536006067880641355485888704
-4.86490019368229834182232917907
-4.86441136655265341231675199265
-4.86389183628377470305628594204
-4.86333976185838683611705170491
-4.86275319934052761599608745041
-4.86213009677769629056172950704
-4.86146828891085640751052792795
-4.86076549169118762640431589261
-4.86001929660328057212944061348
-4.85922716479538234663137055394
-4.85838642101833900728050982199
-4.85749424737605748310341076529
-4.85654767689163637269313779491
-4.85554358689480729264981781991
-4.85447869223800155270542742243
-4.85334953835022782887182813721
-4.85215249414003346591194637443
-4.8508837447611448161853576497
-4.84953928425696194957226538034
-4.8481149081029431899272292602
-4.84660620566908012364466722661
-4.84500855262816083803795184424
-4.8433171033393771640733640623
-4.84152678324108190041586839584
-4.83963228129117814679463456143
-4.83762804249876142199824745679
-4.83550826059627554075087036404
-4.83326687090762778456941958217
-4.83089754347448366416221112485
-4.82839367651037621032128723196
-4.82574839026037300022232244759
-4.82295452135290424351149611086
-4.82000461774003033174957351463
-4.81689093433298579812081352074
-4.81360542945135308950657678341
-4.81013976221677494716145352894
-4.80648529103579685555270344348
-4.80263307333133741304536280623
-4.79857386669852014596011928705
-4.79429813167828094508280329147
-4.78979603636141809695544742098
-4.78505746305671683656205361808
-4.78007201727961204126909889488
-4.7748290393427221823614466785
-4.76931761885668473735501732342
-4.76352661247925904161388710597
-4.75744466528287242699112065056
-4.75106023614593263988010486257
-4.74436162761160892576681003211
-4.73733702069972722941644598374
-4.72997451520330493033024914757
-4.7222621760514887014802999264
-4.71418808637573197909888300103
-4.70574040797649625297052366434
-4.69690744995419617316427062455
-4.68767774634122978140159948485
-4.67804014365253644028373325242
-4.66798389936111231420933051526
-4.65749879240332111136852662442
-4.64657524692784863643798881411
-4.63520447062311597327542417462
-4.62337860909243568780626482813
-4.61109091789594062982521406941
-4.48178513623248564585619613013
-4.39079448172059875494167683995
-4.32227878376062926199214696536
-4.26935055657104288404702241377
-4.22820837636347766591294712472
-4.19646942649736336249306773586
-4.17251436891444948804436035713
-4.15517889985866553986300857531
-4.14359020039668562638541639405
-4.13707252081728485252453329337
-4.13508906203053100885227988525
-4.13720435282427204312778356919
-4.14305888521252880575144445887
-4.1523514310982971263905498516
-4.16482636205710472523733949811
-4.18026433586292079459901288622
-4.1984753126889095174263848138
-4.21929322277740512604324506375
-4.24257182980343910186681858829
-4.26818147622862242839953348742
-4.29600649011684605349472655502
-4.32594309543688839300561541523
-4.35789771075984422931378273131
-4.39178555121426365151892999319
-4.42752946984440527664434146269
-4.46505898987268777262895078138
-4.50430949060366154214118966979
-4.54522151803532501982385422131
-4.58774019749041228915556345612
-4.63181473031720556391753369839
-4.67739796033796293617577348998
-4.72444599852879753198437301792
-4.7729178966034408855708850613
-4.82277536189452151388020746433
-4.87398250728999303100780470501
-4.92650563107105721727689605811
-4.98031302237277943345015520839
-5.03537478869606695242538866365
-5.09166270247522978927993866922
-5.14915006417622127401674151291
-5.20781157978796274738223647243
-5.26762325088934334515828159984
-5.32856227574045967911016425617
-5.39060696006861230775311867103
-5.4537366364055994536867070384
-5.5179315909894066538380257359
-5.58317299737567281604852645297
-5.64944285601650545910680702006
-5.71672393915971557450985220718
-5.7849997405031108762554297298
-5.85425442910838767934457274423
-5.92447280713925518921816565894
-5.99564027104024513681503865443
-6.06774277581747450179441171933
-6.14076680212149528169310593956
-6.21469932586616365594126120049
-6.28952779014692878577297301592
-6.36524007924769817858611564476
-6.44182449454800385131752601255
-6.51926973216201250113981271874
-6.59756486215836742079703457151
-6.67669930922523784321727904845
-6.75666283465855374831705774306
-6.8374455195634525494818005096
-6.91903774916965701224565591146
-7.00143019817101179842244688652
-7.08461381700787606475216489179
-7.16857981901862838050958189993
-7.25331966839329757845195074398
-7.33882506886838415599858215102
-7.42508795310736417295290712749
-7.51210047271624324096964852871
-7.59985498884791498561488998558
-7.6883440633530312029016126795
-7.77756045043865793308361927386
-7.86749708879921504894328502291
-7.95814709418711381467360673848
-8.04950375239314989664883925927
-8.14156051260910732941645699954
-8.23431098114720743424366402797
-8.32774891549301820006428770483
-8.42186821867024415370648553517
-8.51666293389746201123868937309
-8.61212723951836919110665216244
-8.70825544418848462954416804728
-8.80504198230249679499206499162
-8.90248140964760353510608980467
-9.00056839926924240736139410422
-9.09929773753657739528402038533
-9.19866432039599642295968629315
-9.2986631498016910547320692298
-9.39928933031314167913975908543
-9.50053806585002415151605285183
-9.60240465659569255598609641123
-9.70488449604098217760117565816
-9.80797306816062122221022390871
-9.91166594471504314782956180294
-10.0159587826708571717078284693
-10.1208473217336657577986557548
-10.2263273819873175405525919697
-10.3323948616340548083885138032
-10.4390457348303587212501330635
-10.5462760496136150242941773959
-10.6540819259150201039187776762
-10.7624595536544235988567572751
-10.8714051909130610566248543191
-10.9809151621803698009566269455
-11.0909858566713046072709321873
-11.2016137267107782128164521057
-11.3127952861820462526342669518
-11.4245271090360379531136308633
-11.5368058278588037861780349358
-11.6496281324944101647307336077
-11.7629907687207599479554401252
-11.8768905369759567622318418038
-11.9913242911329616091962313459
-12.1062889373204125520960405746
-12.2217814327875930208685683288
-12.3377987848116419859988130202
-12.4543380496452004106100426938
-12.5713963315027834511177056063
-12.6889707815842572563050927282
-12.8070585971338832983999249242
-12.9256570205334723141924936874
-13.0447633384282644693887547045
-13.1643748808842225907711159246
-13.2844890205754915214526549429
-13.4051031720008391070473853995
-13.5262147907279532584656734118
-13.6478213726645251863494929609
-13.7699204533551014728781483245
-13.8925096073027373339740573972
-14.0155864473145304103267110574
-14.1391486238701588780264036563
-14.2631938245125897462085593162
-14.3877197732601630564466698165
-14.5127242300392954532434407009
-14.6382049901370823842024617613
-14.7641598836731121311489762142
-14.8905867750898370805560820678
-15.0174835626608782167648253725
-15.1448481780166678615340726458
-15.2726785856868632790087546649
-15.4009727826589900010144705846
-15.5297287979527986830224883344
-15.6589446922098430505051737876
-15.7886185572978091083696704444
-15.9187485159291473280256985818
-16.0493327212935800586923093022
-16.180369356704075989180424217
-16.311856635255902168018724129
-16.4437927994983819232547638013
-16.576176121119004057588597274
-16.7090049006395449732919021962
-16.8422774671238809476865143175
-16.9759921778971826732394885352
-17.1101474182761984341362692596
-17.2447416013103459488424746927
-17.3797731675333459989872834957
-17.5152405847251435203559656403
-17.6511423476838738815767474767
-17.7874769780076436483061304112
-17.924243023885906251909156728
-18.0614390599002236769226627884
-18.199063686834215574772476209
-18.3371155314925071248351944985
-18.4755932465284965193712370967
-18.6144955102807721663978473053
-18.7538210266180186034889841139
-18.8935685247922587141010492493
-19.0337367593002881537558537105
-19.1743245097531659428593611031
-19.3153305807536329819129540473
-19.4567538017813378084731896879
-19.5985930270857562578479871194
-19.7408471355866988249609143527
-19.8835150307823064662597524682
-20.0265956406644423406302597649
-20.1700879176413935791290173253
-20.313990838467803606622951567
-20.4583034041817618253288195805
-20.6030246400489836215858509361
-20.7481535955140196833928373169
-20.8936893441584395273721579983
-21.0396309836659399396411966029
-21.1859776357943347450353360018
-21.3327284463543879424259287151
-21.4798825851954577894561095637
-21.6274392461979248966002722141
-21.7753976472723828065636567484
-21.9237570303655748990236629373
-22.0725166614730667807647976378
-22.2216758306586486054292848064
-22.3712338520804670233339846575
-22.5211900640238916979334079718
-22.6715438289411265493026225984
-22.822294533497581104178045732
-22.9734415886250225542931407273
-23.1249844295815343576220213026
-23.2769225160183124683345400654
-23.4292553320533355584226659917
-23.5819823863519509047622443948
-23.7351032122144229675582870551
-23.8886173676704970874848149541
-24.0425244355810361872565971521
-24.1968240237467938868485379575
-24.3515157650243930382203516624
-24.5065993174495843634627584652
-24.6620743643678656481713099285
-24.8179406145725478081710182856
-24.9741978024503601212570187453
-25.1308456881346930054043988043
-25.2878840576665829401998872408
-25.4453127231635504785927134901
-25.6031315229964087912761532305
-25.76134032197416683623518502
-25.9199390115371580617105041998
-26.0789275099585325428838070051
-26.2383057625542576322282897098
-26.3980737419017795823610084719
-26.5582314480675061905048466946
-26.7187789088432783279297054754
-26.8797161799920062691290716847
-27.0410433455026550376904897462
-27.2027605178547715531227822341
-27.3648678382927552102300126474
-27.5273654771100826655699086859
-27.6902536339437070604219384859
-27.8535325380788616936052598055
-28.0172024487645082883358349633
-28.1812636555396804938734231291
-28.345716478570984144689454426
-28.5105612690015270879806787468
-28.6757984093115631063076633352
-28.8414283136911466288182478224
-29.007451428425107565982684117
-29.1738682322906687443473524163
-29.3406792369680420861870242183
-29.5078849874643539022201080336
-29.6754860625512644733983560525
-29.8434830752166625214760632775
-30.0118766731308312406274348541
-30.1806675391274993186920935241
-30.3498563917002078535415309885
-30.5194439855144423065348619875
-30.6894311119359976722793135183
-30.8598185995760649255362466668
-31.0306073148535475782831556969
-31.2017981625751388915543044355
-31.3733920865337129895526841885
-31.5453900701256068725906915808
-31.7177931369873951789328718845
-31.8906023516527855654212801092
-32.0638188202302898284855067632
-32.2374436911023544404976629543
-32.4114781556466641054999349197
-32.5859234489803633218591646308
-32.7607808507279738611447701531
-32.936051685813820621604616893
-33.1117373252798145859034413569
-33.2878391871294797073380869436
-33.4643587371991505742263401793
-33.6412974900573097733690730097
-33.8186570099330781128394491125
-33.9964389116749174025044325287
-34.1746448617406544671142196596
-34.3532765792199866304924152775
-34.5323358368906832195457556852
-34.7118244623097548637321332854
-34.8917443389409226914044534445
-35.0720974073197831440200274813
-35.2528856662581312513256470912
-35.4341111740889760589711708983
-35.6157760499538567143579443171
-35.7978824751341467540973334408
-35.9804326944281176732777405867
-36.1634290175756211892340437659
-36.3468738207323430591657195506
-36.5307695479956802141498345565
-36.7151187129843977001509142664
-36.8999239004743328659653230266
-37.0851877680925318355975067119
-37.2709130480723280084466414799
-37.4571025490720046410197651826
-37.6437591580598240140162445452
-37.8308858422683548565535976513
-38.0184856512211882095124286318
-38.2065617188353004376238970444
-38.3951172656025013754378722321
-38.5841556008535964064716825457
-38.7736801251090944843600084543
-38.9636943325205106385125102519
-39.1542018134065423723378154058
-39.3452062568886456536160097647
-39.536711453630799102911385559
-39.7287212986885257997264472306
-39.9212397944725422541989859451
-40.1142710538327250666930407647
-40.3078193032684292886788989364
-40.5018888862715603276896744518
-40.696484266809195396014883076
-40.8916100329529731607824725966
-41.0872709006629237895281152531
-41.2834717177338986027059498953
-41.4802174679132818943369504336
-41.6775132751992302913602076321
-41.8753644083292907241749190231
-42.0737762854699004474805396057
-42.2727544791179757308196476496
-42.4723047212265544002750878936
-42.6724329085672763912567124933
-42.8731451083433714220473342814
-43.0744475640677799540386733839
-43.2763467017220695512331434816
-43.4788491362129310980619756317
-43.6819616781442564030864794169
-43.885691340924119740514937672
-44.0900453482274211192855281306
-44.2950311418365099296994005485
-44.5006563898838068058173288243
-44.7069289955222932259069054374
-44.9138571060517583724761492288
-45.1214491225308987751418572139
-45.3297137099077780670768134285
-45.5386598077037940031806674251
-45.7482966412891926478123014296
-45.958633733791343379791628031
-46.1696809186804746611682009151
-46.3814483530814049969536074979
-46.5939465318640264260420549001
-46.8071863025699547836959059353
-47.0211788812379035098344452894
-47.2359358691960246011119211927
-47.4514692708957581562778201184
-47.6677915128687169182635895149
-47.8849154638958911570559547015
-48.1028544564870915905677018156
-48.3216223097781678160423506441
-48.541233353964277929047580093
-48.7617024563994925052216552146
-48.983045049506467031348749147
-49.2052771606550126201547813732
-49.4284154441853689901520861108
-49.6524772157711077349113557779
-49.8774804893381842405203022405
-50.1034440167810829243922736466
-50.3303873307446958985147910189
-50.5583307907720486085294524416
-50.7872956331538371389083851105
-51.0173040248566794779362897583
-51.2483791219538474655128147373
-51.4805451330360370362315776574
-51.7138273881416448520548987696
-51.9482524138174786085410898772
-52.1838480150035542613615136593
-52.4206433645316995037282858756
-52.6586691011396011219468459686
-52.8979574370327607276901027523
-53.1385422761802935529481519842
-53.3804593447112029594798174263
-53.6237463349913433793098626351
-53.868443065214755225001178516
-54.1145916566451497708857504055
-54.3622367310049812417080463041
-54.6114256309445544036121401952
-54.8622086670494578571343122657
-55.1146393954835879287198726772
-55.3687749311457841411254076533
-55.6246763021777000097000933527
-55.8824088528473014647625527477
-56.1420427033098172612034216131
-56.4036532766002211615332243895
-56.6673219055509687862719117777
-56.9331365353077665287300449935
-57.2011925409420740957540008189
-57.471593684618112214215322499
-57.7444532432641583974753382011
-58.0198953462884483852489778953
-58.2980565743804209730543994365
-58.5790878860300597066109506247
-58.8631569598314227091841535022
-59.1504510705490271079890399592
-59.4411806593740727219103489568
-59.7355838201573446487016014769
-60.0339320139441088623363409952
-60.3365374608403617472906134219
-60.6437628700827157185077937164
-60.9560345073167272344212969954
-61.2738601564447595541408457533
-61.5978544925265138215199347959
-61.9287761081100797481408217023
-62.2675837185876733241665507388
-62.6155257565866670048274787585
-62.9742923824467015919365982222
-63.3462956127377164765251632604
-63.7352487786616995421169256598
-64.1475954839298954187434125607
-64.5973317721057966245427201129
-65.1565265637483257003447643129


==> anc/C2qNS/C2qNS3200.dat <==
# C2qNS3200
-2173.58260323315634030256367666
-2173.59296178630601650400032549
-2173.59379338646890739174601704
-2173.59469004287870268029402762
-2173.59565672180759912062128094
-2173.59669875951418172237204706
-2173.59782188911620355897987082
-2173.59903226936217467667348332
-2173.60033651543184443763023508
-2173.60174173190426097795611806
-2173.60325554804123594242143689
-2173.6048861555437651835308022
-2173.60664234894929148348947161
-2173.60853356884868036701651415
-2173.61056994811345361690547348
-2173.61276236133622829959143929
-2173.6151224777004854170755343
-2173.61766281750978766475372718
-2173.62039681262142875140657751
-2173.62333887104527865644065617
-2173.62650444598534431838748454
-2173.62991010961935092601202632
-2173.63357363193052586088275144
-2173.63751406492579953906844952
-2173.64175183259589273079388823
-2173.64630882699531012760872845
-2173.65120851084418086401456766
-2173.6564760270792586946354288
-2173.66213831580830259639053285
-2173.66822423915059274074865876
-2173.67476471447659244699455767
-2173.68179285659184498015871788
-2173.68934412944420210337870828
-2173.69745650796953288287503339
-2173.70617065072927713862236898
-2173.71553008403371643265248581
-2173.72558139828777298884849572
-2173.73637445734165856839868563
-2173.74796262167693562268029394
-2173.76040298630968672031062839
-2173.77375663434669101468100651
-2173.78808890718796603056659405
-2173.80346969242994990392663252
-2173.81997373058818809180580185
-2173.83768094182687950005980188
-2173.85667677395527670253263851
-2173.87705257302798846152646662
-2173.89890597796798510077395094
-2173.92234134071786530367505191
-2173.947470173517037477535725
-2173.97441162500025714155295316
-2174.00329298691683000660713363
-2174.03425023338015649855914807
-2174.06742859467461046363280068
-2174.10298316777150433305772937
-2174.14107956583862934193458246
-2174.18189460916915369381321554
-2174.22561706010614687912620144
-2174.27244840469936496976342435
-2174.32260368400193310694265716
-2174.37631237809702086480099022
-2174.43381934613942409382021728
-2174.49538582590512875003660903
-2174.56129049656451761771467444
-2174.63183060863307299418978573
-2174.70732318530852502485973706
-2174.7881062996768203211140437
-2174.87454043256260163110329829
-2174.96700991611481253555959141
-2175.06592446855645554064037614
-2175.17172082589150649568482419
-2175.28486447675379470272090164
-2175.40585150700479026936304048
-2175.53521056114243501819315451
-2175.67350492807441271944999657
-2175.82133475933986975938746709
-2175.97933942843717412640274678
-2176.1482000405357852853226255
-2176.32864210252201546583213011
-2176.52143836405610729848490775
-2176.72741184110677443631183236
-2176.94743903428474964476594047
-2177.1824533552250460822421542
-2177.43344877527516772452848584
-2177.70148371184055678667022402
-2177.98768516892686598287689868
-2178.29325314970951518419614378
-2178.61946536036337532645593967
-2178.96768222590888614672187984
-2179.3393522404856610608974764
-2179.73601767626149273745507208
-2180.1593206771350859794645591
-2180.61100976550682270479918189
-2181.09294679268593592449862092
-2181.60711436598759909079018047
-2182.15562378826290923564527998
-2182.74072354851201367624462117
-2183.36480840536913363192838561
-2184.03042910863113368409677935
-2184.74030280764114674074188703
-2185.49732419924718655318318522
-2186.30457747224280349422040768
-2196.24329829596723756245445938
-2205.27277137210049490824471427
-2213.75881034410384459185289039
-2221.86551757427772707620970567
-2229.68507222258633620530304596
-2237.27589619581990089094964039
-2244.67797609075228681761578453
-2251.92019070776807670987757043
-2259.02424355731023385655681181
-2266.00695506324901552936425624
-2272.88168472855229796263274829
-2279.6592578154109963449686738
-2286.34859354027799080140024928
-2292.95714506643827395857967462
-2299.49121625428265868628331478
-2305.95619508977473902537728718
-2312.356729220426243861014691
-2318.69686030424458700480696013
-2324.98012844381595498323380731
-2331.20965449219428312059263902
-2337.38820572239937058956086532
-2343.51824880614240345430598056
-2349.60199298398004545825449912
-2355.64142556406142424181641651
-2361.63834135585745587429858874
-2367.5943672613461048139817584
-2373.51098296456272062775716644
-2379.3895384512869707466965344
-2385.23126893347254153628617839
-2391.0373076336376510594582325
-2396.80869679283377627181984983
-2402.54639719487514364819165079
-2408.25129644410414514796432845
-2413.92421619033902883453152864
-2419.56591846003619748247696346
-2425.17711122504278554328608396
-2430.758453318070223465040176
-2436.31055878601508792090133155
-2441.83400075759511200658775104
-2447.32931488976728389980812172
-2452.79700244751776964297106428
-2458.23753306344339931785709233
-2463.65134721675445181746860674
-2469.03885846565987241019255785
-2474.40045546234330972479275374
-2479.73650377573717334289961805
-2485.04734754392028479605587566
-2490.33331097509602792310801982
-2495.59469971366571024970765759
-2500.83180208582562927388797719
-2506.04489023732838451918915986
-2511.23422117451184415192789069
-2516.40003771837370457605359528
-2521.54256938032332686423191717
-2526.66203316724851238307285856
-2531.75863432267057225541122533
-2536.83256701000759304143653011
-2541.8840149433073597338753395
-2546.91315197023461240497381467
-2551.92014261159089452834867316
-2556.90514256119962618981586271
-2561.86829914959606408403572906
-2566.80975177461455180208593275
-2571.72963230165798490219404553
-2576.62806543616162998332501556
-2581.50516907052097574463336207
-2586.36105460753739324585884154
-2591.195827262242793241518489
-2596.00958634379237936812592243
-2600.80242551896056948711884713
-2605.57443305863707542871046334
-2610.32569206859614933767568625
-2615.05628070570051358432618845
-2619.76627238060108405212287657
-2624.45573594790304151962577564
-2629.12473588468702181493436116
-2633.77333245820023225501134641
-2638.40158188346532295519500551
-2643.00953647149410900633676098
-2647.59724476873810138471231648
-2652.16475168835768396854976376
-2656.71209863384615999997499788
-2661.23932361550333004293008092
-2665.74646136021535165408886345
-2670.23354341496300961062931728
-2674.7005982444488746138785935
-2679.14765132320486225676307846
-2683.57472522251516737794233448
-2687.98183969246521320704112733
-2692.36901173940491514597239103
-2696.73625569909403188133536855
-2701.08358330577849670787250232
-2705.41100375742924098858532942
-2709.71852377735900588361122513
-2714.00614767241786731441548115
-2718.27387738795456380787935667
-2722.52171255971811909795954067
-2726.74965056286260225020581626
-2730.95768655820708712279402949
-2735.1458135358928872298928962
-2739.31402235657088533655355585
-2743.46230179024318927410471528
-2747.59063855287537187322818963
-2751.69901734088814384277873034
-2755.78742086363041858697240591
-2759.85582987392931606575024293
-2763.90422319680668119212378742
-2767.9325777564461265235546197
-2771.94086860148941769667254994
-2775.92906892873617440915994531
-2779.89715010531633343085526796
-2783.84508168940058899269328731
-2787.77283144951006782246859728
-2791.68036538248279075465531925
-2795.56764773015100157608060782
-2799.43464099478018942477906068
-2803.28130595331757785291332507
-2807.10760167049498706480039734
-2810.91348551082828245852661143
-2814.69891314955309008815858148
-2818.46383858253407663031727578
-2822.20821413518284736301329433
-2825.9319904704174008233889604
-2829.63511659569408421262675978
-2833.31753986914111093900650766
-2836.9792060048209232266462413
-2840.62005907714700132449035496
-2844.24004152447912990211321238
-2847.83909415191962556622269226
-2851.41715613333160136219309877
-2854.97416501259898932879630125
-2858.51005670414675571222252932
-2862.02476549273852071930184423
-2865.51822403256763141567068456
-2868.99036334565662855832014932
-2872.44111281957899206655556843
-2875.87040020451604200045462384
-2879.27815160966090907853663128
-2882.66429149898056788374515359
-2886.02874268634604413024760419
-2889.37142633004006202350338101
-2892.69226192665058633876915703
-2895.99116730435793401807309244
-2899.26805861562237963366718194
-2902.52285032927845590894343371
-2905.75545522204145266871272178
-2908.96578436943094326446384008
-2912.15374713611551494510169758
-2915.31925116568224716965348852
-2918.46220236983386796303343483
-2921.5825049170159214889203154
-2924.68006122047569895567214794
-2927.75477192575411801680795354
-2930.8065358976111821287705228
-2933.83525020638510940864371658
-2936.84081011378468935164892713
-2939.82310905811390419249786399
-2942.78203863892733867171073369
-2945.71748860111439648260448712
-2948.629346818409842749976773
-2951.51749927632769858567838182
-2954.38183005451502516913903461
-2957.22222130852165003104345564
-2960.03855325098140642012030176
-2962.83070413219997697386862864
-2965.59855022014395458196350424
-2968.34196577982525553203619881
-2971.06082305207454198315948229
-2973.75499223169683175772941795
-2976.42434144500199262379263152
-2979.06873672670233491262509855
-2981.68804199616902974303436432
-2984.2821190330385895720833676
-2986.85082745216015253260265104
-2989.39402467787381132321383308
-2991.91156591760972055840889211
-2994.40330413479720273402780066
-2996.86909002107255158271719896
-2999.30877196777370184429471282
-3001.72219603670939560948872703
-3004.10920593018992665506674358
-3006.46964296030598480564325948
-3008.80334601744155155138731788
-3011.11015153800621512575158353
-3013.38989347137167719114627935
-3015.64240324599661336289065592
-3017.86750973472342517242146117
-3020.06503921922978085727417828
-3022.23481535361718567150778643
-3024.37665912711814831382590576
-3026.49038882590281762148709011
-3028.57581999396525189592477525
-3030.63276539306875109824674498
-3032.66103496172892863231681425
-3034.66043577321242343586470553
-3036.63077199252835350255768095
-3038.57184483238878759477874647
-3040.48345250811366156794287208
-3042.36539019145468815507499455
-3044.21744996331190294725683718
-3046.03942076531555329020052179
-3047.8310883502450694817801388
-3049.59223523125585752200555809
-3051.32264062988361819426905957
-3053.02208042279482683607109107
-3054.69032708725090010896514132
-3056.32714964525242864593137033
-3057.93231360632866580485222042
-3059.50558090893623096994649628
-3061.0467098604297089104434764
-3062.55545507556550252461535051
-3064.0315674134989226649072917
-3065.47479391323307334812351987
-3066.88487772747661108359950552
-3068.26155805486592076404865356
-3069.60457007050565489538015097
-3070.91364485477992509807458677
-3072.18850932038471185856987821
-3073.42888613753026736133168555
-3074.63449365726042365084122014
-3075.80504583283378095158703284
-3076.94025213910973513142591558
-3078.03981748988020526125853625
-3079.1034421530857380363830308
-3080.13082166385239130753717853
-3081.12164673528342972620422298
-3082.07560316693739690784059978
-3082.99237175092155567754585825
-3083.87162817552700574005851871
-3084.71304292632899108380767777
-3085.51628118467299186303260473
-3086.28100272346415136217981941
-3087.00686180017441155620660494
-3087.69350704697841400516121941
-3088.34058135792575924788694199
-3088.94772177305359997060906057
-3089.51455935933976307480042397
-3090.04071908839264495147082733
-3090.52581971076999389595264171
-3090.96947362681437426059474963
-3091.37128675388858868318605811
-3091.7308583898896069993203017
-3092.04778107291460207367538944
-3092.32164043694751192658936175
-3092.55201506342912163390200285
-3092.73847632856797422466706224
-3092.8805882462434630657725257
-3092.97790730634621401006083089
-3093.02998230839431797367107591
-3093.03635419025710668668029934
-3092.99655585181095815670747592
-3092.91011197334405479236452691
-3092.77653882851907583308559745
-3092.59534409169446510547226185
-3092.36602663939615216310290783
-3092.08807634572239506398506008
-3091.76097387145473029462497505
-3091.38419044663783184264258968
-3090.957187646380367489111719
-3090.47941715961766439695961437
-3089.95032055056512424670680141
-3089.369329012578824464477938
-3088.73586311412656799105732122
-3088.04933253655875840205802867
-3087.30913580335383600855772042
-3086.51466000049756677902191545
-3085.66528048763917915650984526
-3084.76036059965014016609675937
-3083.79925133819319383756332155
-3082.78129105289008997877618879
-3081.70580511165614331401414116
-3080.5721055597483106921189476
-3079.37949076705078097596270575
-3078.12724506309805618263156097
-3076.81463835931007515065516009
-3075.44092575788699751517915603
-3074.00534714678272391504481653
-3072.50712678014596815987599877
-3070.94547284358560008705756168
-3069.31957700358291635775959826
-3067.6286139403373327806970103
-3065.87174086329357732066713852
-3064.04809700855763729830342913
-3062.15680311736530405774527127
-3060.19696089472097613737054007
-3058.16765244727522494478196021
-3056.06793969945727557913187798
-3053.89686378682277193350409493
-3051.65344442551772172008556714
-3049.33667925669607388638119383
-3046.94554316466066437590494554
-3044.47898756742494643386581167
-3041.93593967831563999423424843
-3039.31530173715380085654516011
-3036.61595020946339942994247712
-3033.83673495206184771808612129
-3030.97647834328551691624604538
-3028.03397437599459526216549622
-3025.00798771138504446748494488
-3021.89725269151026481046439967
-3018.70047230828065339680193877
-3015.41631712656474820727492817
-3012.04342415886022747016541144
-3008.58039568883573068791416188
-3005.02579804086424218221274051
-3001.3781602924744847386891854
-2997.63597292643714935333642251
-2993.79768641897644891415557034
-2989.86170976035289828021930187
-2985.82640890379870138594262025
-2981.69010513850080138667881598
-2977.45107338201645833095424026
-2973.10754038716987494705116222
-2968.65768285811336154466574626
-2964.09962546984000445019096546
-2959.43143878500365536109870521
-2954.65113706143281708793794645
-2949.75667594321379475293987902
-2944.74595002766099550284829697
-2939.6167902998836760179566977
-2934.36696142599336865209586424
-2928.99415889526863298484003775
-2923.49600600079691860608030087
-2917.87005064723959621562986541
-2912.11376197340708299643686603
-2906.22452677627684471685173264
-2900.1996457219270637058412779
-2894.03632932758067789700422769
-2887.73169369754447330923899724
-2881.28275599427025795590908223
-2874.68642962404204626593693667
-2867.93951911488438454011448905
-2861.03871466216937631030521846
-2853.98058631504728924121045193
-2846.76157777420773344823772237
-2839.37799976856080037136938351
-2831.82602297517064336161631046
-2824.10167044313221422575045437
-2816.20080947800273188020690522
-2808.11914293882227996375688393
-2799.85219989461245509737702351
-2791.39532558144667185125953417
-2782.74367059464569585919838506
-2773.89217924325655337298950827
-2764.83557698559273055956412533
-2755.56835685509676812522590483
-2746.08476477495452877152031941
-2736.37878364753313627935336064
-2726.44411609058297149284429753
-2716.27416567594288770967055288
-2705.86201650786554163634205899
-2695.20041095661675821446411845
-2684.28172533819627517150268895
-2673.09794330227227937658525884
-2661.64062665698883682809207806
-2649.90088332030899136474565491
-2637.8693320419205883825162541
-2625.53606348614154331463725907
-2612.89059720310211959071446018
-2599.92183394076348671141252379
-2586.61800266158841292779811181
-2572.96660152184055679408209597
-2558.95433194470898341525667985
-2544.56702476589430545770049494
-2529.78955724582319762817573868
-2514.60575951846935640828610247
-2498.99830877283526360868584926
-2482.9486091265559086790643853
-2466.43665473499773136830039973
-2449.44087316158791259554052039
-2431.93794538677166613303757827
-2413.90259801509813246467930949
-2395.30736220019060558876971606
-2376.12229247470965361166237128
-2356.31463694928692686318625695
-2335.8484480952550711753082656
-2314.68412036025958871140536264
-2292.77783691203662996541927061
-2270.08090247150938154244116205
-2246.53893190628950924972476409
-2222.09085415074621170581122779
-2196.66767679360506630449124475
-2170.19093630417299842592935156
-2142.5707291438498653727345163
-2113.7031747138108682531568783
-2083.46709350759653641991226205
-2051.71957795202417659972947889
-2018.28996243252087861916086135
-1982.97141312817363600751446949
-1945.50886066670895642007149187
-1905.58109027842059841771317881
-1862.77304911321644883348746555
-1816.53079571827763946943376466
-1766.0833049248959050027539552
-1710.29457041198233299141861796
-1647.34815160822200289737960653
-1573.93911243719239535791853838
-1482.39940754167598522689803933
-1324.98656227056367420588332871


==> anc/C2qNS/C2qNS3210.dat <==
# C2qNS3210
79.4550145683534249291961615791
79.455921897715773751993870487
79.4559797191925176389954282034
79.4560410783959902642843673898
79.4561061792355016921792171381
79.4561752362782525036373793203
79.4562484752067585320637154138
79.4563261332860995078365217837
79.4564084598400461918824223105
79.4564957167349411231776049582
79.4565881788700089139643767436
79.456686134672551336609249089
79.4567898865962383589877941062
79.4568997516204367587208689005
79.4570160617482207851647011063
79.4571391645003821839825338266
79.4572694234023972223281120916
79.4574072184609134406034064486
79.4575529466258858038343698785
79.4577070222340176224367233147
79.4578698774286427338945178972
79.4580419625506184324246770971
79.4582237464941797135149435228
79.458415717021030524547499984
79.4586183810252125795490466858
79.4588322647404923290777858254
79.4590579138811370125621939476
79.4592958937060061988112902375
79.4595467889948603694834534271
79.4598112039246771269410930528
79.4600897618325623864040214468
79.4603831048505419739066478375
79.4606918933961115749235342269
79.4610168055009027810949799292
79.4613585359581825130408069429
79.4617177952681344298890515384
79.4620953083579657658996949036
79.4624918130518326749654560413
79.4629080582633725466411852698
79.4633448018812634351182823994
79.463802808315688893451078733
79.4642828456708609418056606387
79.4647856825058340792014222879
79.4653120841427182939861391663
79.4658628084780577424195870435
79.4664386012495726579804118311
79.4670401907066533745944406899
79.4676682816289351160776873171
79.4683235486329582568910517131
79.4690066287023187920270724422
79.4697181128718253767134772133
79.4704585369909900928718352924
79.4712283714866776900730746014
79.4720280100389101635619597209
79.4728577570776580838868777676
79.4737178140019352578028764189
79.4746082640156375993288599744
79.475529055467319471728086044
79.4764799835734706832536801282
79.4774606703968348247199310237
79.4784705429428854215734416208
79.4795088092287418407469568425
79.4805744321695541881218245547
79.4816661011177084482607089615
79.4827822008800934625523842281
79.4839207780281242587320960557
79.485079504304226468860766535
79.4862556369170491058081563714
79.4874459755057827523574695377
79.4886468155416116835256639833
79.4898538979215149049865149241
79.4910623544963439471230111975
79.4922666492613329604889607905
79.4934605149229234178264362668
79.4946368845409898460146421775
79.4957878179302048456218015686
79.4969044224883410803203770058
79.4979767681027212143946669062
79.4989937957687228386763344742
79.4999432195361311609167333193
79.5008114213800870123623771787
79.5015833385732466899513270587
79.5022423431143562624911783362
79.5027701127454974414194192038
79.5031464930654731275684304466
79.5033493502197800143489144904
79.5033544136178825816599191766
79.5031351080954659347848685893
79.5026623749022798534222433074
79.5019044808542102134808193647
79.500826814940255185834188259
79.499391671619847324837258113
79.4975580199818896014064468588
79.4952812578620928377705501523
79.4925129499274767649401530147
79.4892005486335602739056662106
79.4852870968376488046204075095
79.4807109107069716539008619493
79.4754052413887889225105387113
79.4692979137057416178012674721
79.462310939897501731752524889
79.4543601061419670304645036541
79.3250052162920167318632118465
79.1737882671155393953350718335
79.0128386075800822924582821742
78.8463450714450991051536363249
78.6761660286191591981546792216
78.5032325607527883011205233406
78.3280418813843594189390370102
78.1508666238009744498276545065
77.9718550637292649265060602868
77.7910833806644465220593226025
77.6085846733250355452190805047
77.4243658523221443845133184437
77.2384178397977471818025844918
77.0507219019752670092033612655
76.8612536635992655002619167495
76.6699856903180190305891387855
76.4768891642524133410775104929
76.2819349736261919325591514479
76.0850944175666724235900007551
75.886339654908839424749469782
75.6856439810929819365439988463
75.4829819889247357448413771711
75.2783296506863466429392864396
75.0716643470850251000136869209
74.8629648605232400940217517451
74.6522113447713789362187832755
74.4393852794302579386484042052
74.2244694150221201423107823352
74.0074477127744471439145576411
73.7883052819169323008592168209
73.5670283164347943803529110124
73.3436040326004464708387386765
73.1180206081644628354912964373
72.8902671237732823490498687864
72.6603335069584806175175123751
72.4282104788849219738802249197
72.1938895039343647707889304632
71.9573627421240754099231464161
71.7186230043073300875591281057
71.4776637100675813831238361631
71.2344788481956357997095889708
70.989062939625861992346007902
70.7414110027006271829581351753
70.4915185206299413570764541404
70.2393814110142861723428476211
69.9849959973018026658343401176
69.7283589820556677215553623358
69.4694674219130646516253244061
69.2083187041232578618281927058
68.9449105245586350800438019638
68.6792408670989839250353644031
68.4113079842955835691551996632
68.1411103792278220135446568782
67.8686467884709326730382528372
67.5939161660990419796397967203
67.31691766865301127726806154
67.0376506410075325756842945006
66.7561146030765987932210108683
66.4723092373008211570758320242
66.1862343768641198455770539194
65.8978899945910818677250080974
65.6072761924797773412514946698
65.3143931918280673661203519683
65.0192413239144394987659418085
64.7218210211971862023491047562
64.4221328089983129753502285746
64.1201772976409409589542226233
63.8159551750111678054017463611
63.5094671995173837955020459036
63.2007141934219201589551752153
62.8896970365216449979714026729
62.5764166601557300626677524395
62.2608740415202990172451928931
61.9430701982710441643395672389
61.6230061833961725481739048122
61.3006830803432219545327326824
60.9761019983843799607581377497
60.6492640682059516719130230164
60.3201704377085603775318563469
59.9888222680055358419536682076
59.6552207296077526005155828024
59.3193669987839303457240586365
58.9812622540861047290357408117
58.6409076730306237890962859765
58.2983044289256265265729198533
57.9534536878365193530855350937
57.6063566056814864400840174926
57.2570143254495543178910670795
56.9054279745341821241801504644
56.5515986621757691568319675831
56.1955274770068631317317479582
55.8372154846942178829143526055
55.4766637256721901049660647844
55.1138732129622829072438203085
54.7488449300739410675583308812
54.3815798289819804522075992754
54.0120788281762935044494117848
53.6403428107797152812994180371
53.2663726227301614263001801815
52.8901690710233617998635976818
52.5117329220127122614991753507
52.1310648997629532453835567804
51.7481656844545581573339255559
51.3630359108358780473978539303
50.9756761667202422183022910301
50.586086991525358101280429871
50.1942688748524885020780040567
49.8002222551030107793847492796
49.4039475181300812107538285692
49.0054449959232392328871951235
48.6047149653238908830943651619
48.2017576467697090522051173499
47.7965732030660804905644217923
47.38916173818281626356969031
46.9795232960744238805951439897
46.5676578595223159456181093385
46.1535653489974022012545683371
45.7372456215415795410609531684
45.3186984696666982092547949179
44.8979236202696422358235733655
44.4749207335622183950087531865
44.0496894020146008375687830061
43.6222291493111282288756936577
43.1925394293172969092869278948
42.7606196250568374514764321275
42.3264690476978031811195438149
41.8900869355466379014194318004
41.4514724530492263574015663088
41.0106246897979650223869086563
40.5675426595439227076579353975
40.1222252992131904000898327667
39.6746714679265477269733268407
39.2248799460215996309549921958
38.7728494340765613029880466901
38.318578551934892253347536756
37.8620658377300016803459402242
37.4033097469092670982861744502
36.9423086512566265803177946591
36.4790608379130220234552386788
36.0135645083939866129309494177
35.5458177776036842080391150031
35.0758186728447217445683112567
34.6035651328230679990897073683
34.1290550066474232336191135448
33.6522860528223943781545082148
33.173255938234839552930541023
32.6919622371327539187004064603
32.2084024300960761060325821635
31.7225739029988008448563598264
31.234473945961788923904981688
30.7440997522956702774685478946
30.2514484174332398613265533296
29.7565169378507490452004454299
29.2593022099774975538237306221
28.7598010290931325402074210108
28.2580100882120621945710162025
27.7539259769543913948596030037
27.247545180402786303542546849
26.7388640779446735225593471013
26.2278789420991774443998289571
25.7145859373281967914745130363
25.1989811188310180258301704891
24.6810604313218593432103074161
24.1608197077897343444365344978
23.6382546682400192067860439698
23.1133609184171012608906569692
22.5861339485074803158750682181
22.0565691318226868669628370086
21.5246617234613734643902487015
20.9904068589499270177829688219
20.4537995528609406526038398072
19.9148346974088739201492829805
19.3735070610222196839808011718
18.8298112868914848566007747743
18.2837418914922803324405322146
17.7352932630828029474907250603
17.1844596601749790816742413677
16.6312352099785255956727776017
16.0756139068171691465167778694
15.5175896105162495417800332938
14.9571560447609166554090863649
14.3943067954241135225445451263
13.8290353088635205383683243586
13.2613348901866171879517752141
12.6911987014829984098689191476
12.1186197600230625241956625144
11.5435909364221666122550381722
10.9661049527693232964589701827
10.3861543807194900077152433874
9.80373163954847801744867601611
9.21882899416948372206662303005
8.63143855311021886876614393125
8.04155226644958957030336621521
7.4491619237128460383129977519
6.85425915172409593371320458445
6.25683541241504405046542336105
5.6568820005887896752782008925
5.054390041637480358451662655
4.44935048921258694547059018671
3.84175412284652950840075682031
3.23159154552434723146839347083
2.61885318120406729475132027898
2.00352927228438830941181904164
1.38560987701825283034536906514
0.765084866870840847623737723417
0.141943923820471873781451665704
-0.483823462399142766223497462902
-1.11222799711690364102419764667
-1.74328058360423878708618830275
-2.37699232601863864167459579138
-3.01337453241257146831473557447
-3.65243871780959616123309251381
-4.29419660734954726612974929898
-4.93866013950472729682808330462
-5.58584146936910405878925587728
-6.23575297202257581406916545788
-6.88840724597243484619094343534
-7.54381711667423042130590292212
-8.20199564013430541346657378624
-8.86295610659635709255493110267
-9.52671204431445189563089652529
-10.1932772234150065553065873479
-10.862665659850333888598264887
-11.5348916194464410106343047966
-12.2099696220478608918047369377
-12.8879144457623951952234982237
-13.5687411313087473936323896581
-14.2524649864701304606284143273
-14.9391015906570431600621580602
-15.6286667995825233301529757022
-16.3211767500533057972605928801
-17.0166478648804368924380817347
-17.715096857913027228829178634
-18.4165407391989596902727362371
-19.1209968202765107562314148771
-19.8284827196009906358390800162
-20.5390163681106615112596674632
-21.2526160149363538218157835983
-21.9693002332593682980623407123
-22.6890879263224267413370106759
-23.4119983335986177223540188665
-24.1380510371234748473457369753
-24.8672659679955254409387742356
-25.5996634130508568753672469651
-26.3352640217174668165556840069
-27.0740888130553928683793755023
-27.8161591829888570168036973259
-28.5614969117369114778576326472
-29.3101241714493356443978387534
-30.0620635340548094502430841539
-30.8173379793286773098676766805
-31.575970903187919573031264343
-32.337986126221265927141494599
-33.103407902462718204751631555
-33.8722609284170994798948447018
-34.6445703523466130907312463005
-35.4203617838277802921526142465
-36.1996613035885296688479885278
-36.9824954736356363431006990226
-37.768891347683155581323892962
-38.5588764818929649062564330496
-39.3524789459390226089295391749
-40.1497273344074700671617587773
-40.9506507785452520534315431248
-41.7552789583705048965640036268
-42.5636421151585687027359438654
-43.3757710643181187162958628219
-44.1916972086725843139642535353
-45.0114525521627342210128129983
-45.8350697139870556095360818232
-46.6625819431973452439012733513
-47.4940231337677654091855106568
-48.329427840156498816482965111
-49.1688312933800680505130917585
-50.0122694176213696572158518671
-50.8597788473935141483822580969
-51.7113969452826647721130278149
-52.5671618202942338876703166875
-53.4271123468280305205815189842
-54.2912881843092608176671623955
-55.1597297975036696885519405407
-56.0324784775465823149928739684
-56.9095763637171642587167541594
-57.7910664659908748878258705288
-58.6769926884048475557779692695
-59.5673998532727987335530968305
-60.46233372628805503520679036
-61.3618410425554003557130747547
-62.2659695335946944287246937625
-63.1747679553616090512048952453
-64.0882861173333798936219630812
-65.0065749127101920204937668467
-65.9296863497857187957445740644
-66.8576735845434306533585514546
-67.7905909545385973989859111714
-68.7284940141294417231973984666
-69.6714395711246803612493963023
-70.6194857249187323401922015771
-71.5726919061902022888692925974
-72.531118918243884069772428785
-73.4948289800815013856584862369
-74.4638857712917352434239381358
-75.4383544788558135582484719545
-76.4183018459710889733612608132
-77.403796223001643569228118832
-78.3949076206720734923525155666
-79.3917077656282665230411036559
-80.3942701584972394532094354597
-81.4026701345870029292660313858
-82.4169849273770275856950649309
-83.4372937349602613042472366834
-84.463677789608864421973397783
-85.4962204306479662861560535322
-86.5350071808348896698112020953
-87.5801258264555355139085532339
-88.6316665013650760163817738315
-89.6897217752168877543790838694
-90.7543867461419000138318162372
-91.8257591381603833667076525579
-92.9039394036298230678456643092
-93.9890308310560932013260099587
-95.0811396586208741786441061973
-96.1803751938063657979298249192
-97.2868499395290955853728551938
-98.4006797272282935718686211797
-99.5219838573912213199688232185
-100.650885248038366412917700692
-101.787510591735951103687949491
-102.931990521752215145857334807
-104.0844597880279377155555281
-105.24505744369125029488590667
-106.413927042912628966441333327
-107.59121685096879929628154458
-108.777080067465003344218203767
-109.971675063754651136318052696
-111.175165635694933488768443972
-112.387721272987797832313150624
-113.609517446479261884041458709
-114.840735914928061190006602875
-116.081565052909053945472695523
-117.332200201689901432246571538
-118.592844045113922310775314124
-119.863707012740720661485382442
-121.145007712742743144960313558
-122.436973397334448524541998936
-123.739840463826088240218247546
-125.053854994751844700649147595
-126.379273340928890942119415
-127.716362751767646302869724708
-129.065402057683362251763669298
-130.426682410066160095576920913
-131.800508084963826977284534037
-133.187197357434667373151859306
-134.58708345445521289268511318
-136.00051559534212018943259945
-137.427860129896314703373403588
-138.869501785933320817677741488
-140.325845039566879239994878115
-141.79731562361245336537076885
-143.284362191833338601312000822
-144.787458159539203594378156453
-146.30710374435729041228067734
-147.843828234945254267875837702
-149.398192520146017037194040369
-150.970791916781004926044651359
-152.562259341169619308783870957
-154.173268877844586106534673735
-155.804539809184009144645002733
-157.45684118229238244015622461
-159.130997005074977050148716274
-160.827892182905367796017203192
-162.548479331702057533239252381
-164.293786634103516597038739685
-166.064926944784365618706632966
-167.863108401552245133672343617
-169.689646864522382144382197238
-171.545980591721723592940458618
-173.433687673485018428654342356
-175.354506900826769783124349184
-177.310362950434877024028348632
-179.303397054501272094232310191
-181.336004722707191124197803606
-183.410882650864982348983731809
-185.53108777184184034772262144
-187.700112617913817187725022182
-189.921982999055539796543265065
-192.201386850821780231695914932
-194.543847661581437071458690963
-196.955963427151520634670228048
-199.445745057059500674968160479
-202.023111559392267504932647084
-204.700643959656592001769320737
-207.494791012771782090001379517
-210.427922312022717126895196049
-213.532127417724980214646549186
-216.857112426490519166009433855
-220.489788465751590026258285752
-224.620910838660433519894669803
-230.260234886058783852952442076


==> anc/C2qNS/C2qNS3220.dat <==
# C2qNS3220
3.16049382716049382716049382716
3.16053210600040578448366392629
3.16053502069014076063170807134
3.16053815626492112319738627217
3.1605415293728868571870207092
3.16054515790898276529483612321
3.16054906110763486612006318135
3.16055325964225397446068474208
3.16055777573206395368756266246
3.16056263325678789811925723138
3.1605678578797637998378079178
3.16057347718010225446213699118
3.16057952079454265075462939643
3.16058602056971126884128017605
3.16059301072553499388929876384
3.16060052803061816313242171141
3.16060861199044764611467552794
3.16061730504935286898837881151
3.16062665280721340883340531218
3.16063670425197729667053560678
3.16064751200912859092018610969
3.16065913260932344993108749278
3.16067162677550019822806782906
3.16068505973086112498549699435
3.16069950152922237840597184864
3.16071502740933375602369491412
3.16073171817488289634219662527
3.16074966060201883933903831574
3.16076894787635866158378957216
3.16078968006157845904661144084
3.16081196460183693593711240095
3.16083591686043688795989906276
3.16086166069729761049186586061
3.16088932908799042664717591892
3.16091906478728087296608876492
3.16095102104032540609812542587
3.16098536234488865857402630398
3.16102226526818018676068728472
3.16106191932215828902993633055
3.16110452790141385894003025957
3.16115030928803047497927515054
3.16119949772811918387538805793
3.16125234458504895255360443121
3.16130911957473786863103512905
3.16137011208873727050370552755
3.16143563261123258657793827806
3.1615060142365023575539628109
3.1615816142938224087626567309
3.16166281608727724594737123238
3.16175003075844740180486968163
3.1618436992804817246610765754
3.16194429459263967534991259281
3.16205232388500293246995493731
3.16216833104371050821155708484
3.16229289926776982765389527098
3.162426653869240690739443563
3.16257026526938278640194662578
3.16272445220420374932163348887
3.16288998515374716551811521406
3.1630676900104222256721687914
3.1632584520027029584559320323
3.16346321989161952167099204026
3.16368301045863159494711169781
3.16391891330471958208181802993
3.16417209598185857817974775005
3.16444380947945881878518621818
3.16473539408987103184855168132
3.16504828567867273232108227976
3.16538402238717961353300435848
3.16574425179647305288763566524
3.16613073858420936480950865268
3.16654537270758863964112670006
3.16699017814812157421489539289
3.16746732225625344189539294889
3.16797912573649824852924115021
3.16852807331651746689947440411
3.16911682514656229687798720394
3.16974822897890357442900766597
3.17042533318031852120367689206
3.17115140063440985110874610121
3.17192992359452405140684879515
3.17276463955233831107375911877
3.17365954819182895219496479284
3.1746189295033510853732485187
3.17564736313798612592063462702
3.17674974908819164669828089854
3.17793132978716253548440728666
3.17919771372623477927326775322
3.18055490069719080578439684239
3.182009308774522534350938116
3.18356780316164734015587087386
3.18523772703483408137934152962
3.18702693452927220139712159023
3.18894382602340892212146556995
3.19099738589050250072306962478
3.19319722290042236951146145589
3.19555361347021449782869310146
3.19807754797900502401068913721
3.20078078038161945856816218395
3.20367588137605305588386111463
3.20677629540286947252771168855
3.21009640177998621609995895905
3.25190293881727345539953900417
3.29095976632787959356422578972
3.32831835664349369274517230868
3.36447044306941129682703300624
3.39970138906666875384044862858
3.43419702627564170035778862337
3.46808753989415370817900580579
3.50146888128253784776120367362
3.53441446854986518680752208452
3.56698211986617059061834055363
3.59921842106135160160066717035
3.63116161214070474531627172025
3.66284357019604568505013432722
3.69429121572123877717310430029
3.72552753705328677486125332734
3.75657235384296219740956733252
3.7874428973319577101140474922
3.81815425901422554688271820581
3.84871974279957726953590489487
3.87915114515011222680036158733
3.90945898059301990561154484842
3.9396526652147017119911922334
3.96974066741594720709891766611
3.99973063286122784333316014025
4.02962948887153538026979922889
4.05944353228403131424362358863
4.08917850389650189288107478912
4.11883965193783836677356960809
4.14843178649395588487551603069
4.17795932642738459832501521933
4.20742634002683122734723951161
4.23683658038782303582994175579
4.26619351634079083906097660565
4.29550035959665507542181887362
4.32476008866328029849912503633
4.353975469992423140049670262
4.38314907674100725052298059882
4.41228330546890172644406336532
4.44138039104492980253762129611
4.47044241999132861450254635715
4.49947134246255593783176042846
4.52846898302581407398034690014
4.55743705038684421224329973014
4.58637714618457126276598777559
4.61529077296135851963561239333
4.64417934140140910700119998472
4.67304417691777964650054244398
4.70188652565818826558459761092
4.73070755999100848780529451367
4.75950838352530094050816046126
4.78829003571224749460731025926
4.81705349606975345609438645587
4.84579968806713692378703440065
4.87452948270261744904160912208
4.90324370180265439607787296579
4.93194312106898993639402127775
4.96062847289645605238921665138
4.98930044898215332091252605721
5.01795970274445427576028317954
5.04660685156838566770283436924
5.07524247889226780182607529673
5.10386713614900620146923732471
5.13248134457411620483006312883
5.16108559689139337112349320211
5.18968035888610338124331839043
5.21826607087463862429450479138
5.24684314907876118244352398259
5.27541198691181161352880123384
5.30397295618359950122738620193
5.33252640823009625376788186405
5.3610726749735152909269532074
5.38961206991788275990335885541
5.41814488908476730917976796224
5.44667141189344500588666460442
5.47519190198942062228410774957
5.50370660802490520755152384024
5.53221576439455854745384329092
5.56071959192954065842192585647
5.58921829855267608902575439922
5.61771207989731605274797784568
5.64620111989228411089022612557
5.67468559131510932608717549737
5.70316565631558479151597969788
5.73164146691153767249851834602
5.76011316545855800521632162301
5.78858088509530625700492129843
5.81704475016590296837432442789
5.8455048766207966867695445328
5.87396137239740798544498611073
5.90241433778175684664735671193
5.93086386575219736521975650967
5.9593100423063069562722817611
5.98775294677190645137652902522
6.01619265210312212082606312454
6.0446292251623402941648319076
6.07306272698884944171165849237
6.10149321305491294077065829245
6.12992073350996793228779215321
6.1583453334136013599647770607
6.18676705295791318645215868412
6.21518592767983863857061216882
6.24360198866396590748006054228
6.27201526273635280349967770937
6.30042577264981524121411990657
6.32883353726113192822801454125
6.35723857170058308574613427831
6.38564088753421629051589312792
6.41404049291920945785349632572
6.44243739275267945839587891386
6.47083158881426476134091150796
6.49922307990279171830654913259
6.5276118619673165473173863772
6.55599792823281865650426083813
6.5843812693208055797885507746
6.61276187336507540660707315155
6.64113972612286910510738774039
6.66951481108163249917733391354
6.69788710956159580514300519158
6.72625660081436750952919663237
6.75462326211772892466664483471
6.78298706886680594772701446618
6.81134799466178532805968866736
6.83970601139233407780682320538
6.86806108931887250495514237084
6.89641319715084367223090156456
6.92476230212211485804057863267
6.95310837006363978778173114364
6.98145136547350398818578659574
7.0097912515844695687419731882
7.0381279904291300293159176013
7.06646154290278031009674574111
7.09479186882410221878637206625
7.12311892699376057169490302148
7.15144267525100085263751769913
7.17976307052833490995315512757
7.20808006890439716240736476627
7.23639362565504995505256619341
7.26470369530281308310259164095
7.29301023166468907322065441149
7.32131318789845256582429289552
7.34961251654746906833916331995
7.37790816958410543775123632991
7.40620009845179169193276322838
7.43448825410579113427700610687
7.46277258705273329695996473073
7.49105304738896185696855719534
7.51932958483774744869637934771
7.5476021487854131806670934933
7.57587068831641865548308416248
7.60413515224744638547539426268
7.63239548916053268623878316753
7.66065164743528341095324191071
7.68890357528021325537637237746
7.71715122076324581189783488452
7.74539453184141007685404704629
7.77363345638976771431335599027
7.80186794222960404795598487133
7.83009793715591448690394711987
7.85832338896421688803319037466
7.8865442454767192132528380053
7.91476045456787075248127604489
7.94297196418932414877835856287
7.9711787223943344786642584528
7.99938067736162070558010316478
8.02757777741871393538021798669
8.05576997106481605748353263451
8.08395720699319155177352578744
8.11213943411311447756342629095
8.14031660157139193509096947808
8.16848865877348460033615328724
8.19665555540424427882790074259
8.2248172414482878019776952576
8.25297366721002599889573157703
8.28112478333336591623773681381
8.30927054082110392710768308477
8.33741089105402686618757192082
8.36554578580973785093578089001
8.39367517728122299681278949736
8.42179901809517480704375049536
8.44991726133008761345796700532
8.47802986053414006355971361461
8.50613676974287928934116296417
8.53423794349672105465623863276
8.56233333685827985949291764748
8.59042290542954268051653757031
8.61850660536889974715831260288
8.64658439340804549068439969726
8.67465622686876255953505073081
8.70272206367960156724317234927
8.73078186239246902893687058642
8.75883558219913574834701890794
8.78688318294767773895877337801
8.81492462515886160007870086595
8.84295987004248612078227493251
8.87098887951369175163641369734
8.89901161620924946546499910532
8.92702804350384042397759877356
8.95503812552633777657695254303
8.98304182717610184089089939481
9.0110391141392998513580724295
9.03902995290526141237915974637
9.06701431078288075599814920274
9.09499215591707688069774362119
9.12296345730532263760240329669
9.15092818481425383312871383699
9.17888630919636943287840762182
9.20683780210683398033165792886
9.23478263612039338568931593576
9.26272078474841529507954670555
9.29065222245606531835880671148
9.31857692467963047499643828151
9.34649486784400131215892220175
9.37440602938032425725239029318
9.40231038774383588901490067695
9.43020792243189094697443451526
9.45809861400219604893303203556
9.48598244409126125035827271476
9.51385939543308175844534978843
9.54172945187806230747064210221
9.56959259841219691123561910018
9.59744882117651693327412016759
9.62529810748682065647493571687
9.65314044585369779129720512939
9.68097582600286263630537412469
9.70880423889580989683659450289
9.73662567675080747778764728913
9.76444013306424089536140480592
9.79224760263232430077652589949
9.82004808157319347709377430348
9.84784156734939655916868615972
9.87562805879079863707150660387
9.90340755611791683593959171161
9.93118006096570292101565516234
9.95894557640779095650353646327
9.98670410698122805182615935586
10.0144556587117067599441940744
10.0422002391393182506998141153
10.0699378573448459688677360483
10.097668523976620102978007222
10.1253922512779538383512325939
10.1531090531151830475680473124
10.1808189450063317852779363949
10.2085219441504267034268576048
10.2362180694574842893346305444
10.2639073415791956543710492446
10.2915897829403344671632093243
10.3192654177709145343313334355
10.3469342721391244858362801595
10.3745963739850680234009159274
10.4022517531553392415525034956
10.4299004414384636341864730161
10.4575424726012365578974166133
10.4851778824259921395523696557
10.5128067087488368927721129705
10.5404289914988836494072190446
10.5680447727385228212257679052
10.5956540967047694875695538729
10.6232570098517263606237536841
10.650853560894204315374605473
10.6784438008525438907665241626
10.7060277830986829767723032099
10.7336055634035178041289125781
10.7611771999856063547741692255
10.7887427535612654173140772368
10.8163022873961147293119371699
10.8438558673581239833894057547
10.8714035619722209340846927905
10.898945442476521434623084442
10.9264815828802449652366021784
10.954012060023382095996738056
10.9815369536381833664711322253
11.0090563464125422717032735911
11.0365703240553484295634046849
11.0640789753638905797018228154
11.0915823922933928412393525793
11.1190806700287716479197655933
11.1465739070587049996417876274
11.1740622052521101330289651935
11.2015456699371304370423654488
11.2290244099827374398582858305
11.2564985378830589888927180476
11.2839681698445503569462971164
11.3114334258761309554972794838
11.3388944298824156443871657477
11.3663513097601763205427232225
11.3938041974981765739549491127
11.4212532292805297460371993311
11.448698545593738745202310783
11.476140291337584501077985094
11.5035786159400390090540480785
11.531013673476388570700365081
11.5584456227927631162106792141
11.585874627634278449251251742
11.613300856778009933237994026
11.6407244841710285963030327094
11.6681456890737439299887479703
11.6955646562088118592115761133
11.722981575915881539210249682
11.7503966443124708662980403563
11.7778100634612779574961709967
11.8052220415442544514145913676
11.8326327930437864093855960481
11.8600425389313499614744868206
11.8874515068640317664991665723
11.9148599313893289698593760478
11.9422680541586697916500877165
11.9696761241501243179798879136
11.9970843979008056738389702571
12.0244931397494947166017672275
12.0519026220900569146837563009
12.0793131256362583965560277536
12.1067249396986295253952706788
12.1341383624740690545479635756
12.1615537013489302585077863587
12.1889712732163827558459760956
12.2163914048089004238130480379
12.2438144330467872696053823761
12.2712407054037198371793377717
12.2986705802903572094759764734
12.3261044274571484908119988407
12.3535426284175534655488540891
12.3809855768929856436843415053
12.4084336792808889222258183551
12.4358873551474705084310610943
12.4633470377467345700417024955
12.4908131745675944232824874072
12.5182862279109872051699192318
12.5457666754990753240661880197
12.5732550111187951431752822653
12.600751745302207133559842037
12.6282574060463151798833720784
12.6557725395752581476483242222
12.6832977111480368503725633041
12.710833505915227172197252565
12.7383805298284487023422398652
12.7659394106067116969289363011
12.7935107987641579289741992981
12.8210953687041480898554170458
12.848693819885135684788861968
12.8763068780643115136894608268
12.9039352966256115614266325303
12.9315798579993633497827410004
12.9592413751816118469843217192
12.9869206933620278684676643199
13.0146186916702734747098964206
13.0423362850517964432427534357
13.0700744262852684905590581073
13.0978341081552918689268130797
13.1256163657956025282997293908
13.1534222792198262103426347402
13.1812529760589333225980231743
13.2091096345269328029430903437
13.2369934866390963549490874463
13.2649058217101745077725979335
13.2928479901637294521699131892
13.3208214076879563046902962953
13.348827559778302938682665973
13.3768680067129606649177304929
13.4049443890140446912402401835
13.4330584334552115087270249632
13.461211959685812732711361926
13.489406887552761577587706962
13.5176452452144622500278280152
13.5459291781568906952783854521
13.5742609592408040403551668091
13.6026429999318379668996868555
13.6310778628928710342883270389
13.6595682761517037198802790972
13.6881171490983808422768579625
13.7167275906174119990949120133
13.7454029297233805932673719122
13.7741467391475010134339622891
13.8029628624222853285984699532
13.8318554451379455028235529552
13.8608289712060987067377049485
13.8898883051756141199366218507
13.9190387419185422516326812005
13.9482860653642754550032045894
13.9776366184406799289406306973
14.0070973870302213772949991292
14.0366761016383538408369067881
14.0663813617077164866267383092
14.0962227892589931614675112964
14.1262112210543753546138646231
14.1563589521741185567679755763
14.1866800494487946710296196155
14.217190761750632040951391685
14.2479100677388035546655025942
14.2788604239689537074372915658
14.31006881437412014865928632
14.3415682702203285385800398331
14.3734001582350197279864214483
14.4056177942998522492643325595
14.438292510516908965039022568
14.4715247006144677133466313047
14.5054663384506087677896530575
14.5403755021242833271810623443
14.5767956729530172461046673075
14.6172839506172839506172839506


==> anc/C2qNS/C2qNS3300.dat <==
# C2qNS3300
150.763656543662066904504803554
150.763690971147048376457478682
150.763692997094759515115451169
150.763695147400392683841500183
150.763697430727679083241238216
150.763699856476605060287055986
150.763702434858042587490614562
150.763705176976639403230051996
150.763708094922899003164670833
150.76371120187548382260000115
150.763714512214889241669085281
150.763718041649762649464434751
150.76372180735728200955912529
150.763725828139163598934300789
150.76373012459504041093466889
150.763734719315142845063335079
150.763739637094423651242412133
150.763744905170501744296460533
150.763750553488056757010572407
150.763756614992590589376487427
150.763763125956786523371315645
150.763770126343043770890179384
150.763777660206148976616992736
150.763785776140469911789434454
150.763794527776524440167749691
150.763803974332294287536306041
150.763814181225223115063458568
150.76382522075146728201333514
150.763837172839661410617121707
150.763850125887225940195331748
150.763864177688087417142858972
150.763879436461612143349219164
150.763896021993578586970776165
150.76391406690114306342567587
150.763933718034996943299033732
150.763955138033283348246623832
150.763978507043349345815745353
150.764004024629069616760424165
150.764031911883304295647439452
150.764062413767063429147639231
150.764095801699161033648870307
150.764132376422572503070565329
150.764172471176381365080161494
150.764216455205138321418864903
150.764264737640682484635018758
150.764317771795019408801912185
150.764376059906743093918964796
150.764440158387762541869938311
150.764510683621783534181859256
150.764588318371142169411745469
150.764673818854230885311275005
150.764768022561946483893437335
150.764871856888373399015709171
150.764986348658348769496364872
150.765112634642698161734927287
150.76525197316084641197450622
150.765405756880266816870948662
150.765575526932909363019162068
150.765762988480426606913368431
150.765970027872782550736491855
150.766198731558780786100986733
150.766451406922286138226430997
150.766730605234549779831635137
150.767039146931200383193521681
150.767380149442261204925215138
150.767757057825132116313520337
150.768173678473983168093042029
150.768634216204598943987229459
150.769143315041557628458860547
150.769706103064902846575333563
150.770328241706358094698997298
150.77101597992084191390550718
150.771776213697776517058355073
150.772616551418663494894251424
150.773545385612857665249348271
150.77457197171264361643503552
150.775706514461856925096387321
150.776960262689648321323794439
150.778345613222824401816222884
150.77987622477677599359316177
150.78156714273658815764889169
150.783434935816773772031840417
150.785497845670437344256575593
150.787775950606795457913902718
150.790291344670073346301178788
150.793068333433053875830383155
150.796133647965128680799145882
150.799516678547695593204999901
150.803249729829204055801679741
150.807368299238035218473078109
150.811911380603583763639997719
150.81692179507413380453194171
150.822446551563997351298060419
150.828537239111343334157929497
150.835250453681412562941315776
150.842648262106365849295752564
150.85079870601153102292162935
150.859776348736634010778706821
150.869662868417644095406348292
150.880547700547577699533303736
150.892528733479869809798594349
150.90571306047196239916542191
151.097395998008149540934571996
151.308913253942577356526375009
151.532431512467449208110744323
151.764070441378342391713047856
152.001501310974859608357168873
152.243173623443516364089786534
152.487984318940519603087883265
152.735111510353768879112923273
152.983921497283650545690053069
153.233912619037467600078179381
153.484679327257161404088574453
153.735888125421149408810700226
153.987260851949118326045384857
154.238562707617100975762905288
154.489593459424944426603313951
154.74018083622981267377951725
154.990175476194922209461199811
155.239446997749247148014561023
155.487880899997053388331049532
155.735376086115563456465386334
155.981842861886102418987081555
156.227201301591374115004470544
156.471379901478299824487430513
156.714314460846179204222134085
156.955947145151558942220230372
157.19622569601493109024565531
157.435102760800770507772891238
157.672535320290711713355193303
157.908484197411719616424266557
158.142913633390094135343713318
158.375790920343459605132924081
158.607086081387650051717714649
158.83677159096285678071185844
159.064822129376106665882778061
159.291214366591379469282468319
159.51592677113174336086257756
159.738939440633196364231837945
159.96023395114060771348665835
160.179793222687787361728743759
160.397601399076075199516930629
160.613643740074398353889109643
160.827906524520652308652767012
161.040376963019136124093755397
161.251043119109265741520723177
161.459893837933025169576150388
161.666918681557518836144509352
161.872107870218542051065772577
162.075452228844525956379067238
162.27694313830017947115266059
162.476572490857808646217683022
162.674332649463426000116410619
162.870216410415842222219887377
163.064216969121182762394429562
163.256327888623710633665383205
163.446543070647315450583030993
163.634856728911261258897595431
163.821263364509372870815708896
164.005757743164289373893540154
164.188334874188153676092823169
164.368989990998503087615668839
164.547718533053488621362447411
164.724516129084145164633429293
164.899378581513488049323112522
165.072301851962918786921533061
165.243282047755951610173883894
165.412315409337767694945667065
165.579398298536690646803297629
165.744527187600463449059869667
165.907698648946287736181027052
166.068909345569042913105550539
166.228156022057006733681259501
166.385435496168812903943423591
166.540744650929359733611586929
166.694080427205974746839368141
166.845439816729385587891187118
166.994819855526984579335283128
167.14221761773853558369872124
167.287630209786886239288140197
167.431054764878441710367548759
167.572488437810150422953971298
167.711928400061567913286476058
167.84937183515221972478276692
167.984815934245994116303612049
168.118257891985674328225917981
168.249694902541980910081988836
168.379124155862648418608888892
168.506542834108117735662213838
168.631948108261394369142971671
168.755337134900512493716095804
168.876707053122861442513164651
168.99605498161138242299488215
169.113378015833334293267802509
169.228673225362963610948580217
169.341937651320000647451428728
169.453168303916443974844993837
169.562362160104595493911972211
169.669516161319768923106091044
169.774627211311521018203265753
169.877692174057649052319525563
169.978707871755562997972444355
170.077671082885978817983316812
170.174578540344192473938041248
170.269426929634484687486220851
170.362212887123475952119653614
170.452932998348501442839229598
170.541583796377307815672934455
170.628161760215589805229736247
170.712663313259085275061316415
170.795084821787134104117533075
170.87542259349478005737803275
170.953672876060656555901958582
171.029831855748047916904748801
171.103895656036657990898636601
171.175860336282748926817226861
171.245721890405434733221022102
171.313476245597028004757127986
171.379119261055444228219885736
171.442646726736767005979537446
171.504054362126169828266795655
171.563337815025476143362186284
171.620492660355719834416680554
171.675514398973143199388805595
171.728398456497139502757429135
171.779140182148712453401954005
171.827734847598085866504461899
171.874177645820153569743120039
171.91846368995651257552685566
171.960588012182871902254195367
172.000545562580675411356110143
172.038331208011819839501222264
172.073939730995389037884346921
172.107365828585362460023301517
172.138604111248290330016268473
172.167649101739959826829121088
172.194495233980106177856829006
172.219136851924249897426650614
172.241568208431766654251736878
172.261783464129319518438872101
172.279776686268804727642968069
172.295541847578981719868289924
172.309072825109976096686763184
172.320363399069860488132777595
172.329407251652533065959967945
172.336197965856126766304418907
172.340729024291194201745641932
172.342993807977923826956486146
172.342985595131652227583414411
172.34069755993594548032609195
172.336122771302529430786572461
172.32925419161735449935305808
172.320084675472085289876800545
172.308606968380308887621112976
172.294813705477758311265757975
172.278697410205849172639146342
172.260250492977828216138339323
172.239465249826832085937472531
172.216333861035153424458386934
172.190848389744009260078301383
172.163000780543103613139810804
172.132782858039272352234654109
172.100186325403493580540409524
172.065202762895541235729685091
172.027823626365553155698266592
171.988040245731777603217933604
171.945843823433754160911190782
171.901225432860176007177931705
171.854176016750670865644300372
171.804686385570727385417242895
171.752747215858982355315148552
171.698349048546071979071646975
171.64148228724423743543219169
171.582137196506861110647074098
171.520303900057095213099195964
171.455972378984728951112451131
171.389132469910424064226500168
171.319773863116431232692777989
171.247886100642881735373719324
171.17345857434872966676418981
171.096480523936400042061589117
171.016941034939177196040075582
170.934829036670345996253383592
170.85013330013307552145842166
170.762842435890010978085142814
170.672944891891514715315762785
170.580428951261471225347716314
170.485282730039543950354262168
170.387494174878743530313349489
170.287051060697137783117294492
170.183940988282503175089650322
170.078151381848685779060999616
169.969669486542406689213801812
169.858482365899212525524770495
169.744576899247235972061408584
169.627939779057394206511773608
169.508557508238614544567741699
169.386416397376636591005238289
169.261502561914898605704104615
169.133801919275972600834988547
169.003300185921967825513141311
168.869982874352275703843548546
168.733835290036980905745660511
168.594842528284212978211428841
168.45298947103966077519763663
168.30826078361641772101379014
168.160640911353269644844868973
168.01011407619947844893400023
167.856664273224054131718916568
167.700275267047444587216182082
167.540930588193507045874608493
167.378613529359556907778503229
167.213307141602218939131417436
167.044994230436732244635923622
166.873657351847283973247491073
166.699278808205867238358525432
166.521840644097076104972126913
166.341324642046164578393640808
166.157712318147607176906591967
165.970984917591305732891665097
165.781123410083490383144050563
165.588108485159262111727249445
165.391920547383619520817729627
165.192539711437703540663821681
164.989945797086880353269260528
164.784118324027164689668990216
164.575036506606362650735986613
164.362679248416185067844406637
164.147025136751448921700589595
163.928052436932345221587211829
163.705739086485606745792432216
163.480062689180257875240722899
163.25100050891347111903998409
163.018529463441890519225034631
162.782626117953610601513257385
162.543266678475820560126022008
162.30042698511293655890021818
162.05408250510985000853943915
161.804208325734716029455788593
161.550779146975493596372738274
161.293769274044226624982807408
161.033152609682823016331758523
160.76890264626384590695862161
160.500992457679577537947581339
160.229394691012350677858187976
159.954081557978864802956086244
159.675024826140913607047954476
159.392195809874646197740929816
159.105565361090165810171951225
158.815103859692936263370438577
158.520781203778116881766487565
158.222566799548580338247625122
157.920429550946983925481619849
157.614337848991862151698056037
157.304259560807286247479003531
156.990162018335193057679662544
156.672012006719020703860677089
156.349775752346800089157925068
156.023418910541338450771539021
155.69290655288459233072532688
155.358203154162761026606892359
155.019272578918036195201120769
154.676078067592317101770525257
154.328582222247542210830542121
153.97674699184659445289182016
153.62053365707800749657571466
153.259902814706931486126645317
152.894814361434006597871151449
152.525227477242938889043803844
152.151100608216672545631872963
151.772391448801102879377381454
151.389056923494272169702974343
151.001053167937932364802264428
150.608335509387241179395174479
150.210858446533177428734556928
149.808575628651013414673482612
149.401439834046862423853621283
148.98940294777292317808659263
148.572415938580565307361818786
148.150428835078835128616870868
147.723390701064303325664170647
147.291249609986419204746502815
146.853952618510673224932963814
146.411445739139893121261245157
145.96367391185190122278810311
145.510580974709532961858606363
145.052109633396649836498963658
144.588201429631264242708467475
144.118796708404217844713241944
143.643834583989007821745987559
143.163252904665323777022986876
142.676988216095628620987639271
142.184975723290674496105190619
141.687149251096173682254999006
141.183441203128926916022946608
140.673782519086528665485244488
140.158102630350299954780077695
139.63632941379632183660807989
139.108389143724332068712261921
138.574206441808777261624586987
138.03370422497045360315182442
137.486803651060889431413571634
136.93342406224488767690517667
136.373482925959417526228256885
135.806895773319280982858588743
135.233576134831635745635902723
134.653435473272481024913540992
134.066383113568552723916677913
133.472326169517668572849195357
132.871169467169346051047714615
132.262815464675413323072079877
131.647164168407265567731123462
131.024113045122297329144993918
130.393556929946767957586824625
129.755387929925823602954906918
129.109495322873485798543920923
128.455765451235990724322691062
127.794081610660777572698592103
127.124323932940515593829854302
126.446369262976645624703791613
125.76009102937979087773829343
125.065359108294837953662943755
124.362039680006250737965038058
123.649995077843975728792092741
122.929083628871812606052553084
122.199159485798005671814703209
121.460072449501664209902029537
120.711667781517997790237246367
119.953786005769755129301219489
119.186262698771117547856853721
118.408928267462982623160104995
117.6216077137643590444233457
116.824120384842662807796399705
116.016279708015130383804328925
115.197892909093292072930728535
114.368760712871277654145046868
113.528677024335286428648341586
112.677428589034278328480706922
111.814794630899037322391665624
110.940546465626162893111199651
110.054447087552890167072908325
109.156250727735192444083991329
108.245702380702224869955304287
107.322537297091169207506290805
106.386480439063693348431961231
105.437245895063606687158560504
104.474536250089111619849932071
103.49804190721558157691512166
102.507440355608130178820946065
101.502395379698072935853281026
100.482556203552748506260023276
99.4475565637310742881756729987
98.3970137030722439695067193015
97.3305272768937700244392953321
96.2476781619556865322931547357
95.1480271572538364451801107035
94.031113564205087776283633732
92.8964536320427661720782392256
91.7435388522051015439177639545
90.5718340831164640264951461536
89.3807754839613482317213630961
88.1697682327493116765610930463
86.9381840000602159055602849014
85.6853581452126037278529744437
84.4105865960509526915033833519
83.1131223668954375014385787812
81.7921716611826907789449941539
80.4468894956202255553813791432
79.0763747708619290760143935618
77.6796646992485358771128047982
76.2557284823469143542326121068
74.8034601089533973435873533354
73.3216701166986545876597874577
71.8090761258105257156635866661
70.2642919098204874920490511473
68.6858147121482011950782984875
67.0720104456140589812932560495
65.4210963185460475909347029323
63.7311203086152863814253957887
61.9999367430094439173292011604
60.225177025442387668380837871
58.4042142540394500194638660277
56.5341200655459912491653516725
54.6116114695215473723355231052
52.6329846224798448849226504415
50.5940313122510656423134317966
48.489932176830967034330305735
46.3151180371942449930123628372
44.0630866112083828899198533505
41.7261552884790266718224041798
39.2951197272971318838999129157
36.7587692037857676103999920538
34.1031756116443894944502495085
31.3106079699214576027755090641
28.3577912037376643241186982467
25.2129312826666175856014202699
21.8301898008252634482380026087
18.1381493680574814222078676875
14.0110494001318454711401411106
9.17023482931713552258570844946
2.10462847796917562575949115893


==> anc/C2qNS/C2qNS3310.dat <==
# C2qNS3310
1.18518518518518518518518518519
1.18521911841572876561230215686
1.18522167945392325872638922909
1.18522443259698774444103011771
1.18522739215100555260700376802
1.18523057347828643244298334139
1.18523399307453712103504497571
1.18523766865159782539313892685
1.18524161922613956528035705048
1.18524586521474476321994152201
1.18525042853582276070186713502
1.18525533271884320608201882485
1.18526060302140362782144192701
1.18526626655468311220155495787
1.18527235241787199138637639073
1.18527889184220796832204020754
1.18528591834529232131445032511
1.1852934678964059147746952031
1.18530157909359387539005464107
1.18531029335334016750309204851
1.18531965511370912180447005832
1.18532971205189045363245142785
1.18534051531714767996260401915
1.18535211978023734966003352288
1.18536458430043839592210671306
1.18537797201140747405924442878
1.18539235062715764846572720965
1.18540779276954454290422707241
1.18542437631873638849654642057
1.18544218478824263279130735318
1.18546130772618026895424808965
1.18548184114456818481333509813
1.18550388797855801695311164059
1.18552755857763564770061973832
1.18555297123096104901679576918
1.18558025272915612864576440195
1.18560953896500106881429443567
1.18564097557565989314891631306
1.18567471862922621027182105541
1.18571093535856085179076032139
1.18574980494558507130937466029
1.18579151935939675931293047698
1.18583628425179345501036943054
1.18588431991401554097921942116
1.18593586229876667534498093299
1.185991164111827083409684271
1.18605049597784968291436534936
1.18611414768522009841206262816
1.18618242951517043676865318487
1.18625567366066432197623999872
1.18633423574091827247550996573
1.18641849641779327975452694075
1.18650886312068173612108294106
1.18660577188693008662081140599
1.18670968932527828250538291553
1.18682111471026495530469516361
1.18694058221604401723737671801
1.18706866329858609109558648636
1.18720596923579892716873294572
1.18735315383569712715533436766
1.18751091632338564870966160693
1.18768000441829655727469075018
1.18786121761383747411498770178
1.18805541067237663612157928399
1.18826349734930732442773096289
1.18848645436080797884060736018
1.18872532561084845768957949946
1.1889812266939930902208432989
1.18925534969162355153665025425
1.18954896828035611078683329654
1.18986344317266631665196299865
1.19020022791106859599671814248
1.19056087503863866916039655812
1.19094704267022464215679065755
1.19136050149038124489868623262
1.19180314220589592314737131271
1.19227698348277247546119764859
1.19278418039971723292865517808
1.19332703345255682334427747757
1.19390799814663102293704926877
1.19452969521707851653576079597
1.19519492152010132349302777312
1.19590666164179393521410590963
1.19666810027500029658872097919
1.19748263541896665432305067336
1.19835389246134952625655296109
1.19928573920748279021396340618
1.20028230192778322179409139162
1.20134798250086814084315596007
1.20248747673747354973822030514
1.2037057939787125037296203198
1.20500827807173465486711690553
1.2064006298365915476999743897
1.20788893115025302556199514559
1.20947967078745795962410431247
1.21117977217364610314220787016
1.21299662322286857823288312663
1.21493810845361091192722018881
1.21701264359822553578654453943
1.21922921294754916156773122681
1.22159740970171785251730834457
1.22412747963169411446910559561
1.25560088300300067979976016225
1.28460707087819506825393024677
1.31217437326515073609031648659
1.3387787127867291678362592361
1.36469350120040500547207102854
1.3900950114851190639315928479
1.41510550035306864203984698678
1.43981417214540083222924113004
1.46428859292420246451918084105
1.48858142968687428786888776969
1.51273468040571127644597835173
1.53678245953383524235234479917
1.56075290458623320649651534822
1.58466952339086328134746869457
1.60855217190524553166668808874
1.63241778025129339219861177806
1.65628090248997083916371397292
1.68015414010907881402248123913
1.70404847317579798222438282944
1.72797352276010212260921695527
1.75193776138098962808118580567
1.77594868358185022427447353743
1.80001294552792605842449499952
1.82413648025522552020140975378
1.84832459357918250571063735672
1.8725820444929280785858243477
1.89691311301661442414525553755
1.92132165781120062855202046378
1.94581116538095036054332045535
1.97038479231571694179889253011
1.99504540173659177933586317469
2.01979559488497044811680477216
2.04463773861982953159275201479
2.06957398944949483071983646256
2.09460631461389895363505217733
2.11973651064490875476176180337
2.14496621976095204620272774273
2.17029694439424001674024258909
2.19573006010157072355923656766
2.2212668270708507943745767958
2.24690840040340809320741057992
2.27265583932557312141199662911
2.29851011546084576503833379678
2.32447212027541585660565001677
2.35054267179421659768456520885
2.37672252067153478168930006323
2.40301235568905848223293022472
2.42941280874476938194999731824
2.45592445938800497402351511638
2.48254783894909812655005950132
2.50928343430606139192739743544
2.53613169132566723746905200067
2.56309301801185589231247310952
2.59016778739057414159054136117
2.61735634015682313612687084708
2.64465898710679751426194587308
2.67207601137547008230463479485
2.69960767049776397060533448229
2.72725419830951365992454911754
2.75501580670271036266373670453
2.78289268724802435018533707737
2.81088501269627002709999046377
2.83899293836930587849383585582
2.86721660344982117145172392818
2.89555613217853757833497867716
2.9240116349665321626576683954
2.95258320942965588382892370203
2.98127094135136808824820768742
3.01007490557972296322901379528
3.0389951668637204763919965817
3.06803178063376480572951364926
3.09718479373055149346639427293
3.12645424508632512174931629341
3.15584016636210747647423825073
3.18534258254418778654419716747
3.2149615125028880535257781604
3.24469696951636451275482020666
3.27454896176197806354469844971
3.30451749277755957658593141956
3.33460256189470812308611578432
3.36480416464608941728925079105
3.39512229314854638726516999538
3.42555693646369224749606241439
3.45610808093752737012033434356
3.48677571052050341863702682708
3.51755980706935052912209231359
3.548460350631884826518787488
3.57947731971592337701665332365
3.61061069154335102249199112795
3.64186044229030772054092414929
3.67322654731439539633624734319
3.7047089813697393364008292217
3.73630771881068031190185054164
3.76802273378481945301872055089
3.79985400041608799396847774171
3.83180149297846799808650788824
3.86386518606094771746735320681
3.89604505472425603763072628426
3.92834107464988422877140023048
3.96075322228186972142131873117
3.99328147496178561897738544481
4.02592581105735094650814657973
4.05868621008505002724508073612
4.09156265282712470475105002035
4.12455512144328023470853166765
4.15766359957742441407973613472
4.19088807245973976795919222965
4.22422852700437025788417729958
4.25768495190298690196177789565
4.29125733771448080838690892099
4.32494567695101732958139761016
4.3587499641606712616726901003
4.39267019600685016762544069859
4.42670637134470092257046985521
4.46085849129468340296726136833
4.49512655931348480859779204054
4.52951058126243836415710549427
4.56401056547360104582736112461
4.59862652281363647208102085452
4.63335846674564114503550445109
4.66820641338904479024423681615
4.70317038157770858313426921886
4.7382503929163385364201388962
4.77344647183532522429319406451
4.80875864564411530787582342912
4.84418694458321497633547683713
4.87973140187492040511901213136
4.9153920537728656347308777377
4.95116893961047386972395340646
4.98706210184839406900077520114
5.02307158612100082743264910299
5.05919744128203191877828826223
5.09543971944943446569133662366
5.13179847604948751011059580121
5.1682737698602657634008497414
5.20486566305450650806149176476
5.24157422124193899031239175716
5.27839951351113317486659228126
5.31534161247092241991034481131
5.35240059429145246261882212896
5.38957653874490707495983510598
5.42686952924595884818435020936
5.46427965289199178492251362947
5.50180700050314071335386161485
5.5394516666621909821268134569
5.57721374975438044162847607234
5.61509335200714436132054030512
5.65309057952984266900807368802
5.69120554235350772129794619124
5.72943835447064972063545545146
5.76778913387515587911206766895
5.80625800260231848861898790684
5.84484508676902618757913128254
5.88355051661415191276182770571
5.92237442653917028763444269892
5.96131695514903652334357732796
6.0003782452933582920607327926
6.03955844410789147255973587485
6.07885770305639016218541139756
6.11827617797284089566482721029
6.15781402910411060750411166098
6.1974714211530375191566529409
6.23724852332199382303635358222
6.27714550935694877121123207135
6.31716255759206055580428903165
6.35729985099482518942732929975
6.39755757721181045617125060128
6.43793592861500290567418560631
6.47843510234879580359176053269
6.51905530037764593050573468238
6.55979672953442713712736800558
6.60065960156950861586984594473
6.64164413320058593685703596013
6.68275054616329301966478613653
6.72397906726262337009792957653
6.76532992842518910371148668174
6.80680336675234650428456561985
6.84839962457421712582028537989
6.89011894950463374071679399716
6.93196159449704076444559253112
6.97392781790137914836534679463
7.016017883521986127241441103
7.05823206067654063674985661812
7.10057062425608567890085901208
7.1430338547861594101714166027
7.18562203848906725849852405361
7.22833546734732794153716047498
7.27117443916832686017021481212
7.31413925765021097868264415539
7.35723023244905997685364693633
7.40044767924736917012060107831
7.44379191982388044263624348432
7.48726328212479822525381035659
7.53086210033642837708103281949
7.5745887149592786961614577876
7.61844347288366069306165501126
7.66242672746683321173103160224
7.70653883861172947609919437964
7.75078017284731017970470895667
7.79515110341058632051039698524
7.8396520103303566153393919593
7.88428328051270550953502561335
7.92904530782830902906792587932
7.97393849320159700604022080605
8.01896324470182154612089465725
8.06411997763608299974014879479
8.10940911464436614983085969841
8.15483108579664083959791955829
8.200386328692082836401444747
8.24607528856047236465675327958
8.29189841836582944410647899456
8.33785617891234694246250528462
8.38394903895268409593854992971
8.4301774752986851704325224293
8.47654197293458993305590503825
8.52304302513280468148799785051
8.56968113357230474056447392682
8.61645680845974158507534311201
8.66337056865333008861371272025
8.71042294178959383434348051281
8.75761446441304895880464661448
8.80494568210890963862711569277
8.85241714963890107678165604049
8.90002943108026870450263094562
8.94778309996807529226554988794
8.99567873944088076345359925289
9.04371694238990273314216304162
9.09189831161175915760682846028
9.14022345996489798387024126596
9.18869301052982233933018016935
9.2373075967732236060904417057
9.28606786271613869025460432454
9.33497446310625193074145824434
9.38402806359446640315824422637
9.43322934091587387038469502845
9.48257898307525732170726664725
9.53207768953726493602667851591
9.58172617142139941179900031967
9.63152515170197193747792768075
9.68147536541317564241618360751
9.73157755985943918120274957097
9.78183249483122717667830894394
9.83224094282646059151785581922
9.88280368927773672919210474782
9.93352153278553549702354732268
9.98439528535760581250680867532
10.0354257726547336155533210466
10.0866138342431008813134197093
10.1379603238534533292348557626
10.1894661096473032136590216006
10.2411320744904026803458572474
10.2929591162337327039363529597
10.3449481480022626069397739076
10.3971000984917456262541799182
10.4494159122738269649196831593
10.5018965501097522728463994656
10.554542989272976570504189985
10.6073562238809862957543259181
10.6603372652366604499177413992
10.7134871421795107807573321634
10.7668069014471556055790126509
10.8202976080473972879023382087
10.8739603456412895795712731568
10.9277962169375980731014843589
10.9818063440990749259153110085
11.0359918691609878716434524516
11.0903539544623633801884499969
11.144893783090424727905600253
11.1996125593387277563529768064
11.2545115091795203013372894748
11.3095918807508757369776398924
11.3648549448591768809386411412
11.4203019954975537311414784307
11.4759343503809072414625797591
11.5317533514981816909954040081
11.5877603656825802622312542517
11.6439567852004523294603432403
11.7003440283596167894785017584
11.7569235401379236708850983153
11.8136967928328963740963322654
11.8706652867333393703532931598
11.9278305508138411844962495782
11.9851941434531501754372148127
12.0427576531774511957965186418
12.1005226994296248583163720697
12.1584909333656280774768369615
12.2166640386791950234792861371
12.2750437324561218744387693113
12.3336317660594670536855812813
12.3924299260470712872582481843
12.4514400351228791310558362849
12.5106639531236259433819598422
12.5701035780425419915112210507
12.6297608470918188870200521966
12.6896377378056832853822457123
12.7497362691860292403762331077
12.8100585028926742947449998235
12.8706065444804258828764013965
12.9313825446852745372029197189
12.9923887007621694013716496694
13.0536272578769803950900236044
13.1151005105554108505121489173
13.1768108041917954251775499955
13.2387605366209015511725929155
13.3009521597560496545786930101
13.3633881812970790241961441641
13.4260711665119137861718014172
13.4890037400957283371946709656
13.5521885881119753261095787705
13.6156284600198235271949427431
13.6793261707928595624380109008
13.7432846031342384380806412341
13.8075067097938255060330454233
13.8719955159932592218330328119
13.9367541219652826885089074966
14.0017857056141454845581431569
14.0670935253043690379800738883
14.1326809227857025598714432453
14.198551326262676438355993172
14.264708253617790631168847174
14.3311553157980621234953945163
14.397896220375403670396860005
14.4649347752921222244189026897
14.5322748928037168214383722361
14.5999205936321302838800896265
14.6678760113436758985342442283
14.7361453969670293444495630956
14.8047331238679589567902878953
14.8736436928988767291217777622
14.9428817378428427413671728778
15.012452031173363302666777793
15.0823594901532065311561259165
15.1526091832975393576078298333
15.2232063372289909031544453465
15.2941563439547960148950970878
15.3654647685990004415720907019
15.4371373576258511186924445229
15.5091800475939918767484546698
15.5815989744849831438335592597
15.6544004836540174276829273886
15.7275911404555722458974799256
15.8011777416022000214501615509
15.8751673273207828305493319014
15.9495671943774746132090213116
16.0243849100503260546658275389
16.0996283271373679360074370068
16.1753056000978695605736640689
16.2514252024357684761120223293
16.3279959454470962525843923762
16.4050269984678505082345027514
16.4825279107754792422292055247
16.5605086353162984463876722417
16.6389795544531733490157046109
16.717951507953154244404958584
16.7974358234640658612574860874
16.8774443497630228426385488284
16.9579894930993518179436170579
17.0390842570004977155953105432
17.1207422859634651526230799989
17.2029779135177714959573738878
17.2858062152207072512037834609
17.3692430672343126526175269605
17.4533052112388721869421080359
17.538010326563633996984007071
17.6233771105665723965488437875
17.7094253684772668522646865284
17.7961761141379291024214110767
17.8836516833469600650497680701
17.9718758618396653908057591622
18.060874030348166252451083775
18.1506733296884295137257316675
18.2413028494548933634768709774
18.3327938446999788682350300866
18.4251799859874950713629868847
18.5184976495044778448732584826
18.612786255590169248182125758
18.7080886662256652237259984724
18.8044516549094206534084466016
18.9019264661885337549187443133
19.0005694873099868169050492326
19.1004430615699990417278292634
19.2016164828298494286219061048
19.304167224645007814275488104
19.4081824775750989038544911693
19.513761097798618868240231863
19.6210161145732254400334704562
19.7300780125687337242657673855
19.8410991138317010976281105679
19.9542595626639279643148320616
20.0697757214721182928650023816
20.1879123304149302594816295343
20.3090008124326888334036455965
20.4334681827921039481028871047
20.5618855856182247706862285341
20.6950566571429085301398859974
20.8341976737359862071730879225
20.9813737447961185628080141709
21.1409332045747359640838303958
21.3333333333333333333333333333


==> anc/C2qNS/C2qNS3320.dat <==
# C2qNS3320
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/C2qNS/CMAIN3.f <==
      PROGRAM CMAIN3
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXC2qNS,LXC2qNS,GRC2qNS,PLUC2qNS,DELC2qNS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR,TT6,TT7
      REAL*8 PLU1,PLU2,PLU3,DEL1,DEL2,DEL3
      REAL*8 XV,XXV,C2qNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/C2qNS/ C2qNS(21,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      DEL1= -1.97258660883050285222449077761571998511D0 
      DEL2=  4.04674986038503885952473086913680530144D0
      DEL3= -8.94940932305633305384755658700728895181D0
*
      PLU1=  1.46359274424198757853047361156581797474D0
      PLU2= -0.11823353037865412639465530326412551083D0 
      PLU3= -11.51678082831610598191144081864274139903D0
*   
      TEST1=  1.52871244358171539436980348115559439966D0 
      TEST2=  -2.68774343575582451066562785208752830479D0 
      TEST3= 10.39034958033579798706709743184891492162D0
*      WRITE(6,*) 'TEST1=',TEST1
*      WRITE(6,*) 'TEST2=',TEST2
*      WRITE(6,*) 'TEST3=',TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATC2qNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='C2qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) C2qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXC2qNS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXC2qNS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRC2qNS(IO,X,AS,LQ,NF,FLAV)
      TT6 = PLUC2qNS(IO,X,AS,LQ,NF,FLAV)
      TT7 = DELC2qNS(IO,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      WRITE(6,*) 'PLU=',TT6
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REGC2qNS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGC2qNS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGC2qNS=',(TT3+TT4+TT5)/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'PLUC2qNS=',TT6/PLU1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLUC2qNS=',TT6/PLU2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLUC2qNS=',TT6/PLU3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'DELC2qNS=',TT7/DEL1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'DELC2qNS=',TT7/DEL2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELC2qNS=',TT7/DEL3-1.0D0
*     
      STOP
      END
      include 'DATC2qNS.f' 
      include 'SXC2qNS.f'
      include 'LXC2qNS.f'
      include 'GRC2qNS.f' 
      include 'PLUC2qNS.f' 
      include 'DELC2qNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/C2qNS/DATC2qNS.f <==
      SUBROUTINE DATC2qNS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),C2qNS
      CHARACTER*80 STAR
      COMMON/C2qNS/ C2qNS(21,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS1000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2qNS(1,IX,1)
          A(IX)=C2qNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(1,IX,2)=B(IX)
          C2qNS(1,IX,3)=C(IX)
          C2qNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='C2qNS1100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(2,IX,1)
          A(IX)=C2qNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(2,IX,2)=B(IX)
          C2qNS(2,IX,3)=C(IX)
          C2qNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2qNS(3,IX,1)
          A(IX)=C2qNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(3,IX,2)=B(IX)
          C2qNS(3,IX,3)=C(IX)
          C2qNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(4,IX,1)
          A(IX)=C2qNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(4,IX,2)=B(IX)
          C2qNS(4,IX,3)=C(IX)
          C2qNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(5,IX,1)
          A(IX)=C2qNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(5,IX,2)=B(IX)
          C2qNS(5,IX,3)=C(IX)
          C2qNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(6,IX,1)
          A(IX)=C2qNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(6,IX,2)=B(IX)
          C2qNS(6,IX,3)=C(IX)
          C2qNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(7,IX,1)
          A(IX)=C2qNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(7,IX,2)=B(IX)
          C2qNS(7,IX,3)=C(IX)
          C2qNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(8,IX,1)
          A(IX)=C2qNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          C2qNS(8,IX,2)=B(IX)
          C2qNS(8,IX,3)=C(IX)
          C2qNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(9,IX,1)
          A(IX)=C2qNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(9,IX,2)=B(IX)
          C2qNS(9,IX,3)=C(IX)
          C2qNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(10,IX,1)
          A(IX)=C2qNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(10,IX,2)=B(IX)
          C2qNS(10,IX,3)=C(IX)
          C2qNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(11,IX,1)
          A(IX)=C2qNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(11,IX,2)=B(IX)
          C2qNS(11,IX,3)=C(IX)
          C2qNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(12,IX,1)
          A(IX)=C2qNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(12,IX,2)=B(IX)
          C2qNS(12,IX,3)=C(IX)
          C2qNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(13,IX,1)
          A(IX)=C2qNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(13,IX,2)=B(IX)
          C2qNS(13,IX,3)=C(IX)
          C2qNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(14,IX,1)
          A(IX)=C2qNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(14,IX,2)=B(IX)
          C2qNS(14,IX,3)=C(IX)
          C2qNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(15,IX,1)
          A(IX)=C2qNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(15,IX,2)=B(IX)
          C2qNS(15,IX,3)=C(IX)
          C2qNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(16,IX,1)
          A(IX)=C2qNS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(16,IX,2)=B(IX)
          C2qNS(16,IX,3)=C(IX)
          C2qNS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(17,IX,1)
          A(IX)=C2qNS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(17,IX,2)=B(IX)
          C2qNS(17,IX,3)=C(IX)
          C2qNS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(18,IX,1)
          A(IX)=C2qNS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(18,IX,2)=B(IX)
          C2qNS(18,IX,3)=C(IX)
          C2qNS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(19,IX,1)
          A(IX)=C2qNS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(19,IX,2)=B(IX)
          C2qNS(19,IX,3)=C(IX)
          C2qNS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*

      OPEN(UNIT=LIN,FILE='C2qNS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(20,IX,1)
          A(IX)=C2qNS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(20,IX,2)=B(IX)
          C2qNS(20,IX,3)=C(IX)
          C2qNS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qNS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qNS(21,IX,1)
          A(IX)=C2qNS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qNS(21,IX,2)=B(IX)
          C2qNS(21,IX,3)=C(IX)
          C2qNS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='C2qNS.dat',STATUS='NEW')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) C2qNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/C2qNS/DELC2qNS.f <==
      REAL*8 FUNCTION DELC2qNS(IO,as,LQ,NF,flav)
*     ------------------------=----------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(16)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 1.0D0
      GOTO 200
101   CONTINUE
      w(1)=LQ - 3 - 4.D0/3.D0*z2
      w(2)=4*as
      w(1)=w(2)*w(1)
*
      G = w(1)
      GOTO 200
102   CONTINUE
      w(1)=38.D0/9.D0*NF
      w(2)=3 - 2.D0/9.D0*NF
      w(2)=z2*w(2)
      w(3)= - 64.D0/9.D0*z2 - 7 + 2.D0/3.D0*NF
      w(3)=LQ*w(3)
      w(2)=w(3) + 16*w(2) - w(1) + 49 + 104.D0/9.D0*z3
      w(2)=LQ*w(2)
      w(3)=457.D0/3.D0 + 16*z3
      w(3)=NF*w(3)
      w(1)=253.D0/15.D0*z2 - 53 + w(1)
      w(1)=z2*w(1)
      w(1)=2*w(2) + 4*w(1) + 1.D0/9.D0*w(3) - 4141.D0/18.D0 + 48*z3
*
      G = as**2*w(1)
      GOTO 200
103   CONTINUE
      w(1)=2.D0/9.D0*NF
      w(2)= - 430*NF + 50311.D0/3.D0 - 1460*z3
      w(2)=w(2)*w(1)
      w(3)=4*NF
      w(4)= - 2207.D0/3.D0 - w(3)
      w(4)=w(4)*w(1)
      w(4)= - 640858.D0/945.D0*z2 + w(4) + 23704.D0/9.D0 - flav
      w(5)=4*z2
      w(4)=w(4)*w(5)
      w(2)=w(4) + w(2) + 30092.D0/3.D0*z3 - 248563.D0/9.D0 + 100*flav
      w(2)=w(2)*w(5)
      w(4)=1.D0/3.D0*NF
      w(6)= - 9517.D0/3.D0 - 304*z3
      w(6)=w(6)*w(4)
      w(6)=w(6) - 4276*z3 + 140837.D0/3.D0 - 4304*z5
      w(6)=w(6)*w(1)
      w(7)= - 14 - flav
      w(7)=z5*w(7)
      w(8)=2906.D0/3.D0*z3 + 5899 + 35*flav
      w(8)=z3*w(8)
      w(2)=w(2) + w(6) + 16.D0/3.D0*w(8) + 3200.D0/3.D0*w(7) - 1366241.D
     & 0/18.D0 + 160*flav
      w(6)= - 38.D0/3.D0*NF + 373 + 56*z3
      w(1)=w(6)*w(1)
      w(6)=101.D0/3.D0 - NF
      w(3)=w(6)*w(3)
      w(3)=976.D0/5.D0*z2 - 1121 + w(3)
      w(3)=z2*w(3)
      w(4)= - 8 + w(4)
      w(4)=NF*w(4)
      w(6)=2.D0/3.D0*NF
      w(7)=7 - w(6)
      w(7)=z2*w(7)
      w(4)=32.D0/9.D0*w(7) + 4.D0/9.D0*w(4) + 21 + 1024.D0/81.D0*z3
      w(7)=2*LQ
      w(4)=w(4)*w(7)
      w(1)=w(4) + 16.D0/27.D0*w(3) + w(1) - 529 - 216*z3
      w(1)=LQ*w(1)
      w(3)=406.D0/3.D0*NF - 4853 - 752.D0/3.D0*z3
      w(3)=w(3)*w(6)
      w(3)=w(3) + 560.D0/3.D0*z3 + 65885.D0/3.D0 + 4528*z5
      w(4)= - 6713.D0/3.D0 + 67*NF
      w(4)=NF*w(4)
      w(4)=4.D0/3.D0*w(4) + 67133.D0/3.D0 - 4672*z3
      w(6)= - 97 + 182.D0/27.D0*NF
      w(6)=z2*w(6)
      w(4)=1.D0/27.D0*w(4) + 14.D0/5.D0*w(6)
      w(4)=w(4)*w(5)
      w(1)=w(1) + 1.D0/9.D0*w(3) + w(4)
      w(1)=w(1)*w(7)
      w(1)=1.D0/9.D0*w(2) + w(1)
*
      G = as**3*w(1)
*
200   CONTINUE
*
      DELC2qNS = G
*
      RETURN
      END


==> anc/C2qNS/GRC2qNS.f <==
      REAL*8 FUNCTION GRC2qNS(IO,X,AS,LQ,NF,FLAV)
*     ------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 C2qNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/C2qNS/  C2qNS(21,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2qNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2qNS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + C2qNS(1,I1,K)*DX**(K-1)
      T2  = T2   + C2qNS(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      DO K=1,4
      T3  = T3   + C2qNS(3,I1,K)*DX**(K-1)
      T4  = T4   + C2qNS(4,I1,K)*DX**(K-1)
      T5  = T5   + C2qNS(5,I1,K)*DX**(K-1)
      T6  = T6   + C2qNS(6,I1,K)*DX**(K-1)
      T7  = T7   + C2qNS(7,I1,K)*DX**(K-1)
      T8  = T8   + C2qNS(8,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T3+T4*NF+T5*LQ+T6*LQ*NF+T7*LQ**2+T8*LQ**2*NF)
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T9  = T9   + C2qNS(9,I1,K)*DX**(K-1)
      T10 = T10  + C2qNS(10,I1,K)*DX**(K-1)
      T11 = T11  + C2qNS(11,I1,K)*DX**(K-1)
      T12 = T12  + C2qNS(12,I1,K)*DX**(K-1)
      T13 = T13  + C2qNS(13,I1,K)*DX**(K-1)
      T14 = T14  + C2qNS(14,I1,K)*DX**(K-1)
      T15 = T15  + C2qNS(15,I1,K)*DX**(K-1)
      T16 = T16  + C2qNS(16,I1,K)*DX**(K-1)
      T17 = T17  + C2qNS(17,I1,K)*DX**(K-1)
      T18 = T18  + C2qNS(18,I1,K)*DX**(K-1)
      T19 = T19  + C2qNS(19,I1,K)*DX**(K-1)
      T20 = T20  + C2qNS(20,I1,K)*DX**(K-1)
      T21 = T21  + C2qNS(21,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T9+T10*FLAV+T11*NF+T12*NF**2+T13*LQ+T14*LQ*NF
     &   +T15*LQ*NF**2+T16*LQ**2+T17*LQ**2*NF
     &   +T18*LQ**2*NF**2+T19*LQ**3+T20*LQ**3*NF
     &   +T21*LQ**3*NF**2)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRC2qNS= G
*
      RETURN
      END


==> anc/C2qNS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/C2qNS/LXC2qNS.f <==
      REAL*8 FUNCTION LXC2qNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G =  - 16.D0/3.D0*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=121 - 16*LQ
      w(2)=LQ*w(2)
      w(3)= - w(1) + 37.D0/3.D0 - 2*LQ
      w(3)=NF*w(3)
      w(2)=w(3) - 209 + w(2)
      w(3)= - 16.D0/9.D0*w(1) + 17 - 16.D0/3.D0*LQ
      w(3)=w(1)*w(3)
      w(2)=12*z2 + w(3) + 2.D0/9.D0*w(2)
*
      G = 8*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=8*LQ
      w(3)=2*LQ
      w(4)=59.D0/3.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)=37.D0/3.D0 - w(3)
      w(5)=NF*w(5)
      w(4)=4.D0/9.D0*w(5) - 9553.D0/27.D0 + w(4)
      w(4)=NF*w(4)
      w(5)=16*LQ
      w(6)=131 - w(5)
      w(5)=w(6)*w(5)
      w(6)= - NF + 557.D0/3.D0 - 40*LQ
      w(6)=NF*w(6)
      w(5)=4.D0/3.D0*w(6) - 12521.D0/3.D0 + w(5)
      w(6)= - 8.D0/3.D0*w(1) - 10.D0/9.D0*NF + 49 - 40.D0/3.D0*LQ
      w(6)=w(1)*w(6)
      w(5)=1.D0/3.D0*w(5) + 4*w(6)
      w(5)=w(1)*w(5)
      w(6)=529 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 10513 + 4*w(6)
      w(6)=LQ*w(6)
      w(6)=55375.D0/3.D0 + w(6)
      w(4)=2.D0/3.D0*w(5) - 1520.D0/3.D0*z3 + 2.D0/9.D0*w(6) + w(4)
      w(4)=w(1)*w(4)
      w(2)=389.D0/3.D0 - w(2)
      w(2)=LQ*w(2)
      w(2)= - 6032.D0/9.D0 + w(2)
      w(2)=LQ*w(2)
      w(5)=37.D0/3.D0 - LQ
      w(5)=LQ*w(5)
      w(5)= - 277.D0/9.D0 + w(5)
      w(5)=NF*w(5)
      w(2)=w(5) + 35215.D0/27.D0 + w(2)
      w(2)=NF*w(2)
      w(5)=1093 - 215*LQ
      w(5)=4*w(5) - 119*NF
      w(5)=z3*w(5)
      w(2)=w(2) + w(5)
      w(5)= - 6245 + 464*LQ
      w(5)=LQ*w(5)
      w(5)=83276.D0/3.D0 + w(5)
      w(5)=LQ*w(5)
      w(2)= - 421477.D0/9.D0 + w(5) + 4*w(2)
      w(2)=2.D0/9.D0*w(2) + w(4)
      w(4)= - 3127 + 368*LQ
      w(3)=w(4)*w(3)
      w(3)=39337.D0/3.D0 + w(3)
      w(4)=8.D0/27.D0*NF - 59 + 344.D0/27.D0*LQ
      w(4)=NF*w(4)
      w(3)=2.D0/27.D0*w(3) + w(4)
      w(4)=1408*w(1) + 320*NF - 14351 + 4160*LQ
      w(4)=w(1)*w(4)
      w(3)= - 5456.D0/27.D0*z2 + 2*w(3) + 1.D0/27.D0*w(4)
      w(3)=z2*w(3)
      w(2)=1.D0/3.D0*w(2) + w(3)
*
      G = 8*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXC2qNS = G
*
      RETURN
      END


==> anc/C2qNS/PLUC2qNS.f <==
      REAL*8 FUNCTION PLUC2qNS(IO,z,as,LQ,NF,flav)
*     -------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=w(2) + LQ
      w(3)= - 1 + 4.D0/3.D0*w(3)
*
      G = 4*as*w(3)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2.D0/3.D0*NF
      w(4)=247.D0/9.D0 - 8*z2
      w(4)=w(4)*w(3)
      w(5)=2*w(2)
      w(3)=16.D0/3.D0*w(2) - 23 + w(3)
      w(3)=w(3)*w(5)
      w(6)=58.D0/3.D0*NF + 200*z2
      w(7)=259 - w(6)
      w(3)=1.D0/3.D0*w(7) + w(3)
      w(3)=w(3)*w(5)
      w(3)=w(3) + w(4) + 656.D0/3.D0*z3 - 2543.D0/9.D0 + 184*z2
      w(4)=2*LQ
      w(5)=2.D0/9.D0*NF
      w(7)=32.D0/9.D0*w(2) - 1 + w(5)
      w(7)=w(7)*w(4)
      w(6)=187 - w(6)
      w(5)=8.D0/3.D0*w(2) - 5 + w(5)
      w(5)=w(2)*w(5)
      w(5)=w(7) + 1.D0/9.D0*w(6) + 4*w(5)
      w(4)=w(5)*w(4)
      w(3)=1.D0/3.D0*w(3) + w(4)
*
      G = 2*as**2*w(3)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=4.D0/3.D0*NF
      w(4)=29.D0/3.D0*NF
      w(5)=w(4) + 164*z2
      w(6)=4183.D0/9.D0 - w(5)
      w(6)=w(6)*w(3)
      w(7)=16*LQ
      w(8)=2.D0/3.D0*NF
      w(9)= - 7 + w(8)
      w(9)=w(9)*w(7)
      w(10)= - 206.D0/3.D0 + NF
      w(10)=NF*w(10)
      w(10)=4*w(10) + 3035 - 1472*z2
      w(9)=1.D0/3.D0*w(10) + w(9)
      w(10)=2*LQ
      w(9)=w(9)*w(10)
      w(6)=w(9) + w(6) - 55723.D0/9.D0 + 4520*z2
      w(6)=w(6)*w(10)
      w(9)=8*z2
      w(11)=5972.D0/15.D0*z2
      w(12)= - 2063 + w(11)
      w(12)=w(12)*w(9)
      w(13)=w(9) - 235.D0/9.D0
      w(14)= - w(13)*w(8)
      w(14)=w(14) - 2455.D0/3.D0 + 592*z2
      w(15)=2*NF
      w(14)=w(14)*w(15)
      w(6)=w(6) + w(14) + 41059.D0/3.D0 + w(12)
      w(12)=4.D0/9.D0*NF
      w(14)= - 103 + NF
      w(14)=w(14)*w(12)
      w(16)=224*z2
      w(7)=w(7) - 73 + 10.D0/3.D0*NF
      w(7)=LQ*w(7)
      w(17)=8*LQ - 17 + w(8)
      w(17)=5*w(17) + 8*w(2)
      w(17)=w(2)*w(17)
      w(7)=4.D0/3.D0*w(17) + 16.D0/3.D0*w(7) + w(14) + 1951.D0/3.D0 - 
     & w(16)
      w(7)=w(2)*w(7)
      w(14)= - 97 + NF
      w(14)=w(14)*w(12)
      w(14)=w(14) + 1675.D0/3.D0 - w(16)
      w(16)=4*LQ
      w(8)=32.D0/27.D0*LQ - 11 + w(8)
      w(8)=w(8)*w(16)
      w(8)=1.D0/3.D0*w(14) + w(8)
      w(8)=w(8)*w(16)
      w(4)= - w(4) + 1847.D0/3.D0 - 148*z2
      w(4)=w(4)*w(3)
      w(4)=w(4) - 28565.D0/3.D0 + 5224*z2
      w(4)=4.D0/9.D0*w(7) + 1.D0/9.D0*w(4) + w(8)
      w(4)=w(2)*w(4)
      w(4)=1.D0/9.D0*w(6) + w(4)
      w(4)=w(2)*w(4)
      w(6)= - 5833.D0/27.D0 + 118.D0/5.D0*z2
      w(6)=w(6)*w(9)
      w(7)=2.D0/9.D0*NF
      w(8)= - 4357.D0/27.D0 + 116*z2
      w(8)=w(8)*w(7)
      w(6)=w(8) + 154897.D0/81.D0 + w(6)
      w(6)=w(6)*w(7)
      w(5)=221 - w(5)
      w(5)=w(5)*w(3)
      w(7)= - 5 + 1.D0/3.D0*NF
      w(3)=w(7)*w(3)
      w(3)=w(3) + 13 - 128.D0/3.D0*z2
      w(3)=w(3)*w(16)
      w(3)=w(3) + w(5) - 1087 + 2936*z2
      w(3)=LQ*w(3)
      w(5)= - 1805 + w(11)
      w(5)=w(5)*w(9)
      w(3)=w(3) + 20563.D0/3.D0 + w(5)
      w(5)=NF*w(13)
      w(5)= - 2.D0/27.D0*w(5) - 1847.D0/27.D0 + 64*z2
      w(5)=w(5)*w(15)
      w(3)=w(5) + 1.D0/9.D0*w(3)
      w(3)=w(3)*w(10)
      w(5)= - 127 - w(12)
      w(5)=NF*w(5)
      w(7)= - 149 + 22.D0/3.D0*NF
      w(7)=5*w(7) + 232.D0/3.D0*LQ
      w(7)=LQ*w(7)
      w(8)=1112.D0/3.D0*w(2) + 1672.D0/3.D0*LQ - 1211 + 110.D0/3.D0*NF
      w(8)=w(2)*w(8)
      w(5)=w(8) + w(7) + w(5) + 2261 - 2330.D0/3.D0*z2
      w(5)=z3*w(5)
      w(7)=91663.D0/9.D0 - 12004.D0/5.D0*z2
      w(7)=z2*w(7)
      w(3)=16.D0/9.D0*w(5) + 2*w(4) + w(3) + w(6) + 4.D0/9.D0*w(7) - 
     & 776299.D0/243.D0 - 1200*z5
*
      G = 2*as**3*w(3)*w(1)
*
200   CONTINUE
*
      PLUC2qNS = G
*
      RETURN
      END


==> anc/C2qNS/SXC2qNS.f <==
      REAL*8 FUNCTION SXC2qNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 0.0D0
      GOTO 200
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 8.D0/3.D0*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 8*z2 + 55.D0/3.D0
      w(3)=z**2
      w(3)=w(3) - 1
      w(3)=w(3)*as**2
      w(2)=w(3)*w(2)
      w(4)=2.D0/3.D0*LQ
      w(4)=w(3)*w(4)
      w(5)= - 7*w(3) + w(4)
      w(5)=LQ*w(5)
      w(4)=w(4) - w(3)
      w(4)=NF*w(4)
      w(2)=w(4) + w(5) + w(2)
      w(4)=40.D0/9.D0*w(1) - 10.D0/3.D0*NF + 31 - 32.D0/3.D0*LQ
      w(3)=w(1)*w(3)*w(4)
      w(2)=8*w(2) + w(3)
*
      G = 2.D0/3.D0*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=8*w(1)
      w(3)=w(2)*w(3)
      w(4)=w(2)*NF
      w(5)=w(3) + 187*w(2) - 14*w(4)
      w(5)=w(1)*w(5)
      w(6)=2*NF
      w(7)=w(2)*w(6)
      w(8)=w(2)*w(1)
      w(9)= - 4.D0/3.D0*w(8) - 29*w(2) + w(7)
      w(9)=LQ*w(9)
      w(10)= - 94.D0/3.D0*w(2) + w(4)
      w(11)=4*NF
      w(10)=w(10)*w(11)
      w(12)=w(2)*z2
      w(5)=2*w(9) + w(5) + w(10) + 1135*w(2) - 208*w(12)
      w(5)=LQ*w(5)
      w(9)=107*z2
      w(9)=w(2)*w(9)
      w(10)= - 29.D0/3.D0*w(4) + 3620.D0/9.D0*w(2) - w(9)
      w(10)=w(10)*w(11)
      w(11)=w(2)*z3
      w(10)=w(10) + 5662*w(12) - 43133.D0/3.D0*w(2) + 448*w(11)
      w(8)= - 22.D0/3.D0*w(8) - 193*w(2) + 46.D0/3.D0*w(4)
      w(8)=w(1)*w(8)
      w(13)= - 3824*w(2) + 767*w(12)
      w(7)=199.D0/3.D0*w(2) - w(7)
      w(7)=w(7)*w(6)
      w(7)=2.D0/3.D0*w(8) + 1.D0/3.D0*w(13) + w(7)
      w(7)=w(1)*w(7)
      w(5)=2.D0/3.D0*w(5) + 1.D0/3.D0*w(10) + w(7)
      w(7)=as**3*w(1)
      w(5)=LQ*w(7)*w(5)
      w(8)=31.D0/3.D0*w(4) - 3719.D0/9.D0*w(2) + w(9)
      w(8)=w(8)*w(6)
      w(8)=w(8) - 2752*w(12) + 21955.D0/3.D0*w(2) - 428*w(11)
      w(9)= - 764*w(2) + 23*w(4)
      w(9)=NF*w(9)
      w(9)=4.D0/3.D0*w(9) + 9779*w(2) - 2140*w(12)
      w(4)=733*w(2) - 182.D0/3.D0*w(4)
      w(3)=1.D0/3.D0*w(4) + w(3)
      w(3)=w(1)*w(3)
      w(3)=1.D0/3.D0*w(9) + w(3)
      w(3)=w(1)*w(3)
      w(3)=8.D0/3.D0*w(8) + w(3)
      w(3)=w(1)*w(3)
      w(4)= - 50989*w(2) + 25012.D0/5.D0*w(12)
      w(4)=z2*w(4)
      w(3)=w(3) + 2.D0/3.D0*w(4) + 578813.D0/9.D0*w(2) - 10072*w(11)
      w(4)=301.D0/27.D0*w(2) - 4*w(12)
      w(4)=NF*w(4)
      w(2)=2.D0/9.D0*w(4) + 4060.D0/81.D0*w(12) - 92527.D0/729.D0*w(2)
     &  + 8*w(11)
      w(2)=w(2)*w(6)
      w(2)=w(2) + 1.D0/27.D0*w(3)
      w(2)=w(2)*w(7)
      w(2)=w(2) + 2.D0/9.D0*w(5)
*
      G = 4*w(2)
*
200   CONTINUE
*
      SXC2qNS = G
*
      RETURN
      END


==> anc/C2qNS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/C2qNS/delta.m <==
1 + as*(-12 + 4*LQ - (16*z2)/3) + 
 as^2*(-4141/18 + LQ^2*(-14 + (4*NF)/3 - (128*z2)/9) - 212*z2 + 
   (1012*z2^2)/15 + 48*z3 + NF*(457/27 + (152*z2)/9 + (16*z3)/9) + 
   LQ*(98 + NF*(-76/9 - (64*z2)/9) + 96*z2 + (208*z3)/9)) + 
 as^3*(-1366241/162 - (994252*z2)/81 + (379264*z2^2)/81 - 
   (10253728*z2^3)/8505 + NF^2*(-19034/729 - (3440*z2)/81 - (128*z2^2)/81 - 
     (608*z3)/243) + (94384*z3)/27 + (120368*z2*z3)/27 + (46496*z3^2)/81 + 
   LQ^3*(84 + (16*NF^2)/27 + NF*(-128/9 - (256*z2)/27) + (896*z2)/9 + 
     (4096*z3)/81) + LQ^2*(-1058 + NF^2*(-152/27 - (128*z2)/27) - 
     (35872*z2)/27 + (31232*z2^2)/135 - 432*z3 + 
     NF*(1492/9 + (12928*z2)/81 + (224*z3)/9)) + 
   flav*(160/9 + (400*z2)/9 - (16*z2^2)/9 + (560*z3)/27 - (3200*z5)/27) + 
   NF*(281674/243 + (402488*z2)/243 - (70624*z2^2)/243 - (8552*z3)/81 - 
     (11680*z2*z3)/81 - (8608*z5)/81) - (44800*z5)/27 + 
   LQ*(131770/27 + (537064*z2)/81 - (10864*z2^2)/5 + 
     NF^2*(1624/81 + (2144*z2)/81) + NF*(-19412/27 - (214816*z2)/243 + 
       (20384*z2^2)/135 - (3008*z3)/81) + (1120*z3)/27 - (37376*z2*z3)/27 + 
     (9056*z5)/9))


==> anc/C2qNS/large-x.m <==
(-16*as*Log[1 - z])/3 + as^2*((-3344*Log[1 - z])/9 - 
   (256*LQ^2*Log[1 - z])/9 + 96*z2*Log[1 - z] + 136*Log[1 - z]^2 - 
   (128*Log[1 - z]^3)/9 + LQ*((1936*Log[1 - z])/9 - (32*NF*Log[1 - z])/9 - 
     (128*Log[1 - z]^2)/3) + NF*((592*Log[1 - z])/27 - 
     (16*Log[1 - z]^2)/9)) + as^3*((-6743632*Log[1 - z])/243 + 
   (1258784*z2*Log[1 - z])/81 - (43648*z2^2*Log[1 - z])/27 + 
   (279808*z3*Log[1 - z])/27 + (886000*Log[1 - z]^2)/81 - 
   (114808*z2*Log[1 - z]^2)/27 - (12160*z3*Log[1 - z]^2)/9 - 
   (200336*Log[1 - z]^3)/81 + (11264*z2*Log[1 - z]^3)/27 + 
   (3136*Log[1 - z]^4)/9 - (512*Log[1 - z]^5)/27 + 
   LQ^3*((7424*Log[1 - z])/27 - (512*NF*Log[1 - z])/27 - 
     (2048*Log[1 - z]^2)/27) + NF^2*((-17728*Log[1 - z])/243 + 
     (128*z2*Log[1 - z])/27 + (1184*Log[1 - z]^2)/81 - 
     (64*Log[1 - z]^3)/81) + NF*((2253760*Log[1 - z])/729 - 
     944*z2*Log[1 - z] - (7616*z3*Log[1 - z])/27 - (76424*Log[1 - z]^2)/81 + 
     (2560*z2*Log[1 - z]^2)/27 + (35648*Log[1 - z]^3)/243 - 
     (640*Log[1 - z]^4)/81) + LQ^2*((-99920*Log[1 - z])/27 - 
     (64*NF^2*Log[1 - z])/27 + (23552*z2*Log[1 - z])/27 + 
     (33856*Log[1 - z]^2)/27 - (4096*Log[1 - z]^3)/27 + 
     NF*((24896*Log[1 - z])/81 - (128*Log[1 - z]^2)/3)) + 
   LQ*((1332416*Log[1 - z])/81 - (200128*z2*Log[1 - z])/27 - 
     (55040*z3*Log[1 - z])/27 - (168208*Log[1 - z]^2)/27 + 
     (33280*z2*Log[1 - z]^2)/27 + (33536*Log[1 - z]^3)/27 - 
     (2560*Log[1 - z]^4)/27 + NF^2*((2368*Log[1 - z])/81 - 
       (64*Log[1 - z]^2)/27) + NF*((-386048*Log[1 - z])/243 + 
       (5504*z2*Log[1 - z])/27 + (3776*Log[1 - z]^2)/9 - 
       (2560*Log[1 - z]^3)/81)))


==> anc/C2qNS/outg.f <==
      REAL*8 w(6)

      w(1)=Log(1 - z)
      w(2)=8*LQ
      w(3)=2*LQ
      w(4)=59.D0/3.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)=37.D0/3.D0 - w(3)
      w(5)=NF*w(5)
      w(4)=4.D0/9.D0*w(5) - 9553.D0/27.D0 + w(4)
      w(4)=NF*w(4)
      w(5)=16*LQ
      w(6)=131 - w(5)
      w(5)=w(6)*w(5)
      w(6)= - NF + 557.D0/3.D0 - 40*LQ
      w(6)=NF*w(6)
      w(5)=4.D0/3.D0*w(6) - 12521.D0/3.D0 + w(5)
      w(6)= - 8.D0/3.D0*w(1) - 10.D0/9.D0*NF + 49 - 40.D0/3.D0*LQ
      w(6)=w(1)*w(6)
      w(5)=1.D0/3.D0*w(5) + 4*w(6)
      w(5)=w(1)*w(5)
      w(6)=529 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 10513 + 4*w(6)
      w(6)=LQ*w(6)
      w(6)=55375.D0/3.D0 + w(6)
      w(4)=2.D0/3.D0*w(5) - 1520.D0/3.D0*z3 + 2.D0/9.D0*w(6) + w(4)
      w(4)=w(1)*w(4)
      w(2)=389.D0/3.D0 - w(2)
      w(2)=LQ*w(2)
      w(2)= - 6032.D0/9.D0 + w(2)
      w(2)=LQ*w(2)
      w(5)=37.D0/3.D0 - LQ
      w(5)=LQ*w(5)
      w(5)= - 277.D0/9.D0 + w(5)
      w(5)=NF*w(5)
      w(2)=w(5) + 35215.D0/27.D0 + w(2)
      w(2)=NF*w(2)
      w(5)=1093 - 215*LQ
      w(5)=4*w(5) - 119*NF
      w(5)=z3*w(5)
      w(2)=w(2) + w(5)
      w(5)= - 6245 + 464*LQ
      w(5)=LQ*w(5)
      w(5)=83276.D0/3.D0 + w(5)
      w(5)=LQ*w(5)
      w(2)= - 421477.D0/9.D0 + w(5) + 4*w(2)
      w(2)=2.D0/9.D0*w(2) + w(4)
      w(4)= - 3127 + 368*LQ
      w(3)=w(4)*w(3)
      w(3)=39337.D0/3.D0 + w(3)
      w(4)=8.D0/27.D0*NF - 59 + 344.D0/27.D0*LQ
      w(4)=NF*w(4)
      w(3)=2.D0/27.D0*w(3) + w(4)
      w(4)=1408*w(1) + 320*NF - 14351 + 4160*LQ
      w(4)=w(1)*w(4)
      w(3)= - 5456.D0/27.D0*z2 + 2*w(3) + 1.D0/27.D0*w(4)
      w(3)=z2*w(3)
      w(2)=1.D0/3.D0*w(2) + w(3)

      G = 8*AS3*w(2)*w(1)


==> anc/C2qNS/plus.m <==
(as*(-4 + (16*LQ)/3) + as^2*(-5086/27 + LQ^2*(-8 + (16*NF)/9) + 
    LQ*(748/9 - (232*NF)/27 - (800*z2)/9) + NF*(988/81 - (32*z2)/9) + 
    (368*z2)/3 + (1312*z3)/9) + 
  as^3*(-1552598/243 + LQ^3*(208/9 - (320*NF)/27 + (64*NF^2)/81 - 
      (2048*z2)/27) + (733304*z2)/81 - (96032*z2^2)/45 + 
    NF*(619588/729 - (186656*z2)/243 + (3776*z2^2)/45 - (4064*z3)/9) + 
    NF^2*(-34856/2187 + (928*z2)/81 - (128*z3)/81) + (72352*z3)/9 - 
    (74560*z2*z3)/27 + LQ^2*(-4348/9 - (464*NF^2)/81 + 
      NF*(3536/27 - (2624*z2)/27) + (11744*z2)/9 + (7424*z3)/27) + 
    LQ*(82252/27 + NF^2*(3760/243 - (128*z2)/27) - (57760*z2)/9 + 
      (191104*z2^2)/135 - (23840*z3)/9 + NF*(-14776/27 + 512*z2 + 
        (3520*z3)/27)) - 2400*z5) + 
  ((16*as)/3 + as^2*(1036/9 + (256*LQ^2)/9 - (232*NF)/27 + 
      LQ*(-80 + (32*NF)/9) - (800*z2)/9) + 
    as^3*(164236/27 + LQ^3*(-1792/9 + (512*NF)/27) + 
      LQ^2*(48560/27 - (13184*NF)/81 + (64*NF^2)/27 - (23552*z2)/27) + 
      NF^2*(3760/243 - (128*z2)/27) - (66016*z2)/9 + (191104*z2^2)/135 - 
      (38752*z3)/9 + NF*(-19640/27 + (4736*z2)/9 + (3520*z3)/27) + 
      LQ*(-445784/81 - (928*NF^2)/81 + NF*(133856/243 - (5248*z2)/27) + 
        (36160*z2)/9 + (53504*z3)/27)))*Log[1 - z] + 
  (as^2*(-184/3 + (128*LQ)/3 + (16*NF)/9) + 
    as^3*(-114260/27 + (2048*LQ^3)/27 - (464*NF^2)/81 + 
      LQ^2*(-704 + (128*NF)/3) + LQ*(26800/9 - (6208*NF)/27 + (64*NF^2)/27 - 
        (3584*z2)/3) + NF*(29552/81 - (2368*z2)/27) + (20896*z2)/9 + 
      (35584*z3)/27))*Log[1 - z]^2 + 
  ((128*as^2)/9 + as^3*(31216/27 + (4096*LQ^2)/27 - (6592*NF)/81 + 
      (64*NF^2)/81 + LQ*(-18688/27 + (2560*NF)/81) - (3584*z2)/9))*
   Log[1 - z]^3 + as^3*(-5440/27 + (2560*LQ)/27 + (640*NF)/81)*Log[1 - z]^4 + 
  (512*as^3*Log[1 - z]^5)/27)/(1 - z)


==> anc/C2qNS/small-x.m <==
(-8*as*Log[z])/3 + as^2*((-880*Log[z])/9 - (32*LQ^2*Log[z])/9 + 
   (128*z2*Log[z])/3 - (62*Log[z]^2)/3 - (80*Log[z]^3)/27 + 
   NF*((16*Log[z])/3 + (20*Log[z]^2)/9) + 
   LQ*((112*Log[z])/3 - (32*NF*Log[z])/9 + (64*Log[z]^2)/9)) + 
 as^3*((-2315252*Log[z])/243 + (407912*z2*Log[z])/81 - 
   (200096*z2^2*Log[z])/405 + (40288*z3*Log[z])/27 - (702560*Log[z]^2)/243 + 
   (88064*z2*Log[z]^2)/81 + (13696*z3*Log[z]^2)/81 - (39116*Log[z]^3)/81 + 
   (8560*z2*Log[z]^3)/81 - (2932*Log[z]^4)/81 - (32*Log[z]^5)/27 + 
   LQ^3*((928*Log[z])/27 - (64*NF*Log[z])/27 + (128*Log[z]^2)/81) + 
   NF^2*((-4816*Log[z])/243 + (64*z2*Log[z])/9 - (1984*Log[z]^2)/243 - 
     (368*Log[z]^3)/243) + NF*((740216*Log[z])/729 - (32480*z2*Log[z])/81 - 
     64*z3*Log[z] + (238016*Log[z]^2)/729 - (6848*z2*Log[z]^2)/81 + 
     (12224*Log[z]^3)/243 + (728*Log[z]^4)/243) + 
   LQ^2*((-18160*Log[z])/27 - (64*NF^2*Log[z])/27 + (3328*z2*Log[z])/27 - 
     (2992*Log[z]^2)/27 - (128*Log[z]^3)/27 + 
     NF*((6016*Log[z])/81 + (224*Log[z]^2)/27)) + 
   LQ*((345064*Log[z])/81 - (45296*z2*Log[z])/27 - (3584*z3*Log[z])/27 + 
     (30592*Log[z]^2)/27 - (6136*z2*Log[z]^2)/27 + (3088*Log[z]^3)/27 + 
     (352*Log[z]^4)/81 + NF^2*((928*Log[z])/81 + (32*Log[z]^2)/9) + 
     NF*((-115840*Log[z])/243 + (3424*z2*Log[z])/27 - (3184*Log[z]^2)/27 - 
       (736*Log[z]^3)/81))) + 
 z^2*((8*as*Log[z])/3 + as^2*((880*Log[z])/9 + (32*LQ^2*Log[z])/9 - 
     (128*z2*Log[z])/3 + (62*Log[z]^2)/3 + (80*Log[z]^3)/27 + 
     LQ*((-112*Log[z])/3 + (32*NF*Log[z])/9 - (64*Log[z]^2)/9) + 
     NF*((-16*Log[z])/3 - (20*Log[z]^2)/9)) + 
   as^3*((2315252*Log[z])/243 - (407912*z2*Log[z])/81 + 
     (200096*z2^2*Log[z])/405 - (40288*z3*Log[z])/27 + 
     (702560*Log[z]^2)/243 - (88064*z2*Log[z]^2)/81 - 
     (13696*z3*Log[z]^2)/81 + (39116*Log[z]^3)/81 - (8560*z2*Log[z]^3)/81 + 
     (2932*Log[z]^4)/81 + (32*Log[z]^5)/27 + 
     LQ^3*((-928*Log[z])/27 + (64*NF*Log[z])/27 - (128*Log[z]^2)/81) + 
     NF^2*((4816*Log[z])/243 - (64*z2*Log[z])/9 + (1984*Log[z]^2)/243 + 
       (368*Log[z]^3)/243) + NF*((-740216*Log[z])/729 + 
       (32480*z2*Log[z])/81 + 64*z3*Log[z] - (238016*Log[z]^2)/729 + 
       (6848*z2*Log[z]^2)/81 - (12224*Log[z]^3)/243 - (728*Log[z]^4)/243) + 
     LQ^2*((18160*Log[z])/27 + (64*NF^2*Log[z])/27 - (3328*z2*Log[z])/27 + 
       (2992*Log[z]^2)/27 + (128*Log[z]^3)/27 + 
       NF*((-6016*Log[z])/81 - (224*Log[z]^2)/27)) + 
     LQ*((-345064*Log[z])/81 + (45296*z2*Log[z])/27 + (3584*z3*Log[z])/27 - 
       (30592*Log[z]^2)/27 + (6136*z2*Log[z]^2)/27 - (3088*Log[z]^3)/27 - 
       (352*Log[z]^4)/81 + NF^2*((-928*Log[z])/81 - (32*Log[z]^2)/9) + 
       NF*((115840*Log[z])/243 - (3424*z2*Log[z])/27 + (3184*Log[z]^2)/27 + 
         (736*Log[z]^3)/81))))


==> anc/C2qNS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/C2qNS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = (-16*as*Log(1 - z))/3 + as^2*((-3344*Log(1 - z))/9 - 
   (256*LQ^2*Log(1 - z))/9 + 96*z2*Log(1 - z) + 136*Log(1 - z)^2 - 
   (128*Log(1 - z)^3)/9 + LQ*((1936*Log(1 - z))/9 - (32*NF*Log(1 - z))/9 - 
     (128*Log(1 - z)^2)/3) + NF*((592*Log(1 - z))/27 - 
     (16*Log(1 - z)^2)/9)) + as^3*((-6743632*Log(1 - z))/243 + 
   (1258784*z2*Log(1 - z))/81 - (43648*z2^2*Log(1 - z))/27 + 
   (279808*z3*Log(1 - z))/27 + (886000*Log(1 - z)^2)/81 - 
   (114808*z2*Log(1 - z)^2)/27 - (12160*z3*Log(1 - z)^2)/9 - 
   (200336*Log(1 - z)^3)/81 + (11264*z2*Log(1 - z)^3)/27 + 
   (3136*Log(1 - z)^4)/9 - (512*Log(1 - z)^5)/27 + 
   LQ^3*((7424*Log(1 - z))/27 - (512*NF*Log(1 - z))/27 - 
     (2048*Log(1 - z)^2)/27) + NF^2*((-17728*Log(1 - z))/243 + 
     (128*z2*Log(1 - z))/27 + (1184*Log(1 - z)^2)/81 - 
     (64*Log(1 - z)^3)/81) + NF*((2253760*Log(1 - z))/729 - 
     944*z2*Log(1 - z) - (7616*z3*Log(1 - z))/27 - (76424*Log(1 - z)^2)/81 + 
     (2560*z2*Log(1 - z)^2)/27 + (35648*Log(1 - z)^3)/243 - 
     (640*Log(1 - z)^4)/81) + LQ^2*((-99920*Log(1 - z))/27 - 
     (64*NF^2*Log(1 - z))/27 + (23552*z2*Log(1 - z))/27 + 
     (33856*Log(1 - z)^2)/27 - (4096*Log(1 - z)^3)/27 + 
     NF*((24896*Log(1 - z))/81 - (128*Log(1 - z)^2)/3)) + 
   LQ*((1332416*Log(1 - z))/81 - (200128*z2*Log(1 - z))/27 - 
     (55040*z3*Log(1 - z))/27 - (168208*Log(1 - z)^2)/27 + 
     (33280*z2*Log(1 - z)^2)/27 + (33536*Log(1 - z)^3)/27 - 
     (2560*Log(1 - z)^4)/27 + NF^2*((2368*Log(1 - z))/81 - 
       (64*Log(1 - z)^2)/27) + NF*((-386048*Log(1 - z))/243 + 
       (5504*z2*Log(1 - z))/27 + (3776*Log(1 - z)^2)/9 - 
       (2560*Log(1 - z)^3)/81)));
*    
   id as^3=AS3;
*   id as^2=AS2;
*   id as^2=0;
   id as=0;
*   id as^2=AS2;
*   id AS3=0;
*   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/C2qNS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Mon Jan 19 07:41:34 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = (-16*as*Log(1 - z))/3 + as^2*((-3344*Log(1 - z))/9 - 
       (256*LQ^2*Log(1 - z))/9 + 96*z2*Log(1 - z) + 136*Log(1 - z)^2 - 
       (128*Log(1 - z)^3)/9 + LQ*((1936*Log(1 - z))/9 - (32*NF*Log(1 - z))/9 - 
         (128*Log(1 - z)^2)/3) + NF*((592*Log(1 - z))/27 - 
         (16*Log(1 - z)^2)/9)) + as^3*((-6743632*Log(1 - z))/243 + 
       (1258784*z2*Log(1 - z))/81 - (43648*z2^2*Log(1 - z))/27 + 
       (279808*z3*Log(1 - z))/27 + (886000*Log(1 - z)^2)/81 - 
       (114808*z2*Log(1 - z)^2)/27 - (12160*z3*Log(1 - z)^2)/9 - 
       (200336*Log(1 - z)^3)/81 + (11264*z2*Log(1 - z)^3)/27 + 
       (3136*Log(1 - z)^4)/9 - (512*Log(1 - z)^5)/27 + 
       LQ^3*((7424*Log(1 - z))/27 - (512*NF*Log(1 - z))/27 - 
         (2048*Log(1 - z)^2)/27) + NF^2*((-17728*Log(1 - z))/243 + 
         (128*z2*Log(1 - z))/27 + (1184*Log(1 - z)^2)/81 - 
         (64*Log(1 - z)^3)/81) + NF*((2253760*Log(1 - z))/729 - 
         944*z2*Log(1 - z) - (7616*z3*Log(1 - z))/27 - (76424*Log(1 - z)^2)/81 + 
         (2560*z2*Log(1 - z)^2)/27 + (35648*Log(1 - z)^3)/243 - 
         (640*Log(1 - z)^4)/81) + LQ^2*((-99920*Log(1 - z))/27 - 
         (64*NF^2*Log(1 - z))/27 + (23552*z2*Log(1 - z))/27 + 
         (33856*Log(1 - z)^2)/27 - (4096*Log(1 - z)^3)/27 + 
         NF*((24896*Log(1 - z))/81 - (128*Log(1 - z)^2)/3)) + 
       LQ*((1332416*Log(1 - z))/81 - (200128*z2*Log(1 - z))/27 - 
         (55040*z3*Log(1 - z))/27 - (168208*Log(1 - z)^2)/27 + 
         (33280*z2*Log(1 - z)^2)/27 + (33536*Log(1 - z)^3)/27 - 
         (2560*Log(1 - z)^4)/27 + NF^2*((2368*Log(1 - z))/81 - 
           (64*Log(1 - z)^2)/27) + NF*((-386048*Log(1 - z))/243 + 
           (5504*z2*Log(1 - z))/27 + (3776*Log(1 - z)^2)/9 - 
           (2560*Log(1 - z)^3)/81)));
    *    
       id as^3=AS3;
    *   id as^2=AS2;
    *   id as^2=0;
       id as=0;
    *   id as^2=AS2;
    *   id AS3=0;
    *   id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         45
               G         Terms in output =         45
                         Bytes used      =       2076
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.03 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.03 sec out of 0.02 sec


==> anc/C2qNS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/C2qPS/C2qPS.dat <==
  -4.8219403003690058     
  -9812.8859365186108     
   3809032590.5539894     
  -948575187334960.25     
  -4.8288927289023054     
  -5040.5463174155138     
   963307028.54910851     
  -1158014057511057.0     
  -4.8292971860184712     
  -4906.7624034745613     
   680580246.71209574     
  -37396535816726.906     
  -4.8297237639202333     
  -4787.8413047166541     
   670706911.27161002     
  -255171985904407.81     
  -4.8301735582995295     
  -4667.1149454714950     
   597854335.35997248     
  -161968304285479.38     
  -4.8306477095243681     
  -4549.2072848706457     
   547848423.16041410     
  -149256636491351.72     
  -4.8311474035920607     
  -4432.8147255605982     
   498016876.23376626     
  -122834875661374.44     
  -4.8316738730093993     
  -4318.2838619307386     
   453669103.90013069     
  -104280030506401.64     
  -4.8322283975863671     
  -4205.5018868182497     
   412956332.33750027     
  -87737876669710.516     
  -4.8328123051286163     
  -4094.4838878822570     
   375914194.89206243     
  -73996199250974.656     
  -4.8334269720124698     
  -3985.2093483496860     
   342131232.30774409     
  -62355772133544.094     
  -4.8340738236246121     
  -3877.6676641182426     
   311345862.10520810     
  -52550993107208.492     
  -4.8347543346469068     
  -3771.8454721268968     
   283289713.90478426     
  -44280286987703.711     
  -4.8354700291649353     
  -3667.7301781141341     
   257725234.90758848     
  -37307456844672.844     
  -4.8362224805768479     
  -3565.3089745282359     
   234433514.68996626     
  -31428731934735.613     
  -4.8370133112769542     
  -3464.5691139706664     
   213215136.87370121     
  -26473152666640.441     
  -4.8378441920861999     
  -3365.4978331323805     
   193887872.65978369     
  -22296178636572.328     
  -4.8387168413991493     
  -3268.0823739978678     
   176285364.47492194     
  -18775885025249.258     
  -4.8396330240144607     
  -3172.3099779800650     
   160255718.27359971     
  -15809370745955.402     
  -4.8405945496129457     
  -3078.1678876096512     
   145660267.78429329     
  -13309812617179.535     
  -4.8416032708442742     
  -2985.6433461156435     
   132372431.72830564     
  -11203957630861.902     
  -4.8426610809800463     
  -2894.7235975714161     
   120276671.26326081     
  -9430008184252.1836     
  -4.8437699110874943     
  -2805.3958869327817     
   109267536.45507899     
  -7935835995709.1855     
  -4.8449317266742700     
  -2717.6474600590905     
   99248794.195741907     
  -6677473565441.0664     
  -4.8461485237507800     
  -2631.4655637762562     
   90132630.864543766     
  -5617840291225.2041     
  -4.8474223242522498     
  -2546.8374459168181     
   81838923.476058647     
  -4725667113609.3740     
  -4.8487551707581007     
  -2463.7503553597862     
   74294573.163102806     
  -3974588372942.7456     
  -4.8501491204413885     
  -2382.1915420912051     
   67432896.042678624     
  -3342375332929.3267     
  -4.8516062381758500     
  -2302.1482572539512     
   61193066.325219259     
  -2810289076959.2915     
  -4.8531285887226039     
  -2223.6077531933420     
   55519607.386052907     
  -2362534424933.2549     
  -4.8547182279126888     
  -2146.5572835202497     
   50361926.523134425     
  -1985798926931.9041     
  -4.8563771927354455     
  -2070.9841031647766     
   45673889.934593946     
  -1668863979814.9565     
  -4.8581074902361161     
  -1996.8754684347948     
   41413434.154571295     
  -1402276530234.7939     
  -4.8599110851191316     
  -1924.2186370810934     
   37542211.181141734     
  -1178072217653.6204     
  -4.8617898859461164     
  -1853.0008683511371     
   34025264.086224467     
  -989541700222.38892     
  -4.8637457298099243     
  -1783.2094230660682     
   30830730.770648651     
  -831033605235.78662     
  -4.8657803653577467     
  -1714.8315636759532     
   27929573.266170803     
  -697788287363.06897     
  -4.8678954340277114     
  -1647.8545543341509     
   25295330.496090636     
  -585797634582.30798     
  -4.8700924493542672     
  -1582.2656609670316     
   22903892.445138320     
  -491686839279.62994     
  -4.8723727741880731     
  -1518.0521513435340     
   20733293.910543375     
  -412614708090.58282     
  -4.8747375956660592     
  -1455.2012951510944     
   18763526.143497523     
  -346189606604.88849     
  -4.8771878977568077     
  -1393.7003640708097     
   16976364.862012148     
  -290398603376.59479     
  -4.8797244311953625     
  -1333.5366318509716     
   15355213.202572845     
  -243547738667.81125     
  -4.8823476806100938     
  -1274.6973743888138     
   13884958.343367927     
  -204211681720.18799     
  -4.8850578286322399     
  -1217.1698698071548     
   12551840.615212703     
  -171191305579.77225     
  -4.8878547167662614     
  -1160.9413985360702     
   11343334.016361689     
  -143477935175.68521     
  -4.8907378027862132     
  -1105.9992433936527     
   10248037.162546767     
  -120223227309.09738     
  -4.8937061144098850     
  -1052.3306896656679     
   9255573.7521976158     
  -100713793810.60696     
  -4.8967581989886364     
  -999.92302519144812     
   8356501.7405917756     
  -84349826710.420303     
  -4.8998920689365386     
  -948.76354044318634     
   7542230.4606251940     
  -70627095379.011566     
  -4.9031051426077603     
  -898.83952860917680     
   6804945.0023252992     
  -59121785133.588737     
  -4.9063941803161217     
  -850.13828567459768     
   6137537.2278399570     
  -49477731845.569298     
  -4.9097552151753749     
  -802.64711050296103     
   5533542.8373332210     
  -41395673592.012161     
  -4.9131834784232256     
  -756.35330491521461     
   4987083.9712475799     
  -34624203672.311356     
  -4.9166733188762874     
  -711.24417376610472     
   4492816.8561728811     
  -28952155004.767178     
  -4.9202181161473648     
  -667.30702502109125     
   4045884.0665930789     
  -24202191728.504581     
  -4.9238101872405222     
  -624.52916982724832     
   3641870.9917987175     
  -20225416397.985203     
  -4.9274406861236866     
  -582.89792258254636     
   3276766.1480231173     
  -16896833166.747753     
  -4.9310994958629495     
  -542.40060099980758     
   2946924.9955469267     
  -14111531161.898209     
  -4.9347751128876212     
  -503.02452616672144     
   2649036.9586433214     
  -11781474570.839664     
  -4.9384545229404351     
  -464.75702259899992     
   2380095.3652617321     
  -9832803131.6793518     
  -4.9421230682534638     
  -427.58541828783910     
   2137370.0535703669     
  -8203562422.9128580     
  -4.9457643054773470     
  -391.49704473862568     
   1918382.4098553148     
  -6841795685.0133152     
  -4.9493598538797334     
  -356.47923700144884     
   1720882.6261014310     
  -5703939946.2987738     
  -4.9528892333185599     
  -322.51933369142114     
   1542828.9813295004     
  -4753478075.1751823     
  -4.9563296914873485     
  -289.60467699852109     
   1382368.9698504407     
  -3959806165.1258292     
  -4.9596560199233384     
  -257.72261268367214     
   1237822.1133558480     
  -3297281987.4264531     
  -4.9628403582654679     
  -226.86049006121249     
   1107664.3089232359     
  -2744425719.5736222     
  -4.9658519862483672     
  -197.00566196645107     
   990513.57740934205     
  -2283248690.9686713     
  -4.9686571029211182     
  -168.14548470497118     
   885117.08896171441     
  -1898689763.0760722     
  -4.9712185925860739     
  -140.26731798270137     
   790339.35234515194     
  -1578142152.3920925     
  -4.9734957769642252     
  -113.35852481544036     
   705151.46568917343     
  -1311056278.9120865     
  -4.9754441531099518     
  -87.406471414657176     
   628621.33425323211     
  -1088606476.4462574     
  -4.9770151166203815     
  -62.398527047440808     
   559904.76982790162     
  -903411363.97571206     
  -4.9781556697136784     
  -38.322063868644733     
   498237.39317300735     
  -749299275.35658360     
  -4.9788081137874256     
  -15.164456722520747     
   442927.26851604483     
  -621111539.27637470     
  -4.9789097261136286     
   7.0869170898217302     
   393348.20461810974     
  -514537529.09794909     
  -4.9783924203820344     
   28.444678078803470     
   348933.66329043778     
  -425976388.08442736     
  -4.9771823908694079     
   48.921444874895059     
   309171.22100697848     
  -352421139.31958836     
  -4.9751997400905372     
   68.529834579998379     
   273597.53430661786     
  -291361580.91857237     
  -4.9723580898783561     
   87.282463165741106     
   241793.76386767818     
  -240702940.05817953     
  -4.9685641759472361     
   105.19194592220165     
   213381.41620603827     
  -198697745.57454881     
  -4.9637174261168120     
   122.27089796125706     
   188018.56552289211     
  -163888785.20805097     
  -4.9577095225154588     
   138.53193477907405     
   165396.42157676758     
  -135061356.70407045     
  -4.9504239482446195     
   153.98767288189714     
   145236.21242413885     
  -111203308.62305821     
  -4.9417355191697272     
   168.65073047998658     
   127286.35371081821     
  -91471609.616978675     
  -4.9315099017125430     
   182.53372825652477     
   111319.87864801541     
  -75164388.058164105     
  -4.9196031177559485     
   195.64929020945797     
   97132.104978299438     
  -61697549.249507703     
  -4.9058610380378820     
   208.01004459966401     
   84538.518198883539     
  -50585243.120004013     
  -4.8901188657091259     
   219.62862490559871     
   73372.848730357829     
  -41423497.250308089     
  -4.8722006120627794     
   230.51767119970552     
   63485.335260520893     
  -33876693.663476892     
  -4.8519185668146294     
   240.68983036519992     
   54741.121958761410     
  -27665778.972435858     
  -4.8290727657264325     
   250.15776132783466     
   47018.904467122433     
  -22560071.097019456     
  -4.8034504588217999     
   258.93412135175720     
   40209.345418076526     
  -18364943.672984205     
  -4.7748255829503901     
   267.03162646884539     
   34214.920471179124     
  -14929746.911274007     
  -4.7429582430142654     
   274.46282456187726     
   28945.173389005438     
  -12093978.771913640     
  -4.7075942067842274     
   281.24098526092592     
   24328.959445460230     
  -9843142.4862151016     
  -4.6684644189077487     
   287.37665241536865     
   20266.117772068203     
  -7771905.7282005204     
  -4.6252845404476526     
   292.89104547035191     
   16797.127749607003     
  -6851394.5551365521     
  -4.5777545210959598     
   297.76401420497018     
   13490.129957471705     
  -3545477.7212236566     
  -4.5255582120843414     
   302.13621338959683     
   11639.544744702736     
  -9343727.7794862650     
  -4.4683630287651708     
   305.52379353486651     
   6365.6202948463397     
  -1158299.9948494767     
  -3.6828668555047379     
   315.63377010567052     
  -2321.6296665247369     
  -71502.350127446887     
  -2.9094098398770827     
   302.68495270815725     
  -2857.8972924805885     
  -29410.299255227568     
  -2.1710188521105560     
   287.84402313471878     
  -3078.4745368947952     
   25689.573657325123     
  -1.4702478605409557     
   272.93332995631965     
  -2885.8027344648567     
   26147.333364657439     
 -0.80554225065673946     
   258.99457878458270     
  -2689.6977342299260     
   27803.543505100446     
 -0.17443198416695205     
   246.06740655415368     
  -2481.1711579416724     
   25248.239308837685     
  0.42562371622049699     
   234.13495525148602     
  -2291.8093631253901     
   22829.073097543380     
  0.99699400009682726     
   223.10395355643803     
  -2120.5913148938148     
   20331.841037150054     
   1.5418178732860419     
   212.88221900141551     
  -1968.1025071151892     
   18118.359679977864     
   2.0620058794901102     
   203.38142570983916     
  -1832.2148095153552     
   16166.746154663413     
   2.5592607066139035     
   194.52347815266231     
  -1710.9642133553798     
   14475.817269500281     
   3.0351020603069245     
   186.24007865968855     
  -1602.3955838341276     
   13011.870920823378     
   3.4908905950403208     
   178.47207332028333     
  -1504.8065519279521     
   11744.048614877078     
   3.9278492381510861     
   171.16824147217253     
  -1416.7261873163741     
   10642.706856705048     
   4.3470815954554265     
   164.28416128915387     
  -1336.9058858910862     
   9682.3965927508798     
   4.7495876243382540     
   157.78117679581251     
  -1264.2879114454545     
   8841.4950324355177     
   5.1362769152411323     
   151.62551527044343     
  -1197.9766987021883     
   8101.9393722093964     
   5.5079799418530433     
   145.78754314016140     
  -1137.2121534106177     
   7448.6865681803629     
   5.8654576094722586     
   140.24114524626171     
  -1081.3470041492651     
   6869.2228990496815     
   6.2094093854197769     
   134.96320815487258     
  -1029.8278324063924     
   6353.1200435869496     
   6.5404802493550998     
   129.93318999365786     
  -982.17943207949031     
   5891.6625436800077     
   6.8592666601159928     
   125.13276150595439     
  -937.99196300189021     
   5477.5395998527629     
   7.1663217006683642     
   120.54550555844219     
  -896.91041600299457     
   5104.5937583878595     
   7.4621595337419260     
   116.15666461139699     
  -858.62596281508559     
   4767.6168692176998     
   7.7472592770164059     
   111.95292761361939     
  -822.86883629595286     
   4462.1847369614406     
   8.0220683874601200     
   107.92224939595765     
  -789.40245076874203     
   4184.5230162215294     
   8.2870056288048382     
   104.05369694866809     
  -758.01852814708047     
   3931.3982270181964     
   8.5424636834728851     
   100.33731802468930     
  -728.53304144444417     
   3700.0289233154913     
   8.7888114599775076     
   96.764028359779232     
  -700.78282451957796     
   3488.0130311018402     
   9.0263961384273195     
   93.325514481514503     
  -674.62272678631416     
   3293.2681932236933     
   9.2555449899042106     
   90.014149626205878     
  -649.92321533713641     
   3113.9825924875227     
   9.4765669998518760     
   86.822920723129329     
  -626.56834589348000     
   2948.5742519589821     
   9.6897543209705521     
   83.745364760886162     
  -604.45403900378756     
   2795.6572130366699     
   9.8953835772729466     
   80.775513138611672     
  -583.48660990601263     
   2654.0133179983604     
   10.093717037765657     
   77.907842838794082     
  -563.58151002102488     
   2522.5685723630681     
   10.285003675558954     
   75.137233449420762     
  -544.66224572830185     
   2400.3732711539419     
   10.469480125979066     
   72.458929219613381     
  -526.65944619464733     
   2286.5852244250032     
   10.647371555383515     
   69.868505461598104     
  -509.51005701145976     
   2180.4555468512472     
   10.818892450799108     
   67.361838718044268     
  -493.15664041007540     
   2081.3165795845503     
   10.984247339163211     
   64.935080201861112     
  -477.54676606319134     
   1988.5715861743943     
   11.143631443811003     
   62.584632088785924     
  -462.63247916688340     
   1901.6859341264746     
   11.297231284880896     
   60.307126304216382     
  -448.36983466093477     
   1820.1795249178970     
   11.445225229479883     
   58.099405497003914     
  -434.71848822405059     
   1743.6202740786923     
   11.587783996737775     
   55.958505936022632     
  -421.64133616846038     
   1671.6184783135857     
   11.725071122265502     
   53.881642101648708     
  -409.10419758110845     
   1603.8219387900729     
   11.857243386002535     
   51.866192775095492     
  -397.07553304018296     
   1539.9117214270050     
   11.984451206979420     
   49.909688454671333     
  -385.52619512948041     
   1479.5984675539032     
   12.106839008122595     
   48.009799950290564     
  -374.42920662282614     
   1422.6191689041898     
   12.224545553881443     
   46.164328026593388     
  -363.75956285604468     
   1368.7343475168564     
   12.337704263154256     
   44.371193981329100     
  -353.49405524966824     
   1317.7255780595419     
   12.446443499724426     
   42.628431059669374     
  -343.61111341422168     
   1269.3933108633519     
   12.550886842185243     
   40.934176617176952     
  -334.09066358274652     
   1223.5549505879180     
   12.651153335126896     
   39.286664954586740     
  -324.91400145333716     
   1180.0431607593327     
   12.747357723178666     
   37.684220756584295     
  -316.06367774764215     
   1138.7043609611046     
   12.839610669339844     
   36.125253074614101     
  -307.52339504043385     
   1099.3973941205409     
   12.928018958891659     
   34.608249800551711     
  -299.27791458452987     
   1061.9923427672509     
   13.012685690057241     
   33.131772584055945     
  -291.31297201377549     
   1026.3694723665756     
   13.093710452465301     
   31.694452151593939     
  -283.61520097102618     
   992.41829125082199     
   13.171189494374017     
   30.294983989699759     
  -276.17206378664503     
   960.03670828193799     
   13.245215879523167     
   28.932124359046817     
  -268.97178847453046     
   929.13027880090829     
   13.315879634403425     
   27.604686609401682     
  -262.00331138352362     
   899.61152979026826     
   13.383267886660935     
   26.311537768667630     
  -255.25622491009662     
   871.39935071467028     
   13.447464995291771     
   25.051595381943045     
  -248.72072977973659     
   844.41844883228248     
   13.508552673223768     
   23.823824578959968     
  -242.38759141349448     
   818.59885463389264     
   13.566610102831937     
   22.627235350416882     
  -236.24810000374026     
   793.87547867462376     
   13.621714044887311     
   21.460880015623328     
  -230.29403391368058     
   770.18770819959673     
   13.673938941397349     
   20.323850865583665     
  -224.51762610218361     
   747.47904458094661     
   13.723357012758241     
   19.215277967158652     
  -218.91153326782654     
   725.69677187797697     
   13.770038349605274     
   18.134327115292230     
  -213.46880747874172     
   704.79165874752357     
   13.814050999716430     
   17.080197921500037     
  -208.18287003813529     
   684.71768499447251     
   13.855461050296270     
   16.052122027903007     
  -203.04748740067674     
   665.43179465625656     
   13.894332705941565     
   15.049361437049425     
  -198.05674894075480     
   646.89367024073420     
   13.930728362566906     
   14.071206948662665     
  -193.20504641394930     
   629.06552564139929     
   13.964708677547314     
   13.116976695198694     
  -188.48705497163880     
   611.91191965278563     
   13.996332636315483     
   12.186014768833989     
  -183.89771557424291     
   595.39958269128817     
   14.025657615633708     
   11.277689933138236     
  -179.43221870405824     
   579.49725946776823     
   14.052739443744333     
   10.391394413232964     
  -175.08598925804998     
   564.17556535149868     
   14.077632457587761     
   9.5265427587930542     
  -170.85467251791374     
   549.40685298024005     
   14.100389557263584     
   8.6825707746968632     
  -166.73412112056192     
   535.16509113967413     
   14.121062257897872     
   7.8589345145529226     
  -162.72038293701436     
   521.42575300921374     
   14.139700739068289     
   7.0551093327367811     
  -158.80968978944532     
   508.16571266385279     
   14.156353891928207     
   6.2705889909020014     
  -154.99844694446642     
   495.36315126809950     
   14.171069364161298     
   5.5048848152659460     
  -151.28322330995564     
   482.99746849795565     
   14.183893602889221     
   4.7575249012505036     
  -147.66074229622097     
   471.04920259648071     
   14.194871895646786     
   4.0280533623180821     
  -144.12787327674738     
   459.49995618437316     
   14.204048409531417     
   3.3160296201128014     
  -140.68162360536456     
   448.33232581496776     
   14.211466228626756     
   2.6210277331950085     
  -137.31913116175232     
   437.52984047121646     
   14.217167389793740     
   1.9426357618950816     
  -134.03765735821818     
   427.07690058280679     
   14.221192916916561     
   1.2804551669899178     
  -130.83458060384714     
   416.95872386889010     
   14.223582853685322     
  0.63410024004322318     
  -127.70739017483046     
   407.16129576027208     
   14.224376294992084     
   3.1975634645755036E-003
  -124.65368045662842     
   397.67131991397343     
   14.223611417012265     
 -0.61261450157018005     
  -121.67114555727360     
   388.47617685414207     
   14.221325506038870     
  -1.2136863010405268     
  -118.75757423086758     
   379.56388129237519     
   14.217554986132971     
  -1.8003573494206333     
  -115.91084512117476     
   370.92304610239319     
   14.212335445650007     
  -2.3729567679120875     
  -113.12892227540681     
   362.54284462897567     
   14.205701662697953     
  -2.9318037009523290     
  -110.40985094068949     
   354.41298073613120     
   14.197687629580017     
  -3.4772077122669742     
  -107.75175358516850     
   346.52365545474282     
   14.188326576271558     
  -4.0094691616530405     
  -105.15282616925793     
   338.86554025060292     
   14.177650992977934     
  -4.5288795636196317     
  -102.61133461737840     
   331.42974904930583     
   14.165692651817356     
  -5.0357219289118502     
  -100.12561149950861     
   324.20781452341572     
   14.152482627670306     
  -5.5302710898870791     
  -97.694052890582981     
   317.19166324110091     
   14.138051318234760     
  -6.0127940106542237     
  -95.315115416274722     
   310.37359530882867     
   14.122428463324200     
  -6.4835500828235579     
  -92.987313451458505     
   303.74626309927038     
   14.105643163443430     
  -6.9427914076477393     
  -90.709216478213989     
   297.30265186437890     
   14.087723897675257     
  -7.3907630653163521     
  -88.479446589231145     
   291.03606282650503     
   14.068698540909265     
  -7.8277033720845113     
  -86.296676118032352     
   284.94009526345087     
   14.048594380442305     
  -8.2538441258884845     
  -84.159625403556461     
   279.00863139897587     
   14.027438131978677     
  -8.6694108410675366     
  -82.067060668064144     
   273.23582107424875     
   14.005255955056537     
  -9.0746229727627146     
  -80.017792010007270     
   267.61606824770161     
   13.982073467925634     
  -9.4696941315331067     
  -78.010671498149520     
   262.14401789861319     
   13.957915761900217     
  -9.8548322886882556     
  -76.044591363909916     
   256.81454309603401     
   13.932807415209709     
  -10.230239972824746     
  -74.118482290689698     
   251.62273401115817     
   13.906772506368549     
  -10.596114458015487     
  -72.231311785606010     
   246.56388719728545     
   13.879834627085588     
  -10.952647944058567     
  -70.382082631626361     
   241.63349409263452     
   13.852016894732339     
  -11.300027729202464     
  -68.569831425931611     
   236.82723326750457     
   13.823341964388440     
  -11.638436375708356     
  -66.793627176425318     
   232.14095922724718     
   13.793832040481805     
  -11.968051868604972     
  -65.052569982220973     
   227.57069524197797     
   13.763508888040016     
  -12.289047767980289     
  -63.345789767906126     
   223.11262483351848     
   13.732393843568779     
  -12.601593355104193     
  -61.672445081654743     
   218.76308354245120     
   13.700507825572439     
  -12.905853772696045     
  -60.031721955086354     
   214.51855273881486     
   13.667871344730866     
  -13.201990159607625     
  -58.422832809545241     
   210.37565145579984     
   13.634504513746341     
  -13.490159780190554     
  -56.845015423626741     
   206.33113113815523     
   13.600427056873391     
  -13.770516148599848     
  -55.297531940090579     
   202.38186888408887     
   13.565658319143967     
  -14.043209148258725     
  -53.779667923459911     
   198.52486142102759     
   13.530217275299758     
  -14.308385146724380     
  -52.290731462802199     
   194.75722014772128     
   13.494122538442870     
  -14.566187106160621     
  -50.830052311694288     
   191.07616584002312     
   13.457392368415611     
  -14.816754689609592     
  -49.396981067894117     
   187.47902306714775     
   13.420044679919648     
  -15.060224363266554     
  -47.990888394890504     
   183.96321655717199     
   13.382097050384273     
  -15.296729494930560     
  -46.611164270711711     
   180.52626596502802     
   13.343566727593160     
  -15.526400448797276     
  -45.257217275974000     
   177.16578179005592     
   13.304470637078532     
  -15.749364676768581     
  -43.928473912548583     
   173.87946169373961     
   13.264825389291246     
  -15.965746806424567     
  -42.624377949845531     
   170.66508657809138     
   13.224647286554976     
  -16.175668725800456     
  -41.344389800509845     
   167.52051664685993     
   13.183952329812294     
  -16.379249665115875     
  -40.087985925658394     
   164.44368857257658     
   13.142756225170103     
  -16.576606275583433     
  -38.854658261364072     
   161.43261155415573     
   13.101074390251567     
  -16.767852705423614     
  -37.643913674707903     
   158.48536516835861     
   13.058921960361372     
  -16.953100673200243     
  -36.455273435945237     
   155.60009493172501     
   13.016313794470880     
  -17.132459538599999     
  -35.288272723957299     
   152.77501173193485     
   12.973264481029414     
  -17.306036370749812     
  -34.142460135967788     
   150.00838630658805     
   12.929788343607726     
  -17.473936014186400     
  -33.017397238668373     
   147.29854957303118     
   12.885899446379355     
  -17.636261152575248     
  -31.912658116870638     
   144.64388819000277     
   12.841611599445439     
  -17.793112370256040     
  -30.827828955445618     
   142.04284280672812     
   12.796938364008247     
  -17.944588211730643     
  -29.762507634395156     
   139.49390683188685     
   12.751893057398499     
  -18.090785239149518     
  -28.716303333156006     
   136.99562230501232     
   12.706488757961392     
  -18.231798087897083     
  -27.688836165868409     
   134.54658014266474     
   12.660738309805927     
  -18.367719520348750     
  -26.679736814798424     
   132.14541667712740     
   12.614654327422098     
  -18.498640477860043     
  -25.688646189719968     
   129.79081237101144     
   12.568249200170206     
  -18.624650131076688     
  -24.715215096937381     
   127.48148995752497     
   12.521535096646438     
  -18.745835928624672     
  -23.759103922255942     
   125.21621338832769     
   12.474523968928697     
  -18.862283644234921     
  -22.819982321843483     
   122.99378503421703     
   12.427227556706489     
  -18.974077422374744     
  -21.897528934086857     
   120.81304497427172     
   12.379657391298542     
  -19.081299822451914     
  -20.991431096779817     
   118.67287038580717     
   12.331824799561657     
  -19.184031861616077     
  -20.101384568886264     
   116.57217130574996     
   12.283740907694238     
  -19.282353056248528     
  -19.227093284093137     
   114.50989341590540     
   12.235416644937676     
  -19.376341462167446     
  -18.368269083473848     
   112.48501250476249     
   12.186862747178806     
  -19.466073713600348     
  -17.524631489688126     
   110.49653712303699     
   12.138089760456387     
  -19.551625060977734     
  -16.695907461265350     
   108.54350372704812     
   12.089108044374555     
  -19.633069407589179     
  -15.881831183312487     
   106.62497946622079     
   12.039927775425991     
  -19.710479345140747     
  -15.082143837315829     
   104.74005702655082     
   11.990558950227546     
  -19.783926188258079     
  -14.296593409616698     
   102.88785734888526     
   11.941011388670862     
  -19.853480007980870     
  -13.524934479500057     
   101.06752611548127     
   11.891294736990510     
  -19.919209664263704     
  -12.766928033633965     
   99.278233301310252     
   11.841418470752036     
  -19.981182837557476     
  -12.022341283874137     
   97.519173817731811     
   11.791391897762209     
  -20.039466059467763     
  -11.290947480241147     
   95.789564102534101     
   11.741224160903727     
  -20.094124742542046     
  -10.572525749472142     
   94.088643781987628     
   11.690924240896496     
  -20.145223209218496     
  -9.8668609211072340     
   92.415672547569287     
   11.640500958987577     
  -20.192824719963767     
  -9.1737433770004628     
   90.769931740271758     
   11.589962979571744     
  -20.236991500628637     
  -8.4929688889484254     
   89.150721548100535     
   11.539318812744641     
  -20.277784769044352     
  -7.8243384773376707     
   87.557361650494698     
   11.488576816790323     
  -20.315264760900096     
  -7.1676582649589591     
   85.989189624172297     
   11.437745200605004     
  -20.349490754919437     
  -6.5227393427776672     
   84.445561445719278     
   11.386832026058711     
  -20.380521097356215     
  -5.8893976319347718     
   82.925849142722285     
   11.335845210296513     
  -20.408413225844466     
  -5.2674537633643537     
   81.429442297004528     
   11.284792527980917     
  -20.433223692618217     
  -4.6567329461368194     
   79.955745176350774     
   11.233681613476977     
  -20.455008187126847     
  -4.0570648573141881     
   78.504178518922188     
   11.182519962981591     
  -20.473821558066188     
  -3.4682835184222709     
   77.074176628116689     
   11.131314936598445     
  -20.489717834846520     
  -2.8902271937113957     
   75.665189136942800     
   11.080073760359948     
  -20.502750248518758     
  -2.3227382751843240     
   74.276678560971220     
   11.028803528197534     
  -20.512971252171663     
  -1.7656631859770393     
   72.908121046191511     
   10.977511203861583     
  -20.520432540831933     
  -1.2188522781306026     
   71.559005369890940     
   10.926203622792224     
  -20.525185070871899     
 -0.68215973785641992     
   70.228832892362533     
   10.874887493942197     
  -20.527279078944449     
 -0.15544349116370054     
   68.917116134396650     
   10.823569401552955     
  -20.526764100472750     
  0.36143487984427469     
   67.623380081819676     
   10.772255806885086     
  -20.523688987696993     
  0.86861023045792274     
   66.347159867777307     
   10.720953049904157     
  -20.518101927297185     
   1.3662139294662530     
   65.088001690478734     
   10.669667350923000     
  -20.510050457618156     
   1.8543739421448440     
   63.845462069316277     
   10.618404812201439     
  -20.499581485493632     
   2.3332149076647060     
   62.619107001266748     
   10.567171419504424     
  -20.486741302699034     
   2.8028582101742070     
   61.408512618677761     
   10.515973043619500     
  -20.471575602036562     
   3.2634220548142903     
   60.213263674536798     
   10.464815441834496     
  -20.454129493068592     
   3.7150215323733171     
   59.032954123133180     
   10.413704259376310     
  -20.434447517516919     
   4.1577686882968159     
   57.867186248673121     
   10.362645030811604     
  -20.412573664333273     
   4.5917725851618645     
   56.715570787005326     
   10.311643181410222     
  -20.388551384455205     
   5.0171393660644057     
   55.577725904953063     
   10.260704028472089     
  -20.362423605264166     
   5.4339723103515531     
   54.453277978028190     
   10.209832782618337     
  -20.334232744750320     
   5.8423718951867656     
   53.341860296052566     
   10.159034549047373     
  -20.304020725393837     
   6.2424358474071600     
   52.243113029170146     
   10.108314328756576     
  -20.271828987787504     
   6.6342591951259369     
   51.156683748679256     
   10.057677019730260     
  -20.237698503991584     
   7.0179343232410307     
   50.082225718762665     
   10.007127418094578     
  -20.201669790643152     
   7.3935510161317515     
   49.019399134943932     
   9.9566702192399337     
  -20.163782921828716     
   7.7611965096438231     
   47.967869360619410     
   9.9063100189115048     
  -20.124077541729985     
   8.1209555298484766     
   46.927308733732900     
   9.8560513142684414     
  -20.082592877041986     
   8.4729103453514654     
   45.897393298069751     
   9.8058985049122640     
  -20.039367749190887     
   8.8171407950869973     
   44.877806417898718     
   9.7558558938849824     
  -19.994440586345117     
   9.1537243432212314     
   43.868234346901730     
   9.7059276886374253     
  -19.947849435235007     
   9.4827361008230007     
   42.868370027698461     
   9.6561180019682507     
  -19.899631972792871     
   9.8042488760307336     
   41.877909502925370     
   9.6064308529340785     
  -19.849825517609538     
   10.118333197302681     
   40.896554172329921     
   9.5568701677311978     
  -19.798467041232296     
   10.425057353595149     
   39.924008861624003     
   9.5074397805492143     
  -19.745593179298162     
   10.724487420057335     
   38.959982779514256     
   9.4581434343970763     
  -19.691240242520760     
   11.016687290903686     
   38.004188469331275     
   9.4089847819017862     
  -19.635444227532442     
   11.301718704423678     
   37.056342629141071     
   9.3599673860802124     
  -19.578240827586029     
   11.579641274142229     
   36.116163997833851     
   9.3110947210842721     
  -19.519665443140354     
   11.850512504125989     
   35.183376349459337     
   9.2623701729198284     
  -19.459753192313176     
   12.114387826746928     
   34.257703928681160     
   9.2137970401395854     
  -19.398538921230777     
   12.371320606212043     
   33.338876441353449     
   9.1653785345102428     
  -19.336057214266443     
   12.621362179522189     
   32.426623214959314     
   9.1171177816541853     
  -19.272342404183547     
   12.864561853634388     
   31.520678746969427     
   9.0690178216659181     
  -19.207428582188872     
   13.100966944236655     
   30.620777201785646     
   9.0210816097034900     
  -19.141349607895155     
   13.330622773250052     
   29.726656464581602     
   8.9733120165550933     
  -19.074139119220195     
   13.553572696734410     
   28.838055039731760     
   8.9257118291810063     
  -19.005830542204524     
   13.769858109532404     
   27.954714059568772     
   8.8782837512310877     
  -18.936457100768248     
   13.979518464979165     
   27.076374585383519     
   8.8310304035379250     
  -18.866051826419874     
   14.182591274369546     
   26.202780432993425     
   8.7839543245857854     
  -18.794647567914911     
   14.379112127616992     
   25.333675592794165     
   8.7370579709554779     
  -18.722277000859460     
   14.569114694562945     
   24.468804395386247     
   8.6903437177452378     
  -18.648972637304233     
   14.752630727528345     
   23.607913378808270     
   8.6438138589676718     
  -18.574766835290738     
   14.929690077869402     
   22.750747366451847     
   8.5974706079228582     
  -18.499691808388270     
   15.100320683117797     
   21.897053773560526     
   8.5513160975476232     
  -18.423779635214427     
   15.264548586419497     
   21.046577618539654     
   8.5053523807410265     
  -18.347062268951980     
   15.422397918558548     
   20.199066132510598     
   8.4595814306660468     
  -18.269571546869205     
   15.573890914552374     
   19.354264066465539     
   8.4140051410274648     
  -18.191339199845196     
   15.719047895050869     
   18.511917533223649     
   8.3686253263259083     
  -18.112396861916196     
   15.857887276550043     
   17.671769864281419     
   8.3234437220879993     
  -18.032776079848489     
   15.990425550532157     
   16.833565806592791     
   8.2784619850725356     
  -17.952508322736954     
   16.116677294081601     
   15.997046231260711     
   8.2336816934526276     
  -17.871624991649711     
   16.236655140816058     
   15.161953355325121     
   8.1891043469736555     
  -17.790157429320217     
   16.350369790980995     
   14.328025036660133     
   8.1447313670869388     
  -17.708136929895872     
   16.457829978755946     
   13.495000130802669     
   8.1005640970589443     
  -17.625594748749641     
   16.559042479736966     
   12.662612473035457     
   8.0566038020558874     
  -17.542562112367087     
   16.654012073284733     
   11.830596401046630     
   8.0128516692034975     
  -17.459070228318147     
   16.742741546292581     
   10.998681052658656     
   7.9693088076217569     
  -17.375150295316942     
   16.825231654187522     
   10.166595385504923     
   7.9259762484343570     
  -17.290833513382530     
   16.901481119578808     
   9.3340626203831061     
   7.8828549447526255     
  -17.206151094110503     
   16.971486589231684     
   8.5008050835929474     
   7.8399457716336123     
  -17.121134271069028     
   17.035242627358627     
   7.6665395391975375     
   7.7972495260120400     
  -17.035814310315871     
   17.092741673902612     
   6.8309803742960931     
   7.7547669266057815     
  -16.950222521064344     
   17.143974026709831     
   5.9938365051304068     
   7.7124986137944820     
  -16.864390266496322     
   17.188927800498313     
   5.1548134642524381     
   7.6704451494709556     
  -16.778348974741377     
   17.227588901480203     
   4.3136113991843175     
   7.6286070168649154     
  -16.692130150020240     
   17.259940986974087     
   3.4699249650979791     
   7.5869846203386100     
  -16.605765383992274     
   17.285965424212321     
   2.6234448232319911     
   7.5455782851538569     
  -16.519286367280777     
   17.305641260386558     
   1.7738536799700757     
   7.5043882572099951     
  -16.432724901222343     
   17.318945162986335     
  0.92083034064922320     
   7.4634147027521829     
  -16.346112909838528     
   17.325851390541203     
   6.4044994827126736E-002
   7.4226577080494796     
  -16.259482452042167     
   17.326331728002408     
 -0.79683727533962945     
   7.3821172790420926     
  -16.172865734101070     
   17.320355448437361     
  -1.6621603455525829     
   7.3417933409571363     
  -16.086295122365360     
   17.307889245845715     
  -2.5322743963812941     
   7.3016857378922229     
  -15.999803156281065     
   17.288897187872855     
  -3.4075392689945185     
   7.2617942323661424     
  -15.913422561702992     
   17.263340643355399     
  -4.2883220651281055     
   7.2221185048358745     
  -15.827186264524938     
   17.231178227866938     
  -5.1750004055149867     
   7.1826581531791041     
  -15.741127404643205     
   17.192365724825574     
  -6.0679603107549571     
   7.1434126921413972     
  -15.655279350274904     
   17.146856022494912     
  -6.9675993687786599     
   7.1043815527471095     
  -15.569675712650593     
   17.094599027229073     
  -7.8743243926185160     
   7.0655640816730854     
  -15.484350361096812     
   17.035541594284435     
  -8.7885553617391672     
   7.0269595405841292     
  -15.399337438538419     
   16.969627429071387     
  -9.7107222376012405     
   6.9885671054291807     
  -15.314671377435019     
   16.896797012289383     
  -10.641269640045191     
   6.9503858656970809     
  -15.230386916179322     
   16.816987489989039     
  -11.580653595309334     
   6.9124148236307335     
  -15.146519115984290     
   16.730132588024222     
  -12.529345763713161     
   6.8746528933984195     
  -15.063103378277237     
   16.636162494796373     
  -13.487831293170348     
   6.8370989002209557     
  -14.980175462640004     
   16.535003760097595     
  -14.456611937666274     
   6.7997515794532939     
  -14.897771505313345     
   16.426579170565098     
  -15.436204771927438     
   6.7626095756191278     
  -14.815928038299996     
   16.310807634775642     
  -16.427145444642452     
   6.7256714413969467     
  -14.734682009103201     
   16.187604043940823     
  -17.429986266919446     
   6.6889356365559287     
  -14.654070801126004     
   16.056879146938929     
  -18.445300137959503     
   6.6524005268399682     
  -14.574132254768898     
   15.918539395904236     
  -19.473679420938954     
   6.6160643827980286     
  -14.494904689278517     
   15.772486800247190     
  -20.515737423242168     
   6.5799253785589373     
  -14.416426925353969     
   15.618618769572876     
  -21.572111205343560     
   6.5439815905486238     
  -14.338738308591203     
   15.456827935532797     
  -22.643459671257688     
   6.5082309961476863     
  -14.261878733782376     
   15.287001987998368     
  -23.730468616394681     
   6.4726714722870824     
  -14.185888670128941     
   15.109023473375403     
  -24.833848274900379     
   6.4373007939795901     
  -14.110809187417219     
   14.922769611313655     
  -25.954338322879632     
   6.4021166327845807     
  -14.036681983204204     
   14.728112073892053     
  -27.092706302817373     
   6.3671165552034967     
  -13.963549411077922     
   14.524916776620927     
  -28.249751958391357     
   6.3322980210032807     
  -13.891454510044037     
   14.313043636932987     
  -29.426306361508299     
   6.2976583814648652     
  -13.820441035103652     
   14.092346339221679     
  -30.623236621794451     
   6.2631948775536532     
  -13.750553489094200     
   13.862672064558215     
  -31.841444388320962     
   6.2289046380087534     
  -13.681837155853691     
   13.623861231645813     
  -33.081872017424928     
   6.1947846773475659     
  -13.614338134795787     
   13.375747191515121     
  -34.345500347136614     
   6.1608318937820812     
  -13.548103376969722     
   13.118155938911602     
  -35.633355241504702     
   6.1270430670430986     
  -13.483180722685940     
   12.850905774600310     
  -36.946506571858684     
   6.0934148561083106     
  -13.419618940811162     
   12.573806975311376     
  -38.286073767672775     
   6.0599437968299750     
  -13.357467769817749     
   12.286661422053824     
  -39.653226026365786     
   6.0266262994576625     
  -13.296777960695476     
   11.989262226856086     
  -41.049188210446928     
   5.9934586460512751     
  -13.237601321840138     
   11.681393315277727     
  -42.475240713667453     
   5.9604369877792598     
  -13.179990766027133     
   11.362829009925228     
  -43.932726842954267     
   5.9275573420966463     
  -13.124000359605811     
   11.033333558603063     
  -45.423052434603306     
   5.8948155897971795     
  -13.069685374045946     
   10.692660665343546     
  -46.947693597641816     
   5.8622074719335098     
  -13.017102339974182     
   10.340552963361224     
  -48.508197927867663     
   5.8297285865990034     
  -12.966309103868525     
   9.9767414789022251     
  -50.106191152416457     
   5.7973743855643391     
  -12.917364887558122     
   9.6009450452591096     
  -51.743381098117830     
   5.7651401707616463     
  -12.870330350727416     
   9.2128696870232165     
  -53.421562547204786     
   5.7330210906084575     
  -12.825267656590061     
   8.8122079679191891     
  -55.142624574353121     
   5.7010121361632722     
  -12.782240540961233     
   8.3986382836115308     
  -56.908553865672367     
   5.6691081371039882     
  -12.741314384928158     
   7.9718241296189980     
  -58.721444692720823     
   5.6373037575199039     
  -12.702556291368049     
   7.5314132944235812     
  -60.583502131893191     
   5.6055934915073538     
  -12.666035165560906     
   7.0770370284343915     
  -62.497053482818622     
   5.5739716585584178     
  -12.631821800171537     
   6.6083091273132410     
  -64.464552794916543     
   5.5424323987313979     
  -12.599988964899875     
   6.1248249813513773     
  -66.488592869938373     
   5.5109696675910174     
  -12.570611501109429     
   5.6261605348268287     
  -68.571912249480206     
   5.4795772309054582     
  -12.543766421789973     
   5.1118711929557374     
  -70.717407277167212     
   5.4482486590864498     
  -12.519533017211641     
   4.5814906383769713     
  -72.928142050509464     
   5.4169773213576917     
  -12.497992966683203     
   4.0345295729981618     
  -75.207361315485102     
   5.3857563796357937     
  -12.479230456842878     
   3.4704743631320110     
  -77.558502858174194     
   5.3545787821068496     
  -12.463332306955808     
   2.8887855916957168     
  -79.985212396355209     
   5.3234372564804637     
  -12.450388101729761     
   2.2888964987230391     
  -82.491357909045547     
   5.2923243029017897     
  -12.440490332196941     
   1.6702113144052106     
  -85.081048100696933     
   5.2612321865006351     
  -12.433734545276803     
   1.0321034536499689     
  -87.758648166535849     
   5.2301529295551514     
  -12.430219502661675     
  0.37391359240096400     
  -90.528802652441115     
   5.1990783032459076     
  -12.430047349749405     
 -0.30505242749236000     
  -93.396453848870863     
   5.1679998189742715     
  -12.433323795396532     
  -1.0055258313588766     
  -96.366868505000866     
   5.1369087192170131     
  -12.440158303337796     
  -1.7282773451463997     
  -99.445661026096431     
   5.1057959678868086     
  -12.450664296207767     
  -2.4741198028421070     
  -102.63882377944860     
   5.0746522401658991     
  -12.464959373167842     
  -3.2439109811879892     
  -105.95275635987974     
   5.0434679117775296     
  -12.483165542255529     
  -4.0385566538870705     
  -109.39430085991815     
   5.0122330476568537     
  -12.505409468666087     
  -4.8590139103364391     
  -112.97077855522973     
   4.9809373899798333     
  -12.531822740315681     
  -5.7062947495006817     
  -116.69002995541203     
   4.9495703455051423     
  -12.562542152124848     
  -6.5814699741662537     
  -120.56046238697095     
   4.9181209721802661     
  -12.597710010665436     
  -7.4856734420685562     
  -124.59109615271888     
   4.8865779649587129     
  -12.637474460928640     
  -8.4201066632139288     
  -128.79162306643761     
   4.8549296407706350     
  -12.681989837177207     
  -9.3860438362122327     
  -133.17246369868235     
   4.8231639225839711     
  -12.731417040052618     
  -10.384837313952328     
  -137.74483729525573     
   4.7912683224875439     
  -12.785923942321666     
  -11.417923593666771     
  -142.52083368466054     
   4.7592299237212536     
  -12.845685825921587     
  -12.486829846301703     
  -147.51349788728248     
   4.7270353615715051     
  -12.910885853238483     
  -13.593181080456347     
  -152.73692009979604     
   4.6946708030422801     
  -12.981715575892634     
  -14.738707981204792     
  -158.20633927247368     
   4.6621219252036141     
  -13.058375484660019     
  -15.925255525748373     
  -163.93825594911846     
   4.6293738921096796     
  -13.141075604587805     
  -17.154792445366734     
  -169.95056057717937     
   4.5964113301679168     
  -13.230036139825463     
  -18.429421649695609     
  -176.26267485468631     
   4.5632183018287487     
  -13.325488173227464     
  -19.751391711105729     
  -182.89571322259772     
   4.5297782774519657     
  -13.427674426405920     
  -21.123109560275243     
  -189.87265984052911     
   4.4960741051908899     
  -13.536850086579303     
  -22.547154509079181     
  -197.21857411445077     
   4.4620879787185386     
  -13.653283707389347     
  -24.026293814937596     
  -204.96081428967668     
   4.4278014026009993     
  -13.777258191731965     
  -25.563499922110140     
  -213.12929977358129     
   4.3931951551018464     
  -13.909071865713273     
  -27.161969670412034     
  -221.75679783540377     
   4.3582492481771578     
  -14.049039654024744     
  -28.825145654177526     
  -230.87925955163263     
   4.3229428843933260     
  -14.197494368412228     
  -30.556740100814814     
  -240.53619182970124     
   4.2872544104686687     
  -14.354788122513105     
  -32.360761539537535     
  -250.77109099053618     
   4.2511612671044663     
  -14.521293888166870     
  -34.241544721966598     
  -261.63193043998723     
   4.2146399347306245     
  -14.697407210472448     
  -36.203784200266462     
  -273.17172584275454     
   4.1776658747449762     
  -14.883548101333329     
  -38.252572144087075     
  -285.44918025426949     
   4.1402134657723000     
  -15.080163134183536     
  -40.393440995994148     
  -298.52942962000947     
   4.1022559344082792     
  -15.287727765968878     
  -42.632411718144169     
  -312.48490498178035     
   4.0637652798434774     
  -15.506748916528013     
  -44.976048505507578     
  -327.39632815674173     
   4.0247121916813713     
  -15.737767840208484     
  -47.431520966683088     
  -343.35387558259771     
   3.9850659601705014     
  -15.981363330209078     
  -50.006675033552625     
  -360.45852851838220     
   3.9447943779615118     
  -16.238155302786556     
  -52.710113997440438     
  -378.82366104793851     
   3.9038636323723566     
  -16.508808816418412     
  -55.551291455300046     
  -398.57689795723837     
   3.8622381869956852     
  -16.794038590531606     
  -58.540618189979270     
  -419.86231256473326     
   3.8198806513070340     
  -17.094614099842097     
  -61.689585534214842     
  -442.84302036090912     
   3.7767516367256477     
  -17.411365334144932     
  -65.010908186921583     
  -467.70426930386918     
   3.7328095973349082     
  -17.745189330128994     
  -68.518690206700683     
  -494.65712000339920     
   3.6880106531782948     
  -18.097057602162554     
  -72.228618606726101     
  -523.94286598024348     
   3.6423083936993144     
  -18.468024623933324     
  -76.158190101578015     
  -555.83834960711920     
   3.5956536584771346     
  -18.859237543496338     
  -80.326977723631330     
  -590.66240667801742     
   3.5479942919075156     
  -19.271947352239717     
  -84.756945773716552     
  -628.78369908343564     
   3.4992748678705334     
  -19.707521775466105     
  -89.472823516842226     
  -670.63031028224191     
   3.4494363796862886     
  -20.167460211368120     
  -94.502550843959156     
  -716.70154613799434     
   3.3984158897534362     
  -20.653411119577992     
  -99.877812439993988     
  -767.58256216003178     
   3.3461461321492063     
  -21.167192354818475     
  -105.63468165619437     
  -823.96259059438012     
   3.2925550600863320     
  -21.710815061673081     
  -111.81440108565209     
  -886.65783816049043     
   3.2375653283966415     
  -22.286511901566861     
  -118.46433487185593     
  -956.64044218319805     
   3.1810936990428673     
  -22.896770584217062     
  -125.63913818822975     
  -1035.0754091736649     
   3.1230503549153785     
  -23.544373939080234     
  -133.40220375703242     
  -1123.3681157465935     
   3.0633381036673892     
  -24.232448110035630     
  -141.82746462513168     
  -1223.2259820538848     
   3.0018514488324248     
  -24.964520920324784     
  -151.00165949053564     
  -1336.7393241637419     
   2.9384754996078555     
  -25.744593080105549     
  -161.02720442176394     
  -1466.4884969530049     
   2.8730846829971921     
  -26.577225761532219     
  -172.02586814891123     
  -1615.6875485251073     
   2.8055412117994836     
  -27.467649243811643     
  -184.14352476284981     
  -1788.3791808331989     
   2.7356932482354877     
  -28.421898977266494     
  -197.55636861909852     
  -1989.7032912573532     
   2.6633726843745245     
  -29.446987757073085     
  -212.47914330352901     
  -2226.2713969847955     
   2.5883924348456184     
  -30.551126062284172     
  -229.17617878091463     
  -2506.7012855991939     
   2.5105431013649380     
  -31.744007605293756     
  -247.97643842290901     
  -2842.3798249270912     
   2.4295888174267977     
  -33.037184419125659     
  -269.29428710986173     
  -3248.6285165482504     
   2.3452620072639738     
  -34.444567639360280     
  -293.65900098397418     
  -3746.3145903701675     
   2.2572566832439507     
  -35.983106042849556     
  -321.75636041174982     
  -4364.9050436462931     
   2.1652197392429442     
  -37.673729814476715     
  -354.49314823909776     
  -5145.2308222735683     
   2.0687394382986621     
  -39.542668633589791     
  -393.08237940614873     
  -6151.9705664737839     
   1.9673298773032957     
  -41.623429978741967     
  -439.22215865470321     
  -7465.0649803408778     
   1.8604095222245334     
  -43.959510740396823     
  -495.21014600725857     
  -9277.7180824776133     
   1.7472707176159545     
  -46.609518684479639     
  -564.79303162584233     
  -11650.705904397670     
   1.6270349221773404     
  -49.651934578316236     
  -652.17332590882290     
  -15660.625722565614     
   1.4985843051677015     
  -53.206437940158544     
  -769.62801882806775     
  -19592.358165472579     
   1.3604519046032972     
  -57.421934749901396     
  -916.57070506910895     
  -34225.707353611098     
   1.2106337241444580     
  -62.646520288127284     
  -1173.2635102211982     
  -28501.672237247560     
   1.0462391878565540     
  -69.047244193681522     
  -1387.0260520005504     
  -140295.70623764305     
  0.86276004413737906     
  -78.612918945640359     
  -2439.2438487828977     
   80651.858202686330     
  0.65224265800280679     
  -89.296915848254287     
  -1834.3549122627628     
  -1314061.4811228579     
  0.39700343953797707     
  -123.10734318062303     
  -11689.816020684426     
  -1035118.8132577616     
   0.0000000000000000     
  -200.96490103262613     
  -19453.207120117473     
  -1035118.8132577616     
  -35.787369953618921     
  -2414.9229074660470     
   562239656.92554247     
  -134294601529521.77     
  -35.789356931470991     
  -1693.3273982035275     
   159355852.33697721     
  -162749550409840.41     
  -35.789493771241261     
  -1670.6235305469288     
   119620879.92075893     
  -10499329295723.746     
  -35.789639876481260     
  -1649.8128221401550     
   116848874.49905801     
  -39371670931522.594     
  -35.789795861409935     
  -1628.6420492183736     
   105608112.17501007     
  -26227517830830.195     
  -35.789962379865052     
  -1607.7384956448318     
   97510657.801781639     
  -24024189136376.383     
  -35.790140127766087     
  -1586.9275319272369     
   89489825.117444903     
  -20014083864854.578     
  -35.790329845722283     
  -1566.2577759305682     
   82264026.825828597     
  -17112727895298.238     
  -35.790532321793748     
  -1545.7156950261751     
   75582914.649015799     
  -14524582182762.094     
  -35.790748394413804     
  -1525.3050590401006     
   69450767.508313775     
  -12352735203105.289     
  -35.790978955481236     
  -1505.0248210968716     
   63811126.615879685     
  -10499240597787.104     
  -35.791224953631371     
  -1484.8752754801526     
   58627596.726198554     
  -8924969488765.0352     
  -35.791487397695406     
  -1464.8563431602831     
   53862695.972558856     
  -7586134046752.2158     
  -35.791767360357696     
  -1444.9680492717637     
   49482969.062433742     
  -6447978618845.3096     
  -35.792065982021356     
  -1425.2103902590529     
   45457379.363713764     
  -5480360559008.5850     
  -35.792384474892550     
  -1405.5833706228477     
   41757441.321292073     
  -4657776642142.8135     
  -35.792724127294733     
  -1386.0869929213354     
   38356936.630910143     
  -3958508706818.7070     
  -35.793086308224147     
  -1366.7212605023285     
   35231751.681174971     
  -3364091050086.5952     
  -35.793472472158605     
  -1347.4861767749710     
   32359706.541922905     
  -2858820946332.9824     
  -35.793884164131761     
  -1328.3817453521954     
   29720399.750368908     
  -2429343670243.1040     
  -35.794323025085774     
  -1309.4079701221854     
   27295067.302624635     
  -2064303634112.2712     
  -35.794790797515489     
  -1290.5648552094647     
   25066451.030766889     
  -1754044202617.9868     
  -35.795289331417820     
  -1271.8524049828409     
   23018678.779796932     
  -1490354827793.4963     
  -35.795820590560353     
  -1253.2706241021613     
   21137152.888549305     
  -1266253619881.1648     
  -35.796386659083730     
  -1234.8195175498217     
   19408448.955178492     
  -1075804635850.4596     
  -35.796989748452575     
  -1216.4990905870325     
   17820221.381166488     
  -913960729626.90283     
  -35.797632204770309     
  -1198.3093488084849     
   16361117.353984255     
  -776431027699.78552     
  -35.798316516473420     
  -1180.2502981950217     
   15020697.034078136     
  -659567281210.45386     
  -35.799045322421172     
  -1162.3219450777990     
   13789360.899738645     
  -560268304375.45691     
  -35.799821420396896     
  -1144.5242961735100     
   12658281.806896783     
  -475897453331.14166     
  -35.800647776037515     
  -1126.8573586626262     
   11619343.638693366     
  -404213540784.57654     
  -35.801527532207849     
  -1109.3211401216256     
   10665083.948509447     
  -343311392612.98132     
  -35.802464018836659     
  -1091.9156486335510     
   9788641.6352372896     
  -291571549179.56744     
  -35.803460763231371     
  -1074.6408927757723     
   8983708.7598411683     
  -247617532576.25021     
  -35.804521500888413     
  -1057.4968816516737     
   8244486.0290147662     
  -210279355608.76950     
  -35.805650186816138     
  -1040.4836249359478     
   7565642.0683013760     
  -178562638036.47900     
  -35.806851007387024     
  -1023.6011328751109     
   6942275.7758974601     
  -151622261690.59055     
  -35.808128392735696     
  -1006.8494163667790     
   6369881.7505534627     
  -128739977411.08432     
  -35.809487029718895     
  -990.22848698067901     
   5844318.5483750645     
  -109305409117.86049     
  -35.810931875452901     
  -973.73835695725461     
   5361779.3752661487     
  -92799867504.714523     
  -35.812468171443406     
  -957.37903931437484     
   4918765.1437987071     
  -78782568096.321259     
  -35.814101458321964     
  -941.15054784632935     
   4512059.8219996486     
  -66878991730.342285     
  -35.815837591201884     
  -925.05289716749905     
   4138707.5153266406     
  -56770889269.616020     
  -35.817682755665636     
  -909.08610278997548     
   3795991.6425922038     
  -48187873086.335037     
  -35.819643484393872     
  -893.25018113849490     
   3481415.5745026749     
  -40900207027.080849     
  -35.821726674444839     
  -877.54514963301415     
   3192684.9645035174     
  -34712714244.254425     
  -35.823939605190652     
  -861.97102671033451     
   2927691.4193109907     
  -29459582502.392574     
  -35.826289956914707     
  -846.52783191325318     
   2684497.5010291589     
  -24999949202.195545     
  -35.828785830071851     
  -831.21558593047337     
   2461322.9608908985     
  -21214158902.022907     
  -35.831435765209640     
  -816.03431066166036     
   2256532.0206336305     
  -18000568417.840572     
  -35.834248763545865     
  -800.98402929642475     
   2068621.7396800383     
  -15272844265.967844     
  -35.837234308193189     
  -786.06476636426771     
   1896211.2656292510     
  -12957657076.827238     
  -35.840402386017580     
  -771.27654781752597     
   1738031.9818063527     
  -10992727457.251852     
  -35.843763510112012     
  -756.61940110787361     
   1592918.4262043131     
  -9325161935.8231106     
  -35.847328742861414     
  -742.09335526099198     
   1459799.9599647690     
  -7910042045.0167084     
  -35.851109719568356     
  -727.69844095691133     
   1337693.0854923595     
  -6709222445.3808002     
  -35.855118672602245     
  -713.43469062265615     
   1225694.4028918426     
  -5690312162.0991936     
  -35.859368456026694     
  -699.30213851505130     
   1122974.1180731535     
  -4825807274.0655909     
  -35.863872570651331     
  -685.30082081794137     
   1028770.0848559543     
  -4092355145.9895029     
  -35.868645189444557     
  -671.43077573498431     
   942382.31964712217     
  -3470128645.2746820     
  -35.873701183233322     
  -657.69204359644618     
   863167.96311749169     
  -2942294851.3785658     
  -35.879056146604256     
  -644.08466695780294     
   790536.64676500135     
  -2494563693.6107564     
  -35.884726423907615     
  -630.60869071148772     
   723946.23186974064     
  -2114804353.9116545     
  -35.890729135251561     
  -617.26416220050294     
   662898.89549659798     
  -1792719665.1902435     
  -35.897082202358604     
  -604.05113133180646     
   606937.52959046443     
  -1519569364.0653846     
  -35.903804374139284     
  -590.96965069998851     
   555642.43287495617     
  -1287935132.8137946     
  -35.910915251819553     
  -578.01977571099746     
   508628.26928867772     
  -1091521008.0071859     
  -35.918435313438103     
  -565.20156471095220     
   465541.27265446703     
  -924983888.16929436     
  -35.926385937507860     
  -552.51507911903923     
   426056.67725633254     
  -783789580.70245421     
  -35.934789425611847     
  -539.96038356172539     
   389876.35672680219     
  -664090587.77511835     
  -35.943669023677508     
  -527.53754601624803     
   356726.65315663209     
  -562622274.09106898     
  -35.953048941645413     
  -515.24663795357890     
   326356.38363259053     
  -476614772.55081671     
  -35.962954371217251     
  -503.08773448297751     
   298535.00649240206     
  -403718122.44310874     
  -35.973411501335157     
  -491.06091450526299     
   273050.93766608089     
  -341938753.72052592     
  -35.984447531008229     
  -479.16626086468659     
   249710.00267297664     
  -289585537.97979462     
  -35.996090679063450     
  -467.40386050436518     
   228334.01482500538     
  -245224007.14098191     
  -36.008370190356324     
  -455.77380462382393     
   208759.46830552665     
  -207637476.01475450     
  -36.021316337931715     
  -444.27618884067118     
   190836.33784738809     
  -175794050.85301420     
  -36.034960420576830     
  -432.91111334893787     
   174426.97574107087     
  -148818624.59755033     
  -36.049334755156444     
  -421.67868308191947     
   159405.09840183720     
  -125969103.85924192     
  -36.064472663064969     
  -410.57900787342851     
   145654.85566596346     
  -106616239.66812107     
  -36.080408450070202     
  -399.61220261859745     
   133069.97545180738     
  -90226503.856764838     
  -36.097177378760321     
  -388.77838743361264     
   121552.97842517098     
  -76347564.153693810     
  -36.114815632737532     
  -378.07768781133308     
   111014.45631685045     
  -64595954.582190059     
  -36.133360271629911     
  -367.51023477590149     
   101372.40927563774     
  -54646616.549293727     
  -36.152849175916025     
  -357.07616503056505     
   92551.637138850419     
  -46224023.786069296     
  -36.173320980475573     
  -346.77562109984024     
   84483.180421262630     
  -39094653.862057433     
  -36.194814995693157     
  -336.60875146811588     
   77103.806824000814     
  -33060598.574844576     
  -36.217371114851090     
  -326.57571069203630     
   70355.540123033585     
  -27954154.276684217     
  -36.241029706451258     
  -316.67665956963367     
   64185.225863889507     
  -23633197.264943849     
  -36.265831490004871     
  -306.91176503410497     
   58544.138756240536     
  -19977382.074063066     
  -36.291817393723107     
  -297.28120105375746     
   53387.599815290509     
  -16884515.026567880     
  -36.319028392430489     
  -287.78514555043250     
   48674.705325462099     
  -14268815.619939504     
  -36.347505323907079     
  -278.42379269470359     
   44367.788822137620     
  -12055001.377205022     
  -36.377288681745021     
  -269.19730537582041     
   40432.965918395057     
  -10188023.165812680     
  -36.408418382679812     
  -260.10599994226197     
   36836.903261055748     
  -8592321.8916478194     
  -36.440933506227424     
  -251.14962858972632     
   33557.255026864470     
  -7300039.3544658981     
  -36.474872004325164     
  -242.33016667903928     
   30544.101031759561     
  -6019096.8298366573     
  -36.510270378537633     
  -233.64098544081634     
   27857.477238683045     
  -5562791.8765973886     
  -36.547163322249624     
  -225.10890872483472     
   25172.455918428765     
  -3096747.2723654364     
  -36.585583325126272     
  -216.63084823850861     
   23556.088489121030     
  -7923499.8198599359     
  -36.625560236977741     
  -208.60837215886056     
   19083.790021678986     
  -1454955.7524871514     
  -37.050541163372010     
  -140.46984240959969     
   8171.6218780253521     
  -384718.09467028629     
  -37.356654352887574     
  -106.82519729454081     
   5286.2361679982050     
  -225424.93385213616     
  -37.594200634665377     
  -84.620733964277335     
   3595.5491641071840     
  -117994.87278945929     
  -37.785123957187736     
  -68.855392008543774     
   2710.5876181862391     
  -78871.534836349238     
  -37.941553632327249     
  -56.781295195794129     
   2119.0511069136201     
  -53226.519077358535     
  -38.071094465259108     
  -47.184036893926496     
   1719.8522138334306     
  -38754.891678791319     
  -38.178911026339946     
  -39.311430043736685     
   1429.1905262424959     
  -29056.567727156529     
  -38.268711169531009     
  -32.710288057408391     
   1211.2662682888219     
  -22530.100984917637     
  -38.343268508325615     
  -27.076396109431485     
   1042.2905109019396     
  -17876.942861864460     
  -38.404724510138273     
  -22.200136233581748     
   908.21343943795614     
  -14475.744944575337     
  -38.454774700240499     
  -17.930489254102756     
   799.64535235364121     
  -11916.417353102646     
  -38.494789333944688     
  -14.155695317705222     
   710.27222220537124     
  -9949.2072868569285     
  -38.525894827214024     
  -10.790881843306931     
   635.65316755394429     
  -8407.7274074150791     
  -38.549030570265820     
  -7.7702608944262472     
   572.59521199833125     
  -7180.1107414491917     
  -38.564989691657232     
  -5.0419119108367605     
   518.74438143746227     
  -6188.4093002938980     
  -38.574449012945657     
  -2.5642226780299575     
   472.33131168525802     
  -5377.2171055390445     
  -38.577991517959973     
 -0.30338894033252828     
   432.00218339371526     
  -4706.2821544601393     
  -38.576123512323257     
   1.7683791862399221     
   396.70506723526421     
  -4145.8408151725016     
  -38.569287936450174     
   3.6741700071317602     
   365.61126112147042     
  -3673.5221609084660     
  -38.557874839834099     
   5.4333477722220751     
   338.05984491465694     
  -3272.2672859265713     
  -38.542229725549170     
   7.0622919851842383     
   313.51784027020767     
  -2928.8964446254145     
  -38.522660273091468     
   8.5749643781985512     
   291.55111693551703     
  -2633.1055848985720     
  -38.499441809939889     
   9.9833492331592861     
   271.80282504877778     
  -2376.7514472274834     
  -38.472821805941798     
   11.297799268767660     
   253.97718919457162     
  -2153.3345793594131     
  -38.443023596190216     
   12.527310191377531     
   237.82717984937602     
  -1957.6202802897096     
  -38.410249488654593     
   13.679740710368979     
   223.14502774720319     
  -1785.3571263979104     
  -38.374683376660350     
   14.761990402985035     
   209.75484929921885     
  -1633.0655104931413     
  -38.336492949493369     
   15.780144671159379     
   197.50685797052034     
  -1497.8770718642879     
  -38.295831574282403     
   16.739593765914524     
   186.27277993153817     
  -1377.4115280310996     
  -38.252839907048170     
   17.645131199421634     
   175.94219347130490     
  -1269.6813367212303     
  -38.207647279111306     
   18.501035641714637     
   166.41958344589568     
  -1173.0172486893809     
  -38.160372896004993     
   19.311139485531189     
   157.62195408072529     
  -1086.0097014680539     
  -38.111126878979746     
   20.078886574032289     
   149.47688131971489     
  -1007.4623472948407     
  -38.060011173635594     
   20.807381061619083     
   141.92091371500362     
  -936.35492322357754     
  -38.007120345816503     
   21.499428975383658     
   134.89825179082678     
  -871.81340072189846     
  -37.952542281388737     
   22.157573733074258     
   128.35965128541255     
  -813.08583395396215     
  -37.896358803701673     
   22.784126630114685     
   122.26150753075783     
  -759.52269517565230     
  -37.838646220246432     
   23.381193117233931     
   116.56508731694042     
  -710.56078792577966     
  -37.779475808169927     
   23.950695539045025     
   111.23588140749706     
  -665.71000189133281     
  -37.718914246782298     
   24.494392883547047     
   106.24305639331209     
  -624.54236718279731     
  -37.657024003945459     
   25.013897996128929     
   101.55898863944111     
  -586.68295209395410     
  -37.593863682197266     
   25.510692633974372     
   97.158866498736444     
  -551.80227324195050     
  -37.529488329607233     
   25.986140673844769     
   93.020349449421815     
  -519.60992478085143     
  -37.463949719643637     
   26.441499735002239     
   89.123275013565433     
  -489.84922706874369     
  -37.397296603731469     
   26.877931437062529     
   85.449405810549848     
  -462.29268918239586     
  -37.329574939675766     
   27.296510478193103     
   81.982210641681888     
  -436.73817869335880     
  -37.260828098697814     
   27.698232690551013     
   78.706674301481698     
  -413.00564654485720     
  -37.191097053470280     
   28.084022206185708     
   75.609131952395273     
  -390.93433486420503     
  -37.120420549229095     
   28.454737847168978     
   72.677124440913730     
  -370.38038887340258     
  -37.048835259776993     
   28.811178837082171     
   69.899271524363201     
  -351.21479509499636     
  -36.976375929968434     
   29.154089917295956     
   67.265160561150736     
  -333.32161184974296     
  -36.903075506071872     
   29.484165939879528     
   64.765248472277662     
  -316.59643343552204     
  -36.828965255238494     
   29.802055999114000     
   62.390775221511241     
  -300.94506199302032     
  -36.754074875162168     
   30.108367155309189     
   60.133687256563590     
  -286.28235276617011     
  -36.678432594890303     
   30.403667797477642     
   57.986569610817313     
  -272.53120077339327     
  -36.602065267636554     
   30.688490685517223     
   55.942585605016880     
  -259.62167019145545     
  -36.524998456351327     
   30.963335707226218     
   53.995423078580963     
  -247.49021301036271     
  -36.447256512723598     
   31.228672381125179     
   52.139246481003241     
  -236.07899805870838     
  -36.368862650214623     
   31.484942132316593     
   50.368653995562923     
  -225.33531571508811     
  -36.289839011660668     
   31.732560365124751     
   48.678639127699768     
  -215.21104640803281     
  -36.210206731925908     
   31.971918353643101     
   47.064556279639518     
  -205.66220556865514     
  -36.129985996037014     
   32.203384968686883     
   45.522089737874602     
  -196.64852414403012     
  -36.049196093187625     
   32.427308257548560     
   44.047225806794373     
  -188.13309003034587     
  -35.967855466961993     
   32.644016891144460     
   42.636227631566783     
  -180.08202040389190     
  -35.885981762093003     
   32.853821491419723     
   41.285612478537587     
  -172.46417600500394     
  -35.803591868039213     
   33.057015850512315     
   39.992131158500058     
  -165.25090135772857     
  -35.720701959638525     
   33.253878051904358     
   38.752749398317093     
  -158.41579749517811     
  -35.637327535071861     
   33.444671502692906     
   37.564630917103273     
  -151.93451200438645     
  -35.553483451348647     
   33.629645885178341     
   36.425122077070370     
  -145.78456114454482     
  -35.469183957506488     
   33.809038035042235     
   35.331737868486286     
  -139.94515700333838     
  -35.384442725700282     
   33.983072752690852     
   34.282149190961242     
  -134.39706469118053     
  -35.299272880340247     
   34.151963553682698     
   33.274171205777392     
  -129.12246270955083     
  -35.213687025424484     
   34.315913363535785     
   32.305752735455755     
  -124.10482941794558     
  -35.127697270199008     
   34.475115161661478     
   31.374966514821164     
  -119.32882335806444     
  -35.041315253267001     
   34.629752578797621     
   30.480000339635680     
  -114.78019700710495     
  -34.954552165258463     
   34.780000451801911     
   29.619148862082390     
  -110.44569573464135     
  -34.867418770162566     
   34.926025339317299     
   28.790806144072583     
  -106.31298569939948     
  -34.779925425416273     
   35.067986001555802     
   27.993458751327083     
  -102.37057309646849     
  -34.692082100835393     
   35.206033847066877     
   27.225679453103570     
  -98.607744979093241     
  -34.603898396467159     
   35.340313349114034     
   26.486121365760368     
  -95.014499216930915     
  -34.515383559437389     
   35.470962434082523     
   25.773512621633394     
  -91.581499563203209     
  -34.426546499859228     
   35.598112844073874     
   25.086651374909373     
  -88.300013521280277     
  -34.337395805865661     
   35.721890475694899     
   24.424401273499768     
  -85.161878308459578     
  -34.247939757822813     
   35.842415696844114     
   23.785687186186323     
  -82.159447744733356     
  -34.158186341777160     
   35.959803643129831     
   23.169491328100818     
  -79.285561287082302     
  -34.068143262185430     
   36.074164495496206     
   22.574849618447701     
  -76.533505009308840     
  -33.977817953972590     
   36.185603740369515     
   22.000848330877886     
  -73.896980449132172     
  -33.887217593959917     
   36.294222413640483     
   21.446620977509394     
  -71.370073585406445     
  -33.796349111702106     
   36.400117329648310     
   20.911345425618844     
  -68.947230473994679     
  -33.705219199769552     
   36.503381296205013     
   20.394241197063884     
  -66.623226558638692     
  -33.613834323509472     
   36.604103316692360     
   19.894566997874094     
  -64.393151902714095     
  -33.522200730317003     
   36.702368780083553     
   19.411618358603739     
  -62.252380831984688     
  -33.430324458445504     
   36.798259639735974     
   18.944725502363859     
  -60.196558072490035     
  -33.338211345382994     
   36.891854581783932     
   18.493251316820182     
  -58.221580852570604     
  -33.245867035820005     
   36.983229183727047     
   18.056589460425901     
  -56.323576616337995     
  -33.153296989232445     
   37.072456063967621     
   17.634162635803367     
  -54.498895892457305     
  -33.060506487101300     
   37.159605022848652     
   17.225420916609934     
  -52.744089456210780     
  -32.967500639789847     
   37.244743175754401     
   16.829840245688356     
  -51.055901759395852     
  -32.874284393097390     
   37.327935078824851     
   16.446920982492884     
  -49.431255085674010     
  -32.780862534507548     
   37.409242847704462     
   16.076186569350330     
  -47.867239463732460     
  -32.687239699147845     
   37.488726269811266     
   15.717182273372337     
  -46.361100647201383     
  -32.593420375476306     
   37.566442910540992     
   15.369474018518325     
  -44.910233707670912     
  -32.499408910709739     
   37.642448213751564     
   15.032647265710793     
  -43.512169296282686     
  -32.405209516007595     
   37.716795596905818     
   14.706305995988673     
  -42.164569065968358     
  -32.310826271424247     
   37.789536541215774     
   14.390071727993909     
  -40.865216338892516     
  -32.216263130641913     
   37.860720677049386     
   14.083582605452216     
  -39.612007537494129     
  -32.121523925495623     
   37.930395864935321     
   13.786492548921011     
  -38.402948044406635     
  -32.026612370300917     
   37.998608272404091     
   13.498470438587960     
  -37.236143453050694     
  -31.931532065994407     
   38.065402446907292     
   13.219199362690080     
  -36.109794822222661     
  -31.836286504096666     
   38.130821385067826     
   12.948375901523409     
  -35.022192983231164     
  -31.740879070506377     
   38.194906598457003     
   12.685709454149176     
  -33.971713178404542     
  -31.645313049134167     
   38.257698176105656     
   12.430921605311147     
  -32.956810186277934     
  -31.549591625384029     
   38.319234843941217     
   12.183745528914063     
  -31.976013941056330     
  -31.453717889489837     
   38.379554021324395     
   11.943925424356140     
  -31.027925554830709     
  -31.357694839713961     
   38.438691874842021     
   11.711215982694910     
  -30.111212598661091     
  -31.261525385414661     
   38.496683369519268     
   11.485381888204950     
  -29.224606625614033     
  -31.165212349988540     
   38.553562317586064     
   11.266197338512844     
  -28.366897743733663     
  -31.068758473693986     
   38.609361424945931     
   11.053445605434842     
  -27.536933926316973     
  -30.972166416361180     
   38.664112335461986     
   10.846918600987465     
  -26.733615555433030     
  -30.875438759994012     
   38.717845673175262     
   10.646416484321717     
  -25.955894290698623     
  -30.778578011268895     
   38.770591082578918     
   10.451747277141477     
  -25.202768953491784     
  -30.681586603935230     
   38.822377267046747     
   10.262726509990289     
  -24.473284249314432     
  -30.584466901121992     
   38.873232025517026     
   10.079176878120430     
  -23.766528170680857     
  -30.487221197554714     
   38.923182287504432     
   9.9009279168403239     
  -23.081627974437403     
  -30.389851721686910     
   38.972254146564111     
   9.7278157070320432     
  -22.417751361803241     
  -30.292360637749695     
   39.020472892261239     
   9.5596825718185183     
  -21.774101688180085     
  -30.194750047723307     
   39.067863040713675     
   9.3963768091571680     
  -21.149916617087943     
  -30.097021993233913     
   39.114448363822888     
   9.2377524345290070     
  -20.544468290195876     
  -29.999178457378957     
   39.160251917215092     
   9.0836689223525386     
  -19.957058536270349     
  -29.901221366484194     
   39.205296066979301     
   8.9339909833305100     
  -19.387020357599720     
  -29.803152591795293     
   39.249602515264250     
   8.7885883306485120     
  -18.833713819477342     
  -29.704973951106844     
   39.293192324783377     
   8.6473354770024322     
  -18.296527136049594     
  -29.606687210331391     
   39.336085942284591     
   8.5101115234820597     
  -17.774873254217546     
  -29.508294085011052     
   39.378303221028482     
   8.3767999740754284     
  -17.268189471875303     
  -29.409796241774103     
   39.419863442346262     
   8.2472885530363644     
  -16.775936696721580     
  -29.311195299738792     
   39.460785336298379     
   8.1214690278109529     
  -16.297598332754852     
  -29.212492831866598     
   39.501087101468691     
   7.9992370403152933     
  -15.832676677634069     
  -29.113690366266997     
   39.540786423982567     
   7.8804919652330376     
  -15.380697324085787     
  -29.014789387455654     
   39.579900495733902     
   7.7651367353023941     
  -14.941201643142131     
  -28.915791337567999     
   39.618446031879607     
   7.6530777229788285     
  -14.513752094482500     
  -28.816697617529908     
   39.656439287642733     
   7.5442245822702088     
  -14.097925530452381     
  -28.717509588187248     
   39.693896074450386     
   7.4384901407918163     
  -13.693318684497578     
  -28.618228571395846     
   39.730831775429010     
   7.3357902506580839     
  -13.299540556506694     
  -28.518855851073528     
   39.767261360296864     
   7.2360436964842840     
  -12.916218510984113     
  -28.419392674215597     
   39.803199399682207     
   7.1391720576519031     
  -12.542991503461554     
  -28.319840251875274     
   39.838660078879776     
   7.0450996213759414     
  -12.179514023655525     
  -28.220199760110347     
   39.873657211098710     
   6.9537532661985253     
  -11.825453462887648     
  -28.120472340897397     
   39.908204250177278     
   6.8650623652268674     
  -11.480488288410829     
  -28.020659103014800     
   39.942314302848004     
   6.7789587030637861     
  -11.144311157491050     
  -27.920761122895648     
   39.976000140529116     
   6.6953763693826032     
  -10.816624425829415     
  -27.820779445451773     
   40.009274210668046     
   6.6142516861888829     
  -10.497142266870254     
  -27.720715084869912     
   40.042148647681486     
   6.5355231191873555     
  -10.185588732513997     
  -27.620569025381037     
   40.074635283488689     
   6.4591312036935005     
  -9.8816988434771513     
  -27.520342222003837     
   40.106745657653839     
   6.3850184623674213     
  -9.5852159397711656     
  -27.420035601263312     
   40.138491027166808     
   6.3131293428191384     
  -9.2958936850903751     
  -27.319650061885341     
   40.169882375874309     
   6.2434101401809601     
  -9.0134934272755896     
  -27.219186475468113     
   40.200930423573453     
   6.1758089394763935     
  -8.7377863855960953     
  -27.118645687131220     
   40.231645634776108     
   6.1102755415844223     
  -8.4685500422757727     
  -27.018028516143239     
   40.262038227170734     
   6.0467614162673540     
  -8.2055710667861810     
  -26.917335756528509     
   40.292118179794571     
   5.9852196332664578     
  -7.9486424567396448     
  -26.816568177653853     
   40.321895240914834     
   5.9256048148409102     
  -7.6975657676410103     
  -26.715726524795940     
   40.351378935630898     
   5.8678730715836043     
  -7.4521467380827149     
  -26.614811519689958     
   40.380578573237479     
   5.8119819710479836     
  -7.2122009567524730     
  -26.513823861060185     
   40.409503254324775     
   5.7578904638723394     
  -6.9775469495272739     
  -26.412764225133145     
   40.438161877638834     
   5.7055588617508857     
  -6.7480120094483391     
  -26.311633266133850     
   40.466563146722415     
   5.6549487716800222     
  -6.5234272102307971     
  -26.210431616765771     
   40.494715576320623     
   5.6060230676032914     
  -6.3036298332398157     
  -26.109159888675013     
   40.522627498599263     
   5.5587458438539930     
  -6.0884631093627686     
  -26.007818672899226     
   40.550307069135236     
   5.5130823705337724     
  -5.8777734603052192     
  -25.906408540301783     
   40.577762272735519     
   5.4689990695814830     
  -5.6714147429508923     
  -25.804930041991614     
   40.605000929056999     
   5.4264634590093515     
  -5.4692428982002950     
  -25.703383709729273     
   40.632030698047707     
   5.3854441372728488     
  -5.2711203783252847     
  -25.601770056319552     
   40.658859085226972     
   5.3459107344354093     
  -5.0769124289169865     
  -25.500089575991151     
   40.685493446791106     
   5.3078338912185323     
  -4.8864895756605753     
  -25.398342744763752     
   40.711940994567662     
   5.2711852194010778     
  -4.6997254880128692     
  -25.296530020802923     
   40.738208800811762     
   5.2359372782409812     
  -4.5164978081205964     
  -25.194651844763182     
   40.764303802869065     
   5.2020635446800760     
  -4.3366885630900818     
  -25.092708640119614     
   40.790232807681910     
   5.1695383804569008     
  -4.1601816869873041     
  -24.990700813488370     
   40.816002496177560     
   5.1383370178044956     
  -3.9868663814802439     
  -24.888628754936352     
   40.841619427521934     
   5.1084355199433942     
  -3.8166334272220013     
  -24.786492838280445     
   40.867090043244886     
   5.0798107692392289     
  -3.6493779374875825     
  -24.684293421376555     
   40.892420671254754     
   5.0524404347080720     
  -3.4849970344504624     
  -24.582030846398780     
   40.917617529733903     
   5.0263029569496940     
  -3.3233913882312085     
  -24.479705440108955     
   40.942686730930120     
   5.0013775215379592     
  -3.1644641129004087     
  -24.377317514116871     
   40.967634284835697     
   4.9776440406912066     
  -3.0081206875667705     
  -24.274867365131414     
   40.992466102776255     
   4.9550831355344558     
  -2.8542700030857735     
  -24.172355275202847     
   41.017188000891373     
   4.9336761105113132     
  -2.7028221824797227     
  -24.069781511956524     
   41.041805703528006     
   4.9134049441427150     
  -2.5536904677699623     
  -23.967146328818217     
   41.066324846552448     
   4.8942522656344405     
  -2.4067902635004557     
  -23.864449965231273     
   41.090750980563179     
   4.8762013386581868     
  -2.2620389387149031     
  -23.761692646865857     
   41.115089574026371     
   4.8592360466178253     
  -2.1193554014339515     
  -23.658874585820428     
   41.139346016345684     
   4.8433408811070704     
  -1.9786623446043965     
  -23.555995980815656     
   41.163525620832260     
   4.8285009135225376     
  -1.8398812438984875     
  -23.453057017381010     
   41.187633627626546     
   4.8147018041932990     
  -1.7029389792616796     
  -23.350057868034089     
   41.211675206541656     
   4.8019297618488359     
  -1.5677611302106862     
  -23.246998692452991     
   41.235655459829708     
   4.7901715533722555     
  -1.4342767116807473     
  -23.143879637641781     
   41.259579424908225     
   4.7794144780346501     
  -1.3024157124096536     
  -23.040700838089268     
   41.283452077003787     
   4.7696463601915777     
  -1.1721094307069346     
  -22.937462415921217     
   41.307278331752919     
   4.7608555394612759     
  -1.0432914462930265     
  -22.834164481046145     
   41.331063047735611     
   4.7530308536140780     
 -0.91589502542353085     
  -22.730807131294828     
   41.354811028971952     
   4.7461616409234022     
 -0.78985759277154255     
  -22.627390452553669     
   41.378527027346706     
   4.7402377089776149     
 -0.66511368988074326     
  -22.523914518892020     
   41.402215745009912     
   4.7352493563035098     
 -0.54160436929368050     
  -22.420379392683589     
   41.425881836709500     
   4.7311873235338071     
 -0.41926564782731746     
  -22.316785124722067     
   41.449529912096274     
   4.7280428311751024     
 -0.29804094188375452     
  -22.213131754331023     
   41.473164537984488     
   4.7258075241109738     
 -0.17786898567315335     
  -22.109419309468237     
   41.496790240561566     
   4.7244735067184251     
  -5.8694284436545813E-002
  -22.005647806824516     
   41.520411507577322     
   4.7240332995851517     
   5.9542172363079307E-002
  -21.901817251917102     
   41.544032790490981     
   4.7244798658778748     
  0.17689372252514368     
  -21.797927639177750     
   41.567658506577665     
   4.7258065687968127     
  0.29341842487688330     
  -21.693978952035586     
   41.591293041017117     
   4.7280072069833894     
  0.40916762862207340     
  -21.589971162994757     
   41.614940748945067     
   4.7310759641980553     
  0.52419761098078010     
  -21.485904233707029     
   41.638605957471263     
   4.7350074462804113     
  0.63855951386139453     
  -21.381778115039321     
   41.662292967693553     
   4.7397966426343716     
  0.75230676830269561     
  -21.277592747136275     
   41.686006056658634     
   4.7454389433966417     
  0.86549051217749873     
  -21.173348059477945     
   41.709749479322717     
   4.7519301222379724     
  0.97816271761181872     
  -21.069043970932579     
   41.733527470484866     
   4.7592663426200614     
   1.0903733192632059     
  -20.964680389804645     
   41.757344246697699     
   4.7674441425145355     
   1.2021739558274624     
  -20.860257213878040     
   41.781204008171940     
   4.7764604471832417     
   1.3136125627956576     
  -20.755774330454621     
   41.805110940643409     
   4.7863125414042091     
   1.4247418273158123     
  -20.651231616388035     
   41.829069217259693     
   4.7969981051090773     
   1.5356074925084833     
  -20.546628938112864     
   41.853083000425727     
   4.8085151613028909     
   1.6462620027917272     
  -20.441966151669195     
   41.877156443644793     
   4.8208621263238296     
   1.7567517748337578     
  -20.337243102722550     
   41.901293693372189     
   4.8340377646350827     
   1.8671268607939282     
  -20.232459626579235     
   41.925498890824002     
   4.8480412160910369     
   1.9774355614180270     
  -20.127615548197141     
   41.949776173821235     
   4.8628719828016722     
   2.0877256603821781     
  -20.022710682191985     
   41.974129678591375     
   4.8785299252545382     
   2.1980473732193522     
  -19.917744832838981     
   41.998563541605897     
   4.8950152805536833     
   2.3084464235350981     
  -19.812717794069989     
   42.023081901379108     
   4.9123286287301964     
   2.4189746085479742     
  -19.707629349466131     
   42.047688900296670     
   4.9304709382943068     
   2.5296770992569866     
  -19.602479272245823     
   42.072388686433747     
   4.9494435165387340     
   2.6406063102508983     
  -19.497267325248284     
   42.097185415384764     
   4.9692480638656154     
   2.7518068712654529     
  -19.391993260912443     
   42.122083252082923     
   4.9898866154001063     
   2.8633327388879919     
  -19.286656821251313     
   42.147086372648779     
   5.0113616109417665     
   2.9752286016027720     
  -19.181257737821678     
   42.172198966239769     
   5.0336758254537868     
   3.0875480032453946     
  -19.075795731689229     
   42.197425236892101     
   5.0568324354781282     
   3.2003385899378474     
  -18.970270513388989     
   42.222769405418049     
   5.0808349749026611     
   3.3136522591003317     
  -18.864681782881032     
   42.248235711272422     
   5.1056873668459142     
   3.4275387046315786     
  -18.759029229501518     
   42.273828414457363     
   5.1313939071306507     
   3.5420514533452589     
  -18.653312531908899     
   42.299551797457767     
   5.1579592930307410     
   3.6572395975506105     
  -18.547531358025307     
   42.325410167165373     
   5.1853885900123693     
   3.7731590303672586     
  -18.441685364973093     
   42.351407856847260     
   5.2136872827401248     
   3.8898602179720796     
  -18.335774199006394     
   42.377549228140040     
   5.2428612343749146     
   4.0073998205374792     
  -18.229797495437705     
   42.403838673058551     
   5.2729167330289464     
   4.1258297852465367     
  -18.123754878559389     
   42.430280616032171     
   5.3038604564182954     
   4.2452091704565564     
  -18.017645961560060     
   42.456879515986209     
   5.3356995251967199     
   4.3655911289209692     
  -17.911470346435703     
   42.483639868445863     
   5.3684414586636269     
   4.4870361387290130     
  -17.805227623895529     
   42.510566207666777     
   5.4020942297040948     
   4.6096004737145355     
  -17.698917373262422     
   42.537663108824184     
   5.4366662332569531     
   4.7333455566504714     
  -17.592539162367881     
   42.564935190219650     
   5.4721663249318304     
   4.8583312362711286     
  -17.486092547441373     
   42.592387115554992     
   5.5086038092038656     
   4.9846193575934628     
  -17.379577072994003     
   42.620023596213969     
   5.5459884543858156     
   5.1122746054140284     
  -17.272992271696335     
   42.647849393634750     
   5.5843305139264210     
   5.2413599693336597     
  -17.166337664250289     
   42.675869321703807     
   5.6236407136964228     
   5.3719432188650806     
  -17.059612759254954     
   42.704088249207643     
   5.6639302878379123     
   5.5040907721197136     
  -16.952817053066219     
   42.732511102348809     
   5.7052109686288093     
   5.6378736030489955     
  -16.845950029650016     
   42.761142867322008     
   5.7474950206516775     
   5.7733607566526137     
  -16.739011160429072     
   42.789988592939451     
   5.7907952263265710     
   5.9106272300373650     
  -16.631999904123006     
   42.819053393331650     
   5.8351249305518529     
   6.0497463145683783     
  -16.524915706581577     
   42.848342450727806     
   5.8804980279111145     
   6.1907958672894905     
  -16.417758000610895     
   42.877861018289877     
   5.9269289969157866     
   6.3338537410777569     
  -16.310526205792478     
   42.907614423032101     
   5.9744328999738689     
   6.4790028235957315     
  -16.203219728294851     
   42.937608068834912     
   6.0230254211508374     
   6.6263244837542947     
  -16.095837960677564     
   42.967847439524732     
   6.0727228547789940     
   6.7759068411700198     
  -15.988380281687363     
   42.998338102051903     
   6.1235421560877707     
   6.9278364988557026     
  -15.880846056046314     
   43.029085709766697     
   6.1755009298291874     
   7.0822070016351688     
  -15.773234634231599     
   43.060096005797121     
   6.2286174823414520     
   7.2391098612752938     
  -15.665545352246752     
   43.091374826518731     
   6.2829108063010155     
   7.3986452753199998     
  -15.557777531384081     
   43.122928105149143     
   6.3384006458659172     
   7.5609105263206020     
  -15.449930477977947     
   43.154761875450845     
   6.3951074748133205     
   7.7260123420646911     
  -15.342003483148657     
   43.186882275556322     
   6.4530525673788066     
   7.8940551090658575     
  -15.233995822536611     
   43.219295551926514     
   6.5122579806967993     
   8.0651523252702884     
  -15.125906756026408     
   43.252008063436094     
   6.5727466231363278     
   8.2394165011466551     
  -15.017735527460543     
   43.285026285611174     
   6.6345422468949264     
   8.4169679699332551     
  -14.909481364342350     
   43.318356814995084     
   6.6976695066694241     
   8.5979295797931741     
  -14.801143477527793     
   43.352006373708051     
   6.7621539785178744     
   8.7824282289261735     
  -14.692721060905718     
   43.385981814129934     
   6.8280221902348197     
   8.9705975537689806     
  -14.584213291066115     
   43.420290123785243     
   6.8953016718880882     
   9.1625733564948142     
  -14.475619326955997     
   43.454938430395117     
   6.9640209720617978     
   9.3585003658190722     
  -14.366938309522363     
   43.489934007137286     
   7.0342097248054429     
   9.5585240613925304     
  -14.258169361341803     
   43.525284278087462     
   7.1058986552658858     
   9.7628014359318858     
  -14.149311586236214     
   43.560996823890719     
   7.1791196660353762     
   9.9714897384917478     
  -14.040364068874050     
   43.597079387653487     
   7.2539058390740632     
   10.184758106462453     
  -13.931325874356574     
   43.633539881063356     
   7.3302915248725329     
   10.402777695357246     
  -13.822196047788486     
   43.670386390769508     
   7.4083123575877110     
   10.625731265010185     
  -13.712973613832274     
   43.707627185018666     
   7.4880053420752883     
   10.853804908292606     
  -13.603657576245640     
   43.745270720571071     
   7.5694088788874812     
   11.087196802579690     
  -13.494246917401266     
   43.783325649905557     
   7.6525628549068312     
   11.326109770117185     
  -13.384740597788197     
   43.821800828738283     
   7.7375086781827083     
   11.570759015537657     
  -13.275137555494000     
   43.860705323860735     
   7.8242893707992422     
   11.821365865151709     
  -13.165436705666941     
   43.900048421324705     
   7.9129496147878786     
   12.078165090549652     
  -13.055636939957205     
   43.939839634994094     
   8.0035358529670031     
   12.341398019581270     
  -12.945737125936297     
   43.980088715471794     
   8.0960963381138598     
   12.611321700276321     
  -12.835736106493600     
   44.020805659444243     
   8.1906812508659357     
   12.888199678534837     
  -12.725632699209054     
   44.062000719442544     
   8.2873427484549449     
   13.172313816385158     
  -12.615425695700864     
   44.103684414068880     
   8.3861351020778354     
   13.463953297588848     
  -12.505113860947036     
   44.145867538703598     
   8.4871147518097487     
   13.763426776942326     
  -12.394695932579532     
   44.188561176714714     
   8.5903404526368199     
   14.071052867213874     
  -12.284170620149718     
   44.231776711219155     
   8.6958733491409212     
   14.387169839591026     
  -12.173536604363711     
   44.275525837399350     
   8.8037771229378521     
   14.712130831280328     
  -12.062792536286148     
   44.319820575467126     
   8.9141181041724558     
   15.046305738600873     
  -11.951937036510804     
   44.364673284220586     
   9.0269653972119599     
   15.390086610283227     
  -11.840968694296414     
   44.410096675330593     
   9.1423910467890881     
   15.743881459358258     
  -11.729886066665900     
   44.456103828341902     
   9.2604701577342716     
   16.108123602132789     
  -11.618687677467125     
   44.502708206448112     
   9.3812810847502703     
   16.483265227694584     
  -11.507372016393209     
   44.549923673094881     
   9.5049055739579771     
   16.869787008579493     
  -11.395937537960210     
   44.597764509471084     
   9.6314289765223258     
   17.268190408490383     
  -11.284382660439956     
   44.646245432923855     
   9.7609404045860018     
   17.679010056162827     
  -11.172705764745583     
   44.695381616385340     
   9.8935329800072260     
   18.102804170153451     
  -11.060905193267182     
   44.745188708863566     
   10.029304011283374     
   18.540167802881161     
  -10.948979248654828     
   44.795682857066282     
   10.168355269804985     
   18.991724754252687     
  -10.836926192546029     
   44.846880728254455     
   10.310793205461877     
   19.458138967387747     
  -10.724744244234435     
   44.898799534387400     
   10.456729247717290     
   19.940108635939140     
  -10.612431579276473     
   44.951457057662907     
   10.606280062486830     
   20.438377674188562     
  -10.499986328032271     
   45.004871677556736     
   10.759567895043247     
   20.953728972544553     
  -10.387406574137023     
   45.059062399450184     
   10.916720862337328     
   21.486998583243135     
  -10.274690352898652     
   45.114048884985309     
   11.077873351711656     
   22.039066972221491     
  -10.161835649617322     
   45.169851484249598     
   11.243166354003314     
   22.610876068529262     
  -10.048840397822044     
   45.226491269945896     
   11.412747924517287     
   23.203419981436785     
  -9.9357024774192162     
   45.283990073693140     
   11.586773574378059     
   23.817762299503702     
  -9.8224197127476049     
   45.342370524608143     
   11.765406791624340     
   24.455029006371543     
  -9.7089898705338111     
   45.401656090360134     
   11.948819509172123     
   25.116425554114972     
  -9.5954106577418266     
   45.461871120885135     
   12.137192700827990     
   25.803231260595734     
  -9.4816797193097475     
   45.523040894975409     
   12.330716935282453     
   26.516815847298002     
  -9.3677946357662183     
   45.585191669948955     
   12.529593054137184     
   27.258640024451434     
  -9.2537529207185045     
   45.648350734720104     
   12.734032854320574     
   28.030264115681433     
  -9.1395520182034904     
   45.712546466443875     
   12.944259835188181     
   28.833361236781531     
  -9.0251892998921388     
   45.777808391143004     
   13.160510044464047     
   29.669718150533619     
  -8.9106620621371597     
   45.844167248580646     
   13.383032930593046     
   30.541255855403552     
  -8.7959675228527665     
   45.911655061780905     
   13.612092349508577     
   31.450029934886420     
  -8.6811028182144145     
   45.980305211589723     
   13.847967574020220     
   32.398254154128345     
  -8.5660649991653788     
   46.050152516725220     
   14.090954480176189     
   33.388303872257907     
  -8.4508510277158191     
   46.121233319823702     
   14.341366759218118     
   34.422740564719859     
  -8.3354577730186907     
   46.193585580005383     
   14.599537313453522     
   35.504320716137677     
  -8.2198820072054595     
   46.267248972586074     
   14.865819718824550     
   36.636022889019991     
  -8.1041204009628913     
   46.342264996609366     
   15.140589890492205     
   37.821059366741231     
  -7.9881695188305022     
   46.418677090924952     
   15.424247835742758     
   39.062910486926391     
  -7.8720258141962374     
   46.496530759675302     
   15.717219664394714     
   40.365339200088862     
  -7.7556856239657241     
   46.575873708107274     
   16.019959708395373     
   41.732431543658876     
  -7.6391451628780329     
   46.656755989740695     
   16.332952944972824     
   43.168619272278832     
  -7.5224005174381015     
   46.739230166076915     
   16.656717589514905     
   44.678725910448271     
  -7.4054476394328796     
   46.823351480135308     
   16.991808033843277     
   46.267999403269677     
  -7.2882823389948417     
   46.909178045293338     
   17.338818029367793     
   47.942167566070239     
  -7.1709002771725538     
   46.996771051082042     
   17.698384286113328     
   49.707481740331254     
  -7.0532969579636609     
   47.086194987795238     
   18.071190399165804     
   51.570785884892928     
  -6.9354677197606458     
   47.177517892026408     
   18.457971293302510     
   53.539574550402669     
  -6.8174077261541468     
   47.270811615515740     
   18.859518102430521     
   55.622079828364114     
  -6.6991119560322172     
   47.366152120024680     
   19.276683701143263     
   57.827349197552799     
  -6.5805751929066947     
   47.463619801327845     
   19.710388820124898     
   60.165354365901749     
  -6.4617920133895899     
   47.563299845822826     
   20.161628977869150     
   62.647100818508477     
  -6.3427567747329681     
   47.665282623852526     
   20.631482234007976     
   65.284760268975333     
  -6.2234636013349975     
   47.769664124277604     
   21.121117936025279     
   68.091826635160245     
  -6.1039063701024094     
   47.876546435707141     
   21.631806635788994     
   71.083284657540801     
  -5.9840786945453477     
   47.986038280473416     
   22.164931270720537     
   74.275822008501592     
  -5.8639739074640005     
   48.098255608489680     
   22.721999935784314     
   77.688056032600159     
  -5.7435850420673047     
   48.213322259219211     
   23.304660356028801     
   81.340820656030999     
  -5.6229048113417059     
   48.331370701386660     
   23.914716510949049     
   85.257477392133694     
  -5.5019255854619642     
   48.452542861642499     
   24.554147591390038     
   89.464307283919524     
  -5.3806393670056076     
   48.576991055361027     
   25.225129896019450     
   93.990945963812905     
  -5.2590377636968269     
   48.704879035077944     
   25.930061990748030     
   98.870924955585181     
  -5.1371119583634846     
   48.836383174874605     
   26.671593927914937     
   104.14229095235052     
  -5.0148526757409551     
   48.971693812469532     
   27.452661110057548     
   109.84836771148950     
  -4.8922501456970950     
   49.111016774914418     
   28.276523867893740     
   116.03864856572662     
  -4.7692940623817535     
   49.254575118914488     
   29.146813732136671     
   122.76989449449189     
  -4.6459735387190371     
   49.402611123096946     
   30.067587940845382     
   130.10744123718675     
  -4.5222770555578977     
   49.555388577324365     
   31.043393750124260     
   138.12681680914062     
  -4.3981924046721330     
   49.713195423890163     
   32.079344876192842     
   146.91569795417891     
  -4.2737066246491535     
   49.876346817607768     
   33.181212610849158     
   156.57634790670153     
  -4.1488059285208774     
   50.045188687185266     
   34.355535220149449     
   167.22861665160522     
  -4.0234756217606558     
   50.220101899848224     
   35.609749845036461     
   179.01371413748151     
  -3.8977000089852174     
   50.401507156213491     
   36.952352701067603     
   192.09893529028062     
  -3.7714622873444408     
   50.589870774755518     
   38.393094715744674     
   206.68367992174714     
  -3.6447444241330769     
   50.785711567332775     
   39.943222315157811     
   223.00712873900940     
  -3.5175270155888914     
   50.989609062572420     
   41.615775780700346     
   241.35817705510635     
  -3.3897891231123172     
   51.202213407295702     
   43.425962108613611     
   262.08836628150641     
  -3.2615080822001730     
   51.424257374706549     
   45.391624855724956     
   285.62892631727874     
  -3.1326592781560874     
   51.656571041353622     
   47.533841803104494     
   312.51348975371218     
  -3.0032158810181535     
   51.900099878302029     
   49.877692976257393     
   343.40870885511544     
  -2.8731485299802237     
   52.155927256474342     
   52.453258292670704     
   379.15616096342978     
  -2.7424249546596906     
   52.425302725955767     
   55.296929499896493     
   420.83038135317184     
  -2.6110095165607210     
   52.709677943105618     
   58.453157360045211     
   469.82103294534932     
  -2.4788626485158138     
   53.010752874273578     
   61.976815107135415     
   527.94967815632231     
  -2.3459401620219920     
   53.330536006274677     
   65.936437693307752     
   597.64514845500014     
  -2.2121923810652744     
   53.671424041274754     
   70.418776306720360     
   682.18974962705693     
  -2.0775630443953355     
   54.036308980613853     
   75.535199428923164     
   786.15859416489718     
  -1.9419878932193331     
   54.428725451399075     
   81.431388885160032     
   915.88233189134735     
  -1.8053928227488703     
   54.853055189547824     
   88.300506374344991     
   1081.0722342244467     
  -1.6676914148564981     
   55.314827825811271     
   96.408548131028539     
   1294.2854513436762     
  -1.5287815686559767     
   55.821138418679098     
   106.11568901610590     
   1582.4129021924766     
  -1.3885407743513283     
   56.381387105675749     
   117.98378578254975     
   1960.8773880489045     
  -1.2468192692168127     
   57.008072485614399     
   132.69036619291620     
   2562.3936097067663     
  -1.1034297358139160     
   57.719569196761000     
   151.90831826571741     
   3222.5300309073964     
 -0.95813103380112297     
   58.539533226169084     
   176.07729349752236     
   5172.9961188487550     
 -0.81060088958698029     
   59.516913370885135     
   214.87476438888893     
   5085.3399833263329     
 -0.66038618044510067     
   60.686637317516919     
   253.01481426383560     
   18346.226874581280     
 -0.50680158476724047     
   62.295703142734538     
   390.61151582319837     
  -4044.3665433152842     
 -0.34868419816375185     
   64.172928849163327     
   360.27876674833442     
   154463.37144348116     
 -0.18358664356985804     
   68.870510897470453     
   1518.7540525744698     
   122761.82384612330     
   0.0000000000000000     
   78.766065357457350     
   2439.4677314203750     
   122761.82384612330     
   2.6666666666666665     
  -80.387577555718636     
   9871733.0450942107     
  -2278066814350.9478     
   2.6665938727553415     
  -67.478311908583052     
   3037532.6020413674     
  -2745592962271.9927     
   2.6665883998291382     
  -67.038460275628111     
   2367201.6527557196     
  -244061165571.27933     
   2.6665825182239078     
  -66.627476130985698     
   2302765.2630459713     
  -709560365740.91284     
   2.6665761976687361     
  -66.208456612888611     
   2100183.0703894692     
  -487542633817.03430     
   2.6665694056723783     
  -65.791675310780036     
   1949659.7056623506     
  -445306869411.58368     
   2.6665621073623513     
  -65.374272214524893     
   1800987.3874225668     
  -374045651764.59802     
   2.6665542653125440     
  -64.957043628455196     
   1665943.5627959843     
  -321472924018.03503     
   2.6665458393585344     
  -64.539767982248023     
   1540434.8373424215     
  -274523651736.42538     
   2.6665367863997651     
  -64.122507058845386     
   1424533.4361958541     
  -234849677326.78836     
   2.6665270601876534     
  -63.705243782613806     
   1317312.8229429969     
  -200809202793.35397     
   2.6665166110986545     
  -63.287983040487127     
   1218172.2712899775     
  -171726807532.40854     
   2.6665053858912446     
  -62.870723605719171     
   1126490.0312933747     
  -146850423976.53775     
   2.6664933274456937     
  -62.453465970687027     
   1041708.4087054273     
  -125579134731.95750     
   2.6664803744854488     
  -62.036210156282280     
   963307.08310648077     
  -107388575023.01135     
   2.6664664612788491     
  -61.618956331833594     
   890806.18288816116     
  -91833082987.389206     
   2.6664515173198238     
  -61.201704630330191     
   823761.57052839256     
  -78530823399.640900     
   2.6664354669861221     
  -60.784455211862280     
   761762.62962518923     
  -67155431715.169205     
   2.6664182291735345     
  -60.367208245841994     
   704429.62990541034     
  -57427773459.221436     
   2.6663997169044618     
  -59.949963909730315     
   651411.43976336380     
  -49109223278.781960     
   2.6663798369090785     
  -59.532722398413313     
   602383.30341506796     
  -41995600377.963600     
   2.6663584891772194     
  -59.115483919503859     
   557044.97391635878     
  -35912431179.089638     
   2.6663355664790038     
  -58.698248693620208     
   515118.73287656868     
  -30710406438.775997     
   2.6663109538520677     
  -58.281016961265472     
   476347.81485911709     
  -26261917953.315308     
   2.6662845280531524     
  -57.863788976614828     
   440494.74391743774     
  -22457797089.002163     
   2.6662561569716359     
  -57.446565013236381     
   407339.93922548462     
  -19204721911.357506     
   2.6662256990024495     
  -57.029345366212354     
   376680.32095806120     
  -16422853941.633709     
   2.6661930023756466     
  -56.612130351141879     
   348328.12179436692     
  -14043953517.744473     
   2.6661579044397290     
  -56.194920304136474     
   322109.67838758248     
  -12009639508.014328     
   2.6661202308956327     
  -55.777715588371585     
   297864.41579821496     
  -10270004000.644854     
   2.6660797949780961     
  -55.360516591882970     
   275443.83113404922     
  -8782357535.2335434     
   2.6660363965809122     
  -54.943323731169187     
   254710.60739199060     
  -7510201964.4832087     
   2.6659898213223561     
  -54.526137450985793     
   235537.75462764024     
  -6422321671.7892933     
   2.6659398395468368     
  -54.108958229927104     
   217807.84282884374     
  -5492023705.8283949     
   2.6658862052585830     
  -53.691786579568017     
   201412.28020713953     
  -4696482741.3191032     
   2.6658286549829100     
  -53.274623048701812     
   186250.64469466044     
  -4016177829.8711925     
   2.6657669065503358     
  -52.857468225256447     
   172230.07515687079     
  -3434417500.8083839     
   2.6657006577985327     
  -52.440322738111732     
   159264.69635246281     
  -2936927031.8020344     
   2.6656295851867835     
  -52.023187262080313     
   147275.09680119492     
  -2511499638.2725635     
   2.6655533423172950     
  -51.606062519465027     
   136187.84166445569     
  -2147696934.8689637     
   2.6654715583573809     
  -51.188949283868652     
   125935.02199337569     
  -1836592254.3021193     
   2.6653838363561619     
  -50.771848383613062     
   116453.84028213265     
  -1570552281.6864336     
   2.6652897514490594     
  -50.354760705492303     
   107686.22429470207     
  -1343049192.7755811     
   2.6651888489429547     
  -49.937687199558582     
   99578.472555225453     
  -1148500761.1855154     
   2.6650806422744742     
  -49.520628882179565     
   92080.925340301270     
  -982133534.54116845     
   2.6649646108334193     
  -49.103586841846564     
   85147.659346294415     
  -839865207.94348395     
   2.6648401976428948     
  -48.686562243390334     
   78736.208562850137     
  -718205143.20136929     
   2.6647068068872177     
  -48.269556333329739     
   72807.301631086273     
  -614168028.93200362     
   2.6645638012781649     
  -47.852570445845906     
   67324.623793785533     
  -525201225.06760091     
   2.6644104992496089     
  -47.435606008175455     
   62254.592349097569     
  -449121666.66168004     
   2.6642461719700146     
  -47.018664547499213     
   57566.152706208435     
  -384062648.46036130     
   2.6640700401617119     
  -46.601747697251405     
   53230.586774078794     
  -328427765.89227009     
   2.6638812707152355     
  -46.184857205016925     
   49221.338150784140     
  -280851912.50961339     
   2.6636789730864097     
  -45.767994939266217     
   45513.848832924559     
  -240167706.21602869     
   2.6634621954631887     
  -45.351162898321441     
   42085.408993297780     
  -205376859.39171910     
   2.6632299206885857     
  -44.934363218890724     
   38915.017957882068     
  -175625693.10356975     
   2.6629810619253158     
  -44.517598184967085     
   35983.255534064258     
  -150184194.23693919     
   2.6627144580470459     
  -44.100870238274730     
   33272.162931792569     
  -128428077.56396258     
   2.6624288687403750     
  -43.684181988465987     
   30765.133082118526     
  -109823505.22519840     
   2.6621229693009028     
  -43.267536224037464     
   28446.808585501214     
  -93913957.100405887     
   2.6617953451059111     
  -42.850935924782746     
   26302.987868367221     
  -80309044.411045521     
   2.6614444857453683     
  -42.434384273937667     
   24320.538146221970     
  -68674929.216195509     
   2.6610687787921026     
  -42.017884671760292     
   22487.314949266914     
  -58726128.834582373     
   2.6606665031911123     
  -41.601440749778035     
   20792.087807226035     
  -50218515.970404044     
   2.6602358222470905     
  -41.185056385842870     
   19224.471407377729     
  -42943324.783331856     
   2.6597747761883213     
  -40.768735720261063     
   17774.862031104654     
  -36722030.793763600     
   2.6592812742841829     
  -40.352483172692587     
   16434.378710965299     
  -31401969.638752516     
   2.6587530864925513     
  -39.936303460360463     
   15194.808835344906     
  -26852590.539110024     
   2.6581878346124461     
  -39.520201617114019     
   14048.557872069230     
  -22962254.387322590     
   2.6575829829163204     
  -39.104183013726612     
   12988.602822565539     
  -19635492.871360309     
   2.6569358282354312     
  -38.688253379383056     
   12008.449240927668     
  -16790667.522389494     
   2.6562434894707954     
  -38.272418824507099     
   11102.091420367939     
  -14357964.931142153     
   2.6555028965012912     
  -37.856685864893485     
   10263.975649895641     
  -12277685.085541872     
   2.6547107784595649     
  -37.441061447014611     
   9488.9661708699969     
  -10498775.793686328     
   2.6538636513455005     
  -37.025552975236167     
   8772.3137275850931     
  -8977579.8844401296     
   2.6529578049461633     
  -36.610168340142579     
   8109.6264958512584     
  -7676764.6162826801     
   2.6519892890303249     
  -36.194915948710488     
   7496.8431560287336     
  -6564404.7968031382     
   2.6509538987849033     
  -35.779804756152537     
   6930.2080484782418     
  -5613200.1177143380     
   2.6498471594599859     
  -35.364844299320850     
   6406.2481484710916     
  -4799804.8068092307     
   2.6486643101884706     
  -34.950044732218998     
   5921.7518076727692     
  -4104254.9866578975     
   2.6474002869458499     
  -34.535416863210592     
   5473.7490785311356     
  -3509478.7138630450     
   2.6460497046152485     
  -34.120972194297899     
   5059.4935264165642     
  -3000877.0923384307     
   2.6446068381225287     
  -33.706722962405031     
   4676.4454078212902     
  -2565966.0392992427     
   2.6430656026061312     
  -33.292682182868880     
   4322.2561139766558     
  -2194069.9105436769     
   2.6414195325863159     
  -32.878863695067807     
   3994.7537893186300     
  -1876059.5781395461     
   2.6396617600986647     
  -32.465282210323970     
   3691.9300264077283     
  -1604128.3700801982     
   2.6377849917570781     
  -32.051953362182537     
   3411.9275674407672     
  -1371600.5371566724     
   2.6357814847121102     
  -31.638893759177993     
   3153.0289255549169     
  -1172767.3429144470     
   2.6336430214713373     
  -31.226121039446248     
   2913.6458789880235     
  -1002747.2964708994     
   2.6313608835495703     
  -30.813653930524449     
   2692.3096911537455     
  -857365.22069161211     
   2.6289258239181481     
  -30.401512301179952     
   2487.6623115051098     
  -733053.65305178659     
   2.6263280382242762     
  -29.989717256818235     
   2298.4473436102489     
  -626752.39367822104     
   2.6235571347534838     
  -29.578291078328359     
   2123.5049245946593     
  -535876.33368283918     
   2.6206021031107234     
  -29.167257781768214     
   1961.7553662042328     
  -458109.36520543636     
   2.6174512815985294     
  -28.756641279536911     
   1812.2257920278382     
  -391821.40354659030     
   2.6140923232739564     
  -28.346472870888025     
   1673.9247404196803     
  -334454.32314313069     
   2.6105121606698005     
  -27.936762506578994     
   1546.2651224321089     
  -287687.75271660881     
   2.6066969691698687     
  -27.527610780608086     
   1427.5195295182164     
  -240112.45526328540     
   2.6026321290328465     
  -27.118774297747841     
   1320.3453381799670     
  -224641.28950047924     
   2.5983021860646414     
  -26.711354344363432     
   1211.9165734340277     
  -127684.14605519686     
   2.5936908109449575     
  -26.301237870007462     
   1145.2710009120744     
  -322909.29567805532     
   2.5887807572203232     
  -25.904575573404500     
   963.00978036354104     
  -64692.007382345044     
   2.5290273167987349     
  -22.302501810005761     
   477.81972499595315     
  -19587.087151271320     
   2.4759513873182066     
  -20.280661069112334     
   330.91657136141828     
  -11720.356372882325     
   2.4271348326481084     
  -18.845834894296786     
   243.01389856480085     
  -6634.1053863115621     
   2.3814354243817353     
  -17.755154877466122     
   193.25810816746412     
  -4572.9720298712346     
   2.3381839476761499     
  -16.874607562188888     
   158.96081794342990     
  -3226.6592784556960     
   2.2969405173315982     
  -16.140303333942782     
   134.76087335501214     
  -2425.2943084991002     
   2.2573941192316398     
  -15.511973235452080     
   116.57116604126890     
  -1877.3475261518579     
   2.2193134223756714     
  -14.964317671361083     
   102.49105959512997     
  -1496.9204464714580     
   2.1825198079377621     
  -14.479929631756773     
   91.264156246594027     
  -1219.3440734596143     
   2.1468713325837636     
  -14.046471551901170     
   82.119075695646927     
  -1011.5886149206863     
   2.1122525918550004     
  -13.654843459952700     
   74.532161083741784     
  -851.90307951263185     
   2.0785679982262746     
  -13.298155837274852     
   68.142887987397046     
  -726.64834434414945     
   2.0457371478026283     
  -12.971066053794319     
   62.693025404815913     
  -626.61587970921858     
   2.0136915232038022     
  -12.669349974514789     
   57.993406306996782     
  -545.49766562990760     
   1.9823720836559084     
  -12.389611024210366     
   53.902173814772468     
  -478.83140063603054     
   1.9517274629410899     
  -12.129078243898428     
   50.310938310002243     
  -423.39606006854933     
   1.9217125951323428     
  -11.885462228474703     
   47.135467859488124     
  -376.81800736027463     
   1.8922876484539128     
  -11.656850226815267     
   44.309332804286065     
  -337.31774699247592     
   1.8634171856271047     
  -11.441628270549945     
   41.779449701842495     
  -303.54007439948333     
   1.8350694936977039     
  -11.238422398435723     
   39.502899143846371     
  -274.43842091991093     
   1.8072160427209367     
  -11.046053623108740     
   37.444610986947040     
  -249.19429801223720     
   1.7798310438209268     
  -10.863502961261734     
   35.575653751855256     
  -227.16023846156304     
   1.7528910848749957     
  -10.689883946973612     
   33.871951963393535     
  -207.81870434588168     
   1.7263748275400774     
  -10.524420787863130     
   32.313311680799423     
  -190.75206003389749     
   1.7002627532674865     
  -10.366430830584768     
   30.882671230545192     
  -175.62033168872077     
   1.6745369488185329     
  -10.215310355651205     
   29.565518742879782     
  -162.14453087729325     
   1.6491809239132529     
  -10.070522971890755     
   28.349434761300081     
  -150.09400648820304     
   1.6241794552319329     
  -9.9315900607059096     
   27.223729712638566     
  -139.27675162467270     
   1.5995184521916279     
  -9.7980828512356801     
   26.179154075453518     
  -129.53190189882793     
   1.5751848408405431     
  -9.6696158040190152     
   25.207664811212311     
  -120.72387759712331     
   1.5511664629249782     
  -9.5458410526678996     
   24.302235729233885     
  -112.73777045580528     
   1.5274519877389527     
  -9.4264437072177767     
   23.456702450815342     
  -105.47568230056780     
   1.5040308348036899     
  -9.3111378640068345     
   22.665634833561086     
  -98.853797369979645     
   1.4808931057707988     
  -9.1996631985397173     
   21.924231353286238     
  -92.800025620818531     
   1.4580295242200072     
  -9.0917820422536764     
   21.228231161130100     
  -87.252092585236625     
   1.4354313822451834     
  -8.9872768631839985     
   20.573840466740826     
  -82.155982582926086     
   1.4130904929029127     
  -8.8859480855237241     
   19.957670597368878     
  -77.464661738893099     
   1.3909991477449972     
  -8.7876121949444848     
   19.376685634327181     
  -73.137025539488150     
   1.3691500787768265     
  -8.6921000860017141     
   18.828157942781019     
  -69.137026363955528     
   1.3475364242829277     
  -8.5992556155321331     
   18.309630245051356     
  -65.432947198161827     
   1.3261516980433290     
  -8.5089343320668416     
   17.818883141065140     
  -61.996793781150515     
   1.3049897615328907     
  -8.4210023562449123     
   17.353907187706511     
  -58.803784030732537     
   1.2840447987530761     
  -8.3353353912569563     
   16.912878807476016     
  -55.831917010066640     
   1.2633112933937771     
  -8.2518178456635152     
   16.494139429900518     
  -53.061607982028342     
   1.2427840080634305     
  -8.1703420536636742     
   16.096177370035303     
  -50.475377768978070     
   1.2224579653600565     
  -8.0908075801466666     
   15.717612036767971     
  -48.057587936122516     
   1.2023284305851081     
  -8.0131205997366290     
   15.357180127247052     
  -45.794213689245879     
   1.1823908959269729     
  -7.9371933406070676     
   15.013723524577706     
  -43.672648872418627     
   1.1626410659623452     
  -7.8629435851505365     
   14.686178658034567     
  -41.681537962680046     
   1.1430748443420509     
  -7.7902942206971639     
   14.373567123314466     
  -39.810630392284061     
   1.1236883215437288     
  -7.7191728344004469     
   14.074987395372336     
  -38.050654803609127     
   1.1044777635874674     
  -7.6495113472011527     
   13.789607484345266     
  -36.393209138946112     
   1.0854396016223489     
  -7.5812456824507821     
   13.516658415803171     
  -34.830665136400512     
   1.0665704223021779     
  -7.5143154653430733     
   13.255428427280165     
  -33.356084717045292     
   1.0478669588776670     
  -7.4486637497951174     
   13.005257791902327     
  -31.963146646715018     
   1.0293260829402124     
  -7.3842367698352325     
   12.765534192051966     
  -30.646082321858231     
   1.0109447967592884     
  -7.3209837129185074     
   12.535688574638030     
  -29.399618797898672     
  0.99272022616153988     
  -7.2588565128977773     
   12.315191433653789     
  -28.218929061619466     
  0.97464961390498916     
  -7.1978096606494137     
   12.103549465691643     
  -27.099587547793977     
  0.95673031350647075     
  -7.1378000305874769     
   11.900302559083187     
  -26.037531000775235     
  0.93895978348457443     
  -7.0787867214983251     
   11.705021076577374     
  -25.029023624979075     
  0.92133558198406307     
  -7.0207309103084068     
   11.517303399390030     
  -24.070626054949230     
  0.90385536175100611     
  -6.9635957175499872     
   11.336773703977912     
  -23.159167757419198     
  0.88651686543078478     
  -6.9073460834255487     
   11.163079945797266     
  -22.291722271252624     
  0.86931792116372164     
  -6.8519486534891483     
   10.995892028762871     
  -21.465585207199016     
  0.85225643845540966     
  -6.7973716730679694     
   10.834900139708878     
  -20.678254336385731     
  0.83533040430088890     
  -6.7435848896382318     
   10.679813232185985     
  -19.927411912821061     
  0.81853787954368351     
  -6.6905594624506675     
   10.530357642839830     
  -19.210908658597230     
  0.80187699545237678     
  -6.6382678787738172     
   10.386275827900350     
  -18.526749287530091     
  0.78534595049890898     
  -6.5866838761834572     
   10.247325208243874     
  -17.873079662691168     
  0.76894300732413212     
  -6.5357823703859133     
   10.113277110773691     
  -17.248174936503865     
  0.75266648987737628     
  -6.4855393881121035     
   9.9839157987499121     
  -16.650429003635722     
  0.73651478071788501     
  -6.4359320046621722     
   9.8590375812226441     
  -16.078344882413006     
  0.72048631846697342     
  -6.3869382857226045     
   9.7384499946045455     
  -15.530525952154925     
  0.70457959540066517     
  -6.3385372331111842     
   9.6219710499633830     
  -15.005668124703305     
  0.68879315517338502     
  -6.2907087341387058     
   9.5094285390281090     
  -14.502552487265229     
  0.67312559066402455     
  -6.2434335143027013     
   9.4006593953736193     
  -14.020038938437361     
  0.65757554193638046     
  -6.1966930930559290     
   9.2955091033353394     
  -13.557060013926746     
  0.64214169430657375     
  -6.1504697424145132     
   9.1938311532308887     
  -13.112615582077668     
  0.62682277651062668     
  -6.1047464481905225     
   9.0954865363653052     
  -12.685767732347083     
  0.61161755896588199     
  -6.0595068736536781     
   9.0003432783727035     
  -12.275636344804742     
  0.59652485212041972     
  -6.0147353254432794     
   8.9082760057866679     
  -11.881394744444574     
  0.58154350488505480     
  -5.9704167215658046     
   8.8191655452033331     
  -11.502266018961638     
  0.56667240314289125     
  -5.9265365613276435     
   8.7328985500611207     
  -11.137519442844191     
  0.55191046833176871     
  -5.8830808970668915     
   8.6493671542397905     
  -10.786467189791606     
  0.53725665609526563     
  -5.8400363075555006     
   8.5684686503163530     
  -10.448461481131046     
  0.52270995499823070     
  -5.7973898729566899     
   8.4901051892078705     
  -10.122891739814568     
  0.50826938530308807     
  -5.7551291512307721     
   8.4141835011592612     
  -9.8091821175971727     
  0.49393399780342279     
  -5.7132421558896809     
   8.3406146352772819     
  -9.5067892007930777     
  0.47970287271158779     
  -5.6717173350108094     
   8.2693137162713342     
  -9.2151997725178258     
  0.46557511859729100     
  -5.6305435514251876     
   8.2001997179774495     
  -8.9339289520019278     
  0.45154987137432551     
  -5.5897100640031505     
   8.1331952508374350     
  -8.6625182214514318     
  0.43762629333278830     
  -5.5492065099656154     
   8.0682263641765495     
  -8.4005338974653938     
  0.42380357221430820     
  -5.5090228881553100     
   8.0052223599455594     
  -8.1475653694946288     
  0.41008092032796067     
  -5.4691495432062602     
   7.9441156196743492     
  -7.9032238080344470     
  0.39645757370469598     
  -5.4295771505542891     
   7.8848414411140908     
  -7.6671407148523869     
  0.38293279128824353     
  -5.3902967022371220     
   7.8273378857526978     
  -7.4389667016307053     
  0.36950585416058196     
  -5.3512994934340146     
   7.7715456354904680     
  -7.2183703298307416     
  0.35617606480018232     
  -5.3125771097002463     
   7.7174078580167373     
  -7.0050369913415560     
  0.34294274637134131     
  -5.2741214148537505     
   7.6648700805816752     
  -6.7986679665263887     
  0.32980524204302358     
  -5.2359245394752145     
   7.6138800708327281     
  -6.5989793854683336     
  0.31676291433572534     
  -5.1979788699845280     
   7.5643877254417156     
  -6.4057014771753575     
  0.30381514449496244     
  -5.1602770382600163     
   7.5163449643628999     
  -6.2185776163936115     
  0.29096133189006440     
  -5.1228119117685091     
   7.4697056322399478     
  -6.0373636859818394     
  0.27820089343703702     
  -5.0855765841764216     
   7.4244254045950839     
  -5.8618272853658784     
  0.26553326304432334     
  -5.0485643664150466     
   7.3804616999548394     
  -5.6917470863503130     
  0.25295789108036221     
  -5.0117687781731419     
   7.3377735968072120     
  -5.5269122313321208     
  0.24047424386190577     
  -4.9751835397934432     
   7.2963217550722215     
  -5.3671217337212651     
  0.22808180316211427     
  -4.9388025645505893     
   7.2560683420693124     
  -5.2121839214942467     
  0.21578006573750194     
  -4.9026199512887709     
   7.2169769626581051     
  -5.0619159809897907     
  0.20356854287285941     
  -4.8666299774001240     
   7.1790125928006816     
  -4.9161433642072421     
  0.19144675994332430     
  -4.8308270921242000     
   7.1421415175691276     
  -4.7746995501325840     
  0.17941425599281813     
  -4.7952059101529194     
   7.1063312709431337     
  -4.6374253316216096     
  0.16747058332810841     
  -4.7597612055231719     
   7.0715505809559716     
  -4.5041687125410190     
  0.15561530712779531     
  -4.7244879057817517     
   7.0377693156119143     
  -4.3747843354365621     
  0.14384800506555825     
  -4.6893810864099814     
   7.0049584330961396     
  -4.2491332311975292     
  0.13216826694703340     
  -4.6544359654925858     
   6.9730899338621581     
  -4.1270824524339353     
  0.12057569435972525     
  -4.6196478986192577     
   6.9421368154689036     
  -4.0085047876235755     
  0.10906990033538647     
  -4.5850123740066815     
   6.9120730295617268     
  -3.8932784491926462     
   9.7650509024328744E-002
  -4.5505250078297950     
   6.8828734411927819     
  -3.7812868232856864     
   8.6317155381155086E-002
  -4.5161815397517682     
   6.8545137900181388     
  -3.6724181895769061     
   7.5069484861429059E-002
  -4.4819778286427319     
   6.8269706535963124     
  -3.5665655003484145     
   6.3907153128821254E-002
  -4.4479098484778818     
   6.8002214123436993     
  -3.4636261345132948     
   5.2829825772295336E-002
  -4.4139736844061854     
   6.7742442163348500     
  -3.3635016897411742     
   4.1837178032918053E-002
  -4.3801655289811938     
   6.7490179536617907     
  -3.2660977801018700     
   3.0928894539897632E-002
  -4.3464816785462617     
   6.7245222203110266     
  -3.1713238373438175     
   2.0104669055473954E-002
  -4.3129185297666570     
   6.7007372915309480     
  -3.0790929347471492     
   9.3642042283022670E-003
  -4.2794725763015284     
   6.6776440945203444     
  -2.9893216123966200     
  -1.2927886450110051E-003
  -4.2461404056091592     
   6.6552241824273697     
  -2.9019297142772489     
  -1.1866589850545525E-002
  -4.2129186958791651     
   6.6334597095702907     
  -2.8168402371923280     
  -2.2357471480187338E-002
  -4.1798042130857604     
   6.6123334077913478     
  -2.7339791805486491     
  -3.2765697647527750E-002
  -4.1467938081564393     
   6.5918285639372325     
  -2.6532754152311688     
  -4.3091524696822613E-002
  -4.1138844142507889     
   6.5719289983229991     
  -2.5746605437543457     
  -5.3335201405281071E-002
  -4.0810730441443690     
   6.5526190442448415     
  -2.4980687858773698     
  -6.3496969178940252E-002
  -4.0483567877128799     
   6.5338835283507617     
  -2.4234368643162063     
  -7.3577062242371274E-002
  -4.0157328095123317     
   6.5157077518683897     
  -2.3507038464201604     
  -8.3575707822450315E-002
  -3.9831983464501111     
   6.4980774730202384     
  -2.2798111668647514     
  -9.3493126326418707E-002
  -3.9507507055443889     
   6.4809788892687532     
  -2.2107023232098992     
 -0.10332953151444556     
  -3.9183872617666049     
   6.4643986218446789     
  -2.1433229933736069     
 -0.11308513066689732     
  -3.8861054559635075     
   6.4483236993943773     
  -2.0776207962114750     
 -0.12276012474650982     
  -3.8539027928564646     
   6.4327415434227913     
  -2.0135452761419241     
 -0.13235470855564954     
  -3.8217768391132783     
   6.4176399538517259     
  -1.9510478013319936     
 -0.14186907088884307     
  -3.7897252214902943     
   6.4030070953417368     
  -1.8900814851956920     
 -0.15130339468074613     
  -3.7577456250414332     
   6.3888314842027683     
  -1.8306011177036992     
 -0.16065785714971592     
  -3.7258357913913764     
   6.3751019758199909     
  -1.7725630956443068     
 -0.16993262993714386     
  -3.6939935170703198     
   6.3618077526026582     
  -1.7159253458814290     
 -0.17912787924269943     
  -3.6622166519075416     
   6.3489383125085475     
  -1.6606472778541088     
 -0.18824376595562883     
  -3.6305030974814585     
   6.3364834579246416     
  -1.6066897085527985     
 -0.19728044578224715     
  -3.5988508056238708     
   6.3244332851104961     
  -1.5540148117915806     
 -0.20623806936975633     
  -3.5672577769760392     
   6.3127781740220588     
  -1.5025860604669803     
 -0.21511678242651600     
  -3.5357220595945629     
   6.3015087785685573     
  -1.4523681814191378     
 -0.22391672583888919     
  -3.5042417476051213     
   6.2906160172079133     
  -1.4033270881801827     
 -0.23263803578478021     
  -3.4728149799019854     
   6.2800910640465624     
  -1.3554298594016234     
 -0.24128084384397644     
  -3.4414399388916164     
   6.2699253401010502     
  -1.3086446614529723     
 -0.24984527710540269     
  -3.4101148492785134     
   6.2601105051401529     
  -1.2629407367802148     
 -0.25833145827139087     
  -3.3788379768916270     
   6.2506384496143008     
  -1.2182883413426981     
 -0.26673950575906519     
  -3.3476076275499556     
   6.2415012870542306     
  -1.1746587063138125     
 -0.27506953379893828     
  -3.3164221459654279     
   6.2326913467568765     
  -1.1320240122463676     
 -0.28332165253080982     
  -3.2852799146818730     
   6.2242011666650292     
  -1.0903573477552433     
 -0.29149596809705641     
  -3.2541793530488183     
   6.2160234865568649     
  -1.0496326662032365     
 -0.29959258273339789     
  -3.2231189162285254     
   6.2081512415603406     
  -1.0098247429423994     
 -0.30761159485722089     
  -3.1920970942346543     
   6.2005775559882732     
 -0.97090922437672500     
 -0.31555309915353924     
  -3.1611124110026703     
   6.1932957368054478     
 -0.93286243418209047     
 -0.32341718665866642     
  -3.1301634234892837     
   6.1862992685490816     
 -0.89566153227522627     
 -0.33120394484167265     
  -3.0992487208002686     
   6.1795818070570174     
 -0.85928434967694678     
 -0.33891345768369718     
  -3.0683669233465398     
   6.1731371744344408     
 -0.82370942710028239     
 -0.34654580575518312     
  -3.0375166820261259     
   6.1669593537311886     
 -0.78891596704000411     
 -0.35410106629109961     
  -3.0066966774318518     
   6.1610424839783882     
 -0.75488382262847087     
 -0.36157931326421411     
  -2.9759056190836342     
   6.1553808553086746     
 -0.72159345867923652     
 -0.36898061745647531     
  -2.9451422446844409     
   6.1499689043685803     
 -0.68902594457167443     
 -0.37630504652856450     
  -2.9144053193990587     
   6.1448012097842923     
 -0.65716292218844730     
 -0.38355266508767166     
  -2.8836936351549283     
   6.1398724878678799     
 -0.62598658852515088     
 -0.39072353475355026     
  -2.8530060099641235     
   6.1351775884539403     
 -0.59547968716682165     
 -0.39781771422290285     
  -2.8223412872659881     
   6.1307114908001896     
 -0.56562545319724877     
 -0.40483525933214803     
  -2.7916983352892348     
   6.1264692999012098     
 -0.53640766445752730     
 -0.41177622311861650     
  -2.7610760464334372     
   6.1224462424177784     
 -0.50781052007629013     
 -0.41864065588022437     
  -2.7304733366685996     
   6.1186376635172071     
 -0.47981875138631791     
 -0.42542860523366688     
  -2.6998891449526021     
   6.1150390228818097     
 -0.45241748196982418     
 -0.43214011617117853     
  -2.6693224326659801     
   6.1116458917670355     
 -0.42559230566183676     
 -0.43877523111589972     
  -2.6387721830628759     
   6.1084539494745718     
 -0.39932920792775628     
 -0.44533398997589158     
  -2.6082374007381519     
   6.1054589804151131     
 -0.37361461362959114     
 -0.45181643019683770     
  -2.5777171111100818     
   6.1026568708128917     
 -0.34843529241665971     
 -0.45822258681347178     
  -2.5472103599177500     
   6.1000436061197671     
 -0.32377843715352100     
 -0.46455249249976599     
  -2.5167162127328480     
   6.0976152678411157     
 -0.29963156916750194     
 -0.47080617761791738     
  -2.4862337544855642     
   6.0953680310723595     
 -0.27598259723706753     
 -0.47698367026616517     
  -2.4557620890039007     
   6.0932981615930810     
 -0.25281972054412277     
 -0.48308499632547297     
  -2.4253003385656959     
   6.0914020136890006     
 -0.23013154824145213     
 -0.48911017950510710     
  -2.3948476434637804     
   6.0896760270771892     
 -0.20790691044858514     
 -0.49505924138714280     
  -2.3644031615829655     
   6.0881167252488249     
 -0.18613503525077829     
 -0.50093220146992734     
  -2.3339660679886323     
   6.0867207124844445     
 -0.16480538666900899     
 -0.50672907721053007     
  -2.3035355545272100     
   6.0854846720844264     
 -0.14390775074755155     
 -0.51244988406620617     
  -2.2731108294371145     
   6.0844053639538203     
 -0.12343218878925188     
 -0.51809463553490220     
  -2.2426911169708852     
   6.0834796225379009     
 -0.10336902310363873     
 -0.52366334319482954     
  -2.2122756570273787     
   6.0827043548646227     
  -8.3708840863394515E-002
 -0.52915601674313073     
  -2.1818637047938219     
   6.0820765385581481     
  -6.4442490451810330E-002
 -0.53457266403366321     
  -2.1514545303977268     
   6.0815932198797586     
  -4.5561065928545433E-002
 -0.53991329111392494     
  -2.1210474185683141     
   6.0812515118852950     
  -2.7055888609162058E-002
 -0.54517790226114471     
  -2.0906416683067990     
   6.0810485927207267     
  -8.9185177087003267E-003
 -0.55036650001755905     
  -2.0602365925654027     
   6.0809817038379110     
   8.8592665601796242E-003
 -0.55547908522489742     
  -2.0298315179349657     
   6.0810481483371124     
   2.6285435177086317E-002
 -0.56051565705809792     
  -1.9994257843413699     
   6.0812452891009405     
   4.3367844689968606E-002
 -0.56547621305827178     
  -1.9690187447487779     
   6.0815705479361153     
   6.0113995130349485E-002
 -0.57036074916493806     
  -1.9386097648716878     
   6.0820214028995929     
   7.6531370037359853E-002
 -0.57516925974754640     
  -1.9081982228940024     
   6.0825953881748731     
   9.2627061309966757E-002
 -0.57990173763630759     
  -1.8777835091957278     
   6.0832900911346979     
  0.10840820550974915     
 -0.58455817415234901     
  -1.8473650260862016     
   6.0841031526760210     
  0.12388150256920907     
 -0.58913855913721191     
  -1.8169421875446476     
   6.0850322639452905     
  0.13905372972740379     
 -0.59364288098170925     
  -1.7865144189674895     
   6.0860751669182456     
  0.15393128483242791     
 -0.59807112665415851     
  -1.7560811569213068     
   6.0872296515544893     
  0.16852055157752591     
 -0.60242328172800585     
  -1.7256418489031931     
   6.0884935556913202     
  0.18282765106149701     
 -0.60669933040885882     
  -1.6951959531062784     
   6.0898647630742815     
  0.19685863439296433     
 -0.61089925556093905     
  -1.6647429381915126     
   6.0913412028322291     
  0.21061931139953541     
 -0.61502303873297348     
  -1.6342822830652621     
   6.0929208476677257     
  0.22411545609557970     
 -0.61907066018353463     
  -1.6038134766621224     
   6.0946017135884425     
  0.23735255737377678     
 -0.62304209890584639     
  -1.5733360177337286     
   6.0963818577687459     
  0.25033615937247156     
 -0.62693733265206708     
  -1.5428494146418974     
   6.0982593789640394     
  0.26307142833576441     
 -0.63075633795706232     
  -1.5123531851577952     
   6.1002324146765572     
  0.27556367354968947     
 -0.63449909016168260     
  -1.4818468562655340     
   6.1022991422281798     
  0.28781781032182652     
 -0.63816556343555431     
  -1.4513299639704489     
   6.1044577758055940     
  0.29983887265015524     
 -0.64175573079939918     
  -1.4208020531125594     
   6.1067065673504697     
  0.31163155792110320     
 -0.64526956414689163     
  -1.3902626771840951     
   6.1090438040348776     
  0.32320065433282941     
 -0.64870703426606635     
  -1.3597113981516527     
   6.1114678089423737     
  0.33455064634004056     
 -0.65206811086028582     
  -1.3291477862823213     
   6.1139769387899250     
  0.34568605549801418     
 -0.65535276256877950     
  -1.2985714199748317     
   6.1165695842061591     
  0.35661122997226663     
 -0.65856095698676476     
  -1.2679818855932397     
   6.1192441684309511     
  0.36733038457796002     
 -0.66169266068515797     
  -1.2373787773063734     
   6.1219991463152859     
  0.37784775334142845     
 -0.66474783922988823     
  -1.2067616969294224     
   6.1248330044653470     
  0.38816729083669615     
 -0.66772645720082002     
  -1.1761302537703917     
   6.1277442591466222     
  0.39829306457638008     
 -0.67062847821029714     
  -1.1454840644796984     
   6.1307314571309455     
  0.40822883984946878     
 -0.67345386492131376     
  -1.1148227529032959     
   6.1337931734298161     
  0.41797849674748205     
 -0.67620257906532399     
  -1.0841459499393333     
   6.1369280121554226     
  0.42754563150441249     
 -0.67887458145969592     
  -1.0534532933979650     
   6.1401346043917053     
  0.43693392868516634     
 -0.68146983202482070     
  -1.0227444278648441     
   6.1434116088568445     
  0.44614684883920253     
 -0.68398828980088300     
 -0.99201900456714354     
   6.1467577102231381     
  0.45518789808643850     
 -0.68642991296430100     
 -0.96127668124293941     
   6.1501716194587868     
  0.46406035628300296     
 -0.68879465884384372     
 -0.93051712201396442     
   6.1536520721309085     
  0.47276761452793481     
 -0.69108248393643379     
 -0.89973999726053810     
   6.1571978292398679     
  0.48131277641835224     
 -0.69329334392264030     
 -0.86894498349978022     
   6.1608076750630065     
  0.48969908675450191     
 -0.69542719368187234     
 -0.83813176326658922     
   6.1644804182136648     
  0.49792951530597224     
 -0.69748398730727634     
 -0.80730002499710818     
   6.1682148895784596     
  0.50600715714673694     
 -0.69946367812034738     
 -0.77644946291502004     
   6.1720099432570601     
  0.51393486212506423     
 -0.70136621868525739     
 -0.74557977692006916     
   6.1758644547229977     
  0.52171557313195338     
 -0.70319156082290968     
 -0.71469067247945861     
   6.1797773215214882     
  0.52935202312197505     
 -0.70493965562472349     
 -0.68378186052141698     
   6.1837474616949031     
  0.53684702867419254     
 -0.70661045346615659     
 -0.65285305733115551     
   6.1877738144099590     
  0.54420319883073798     
 -0.70820390401996947     
 -0.62190398444912687     
   6.1918553384011901     
  0.55142323308371499     
 -0.70971995626923923     
 -0.59093436857150128     
   6.1959910126493174     
  0.55850962236653023     
 -0.71115855852012611     
 -0.55994394145283455     
   6.2001798348170665     
  0.56546493784922591     
 -0.71251965841440090     
 -0.52893243981116522     
   6.2044208218509356     
  0.57229160216360042     
 -0.71380320294173594     
 -0.49789960523437066     
   6.2087130088671625     
  0.57899203355889828     
 -0.71500913845176595     
 -0.46684518408940490     
   6.2130554491188548     
  0.58556857151687147     
 -0.71613741066592351     
 -0.43576892743309537     
   6.2174472134052312     
  0.59202352717110129     
 -0.71718796468905488     
 -0.40467059092493401     
   6.2218873898590141     
  0.59835915137968099     
 -0.71816074502081884     
 -0.37354993474155124     
   6.2263750834943616     
  0.60457763679052356     
 -0.71905569556687532     
 -0.34240672349338891     
   6.2309094157702907     
  0.61068115338615192     
 -0.71987275964986719     
 -0.31124072614291209     
   6.2354895244206867     
  0.61667181003047489     
 -0.72061188002019982     
 -0.28005171592436989     
   6.2401145629959149     
  0.62255165972474824     
 -0.72127299886662233     
 -0.24883947026577113     
   6.2447837004438504     
  0.62832274496125928     
 -0.72185605782661610     
 -0.21760377071208314     
   6.2494961210310604     
  0.63398703931182543     
 -0.72236099799659237     
 -0.18634440284994142     
   6.2542510238258995     
  0.63954646486069266     
 -0.72278775994190481     
 -0.15506115623459507     
   6.2590476223123543     
  0.64500295943174235     
 -0.72313628370668059     
 -0.12375382431754461     
   6.2638851445080928     
  0.65035833187410852     
 -0.72340650882347235     
  -9.2422204376280792E-002
   6.2687628319971482     
  0.65561445450105515     
 -0.72359837432273721     
  -6.1066097445273824E-002
   6.2736799404059056     
  0.66077307089765369     
 -0.72371181874214363     
  -2.9685308248164240E-002
   6.2786357384376386     
  0.66583594651580569     
 -0.72374678013571214     
   1.7203548680204545E-003
   6.2836295080365066     
  0.67080479183621700     
 -0.72370319608279199     
   3.3151079998050642E-002
   6.2886605439752792     
  0.67568127765974872     
 -0.72358100369687706     
   6.4607051741882485E-002
   6.2937281535577263     
  0.68046705007541264     
 -0.72338013963426495     
   9.6088451266860747E-002
   6.2988316564332925     
  0.68516371292838629     
 -0.72310054010256208     
  0.12759545636864394     
   6.3039703842802552     
  0.68977284656293680     
 -0.72274214086903799     
  0.15912824153091901     
   6.3091436806294769     
  0.69429599401333120     
 -0.72230487726883186     
  0.19068697798395348     
   6.3143509005845768     
  0.69873466798673955     
 -0.72178868421301412     
  0.22227183376190185     
   6.3195914105944784     
  0.70309035211570226     
 -0.72119349619650641     
  0.25388297375897573     
   6.3248645882353456     
  0.70736449683119051     
 -0.72051924730586225     
  0.28552055978446739     
   6.3301698219615794     
  0.71155853401928004     
 -0.71976587122691171     
  0.31718475061678886     
   6.3355065109667237     
  0.71567384469536777     
 -0.71893330125227239     
  0.34887570205620982     
   6.3408740648019393     
  0.71971182010981960     
 -0.71802147028872965     
  0.38059356697684732     
   6.3462719034527630     
  0.72367377682100320     
 -0.71703031086448821     
  0.41233849537742584     
   6.3516994567789204     
  0.72756104680172229     
 -0.71595975513629839     
  0.44411063443094873     
   6.3571561646299335     
  0.73137491589891246     
 -0.71480973489645905     
  0.47591012853377085     
   6.3626414764991752     
  0.73511663521086923     
 -0.71358018157969905     
  0.50773711935317767     
   6.3681548512632569     
  0.73878747546613410     
 -0.71227102626994143     
  0.53959174587465819     
   6.3736957573292532     
  0.74238860860729683     
 -0.71088219970694944     
  0.57147414444771660     
   6.3792636718938081     
  0.74592126078344900     
 -0.70941363229286114     
  0.60338444883082465     
   6.3848580813496838     
  0.74938659828285781     
 -0.70786525409861001     
  0.63532279023629168     
   6.3904784808368049     
  0.75278572984897540     
 -0.70623699487023706     
  0.66728929737290965     
   6.3961243738106717     
  0.75611984224613271     
 -0.70452878403509589     
  0.69928409648900580     
   6.4017952726275187     
  0.75938997314752243     
 -0.70274055070795116     
  0.73130731141413929     
   6.4074906974261250     
  0.76259726048240506     
 -0.70087222369697466     
  0.76335906359990469     
   6.4132101768797423     
  0.76574270992876803     
 -0.69892373150963960     
  0.79543947216011390     
   6.4189532472042083     
  0.76882743006423837     
 -0.69689500235851565     
  0.82754865391044941     
   6.4247194529296898     
  0.77185235596425850     
 -0.69478596416696570     
  0.85968672340677144     
   6.4305083455994225     
  0.77481858787374225     
 -0.69259654457474829     
  0.89185379298329193     
   6.4363194850084753     
  0.77772700874538236     
 -0.69032667094352429     
  0.92404997278974765     
   6.4421524375740660     
  0.78057867262478076     
 -0.68797627036227327     
  0.95627537082773040     
   6.4480067776187511     
  0.78337445792337479     
 -0.68554526965261797     
  0.98853009298690953     
   6.4538820860531771     
  0.78611533358630536     
 -0.68303359537406072     
   1.0208142430796809     
   6.4597779510550737     
  0.78880219640621874     
 -0.68044117382913316     
   1.0531279228761381     
   6.4656939675281206     
  0.79143593495151787     
 -0.67776793106845934     
   1.0854712321375584     
   6.4716297370402565     
  0.79401745431473658     
 -0.67501379289573615     
   1.1178442686500289     
   6.4775848679476180     
  0.79654756467954535     
 -0.67217868487263077     
   1.1502471282566040     
   6.4835589746827136     
  0.79902718443632215     
 -0.66926253232359767     
   1.1826799048897265     
   6.4895516785659861     
  0.80145705866209771     
 -0.66626526034061584     
   1.2151426906024057     
   6.4955626065059526     
  0.80383809615208002     
 -0.66318679378784884     
   1.2476355755992390     
   6.5015913922270929     
  0.80617099635650946     
 -0.66002705730622757     
   1.2801586482665555     
   6.5076376746997671     
  0.80845664690601193     
 -0.65678597531795913     
   1.3127119952021846     
   6.5137010995515618     
  0.81069572149809543     
 -0.65346347203096089     
   1.3452957012447198     
   6.5197813174627974     
  0.81288907515622355     
 -0.65005947144322307     
   1.3779098495021938     
   6.5258779855264688     
  0.81503734655596416     
 -0.64657389734709958     
   1.4105545213800732     
   6.5319907656256389     
  0.81714137806885634     
 -0.64300667333353012     
   1.4432297966090410     
   6.5381193259611550     
  0.81920177349223489     
 -0.63935772279619263     
   1.4759357532720991     
   6.5442633392623470     
  0.82121934265584662     
 -0.63562696893558968     
   1.5086724678310863     
   6.5504224843322660     
  0.82319469090689856     
 -0.63181433476306792     
   1.5414400151532015     
   6.5565964445140672     
  0.82512856194297024     
 -0.62791974310477283     
   1.5742384685363091     
   6.5627849087286396     
  0.82702156857605391     
 -0.62394311660554058     
   1.6070678997343624     
   6.5689875704929603     
  0.82887442636463726     
 -0.61988437773272609     
   1.6399283789823222     
   6.5752041286906948     
  0.83068770464118191     
 -0.61574344877997067     
   1.6728199750202370     
   6.5814342864755044     
  0.83246212853607415     
 -0.61152025187090875     
   1.7057427551175253     
   6.5876777524395251     
  0.83419820908209985     
 -0.60721470896281526     
   1.7386967850961426     
   6.5939342390076403     
  0.83589667445236615     
 -0.60282674185019547     
   1.7716821293538274     
   6.6002034640660332     
  0.83755801107320960     
 -0.59835627216831666     
   1.8046988508868647     
   6.6064851491490817     
  0.83918291417431068     
 -0.59380322139668418     
   1.8377470113122516     
   6.6127790210053892     
  0.84077186360326917     
 -0.58916751086246200     
   1.8708266708897203     
   6.6190848099824144     
  0.84232550628000191     
 -0.58444906174383937     
   1.9039378885428744     
   6.6254022512795139     
  0.84384436984128719     
 -0.57964779507334330     
   1.9370807218812074     
   6.6317310840533237     
  0.84532897671271834     
 -0.57476363174109979     
   1.9702552272197866     
   6.6380710513786685     
  0.84677993217903413     
 -0.56979649249804265     
   2.0034614596004090     
   6.6444219008700118     
  0.84819769757357866     
 -0.56474629795907227     
   2.0366994728115877     
   6.6507833836018140     
  0.84958284510088500     
 -0.55961296860616372     
   2.0699693194079432     
   6.6571552549400703     
  0.85093585118764670     
 -0.55439642479142792     
   2.1032710507298527     
   6.6635372738239775     
  0.85225726046258810     
 -0.54909658674012207     
   2.1366047169226072     
   6.6699292032774471     
  0.85354750255801237     
 -0.54371337455361546     
   2.1699703669546664     
   6.6763308095466325     
  0.85480715925745598     
 -0.53824670821230713     
   2.2033680486366367     
   6.6827418632410627     
  0.85603659407118160     
 -0.53269650757849862     
   2.2367978086389799     
   6.6891621376965968     
  0.85723640217290309     
 -0.52706269239922166     
   2.2702596925100047     
   6.6955914107128933     
  0.85840691103504396     
 -0.52134518230902183     
   2.3037537446931502     
   6.7020294625456565     
  0.85954871783895614     
 -0.51554389683269919     
   2.3372800085443388     
   6.7084760779294488     
  0.86066212882444815     
 -0.50965875538800565     
   2.3708385263489009     
   6.7149310438956320     
  0.86174771701797115     
 -0.50368967728830083     
   2.4044293393380736     
   6.7213941517732669     
  0.86280577903947342     
 -0.49763658174516689     
   2.4380524877052965     
   6.7278651951160633     
  0.86383688645932599     
 -0.49149938787098268     
   2.4717080106224985     
   6.7343439717645079     
  0.86484130174595175     
 -0.48527801468145770     
   2.5053959462557280     
   6.7408302815276020     
  0.86581958844378581     
 -0.47897238109812762     
   2.5391163317806500     
   6.7473239284409310     
  0.86677200471696092     
 -0.47258240595081080     
   2.5728692033979428     
   6.7538247184763076     
  0.86769908912190052     
 -0.46610800798002705     
   2.6066545963482461     
   6.7603324616447225     
  0.86860109479831216     
 -0.45954910583937919     
   2.6404725449269963     
   6.7668469698557097     
  0.86947853319168311     
 -0.45290561809789787     
   2.6743230824987729     
   6.7733680588546470     
  0.87033167932608257     
 -0.44617746324235075     
   2.7082062415120327     
   6.7798955464495929     
  0.87116095733820920     
 -0.43936455967951554     
   2.7421220535122304     
   6.7864292536296293     
  0.87196675680887503     
 -0.43246682573841905     
   2.7760705491570694     
   6.7929690043056965     
  0.87274933797500598     
 -0.42548417967254121     
   2.8100517582286839     
   6.7995146243405085     
  0.87350920080042838     
 -0.41841653966198594     
   2.8440657096479023     
   6.8060659433465123     
  0.87424652730289854     
 -0.41126382381561843     
   2.8781124314870210     
   6.8126227923012834     
  0.87496183439908148     
 -0.40402595017317017     
   2.9121919509829235     
   6.8191850060592767     
  0.87565527752266537     
 -0.39670283670731143     
   2.9463042945496727     
   6.8257524206406970     
  0.87632737301655195     
 -0.38929440132569287     
   2.9804494877911210     
   6.8323248759383208     
  0.87697826376819865     
 -0.38180056187295525     
   3.0146275555132576     
   6.8389022129165822     
  0.87760844852391628     
 -0.37422123613270919     
   3.0488385217362510     
   6.8454842762805121     
  0.87821806834044935     
 -0.36655634182948466     
   3.0830824097064342     
   6.8520709117930654     
  0.87880760730241392     
 -0.35880579663065082     
   3.1173592419080371     
   6.8586619688478336     
  0.87937719631467559     
 -0.35096951814830690     
   3.1516690400747067     
   6.8652572978201931     
  0.87992731419886028     
 -0.34304742394114429     
   3.1860118252009495     
   6.8718567526766847     
  0.88045807353333772     
 -0.33503943151628046     
   3.2203876175532109     
   6.8784601882281846     
  0.88096994921824845     
 -0.32694545833106536     
   3.2547964366809006     
   6.8850674628473216     
  0.88146304989875290     
 -0.31876542179486034     
   3.2892383014273219     
   6.8916784357215626     
  0.88193783019556904     
 -0.31049923927078998     
   3.3237132299402465     
   6.8982929694480291     
  0.88239439549068976     
 -0.30214682807746807     
   3.3582212396824018     
   6.9049109274142086     
  0.88283319053059817     
 -0.29370810549069692     
   3.3927623474417961     
   6.9115321763431883     
  0.88325431457205394     
 -0.28518298874514181     
   3.4273365693419096     
   6.9181565837024790     
  0.88365820296887509     
 -0.27657139503597927     
   3.4619439208517284     
   6.9247840202247453     
  0.88404493948674667     
 -0.26787324152052155     
   3.4965844167954665     
   6.9314143572708957     
  0.88441495892597377     
 -0.25908844531981601     
   3.5312580713623016     
   6.9380474694628411     
  0.88476835615020843     
 -0.25021692352022074     
   3.5659648981162930     
   6.9446832321339675     
  0.88510547258293326     
 -0.24125859317495635     
   3.6007049100045729     
   6.9513215231783398     
  0.88542656284749288     
 -0.23221337130563480     
   3.6354781193685191     
   6.9579622223996953     
  0.88573175834520623     
 -0.22308117490376497     
   3.6702845379509856     
   6.9646052105872851     
  0.88602146432135331     
 -0.21386192093223574     
   3.7051241769063790     
   6.9712503715696954     
  0.88629572150102587     
 -0.20455552632677704     
   3.7399970468090049     
   6.9778975894809525     
  0.88655496381269305     
 -0.19516190799739874     
   3.7749031576619818     
   6.9845467517095479     
  0.88679920574501137     
 -0.18568098282980822     
   3.8098425189056364     
   6.9911977457526353     
  0.88702888558456372     
 -0.17611266768680661     
   3.8448151394260051     
   6.9978504623945197     
  0.88724400402535264     
 -0.16645687940966428     
   3.8798210275630525     
   7.0045047924247097     
  0.88744499986697256     
 -0.15671353481947564     
   3.9148601911189242     
   7.0111606299237117     
  0.88763185797892885     
 -0.14688255071849374     
   3.9499326373658792     
   7.0178178688585540     
  0.88780501841279225     
 -0.13696384389144503     
   3.9850383730542682     
   7.0244764064966496     
  0.88796445681646685     
 -0.12695733110682433     
   4.0201774044203162     
   7.0311361399227739     
  0.88811060418459042     
 -0.11686292911817060     
   4.0553497371937590     
   7.0377969694541580     
  0.88824343379363080     
 -0.10668055466532368     
   4.0905553766054128     
   7.0444587952076105     
  0.88836337116313835     
  -9.6410124475662190E-002
   4.1257943273946607     
   7.0511215204913338     
  0.88847037732160083     
  -8.6051555265323043E-002
   4.1610665938166917     
   7.0577850483212456     
  0.88856488180615478     
  -7.5604763740402786E-002
   4.1963721796498321     
   7.0644492849347920     
  0.88864682292284181     
  -6.5069666598140979E-002
   4.2317110882024354     
   7.0711141361067131     
  0.88871666634824542     
  -5.4446180528086065E-002
   4.2670833223204641     
   7.0777795111043247     
  0.88877421164161541     
  -4.3734222213243676E-002
   4.3024888843924529     
   7.0844453176916371     
  0.88882039600617524     
  -3.2933708331208032E-002
   4.3379277763633368     
   7.0911114706616836     
  0.88885324179701308     
  -2.2044555555276384E-002
   4.3733999997149287     
   7.0977778699751610     
  0.88888029508707056     
  -1.1066680555546854E-002
   4.4089055555703380     
   7.1044444721883142     
  0.88887488442887752     
   0.0000000000000000     
   4.4444444443353621     
   7.1111110338215306     
  0.88887488442887752     
   0.0000000000000000     
   8395.4583099691918     
  -3291188738.1111307     
   820500169421827.50     
   5.9247697412798889E-003
   4274.5813420124132     
  -829688229.84564865     
   1001848358437191.8     
   6.2676913936833382E-003
   4159.4430133670030     
  -585088986.48375475     
   31532017600923.887     
   6.6292364438236863E-003
   4057.1932204634431     
  -576763985.78275478     
   220211238516265.97     
   7.0103172522638100E-003
   3953.3976585917444     
  -513892836.68799496     
   139584041666490.98     
   7.4118825642493120E-003
   3852.0602301204708     
  -470797816.56769216     
   128652165080104.09     
   7.8349182080195805E-003
   3752.0517668247285     
  -427845378.72567022     
   105840205805143.09     
   8.2804477247062011E-003
   3653.6721124938399     
  -389633288.50683683     
   89833714999093.047     
   8.7495329182236681E-003
   3556.8232839964976     
  -354560614.48075861     
   75563691720080.094     
   9.2432743124109731E-003
   3461.5180507661207     
  -322658307.73680925     
   63712886632522.961     
   9.7628115014458325E-003
   3367.7383497609940     
  -293570191.22497249     
   53676326263924.227     
   1.0309323378220003E-002
   3275.4747017845680     
  -267069908.75540322     
   45224513916215.750     
   1.0884028223928184E-002
   3184.7152382647259     
  -242925252.49482667     
   38096770221123.719     
   1.1488183640578055E-002
   3095.4487561372762     
  -220930722.90992665     
   32088998965039.211     
   1.2123086306467874E-002
   3007.6638674013143     
  -200896980.35092443     
   27025149000746.988     
   1.2790071532894229E-002
   2921.3492358916928     
  -182651579.19285405     
   22757549958713.031     
   1.3490512598438023E-002
   2836.4935113779084     
  -166036966.40184596     
   19161376195643.957     
   1.4225819835124377E-002
   2753.0853479255493     
  -150909339.07095504     
   16131355629589.305     
   1.4997439438553504E-002
   2671.1133987997655     
  -137137422.42669070     
   13578659966365.117     
   1.5806851971746787E-002
   2590.5663178995678     
  -124601397.91091971     
   11428356663892.719     
   1.6655570529936516E-002
   2511.4327593740099     
  -113191911.23316208     
   9617238324778.5039     
   1.7545138530840255E-002
   2433.7013777446332     
  -102809168.37171654     
   8091994130055.2881     
   1.8477127092092867E-002
   2357.3608278869392     
  -93362108.252133042     
   6807664743415.1816     
   1.9453131954450940E-002
   2282.3997650509382     
  -84767646.560998052     
   5726337996350.5107     
   2.0474769906127122E-002
   2208.8068448708113     
  -76949984.393895328     
   4816047656469.2217     
   2.1543674660145385E-002
   2136.5707233770690     
  -69839976.283813581     
   4049843807159.1494     
   2.2661492132923081E-002
   2065.6800570077048     
  -63374552.533170402     
   3405008145911.0342     
   2.3829875068372336E-002
   1996.1235026190982     
  -57496191.229467094     
   2862391679081.1973     
   2.5050476947661385E-002
   1927.8897174961544     
  -52152435.701423019     
   2405855767517.7632     
   2.6324945120377023E-002
   1860.9673593618722     
  -47295453.541659847     
   2021800443630.8838     
   2.7654913088172087E-002
   1795.3450863858741     
  -42881633.642697021     
   1698766408957.5024     
   2.9041991867058074E-002
   1731.0115571920192     
  -38871217.999618478     
   1427099236815.0347     
   3.0487760349303162E-002
   1667.9554308646498     
  -35227965.304555409     
   1198666084567.0703     
   3.1993754580411767E-002
   1606.1653669534071     
  -31918843.612794690     
   1006616728693.5609     
   3.3561455860885187E-002
   1545.6300254763453     
  -28913749.590014808     
   845182007954.65930     
   3.5192277576386669E-002
   1486.3380669210819     
  -26185252.062796257     
   709503836424.12402     
   3.6887550653551891E-002
   1428.2781522436153     
  -23708357.787367225     
   595491856323.52026     
   3.8648507531992130E-002
   1371.4389428646089     
  -21460297.529592149     
   499702568631.69885     
   4.0476264536028470E-002
   1315.8091006627574     
  -19420330.711295702     
   419237427715.80115     
   4.2371802522368295E-002
   1261.3772879647136     
  -17569567.026873097     
   351656934084.33466     
   4.4335945672289677E-002
   1208.1321675313179     
  -15890803.569741506     
   294908221563.64465     
   4.6369338288936711E-002
   1156.0624025395903     
  -14368376.133692607     
   247264026301.03699     
   4.8472419452052051E-002
   1105.1566565598935     
  -12988023.467058962     
   207271254306.52621     
   5.0645395373890026E-002
   1055.4035935278314     
  -11736763.363045746     
   173707643141.71030     
   5.2888209291172501E-002
   1006.7918777101302     
  -10602779.564285511     
   145545248200.20596     
   5.5200508718785256E-002
   959.31017366394155     
  -9575318.5475845505     
   121919682645.64064     
   5.7581609881480644E-002
   912.94714618868625     
  -8644595.3345945552     
   102104207564.11905     
   6.0030459130175809E-002
   867.69146026975397     
  -7801707.5472824685     
   85487910250.875153     
   6.2545591139541390E-002
   823.53178101312551     
  -7038556.9943227693     
   71557327977.770050     
   6.5125083673495801E-002
   780.45677356989609     
  -6347778.1354226461     
   59880975194.857445     
   6.7766508694995245E-002
   738.45510304973720     
  -5722672.8269986911     
   50096317170.161079     
   7.0466879586184861E-002
   697.51543442211687     
  -5157150.8036548141     
   41898804712.903496     
   7.3222594234607766E-002
   657.62643240403179     
  -4645675.3970109038     
   35032645145.806427     
   7.6029373730818209E-002
   618.77676133291789     
  -4183214.0361683033     
   29283035677.457344     
   7.8882196412487671E-002
   580.95508502329847     
  -3765193.1135239298     
   24469628388.724079     
   8.1775226980011079E-002
   544.15006660555605     
  -3387456.8353797691     
   20441032314.581318     
   8.4701740398812078E-002
   508.35036834515921     
  -3046229.7097530290     
   17070188725.353067     
   8.7654040294119648E-002
   473.54465144048760     
  -2738082.3537158547     
   14250481503.881289     
   9.0623371535068359E-002
   439.72157579725871     
  -2459900.3301263088     
   11892466282.372076     
   9.3599826696699279E-002
   406.86979977742482     
  -2208855.7486309018     
   9921120333.5720196     
   9.6572246080966512E-002
   374.97797992023970     
  -1982381.3888554783     
   8273530680.4433374     
   9.9528110971359163E-002
   344.03477063297845     
  -1778147.1245968286     
   6896950910.1065617     
  0.10245342979042722     
   314.02882384866911     
  -1594038.4470783682     
   5747168164.7787094     
  0.10533261682556912     
   284.94878864797442     
  -1428136.9028058150     
   4787131029.6881046     
  0.10814836318614031     
   256.78331084212948     
  -1278702.2776411753     
   3985796838.2477994     
  0.11088149965454133     
   229.52103251365273     
  -1144156.3732940997     
   3317163476.8000321     
  0.11351085109573593     
   203.15059151134702     
  -1023068.2358814741     
   2759456307.1562138     
  0.11601308209395496     
   177.66062089577898     
  -914140.70837949449     
   2294445480.5100145     
  0.11836253349251544     
   153.03974833129337     
  -816198.19000728801     
   1906872841.2676423     
  0.12053104952311008     
   129.27659542026637     
  -728175.49577309354     
   1583970921.6974058     
  0.12248779522502186     
   106.35977697509098     
  -649107.71874894598     
   1315059309.3481245     
  0.12419906387294585     
   84.277900223082810     
  -578121.00616362493     
   1091206010.1596651     
  0.12562807415494975     
   63.019563939242985     
  -514424.16818310367     
   904943400.06904590     
  0.12673475687010666     
   42.573357501499501     
  -457301.04536729684     
   750030016.27234423     
  0.12747553094905895     
   22.927859862771808     
  -406103.56727448577     
   621250833.89448750     
  0.12780306864083282     
   4.0716384339282046     
  -360245.44062730094     
   514249847.81600863     
  0.12766604975626786     
  -14.006752128622427     
  -319196.41086031671     
   425389766.35548919     
  0.12700890491314731     
  -31.318771237197101     
  -282477.04581946670     
   351634453.89810497     
  0.12577154779124086     
  -47.875893795767468     
  -249653.99489668183     
   290450457.72821373     
  0.12388909647776641     
  -63.689611738598629     
  -220335.68100339969     
   239724541.30184019     
  0.12129158406604162     
  -78.771435691881877     
  -194168.38655055079     
   197694639.69866833     
  0.11790365876315410     
  -93.132896765872488     
  -170832.69803505720     
   162892067.72592852     
  0.11364427386718316     
  -106.78554848521155     
  -150040.27696729221     
   134093159.70046222     
  0.10842636809172077     
  -119.74096886523031     
  -131530.92773339781     
   110278812.76026052     
  0.10215653684603535     
  -132.01076264223047     
  -115069.93559912116     
   90600651.697502583     
   9.4734695224065732E-002
  -143.60656366530208     
  -100445.65042773791     
   74352739.458597347     
   8.6053733615366404E-002
  -154.54003745892706     
  -87467.293914850961     
   60947932.625736162     
   7.5999167026956707E-002
  -164.82288395868460     
  -75962.969911548978     
   49898121.357672855     
   6.4448779397499878E-002
  -174.46684044843511     
  -65777.859982685914     
   40797733.969848275     
   5.1272264395015837E-002
  -183.48368462473329     
  -56772.585233061793     
   33309927.806474485     
   3.6330864416959353E-002
  -191.88523811075322     
  -48821.726862131691     
   27155177.400956437     
   1.9477009757371884E-002
  -199.68336919892272     
  -41812.463626472956     
   22101368.142939318     
   5.5396017014927915E-004
  -206.88999959161939     
  -35643.413702644568     
   17956806.553075533     
  -2.0604548659766440E-002
  -213.51709663654887     
  -30223.309571340778     
   14560160.894247899     
  -4.4174650924576293E-002
  -219.57672294745416     
  -25470.787960086793     
   11786129.223037330     
  -7.0342685650150311E-002
  -225.08086416946790     
  -21310.642416271752     
   9503485.9972983506     
  -9.9305517335101859E-002
  -230.04211956437274     
  -17683.207194134869     
   7695172.2745760148     
 -0.13127083845703663     
  -234.47104212337868     
  -14506.958689669693     
   6043345.3127800170     
 -0.16645744966829451     
  -238.38649418053714     
  -11809.511586541290     
   5294367.8461153777     
 -0.20509551313124241     
  -241.77544695939645     
  -9254.0518714487735     
   2713592.7185468972     
 -0.24742677406448188     
  -244.74915962437467     
  -7837.6744596377421     
   7174018.4012908600     
 -0.29370474519057227     
  -246.93654810632782     
  -3788.4093329981247     
   831847.00173203216     
 -0.92172606438556715     
  -250.28146348884283     
   2450.4431799921163     
   17085.040499740309     
  -1.5318474994749149     
  -237.70890307951211     
   2578.5809837401684     
   460.59527584457089     
  -2.1099964292241342     
  -224.80736199938920     
   2582.0354483090032     
  -34283.897879598175     
  -2.6564127985750448     
  -212.54000784308664     
   2324.9062142120165     
  -29908.981559339296     
  -3.1736994821808007     
  -201.47627017626417     
   2100.5888525169721     
  -28290.269691071011     
  -3.6647035127571534     
  -191.50376847038689     
   1888.4118298339392     
  -24390.450904950205     
  -4.1320414607920481     
  -182.51903027568500     
   1705.4834480468128     
  -21200.143044400429     
  -4.5780110171660366     
  -174.38911571753346     
   1546.4823752138095     
  -18329.264887313555     
  -5.0046046863786486     
  -167.00037755810152     
   1409.0128885589579     
  -15931.083437409741     
  -5.4135482228991183     
  -160.25402092975818     
   1289.5297627783848     
  -13909.140115469889     
  -5.8063410445204529     
  -154.06716849303132     
   1185.2112119123608     
  -12211.802061279093     
  -6.1842922050857867     
  -148.37008372211849     
   1093.6226964527675     
  -10779.157113856594     
  -6.5485506968681575     
  -143.10407943573946     
   1012.7790180988429     
  -9564.1869782362337     
  -6.9001304670159227     
  -138.21951285108719     
   941.04761576207125     
  -8527.6965243130162     
  -7.2399309468033204     
  -133.67416908210768     
   877.08989182972368     
  -7638.3280128975621     
  -7.5687539065598557     
  -129.43193827320090     
   819.80243173299186     
  -6870.8161260448733     
  -7.8873173435464956     
  -125.46175391689930     
   768.27131078765547     
  -6204.8361410446150     
  -8.1962669832110251     
  -121.73673804060560     
   721.73503972982076     
  -5623.9550770673259     
  -8.4961858586123071     
  -118.23351199965150     
   679.55537665181578     
  -5114.8229926881741     
  -8.7876023366166223     
  -114.93163804750533     
   641.19420420665460     
  -4666.5314799000680     
  -9.0709968825134677     
  -111.81316449172019     
   606.19521810740400     
  -4270.1148860921039     
  -9.3468077941746923     
  -108.86225305529739     
   574.16935646171316     
  -3918.1607290658649     
  -9.6154360895964412     
  -106.06487178665881     
   544.78315099371923     
  -3604.5052039840780     
  -9.8772496947631900     
  -103.40854050426492     
   517.74936196383862     
  -3323.9941170123275     
  -10.132587049919657     
  -100.88211858413970     
   492.81940608624620     
  -3072.2943159449160     
  -10.381760229690654     
  -98.475627072132440     
   469.77719871665931     
  -2845.7441478482424     
  -10.625057654631316     
  -96.180098781321291     
   448.43411760779748     
  -2641.2342109063284     
  -10.862746457634115     
  -93.987451334736804     
   428.62486102600008     
  -2456.1117315172942     
  -11.095074557335350     
  -91.890379124572760     
   410.20402303962032     
  -2288.1034539896273     
  -11.322272481619253     
  -89.882260949136963     
   393.04324713469816     
  -2135.2531269626902     
  -11.544554977027612     
  -87.957080709594024     
   377.02884868247793     
  -1995.8705453739565     
  -11.762122433974604     
  -86.109359038907385     
   362.05981959217326     
  -1868.4898041872982     
  -11.975162152852612     
  -84.334094124775035     
   348.04614606076848     
  -1751.8349272363732     
  -12.183849472172406     
  -82.626710299356873     
   334.90738410649578     
  -1644.7914297197017     
  -12.388348776636223     
  -80.983013218131646     
   322.57144838359801     
  -1546.3826884277396     
  -12.588814400358661     
  -79.399150651621667     
   310.97357822038992     
  -1455.7502115263603     
  -12.785391438220893     
  -77.871578076985841     
   300.05545163394220     
  -1372.1371050130574     
  -12.978216476482912     
  -76.397028389535123     
   289.76442334634430     
  -1294.8741502489997     
  -13.167418252219433     
  -74.972485163120567     
   280.05286721947675     
  -1223.3680456672346     
  -13.353118249832825     
  -73.595158977879450     
   270.87760687697255     
  -1157.0914299288734     
  -13.535431241788135     
  -72.262466407805761     
   262.19942115250603     
  -1095.5743929461610     
  -13.714465779775336     
  -70.972011321910969     
   253.98261320540979     
  -1038.3972235913395     
  -13.890324641704199     
  -69.721568203826251     
   246.19463402847475     
  -985.18419657108234     
  -14.063105239254158     
  -68.509067237369578     
   238.80575255419160     
  -935.59823063673582     
  -14.232899990116472     
  -67.332580941423060     
   231.78876582441609     
  -889.33628286339808     
  -14.399796658563046     
  -66.190312167604674     
   225.11874370294063     
  -846.12536574036233     
  -14.563878667542754     
  -65.080583299697608     
   218.77280345988791     
  -805.71909409458090     
  -14.725225385131219     
  -64.001826515412432     
   212.72991025417855     
  -767.89468014312592     
  -14.883912387835039     
  -62.952574989394229     
   206.97070015310510     
  -732.45031698938237     
  -15.040011702968771     
  -61.931454932072256     
   201.47732277568474     
  -699.20288872993922     
  -15.193592032076740     
  -60.937178372357515     
   196.23330111021016     
  -667.98596605567241     
  -15.344718957156415     
  -59.968536603670010     
   191.22340636479262     
  -638.64804559718152     
  -15.493455131251523     
  -59.024394222700991     
   186.43354602281377     
  -611.05099995736168     
  -15.639860454817507     
  -58.103683698836122     
   181.85066352313356     
  -585.06871081626684     
  -15.783992239116184     
  -57.205400419548255     
   177.46264819201156     
  -560.58586074551613     
  -15.925905357767927     
  -56.328598163477189     
   173.25825423642021     
  -537.49686347699662     
  -16.065652387476135     
  -55.472384958485279     
   169.22702776034274     
  -515.70491219648841     
  -16.203283738838099     
  -54.635919286787249     
   165.35924091886906     
  -495.12113911892425     
  -16.338847778067123     
  -53.818406603551381     
   161.64583237547714     
  -475.66385779909939     
  -16.472390940371433     
  -53.019096139007729     
   158.07835344198389     
  -457.25789721423342     
  -16.603957835664584     
  -52.237277957370580     
   154.64891921287713     
  -439.83399852598058     
  -16.733591347219157     
  -51.472280248778553     
   151.35016422393227     
  -423.32827791797416     
  -16.861332723819046     
  -50.723466832869853     
   148.17520213954748     
  -407.68174706558079     
  -16.987221665915147     
  -49.990234854929597     
   145.11758903655561     
  -392.83987802285731     
  -17.111296406244087     
  -49.272012657459747     
   142.17128995138418     
  -378.75221410869779     
  -17.233593785328885     
  -48.568257811717359     
   139.33064834556893     
  -365.37202179359804     
  -17.354149322243860     
  -47.878455295398147     
   136.59035818211694     
  -352.65596914455631     
  -17.472997280993233     
  -47.202115803909031     
   133.94543841353280     
  -340.56384622338356     
  -17.590170732823019     
  -46.538774183958054     
   131.39120956685741     
  -329.05830059752901     
  -17.705701614759068     
  -45.887987979259968     
   128.92327231237596     
  -318.10460648966597     
  -17.819620784639742     
  -45.249336079069771     
   126.53748776370347     
  -307.67045203794481     
  -17.931958072889707     
  -44.622417461226959     
   124.22995937341886     
  -297.72574331238360     
  -18.042742331261429     
  -44.006850022046976     
   121.99701629857600     
  -288.24243379091826     
  -18.152001478752709     
  -43.402269486187670     
   119.83519804514410     
  -279.19435870193161     
  -18.259762544892251     
  -42.808328390187611     
   117.74124035487961     
  -270.55709526346425     
  -18.366051710570115     
  -42.224695133949403     
   115.71206214040363     
  -262.30782425032521     
  -18.470894346576365     
  -41.651053094952083     
   113.74475345852619     
  -254.42521359863383     
  -18.574315049998592     
  -41.087099800414421     
   111.83656435653643     
  -246.88930323079865     
  -18.676337678617763     
  -40.532546153067315     
   109.98489458230544     
  -239.68140662491331     
  -18.776985383431271     
  -39.987115706530005     
   108.18728403261859     
  -232.78401587776000     
  -18.876280639422639     
  -39.450543986664627     
   106.44140391353541     
  -226.18071618785771     
  -18.974245274688531     
  -38.922577855525475     
   104.74504854212648     
  -219.85611047150806     
  -19.070900498025683     
  -38.402974914886180     
   103.09612771359016     
  -213.79574124568686     
  -19.166266925073145     
  -37.891502946466588     
   101.49265965424752     
  -207.98603256888538     
  -19.260364603098232     
  -37.387939386306016     
   99.932764409980877     
  -202.41422056045320     
  -19.353213034508631     
  -36.892070830891619     
   98.414657755777469     
  -197.06830470729511     
  -19.444831199167147     
  -36.403692572825996     
   96.936645470472754     
  -191.93698963087070     
  -19.535237575580485     
  -35.922608164029207     
   95.497118048241219     
  -187.00964316086566     
  -19.624450161028431     
  -35.448629004597265     
   94.094545724534726     
  -182.27624668983378     
  -19.712486490695500     
  -34.981573955600027     
   92.727473874360982     
  -177.72735898417534     
  -19.799363655862770     
  -34.521268974209178     
   91.394518681979662     
  -173.35407477647337     
  -19.885098321213949     
  -34.067546769701337     
   90.094363121156107     
  -169.14799246702930     
  -19.969706741306076     
  -33.620246478954314     
   88.825753177653397     
  -165.10118011734235     
  -20.053204776252041     
  -33.179213360193252     
   87.587494326773339     
  -161.20614585815346     
  -20.135607906659011     
  -32.744298503794219     
   86.378448232837172     
  -157.45581012330788     
  -20.216931247864075     
  -32.315358559069850     
   85.197529656912366     
  -153.84347993325051     
  -20.297189563505768     
  -31.892255476034034     
   84.043703557412982     
  -150.36282409892991     
  -20.376397278467746     
  -31.474856261198823     
   82.915982376671010     
  -147.00785166298246     
  -20.454568491228571     
  -31.063032746534148     
   81.813423489198641     
  -143.77289099384132     
  -20.531716985649521     
  -30.656661370794289     
   80.735126806744830     
  -140.65256923039431     
  -20.607856242230358     
  -30.255622972433635     
   79.680232537516872     
  -137.64179672012193     
  -20.682999448861157     
  -29.859802593434555     
   78.647919062115960     
  -134.73574727705670     
  -20.757159511096656     
  -29.469089293385419     
   77.637400957538034     
  -131.92984402373031     
  -20.830349061977948     
  -29.083375973173172     
   76.647927127360049     
  -129.21974641606499     
  -20.902580471424873     
  -28.702559207781672     
   75.678779029239564     
  -126.60133125274473     
  -20.973865855221195     
  -28.326539087596466     
   74.729269044843988     
  -124.07068748872223     
  -21.044217083613148     
  -27.955219067762656     
   73.798738888678571     
  -121.62409662381310     
  -21.113645789541010     
  -27.588505825130962     
   72.886558163999965     
  -119.25802743230624     
  -21.182163376521991     
  -27.226309122325315     
   71.992122958257667     
  -116.96912231360831     
  -21.249781026201852     
  -26.868541678577408     
   71.114854540905611     
  -114.75418781109416     
  -21.316509705591599     
  -26.515119046894338     
   70.254198132322401     
  -112.61018761681312     
  -21.382360174004688     
  -26.165959497250547     
   69.409621725196317     
  -110.53423004087922     
  -21.447342989709377     
  -25.820983905437831     
   68.580614999889718     
  -108.52356456197886     
  -21.511468516309918     
  -25.480115647273919     
   67.766688265674873     
  -106.57557009690625     
  -21.574746928869725     
  -25.143280497884863     
   66.967371489948079     
  -104.68775089319128     
  -21.637188219788733     
  -24.810406535764368     
   66.182213358249143     
  -102.85772816175287     
  -21.698802204446658     
  -24.481424051376155     
   65.410780397036007     
  -101.08323419929795     
  -21.759598526623151     
  -24.156265460032213     
   64.652656140541268     
  -99.362107565140349     
  -21.819586663705284     
  -23.834865218846353     
   63.907440333802711     
  -97.692284827516488     
  -21.878775931692264     
  -23.517159747517855     
   63.174748197596337     
  -96.071799293315422     
  -21.937175490006688     
  -23.203087352766623     
   62.454209702896470     
  -94.498772287525327     
  -21.994794346121278     
  -22.892588156232531     
   61.745468910740030     
  -92.971410652235335     
  -22.051641360009459     
  -22.585604025628559     
   61.048183330848261     
  -91.488002279063977     
  -22.107725248427748     
  -22.282078509017051     
   60.362023313755287     
  -90.046911014560663     
  -22.163054589037564     
  -21.981956772029797     
   59.686671481146078     
  -88.646573994550607     
  -22.217637824373600     
  -21.685185537886465     
   59.021822176186944     
  -87.285496934332159     
  -22.271483265665605     
  -21.391713030073049     
   58.367180949179456     
  -85.962251313017575     
  -22.324599096520032     
  -21.101488917539271     
   57.722464064331824     
  -84.675471007926646     
  -22.376993376467713     
  -20.814464262299008     
   57.087398031772373     
  -83.423849027019443     
  -22.428674044383403     
  -20.530591469309403     
   56.461719164069727     
  -82.206135296675527     
  -22.479648921782765     
  -20.249824238525868     
   55.845173149344660     
  -81.021131953156029     
  -22.529925716002083     
  -19.972117519003266     
   55.237514659695989     
  -79.867694380031580     
  -22.579512023265693     
  -19.697427464974410     
   54.638506951845756     
  -78.744724036292197     
  -22.628415331645993     
  -19.425711393790863     
   54.047921521573556     
  -77.651170868043025     
  -22.676643023920505     
  -19.156927745636771     
   53.465537740063240     
  -76.586027422985055     
  -22.724202380330400     
  -18.891036044950635     
   52.891142534390852     
  -75.548328674297423     
  -22.771100581244571     
  -18.627996863441329     
   52.324530069333633     
  -74.537149957934830     
  -22.817344709733209     
  -18.367771784656373     
   51.765501444649118     
  -73.551604071052097     
  -22.862941754054635     
  -18.110323370009461     
   51.213864414116230     
  -72.590841000234647     
  -22.907898610058961     
  -17.855615126207631     
   50.669433106614463     
  -71.654044479593836     
  -22.952222083512009     
  -17.603611474008552     
   50.132027773017512     
  -70.740432347731939     
  -22.995918892342704     
  -17.354277718249985     
   49.601474530409519     
  -69.849253565344270     
  -23.038995668817101     
  -17.107580019102286     
   49.077605128669440     
  -68.979786541134956     
  -23.081458961641967     
  -16.863485364456587     
   48.560256729610927     
  -68.131340621670176     
  -23.123315238000746     
  -16.621961543445188     
   48.049271674948400     
  -67.303249760280380     
  -23.164570885524668     
  -16.382977121003449     
   47.544497301746297     
  -66.494877252212291     
  -23.205232214201498     
  -16.146501413443197     
   47.045785722354708     
  -65.705608809434267     
  -23.245305458224479     
  -15.912504464996600     
   46.552993656283945     
  -64.934856199545209     
  -23.284796777783747     
  -15.680957025268922     
   46.065982234787356     
  -64.182053253237768     
  -23.323712260802534     
  -15.451830527593483     
   45.584616835388076     
  -63.446655690081087     
  -23.362057924620292     
  -15.225097068210731     
   45.108766917712465     
  -62.728141032994188     
  -23.399839717624786     
  -15.000729386266537     
   44.638305859965008     
  -62.026005714289255     
  -23.437063520835167     
  -14.778700844573855     
   44.173110817107840     
  -61.339766958275931     
  -23.473735149437854     
  -14.558985411118783     
   43.713062564920769     
  -60.668959285845801     
  -23.509860354277109     
  -14.341557641280788     
   43.258045370276925     
  -60.013135011903472     
  -23.545444823301981     
  -14.126392660710877     
   42.807946857687647     
  -59.371864390986623     
  -23.580494182971279     
  -13.913466148879770     
   42.362657874755250     
  -58.744732489326118     
  -23.615013999618206     
  -13.702754323240168     
   41.922072381085300     
  -58.131340864706921     
  -23.649009780776126     
  -13.494233923975955     
   41.486087324600000     
  -57.531306248679876     
  -23.682486976466947     
  -13.287882199345118     
   41.054602527734900     
  -56.944258226199857     
  -23.715450980453546     
  -13.083676891548183     
   40.627520591038405     
  -56.369842150007578     
  -23.747907131457506     
  -12.881596223133309     
   40.204746774913353     
  -55.807714710991924     
  -23.779860714343538     
  -12.681618883909573     
   39.786188914580912     
  -55.257546522462015     
  -23.811316961271761     
  -12.483724018333964     
   39.371757315662450     
  -54.719019599700353     
  -23.842281052819054     
  -12.287891213373147     
   38.961364668664693     
  -54.191828062071274     
  -23.872758119070621     
  -12.094100486805987     
   38.554925958199163     
  -53.675676645875775     
  -23.902753240682845     
  -11.902332275952102     
   38.152358383355093     
  -53.170282182487888     
  -23.932271449918488     
  -11.712567426826247     
   37.753581266986430     
  -52.675369353898510     
  -23.961317731655281     
  -11.524787183666700     
   37.358515996832196     
  -52.190676415369047     
  -23.989897024368787     
  -11.338973178865327     
   36.967085923716922     
  -51.715947008437226     
  -24.018014221090599     
  -11.155107423253151     
   36.579216321153645     
  -51.250937859465708     
  -24.045674170342629     
  -10.973172296732248     
   36.194834287207655     
  -50.795411634184219     
  -24.072881677048471     
  -10.793150539264349     
   35.813868699951271     
  -50.349141220947004     
  -24.099641503422589     
  -10.615025242162487     
   35.436250140794165     
  -49.911907023376003     
  -24.125958369838163     
  -10.438779839715204     
   35.061910838118848     
  -49.483497816551349     
  -24.151836955674366     
  -10.264398101108670     
   34.690784604494709     
  -49.063708896952775     
  -24.177281900143811     
  -10.091864122628014     
   34.322806787767561     
  -48.652344532101878     
  -24.202297803100841     
  -9.9211623201491523     
   33.957914203776802     
  -48.249214787156760     
  -24.226889225831421     
  -9.7522774219075270     
   33.596045092873126     
  -47.854137128730613     
  -24.251060691825252     
  -9.5851944615143250     
   33.237139064407643     
  -47.466935001972345     
  -24.274816687530745     
  -9.4198987712235738     
   32.881137051892850     
  -47.087439644697284     
  -24.298161663093474     
  -9.2563759754574484     
   32.527981254557623     
  -46.715486072810066     
  -24.321100033078746     
  -9.0946119845485249     
   32.177615109011548     
  -46.350918002103427     
  -24.343636177178780     
  -8.9345929887160072     
   31.829983223995768     
  -45.993582180408723     
  -24.365774440905142     
  -8.7763054522619104     
   31.485031357642704     
  -45.643333175175329     
  -24.387519136266892     
  -8.6197361079707306     
   31.142706358828889     
  -45.300029020351474     
  -24.408874542435029     
  -8.4648719517207223     
   30.802956141176260     
  -44.963534529148987     
  -24.429844906393676     
  -8.3117002372872619     
   30.465729632207641     
  -44.633718038717475     
  -24.450434443578537     
  -8.1602084713394483     
   30.130976746917263     
  -44.310454142314583     
  -24.470647338503063     
  -8.0103844086200304     
   29.798648340849901     
  -43.993620719916713     
  -24.490487745372807     
  -7.8622160473042797     
   29.468696185450526     
  -43.683101530795874     
  -24.509959788688370     
  -7.7156916245307299     
   29.141072923969556     
  -43.378783574335920     
  -24.529067563837415     
  -7.5707996121029000     
   28.815732047162037     
  -43.080559111951509     
  -24.547815137676114     
  -7.4275287123504388     
   28.492627853822398     
  -42.788323628296574     
  -24.566206549100460     
  -7.2858678541493580     
   28.171715426610177     
  -42.501977419215073     
  -24.584245809607815     
  -7.1458061890929168     
   27.852950595966064     
  -42.221424231725244     
  -24.601936903849076     
  -7.0073330878174316     
   27.536289914228121     
  -41.946571707664724     
  -24.619283790171838     
  -6.8704381364658094     
   27.221690626420639     
  -41.677331195646836     
  -24.636290401154888     
  -6.7351111332936240     
   26.909110642453285     
  -41.413617628471570     
  -24.652960644134382     
  -6.6013420854118943     
   26.598508510239753     
  -41.155349786306530     
  -24.669298401722063     
  -6.4691212056691860     
   26.289843386842449     
  -40.902448682101941     
  -24.685307532315829     
  -6.3384389096477660     
   25.983075021726691     
  -40.654840670576448     
  -24.700991870602948     
  -6.2092858128017028     
   25.678163716697362     
  -40.412453014843102     
  -24.716355228056301     
  -6.0816527277122470     
   25.375070319086042     
  -40.175218259221658     
  -24.731401393423873     
  -5.9555306614591741     
   25.073756182141874     
  -39.943070395716660     
  -24.746134133211857     
  -5.8309108131183871     
   24.774183154174004     
  -39.715947320479977     
  -24.760557192161617     
  -5.7077845713597739     
   24.476313549270401     
  -39.493790102792431     
  -24.774674293720803     
  -5.5861435121778511     
   24.180110123499460     
  -39.276541658813869     
  -24.788489140508940     
  -5.4659793967164543     
   23.885536061058353     
  -39.064148843699918     
  -24.802005414777675     
  -5.3472841692019841     
   23.592554944730608     
  -38.856560769393937     
  -24.815226778866037     
  -5.2300499549927544     
   23.301130738960147     
  -38.653729165762599     
  -24.828156875650919     
  -5.1142690587198141     
   23.011227770216934     
  -38.455608854968837     
  -24.840799328993043     
  -4.9999339625347581     
   22.722810703804662     
  -38.262157247363611     
  -24.853157744178688     
  -4.8870373244641252     
   22.435844524449440     
  -38.073333729998822     
  -24.865235708357410     
  -4.7755719768493128     
   22.150294521474443     
  -37.889101305188532     
  -24.877036790975982     
  -4.6655309248914154     
   21.866126261685533     
  -37.709424739448686     
  -24.888564544208837     
  -4.5569073452968496     
   21.583305576139661     
  -37.534271277694224     
  -24.899822503385217     
  -4.4496945850026099     
   21.301798541556963     
  -37.363611556630822     
  -24.910814187413269     
  -4.3438861600115102     
   21.021571454882224     
  -37.197417131927409     
  -24.921543099201347     
  -4.2394757543083248     
   20.742590826392775     
  -37.035663746420013     
  -24.932012726076699     
  -4.1364572188716036     
   20.464823348294619     
  -36.878328209530487     
  -24.942226540201830     
  -4.0348245707840613     
   20.188235886723145     
  -36.725389952431307     
  -24.952187998988716     
  -3.9345719924120517     
   19.912795462079906     
  -36.576832129544528     
  -24.961900545511110     
  -3.8356938307040833     
   19.638469221108327     
  -36.432637440809110     
  -24.971367608915198     
  -3.7381845965505587     
   19.365224440302264     
  -36.292794903569586     
  -24.980592604828743     
  -3.6420389642534872     
   19.093028478525486     
  -36.157291612802624     
  -24.989578935769067     
  -3.5472517710786020     
   18.821848791429471     
  -36.026120564317189     
  -24.998329991549952     
  -3.4538180168820332     
   18.551652887197086     
  -35.899275090827899     
  -25.006849149687785     
  -3.3617328638540029     
   18.282408324015883     
  -35.776751627246270     
  -25.015139775807139     
  -3.2709916363269320     
   18.014082686811530     
  -35.658548984299593     
  -25.023205224045991     
  -3.1815898206863320     
   17.746643569429288     
  -35.544668053234105     
  -25.031048837460837     
  -3.0935230653651820     
   17.480058559030027     
  -35.435112287133251     
  -25.038673948431885     
  -3.0067871809254170     
   17.214295216876533     
  -35.329888221391919     
  -25.046083879068597     
  -2.9213781402451837     
   16.949321055216089     
  -35.229003447248573     
  -25.053281941615793     
  -2.8372920787837410     
   16.685103529361729     
  -35.132469153529200     
  -25.060271438860525     
  -2.7545252949335590     
   16.421610010710253     
  -35.040299036370151     
  -25.067055664539964     
  -2.6730742504869416     
   16.158807767937482     
  -34.952508427450624     
  -25.073637903750576     
  -2.5929355711802669     
   15.896663954731597     
  -34.869116067285724     
  -25.080021433358748     
  -2.5141060473328722     
   15.635145584226960     
  -34.790143226083977     
  -25.086209522413167     
  -2.4365826345972246     
   15.374219510031324     
  -34.715613024865306     
  -25.092205432559176     
  -2.3603624547912858     
   15.113852412344841     
  -34.645552621969152     
  -25.098012418455337     
  -2.2854427968412221     
   14.854010767680066     
  -34.579990611561968     
  -25.103633728192495     
  -2.2118211178267901     
   14.594660838093356     
  -34.518959130831476     
  -25.109072603715560     
  -2.1394950441200247     
   14.335768644612113     
  -34.462492972936353     
  -25.114332281248284     
  -2.0684623726402083     
   14.077299947315097     
  -34.410629987601652     
  -25.119415991721308     
  -1.9987210722158986     
   13.819220222408077     
  -34.363410690349760     
  -25.124326961203749     
  -1.9302692850543037     
   13.561494642230461     
  -34.320878905841838     
  -25.129068411338604     
  -1.8631053283226344     
   13.304088050436640     
  -34.283081664131053     
  -25.133643559782247     
  -1.7972276958516549     
   13.046964937955664     
  -34.250068756238882     
  -25.138055620648338     
  -1.7326350599510576     
   12.790089422283877     
  -34.221894259516283     
  -25.142307804956424     
  -1.6693262733570027     
   12.533425215337498     
  -34.198613798723464     
  -25.146403321085561     
  -1.6073003712890426     
   12.276935611847080     
  -34.180289466788516     
  -25.150345375233233     
  -1.5465565736573079     
   12.020583440846160     
  -34.166983060638522     
  -25.154137171879981     
  -1.4870942873854653     
   11.764331067891376     
  -34.158764148718490     
  -25.157781914259960     
  -1.4289131088737956     
   11.508140336775980     
  -34.155702791141543     
  -25.161282804837896     
  -1.3720128266172509     
   11.251972565842426     
  -34.157875107905788     
  -25.164643045792701     
  -1.3163934239463106     
   10.995788502533125     
  -34.165360559422467     
  -25.167865839508185     
  -1.2620550819441354     
   10.739548298337462     
  -34.178242285271942     
  -25.170954389071216     
  -1.2089981824952958     
   10.483211481197916     
  -34.196609320720860     
  -25.173911898777718     
  -1.1572233115140707     
   10.226736911292516     
  -34.220553386418928     
  -25.176741574646954     
  -1.1067312623336023     
   9.9700827608943676     
  -34.250172584417825     
  -25.179446624944479     
  -1.0575230392650894     
   9.7132064665112399     
  -34.285568368594809     
  -25.182030260714232     
  -1.0095998613394432     
   9.4560647037467724     
  -34.326848809992171     
  -25.184495696320194     
 -0.96296316623589773     
   9.1986133376718371     
  -34.374125791554015     
  -25.186846149998139     
 -0.91761461440612913     
   8.9408073942351756     
  -34.427517760758185     
  -25.189084844417906     
 -0.87355609339296847     
   8.6826010110294956     
  -34.487148113724423     
  -25.191215007256758     
 -0.83078972236495230     
   8.4239474001765551     
  -34.553146843254574     
  -25.193239871784339     
 -0.78931785686738143     
   8.1647987988521518     
  -34.625649237394192     
  -25.195162677459784     
 -0.74914309379632094     
   7.9051064295716902     
  -34.704798016164446     
  -25.196986670541559     
 -0.71026827661126635     
   7.6448204444504615     
  -34.790742073912369     
  -25.198715104710654     
 -0.67269650080289900     
   7.3838898788961131     
  -34.883636777105878     
  -25.200351241707743     
 -0.63643111959798992     
   7.1222626030678242     
  -34.983646417779013     
  -25.201898351984944     
 -0.60147574995298336     
   6.8598852549344755     
  -35.090940792303940     
  -25.203359715372933     
 -0.56783427881816739     
   6.5967031989922020     
  -35.205699763306917     
  -25.204738621764044     
 -0.53551086969376904     
   6.3326604507674062     
  -35.328110061840228     
  -25.206038371812181     
 -0.50450996950359084     
   6.0676996253035984     
  -35.458367440701053     
  -25.207262277650273     
 -0.47483631576658664     
   5.8017618694983462     
  -35.596678098935342     
  -25.208413663626100     
 -0.44649494413344931     
   5.5347867837563243     
  -35.743255497699749     
  -25.209495867057402     
 -0.41949119625525011     
   5.2667123675235823     
  -35.898325564716650     
  -25.210512239007080     
 -0.39383072802197006     
   4.9974749257882012     
  -36.062122915328722     
  -25.211466145079520     
 -0.36951951819769197     
   4.7270090039232411     
  -36.234894648406929     
  -25.212360966238968     
 -0.34656387745273287     
   4.4552472940601833     
  -36.416898455416536     
  -25.213200099651051     
 -0.32497045782847150     
   4.1821205556445644     
  -36.608404844181443     
  -25.213986959548475     
 -0.30474626264107663     
   3.9075575193131975     
  -36.809697124790638     
  -25.214724978122099     
 -0.28589865686560084     
   3.6314847908772738     
  -37.021071812341098     
  -25.215417606438567     
 -0.26843537800769546     
   3.3538267522847089     
  -37.242840134340135     
  -25.216068315385762     
 -0.25236454749879111     
   3.0745054512771643     
  -37.475327825711766     
  -25.216680596647436     
 -0.23769468263913709     
   2.7934404925843195     
  -37.718876845587708     
  -25.217257963708406     
 -0.22443470911707053     
   2.5105489162424175     
  -37.973845641134631     
  -25.217803952891810     
 -0.21259397414162945     
   2.2257450739339015     
  -38.240609901413841     
  -25.218322124429982     
 -0.20218226020761168     
   1.9389404996733037     
  -38.519564626362921     
  -25.218816063570575     
 -0.19320979954598927     
   1.6500437649755750     
  -38.811123385145279     
  -25.219289381719712     
 -0.18568728928458300     
   1.3589603395869916     
  -39.115721617616387     
  -25.219745717623951     
 -0.17962590736697823     
   1.0655924274548618     
  -39.433815403907531     
  -25.220188738593063     
 -0.17503732926852728     
  0.76983881192556169     
  -39.765885042589872     
  -25.220622141765613     
 -0.17193374555344798     
  0.47159467410613087     
  -40.112434558993904     
  -25.221049655419574     
 -0.17032788033089846     
  0.17075141491368295     
  -40.473994104213347     
  -25.221475040330215     
 -0.17023301064578408     
 -0.13280354086792412     
  -40.851122299655323     
  -25.221902091177746     
 -0.17166298689324219     
 -0.43918695811533254     
  -41.244404386711878     
  -25.222334638007286     
 -0.17463225426606963     
 -0.74851999101566502     
  -41.654460307567938     
  -25.222776547743837     
 -0.17915587535191496     
  -1.0609284433224317     
  -42.081938746619528     
  -25.223231725765281     
 -0.18524955392002609     
  -1.3765429839220715     
  -42.527526971006338     
  -25.223704117536339     
 -0.19292965997034300     
  -1.6954994362046265     
  -42.991946348574288     
  -25.224197710306903     
 -0.20221325614540170     
  -2.0179390338189265     
  -43.475959908214548     
  -25.224716534878102     
 -0.21311812556277562     
  -2.3440087331305435     
  -43.980371448063956     
  -25.225264667439895     
 -0.22566280119307924     
  -2.6738615189910160     
  -44.506030094038564     
  -25.225846231484091     
 -0.23986659685229791     
  -3.0076567446963129     
  -45.053832149655712     
  -25.226465399797004     
 -0.25574963992858518     
  -3.3455604858187238     
  -45.624725411396405     
  -25.227126396536196     
 -0.27333290595914289     
  -3.6877459264042045     
  -46.219711988722267     
  -25.227833499396134     
 -0.29263825519095199     
  -4.0343937663196137     
  -46.839851016024241     
  -25.228591041867823     
 -0.31368847122910104     
  -4.3856926489398038     
  -47.486265565597598     
  -25.229403415597851     
 -0.33650730195315454     
  -4.7418396406817784     
  -48.160142854031072     
  -25.230275072852720     
 -0.36111950283507710     
  -5.1030407120870196     
  -48.862743235973106     
  -25.231210529094621     
 -0.38755088283118611     
  -5.4695112863568101     
  -49.595402077861912     
  -25.232214365675397     
 -0.41582835305193072     
  -5.8414768019407832     
  -50.359536615319740     
  -25.233291232655798     
 -0.44597997837317122     
  -6.2191733265556728     
  -51.156652182373172     
  -25.234445851757712     
 -0.47803503223436983     
  -6.6028482179234809     
  -51.988347903549268     
  -25.235683019457596     
 -0.51202405484717806     
  -6.9927608272000921     
  -52.856324795707032     
  -25.237007610229959     
 -0.54797891507309893     
  -7.3891832631679044     
  -53.762392209980348     
  -25.238424579950415     
 -0.58593287624287471     
  -7.7924012047427480     
  -54.708477627205788     
  -25.239938969468515     
 -0.62592066622209952     
  -8.2027147869468013     
  -55.696634473319172     
  -25.241555908361402     
 -0.66797855205320733     
  -8.6204395454966853     
  -56.729054017747885     
  -25.243280618880164     
 -0.71214441954352459     
  -9.0459074506298052     
  -57.808073896352305     
  -25.245118420101743     
 -0.75845785818222922     
  -9.4794680048524373     
  -58.936192095712428     
  -25.247074732300231     
 -0.80696025180828490     
  -9.9214894455702716     
  -60.116079831145655     
  -25.249155081552534     
 -0.85769487553297141     
  -10.372360044303875     
  -61.350594791579624     
  -25.251365104594687     
 -0.91070699940683175     
  -10.832489505240712     
  -62.642798473688870     
  -25.253710553946338     
 -0.96604399940441832     
  -11.302310493793389     
  -63.995973412017669     
  -25.256197303322519     
  -1.0237554763748593     
  -11.782280294383511     
  -65.413640710860136     
  -25.258831353353433     
  -1.0838933836101070     
  -12.272882599714974     
  -66.899584964759740     
  -25.261618837634721     
  -1.1465121638267697     
  -12.774629486950662     
  -68.457873028105553     
  -25.264566029132848     
  -1.2116688963808016     
  -13.288063534661465     
  -70.092884768633184     
  -25.267679346972216     
  -1.2794234556435191     
  -13.813760170426203     
  -71.809337681178079     
  -25.270965363633291     
  -1.3498386815771739     
  -14.352330203035050     
  -73.612322139267903     
  -25.274430812593536     
  -1.4229805636324588     
  -14.904422619079547     
  -75.507334628216000     
  -25.278082596446090     
  -1.4989184392521375     
  -15.470727628791181     
  -77.500318647024940     
  -25.281927795534379     
  -1.5777252083707234     
  -16.051980018643857     
  -79.597708040492719     
  -25.285973677144611     
  -1.6594775654897038     
  -16.648962828947564     
  -81.806476489112228     
  -25.290227705302211     
  -1.7442562510686106     
  -17.262511402615893     
  -84.134193393710362     
  -25.294697551222921     
  -1.8321463242078242     
  -17.893517853068737     
  -86.589083303818342     
  -25.299391104474449     
  -1.9232374587851127     
  -18.542935977847360     
  -89.180098999957806     
  -25.304316484910320     
  -2.0176242655306007     
  -19.211786720347057     
  -91.916995036717182     
  -25.309482055444196     
  -2.1154066427892726     
  -19.901164183122422     
  -94.810421222627582     
  -25.314896435740145     
  -2.2166901591028112     
  -20.612242342292145     
  -97.872015363767375     
  -25.320568516902782     
  -2.3215864711023402     
  -21.346282457520385     
  -101.11452383216049     
  -25.326507477260332     
  -2.4302137807117976     
  -22.104641386261605     
  -104.55192100278704     
  -25.332722799344541     
  -2.5426973361619054     
  -22.888780793782495     
  -108.19956298759406     
  -25.339224288183079     
  -2.6591699819368380     
  -23.700277516189466     
  -112.07434585338508     
  -25.346022091034051     
  -2.7797727635025340     
  -24.540835110089837     
  -116.19490109315683     
  -25.353126718707575     
  -2.9046555934484770     
  -25.412296868288493     
  -120.58181043763275     
  -25.360549068637411     
  -3.0339779867356280     
  -26.316660446570761     
  -125.25785405913351     
  -25.368300449886011     
  -3.1679098737320879     
  -27.256094352014244     
  -130.24830263380221     
  -25.376392610289770     
  -3.3066325011665461     
  -28.232956621767784     
  -135.58124539163364     
  -25.384837765978531     
  -3.4503394326264751     
  -29.249815962205012     
  -141.28797914735884     
  -25.393648633534536     
  -3.5992376620465163     
  -30.309475805810230     
  -147.40345544721936     
  -25.402838465092429     
  -3.7535488558651995     
  -31.415001721664350     
  -153.96680355555503     
  -25.412421086724159     
  -3.9135107420401916     
  -32.569752748331041     
  -161.02194592160745     
  -25.422410940501841     
  -4.0793786672678731     
  -33.777417342743071     
  -168.61831469671139     
  -25.432823130689570     
  -4.2514273473821564     
  -35.042054702968436     
  -176.81170633020309     
  -25.443673474582830     
  -4.4299528403906860     
  -36.368142500444932     
  -185.66528376073489     
  -25.454978558594494     
  -4.6152747769634290     
  -37.760632128650471     
  -195.25077783035189     
  -25.466755800281110     
  -4.8077388896909961     
  -39.225012962378081     
  -205.64991548767773     
  -25.479023517116282     
  -5.0077198904182847     
  -40.767387328535698     
  -216.95613641049115     
  -25.491801002952762     
  -5.2156247546186556     
  -42.394558351614350     
  -229.27666785778169     
  -25.505108613276942     
  -5.4318964838990658     
  -44.114133360547754     
  -242.73502843514214     
  -25.518967860555012     
  -5.6570184324849588     
  -45.934646073811280     
  -257.47409580994656     
  -25.533401521206933     
  -5.8915193021504573     
  -47.865701792385920     
  -273.65985222840919     
  -25.548433756033702     
  -6.1359789333416641     
  -49.918150684098947     
  -291.48601596674592     
  -25.564090246277832     
  -6.3910350495615411     
  -52.104295803849595     
  -311.17978365658087     
  -25.580398347934629     
  -6.6573911495243445     
  -54.438144181273898     
  -333.00901388550784     
  -25.597387267475415     
  -6.9358257894410738     
  -56.935711785415265     
  -357.29126917598870     
  -25.615088262823758     
  -7.2272035596651936     
  -59.615396304235119     
  -384.40529453553830     
  -25.633534874282550     
  -7.5324881404589172     
  -62.498436013251727     
  -414.80570978065890     
  -25.652763191197995     
  -7.8527579275835562     
  -65.609478836606598     
  -449.04198160670705     
  -25.672812161540644     
  -8.1892248589217083     
  -68.977293698656837     
  -487.78317110851373     
  -25.693723953385614     
  -8.5432572618732845     
  -72.635667481970771     
  -531.85054378061091     
  -25.715544379626806     
  -8.9164077969790174     
  -76.624546560325271     
  -582.26103978364210     
  -25.738323400364003     
  -9.3104479242765965     
  -80.991504358702684     
  -640.28593005260552     
  -25.762115721544593     
  -9.7274108072585861     
  -85.793648834097127     
  -707.53107700659041     
  -25.786981514041031     
  -10.169645259122957     
  -91.100131911646670     
  -786.04819189844306     
  -25.812987285016284     
  -10.639884322279276     
  -96.995493350884871     
  -878.49236999041659     
  -25.840206944098707     
  -11.141333520971033     
  -103.58418612581315     
  -988.34610168357926     
  -25.868723121972259     
  -11.677785941006654     
  -110.99678188843984     
  -1120.2558306026926     
  -25.898628820708932     
  -12.253774647272667     
  -119.39870061796023     
  -1280.5045126181471     
  -25.930029507088985     
  -12.874777609974045     
  -129.00248446259613     
  -1477.8558236670108     
  -25.963045808139057     
  -13.547499828980797     
  -140.08640314009895     
  -1724.4417244639576     
  -25.997817042133079     
  -14.280265127014975     
  -153.01971607357837     
  -2038.8913411378167     
  -26.034505935853282     
  -15.083592920029220     
  -168.31140113211234     
  -2445.2848800576739     
  -26.073305071986681     
  -15.970999017190843     
  -186.65103773254452     
  -2995.3128419139480     
  -26.114445940278642     
  -16.960416321639478     
  -209.11588404689962     
  -3718.4213637053572     
  -26.158212055691841     
  -18.075716142443426     
  -237.00404427468922     
  -4870.3608729331745     
  -26.204958720713307     
  -19.352055630184399     
  -273.53175082168889     
  -6132.8680036762080     
  -26.255144259293960     
  -20.834705659361738     
  -319.52826084925948     
  -9882.8574310121658     
  -26.309382494720033     
  -22.617650540439559     
  -393.64969158185238     
  -9691.4253997343076     
  -26.368538360165388     
  -24.767613224593791     
  -466.33538207985816     
  -35262.868545850986     
  -26.433922971685902     
  -27.760468920227872     
  -730.80689617374674     
   8022.5857313239439     
  -26.507766334185504     
  -31.264079918634209     
  -670.63750318881841     
  -297927.08657605207     
  -26.594773129104773     
  -40.203400307879612     
  -2905.0906525092605     
  -236737.15211457957     
  -26.717137464454442     
  -59.167675172573780     
  -4680.6192933685688     
  -236737.15211457957     
   1285.9263975449931     
  -3490124.4915564926     
   2021965116337.9331     
  -5.3915502178628838E+017
   1283.9190831479882     
  -1063659.3242394915     
   404500050979.06812     
  -6.6780777409828621E+017
   1283.8348388313882     
  -1011089.6933781435     
   241456138315.04205     
   20557897153697204.     
   1283.7477411754426     
  -968112.95126444218     
   246883780478.05417     
  -1.1968079440341274E+017
   1283.6577407155032     
  -924373.93428035686     
   212714456880.33752     
  -66666571634691480.     
   1283.5647908704061     
  -882709.99846614443     
   192131894492.48871     
  -62993823663841344.     
   1283.4688483294999     
  -842286.49024543550     
   171100470002.52594     
  -50345782172018984.     
   1283.3698734651316     
  -803291.71089301154     
   152923846517.52664     
  -42137312076771120.     
   1283.2678307715616     
  -765629.86531937600     
   136472693286.04062     
  -34785054551612392.     
   1283.1626893312630     
  -729284.93100191269     
   121786758081.58508     
  -28817944208257968.     
   1283.0544233095522     
  -694219.35415272193     
   108629926503.75607     
  -23840510479785440.     
   1282.9430124784687     
  -660402.24681207770     
   96859742031.245712     
  -19722805714272360.     
   1282.8284427707943     
  -627801.53177023947     
   86330046447.397888     
  -16309499586824408.     
   1282.7107068650610     
  -596386.12416972464     
   76914031150.163513     
  -13482784608864748.     
   1282.5898048023585     
  -566125.31895036472     
   68496484808.915604     
  -11142110244131182.     
   1282.4657446356864     
  -536988.95618650038     
   60974148071.900772     
  -9204601906587988.0     
   1282.3385431125384     
  -508947.36985525739     
   54254141003.882332     
  -7601292770989680.0     
   1282.2082263913283     
  -481971.39689371677     
   48253031109.767929     
  -6274966707353517.0     
   1282.0748307921783     
  -456032.36947724671     
   42895867060.846222     
  -5178129716620451.0     
   1281.9384035824935     
  -431102.11196608137     
   38115339289.019791     
  -4271377453293311.5     
   1281.7990037976290     
  -407152.93655323517     
   33851014541.175903     
  -3522023783196724.5     
   1281.6567030968331     
  -384157.63927348802     
   30048647784.951279     
  -2902963283346870.5     
   1281.5115866545054     
  -362089.49591070449     
   26659561210.992775     
  -2391724483097174.0     
   1281.3637540866491     
  -340922.25793595053     
   23640084603.304214     
  -1969682949762055.0     
   1281.2133204122226     
  -320630.14843406493     
   20951050898.455544     
  -1621407134898939.5     
   1281.0604170489016     
  -301187.85803465475     
   18557341637.005352     
  -1334114769966562.8     
   1280.9051928425472     
  -282570.54084445001     
   16427477442.100439     
  -1097221217647978.1     
   1280.7478151294445     
  -264753.81037327385     
   14533249155.108074     
  -901964355372775.88     
   1280.5884708301244     
  -247713.73546559474     
   12849385606.542589     
  -741093020786790.88     
   1280.4273675732950     
  -231426.83623317620     
   11353254529.491287     
  -608608406015051.62     
   1280.2647348481219     
  -215870.07998014978     
   10024593285.199015     
  -499549389050098.19     
   1280.1008251827645     
  -201020.87713722774     
   8845266525.6321754     
  -409814409018520.81     
   1279.9359153467285     
  -186857.07718949980     
   7799048146.6884842     
  -336013715939586.94     
   1279.7703075742256     
  -173356.96460618643     
   6871425107.6613922     
  -275346818163457.50     
   1279.6043308053236     
  -160499.25477297790     
   6049421008.3172817     
  -225500889532253.59     
   1279.4383419412504     
  -148263.08991972692     
   5321437433.5564899     
  -184566554347211.25     
   1279.2727271097590     
  -136628.03505210998     
   4677111330.6811352     
  -150968107673403.28     
   1279.1079029359764     
  -125574.07388146616     
   4107186822.9852576     
  -123405711595928.44     
   1278.9443178136573     
  -115081.60475583268     
   3603400025.3042145     
  -100807525001412.84     
   1278.7824531712197     
  -105131.43659065322     
   3158375573.6333251     
  -82290074964963.344     
   1278.6228247263850     
  -95704.784799196728     
   2765533694.6710587     
  -67125458317794.359     
   1278.4659837226511     
  -86783.267224214811     
   2419006768.9091330     
  -54714207074184.555     
   1278.3125181402145     
  -78348.900069328345     
   2113564433.5746481     
  -44562845824079.805     
   1278.1630538733218     
  -70384.093830978294     
   1844546371.7719154     
  -36265336792101.852     
   1278.0182558653717     
  -62871.649230429808     
   1607802014.2120247     
  -29487743990986.020     
   1277.8788291924088     
  -55794.753146190895     
   1399636458.8548331     
  -23955562817330.723     
   1277.7455200849604     
  -49136.974547274425     
   1216761980.2595026     
  -19443255287738.023     
   1277.6191168774524     
  -42882.260426627043     
   1056254565.1528926     
  -15765610634588.875     
   1277.5004508737343     
  -37014.931735200473     
   915514963.04745150     
  -12770615094179.428     
   1277.3903971165130     
  -31519.679316735888     
   792233795.74407637     
  -10333570034526.279     
   1277.2898750477852     
  -26381.559842745904     
   684360310.67585325     
  -8352241454594.4854     
   1277.1998490466424     
  -21585.991749003493     
   590074407.96537888     
  -6742861882116.0879     
   1277.1213288301292     
  -17118.751172420576     
   507761605.80477393     
  -5436836179220.0957     
   1277.0553697021694     
  -12965.967888491728     
   435990643.38798404     
  -4378028572815.2549     
   1277.0030726349351     
  -9114.1212503205716     
   373493450.01193953     
  -3520529265771.4878     
   1276.9655841664412     
  -5550.0361284840174     
   319147237.60427910     
  -2826816836726.1709     
   1276.9440960976237     
  -2260.8788515720580     
   271958496.39861739     
  -2266246885820.0752     
   1276.9398449716873     
   765.84685127142166     
   231048697.61263520     
  -1813809685962.0972     
   1276.9541113181392     
   3542.3039070515561     
   195641525.67182535     
  -1449109458373.4011     
   1276.9882186436548     
   6080.3259539963346     
   165051480.77444142     
  -1155526159159.9597     
   1277.0435321517668     
   8391.4213950852918     
   138673709.08126369     
  -919527537362.88721     
   1277.1214571733694     
   10486.777449962852     
   115974931.82250646     
  -730104814782.77124     
   1277.2234372901835     
   12377.264205051128     
   96485358.291898355     
  -578310058904.70435     
   1277.3509521336850     
   14073.438661824599     
   79791478.960400507     
  -456877131775.14441     
   1277.5055148425620     
   15585.548782872780     
   65529646.035897806     
  -359911319209.46704     
   1277.6886691625843     
   16923.537536041742     
   53380357.978086308     
  -282635351758.55414     
   1277.9019861738666     
   18097.046936013510     
   43063173.265676476     
  -221181708945.44284     
   1278.1470606319067     
   19115.422083586607     
   34332186.432651162     
  -172422892345.72296     
   1278.4255069105509     
   19987.715202324056     
   26972006.186570015     
  -133832819821.30058     
   1278.7389545371739     
   20722.689672290140     
   20794181.885606609     
  -103373722673.08678     
   1279.0890433129507     
   21328.824060973577     
   15634030.052949972     
  -79403921269.148941     
   1279.4774180141501     
   21814.316151022169     
   11347817.790725376     
  -60602686876.369247     
   1279.9057226739612     
   22187.086964725058     
   7810264.3945673676     
  -45909074416.063965     
   1280.3755944485199     
   22454.784784979704     
   4912326.5831763521     
  -34472172311.653107     
   1280.8886570755799     
   22624.789172625486     
   2559236.3755217586     
  -25610675041.959766     
   1281.4465139397364     
   22704.214979948512     
   668763.93586052686     
  -18780062896.146408     
   1282.0507407643045     
   22699.916360143918     
  -830319.36795324134     
  -13545983987.943317     
   1282.7028779569432     
   22618.490772539673     
  -1999599.8025820646     
  -9562689242.1183090     
   1283.4044226439605     
   22466.282983450492     
  -2892221.7640345967     
  -6555580370.1803875     
   1284.1568204369844     
   22249.389062419752     
  -3553947.5693539856     
  -4307102780.9536476     
   1284.9614569854093     
   21973.660373690098     
  -4024092.2866859920     
  -2645356383.0441103     
   1285.8196493787766     
   21644.707562706611     
  -4336347.6551738903     
  -1434912491.4189906     
   1286.7326374750787     
   21267.904537487375     
  -4519507.6158367898     
  -569419774.71299160     
   1287.7015752439479     
   20848.392444705049     
  -4598106.6248719385     
   34340680.521376580     
   1288.7275222278374     
   20391.083640292440     
  -4592980.6930832369     
   441227719.71464878     
   1289.8114352396806     
   19900.665654488574     
  -4521760.0133449687     
   701564823.85120451     
   1290.9541604321416     
   19381.605151046526     
  -4399301.0633837264     
   854199984.11801815     
   1292.1564258914837     
   18838.151880967049     
  -4238065.1861759815     
   928948720.55854321     
   1293.4188349282772     
   18274.342628999773     
  -4048449.9345446583     
   948541632.40003526     
   1294.7418602576511     
   17694.005159282089     
  -3839078.5508905519     
   930170133.52953863     
   1296.1258392835184     
   17100.762135018591     
  -3617053.1224498153     
   886721577.73288524     
   1297.5709707241519     
   16498.035109759527     
  -3388173.5661391458     
   827726192.18374896     
   1299.0773128405444     
   15889.048211440520     
  -3157134.2852305016     
   760204233.21811426     
   1300.6447835540657     
   15276.832990810317     
  -2927673.3232871089     
   688999586.57258487     
   1302.2731627658836     
   14664.228718706532     
  -2702779.8314421880     
   618145079.83431590     
   1303.9620972172249     
   14053.900334208196     
  -2484593.3979965504     
   548264098.58374095     
   1305.7111082566096     
   13448.287803772331     
  -2275323.6097524087     
   486712185.12076724     
   1307.5196029073586     
   12849.821880890402     
  -2074428.9715384785     
   415062390.07489449     
   1309.3868886555986     
   12260.105043923826     
  -1889165.8790328410     
   398015604.25316697     
   1311.3121924052155     
   11683.112046479269     
  -1697053.6435006126     
   222327611.76810122     
   1313.2946840711872     
   11112.776778983745     
  -1581008.2969834474     
   596720464.16121328     
   1315.3335053058493     
   10581.228493830082     
  -1244198.5439661662     
   111911388.74332182     
   1335.7589510897503     
   6458.5743129365355     
  -404863.12839125236     
   26559364.953349609     
   1349.7899823970424     
   4932.2467638555790     
  -205667.89124113030     
   13799340.657704255     
   1361.0507896842009     
   4162.6449449818820     
  -102172.83630834840     
   5972263.0527015124     
   1370.9121384299269     
   3763.7606956782934     
  -57380.863413087041     
   3439419.4971567290     
   1380.0166507024339     
   3541.3454941845466     
  -31585.217184411587     
   1899881.5702171896     
   1388.7022924800274     
   3419.0421877040612     
  -17336.105407782652     
   1139722.7126744366     
   1397.1593554578744     
   3353.7314615277937     
  -8788.1850627243803     
   679507.72639250639     
   1405.4993752632768     
   3322.5313060840313     
  -3691.8771147805855     
   407920.91535375576     
   1413.7890030608219     
   3311.7204376730110     
  -632.47024962741420     
   237160.17605645009     
   1422.0680568436951     
   3313.0048397259325     
   1146.2310707959605     
   128772.42334510392     
   1430.3597449563172     
   3321.1504780176328     
   2112.0242458842395     
   58511.463132515375     
   1438.6767355445095     
   3332.8076891807887     
   2550.8602193781053     
   12719.105138179464     
   1447.0248963798504     
   3345.8004734990204     
   2646.2535079144513     
  -17149.865539940525     
   1455.4056686813733     
   3358.7101810597187     
   2517.6295163648974     
  -36429.712241311761     
   1463.8176101042461     
   3370.6152715370185     
   2244.4066745550590     
  -48579.355038727459     
   1472.2574167723822     
   3380.9264420028176     
   1880.0615117646030     
  -55875.921102327549     
   1480.7206102005705     
   3389.2790760409721     
   1460.9921034971471     
  -59848.701386369357     
   1489.2020039553606     
   3395.4618734074634     
   1012.1268430993764     
  -61539.145102134309     
   1497.6960228825064     
   3399.3686486522952     
   550.58325483336876     
  -61665.583714736953     
   1506.1969221247343     
   3400.9653352318110     
   88.091376972842440     
  -60728.446944611824     
   1514.6989371519364     
   3400.2671337364636     
  -367.37197511174662     
  -59079.165953205797     
   1523.1963857994651     
   3397.3225394992824     
  -810.46571976079053     
  -56965.969221447303     
   1531.6837366441957     
   3392.2020989775760     
  -1237.7104889216446     
  -54564.819471541588     
   1540.1556536257797     
   3384.9904561678763     
  -1646.9466349582067     
  -52000.593133902068     
   1548.6070238404632     
   3375.7807118718247     
  -2036.9510834624725     
  -49361.761677250346     
   1557.0329733983449     
   3364.6704234230638     
  -2407.1642960418503     
  -46710.679554459741     
   1565.4288748256843     
   3351.7587767012087     
  -2757.4943927002987     
  -44090.865845004126     
   1573.7903485077040     
   3337.1446010031132     
  -3088.1758865378283     
  -41532.201948883863     
   1582.1132599702655     
   3320.9249927838828     
  -3399.6674011544574     
  -39054.671747711349     
   1590.3937143017220     
   3303.1943806828408     
  -3692.5774392622930     
  -36671.070090784873     
   1598.6280486589635     
   3284.0439109223271     
  -3967.6104649431800     
  -34388.976294566753     
   1606.8128235431088     
   3263.5610652920877     
  -4225.5277871524304     
  -32212.198685952597     
   1614.9448133420649     
   3241.8294476309643     
  -4467.1192772970753     
  -30141.836461515464     
   1623.0209964994644     
   3218.9286918108255     
  -4693.1830507584400     
  -28177.062081312917     
   1631.0385455683293     
   3194.9344566430086     
  -4904.5110163682875     
  -26315.699339675462     
   1638.9948173332823     
   3169.9184821985482     
  -5101.8787614158537     
  -24554.650321904752     
   1646.8873431301085     
   3143.9486886979334     
  -5286.0386388301395     
  -22890.210867751717     
   1654.7138194508159     
   3117.0893040500123     
  -5457.7152203382775     
  -21318.302847922751     
   1662.4720988923318     
   3089.4010097699220     
  -5617.6024916976985     
  -19834.644789327103     
   1670.1601814848586     
   3060.9410977216339     
  -5766.3623276176504     
  -18434.876126458475     
   1677.7762064196756     
   3031.7636321561745     
  -5904.6238985660893     
  -17114.646881663233     
   1685.3184441843425     
   3001.9196130343130     
  -6032.9837501785642     
  -15869.681475735510     
   1692.7852891047166     
   2971.4571377557500     
  -6152.0063612465801     
  -14695.823103139615     
   1700.1752522871122     
   2940.4215592663331     
  -6262.2250345201273     
  -13589.063609981155     
   1707.4869549496934     
   2908.8556391510456     
  -6364.1430115949861     
  -12545.562589773057     
   1714.7191221293331     
   2876.7996947945126     
  -6458.2347310182831     
  -11561.658388209060     
   1721.8705767483382     
   2844.2917400446422     
  -6544.9471689298516     
  -10633.873196473169     
   1728.9402340243753     
   2811.3676190775591     
  -6624.7012179034009     
  -9758.9139972465910     
   1735.9270962064261     
   2778.0611333505935     
  -6697.8930728827499     
  -8933.6700280071382     
   1742.8302476195029     
   2744.4041616731547     
  -6764.8955980928040     
  -8155.2084443781423     
   1749.6488500010657     
   2710.4267735243584     
  -6826.0596614256392     
  -7420.7682113123092     
   1756.3821381124894     
   2676.1573358132682     
  -6881.7154230104825     
  -6727.7530788447557     
   1763.0294156094869     
   2641.6226133279874     
  -6932.1735711018173     
  -6073.7239806703601     
   1769.5900511560503     
   2606.8478631478406     
  -6977.7265009568455     
  -5456.3910911459925     
   1776.0634747671781     
   2571.8569233100975     
  -7018.6494341404405     
  -4873.6057549759198     
   1782.4491743664000     
   2536.6722960314896     
  -7055.2014773027595     
  -4323.3525760513621     
   1788.7466925448616     
   2501.3152257841748     
  -7087.6266216231452     
  -3803.7414531918298     
   1794.9556235094767     
   2465.8057725238118     
  -7116.1546825220830     
  -3313.0002414551172     
   1801.0756102083917     
   2430.1628803566741     
  -7141.0021843329969     
  -2849.4672096194308     
   1807.1063416227062     
   2394.4044419248289     
  -7162.3731884051431     
  -2411.5843188370468     
   1813.0475502140857     
   2358.5473587768247     
  -7180.4600707964200     
  -1997.8904659756136     
   1818.8990095185468     
   2322.6075979766056     
  -7195.4442492912376     
  -1607.0153639016994     
   1824.6605318773152     
   2286.6002451920763     
  -7207.4968645205008     
  -1237.6735822348553     
   1830.3319662962424     
   2250.5395544898070     
  -7216.7794163872622     
  -888.65904146768946     
   1835.9131964258170     
   2214.4389950508430     
  -7223.4443591982690     
  -558.83981627011917     
   1841.4041386543270     
   2178.3112950082964     
  -7227.6356578202958     
  -247.15331761817629     
   1846.8047403072158     
   2142.1684825944899     
  -7229.4893077024317     
   47.398347702801885     
   1852.1149779461280     
   2106.0219247749974     
  -7229.1338200946611     
   325.75250270183432     
   1857.3348557615727     
   2069.8823635339495     
  -7226.6906763243969     
   588.79002587473167     
   1862.4644040535247     
   2033.7599499653129     
  -7222.2747511303369     
   837.33883405420704     
   1867.5036777946627     
   1997.6642763127995     
  -7215.9947098749299     
   1072.1775529484139     
   1872.4527552712823     
   1961.6044060925426     
  -7207.9533782278168     
   1294.0386200540149     
   1877.3117367972532     
   1925.5889024255296     
  -7198.2480885774112     
   1503.6112339394081     
   1882.0807434966889     
   1889.6258546932788     
  -7186.9710043228661     
   1701.5442762700316     
   1886.7599161512744     
   1853.7229036268445     
  -7174.2094222508404     
   1888.4487880231957     
   1891.3494141084648     
   1817.8872649303657     
  -7160.0460563406668     
   2064.9004795826822     
   1895.8494142470086     
   1782.1257515326545     
  -7144.5593027437972     
   2231.4418830350387     
   1900.2601099964775     
   1746.4447945542424     
  -7127.8234886210339     
   2388.5846349772669     
   1904.5817104076941     
   1710.8504630730431     
  -7109.9091038587048     
   2536.8111296831535     
   1908.8144392711515     
   1675.3484827624311     
  -7090.8830203860807     
   2676.5767442051856     
   1912.9585342806918     
   1639.9442534744549     
  -7070.8086948045420     
   2808.3111241789061     
   1917.0142462398967     
   1604.6428658340105     
  -7049.7463613731998     
   2932.4200736999019     
   1920.9818383087868     
   1569.4491169035264     
  -7027.7532108204505     
   3049.2869539795693     
   1924.8615852885866     
   1534.3675249798112     
  -7004.8835586656041     
   3159.2738433919267     
   1928.6537729424483     
   1499.4023435710467     
  -6981.1890048401647     
   3262.7233096003665     
   1932.3586973501474     
   1464.5575746089009     
  -6956.7185800181614     
   3359.9589854717092     
   1935.9766642949037     
   1429.8369809397877     
  -6931.5188876271241     
   3451.2872674646101     
   1939.5079886805690     
   1395.2440981379170     
  -6905.6342331211399     
   3536.9979788560127     
   1942.9529939775502     
   1360.7822456844149     
  -6879.1067482797189     
   3617.3655188556918     
   1946.3120116959208     
   1326.4545375464947     
  -6851.9765068883016     
   3692.6497007119874     
   1949.5853808842705     
   1292.2638921939415     
  -6824.2816341329617     
   3763.0967064218535     
   1952.7734476529281     
   1258.2130420865221     
  -6796.0584088347978     
   3828.9397439670602     
   1955.8765647202727     
   1224.3045426625479     
  -6767.3413607550447     
   3890.3999300440737     
   1958.8950909809232     
   1190.5407808574610     
  -6738.1633612797141     
   3947.6869067562766     
   1961.8293910946668     
   1156.9239831805639     
  -6708.5557094790420     
   4000.9995037205917     
   1964.6798350950512     
   1123.4562233738634     
  -6678.5482132011384     
   4050.5264213568771     
   1967.4467980166287     
   1090.1394296782582     
  -6648.1692650409614     
   4096.4467037607355     
   1970.1306595398976     
   1056.9753917287489     
  -6617.4459147627558     
   4138.9303512052684     
   1972.7318036530389     
   1023.9657670990202     
  -6586.4039371287163     
   4178.1388298028069     
   1975.2506183295986     
   991.11208751643539     
  -6555.0678959051947     
   4214.2254760366959     
   1977.6874952213134     
   958.41576476458511     
  -6523.4612048349200     
   4247.3359883844714     
   1980.0428293653194     
   925.87809629019262     
  -6491.6061849220368     
   4277.6089520035348     
   1982.3170189050290     
   893.50027053343251     
  -6459.5241177820099     
   4305.1759261959851     
   1984.5104648240003     
   861.28337199313864     
  -6427.2352983355395     
   4330.1622284152436     
   1986.6235706921534     
   829.22838604324363     
  -6394.7590816224256     
   4352.6869124883851     
   1988.6567424237344     
   797.33620351474065     
  -6362.1139297787631     
   4372.8633229733496     
   1990.6103880464495     
   765.60762505315256     
  -6329.3174548564621     
   4390.7993008468075     
   1992.4849174812286     
   734.04336526576117     
  -6296.3864601001114     
   4406.5975231826051     
   1994.2807423321037     
   702.64405666882021     
  -6263.3369786762414     
   4420.3557434555441     
   1995.9982756857175     
   671.41025344562877     
  -6230.1843106003253     
   4432.1670329449225     
   1997.6379319200003     
   640.34243502449488     
  -6196.9430578532383     
   4442.1200761192304     
   1999.2001265215761     
   609.44100948665653     
  -6163.6271572823443     
   4450.2994055362215     
   2000.6852759114879     
   578.70631681409861     
  -6130.2499117408233     
   4456.7854501682596     
   2002.0937972788474     
   548.13863198258514     
  -6096.8240208645611     
   4461.6550482314742     
   2003.4261084220336     
   517.73816791041656     
  -6063.3616080028251     
   4464.9813029659490     
   2004.6826275970925     
   487.50507826983306     
  -6029.8742482305806     
   4466.8340066887104     
   2005.8637733729970     
   457.43946016630554     
  -5996.3729931804155     
   4467.2796909974713     
   2006.9699644934506     
   427.54135669460965     
  -5962.8683954979342     
   4466.3818145571859     
   2008.0016197449311     
   397.81075937614287     
  -5929.3705318887551     
   4464.2009656298760     
   2008.9591578306872     
   368.24761048480468     
  -5895.8890246465307     
   4460.7948685107622     
   2009.8429972504150     
   338.85180526535657     
  -5862.4330631327002     
   4456.2187080072326     
   2010.6535561853511     
   309.62319405046816     
  -5829.0114228226457     
   4450.5251057408677     
   2011.3912523885394     
   280.56158428208755     
  -5795.6324845295894     
   4443.7643125631403     
   2012.0565030800337     
   251.66674244030014     
  -5762.3042521853658     
   4435.9842772674674     
   2012.6497248468127     
   222.93839588457206     
  -5729.0343701058600     
   4427.2308489661518     
   2013.1713335471929     
   194.37623461246085     
  -5695.8301387386136     
   4417.5477427143924     
   2013.6217442195405     
   165.97991293894364     
  -5662.6985306682554     
   4406.9767657063458     
   2014.0013709950831     
   137.74905109995933     
  -5629.6462049254578     
   4395.5578345950889     
   2014.3106270146434     
   109.68323678473068     
  -5596.6795211659946     
   4383.3290437487412     
   2014.5499243491142     
   81.782026598470978     
  -5563.8045533378790     
   4370.3268988077034     
   2014.7196739235098     
   54.044947461134200     
  -5531.0271015968210     
   4356.5861145390008     
   2014.8202854444357     
   26.471497942797672     
  -5498.3527057377787     
   4342.1400443616185     
   2014.8521673308201     
 -0.93885046005946826     
  -5465.7866554050670     
   4327.0204158279703     
   2014.8157266477676     
  -28.186652104288051     
  -5433.3340022863567     
   4311.2576245077398     
   2014.7113690433930     
  -55.272486035260343     
  -5400.9995701025491     
   4294.8806960670445     
   2014.5394986885026     
  -82.196954872721847     
  -5368.7879648820463     
   4277.9174201733440     
   2014.3005182190000     
  -108.96068374550326     
  -5336.7035842307469     
   4260.3942192043141     
   2013.9948286808944     
  -135.56431927504693     
  -5304.7506275867145     
   4242.3365756208987     
   2013.6228294777934     
  -162.00852860218765     
  -5272.9331032695573     
   4223.7685718023349     
   2013.1849183207764     
  -188.29399845781415     
  -5241.2548389810399     
   4204.7134913848786     
   2012.6814911805366     
  -214.42143427475591     
  -5209.7194877956535     
   4185.1933649849307     
   2012.1129422416973     
  -240.39155933814075     
  -5178.3305375582659     
   4165.2294126724846     
   2011.4796638592018     
  -266.20511397444449     
  -5147.0913169632222     
   4144.8417908673910     
   2010.7820465166876     
  -291.86285477568185     
  -5116.0050035317172     
   4124.0498712971166     
   2010.0204787867556     
  -317.36555385825363     
  -5085.0746294969886     
   4102.8720475540431     
   2009.1953472930513     
  -342.71399815484699     
  -5054.3030891403332     
   4081.3259972665910     
   2008.3070366740758     
  -367.90898873809994     
  -5023.6931441608340     
   4059.4285542019825     
   2007.3559295486507     
  -392.95134017351279     
  -4993.2474300043195     
   4037.1957833275665     
   2006.3424064829635     
  -417.84187990259704     
  -4962.9684616293625     
   4014.6430847303200     
   2005.2668459591200     
  -442.58144765290518     
  -4932.8586384938844     
   3991.7850958649942     
   2004.1296243451393     
  -467.17089487482713     
  -4902.9202502748976     
   3968.6358623137457     
   2002.9311158663234     
  -491.61108420378326     
  -4873.1554813075445     
   3945.2086888855738     
   2001.6716925779415     
  -515.90288894740445     
  -4843.5664161409022     
   3921.5164044767298     
   2000.3517243391659     
  -540.04719259552496     
  -4814.1550431073265     
   3897.5711064456809     
   1998.9715787882062     
  -564.04488835281586     
  -4784.9232598089839     
   3873.3844524183914     
   1997.5316213185824     
  -587.89687869337786     
  -4755.8728764158459     
   3848.9674618865101     
   1996.0322150564880     
  -611.60407493554681     
  -4727.0056204516977     
   3824.3306831613122     
   1994.4737208391882     
  -635.16739683749597     
  -4698.3231403279879     
   3799.4841753416918     
   1992.8564971944077     
  -658.58777221084836     
  -4669.8270090129245     
   3774.4374567833770     
   1991.1809003206595     
  -681.86613655359827     
  -4641.5187280870496     
   3749.1996422198977     
   1989.4472840684693     
  -705.00343270074188     
  -4613.3997307704003     
   3723.7793942328494     
   1987.6559999224532     
  -728.00061049095154     
  -4585.4713853136545     
   3698.1848817768846     
   1985.8073969842064     
  -750.85862645098655     
  -4557.7349987003281     
   3672.4239555926911     
   1983.9018219559614     
  -773.57844349532081     
  -4530.1918190333827     
   3646.5039989987386     
   1981.9396191249791     
  -796.16103064050651     
  -4502.8430390408921     
   3620.4320423895265     
   1979.9211303486345     
  -818.60736273491625     
  -4475.6897987229704     
   3594.2147257156616     
   1977.8466950401603     
  -840.91842020242393     
  -4448.7331882801027     
   3567.8583601546929     
   1975.7166501550143     
  -863.09518879957159     
  -4421.9742505789427     
   3541.3688959489232     
   1973.5313301778383     
  -885.13865938566721     
  -4395.4139838593255     
   3514.7519169109696     
   1971.2910671099737     
  -907.04982770652180     
  -4369.0533444824941     
   3488.0127815029450     
   1968.9961904575041     
  -928.82969418928110     
  -4342.8932486212216     
   3461.1564135348058     
   1966.6470272197960     
  -950.47926374963345     
  -4316.9345755197101     
   3434.1875325429069     
   1964.2439018785051     
  -971.99954561099685     
  -4291.1781690256385     
   3407.1105235578184     
   1961.7871363870231     
  -993.39155313380832     
  -4265.6248400989552     
   3379.9295096529900     
   1959.2770501603366     
  -1014.6563036559971     
  -4240.2753687765580     
   3352.6482789266051     
   1956.7139600652711     
  -1035.7948183446501     
  -4215.1305066846080     
   3325.2705043024407     
   1954.0981804110943     
  -1056.8081220561176     
  -4190.1909779023399     
   3297.7993737886181     
   1951.4300229404573     
  -1077.6972432073705     
  -4165.4574825989248     
   3270.2380784090537     
   1948.7097968206426     
  -1098.4632136563951     
  -4140.9306970108573     
   3242.5893507212977     
   1945.9378086351039     
  -1119.1070685911234     
  -4116.6112768804469     
   3214.8558332762123     
   1943.1143623752680     
  -1139.6298464286517     
  -4092.4998581308755     
   3187.0398375179293     
   1940.2397594325805     
  -1160.0325887223528     
  -4068.5970593494912     
   3159.1435614103802     
   1937.3142985907718     
  -1180.3163400773237     
  -4044.9034826389134     
   3131.1688527109227     
   1934.3382760183254     
  -1200.4821480745300     
  -4021.4197162435812     
   3103.1174440365221     
   1931.3119852611226     
  -1220.5310632036721     
  -3998.1463354133075     
   3074.9908597715121     
   1928.2357172352492     
  -1240.4641388021180     
  -3975.0839039650209     
   3046.7903166152350     
   1925.1097602199429     
  -1260.2824310035062     
  -3952.2329765904074     
   3018.5169835764073     
   1921.9343998506583     
  -1279.9869986930162     
  -3929.5940992135843     
   2990.1717046584026     
   1918.7099191122386     
  -1299.5789034696218     
  -3907.1678114286460     
   2961.7552032900649     
   1915.4365983321682     
  -1319.0592096167034     
  -3884.9546474039707     
   2933.2679833782067     
   1912.1147151738924     
  -1338.4289840790348     
  -3862.9551375286342     
   2904.7103952750122     
   1908.7445446301851     
  -1357.6892964467665     
  -3841.1698095640713     
   2876.0825563820590     
   1905.3263590165484     
  -1376.8412189466549     
  -3819.5991903912063     
   2847.3844761994742     
   1901.8604279646243     
  -1395.8858264396822     
  -3798.2438068197098     
   2818.6158829094866     
   1898.3470184156056     
  -1414.8241964259762     
  -3777.1041876978888     
   2789.7764573369363     
   1894.7863946136247     
  -1433.6574090558906     
  -3756.1808642678616     
   2760.8655941693519     
   1891.1788180991082     
  -1452.3865471473391     
  -3735.4743723115917     
   2731.8825852478744     
   1887.5245477020783     
  -1471.0126962104239     
  -3714.9852529222326     
   2702.8265027990506     
   1883.8238395353856     
  -1489.5369444781074     
  -3694.7140541512399     
   2673.6963328680417     
   1880.0769469878571     
  -1507.9603829426221     
  -3674.6613316547300     
   2644.4907321145665     
   1876.2841207173453     
  -1526.2841053996690     
  -3654.8276511638701     
   2615.2084348054464     
   1872.4456086436583     
  -1544.5092084973353     
  -3635.2135879028297     
   2585.8476928873956     
   1868.5616559413606     
  -1562.6367917926082     
  -3615.8197302061735     
   2556.4069479915452     
   1864.6325050324240     
  -1580.6679578133640     
  -3596.6466780962373     
   2526.8841127004052     
   1860.6583955787166     
  -1598.6038121267322     
  -3577.6950472509843     
   2497.2772468844219     
   1856.6395644743116     
  -1616.4454634146077     
  -3558.9654678993511     
   2467.5840088491327     
   1852.5762458376007     
  -1634.1940235539391     
  -3540.4585878329826     
   2437.8020342697318     
   1848.4686710031988     
  -1651.8506077049610     
  -3522.1750725759598     
   2407.9287103212109     
   1844.3170685136188     
  -1669.4163344045228     
  -3504.1156072485501     
   2377.9612854280053     
   1840.1216641107073     
  -1686.8923256666633     
  -3486.2808976078404     
   2347.8968172899299     
   1835.8826807268183     
  -1704.2797070893787     
  -3468.6716714781660     
   2317.7322328380383     
   1831.6003384757144     
  -1721.5796079674035     
  -3451.2886797318806     
   2287.4641572934179     
   1827.2748546431749     
  -1738.7931614131139     
  -3434.1326985521800     
   2257.0892802682038     
   1822.9064436772962     
  -1755.9215044818695     
  -3417.2045289501684     
   2226.6037648669621     
   1818.4953171784693     
  -1772.9657783060295     
  -3400.5050007136660     
   2196.0039522787624     
   1814.0416838890117     
  -1789.9271282354923     
  -3384.0349710715755     
   2165.2857114791414     
   1809.5457496824429     
  -1806.8067039837604     
  -3367.7953282354820     
   2134.4448821706010     
   1805.0077175523834     
  -1823.6056597833967     
  -3351.7869916192026     
   2103.4770470189383     
   1800.4277876010560     
  -1840.3251545468613     
  -3336.0109137665604     
   2072.3776076714316     
   1795.8061570273780     
  -1856.9663520355500     
  -3320.4680817090248     
   2041.1417297265400     
   1791.1430201146179     
  -1873.5304210366633     
  -3305.1595187360754     
   2009.7644729049052     
   1786.4385682176041     
  -1890.0185355464762     
  -3290.0862851892889     
   1978.2404919047165     
   1781.6929897494631     
  -1906.4318749631998     
  -3275.2494815000032     
   1946.5644779885638     
   1776.9064701678658     
  -1922.7716242867373     
  -3260.6502479150895     
   1914.7306450515725     
   1772.0791919607659     
  -1939.0389743267176     
  -3246.2897680772030     
   1882.7331735942173     
   1767.2113346316044     
  -1955.2351219200991     
  -3232.1692692752458     
   1850.5659098094322     
   1762.3030746839636     
  -1971.3612701556660     
  -3218.2900249516752     
   1818.2224367666583     
   1757.3545856056439     
  -1987.4186286097354     
  -3204.6533566759254     
   1785.6962266213866     
   1752.3660378521440     
  -2003.4084135888656     
  -3191.2606349762650     
   1752.9802759493173     
   1747.3375988295199     
  -2019.3318483835733     
  -3178.1132829066446     
   1720.0675730059995     
   1742.2694328765988     
  -2035.1901635311121     
  -3165.2127761091001     
   1686.9505404336971     
   1737.1617012465224     
  -2050.9845970890251     
  -3152.5606470558469     
   1653.6216682285510     
   1732.0145620875944     
  -2066.7163949180244     
  -3140.1584845441330     
   1620.0727631365760     
   1726.8281704234078     
  -2082.3868109764367     
  -3128.0079388206086     
   1586.2957077775147     
   1721.6026781322196     
  -2097.9971076260185     
  -3116.1107210122773     
   1552.2817489527920     
   1716.3382339255504     
  -2113.5485559482877     
  -3104.4686078951313     
   1518.0220917456932     
   1711.0349833259756     
  -2129.0424360735428     
  -3093.0834422070388     
   1483.5073417825354     
   1705.6930686440801     
  -2144.4800375219197     
  -3081.9571371436696     
   1448.7279993236225     
   1700.3126289545432     
  -2159.8626595576507     
  -3071.0916771487427     
   1413.6740160531317     
   1694.8938000713233     
  -2175.1916115555937     
  -3060.4891220283439     
   1378.3351053264889     
   1689.4367145219078     
  -2190.4682133825099     
  -3050.1516087383952     
   1342.7004545803957     
   1683.9415015205914     
  -2205.6937957926789     
  -3040.0813553290423     
   1306.7590631149239     
   1678.4082869407493     
  -2220.8697008368904     
  -3030.2806623556808     
   1270.4991875785415     
   1672.8371932860671     
  -2235.9972822889022     
  -3020.7519184488410     
   1233.9090511098484     
   1667.2283396606836     
  -2251.0779060864379     
  -3011.4976005655176     
   1196.9760016325104     
   1661.5818417382138     
  -2266.1129507892351     
  -3002.5202805532736     
   1159.6873004888741     
   1655.8978117296015     
  -2281.1038080551170     
  -2993.8226257996071     
   1122.0293943093307     
   1650.1763583497616     
  -2296.0518831329719     
  -2985.4074053422869     
   1083.9884760301861     
   1644.4175867829658     
  -2310.9585953757578     
  -2977.2774917720608     
   1045.5500132142556     
   1638.6215986469219     
  -2325.8253787718700     
  -2969.4358666729540     
   1006.6990077813211     
   1632.7884919554974     
  -2340.6536824988389     
  -2961.8856241145941     
   967.41990614216104     
   1626.9183610800358     
  -2355.4449714961715     
  -2954.6299748185279     
   927.69641644965895     
   1621.0112967092091     
  -2370.2007270624558     
  -2947.6722516951554     
   887.51181796821652     
   1615.0673858073521     
  -2384.9224474743446     
  -2941.0159130603938     
   846.84847527453576     
   1609.0867115712169     
  -2399.6116486307355     
  -2934.6645494958348     
   805.68831705042510     
   1603.0693533850858     
  -2414.2698647222696     
  -2928.6218871179567     
   764.01230783702033     
   1597.0153867741778     
  -2428.8986489270878     
  -2922.8917948091789     
   721.80086888385347     
   1590.9248833562813     
  -2443.4995741348421     
  -2917.4782882925501     
   679.03343430110249     
   1584.7979107915396     
  -2458.0742336994117     
  -2912.3855375352914     
   635.68878143288646     
   1578.6345327303188     
  -2472.6242422224359     
  -2907.6178716745453     
   591.74464565206563     
   1572.4348087590747     
  -2487.1512363687029     
  -2903.1797868321546     
   547.17800966801667     
   1566.1987943441418     
  -2501.6568757151822     
  -2899.0759517596443     
   501.96476515178551     
   1559.9265407733546     
  -2516.1428436346341     
  -2895.3112160210057     
   456.07989951664484     
   1553.6180950954165     
  -2530.6108482166233     
  -2891.8906167746313     
   409.49725779500079     
   1547.2735000569146     
  -2545.0626232269128     
  -2888.8193873411687     
   362.18969549218718     
   1540.8927940368906     
  -2559.4999291068279     
  -2886.1029646249772     
   314.12871323044965     
   1534.4760109788556     
  -2573.9245540165803     
  -2883.7469992757487     
   265.28487706410141     
   1528.0231803201450     
  -2588.3383149215138     
  -2881.7573626977683     
   215.62710706738883     
   1521.5343269184978     
  -2602.7430587267454     
  -2880.1401593947626     
   165.12338561124477     
   1515.0094709757377     
  -2617.1406634602386     
  -2878.9017340026785     
   113.73982055974658     
   1508.4486279584341     
  -2631.5330395086166     
  -2878.0486853484804     
   61.441503527159000     
   1501.8518085154028     
  -2645.9221309071677     
  -2877.5878740720264     
   8.1915021008169724     
   1495.2190183919140     
  -2660.3099166868637     
  -2877.5264378062702     
  -46.048408249954335     
   1488.5502583404543     
  -2674.6984122835497     
  -2877.8718008681453     
  -101.31842818673465     
   1481.8455240278897     
  -2689.0896710084185     
  -2878.6316890795456     
  -157.66056723354814     
   1475.1048059388654     
  -2703.4857855894520     
  -2879.8141433337973     
  -215.11859868069681     
   1468.3280892752680     
  -2717.8888897798461     
  -2881.4275328239023     
  -273.73864610475999     
   1461.5153538515717     
  -2732.3011600435802     
  -2883.4805726696882     
  -333.56869282611825     
   1454.6665739858729     
  -2746.7248173199191     
  -2885.9823378658839     
  -394.65928713861103     
   1447.7817183864099     
  -2761.1621288708825     
  -2888.9422825194238     
  -457.06309696557645     
   1440.8607500333562     
  -2775.6154102165474     
  -2892.3702557466654     
  -520.83567655916954     
   1433.9036260556588     
  -2790.0870271642166     
  -2896.2765233208593     
  -586.03492248004272     
   1426.9102976026820     
  -2804.5793979356172     
  -2900.6717852394595     
  -652.72196987674158     
   1419.8807097104043     
  -2819.0949953987501     
  -2905.5672000135351     
  -720.96057741224911     
   1412.8148011618985     
  -2833.6363494096440     
  -2910.9744043441269     
  -790.81812164443352     
   1405.7125043418139     
  -2848.2060492711457     
  -2916.9055402564604     
  -862.36496415123861     
   1398.5737450845570     
  -2862.8067463155053     
  -2923.3732774875944     
  -935.67547926088650     
   1391.3984425158544     
  -2877.4411566181798     
  -2930.3908435820513     
  -1010.8274785314040     
   1384.1865088873574     
  -2892.1120638513125     
  -2937.9720496710365     
  -1087.9031509867878     
   1376.9378494039318     
  -2906.8223222837487     
  -2946.1313233034380     
  -1166.9887511224963     
   1369.6523620432527     
  -2921.5748599393492     
  -2954.8837389368564     
  -1248.1753152533367     
   1362.3299373672965     
  -2936.3726819211947     
  -2964.2450538012563     
  -1331.5585438259234     
   1354.9704583253051     
  -2951.2188739128978     
  -2974.2317428799506     
  -1417.2395325399648     
   1347.5738000477620     
  -2966.1166058685330     
  -2984.8610393740009     
  -1505.3246922188330     
   1340.1398296308964     
  -2981.0691359033817     
  -2996.1509745656417     
  -1595.9264906418953     
   1332.6684059111954     
  -2996.0798143979096     
  -3008.1204232454561     
  -1689.1634494651857     
   1325.1593792293766     
  -3011.1520883288140     
  -3020.7891491164446     
  -1785.1610208694226     
   1317.6125911832314     
  -3026.2895058435379     
  -3034.1778567729657     
  -1884.0515054994687     
   1310.0278743687131     
  -3041.4957210931307     
  -3048.3082430642116     
  -1985.9750592683181     
   1302.4050521086010     
  -3056.7744993408128     
  -3063.2030560087237     
  -2091.0797955008065     
   1294.7439381680269     
  -3072.1297223670222     
  -3078.8861544749798     
  -2199.5225786112783     
   1287.0443364561038     
  -3087.5653941877458     
  -3095.3825738145642     
  -2311.4696225127241     
   1279.3060407128351     
  -3103.0856471122411     
  -3112.7185959834101     
  -2427.0969668267362     
   1271.5288341804396     
  -3118.6947481602856     
  -3130.9218232346102     
  -2546.5914924033636     
   1263.7124892581514     
  -3134.3971058669417     
  -3150.0212594276359     
  -2670.1513158899274     
   1255.8567671394985     
  -3150.1972775012528     
  -3170.0473942968101     
  -2797.9870527790163     
   1247.9614174309831     
  -3166.0999767299768     
  -3191.0322971926530     
  -2930.3222417631955     
   1240.0261777510159     
  -3182.1100817579727     
  -3213.0097140058765     
  -3067.3948528649107     
   1232.0507733078637     
  -3198.2326439814938     
  -3236.0151754023636     
  -3209.4577773657647     
   1224.0349164552861     
  -3214.4728971918307     
  -3260.0861087326066     
  -3356.7806730713664     
   1215.9783062244287     
  -3230.8362673731140     
  -3285.2619637806424     
  -3509.6504085122274     
   1207.8806278304348     
  -3247.3283831371764     
  -3311.5843418444838     
  -3668.3733351963447     
   1199.7415521521218     
  -3263.9550868464344     
  -3339.0971418584568     
  -3833.2759185548548     
   1191.5607351829331     
  -3280.7224464791993     
  -3367.8467112476173     
  -4004.7072035930782     
   1183.3378174512395     
  -3297.6367682955051     
  -3397.8820152745666     
  -4183.0397946616340     
   1175.0724234079087     
  -3314.7046103680273     
  -3429.2548137345279     
  -4368.6726543545674     
   1166.7641607788923     
  -3331.9327970489694     
  -3462.0198586421880     
  -4562.0323805270409     
   1158.4126198803976     
  -3349.3284344493150     
  -3496.2351014961400     
  -4763.5764599810309     
   1150.0173728940076     
  -3366.8989270154207     
  -3531.9619249459984     
  -4973.7949645384260     
   1141.5779730988920     
  -3384.6519952957356     
  -3569.2653871800358     
  -5193.2142314358025     
   1133.0939540580102     
  -3402.5956949984757     
  -3608.2144939158052     
  -5422.3992149623218     
   1124.5648287549395     
  -3420.7384374533349     
  -3648.8824880280217     
  -5661.9576685497632     
   1115.9900886776672     
  -3439.0890115997604     
  -3691.3471705421462     
  -5912.5432090896893     
   1107.3692028453645     
  -3457.6566076376412     
  -3735.6912446103179     
  -6174.8601585699771     
   1098.7016167738018     
  -3476.4508424886658     
  -3782.0026957995915     
  -6449.6678056200253     
   1089.9867513746717     
  -3495.4817872390195     
  -3830.3752043417430     
  -6737.7854647517397     
   1081.2240017836493     
  -3514.7599967381921     
  -3880.9085953273798     
  -7040.0986422911237     
   1072.4127361115416     
  -3534.2965415643721     
  -3933.7093351445646     
  -7357.5646597686246     
   1063.5522941123384     
  -3554.1030425774652     
  -3988.8910700928282     
  -7691.2204064071420     
   1054.6419857613876     
  -3574.1917083105500     
  -4046.5752231408833     
  -8042.1893777573023     
   1045.6810897362577     
  -3594.5753754770867     
  -4106.8916434740613     
  -8411.6912665954133     
   1036.6688517921170     
  -3615.2675529057065     
  -4169.9793279735286     
  -8801.0506653202410     
   1027.6044830226365     
  -3636.2824692455483     
  -4235.9872079634288     
  -9211.7090733285895     
   1018.4871579965184     
  -3657.6351248304909     
  -4305.0750260133955     
  -9645.2359089537149     
   1009.3160127587187     
  -3679.3413481338503     
  -4377.4142953305463     
  -10103.343344559329     
   1000.0901426842983     
  -3701.4178572982141     
  -4453.1893704147433     
  -10587.900567805398     
   990.80860017154146     
  -3723.8823272859336     
  -4532.5986246732818     
  -11100.952141615033     
   981.47039215954499     
  -3746.7534632619559     
  -4615.8557657353967     
  -11644.736552625247     
   972.07447745384582     
  -3770.0510809009938     
  -4703.1912898800838     
  -12221.709212271517     
   962.61976384182492     
  -3793.7961943981250     
  -4794.8541089721220     
  -12834.566580097999     
   953.10510497754592     
  -3818.0111130663618     
  -4891.1133583228557     
  -13486.275432330747     
   943.52929701333665     
  -3842.7195475223330     
  -4992.2604240653382     
  -14180.104232480000     
   933.89107495275198     
  -3867.9467265970184     
  -5098.6112058089366     
  -14919.660843308813     
   924.18910869652223     
  -3893.7195262668756     
  -5210.5086621337550     
  -15708.933641857100     
   914.42199874962876     
  -3920.0666120833284     
  -5328.3256644476805     
  -16552.340598111623     
   904.58827155369556     
  -3947.0185967917823     
  -5452.4682189335208     
  -17454.783516048436     
   894.68637440435555     
  -3974.6082150773750     
  -5583.3790953038806     
  -18421.712628545476     
   884.71466990805641     
  -4002.8705176656804     
  -5721.5419400179753     
  -19459.198978127057     
   874.67142992678328     
  -4031.8430873466095     
  -5867.4859323539249     
  -20574.020057875518     
   864.55482895227635     
  -4061.5662798844637     
  -6021.7910827879878     
  -21773.757734432409     
   854.36293684333293     
  -4092.0834932559251     
  -6185.0942657962350     
  -23066.912819927293     
   844.09371085051930     
  -4123.4414692002792     
  -6358.0961119456861     
  -24463.039092471790     
   833.74498684183288     
  -4155.6906317429921     
  -6541.5689051392292     
  -25972.898990029906     
   823.31446963027179     
  -4188.8854681247503     
  -6736.3656475644493     
  -27608.648262184306     
   812.79972228953329     
  -4223.0849585174892     
  -6943.4305095308355     
  -29384.051476312641     
   802.19815432675091     
  -4258.3530620303236     
  -7163.8108956031756     
  -31314.739143282535     
   791.50700856077822     
  -4294.7592678672772     
  -7398.6714391778005     
  -33418.510766079438     
   780.72334653038467     
  -4332.3792221400290     
  -7649.3102699233914     
  -35715.698056064590     
   769.84403222806520     
  -4371.2954428281982     
  -7917.1780053438815     
  -38229.597723747880     
   758.86571392099711     
  -4411.5981378122369     
  -8203.8999882719836     
  -40986.993443529864     
   747.78480377976700     
  -4453.3861438806643     
  -8511.3024390984647     
  -44018.784061357685     
   736.59745498632026     
  -4496.7680082773059     
  -8841.4433195586407     
  -47360.747706154507     
   725.29953593319658     
  -4541.8632388945907     
  -9196.6489273548086     
  -51054.470952630072     
   713.88660105405575     
  -4588.8037548617258     
  -9579.5574594995251     
  -55148.489835190958     
   702.35385773762562     
  -4637.7355763436344     
  -9993.1711332634677     
  -59699.693317559468     
   690.69612866947580     
  -4688.8208012596542     
  -10440.918833145153     
  -64775.065182262690     
   678.90780881322576     
  -4742.2399278975490     
  -10926.731822012134     
  -70453.853893067251     
   666.98281607812748     
  -4798.1945967681040     
  -11455.135726210128     
  -76830.298606359836     
   654.91453451450241     
  -4856.9108434980244     
  -12031.362965757840     
  -84017.072474894638     
   642.69574862046420     
  -4918.6429784357169     
  -12661.491009319536     
  -92149.669567130753     
   630.31856701697939     
  -4983.6782397867000     
  -13352.613531073033     
  -101392.03248823177     
   617.77433333243607     
  -5052.3424080512177     
  -14113.053774734755     
  -111943.83857768548     
   605.05352160373786     
  -5125.0066238982254     
  -14952.632564067415     
  -124050.01229735291     
   592.14561280902501     
  -5202.0957244491356     
  -15883.007656297543     
  -138013.27081438035     
   579.03894824269412     
  -5284.0985115583917     
  -16918.107187405374     
  -154210.83762717908     
   565.72055424953862     
  -5371.5805007009294     
  -18074.688469609242     
  -173116.96081993220     
   552.17593124233872     
  -5465.1998860643480     
  -19373.065675758706     
  -195333.63237511244     
   538.38879777869818     
  -5565.7277200501767     
  -20838.067918572084     
  -221633.00681391411     
   524.34077753835049     
  -5674.0736785207955     
  -22500.315469676403     
  -253016.98246803714     
   510.01101298001163     
  -5791.3193242904563     
  -24397.942838186726     
  -290801.62158543465     
   495.37568375120986     
  -5918.7615688861142     
  -26578.955000077440     
  -336741.05596478569     
   480.40739978124429     
  -6057.9702386858444     
  -29104.512919813391     
  -393204.49215020670     
   465.07442715859133     
  -6210.8653875127247     
  -32053.546610939877     
  -463465.59632500744     
   449.33968737354820     
  -6379.8231004985219     
  -35529.538583377514     
  -552065.22435013333     
   433.15944398702567     
  -6567.8220163719698     
  -39670.027766003426     
  -665703.35787969292     
   416.48154965759096     
  -6778.6540931622367     
  -44662.802950101235     
  -813504.33210865431     
   399.24306090105841     
  -7017.2213141397742     
  -50764.085440916017     
  -1011963.6123301780     
   381.36692015026017     
  -7290.0160590755522     
  -58353.812533392527     
  -1276655.3634350954     
   362.75722093418432     
  -7605.7224098069155     
  -67928.727759155532     
  -1671350.9959138427     
   343.29224550186069     
  -7976.7038797760870     
  -80463.860228509642     
  -2158830.4501651153     
   322.81385495020891     
  -8419.5012518592212     
  -96655.088604747667     
  -3225678.0925995200     
   301.11060629658380     
  -8963.2581591192138     
  -120847.67429924462     
  -3696311.1921291538     
   277.88940807203898     
  -9636.8023654678436     
  -148570.00824021269     
  -9233519.5649978295     
   252.72456586366434     
  -10552.780898512641     
  -217821.40497769800     
  -1519186.5781853299     
   224.95749254598860     
  -11670.372671742081     
  -229215.30431408773     
  -56086933.096644178     
   193.47260688503448     
  -13868.079188874673     
  -649867.30253892881     
   86319514.359280437     
   156.08948068384407     
  -15498.924807332809     
  -2470.9448443393721     
  -646587335.45389748     
   107.22379814376619     
  -27634.792071315645     
  -4851875.9607486827     
  -500005965.49126875     
   0.0000000000000000     
  -61269.283728019429     
  -8601920.7019331176     
  -500005965.49126875     
  -234.41143665390965     
  -22191.229797460903     
   14402138047.374859     
  -3839076107792635.0     
  -234.42306482176753     
  -4904.1820260890909     
   2884909723.9969535     
  -4750036133080019.0     
  -234.42344739028812     
  -4528.9992078935529     
   1725198042.7746215     
   124120058852409.41     
  -234.42383252216385     
  -4222.4604251458222     
   1757967895.6280651     
  -864188490174241.62     
  -234.42421918808591     
  -3911.3367635878280     
   1511238783.2639527     
  -485959247118408.56     
  -234.42460623935378     
  -3615.7251502915610     
   1361204271.5663128     
  -457294345952513.12     
  -234.42499239888531     
  -3329.7438481133777     
   1208529756.0787301     
  -365572711294231.44     
  -234.42537625173196     
  -3054.7460161031017     
   1076544965.2400119     
  -305631909558957.62     
  -234.42575623508412     
  -2790.0732794737928     
   957220852.50530684     
  -252067053300479.16     
  -234.42613062775263     
  -2535.6298730847989     
   850800423.97165990     
  -208571753120142.75     
  -234.42649753911425     
  -2291.1660184876337     
   755576996.23985445     
  -172306564005004.81     
  -234.42685489750917     
  -2056.4774258977532     
   670508346.14182305     
  -142316073123492.84     
  -234.42720043808086     
  -1831.3497541974857     
   594528034.39568090     
  -117470397104391.91     
  -234.42753169005010     
  -1615.5740732917002     
   526708476.21618211     
  -96909514428868.844     
  -234.42784596341767     
  -1408.9425597990539     
   466206113.21940923     
  -79899416014998.688     
  -234.42814033509163     
  -1211.2496944579239     
   412263879.72982109     
  -65834535068882.812     
  -234.42841163443916     
  -1022.2919296509269     
   364200036.72255796     
  -54210640907069.672     
  -234.42865642826544     
  -841.86778151422300     
   321401525.55939150     
  -44609198514818.242     
  -234.42887100522574     
  -669.77780439908497     
   283317053.45299113     
  -36682633672933.445     
  -234.42905135968175     
  -505.82459815048435     
   249451090.52542555     
  -30142497014113.438     
  -234.42919317501682     
  -349.81280582431435     
   219358363.44039828     
  -24749466423365.637     
  -234.42929180643134     
  -201.54911474638615     
   192638910.60436761     
  -20305072728820.828     
  -234.42934226324411     
  -60.842255580025991     
   168933598.94463524     
  -16644790210154.305     
  -234.42933919073317     
   72.496996722211250     
   147920077.09685034     
  -13632284842076.838     
  -234.42927685155661     
   198.65582356863052     
   129309125.81716818     
  -11154641636574.729     
  -234.42914910680119     
   317.81936254359965     
   112841350.13090225     
  -9118374515324.5586     
  -234.42894939671746     
   430.17070724698607     
   98284207.197532311     
  -7446127837670.0029     
  -234.42867072120745     
   535.89090761670661     
   85429309.979165703     
  -6073917614726.8311     
  -234.42830562014461     
   635.15896959803410     
   74090005.485030442     
  -4948851404671.6445     
  -234.42784615361504     
   728.15185553051424     
   64099180.886011094     
  -4027225151792.6997     
  -234.42728388218450     
   815.04448368612873     
   55307291.177715316     
  -3272948159726.1753     
  -234.42660984730827     
   896.00972878837376     
   47580576.998803526     
  -2656233042184.7236     
  -234.42581455201741     
   971.21842167879481     
   40799459.091927826     
  -2152508833492.4370     
  -234.42488794203211     
   1040.8393495251132     
   34857092.185643822     
  -1741520402809.9160     
  -234.42381938747062     
   1105.0392557841692     
   29658060.216618720     
  -1406580168724.9641     
  -234.42259766534340     
   1163.9828402535104     
   25117203.364390749     
  -1133949491717.8127     
  -234.42121094304275     
   1217.8327591499453     
   21158559.505864020     
  -912324680724.42676     
  -234.41964676306287     
   1266.7496250678416     
   17714413.569786485     
  -732412602217.49890     
  -234.41789202920958     
   1310.8920071794116     
   14724440.134354608     
  -586578432200.55908     
  -234.41593299458754     
   1350.4164311289335     
   12134933.595548453     
  -468554889343.18048     
  -234.41375525168101     
   1385.4773792450412     
   9898114.8393995184     
  -373201385481.05713     
  -234.41134372487701     
   1416.2272905301843     
   7971508.5704549160     
  -296305188754.84888     
  -234.40868266581259     
   1442.8165608286440     
   6317383.3685252639     
  -234417062339.49930     
  -234.40575565196505     
   1465.3935427911972     
   4902248.7962626852     
  -184715578921.89963     
  -234.40254558894236     
   1484.1045460977050     
   3696403.9060342722     
  -144895229554.12759     
  -234.39903471697176     
   1499.0938375586304     
   2673531.6260130256     
  -113074046055.78691     
  -234.39520462212974     
   1510.5036411528272     
   1810335.1579193347     
  -87717565831.928009     
  -234.39103625290193     
   1518.4741382290661     
   1086211.5714741235     
  -67576146031.681053     
  -234.38650994271151     
   1523.1434676504850     
   482959.33312109974     
  -51633412381.670853     
  -234.38160543910675     
   1524.6477259327855     
  -15483.952760262819     
  -39063824426.527267     
  -234.37630194035361     
   1523.1209674013407     
  -423276.30979690404     
  -29197834395.823151     
  -234.37057814023677     
   1518.6952043907856     
  -752881.74423830875     
  -21493245736.996067     
  -234.36441228193382     
   1511.5004074250960     
  -1015258.3604390563     
  -15511735080.258373     
  -234.35778222189026     
   1501.6645054455450     
  -1220026.7438822603     
  -10899585238.636774     
  -234.35066550469017     
   1489.3133859868612     
  -1375620.4032310222     
  -7371915689.7561350     
  -234.34303944998553     
   1474.5708954673137     
  -1489420.2514021625     
  -4699771798.7805052     
  -234.33488125261917     
   1457.5588393987975     
  -1567874.6854698353     
  -2699570179.2379298     
  -234.32616809715032     
   1438.3969826629568     
  -1616606.7426575487     
  -1224481477.4633820     
  -234.31687728806682     
   1417.2030498012639     
  -1640509.7058771360     
  -157397753.45829695     
  -234.30698639704676     
   1394.0927253016009     
  -1643832.3012250685     
   594795341.56535232     
  -234.29647342871027     
   1369.1796539123252     
  -1630254.6114431405     
   1105881617.0264199     
  -234.28531700638311     
   1342.5754409751612     
  -1602955.6350890149     
   1434102382.9846714     
  -234.27349657947289     
   1314.3896527817003     
  -1564673.4004321785     
   1625231893.7738993     
  -234.26099265413995     
   1284.7298169159581     
  -1517758.3853765023     
   1715068589.3837271     
  -234.24778704902297     
   1253.7014226534516     
  -1464220.9680388987     
   1731450622.9951878     
  -234.23386317785662     
   1221.4079213633270     
  -1405773.5359802174     
   1695883515.8123889     
  -234.21920636089288     
   1187.9507269040896     
  -1343867.8211625102     
   1624852123.3650284     
  -234.20380416710745     
   1153.4292160714670     
  -1279727.9672733597     
   1530875517.2637556     
  -234.18764678923620     
   1117.9407290497343     
  -1214379.8015623845     
   1423353999.7703125     
  -234.17072745374531     
   1081.5805698626057     
  -1148676.7031714546     
   1309246783.5108447     
  -234.15304286788566     
   1044.4420068714285     
  -1083322.4524524547     
   1193613200.7692451     
  -234.13459370602013     
   1006.6162732600449     
  -1018891.3833601773     
   1080043453.0366147     
  -234.11538513743699     
   968.19256754571722     
  -955846.13599214831     
   971000281.55187976     
  -234.09542739787031     
   929.25805410508042     
  -894553.27686633007     
   868089056.97505939     
  -234.07473640693883     
   889.89786370714228     
  -835297.02109942550     
   772270310.10112762     
  -234.05333443368238     
   850.19509405504414     
  -778291.27116027451     
   684026238.66108298     
  -234.03125081231784     
   810.23081034297741     
  -723690.15936326492     
   603490372.05105042     
  -234.00852271024880     
   770.08404581371292     
  -671597.26709687582     
   530547990.97972882     
  -233.98519595024342     
   729.83180231751260     
  -622073.66799598956     
   464913237.65188205     
  -233.96132588853345     
   689.54905088572923     
  -575144.93412091827     
   406187862.32467592     
  -233.93697835038395     
   649.30873228784151     
  -530807.22326785990     
   353905473.19696951     
  -233.91223062442796     
   609.18175759246935     
  -489032.55553260481     
   307564425.67226255     
  -233.88717251674746     
   569.23700872192285     
  -449773.37530780211     
   266651861.92399743     
  -233.86190746530536     
   529.54133898932628     
  -412966.48338844907     
   230660887.15662968     
  -233.83655371488331     
   490.15957362297820     
  -378536.41514474392     
   199102466.65422767     
  -233.81124555214771     
   451.15451027247423     
  -346398.33229298989     
   171513298.26272750     
  -233.78613459984402     
   412.58691948380692     
  -316460.48806877946     
   147460650.16858318     
  -233.76139116839329     
   374.51554515976005     
  -288626.31840638461     
   126544923.58664049     
  -233.73720566232660     
   336.99710491118589     
  -262796.20852247177     
   108400603.08779159     
  -233.71379003802693     
   300.08629065086620     
  -238868.96750090021     
   92695861.444415256     
  -233.69137930814304     
   263.83576803785644     
  -216743.08148283890     
   79131860.487200573     
  -233.67023308678034     
   228.29618011472584     
  -196317.65644169459     
   67439761.911140442     
  -233.65063716814217     
   193.51613437417549     
  -177493.51599074082     
   57383166.446408510     
  -233.63290512967734     
   159.54225386155625     
  -160172.91187306703     
   48741197.779519252     
  -233.61737994896438     
   126.41897916130206     
  -144263.50005488563     
   41355181.084623605     
  -233.60443562151252     
   94.189337633579584     
  -129666.37753508649     
   34963846.622502826     
  -233.59447876436204     
   62.891955012165184     
  -116320.84424594254     
   29741090.056922641     
  -233.58795018779907     
   32.572662556786319     
  -104044.95366886389     
   24500368.418824490     
  -233.58532641464018     
   3.2394090702192706     
  -93109.214538224143     
   22650342.624071766     
  -233.58712112336352     
  -24.962602713590186     
  -82176.457353373844     
   12403682.557995973     
  -233.59388648784048     
  -52.431213839592147     
  -75702.274371401654     
   32510088.078606240     
  -233.60621438252730     
  -77.464783211906436     
  -57352.451642065527     
   5565504.7193912016     
  -234.07136815207949     
  -259.87382793364907     
  -15611.166246631517     
   1209472.5808667799     
  -234.79972450187901     
  -315.25204827555450     
  -6540.1218901306684     
   651038.51418835693     
  -235.61855790759702     
  -335.74568558517615     
  -1657.3330337179905     
   271546.36883121601     
  -236.46403754100771     
  -338.94085633818082     
   379.26473251613027     
   156267.76674140367     
  -237.30657759341960     
  -334.11451204919882     
   1551.2729830766571     
   82932.834770693327     
  -238.13087259185508     
  -324.80315648186502     
   2173.2692438568574     
   47236.279447922221     
  -238.92855948341926     
  -313.05113002293223     
   2527.5413397162743     
   25337.097707788427     
  -239.69499428295168     
  -299.93835274232981     
   2717.5695725246874     
   12443.000968206969     
  -240.42766093308910     
  -286.11719861155251     
   2810.8920797862397     
   4331.4738324203081     
  -241.12531817484069     
  -271.98152307826342     
   2843.3781335293920     
  -783.33139710066496     
  -241.78751310875487     
  -257.77931987431208     
   2837.5031480511370     
  -4059.2865516724905     
  -242.41429044011770     
  -243.66791575690027     
   2807.0584989135932     
  -6147.1509874514995     
  -243.00601216312592     
  -229.74788234334702     
   2760.9548665077068     
  -7458.5111965210353     
  -243.56324244030606     
  -216.08295509574327     
   2705.0160325337993     
  -8251.6355791930819     
  -244.08667240964800     
  -202.71259310018414     
   2643.1287656898512     
  -8695.2282814985592     
  -244.57707020055480     
  -189.65998480201296     
   2577.9145535786120     
  -8901.0399787105307     
  -245.03524727534963     
  -176.93730653372074     
   2511.1567537382830     
  -8944.5854942692604     
  -245.46203557112142     
  -164.54923374304687     
   2444.0723625312635     
  -8877.5778366237701     
  -245.85827191536691     
  -152.49532651482724     
   2377.4905287565853     
  -8735.8661131191348     
  -246.22478741375727     
  -140.77167136066532     
   2311.9715329081919     
  -8544.5326310269975     
  -246.56240027840062     
  -129.37202368295610     
   2247.8875381754892     
  -8321.2519558413005     
  -246.87191106005622     
  -118.28860946625068     
   2185.4781485066796     
  -8078.5367116949301     
  -247.15409957242980     
  -107.51269128706159     
   2124.8891231689677     
  -7825.2639605974236     
  -247.40972301337703     
  -97.034969370477938     
   2066.1996434644871     
  -7567.7264192181092     
  -247.63951493475687     
  -86.845866023515825     
   2009.4416953203508     
  -7310.3654866621064     
  -247.84418481368064     
  -76.935726899788975     
   1954.6139541703851     
  -7056.2879852606720     
  -248.02441804821632     
  -67.294962528660690     
   1901.6917942809300     
  -6807.6339714580490     
  -248.18087625010452     
  -57.914146694220918     
   1850.6345394949949     
  -6565.8408439974610     
  -248.31419774223141     
  -48.784083512570888     
   1801.3907331650139     
  -6331.8344331469634     
  -248.42499819384358     
  -39.895851742367313     
   1753.9019749164117     
  -6106.1681247423112     
  -248.51387134473322     
  -31.240832520124169     
   1708.1057139808443     
  -5889.1248212266819     
  -248.58138978289648     
  -22.810725040617939     
   1663.9372778216441     
  -5680.7919120177703     
  -248.62810574988526     
  -14.597553499860044     
   1621.3313384815108     
  -5481.1166798443792     
  -248.65455195521753     
  -6.5936677451996095     
   1580.2229633826782     
  -5289.9473221227663     
  -248.66124238648629     
   1.2082605594239868     
   1540.5483584667572     
  -5107.0633884067502     
  -248.64867310571276     
   8.8152449132251522     
   1502.2453830537067     
  -4932.1983439165660     
  -248.61732302538474     
   16.233993109545256     
   1465.2538954743325     
  -4765.0563229787349     
  -248.56765465976920     
   23.470917780861072     
   1429.5159730519918     
  -4605.3244894894951     
  -248.50011484868062     
   30.532147811943108     
   1394.9760393808206     
  -4452.6821332873606     
  -248.41513545206297     
   37.423540218848039     
   1361.5809233811656     
  -4306.8073217281117     
  -248.31313401460912     
   44.150692198471475     
   1329.2798684682048     
  -4167.3816870639221     
  -248.19451440027387     
   50.718953134180055     
   1298.0245058152252     
  -4034.0938175530218     
  -248.05966739699298     
   57.133436404177068     
   1267.7688021835775     
  -3906.6416374564105     
  -247.90897129224447     
   63.399030884392651     
   1238.4689899026544     
  -3784.7339429491935     
  -247.74279242031446     
   69.520412072475636     
   1210.0834853305355     
  -3668.0914097316136     
  -247.56148568227823     
   75.502052785195815     
   1182.5727997575486     
  -3556.4471080313037     
  -247.36539503980282     
   81.348233400707983     
   1155.8994464473137     
  -3449.5467314466819     
  -247.15485398392843     
   87.063051631729920     
   1130.0278459614635     
  -3347.1485676476245     
  -246.93018598000822     
   92.650431825893861     
   1104.9242317041064     
  -3249.0232916877603     
  -246.69170488998427     
   98.114133797695246     
   1080.5565570164481     
  -3154.9536611006233     
  -246.43971537315963     
   103.45776120163185     
   1056.8944045581934     
  -3064.7340972595175     
  -246.17451326659733     
   108.68476946009922     
   1033.9088988287472     
  -2978.1702274786967     
  -245.89638594623921     
   113.79847326247773     
   1011.5726221226569     
  -2895.0784049675776     
  -245.60561266979482     
   118.80205365299787     
   989.85953408539990     
  -2815.2851728492328     
  -245.30246490240512     
   123.69856472643396     
   968.74489528903064     
  -2738.6267738146726     
  -244.98720662603682     
   128.49093995087003     
   948.20519448542086     
  -2664.9486168483668     
  -244.66009463351625     
   133.18199813673124     
   928.21807985905809     
  -2594.1047926680062     
  -244.32137880806269     
   137.77444907116401     
   908.76229391404809     
  -2525.9575718500605     
  -243.97130238913488     
   142.27089883626206     
   889.81761212517256     
  -2460.3769458964484     
  -243.61010222535822     
   146.67385482915236     
   871.36478503094918     
  -2397.2401700815431     
  -243.23800901525655     
   150.98573050111810     
   853.38548375533765     
  -2336.4313464930069     
  -242.85524753647007     
   155.20884983214805     
   835.86224865664008     
  -2277.8410007467055     
  -242.46203686410124     
   159.34545155666723     
   818.77844115103971     
  -2221.3657128731465     
  -242.05859057879164     
   163.39769315530606     
   802.11819830449110     
  -2166.9077487478926     
  -241.64511696509754     
   167.36765462653949     
   785.86639018888195     
  -2114.3747097886699     
  -241.22181920069735     
   171.25734205167538     
   770.00857986546680     
  -2063.6792218112514     
  -240.78889553693185     
   175.06869096559376     
   754.53098570188240     
  -2014.7386323864318     
  -240.34653947114836     
   178.80356954474590     
   739.42044595898437     
  -1967.4747085085510     
  -239.89493991129157     
   182.46378162375626     
   724.66438564517023     
  -1921.8134011441957     
  -239.43428133315629     
   186.05106955071068     
   710.25078513658877     
  -1877.6845597536392     
  -238.96474393069366     
   189.56711689089823     
   696.16815093843638     
  -1835.0217324475791     
  -238.48650375973762     
   193.01355098810703     
   682.40548794507959     
  -1793.7619168735962     
  -237.99973287549764     
   196.39194539189106     
   668.95227356852763     
  -1753.8453773296153     
  -237.50459946414213     
   199.70382215890876     
   655.79843323855550     
  -1715.2154379393762     
  -237.00126796877834     
   202.95065403564018     
   642.93431745401017     
  -1677.8183123131937     
  -236.48989921011628     
   206.13386652955435     
   630.35068011166118     
  -1641.6029276199979     
  -235.97065050208744     
   209.25483987521980     
   618.03865815451115     
  -1606.5207709142542     
  -235.44367576267297     
   212.31491090153770     
   605.98975237265427     
  -1572.5257447685735     
  -234.90912562018156     
   215.31537480568659     
   594.19580928688993     
  -1539.5740144553415     
  -234.36714751520327     
   218.25748683934998     
   582.64900417847491     
  -1507.6239063594853     
  -233.81788579845232     
   221.14246391199811     
   571.34182488077886     
  -1476.6357460060235     
  -233.26148182470035     
   223.97148611616439     
   560.26705678573364     
  -1446.5717898240300     
  -232.69807404298925     
   226.74569817903384     
   549.41776836205349     
  -1417.3960807780290     
  -232.12779808330316     
   229.46621084432954     
   538.78729775621821     
  -1389.0743728166046     
  -231.55078683986844     
   232.13410218862032     
   528.36923996009364     
  -1361.5740181106605     
  -230.96717055124117     
   234.75041887558120     
   518.15743482426365     
  -1334.8639033947609     
  -230.37707687733305     
   237.31617735151389     
   508.14595554880299     
  -1308.9143357189289     
  -229.78063097351858     
   239.83236498546316     
   498.32909803091104     
  -1283.6970010369316     
  -229.17795556195787     
   242.29994115684829     
   488.70137052313402     
  -1259.1848529920514     
  -228.56917100026331     
   244.71983829347036     
   479.25748412569362     
  -1235.3520790220603     
  -227.95439534763008     
   247.09296286261716     
   469.99234353302813     
  -1212.1740160071784     
  -227.33374442854546     
   249.42019631748215     
   460.90103841297434     
  -1189.6270937308493     
  -226.70733189418502     
   251.70239600153957     
   451.97883520999301     
  -1167.6887774178442     
  -226.07526928159825     
   253.94039601301293     
   443.22116937935920     
  -1146.3375209677670     
  -225.43766607078086     
   256.13500803139158     
   434.62363797210094     
  -1125.5527124063624     
  -224.79462973972619     
   258.28702210789447     
   426.18199262905318     
  -1105.3146122117701     
  -224.14626581754334     
   260.39720742206077     
   417.89213303746493     
  -1085.6043437562439     
  -223.49267793572457     
   262.46631300580270     
   409.75010045929309     
  -1066.4038063859598     
  -222.83396787764167     
   264.49506843672941     
   401.75207191139839     
  -1047.6956784005656     
  -222.17023562634537     
   266.48418450231640     
   393.89435432339417     
  -1029.4633428981447     
  -221.50157941073979     
   268.43435383625405     
   386.17337925165805     
  -1011.6908831016635     
  -220.82809575019888     
   270.34625152845416     
   378.58569762839556     
  -994.36302605076798     
  -220.14987949768985     
   272.22053570985770     
   371.12797493301480     
  -977.46512148779539     
  -219.46702388146440     
   274.05784811349486     
   363.79698652185630     
  -960.98311709413247     
  -218.77962054537610     
   275.85881461265865     
   356.58961314365035     
  -944.90351131114983     
  -218.08775958787967     
   277.62404573753980     
   349.50283680881671     
  -929.21335581798337     
  -217.39152959976445     
   279.35413717116228     
   342.53373664018181     
  -913.90019457365304     
  -216.69101770067309     
   281.04967022571498     
   335.67948518087940     
  -898.95207779718396     
  -215.98630957445263     
   282.71121230016064     
   328.93734459740051     
  -884.35750697859623     
  -215.27748950338454     
   284.33931731989179     
   322.30466329506106     
  -870.10543348946987     
  -214.56464040133662     
   285.93452615948917     
   315.77887254389003     
  -856.18523261652638     
  -213.84784384587877     
   287.49736704909702     
   309.35748329926622     
  -842.58667954555256     
  -213.12718010940227     
   289.02835596535192     
   303.03808320267456     
  -829.29993896238375     
  -212.40272818928042     
   290.52799700750973     
   296.81833366045669     
  -816.31554641551747     
  -211.67456583710668     
   291.99678275931672     
   290.69596706234029     
  -803.62438104584089     
  -210.94276958704521     
   293.43519463748379     
   284.66878420449649     
  -791.21766928898796     
  -210.20741478332630     
   294.84370322720713     
   278.73465168482903     
  -779.08695560427009     
  -209.46857560691893     
   296.22276860521367     
   272.89149951779700     
  -767.22408591461931     
  -208.72632510141025     
   297.57284065119177     
   267.13731887343738     
  -755.62121580581379     
  -207.98073519812081     
   298.89435934776259     
   261.47015975489376     
  -744.27076700537145     
  -207.23187674048367     
   300.18775506965574     
   255.88812900235348     
  -733.16544047206025     
  -206.47981950771327     
   301.45344886265866     
   250.38938819881304     
  -722.29819846474970     
  -205.72463223778973     
   302.69185271243151     
   244.97215171032741     
  -711.66223768420241     
  -204.96638264978293     
   303.90336980402657     
   239.63468492769587     
  -701.25101095516641     
  -204.20513746553911     
   305.08839477220965     
   234.37530234553213     
  -691.05818190802722     
  -203.44096243075302     
   306.24731394302654     
   229.19236598122191     
  -681.07764086982399     
  -202.67392233544621     
   307.38050556716632     
   224.08428367469821     
  -671.30348843773447     
  -201.90408103387233     
   308.48834004513162     
   219.04950751141521     
  -661.73002162929549     
  -201.13150146386914     
   309.57118014478311     
   214.08653234919549     
  -652.35172931042428     
  -200.35624566567577     
   310.62938121160454     
   209.19389437936729     
  -643.16329522967465     
  -199.57837480023338     
   311.66329137171584     
   204.37016966514474     
  -634.15956316783820     
  -198.79794916698685     
   312.67325172823217     
   199.61397294138595     
  -625.33556780425045     
  -198.01502822120364     
   313.65959655104274     
   194.92395618285406     
  -616.68648793864463     
  -197.22967059082626     
   314.62265346030819     
   190.29880752331422     
  -608.20767722706194     
  -196.44193409287342     
   315.56274360397674     
   185.73724994411126     
  -599.89462439622173     
  -195.65187574940484     
   316.48018182948988     
   181.23804026113959     
  -591.74298047639536     
  -194.85955180306357     
   317.37527684991159     
   176.79996790756672     
  -583.74851574773402     
  -194.06501773220992     
   318.24833140477915     
   172.42185403945871     
  -575.90715735083461     
  -193.26832826565956     
   319.09964241577615     
   168.10255035932744     
  -568.21494502555890     
  -192.46953739703889     
   319.92950113735355     
   163.84093827163576     
  -560.66804740705675     
  -191.66869839876955     
   320.73819330282282     
   159.63592791608284     
  -553.26275931493240     
  -190.86586383569363     
   321.52599926566609     
   155.48645722122083     
  -545.99547931925895     
  -190.06108557835120     
   322.29319413653496     
   151.39149112632640     
  -538.86272873492612     
  -189.25441481592046     
   323.04004791600283     
   147.35002066081444     
  -531.86112718204822     
  -188.44590206883143     
   323.76682562317222     
   143.36106220694907     
  -524.98740040937787     
  -187.63559720106284     
   324.47378742044930     
   139.42365670387875     
  -518.23837344023173     
  -186.82354943213190     
   325.16118873446669     
   135.53686890307699     
  -511.61097015661551     
  -186.00980734878650     
   325.82928037329162     
   131.69978662690238     
  -505.10219635079591     
  -185.19441891640867     
   326.47830864024456     
   127.91152015427140     
  -498.70916064124015     
  -184.37743149013772     
   327.10851544425390     
   124.17120144946210     
  -492.42904595603204     
  -183.55889182572187     
   327.72013840688953     
   120.47798360479186     
  -486.25912264772592     
  -182.73884609010591     
   328.31341096636385     
   116.83104018493390     
  -480.19674274053966     
  -181.91733987176295     
   328.88856247836213     
   113.22956461437985     
  -474.23932981757235     
  -181.09441819077773     
   329.44581831399995     
   109.67276964074806     
  -468.38438520730068     
  -180.27012550868849     
   329.98539995498106     
   106.15988675169331     
  -462.62948426401880     
  -179.44450573809453     
   330.50752508590961     
   102.69016561971316     
  -456.97226505094721     
  -178.61760225203628     
   331.01240768403846     
   99.262873631831042     
  -451.41043730935837     
  -177.78945789315407     
   331.50025810649805     
   95.877295352010862     
  -445.94177427004769     
  -176.96011498263209     
   331.97128317499056     
   92.532732044985494     
  -440.56411279143748     
  -176.12961532893360     
   332.42568625810065     
   89.228501199049717     
  -435.27534462465201     
  -175.29800023633311     
   332.86366735138415     
   85.963936114364827     
  -430.07342820431438     
  -174.46531051325127     
   333.28542315517717     
   82.738385402832535     
  -424.95636941431587     
  -173.63158648039783     
   333.69114715026478     
   79.551212632225159     
  -419.92223643195916     
  -172.79686797872816     
   334.08102967149284     
   76.401795858985466     
  -414.96914278187768     
  -171.96119437721816     
   334.45525797936062     
   73.289527288121377     
  -410.09526071656489     
  -171.12460458046266     
   334.81401632966276     
   70.213812832747138     
  -405.29880218701601     
  -170.28713703610208     
   335.15748604128549     
   67.174071816344508     
  -400.57803692712889     
  -169.44882974208184     
   335.48584556217486     
   64.169736539391039     
  -395.93127124994220     
  -168.60972025374915     
   335.79927053353583     
   61.200252005016480     
  -391.35686384647494     
  -167.76984569079127     
   336.09793385236384     
   58.265075526167912     
  -386.85321107910619     
  -166.92924274401975     
   336.38200573228693     
   55.363676443074610     
  -382.41875544827872     
  -166.08794768200431     
   336.65165376283767     
   52.495535777212524     
  -378.05197188935830     
  -165.24599635756067     
   336.90704296725079     
   49.660145988042331     
  -373.75138865264472     
  -164.40342421409557     
   337.14833585865375     
   46.857010573147491     
  -369.51555386618691     
  -163.56026629181338     
   337.37569249488450     
   44.085643919151089     
  -365.34307018804424     
  -162.71655723378714     
   337.58927053191422     
   41.345570892740753     
  -361.23256057497281     
  -161.87233129189804     
   337.78922527586718     
   38.636326688428454     
  -357.18269415786961     
  -161.02762233264616     
   337.97570973379385     
   35.957456482244432     
  -353.19216426502999     
  -160.18246384283623     
   338.14887466312507     
   33.308515250256704     
  -349.25970315996193     
  -159.33688893514096     
   338.30886861994213     
   30.689067476556986     
  -345.38407417070016     
  -158.49093035354554     
   338.45583800593420     
   28.098686920276734     
  -341.56406114988414     
  -157.64462047867590     
   338.58992711438901     
   25.536956461652601     
  -337.79849485827469     
  -156.79799133301353     
   338.71127817491868     
   23.003467750215538     
  -334.08621617826321     
  -155.95107458599992     
   338.82003139711645     
   20.497821128878563     
  -330.42610774586734     
  -155.10390155903301     
   338.91632501324062     
   18.019625320784556     
  -326.81707151179791     
  -154.25650323035839     
   339.00029531975366     
   15.568497284446067     
  -323.25803837086312     
  -153.40891023985785     
   339.07207671795646     
   13.144061996664647     
  -319.74795866864599     
  -152.56115289373733     
   339.13180175371474     
   10.745952306649800     
  -316.28582170383402     
  -151.71326116911709     
   339.17960115609105     
   8.3738086438710422     
  -312.87062195585423     
  -150.86526471852630     
   339.21560387514870     
   6.0272789792021335     
  -309.50138899794177     
  -150.01719287430402     
   339.23993711900101     
   3.7060185617175687     
  -306.17717412113592     
  -149.16907465290885     
   339.25272638979482     
   1.4096897558090471     
  -302.89704369424078     
  -148.32093875913969     
   339.25409551900464     
 -0.86203807189776049     
  -299.66009119656445     
  -147.47281359026906     
   339.24416670193517     
  -3.1094887558719959     
  -296.46543028779604     
  -146.62472724009129     
   339.22306053133792     
  -5.3329794830304680     
  -293.31218866788743     
  -145.77670750288766     
   339.19089603038526     
  -7.5328208980396258     
  -290.19952319674269     
  -144.92878187730986     
   339.14779068483512     
  -9.7093173220151989     
  -287.12659647839990     
  -144.08097757018410     
   339.09386047454109     
  -11.862766795603200     
  -284.09260265392157     
  -143.23332150023714     
   339.02921990426330     
  -13.993461315507613     
  -281.09674647190661     
  -142.38584030174638     
   338.95398203368939     
  -16.101686914046866     
  -278.13824352349241     
  -141.53856032811541     
   338.86825850705310     
  -18.187723740473110     
  -275.21634537247888     
  -140.69150765537657     
   338.77215958187503     
  -20.251846330766657     
  -272.33029400348283     
  -139.84470808562227     
   338.66579415720861     
  -22.294323535792824     
  -269.47937421847325     
  -138.99818715036659     
   338.54926980126305     
  -24.315418842431331     
  -266.66285598498786     
  -138.15197011383830     
   338.42269277850119     
  -26.315390262318786     
  -263.88005962434625     
  -137.30608197620714     
   338.28616807607165     
  -28.294490709501339     
  -261.13027966654238     
  -136.46054747674449     
   338.13979942978040     
  -30.252967807000452     
  -258.41286641823069     
  -135.61539109691989     
   337.98368934950003     
  -32.191064305137147     
  -255.72714079966067     
  -134.77063706343461     
   337.81793914408433     
  -34.109017861134646     
  -253.07248319012501     
  -133.92630935119359     
   337.64264894571886     
  -36.007061485060539     
  -250.44823513061721     
  -133.08243168621723     
   337.45791773388487     
  -37.885423248540214     
  -247.85380451608492     
  -132.23902754849354     
   337.26384335880749     
  -39.744326782410809     
  -245.28856045624468     
  -131.39612017477265     
   337.06052256438687     
  -41.583990985832685     
  -242.75192949766995     
  -130.55373256130426     
   336.84805101077961     
  -43.404630457065174     
  -240.24330585863055     
  -129.71188746651930     
   336.62652329650945     
  -45.206455251004940     
  -237.76214079100350     
  -128.87060741365681     
   336.39603298011463     
  -46.989671306937431     
  -235.30784455450399     
  -128.02991469333725     
   336.15667260149451     
  -48.754480141096252     
  -232.87989508120930     
  -127.18983136608277     
   335.90853370275624     
  -50.501079354205288     
  -230.47772173160902     
  -126.35037926478623     
   335.65170684870276     
  -52.229662267192396     
  -228.10081854373354     
  -125.51157999712895     
   335.38628164701913     
  -53.940418406270354     
  -225.74864040191662     
  -124.67345494794893     
   335.11234676798023     
  -55.633533209284771     
  -223.42069329154748     
  -123.83602528155988     
   334.82998996393457     
  -57.309188408971337     
  -221.11645696361450     
  -122.99931194402222     
   334.53929808832163     
  -58.967561836198485     
  -218.83544878953711     
  -122.16333566536680     
   334.24035711447584     
  -60.608827702119981     
  -216.57717300728370     
  -121.32811696177210     
   333.93325215397135     
  -62.233156499674578     
  -214.34115111851287     
  -120.49367613769576     
   333.61806747488953     
  -63.840715133063455     
  -212.12692070990212     
  -119.66003328796127     
   333.29488651946093     
  -65.431667038387687     
  -209.93400330996448     
  -118.82720829980039     
   332.96379192170690     
  -67.006172063212460     
  -207.76196024204995     
  -117.99522085485216     
   332.62486552463628     
  -68.564386765027805     
  -205.61032498556764     
  -117.16409043111916     
   332.27818839721766     
  -70.106464202419602     
  -203.47867326073023     
  -116.33383630488167     
   331.92384085108193     
  -71.632554251875035     
  -201.36655263661640     
  -115.50447755257041     
   331.56190245696064     
  -73.142803396649697     
  -199.27355176960330     
  -114.67603305259850     
   331.19245206088169     
  -74.637355034921683     
  -197.19923146589167     
  -113.84852148715323     
   330.81556780011709     
  -76.116349270915919     
  -195.14319285022441     
  -113.02196134394829     
   330.43132711889660     
  -77.579923217292560     
  -193.10500801486492     
  -112.19637091793689     
   330.03980678390985     
  -79.028210777404084     
  -191.08429063941495     
  -111.37176831298653     
   329.64108289957335     
  -80.461342957199662     
  -189.08062492519224     
  -110.54817144351583     
   329.23523092306999     
  -81.879447644138637     
  -187.09363270048669     
  -109.72559803609396     
   328.82232567923614     
  -83.282649889392260     
  -185.12291161590184     
  -108.90406563100315     
   328.40244137519642     
  -84.671071726511556     
  -183.16809172143243     
  -108.08359158376490     
   327.97565161484408     
  -86.044832414422274     
  -181.22878144778988     
  -107.26419306663007     
   327.54202941311979     
  -87.404048275280729     
  -179.30462057545168     
  -106.44588707003371     
   327.10164721010761     
  -88.748832929596588     
  -177.39522507670688     
  -105.62869040401462     
   326.65457688498947     
  -90.079297117671913     
  -175.50024578505037     
  -104.81261969960049     
   326.20088976979264     
  -91.395548961059774     
  -173.61930416279162     
  -103.99769141015862     
   325.74065666303426     
  -92.697693742280734     
  -171.75206364148690     
  -103.18392181271294     
   325.27394784312958     
  -93.985834219591851     
  -169.89814873638414     
  -102.37132700922754     
   324.80083308174278     
  -95.260070335114762     
  -168.05723003797726     
  -101.55992292785702     
   324.32138165700405     
  -96.520499560399571     
  -166.22895076060686     
  -100.74972532416413     
   323.83566236637529     
  -97.767216691104096     
  -164.41296614391848     
  -99.940749782305090     
   323.34374353980456     
  -99.000313937183506     
  -162.60894934584149     
  -99.133011716182537     
   322.84569305231844     
  -100.21988105727729     
  -160.81654818011853     
  -98.326526370566896     
   322.34157833675363     
  -101.42600516862822     
  -159.03544474209124     
  -97.521308822186157     
   321.83146639632162     
  -102.61877100419387     
  -157.26529317118639     
  -96.717373980784316     
   321.31542381705367     
  -103.79826070297780     
  -155.50578273020554     
  -95.914736590148948     
   320.79351678011255     
  -104.96455407345431     
  -153.75656978866843     
  -95.113411229108010     
   320.26581107406179     
  -106.11772834686936     
  -152.01734948584016     
  -94.313412312496126     
   319.73237210702456     
  -107.25785846801313     
  -150.28778319621034     
  -93.514754092090584     
   319.19326491874955     
  -108.38501684198474     
  -148.56757213146668     
  -92.717450657517304     
   318.64855419256219     
  -109.49927363297071     
  -146.85637923055256     
  -91.921515937127012     
   318.09830426728672     
  -110.60069647719988     
  -145.15390890003087     
  -91.126963698841621     
   317.54257914910886     
  -111.68935079395010     
  -143.45983233581828     
  -90.333807550971173     
   316.98144252328279     
  -112.76529953646875     
  -141.77385337386016     
  -89.542060943001545     
   316.41495776584975     
  -113.82860343677268     
  -140.09564800406582     
  -88.751737166352882     
   315.84318795526576     
  -114.87932079680320     
  -138.42492157502318     
  -87.962849355109114     
   315.26619588400223     
  -115.91750770861586     
  -136.76135636690074     
  -87.175410486718462     
   314.68404407002726     
  -116.94321788136763     
  -135.10465670241561     
  -86.389433382665430     
   314.09679476830729     
  -117.95650280663573     
  -133.45450889592860     
  -85.604930709113887     
   313.50450998223226     
  -118.95741162335521     
  -131.81062045821645     
  -84.821914977521914     
   312.90725147498193     
  -119.94599127679182     
  -130.17267714263863     
  -84.040398545228001     
   312.30508078090151     
  -120.92228635536162     
  -128.54039206429479     
  -83.260393616009111     
   311.69805921677352     
  -121.88633929584381     
  -126.91344899268123     
  -82.481912240610399     
   311.08624789312569     
  -122.83819016328894     
  -125.29156433810141     
  -81.704966317246814     
   310.46970772547792     
  -123.77787689582469     
  -123.67442755555069     
  -80.929567592076666     
   309.84849944548216     
  -124.70543510249129     
  -122.06174408868836     
  -80.155727659647084     
   309.22268361226799     
  -125.62089818315648     
  -120.45322207596855     
  -79.383457963311670     
   308.59232062343830     
  -126.52429734872624     
  -118.84855284316426     
  -78.612769795620125     
   307.95747072632884     
  -127.41566149504999     
  -117.24745466630930     
  -77.843674298680142     
   307.31819402907860     
  -128.29501740504728     
  -115.64961648546176     
  -77.076182464491467     
   306.67455051174426     
  -129.16238952868827     
  -114.05475849902545     
  -76.310305135252278     
   306.02660003737901     
  -130.01780021743093     
  -112.46256965472720     
  -75.546053003637823     
   305.37440236311079     
  -130.86126948984142     
  -110.87277376407437     
  -74.783436613051464     
   304.71801715115350     
  -131.69281529307196     
  -109.28505881161104     
  -74.022466357848188     
   304.05750397983542     
  -132.51245323415907     
  -107.69914903032375     
  -73.263152483530533     
   303.39292235462034     
  -133.32019685188646     
  -106.11473699349330     
  -72.505505086917054     
   302.72433171904225     
  -134.11605737933769     
  -104.53154554729959     
  -71.749534116283485     
   302.05179146566655     
  -134.90004397094242     
  -102.94926989685725     
  -70.995249371476461     
   301.37536094700130     
  -135.67216349516886     
  -101.36763484369669     
  -70.242660504000114     
   300.69509948637210     
  -136.43242075649658     
  -99.786338636611134     
  -69.491777017075435     
   300.01106638874018     
  -137.18081829627118     
  -98.205107517616554     
  -68.742608265672757     
   299.32332095149292     
  -137.91735660265329     
  -96.623642598755211     
  -67.995163456517190     
   298.63192247518089     
  -138.64203392214395     
  -95.041674736210425     
  -67.249451648067435     
   297.93693027416890     
  -139.35484648266552     
  -93.458908960682379     
  -66.505481750467965     
   297.23840368721250     
  -140.05578829987064     
  -91.875079641001463     
  -65.763262525474943     
   296.53640208796992     
  -140.74485139717814     
  -90.289899195301658     
  -65.022802586355908     
   295.83098489537412     
  -141.42202564114294     
  -88.703105455384915     
  -64.284110397763769     
   295.12221158394112     
  -142.08729893205830     
  -87.114421250496690     
  -63.547194275585056     
   294.41014169388234     
  -142.74065709143704     
  -85.523590836938411     
  -62.812062386763294     
   293.69483484109696     
  -143.38208402271408     
  -83.930349222491799     
  -62.078722749097416     
   292.97635072693549     
  -144.01156164188274     
  -82.334443631311643     
  -61.347183231016004     
   292.25474914790800     
  -144.62906996911761     
  -80.735635474600841     
  -60.617451551327861     
   291.53009000489726     
  -145.23458723517709     
  -79.133672434236800     
  -59.889535278949452     
   290.80243331236323     
  -145.82808977843388     
  -77.528341098117664     
  -59.163441832610005     
   290.07183920707547     
  -146.40955233666975     
  -75.919403999851582     
  -58.439178480535091     
   289.33836795656714     
  -146.97894786666865     
  -74.306669433828333     
  -57.716752340109565     
   288.60207996718191     
  -147.53624788742235     
  -72.689924111848569     
  -56.996170377520954     
   287.86303579166770     
  -148.08142231826122     
  -71.069003118889029     
  -56.277439407384463     
   287.12129613626792     
  -148.61443984165288     
  -69.443723070609835     
  -55.560566092350960     
   286.37692186725207     
  -149.13526776468245     
  -67.813954735875399     
  -54.845556942699417     
   285.62997401677734     
  -149.64387242520152     
  -66.179551993205507     
  -54.132418315915615     
   284.88051378805147     
  -150.14021906515057     
  -64.540430259769678     
  -53.421156416258881     
   284.12860255965836     
  -150.62427229209885     
  -62.896492530249731     
  -52.711777294319241     
   283.37430188896292     
  -151.09599598607571     
  -61.247708803746434     
  -52.004286846567211     
   282.61767351449248     
  -151.55535380210381     
  -59.594045541616978     
  -51.298690814899189     
   281.85877935712801     
  -152.00230914366594     
  -57.935541461831789     
  -50.594994786181367     
   281.09768152000731     
  -152.43682570462968     
  -56.272241996002613     
  -49.893204191795768     
   280.33444228694674     
  -152.85886751959970     
  -54.604273853963747     
  -49.193324307192192     
   279.56912411921400     
  -153.26839957350444     
  -52.931782065185672     
  -48.495360251450570     
   278.80178965043268     
  -153.66538793899332     
  -51.255003821109952     
  -47.799316986858557     
   278.03250167941610     
  -154.04980046765164     
  -49.574208104191364     
  -47.105199318509925     
   277.26132316067589     
  -154.42160702843307     
  -47.889773653524117     
  -46.413011893929891     
   276.48831719227775     
  -154.78078033083452     
  -46.202126347641936     
  -45.722759202734473     
   275.71354700075455     
  -155.12729627844183     
  -44.511817229770642     
  -45.034445576331485     
   274.93707592278929     
  -155.46113490766510     
  -42.819479891071865     
  -44.348075187672073     
   274.15896738300302     
  -155.78228100684814     
  -41.125871918815918     
  -43.663652051062591     
   273.37928486787024     
  -156.09072504623927     
  -39.431894661701378     
  -42.981180022047823     
   272.59809189461419     
  -156.38646425620203     
  -37.738571918199263     
  -42.300662797378060     
   271.81545197510968     
  -156.66950354558853     
  -36.047128101325455     
  -41.622103915073836     
   271.03142857372984     
  -156.93985700634846     
  -34.358940073538861     
  -40.945506754604224     
   270.24608505857174     
  -157.19754905690002     
  -32.675630572169453     
  -40.270874537196143     
   269.45948464521399     
  -157.44261628619125     
  -30.999029190783030     
  -39.598210326294712     
   268.67169033198570     
  -157.67510900512215     
  -29.331263577532866     
  -38.927517028197038     
   267.88276482576805     
  -157.89509348195364     
  -27.674736167247076     
  -38.258797392884617     
   267.09277045705511     
  -158.10265400320799     
  -26.032222288507100     
  -37.592054015082986     
   266.30176908287120     
  -158.29789567037179     
  -24.406852431826000     
  -36.927289335580802     
   265.50982197603622     
  -158.48094706361050     
  -22.802229124989058     
  -36.264505642844703     
   264.71698969892208     
  -158.65196378204791     
  -21.222418431747279     
  -35.603705074971309     
   263.92333195966620     
  -158.81113192028602     
  -19.672081159035734     
  -34.944889622022927     
   263.12890744854309     
  -158.95867252897878     
  -18.156490002280215     
  -34.288061128800017     
   262.33377365171060     
  -159.09484620399587     
  -16.681670244611624     
  -33.633221298110627     
   261.53798663937357     
  -159.21995873083046     
  -15.254451313188259     
  -32.980371694605047     
   260.74160082475726     
  -159.33436711567938     
  -13.882633210014047     
  -32.329513749253785     
   259.94466868980624     
  -159.43848686475448     
  -12.575065894961023     
  -31.680648764557564     
   259.14724047299688     
  -159.53279985896671     
  -11.341863569393482     
  -31.033777920590822     
   258.34936381376014     
  -159.61786383573715     
  -10.194523035948796     
  -30.388902281994802     
   257.55108334727453     
  -159.69432275850676     
  -9.1461932917697730     
  -29.746022806053141     
   256.75244024235781     
  -159.76291920819503     
  -8.2118600817691831     
  -29.105140352002596     
   255.95347167394027     
  -159.82450815880830     
  -7.4086836262184068     
  -28.466255691754434     
   255.15421022032825     
  -159.88007328600494     
  -6.7562857005812322     
  -27.829369522228628     
   254.35468317354136     
  -159.93074542875931     
  -6.2771645660971815     
  -27.194482479534386     
   253.55491174956191     
  -159.97782416300504     
  -5.9971542915066181     
  -26.561595155267050     
   252.75491018210394     
  -160.02280282019132     
  -5.9459355423142357     
  -25.930708115234644     
   251.95468468171154     
  -160.06739733675869     
  -6.1577212462084567     
  -25.301821920978128     
   251.15423223775440     
  -160.11358024610524     
  -6.6719589767386251     
  -24.674937154509625     
   250.35353923729306     
  -160.16361993843080     
  -7.5342903249550561     
  -24.050054446764307     
   249.55257986965734     
  -160.22012711586797     
  -8.7975694420689727     
  -23.427174510346646     
   248.75131427965093     
  -160.28610888668348     
  -10.523213818288692     
  -22.806298177253289     
   247.94968642495843     
  -160.36503299032063     
  -12.782697611464460     
  -22.187426442376719     
   247.14762158442659     
  -160.46090322240661     
  -15.659487005575890     
  -21.570560513740290     
   246.34502345293322     
  -160.57834937494843     
  -19.251258896718593     
  -20.955701870592456     
   245.54177074495416     
  -160.72273381667384     
  -23.672727668151133     
  -20.342852330702808     
   244.73771321222702     
  -160.90027927418495     
  -29.058981908291809     
  -19.732014128464282     
   243.93266695994529     
  -161.11822163849715     
  -35.569710321116382     
  -19.123190005726396     
   243.12640891968431     
  -161.38499446590552     
  -43.394297728578543     
  -18.516383317678486     
   242.31867030427236     
  -161.71045169886986     
  -52.758281879793557     
  -17.911598156589090     
   241.50912882799278     
  -162.10613881296831     
  -63.931298236612065     
  -17.308839496813210     
   240.69739942208597     
  -162.58562354974291     
  -77.237182892356998     
  -16.708113365236176     
   239.88302310715804     
  -163.16490242143558     
  -93.066637616914946     
  -16.109427042274614     
   239.06545359559553     
  -163.86290220356244     
  -111.89347146404270     
  -15.512789299759902     
   238.24404108198777     
  -164.70210323954277     
  -134.29532052616341     
  -14.918210683564549     
   237.41801252853020     
  -165.70931814348901     
  -160.98054328758795     
  -14.325703850802622     
   236.58644755262611     
  -166.91667221814589     
  -192.82315653886835     
  -13.735283973984227     
   235.74824875735027     
  -168.36284589218744     
  -230.90888293499668     
  -13.146969227828986     
   234.90210498633431     
  -170.09466251419988     
  -276.59615911866547     
  -12.560781378818863     
   234.04644549577986     
  -172.16913370758982     
  -331.59802466006255     
  -11.976746503384208     
   233.17938236427952     
  -174.65611889254035     
  -398.09308839329555     
  -11.394895868421106     
   232.29863752440946     
  -177.64181705549001     
  -478.87778387205657     
  -10.815267018432039     
   231.40144948068439     
  -181.23340043453049     
  -577.57790593825382     
  -10.237905128137836     
   230.48445289277541     
  -185.56523472906733     
  -698.94721614358934     
  -9.6628646996731931     
   229.54352145882737     
  -190.80733885014436     
  -849.29303611556395     
  -9.0902117120976396     
   228.57356052014950     
  -197.17703662101096     
  -1037.1033245841420     
  -8.5200263720155807     
   227.56822964970846     
  -204.95531155539220     
  -1273.9491052663468     
  -7.9524066740433126     
   226.51956654620778     
  -214.50992984488960     
  -1575.9571244041445     
  -7.3874730690693795     
   225.41746770090072     
  -226.32960827792095     
  -1965.6970395314736     
  -6.8253746738851193     
   224.24896284001994     
  -241.07233607440668     
  -2476.6778824434764     
  -6.2662976669774348     
   222.99716344935206     
  -259.64742019273319     
  -3155.1035723181817     
  -5.7104768532235886     
   221.63976815640746     
  -283.31069698511908     
  -4084.0436074057061     
  -5.1582119378700799     
   220.14663885384297     
  -313.94102404066257     
  -5346.0071276971803     
  -4.6098910034971086     
   218.47669609999537     
  -354.03607749839057     
  -7257.1613049441539     
  -4.0660253818768624     
   216.57044393803565     
  -408.46478728547299     
  -9671.1045820714171     
  -3.5273032879614137     
   214.34678679069452     
  -480.99807165100708     
  -14932.235895636048     
  -2.9946758751183533     
   211.66181700939623     
  -592.98984086828000     
  -17615.011461172027     
  -2.4695027536543814     
   208.36658634015794     
  -725.10242682706735     
  -44604.668296685333     
  -1.9538151259137797     
   203.90473667545962     
  -1059.6374390522151     
  -10230.229200200951     
  -1.4508358655504707     
   198.41473268269490     
  -1136.3641580537205     
  -271522.89822080941     
 -0.96614385511625855     
   187.64185755078574     
  -3172.7858947098384     
   386696.44035043783     
 -0.51082699120076458     
   179.02848633380731     
  -272.56259208161623     
  -3107362.4782960019     
 -0.11351183029012460     
   119.40262690534648     
  -23577.781179302168     
  -2408550.6945667434     
   0.0000000000000000     
  -43.646604514286352     
  -41641.911388552355     
  -2408550.6945667434     
   1509.0113839809483     
  -1526390.5796958245     
   685444493813.42969     
  -1.7559326361955952E+017
   1507.9948446314463     
  -682281.38292764372     
   158664702954.75116     
  -2.1559875286591558E+017
   1507.9402534083015     
  -660740.09291431983     
   106026705021.57692     
  -1546546722294987.0     
   1507.8829245768266     
  -642114.09837646247     
   105618389806.54108     
  -43948149225726408.     
   1507.8227346003603     
  -623205.23623864865     
   93071025462.076416     
  -26676140814241676.     
   1507.7595553521599     
  -604896.39423956361     
   84835063733.238235     
  -24768481010156536.     
   1507.6932540182045     
  -586934.37521487044     
   76565738142.272522     
  -20174927722973588.     
   1507.6236930041339     
  -569382.31202598289     
   69281869479.658417     
  -17036321143203112.     
   1507.5507298470250     
  -552215.32516200561     
   62630587852.652573     
  -14235591943625716.     
   1507.4742171327619     
  -535433.08889948810     
   56620449775.365417     
  -11928463638955612.     
   1507.3940024198087     
  -519028.49365665618     
   51174510053.023109     
  -9985339530677152.0     
   1507.3099281702566     
  -502996.37016863620     
   46244695802.763077     
  -8359408628751748.0     
   1507.2218316890755     
  -487331.06074293767     
   41781739091.789146     
  -6996632384358524.0     
   1507.1295450725611     
  -472027.09540033492     
   37742351052.350677     
  -5855175522237050.0     
   1507.0328951670426     
  -457079.00363641069     
   34086859050.930893     
  -4899099641906841.0     
   1506.9317035389734     
  -442481.36683060584     
   30779345805.491302     
  -4098453358839405.0     
   1506.8257864576062     
  -428228.80364450556     
   27787186468.363163     
  -3428064812153710.5     
   1506.7149548915238     
  -414315.97409111937     
   25080779245.055729     
  -2866832785864225.0     
   1506.5990145203664     
  -400737.57839961781     
   22633261313.732838     
  -2397058747250490.0     
   1506.4777657631832     
  -387488.35732415126     
   20420260377.284805     
  -2003902976032983.5     
   1506.3510038249044     
  -374563.09205719479     
   18419666155.299835     
  -1674923823906071.2     
   1506.2185187625123     
  -361956.60425097833     
   16611423207.704344     
  -1399691800475518.8     
   1506.0800955725726     
  -349663.75600815110     
   14977342364.903492     
  -1169465349408472.2     
   1505.9355143018649     
  -337679.44988120469     
   13500929303.534271     
  -976918723545038.00     
   1505.7845501829340     
  -325998.62886843464     
   12167228681.904942     
  -815913575087941.88     
   1505.6269737964658     
  -314616.27641211537     
   10962682433.653309     
  -681307243702762.25     
   1505.4625512624689     
  -303527.41639600863     
   9875000971.1894493     
  -568791903004475.50     
   1505.2910444623262     
  -292727.11314061389     
   8893046106.7065392     
  -474759584342859.75     
   1505.1122112938551     
  -282210.47140109015     
   8006724653.2643528     
  -396188942348563.19     
   1504.9258059615890     
  -271972.63636399072     
   7206891741.0579052     
  -330550274793524.38     
   1504.7315793045668     
  -262008.79364323674     
   6485262964.5446625     
  -275725858162761.94     
   1504.5292791639797     
  -252314.16927734073     
   5834334567.9466925     
  -229943140544330.16     
   1504.3186507930882     
  -242884.02972487232     
   5247310943.4585686     
  -191718728181828.97     
   1504.0994373118760     
  -233713.68186013075     
   4718038771.4070797     
  -159811421327124.50     
   1503.8713802089524     
  -224798.47297113430     
   4240947209.8299236     
  -133182846996880.91     
   1503.6342198932509     
  -216133.79075324195     
   3810993584.1270800     
  -110964468346554.09     
   1503.3876962981064     
  -207715.06330545904     
   3423614062.9551759     
  -92429930269390.078     
   1503.1315495402905     
  -199537.75912706647     
   3074678891.6996183     
  -76971895617457.344     
   1502.8655206366022     
  -191597.38711124466     
   2760451743.6764488     
  -64082634152046.961     
   1502.5893522805820     
  -183889.49654107809     
   2477552831.8666291     
  -53337765993636.094     
   1502.3027896818865     
  -176409.67708482014     
   2222925427.2675815     
  -44382644627358.688     
   1502.0055814708032     
  -169153.55879010312     
   1993805481.0455439     
  -36920956319854.969     
   1501.6974806703117     
  -162116.81207895125     
   1787694057.2643547     
  -30705172741227.227     
   1501.3782457379791     
  -155295.14774257876     
   1602332330.3501463     
  -25528560908532.617     
   1501.0476416798620     
  -148684.31693471427     
   1435678900.7579703     
  -21218494051880.945     
   1500.7054412384039     
  -142280.11116698434     
   1285889225.4439394     
  -17630854838526.715     
   1500.3514261561279     
  -136078.36230192939     
   1151296963.4974594     
  -14645352294693.500     
   1499.9853885166794     
  -130074.94254740751     
   1030397062.4593145     
  -12161604061287.188     
   1499.6071321644904     
  -124265.76445023705     
   921830426.11258912     
  -10095859838421.023     
   1499.2164742040127     
  -118646.78088917998     
   824370015.89483213     
  -8378261138293.8750     
   1498.8132465790834     
  -113213.98506872483     
   736908255.36292601     
  -6950550252671.9932     
   1498.3972977325507     
  -107963.41051238887     
   658445616.50480258     
  -5764155030337.4551     
   1497.9684943457953     
  -102891.13105539464     
   588080278.91815698     
  -4778588203065.6084     
   1497.5267231572241     
  -97993.260837784459     
   524998761.83320874     
  -3960109715786.4985     
   1497.0718928581750     
  -93265.954297149641     
   468467439.89651531     
  -3280609258598.4839     
   1496.6039360639782     
  -88705.406161406208     
   417824859.15510499     
  -2716672720582.4897     
   1496.1228113571169     
  -84307.851441311883     
   372474780.47773427     
  -2248802668940.0356     
   1495.6285053985771     
  -80069.565422818021     
   331879880.92316711     
  -1860767370325.6628     
   1495.1210351024858     
  -75986.863659825176     
   295556053.38333225     
  -1539057442484.3538     
   1494.6004498680963     
  -72056.101966099755     
   263067247.24573684     
  -1272432317564.0813     
   1494.0668338619896     
  -68273.676408094499     
   234020800.39409089     
  -1051541818944.2424     
   1493.5203083420915     
  -64636.023297053202     
   208063216.13844493     
  -868610461096.41345     
   1492.9610340137062     
  -61139.619181285634     
   184876343.36589539     
  -717174133093.15686     
   1492.3892134062407     
  -57780.980838819167     
   164173922.14188278     
  -591860529588.01050     
   1491.8050932576482     
  -54556.665269938108     
   145698460.35898441     
  -488206104162.30743     
   1491.2089668918350     
  -51463.269689616274     
   129218410.20641401     
  -402503505766.47601     
   1490.6011765723499     
  -48497.431520610124     
   114525616.15023109     
  -331674448099.12231     
   1489.9821158135999     
  -45655.828386462803     
   101433008.93143675     
  -273163809959.63647     
   1489.3522316286299     
  -42935.178104733634     
   89772522.028236657     
  -224851430072.99545     
   1488.7120266901186     
  -40332.238680955386     
   79393209.758898675     
  -184978669523.07635     
   1488.0620613787273     
  -37843.808302504040     
   70159547.703789234     
  -152087280330.42099     
   1487.4029556902519     
  -35466.725333241302     
   61949898.161784604     
  -124968532818.20795     
   1486.7353909701851     
  -33197.868308758909     
   54655124.935214743     
  -102620892693.45709     
   1486.0601114413057     
  -31034.155932015085     
   48177343.168588430     
  -84214820782.454987     
   1485.3779254867652     
  -28972.547069910634     
   42428791.312586226     
  -69063504217.951981     
   1484.6897066478396     
  -27010.040750655313     
   37330813.571017310     
  -56598528588.152199     
   1483.9963942920938     
  -25143.676162014424     
   32812942.161527239     
  -46349661360.706306     
   1483.2989939041336     
  -23370.532650730616     
   28812069.856570825     
  -37928058410.172920     
   1482.5985769474528     
  -21687.729723085493     
   25271704.062494770     
  -31012317506.206120     
   1481.8962802421061     
  -20092.427046811998     
   22141294.607069217     
  -25336900701.251205     
   1481.1933047990979     
  -18581.824454552137     
   19375628.073422812     
  -20682525740.776253     
   1480.4909140484729     
  -17153.161948982241     
   16934282.272969712     
  -16868195070.243618     
   1479.7904313941981     
  -15803.719709744371     
   14781134.980715929     
  -13744585055.307819     
   1479.0932370250207     
  -14530.818102568788     
   12883921.689359792     
  -11188565737.411631     
   1478.4007639066767     
  -13331.817690532203     
   11213837.581746526     
  -9098659227.5170841     
   1477.7144928771133     
  -12204.119247977145     
   9745179.4128769170     
  -7391277465.4084158     
   1477.0359467628600     
  -11145.163777037960     
   8455023.3980450239     
  -5997606945.3027782     
   1476.3666834314081     
  -10152.432527623161     
   7322935.5556744393     
  -4861029779.8064737     
   1475.7082876914922     
  -9223.4470193118013     
   6330711.3731262777     
  -3934990860.7061825     
   1475.0623619506357     
  -8355.7690724523472     
   5462141.7152107675     
  -3181230896.1594987     
   1474.4305155372831     
  -7547.0008217105460     
   4702803.0445434935     
  -2568335650.9047551     
   1473.8143525934463     
  -6794.7848179564080     
   4039867.1929778801     
  -2070504212.4729915     
   1473.2154584431446     
  -6096.8038086535498     
   3461937.1855849465     
  -1666641164.3156056     
   1472.6353843421598     
  -5450.7817909918876     
   2958876.2079323921     
  -1339243519.2120330     
   1472.0756305159275     
  -4854.4801471777664     
   2521739.2961897831     
  -1074690099.5809445     
   1471.5376273949018     
  -4305.7129106814837     
   2142406.3409719677     
  -859468678.24029279     
   1471.0227149606580     
  -3802.2877514666161     
   1814351.2508020489     
  -690389860.06385434     
   1470.5321201215411     
  -3342.2355297014969     
   1529386.9014306033     
  -538748700.22185779     
   1470.0669320440488     
  -2922.9189783116913     
   1288916.4259715187     
  -467795547.65401459     
   1469.6280753756005     
  -2544.4953055011906     
   1063123.1468349742     
  -241235933.63748822     
   1469.2162813061443     
  -2196.4665942404322     
   937208.47843762883     
  -622615266.34023523     
   1468.8320564304672     
  -1909.9235381668022     
   585782.79978989763     
  -73924491.633669034     
   1466.5633199019610     
  -367.09375734860856     
   31349.112537379893     
  -4904957.8131514760     
   1465.7648774961176     
  -302.31615365829930     
  -5438.0710612561743     
  -3272466.2504589083     
   1464.9239668826756     
  -390.86525116068469     
  -29981.567939697990     
   196788.91269647790     
   1463.7624937819116     
  -537.08329874611570     
  -28505.651094474408     
   259602.40616341846     
   1462.2456815033022     
  -674.74400910292366     
  -26558.633048248768     
   485752.59707637806     
   1460.4004199083226     
  -798.42931314898544     
  -22915.488570175930     
   444061.62826711754     
   1458.2680632848283     
  -904.68060046985659     
  -19585.026358172548     
   406138.22210522176     
   1455.8903012786354     
  -994.99064059624641     
  -16538.989692383388     
   350779.10100113699     
   1453.3049369150206     
  -1071.1084809143920     
  -13908.146434874858     
   301251.86220566934     
   1450.5449468578636     
  -1135.0007406724101     
  -11648.757468332338     
   256892.39417570346     
   1447.6386542156645     
  -1188.4277956232772     
  -9722.0645120145637     
   219042.59625667255     
   1444.6102443639727     
  -1232.9310695035374     
  -8079.2450400895177     
   186924.60423559244     
   1441.4803421056545     
  -1269.8224583745678     
  -6677.3105083225737     
   159834.69347252333     
   1438.2665501861266     
  -1300.2121104135708     
  -5478.5503072786505     
   136975.49961453895     
   1434.9839192128536     
  -1325.0365713321914     
  -4451.2340601696078     
   117654.05102947951     
   1431.6453459161944     
  -1345.0867281762366     
  -3568.8286774485109     
   101273.79895610617     
   1428.2619063196285     
  -1361.0319878330522     
  -2809.2751852777160     
   87339.144012972902     
   1424.8431330542630     
  -1373.4407548091976     
  -2154.2316051804187     
   75441.193767810619     
   1421.3972459883603     
  -1382.7973904519533     
  -1588.4226519218387     
   65244.469101354240     
   1417.9313443154856     
  -1389.5161699159121     
  -1099.0891336616828     
   56473.795495827784     
   1414.4515669866651     
  -1393.9527319186736     
  -675.53566744297405     
   48903.168227374365     
   1410.9632271709504     
  -1396.4134758516254     
  -308.76190573766598     
   42346.461020021605     
   1407.4709253828639     
  -1397.1632892361883     
   8.8365519124954428     
   36649.870091031204     
   1403.9786450424431     
  -1396.4319214124189     
   283.71057759522972     
   31685.817224905157     
   1400.4898335209161     
  -1394.4192594514759     
   521.35420678201865     
   27348.054111787733     
   1397.0074711494253     
  -1391.2997124029696     
   726.46461262042681     
   23547.735896318001     
   1393.5341302056202     
  -1387.2258692918117     
   903.07263184281192     
   20210.268167397251     
   1390.0720255217798     
  -1382.3315636044588     
   1054.6496430982907     
   17272.770993024809     
   1386.6230580600848     
  -1376.7344509328482     
   1184.1954255459768     
   14682.032299953640     
   1383.1888525609170     
  -1370.5381856994941     
   1294.3106677956293     
   12392.851091617275     
   1379.7707901766403     
  -1363.8342664025481     
   1387.2570509827588     
   10366.691098806190     
   1376.3700368467510     
  -1356.7036056895317     
   1465.0072342238054     
   8570.5825264746563     
   1372.9875680430930     
  -1349.2178710960413     
   1529.2866031723654     
   6976.2227788429400     
   1369.6241904101037     
  -1341.4406339030763     
   1581.6082740136872     
   5559.2367687430806     
   1366.2805607401331     
  -1333.4283568435940     
   1623.3025497792603     
   4298.5670117659502     
   1362.9572026540698     
  -1325.2312459632269     
   1655.5418023675049     
   3175.9676224856748     
   1359.6545212999206     
  -1316.8939875584679     
   1679.3615595361475     
   2175.5840956179763     
   1356.3728163342730     
  -1308.4563875589943     
   1695.6784402532824     
   1283.6021526626598     
   1353.1122934119107     
  -1299.9539278173654     
   1705.3054563982523     
   487.95390759937845     
   1349.8730743757496     
  -1291.4182513996068     
   1708.9651107052478     
  -221.92940980676192     
   1346.6552063115455     
  -1282.8775870225143     
   1707.3006401316970     
  -855.32564298455247     
   1343.4586696085269     
  -1274.3571211776618     
   1700.8856978093127     
  -1420.3981931003896     
   1340.2833851474722     
  -1265.8793251547359     
   1690.2327113610600     
  -1924.3455467039421     
   1337.1292207211322     
  -1257.4642430769313     
   1675.8001197607803     
  -2373.5286565846741     
   1333.9959967778032     
  -1249.1297461404383     
   1657.9986548363952     
  -2773.5797463522558     
   1330.8834915668613     
  -1240.8917574865004     
   1637.1968067387534     
  -3129.4953533073540     
   1327.7914457548222     
  -1232.7644514906813     
   1613.7255915889482     
  -3445.7162795987156     
   1324.7195665717261     
  -1224.7604307129789     
   1587.8827194919577     
  -3726.1963591156896     
   1321.6675315401224     
  -1216.8908832972525     
   1559.9362467985902     
  -3974.4619022412016     
   1318.6349918324545     
  -1209.1657232239265     
   1530.1277825317811     
  -4193.6628850707357     
   1315.6215752970529     
  -1201.5937154903627     
   1498.6753108937505     
  -4386.6176928546529     
   1312.6268891881186     
  -1194.1825880176350     
   1465.7756781973405     
  -4555.8515842325469     
   1309.6505226308823     
  -1186.9391318438527     
   1431.6067913155964     
  -4703.6305722546285     
   1306.6920488494907     
  -1179.8692909605045     
   1396.3295620236868     
  -4831.9907408659401     
   1303.7510271819967     
  -1172.9782429767772     
   1360.0896314671922     
  -4942.7640222389809     
   1300.8270049040636     
  -1166.2704716448584     
   1323.0189013004001     
  -5037.6006613565733     
   1297.9195188805743     
  -1159.7498321507567     
   1285.2368963402259     
  -5117.9891902459940     
   1295.0280970622184     
  -1153.4196099663727     
   1246.8519774133808     
  -5185.2735803157384     
   1292.1522598422616     
  -1147.2825739589368     
   1207.9624255610129     
  -5240.6688950444004     
   1289.2915212870726     
  -1141.3410243729138     
   1168.6574088481798     
  -5285.2745425678631     
   1286.4453902525308     
  -1135.5968362263461     
   1129.0178497789207     
  -5320.0865499158181     
   1283.6133713971738     
  -1130.0514986002624     
   1089.1172006545521     
  -5346.0078841722134     
   1280.7949661018040     
  -1124.7061502448178     
   1049.0221415232604     
  -5363.8581360015178     
   1277.9896733042931     
  -1119.5616118772516     
   1008.7932055032491     
  -5374.3817553115332     
   1275.1969902574194     
  -1114.6184155076473     
   968.48534233841247     
  -5378.2554254545130     
   1272.4164132167989     
  -1109.8768310851826     
   928.14842664750358     
  -5376.0949323817340     
   1269.6474380652692     
  -1105.3368907319273     
   887.82771465464054     
  -5368.4608574201184     
   1266.8895608794551     
  -1100.9984107997307     
   847.56425822399001     
  -5355.8639642905473     
   1264.1422784436952     
  -1096.8610119579412     
   807.39527849181093     
  -5338.7700136907779     
   1261.4050887160095     
  -1092.9241375032389     
   767.35450338913006     
  -5317.6038183452938     
   1258.6774912503379     
  -1089.1870700578872     
   727.47247475154029     
  -5292.7532917403323     
   1255.9589875788902     
  -1085.6489468083496     
   687.77682506348776     
  -5264.5726290852008     
   1253.2490815580786     
  -1082.3087734198275     
   648.29253034534872     
  -5233.3855864889820     
   1250.5472796811939     
  -1079.1654367478475     
   609.04213844668129     
  -5199.4880988147379     
   1247.8530913606880     
  -1076.2177164574668     
   570.04597770557075     
  -5163.1508999898597     
   1245.1660291826722     
  -1073.4642956483137     
   531.32234595564682     
  -5124.6216597667690     
   1242.4856091360002     
  -1070.9037705746562     
   492.88768350739599     
  -5084.1271313709467     
   1239.8113508180991     
  -1068.5346595408323     
   454.75673002211386     
  -5041.8748951400930     
   1237.1427776195144     
  -1066.3554110450057     
   416.94266830856316     
  -4998.0551066005046     
   1234.4794168889678     
  -1064.3644112367115     
   379.45725500905928     
  -4952.8419050965449     
   1231.8208000805650     
  -1062.5599907473868     
   342.31094072083562     
  -4906.3949237353781     
   1229.1664628846554     
  -1060.9404309486026     
   305.51297879282026     
  -4858.8603790077414     
   1226.5159453437079     
  -1059.5039696867450     
   269.07152595026213     
  -4810.3723248052929     
   1223.8687919544607     
  -1058.2488065380837     
   232.99373351422241     
  -4761.0535687632891     
   1221.2245517574879     
  -1057.1731076249271     
   197.28583174849771     
  -4711.0167230730594     
   1218.5827784152377     
  -1056.2750100297421     
   161.95320632544974     
  -4660.3649480095964     
   1215.9430302795006     
  -1055.5526258408900     
   127.00046921537773     
  -4609.1928000068438     
   1213.3048704491935     
  -1055.0040458598132     
   92.431523215326365     
  -4557.5868834093199     
   1210.6678668192690     
  -1054.6273429978005     
   58.249621589756437     
  -4505.6265572377733     
   1208.0315921214944     
  -1054.4205753878000     
   24.457422410473107     
  -4453.3844727037858     
   1205.3956239577826     
  -1054.3817892346108     
  -8.9429611348053157     
  -4400.9271360856083     
   1202.7595448267025     
  -1054.5090214240865     
  -41.949914655447408     
  -4348.3153666430790     
   1200.1229421437481     
  -1054.8003019104883     
  -74.562279905270174     
  -4295.6048722359446     
   1197.4854082558963     
  -1055.2536559013690     
  -106.77931644703978     
  -4242.8464382828015     
   1194.8465404509395     
  -1055.8671058543221     
  -138.60066473416083     
  -4190.0865249823073     
   1192.2059409620472     
  -1056.6386733003362     
  -170.02631367152816     
  -4137.3675483716361     
   1189.5632169679679     
  -1057.5663805102258     
  -201.05657028431546     
  -4084.7280553167102     
   1186.9179805892522     
  -1058.6482520126847     
  -231.69203069919081     
  -4032.2033125339508     
   1184.2698488808519     
  -1059.8823159782905     
  -261.93355554319544     
  -3979.8252329314514     
   1181.6184438214148     
  -1061.2666054791241     
  -291.78224479018138     
  -3927.6229397857173     
   1178.9633922995786     
  -1062.7991596331960     
  -321.23941683857430     
  -3875.6227228249395     
   1176.3043260975353     
  -1064.4780246434418     
  -350.30658725976139     
  -3823.8484791783517     
   1173.6408818721238     
  -1066.3012547387252     
  -378.98545085359899     
  -3772.3217251735459     
   1170.9727011336822     
  -1068.2669130253403     
  -407.27786379240064     
  -3721.0618648973277     
   1168.2994302228785     
  -1070.3730722542691     
  -435.18582777913059     
  -3670.0863992754048     
   1165.6207202857192     
  -1072.6178155131511     
  -462.71147577369618     
  -3619.4108689305917     
   1162.9362272469180     
  -1074.9992368458120     
  -489.85705729067564     
  -3569.0493538841306     
   1160.2456117817992     
  -1077.5154418076506     
  -516.62492744480664     
  -3519.0141326018957     
   1157.5485392868877     
  -1080.1645479598610     
  -543.01753343932091     
  -3469.3163132782925     
   1154.8446798493367     
  -1082.9446853079316     
  -569.03740578890813     
  -3419.9654686438944     
   1152.1337082153202     
  -1085.8539966894132     
  -594.68714680373728     
  -3370.9700909620929     
   1149.4153037575215     
  -1088.8906381126374     
  -619.96942248595246     
  -3322.3374926476567     
   1146.6891504418261     
  -1092.0527790530543     
  -644.88695368080994     
  -3274.0739316859931     
   1143.9549367933278     
  -1095.3386027076774     
  -669.44250816845488     
  -3226.1847873903066     
   1141.2123558617452     
  -1098.7463062132833     
  -693.63889407388228     
  -3178.6744344155836     
   1138.4611051863360     
  -1102.2741008292980     
  -717.47895233199915     
  -3131.5465482233180     
   1135.7008867603959     
  -1105.9202120887371     
  -740.96555144367403     
  -3084.8039529450689     
   1132.9314069954157     
  -1109.6828799200732     
  -764.10158109076201     
  -3038.4488624046498     
   1130.1523766849702     
  -1113.5603587416972     
  -786.88994755879696     
  -2992.4827812108761     
   1127.3635109684003     
  -1117.5509175316388     
  -809.33356841787850     
  -2946.9066593627958     
   1124.5645292943520     
  -1121.6528398735913     
  -831.43536836309954     
  -2901.7208966065227     
   1121.7551553842268     
  -1125.8644239822181     
  -853.19827508764843     
  -2856.9253886800852     
   1118.9351171955927     
  -1130.1839827086942     
  -874.62521550274914     
  -2812.5195417046803     
   1116.1041468856063     
  -1134.6098435276149     
  -895.71911206553432     
  -2768.5024303097384     
   1113.2619807744863     
  -1139.1403485085109     
  -916.48288029285732     
  -2724.8725727456963     
   1110.4083593090793     
  -1143.7738542707141     
  -936.91942458845006     
  -2681.6283230628164     
   1107.5430270265563     
  -1148.5087319247139     
  -957.03163701142125     
  -2638.7675313655541     
   1104.6657325182705     
  -1153.3433670009840     
  -976.82239349666293     
  -2596.2878848460355     
   1101.7762283938105     
  -1158.2761593663083     
  -996.29455263300815     
  -2554.1866694193664     
   1098.8742712452740     
  -1163.3055231295250     
  -1015.4509526536534     
  -2512.4610178041598     
   1095.9596216117927     
  -1168.4298865368771     
  -1034.2944102871847     
  -2471.1077820253172     
   1093.0320439443271     
  -1173.6476918592259     
  -1052.8277186523746     
  -2430.1235764977696     
   1090.0913065707566     
  -1178.9573952695471     
  -1071.0536454761077     
  -2389.5048934791225     
   1087.1371816612846     
  -1184.3574667136804     
  -1088.9749321772013     
  -2349.2479764864561     
   1084.1694451941746     
  -1189.8463897741256     
  -1106.5942920008497     
  -2309.3489346935462     
   1081.1878769218372     
  -1195.4226615266552     
  -1123.9144090110512     
  -2269.8037508819452     
   1078.1922603372807     
  -1201.0847923920394     
  -1140.9379371426655     
  -2230.6082363642399     
   1075.1823826409397     
  -1206.8313059821846     
  -1157.6674989153973     
  -2191.7581181906808     
   1072.1580347078955     
  -1212.6607389414778     
  -1174.1056848018275     
  -2153.2489501734271     
   1069.1190110554969     
  -1218.5716407833027     
  -1190.2550519281281     
  -2115.0762976762035     
   1066.0651098113970     
  -1224.5625737235246     
  -1206.1181241606996     
  -2077.2355220053651     
   1062.9961326820071     
  -1230.6321125103657     
  -1221.6973905757400     
  -2039.7219493811444     
   1059.9118849213846     
  -1236.7788442497954     
  -1236.9953051960986     
  -2002.5309011795553     
   1056.8121753005573     
  -1243.0013682301731     
  -1252.0142869549452     
  -1965.6574622012595     
   1053.6968160772906     
  -1249.2982957423640     
  -1266.7567179214548     
  -1929.0969116923161     
   1050.5656229663084     
  -1255.6682498990656     
  -1281.2249447591471     
  -1892.8441768686055     
   1047.4184151099657     
  -1262.1098654511775     
  -1295.4212760856617     
  -1856.8944527460401     
   1044.2550150493864     
  -1268.6217886025947     
  -1309.3479844812568     
  -1821.2426226242981     
   1041.0752486960610     
  -1275.2026768241753     
  -1323.0073041509393     
  -1785.8837339611439     
   1037.8789453039162     
  -1281.8511986649419     
  -1336.4014321556479     
  -1750.8126784724693     
   1034.6659374418548     
  -1288.5660335634414     
  -1349.5325272441914     
  -1716.0243992304443     
   1031.4360609667697     
  -1295.3458716571479     
  -1362.4027102384198     
  -1681.5137750719016     
   1028.1891549970351     
  -1302.1894135916227     
  -1375.0140635514590     
  -1647.2756721400160     
   1024.9250618864764     
  -1309.0953703282325     
  -1387.3686310925091     
  -1613.3049770006423     
   1021.6436271988213     
  -1316.0624629520139     
  -1399.4684184200139     
  -1579.5964999461135     
   1018.3446996826308     
  -1323.0894224784879     
  -1411.3153921696098     
  -1546.1451031103693     
   1015.0281312467163     
  -1330.1749896600193     
  -1422.9114804429375     
  -1512.9455975692722     
   1011.6937769360385     
  -1337.3179147921885     
  -1434.2585724247072     
  -1479.9928158222187     
   1008.3414949080926     
  -1344.5169575196087     
  -1445.3585185433737     
  -1447.2815702848479     
   1004.9711464097782     
  -1351.7708866417684     
  -1456.2131303205101     
  -1414.8066668006081     
   1001.5825957547551     
  -1359.0784799183734     
  -1466.8241803215146     
  -1382.5629333322991     
   998.17571030128636     
  -1366.4385238749808     
  -1477.1934023215067     
  -1350.5451596157161     
   994.75036043056627     
  -1373.8498136083313     
  -1487.3224910186245     
  -1318.7481860207288     
   991.30641952553617     
  -1381.3111525919121     
  -1497.2131024137800     
  -1287.1667810148654     
   987.84376395018535     
  -1388.8213524811251     
  -1506.8668532713916     
  -1255.7958115488634     
   984.36227302934003     
  -1396.3792329189487     
  -1516.2853218580080     
  -1224.6300263955379     
   980.86182902893688     
  -1403.9836213412336     
  -1525.4700470559746     
  -1193.6643059995265     
   977.34231713678491     
  -1411.6333527822510     
  -1534.4225293509710     
  -1162.8934205726398     
   973.80362544381114     
  -1419.3272696806416     
  -1543.1442300052659     
  -1132.3121951109433     
   970.24564492579395     
  -1427.0642216843262     
  -1551.6365714685980     
  -1101.9154835848885     
   966.66826942558203     
  -1434.8430654569866     
  -1559.9009375954847     
  -1071.6980424066141     
   963.07139563579767     
  -1442.6626644832591     
  -1567.9386729135342     
  -1041.6547562351288     
   959.45492308202824     
  -1450.5218888745060     
  -1575.7510835852977     
  -1011.7803999259186     
   955.81875410650082     
  -1458.4196151749311     
  -1583.3394365847421     
  -982.06981191983596     
   952.16279385224402     
  -1466.3547261668284     
  -1590.7049601741410     
  -952.51779525906306     
   948.48695024773531     
  -1474.3261106763603     
  -1597.8488436385837     
  -923.11918006353073     
   944.79113399203447     
  -1482.3326633791794     
  -1604.7722374890604     
  -893.86875991972295     
   941.07525854040284     
  -1490.3732846058731     
  -1611.4762531884583     
  -864.76134560812091     
   937.33924009040970     
  -1498.4468801470455     
  -1617.9619632805193     
  -835.79173021753297     
   933.58299756852580     
  -1506.5523610583898     
  -1624.2304012571508     
  -806.95471675403428     
   929.80645261720451     
  -1514.6886434656146     
  -1630.2825616328059     
  -778.24506441879680     
   926.00952958245114     
  -1522.8546483687367     
  -1636.1193996159468     
  -749.65756674760019     
   922.19215550188221     
  -1531.0493014461929     
  -1641.7418313665539     
  -721.18696012257647     
   918.35426009327443     
  -1539.2715328585280     
  -1647.1507335674733     
  -692.82800785917914     
   914.49577574360569     
  -1547.5202770515127     
  -1652.3469436264172     
  -664.57543724427467     
   910.61663749858803     
  -1555.7944725590930     
  -1657.3312594057493     
  -636.42393094466104     
   906.71678305269518     
  -1564.0930618048269     
  -1662.1044388878340     
  -608.36823648196457     
   902.79615273968636     
  -1572.4149909037001     
  -1666.6672006614488     
  -580.40296959825298     
   898.85468952362658     
  -1580.7592094626873     
  -1671.0202229334357     
  -552.52280666772958     
   894.89233899040767     
  -1589.1246703799795     
  -1675.1641439834436     
  -524.72238163395514     
   890.90904933977060     
  -1597.5103296445523     
  -1679.0995618456982     
  -496.99625161688300     
   886.90477137783125     
  -1605.9151461334986     
  -1682.8270337328249     
  -469.33901611187099     
   882.87945851011455     
  -1614.3380814087150     
  -1686.3470763536639     
  -441.74520376163815     
   878.83306673509674     
  -1622.7780995130538     
  -1689.6601653818761     
  -414.20927865615306     
   874.76555463826048     
  -1631.2341667639380     
  -1692.7667349717974     
  -386.72575746131736     
   870.67688338666710     
  -1639.7052515467494     
  -1695.6671781527573     
  -359.28900381622918     
   866.56701672404608     
  -1648.1903241063346     
  -1698.3618456813790     
  -331.89343157468983     
   862.43592096640987     
  -1656.6883563365836     
  -1700.8510464181891     
  -304.53336310242747     
   858.28356499819449     
  -1665.1983215692328     
  -1703.1350466414574     
  -277.20305682142362     
   854.10992026893223     
  -1673.7191943597552     
  -1705.2140695676180     
  -249.89680758662294     
   849.91496079046033     
  -1682.2499502727358     
  -1707.0882956245177     
  -222.60868284093269     
   845.69866313467026     
  -1690.7895656636615     
  -1708.7578607458247     
  -195.33292932864700     
   841.46100643180432     
  -1699.3370174598156     
  -1710.2228577157896     
  -168.06348404771046     
   837.20197236930221     
  -1707.8912829387202     
  -1711.4833338461474     
  -140.79442063616301     
   832.92154519120595     
  -1716.4513395033382     
  -1712.5392920009185     
  -113.51960473180284     
   828.61971169812887     
  -1725.0161644559314     
  -1713.3906890364071     
  -86.232933401377352     
   824.29646124779288     
  -1733.5847347686149     
  -1714.0374360369174     
  -58.928106017130069     
   819.95178575614455     
  -1742.1560268507872     
  -1714.4793968320459     
  -31.598920753139463     
   815.58567969905414     
  -1750.7290163147115     
  -1714.7163887376946     
  -4.2388477034820422     
   811.19814011460585     
  -1759.3026777367943     
  -1714.7481800954706     
   23.158457758426639     
   806.78916660598907     
  -1767.8759844161889     
  -1714.5744916622825     
   50.599698107499705     
   802.35876134499608     
  -1776.4479081301606     
  -1714.1949939264762     
   78.091449148449115     
   797.90692907613743     
  -1785.0174188851217     
  -1713.6093080578628     
   105.64056561138611     
   793.43367712138320     
  -1793.5834846648056     
  -1712.8170038157773     
   133.25387645927242     
   788.93901538553905     
  -1802.1450711737011     
  -1711.8175997423327     
   160.93843730468851     
   784.42295636226959     
  -1810.7011415767131     
  -1710.6105614625476     
   188.70131034090738     
   779.88551514077653     
  -1819.2506562344572     
  -1709.1953016349908     
   216.54980530152449     
   775.32670941314598     
  -1827.7925724337824     
  -1707.5711780952295     
   244.49122056202557     
   770.74655948237364     
  -1836.3258441138732     
  -1705.7374939410142     
   272.53315679450350     
   766.14508827108250     
  -1844.8494215868882     
  -1703.6934952650554     
   300.68315891439158     
   761.52232133094412     
  -1853.3622512539841     
  -1701.4383715731974     
   328.94915622706111     
   756.87828685281750     
  -1861.8632753151708     
  -1698.9712529014946     
   357.33896826240283     
   752.21301567762021     
  -1870.3514314740235     
  -1696.2912106395265     
   385.86084150061566     
   747.52654130794440     
  -1878.8256526364428     
  -1693.3972543282721     
   414.52298334794222     
   742.81889992043546     
  -1887.2848666021462     
  -1690.2883319531625     
   443.33387287582696     
   738.09013037894704     
  -1895.7279957517958     
  -1686.9633279065938     
   472.30222245426472     
   733.34027424849046     
  -1904.1539567246575     
  -1683.4210612381867     
   501.43677418808443     
   728.56937580999556     
  -1912.5616600913327     
  -1679.6602854317762     
   530.74668675427574     
   723.77748207590037     
  -1920.9500100181147     
  -1675.6796852811190     
   560.24112220819529     
   718.96464280658950     
  -1929.3179039234790     
  -1671.4778768645574     
   589.92964430696145     
   714.13091052770119     
  -1937.6642321269710     
  -1667.0534045322554     
   619.82187983879544     
   709.27634054832220     
  -1945.9878774893855     
  -1662.4047404334642     
   649.92785525083968     
   704.40099098009387     
  -1954.2877150442666     
  -1657.5302815190830     
   680.25769195795215     
   699.50492275725003     
  -1962.5626116201379     
  -1652.4283488293984     
   710.82193478002102     
   694.58819965761234     
  -1970.8114254530076     
  -1647.0971843185484     
   741.63121667218650     
   689.65088832456547     
  -1979.0330057892879     
  -1641.5349501935068     
   772.69665920563796     
   684.69305829003895     
  -1987.2261924778952     
  -1635.7397252494648     
   804.02946931488225     
   679.71478199852174     
  -1995.3898155515931     
  -1629.7095042296028     
   835.64137915743197     
   674.71613483213798     
  -2003.5226947968818     
  -1623.4421938859223     
   867.54421906905736     
   669.69719513681230     
  -2011.6236393122040     
  -1616.9356122429042     
   899.75039163675422     
   664.65804424955525     
  -2019.6914470535751     
  -1610.1874843056287     
   932.27241835945858     
   659.59876652690082     
  -2027.7249043672593     
  -1603.1954411679326     
   965.12341196564432     
   654.51944937452879     
  -2035.7227855091244     
  -1595.9570155781903     
   998.31664256155329     
   649.42018327810604     
  -2043.6838521499676     
  -1588.4696407589786     
   1031.8660421672796     
   644.30106183538339     
  -2051.6068528654714     
  -1580.7306454427242     
   1065.7856515359736     
   639.16218178958638     
  -2059.4905226117189     
  -1572.7372530562043     
   1100.0902867884868     
   634.00364306413633     
  -2067.3335821841229     
  -1564.4865759052907     
   1134.7948929594816     
   628.82554879874669     
  -2075.1347376594063     
  -1555.9756142080944     
   1169.9151891239831     
   623.62800538693432     
  -2082.8926798206503     
  -1547.2012502896646     
   1205.4671426865555     
   618.41112251499260     
  -2090.6060835631733     
  -1538.1602467195157     
   1241.4674104852961     
   613.17501320247084     
  -2098.2736072828243     
  -1528.8492411408758     
   1277.9331497406747     
   607.91979384421222     
  -2105.8938922419711     
  -1519.2647425178209     
   1314.8820188736559     
   602.64558425399798     
  -2113.4655619167065     
  -1509.4031273762682     
   1352.3323994004675     
   597.35250770985397     
  -2120.9872213210988     
  -1499.2606343807649     
   1390.3031550386593     
   592.04069100107301     
  -2128.4574563088458     
  -1488.8333607179748     
   1428.8139542679878     
   586.71026447701456     
  -2135.8748328507932     
  -1478.1172560609652     
   1467.8849635641770     
   581.36136209773963     
  -2143.2378962880312     
  -1467.1081188342337     
   1507.5373040675324     
   575.99412148654733     
  -2150.5451705577511     
  -1455.8015890537272     
   1547.7925439066082     
   570.60868398447974     
  -2157.7951573928217     
  -1444.1931449744275     
   1588.6733723440213     
   565.20519470686315     
  -2164.9863354919621     
  -1432.2780946818475     
   1630.2029614491707     
   559.78380260196263     
  -2172.1171596598442     
  -1420.0515724709785     
   1672.4056636455673     
   554.34466051182369     
  -2179.1860599160059     
  -1407.5085299936370     
   1715.3064219242938     
   548.88792523538393     
  -2186.1914405705629     
  -1394.6437318292046     
   1758.9314337646704     
   543.41375759393736     
  -2193.1316792653256     
  -1381.4517460759698     
   1803.3075818270429     
   537.92232249904191     
  -2200.0051259785464     
  -1367.9269392122667     
   1848.4630773065130     
   532.41378902296117     
  -2206.8101019919081     
  -1354.0634661324680     
   1894.4269537970531     
   526.88833047173910     
  -2213.5448988171870     
  -1339.8552639789898     
   1941.2296385947416     
   521.34612446100948     
  -2220.2077770813580     
  -1325.2960416895296     
   1988.9025313154202     
   515.78735299464745     
  -2226.7969653673440     
  -1310.3792727046637     
   2037.4784931882893     
   510.21220254637626     
  -2233.3106590091197     
  -1295.0981840057518     
   2086.9915359520037     
   504.62086414444605     
  -2239.7470188378493     
  -1279.4457474861115     
   2137.4772431579231     
   499.01353345951168     
  -2246.1041698769709     
  -1263.4146681624272     
   2188.9724615499695     
   493.39041089583782     
  -2252.3801999841289     
  -1246.9973747008021     
   2241.5157877721663     
   487.75170168596992     
  -2258.5731584366122     
  -1230.1860062925111     
   2295.1472758217087     
   482.09761598901537     
  -2264.6810544566529     
  -1212.9724017238489     
   2349.9087404230891     
   476.42836899268690     
  -2270.7018556763892     
  -1195.3480861706753     
   2405.8438813019225     
   470.74418101926813     
  -2276.6334865344679     
  -1177.3042570609111     
   2462.9980788370290     
   465.04527763567017     
  -2282.4738266057948     
  -1158.8317714696332     
   2521.4189906635138     
   459.33188976775585     
  -2288.2207088570676     
  -1139.9211290396570     
   2581.1560680173984     
   453.60425381912012     
  -2293.8719178259907     
  -1120.5624585295261     
   2642.2612845194517     
   447.86261179452202     
  -2299.4251877195534     
  -1100.7454988956306     
   2704.7886671646497     
   442.10721142817783     
  -2304.8782004265227     
  -1080.4595838918954     
   2768.7949706445943     
   436.33830631713374     
  -2310.2285834402824     
  -1059.6936216120614     
   2834.3393143311714     
   430.55615605994961     
  -2315.4739076861988     
  -1038.4360767545770     
   2901.4838165398651     
   424.76102640093916     
  -2320.6116852484115     
  -1016.6749481305285     
   2970.2932503934785     
   418.95318938022422     
  -2325.6393669906197     
  -994.39774875257694     
   3040.8357294998464     
   413.13292348987636     
  -2330.5543400644542     
  -971.59148078132853     
   3113.1823622131797     
   407.30051383643462     
  -2335.3539252990695     
  -948.24261306472920     
   3187.4079634654431     
   401.45625231010484     
  -2340.0353744650779     
  -924.33705333873888     
   3263.5907416396249     
   395.60043776096398     
  -2344.5958674053659     
  -899.86012277644113     
   3341.8130207106774     
   389.73337618251179     
  -2349.0325090251099     
  -874.79652512111159     
   3422.1609888904941     
   383.85538090293232     
  -2353.3423261321736     
  -849.13031770443229     
   3504.7254092291787     
   377.96677278445088     
  -2357.5222641192727     
  -822.84487713521401     
   3589.6014295533714     
   372.06788043119280     
  -2361.5691834781451     
  -795.92286641356304     
   3676.8893369385396     
   366.15904040597837     
  -2365.4798561351449     
  -768.34619638652464     
   3766.6943699572398     
   360.24059745651249     
  -2369.2509615976410     
  -740.09598861184463     
   3859.1275614136434     
   354.31290475145784     
  -2372.8790828989236     
  -711.15253190124304     
   3954.3055678339892     
   348.37632412691050     
  -2376.3607023290333     
  -681.49524014248732     
   4052.3515431993314     
   342.43122634383002     
  -2379.6921969383106     
  -651.10260356849301     
   4153.3951375821607     
   336.47799135701109     
  -2382.8698337973233     
  -619.95214003662750     
   4257.5731668599510     
   330.51700859622315     
  -2385.8897650006279     
  -588.02034128517710     
   4365.0300848838151     
   324.54867726018375     
  -2388.7480223929620     
  -555.28261564854915     
   4475.9182733495654     
   318.57340662407643     
  -2391.4405120035794     
  -521.71322859842667     
   4590.3989364038425     
   312.59161636137225     
  -2393.9630081665141     
  -487.28523657539859     
   4708.6422782834397     
   306.60373688076282     
  -2396.3111473066733     
  -451.97041948827200     
   4830.8285911956100     
   300.61020967907120     
  -2398.4804213680295     
  -415.73920505430567     
   4957.1484507215009     
   294.61148771106394     
  -2400.4661708598501     
  -378.56059167389355     
   5087.8039855411662     
   288.60803577715376     
  -2402.2635774934906     
  -340.40206178233564     
   5223.0091311041506     
   282.60033093005143     
  -2403.8676563811941     
  -301.22949329905362     
   5362.9910671003709     
   276.58886290150087     
  -2405.2732477651812     
  -261.00706029580169     
   5507.9905853087985     
   270.57413455031383     
  -2406.4750082431860     
  -219.69713090598475     
   5658.2637039841538     
   264.55666233300821     
  -2407.4674014532661     
  -177.26015312610451     
   5814.0821794568146     
   258.53697679845192     
  -2408.2446881780320     
  -133.65453678017738     
   5975.7353285155996     
   252.51562310801660     
  -2408.8009158245231     
  -88.836521816311347     
   6143.5307339549681     
   246.49316158286152     
  -2409.1299072323427     
  -42.760041311648010     
   6317.7962837059040     
   240.47016828008952     
  -2409.2252487585815     
   4.6234308161452571     
   6498.8811487622479     
   234.44723559965348     
  -2409.0802775829616     
   53.365039431863238     
   6687.1580658264465     
   228.42497292403743     
  -2408.6880681720681     
   103.51872492556052     
   6883.0246313084790     
   222.40400729289777     
  -2408.0414178356032     
   155.14140966037530     
   7086.9059242603362     
   216.38498411502434     
  -2407.1328313012214     
   208.29320409232668     
   7299.2561622339581     
   210.36856792017426     
  -2405.9545042277182     
   263.03762530908261     
   7520.5617192786758     
   204.35544315354014     
  -2404.4983055689363     
   319.44183820367152     
   7751.3432716767084     
   198.34631501584505     
  -2402.7557586915736     
   377.57691274124818     
   7992.1592717065269     
   192.34191035230950     
  -2400.7180211415230     
   437.51810727904581     
   8243.6087592947661     
   186.34297859401318     
  -2398.3758629408912     
   499.34517297375527     
   8506.3352140695861     
   180.35029275547961     
  -2395.7196432907585     
   563.14268707927863     
   8781.0305052332915     
   174.36465049264874     
  -2392.7392855333892     
   629.00041586852694     
   9068.4389927359407     
   168.38687522577357     
  -2389.4242502229326     
   697.01370831404802     
   9369.3628015887443     
   162.41781733218710     
  -2385.7635061288324     
   767.28392932596216     
   9684.6666403453728     
   156.45835541433942     
  -2381.7454989826961     
   839.91892912855405     
   10015.284279457237     
   150.50939764900673     
  -2377.3581177568135     
   915.03356122448179     
   10362.224595249823     
   144.57188322413151     
  -2372.5886582395301     
   992.75024568885726     
   10726.579426446211     
   138.64678387037191     
  -2367.4237836468401     
   1073.1995913872022     
   11109.531211672236     
   132.73510549512602     
  -2361.8494819796852     
   1156.5210754747459     
   11512.362619163350     
   126.83788992756458     
  -2355.8510198032022     
   1242.8637951184692     
   11936.466200213337     
   120.95621678406030     
  -2349.4128920863559     
   1332.3872916200712     
   12383.356312545802     
   115.09120546435955     
  -2342.5187676973956     
   1425.2624639641626     
   12854.681369208014     
   109.24401728991209     
  -2335.1514301019015     
   1521.6725742332251     
   13352.238730243937     
   103.41585779697658     
  -2327.2927127545436     
   1621.8143647100524     
   13877.990335151751     
   97.607979198468513     
  -2318.9234286122091     
   1725.8992922236930     
   14434.081455226204     
   91.821683030037249     
  -2310.0232931238052     
   1834.1549031378872     
   15022.860774832514     
   86.058322997571821     
  -2300.5708399685877     
   1946.8263589491337     
   15646.904230452552     
   80.319308045272507     
  -2290.5433287195210     
   2064.1781406775253     
   16309.040960705157     
   74.606105665617818     
  -2279.9166434981203     
   2186.4959478828168     
   17012.383927539304     
   68.920245475045775     
  -2268.6651815600649     
   2314.0888273393589     
   17760.363704212614     
   63.263323081999232     
  -2256.7617306039137     
   2447.2915551209567     
   18556.768182817392     
   57.637004277211929     
  -2244.1773334248815     
   2586.4673164920841     
   19405.786969328263     
   52.043029579799068     
  -2230.8811383367456     
   2732.0107187620492     
   20312.063396420741     
   46.483219176940153     
  -2216.8402335542528     
   2884.3511942352015     
   21280.753465457747     
   40.959478299791506     
  -2202.0194634556001     
   3043.9568452261315     
   22317.594574120070     
   35.473803083850264     
  -2186.3812243312041     
   3211.3388045320357     
   23428.984812811403     
   30.028286968438394     
  -2169.8852368433040     
   3387.0561906281173     
   24622.074781099196     
   24.625127697439890     
  -2152.4882919880174     
   3571.7217514863660     
   25904.875196804649     
   19.266634992091699     
  -2134.1439668206463     
   3766.0083154623962     
   27286.381687006913     
   13.955238976725461     
  -2114.8023055867020     
   3970.6561781149530     
   28776.722103498811     
   8.6934994501549028     
  -2094.4094611566875     
   4186.4815938911897     
   30387.328754384569     
   3.4841161092366724     
  -2072.9072907730861     
   4414.3865595490788     
   32131.142800075260     
  -1.6700601525925012     
  -2050.2328990478400     
   4655.3701305496379     
   34022.855431762619     
  -6.7660147297801609     
  -2026.3181198557454     
   4910.5415462878636     
   36079.195875398676     
  -11.800555407319566     
  -2001.0889272016429     
   5181.1355153533477     
   38319.274472085111     
  -16.770296889689202     
  -1974.4647632285241     
   5468.5300738939932     
   40764.995415049591     
  -21.671643531745211     
  -1946.3577691950225     
   5774.2675395068582     
   43441.553335860772     
  -26.500770008340087     
  -1916.6719023724402     
   6100.0791895258217     
   46378.035893720684     
  -31.253599612525711     
  -1885.3019182518044     
   6447.9144587287192     
   49608.156530859691     
  -35.925779815342480     
  -1852.1321930232064     
   6819.9756327101759     
   53171.152508361636     
  -40.512654650938018     
  -1817.0353557501246     
   7218.7592765228801     
   57112.889599163056     
  -45.009233405935177     
  -1779.8706926875250     
   7647.1059485166124     
   61487.231369956717     
  -49.410154987485512     
  -1740.4822773567562     
   8108.2601837912780     
   66357.745116207399     
  -53.709647214961365     
  -1698.6967687168699     
   8605.9432721628455     
   71799.843815385873     
  -57.901480118742818     
  -1654.3208052845180     
   9144.4421007782275     
   77903.492858149388     
  -61.978912126748433     
  -1607.1379042895355     
   9728.7182972143619     
   84776.658930756632     
  -65.934627762818806     
  -1556.9047504485131     
   10364.543239195023     
   92549.738687327452     
  -69.760665154028217     
  -1503.3467266521493     
   11058.666279349995     
   101381.29771429629     
  -73.448331223635790     
  -1446.1524959232577     
   11819.026012207200     
   111465.57597226257     
  -76.988101901242999     
  -1384.9673863127430     
   12655.017831999152     
   123042.40533055716     
  -80.369503967991648     
  -1319.3852520527978     
   13577.835871978352     
   136410.45658439107     
  -83.580974210539580     
  -1248.9383766319502     
   14600.914296361263     
   151945.14870420948     
  -86.609690294818762     
  -1173.0848336119382     
   15740.502911642860     
   170123.16081457282     
  -89.441366061263054     
  -1091.1925097884525     
   17016.426617752128     
   191556.50840064659     
  -92.060001598929531     
  -1002.5186921671775     
   18453.100430757011     
   217040.44468910858     
  -94.447575194706928     
  -906.18368167547385     
   20080.903765925294     
   247622.71211947346     
  -96.583659645481760     
  -801.13623699360471     
   21938.074106821387     
   284702.62576425693     
  -98.444938796270534     
  -686.10769222642057     
   24073.343800053266     
   330186.73100484448     
  -100.00459046041433     
  -559.54997201981030     
   26549.744282589658     
   386696.84876953712     
  -101.23148735043563     
  -419.55068469243633     
   29449.970648361123     
   458007.16404632293     
  -102.08914538367625     
  -263.71319712475838     
   32885.024378708622     
   549330.93489463872     
  -102.53431367826349     
  -88.988120201944724     
   37005.006390418326     
   669376.95214542968     
  -102.51504367395096     
   108.58772960287857     
   42025.333531509168     
   827955.59961312846     
  -101.96797920912789     
   334.23856475316541     
   48235.000528607496     
   1054209.0722317062     
  -100.81444202718752     
   595.17998750055381     
   56141.568570345480     
   1345754.4419294728     
  -98.954579841716381     
   901.12072613845180     
   66234.726884816308     
   1892135.3243128818     
  -96.258246368897687     
   1267.7718978934092     
   80425.741817163245     
   2311663.8318321272     
  -92.550035990434608     
   1713.2443038260674     
   97763.220555903827     
   4662298.8320130827     
  -87.583056683144704     
   2289.4785097058470     
   132730.46179600275     
   2624974.9789908798     
  -80.988779788608497     
   3002.3490995419238     
   152417.77413843395     
   23141878.249784436     
  -72.168704103735351     
   4198.3481874175886     
   325981.86101182119     
  -24131199.435001731     
  -60.012496995039683     
   5375.7975030703974     
   144997.86524931208     
   242740290.02411541     
  -41.873949547928071     
   10652.167267269349     
   1965550.0404302198     
   189365992.13229436     
   0.0000000000000000     
   24030.529821900607     
   3385794.9814223973     
   189365992.13229436     
   156.71316110544507     
  -9473.8115868968689     
   4394692489.8305292     
  -1109299867304272.2     
   156.70697268648070     
  -4012.3262091486276     
   1066792887.9177125     
  -1357404392093460.2     
   156.70665248657664     
  -3865.6601552586035     
   735385360.57485342     
  -29903544439721.125     
   156.70631796127844     
  -3736.9186213221951     
   727490305.09271502     
  -289801081743242.88     
   156.70596866548064     
  -3606.3252455430670     
   644750990.14736867     
  -180678305525710.97     
   156.70560415955526     
  -3479.3595151478353     
   588968573.19646347     
  -166893126366239.59     
   156.70522401198281     
  -3354.4698617687850     
   533248821.94281578     
  -136715786127098.89     
   156.70482780229048     
  -3232.0621158197637     
   483889545.71988940     
  -115749956601256.81     
   156.70441512432498     
  -3111.9971817133342     
   438698711.78354859     
  -97061284444220.562     
   156.70398558988842     
  -2994.2876672534312     
   397720315.95858133     
  -81593805737205.375     
   156.70353883276854     
  -2878.9039480863566     
   360468666.35718858     
  -68527209159726.766     
   156.70307451319587     
  -2765.8281578989254     
   326636425.47962064     
  -57555176848388.773     
   156.70259232276408     
  -2655.0391566505759     
   295908622.33295667     
  -48328104068643.070     
   156.70209198985066     
  -2546.5167170972486     
   268007204.21928900     
  -40573389004776.094     
   156.70157328557903     
  -2440.2403580236632     
   242676503.47186098     
  -34056312041561.922     
   156.70103603036520     
  -2336.1896695719565     
   219684176.02361843     
  -28580476666192.973     
   156.70048010109500     
  -2234.3442227071864     
   198818417.00945732     
  -23980279118453.355     
   156.69990543898146     
  -2134.6835944040304     
   179886336.03099519     
  -20116386765812.289     
   156.69931205815442     
  -2037.1873609309891     
   162712255.43392619     
  -16871534381959.848     
   156.69870005503853     
  -1941.8350989877617     
   147136199.39048594     
  -14147050556949.803     
   156.69806961857878     
  -1848.6063862184881     
   133012507.80418374     
  -11859915314354.256     
   156.69742104137646     
  -1757.4808009226538     
   120208577.30885661     
  -9940296216349.0547     
   156.69675473180277     
  -1668.4379217483538     
   108603702.85479218     
  -8329456079511.0820     
   156.69607122716079     
  -1581.4573282136912     
   98088027.673726127     
  -6978000459411.5947     
   156.69537120797077     
  -1496.5186006617967     
   88561581.587530345     
  -5844396417727.2715     
   156.69465551345843     
  -1413.6013199321944     
   79933405.769387007     
  -4893729814992.8691     
   156.69392515833027     
  -1332.6850677927509     
   72120749.656784952     
  -4096650740996.9038     
   156.69318135092405     
  -1253.7494267729674     
   65048345.668682165     
  -3428496060271.3701     
   156.69242551282869     
  -1176.7739801833329     
   58647738.474060439     
  -2868539558265.3335     
   156.69165930007114     
  -1101.7383122615938     
   52856682.481770262     
  -2399370792496.7842     
   156.69088462597466     
  -1028.6220080309354     
   47618583.646509551     
  -2006363739071.0879     
   156.69010368579634     
  -957.40465356683671     
   42881998.038006648     
  -1677236405188.7065     
   156.68931898325889     
  -888.06583577675133     
   38600168.228399910     
  -1401675059725.3499     
   156.68853335909523     
  -820.58514262418021     
   34730605.716658033     
  -1171021955590.1492     
   156.68775002173194     
  -754.94216303684470     
   31234706.056958210     
  -978009676700.34302     
   156.68697258024085     
  -691.11648708895120     
   28077401.524493705     
  -816539942051.58301     
   156.68620507969595     
  -629.08770575277322     
   25226841.732851185     
  -681496035520.71033     
   156.68545203907630     
  -568.83541129754963     
   22654104.361186698     
  -568585887794.04565     
   156.68471849186201     
  -510.33919705624379     
   20332930.892682131     
  -474209975196.93237     
   156.68401002947596     
  -453.57865754007850     
   18239485.644562777     
  -395350111280.85126     
   156.68333284772774     
  -398.53338851030577     
   16352136.767682580     
  -329476223593.91669     
   156.68269379642288     
  -345.18298690325599     
   14651256.271148482     
  -274467850381.44516     
   156.68210043230343     
  -293.50705100898398     
   13119038.120183092     
  -228548230351.15366     
   156.68156107549103     
  -243.48518038509840     
   11739332.654328648     
  -190228999657.57452     
   156.68108486960745     
  -195.09697589572079     
   10497495.509085275     
  -158263633661.62729     
   156.68068184574958     
  -148.32203982265295     
   9380250.4189186431     
  -131608450636.90009     
   156.68036299049967     
  -103.13997581196449     
   8375564.0764399581     
  -109389814611.20198     
   156.68014031815218     
  -59.530388936572656     
   7472532.3504044376     
  -90876629865.459244     
   156.68002694733963     
  -17.472885679909741     
   6661276.6988226492     
  -75457255226.527222     
   156.68003718223935     
   23.052925973441770     
   5932849.8816934703     
  -62620119375.731590     
   156.68018659854084     
   62.067436578635125     
   5279150.2899861978     
  -51937489586.855019     
   156.68049213435100     
   99.591035198886559     
   4692843.8335895482     
  -43051820986.879272     
   156.68097218620792     
   135.64410935338623     
   4167293.0977891199     
  -35664344847.973083     
   156.68164671036899     
   170.24704508459146     
   3696492.7519029416     
  -29525477933.133533     
   156.68253732952783     
   203.42022686760484     
   3275010.9197913241     
  -24426795497.221745     
   156.68366744510413     
   235.18403765080970     
   2897935.8505859026     
  -20194303029.169666     
   156.68506235523566     
   265.55885886688293     
   2560827.4369485220     
  -16682798510.674826     
   156.68674937858350     
   294.56507040248403     
   2259673.1653070981     
  -13771150870.430931     
   156.68875798404068     
   322.22305062961198     
   1990848.1003259583     
  -11358348162.698853     
   156.69111992640907     
   348.55317643445835     
   1751078.5106311361     
  -9360187362.7842255     
   156.69386938807926     
   373.57582320563409     
   1537408.8474186817     
  -7706505198.2805967     
   156.69704312671354     
   397.31136489158530     
   1347171.7551822679     
  -6338861726.7949591     
   156.70068062889217     
   419.78017401903338     
   1177960.8292668085     
  -5208601376.1801682     
   156.70482426963596     
   441.00262174548124     
   1027605.9088898250     
  -4275233594.9629741     
   156.70951947766596     
   460.99907790711325     
   894150.62517343368     
  -3505077162.8837051     
   156.71481490619908     
   479.78991106428947     
   775832.05655973870     
  -2870129073.0807953     
   156.72076260901113     
   497.39548859609778     
   671062.24764804810     
  -2347118324.8659225     
   156.72741822141913     
   513.83617674612424     
   578411.46161487047     
  -1916716388.3020566     
   156.73484114574757     
   529.13234072416356     
   496592.98666298133     
  -1562877836.4342289     
   156.74309474074417     
   543.30434480454858     
   424449.36232440348     
  -1272290105.7065542     
   156.75224651429929     
   556.37255242966705     
   360939.89443579252     
  -1033914436.8259495     
   156.76236831869878     
   568.35732632029101     
   305129.34167740832     
  -838603042.72749245     
   156.77353654750164     
   579.27902861585460     
   256177.66651684960     
  -678780027.89342451     
   156.78583233297940     
   589.15802101136319     
   213330.74935571617     
  -548175387.29117632     
   156.79934174288189     
   598.01466490926100     
   175911.98374238444     
  -441603563.95670182     
   156.81415597510482     
   605.86932158785942     
   143314.66385337157     
  -354778966.02127337     
   156.83037154862285     
   612.74235237623941     
   114995.09818163278     
  -284162520.37993252     
   156.84809048882053     
   618.65411885175683     
   90466.376190612820     
  -226833966.02114984     
   156.86742050509605     
   623.62498304026610     
   69292.731983703154     
  -180385711.84633452     
   156.88847515833118     
   627.67530763498246     
   51084.446263861930     
  -142834601.17543125     
   156.91137401551038     
   630.82545622467001     
   35493.238760802429     
  -112548640.09185605     
   156.93624278843242     
   633.09579353953177     
   22208.103604739634     
  -88186157.034642875     
   156.96321345308499     
   634.50668570588869     
   10951.547438374058     
  -68645331.020328283     
   156.99242434584576     
   635.07850051075729     
   1476.1915889797453     
  -53022331.686638899     
   157.02402023222868     
   634.83160767854133     
  -6438.2950017689718     
  -40576635.874085583     
   157.05815234341003     
   633.78637916380467     
  -12987.964161978383     
  -30702299.234159205     
   157.09497837524114     
   631.96318943996005     
  -18347.085939167726     
  -22904177.410191670     
   157.13466244388127     
   629.38241580680119     
  -22670.400391423478     
  -16778266.069990374     
   157.17737499156368     
   626.06443869560803     
  -26095.148251440609     
  -11995442.231917365     
   157.22329263533280     
   622.02964199556118     
  -28742.899548644873     
  -8288055.0968355509     
   157.27259795086337     
   617.29841329641135     
  -30721.203213193687     
  -5438815.9464652510     
   157.32547918268546     
   611.89114448734392     
  -32125.064145353557     
  -3271781.6224723686     
   157.38212987129120     
   605.82823094198955     
  -33038.301010979194     
  -1644454.5231764684     
   157.44274838668670     
   599.13007616272751     
  -33534.665146131243     
  -442849.51465941139     
   157.50753735697302     
   591.81707519011047     
  -33679.213815904783     
   427765.44412305526     
   157.57670297948712     
   583.90968042269958     
  -33528.225609981484     
   1033196.1158704355     
   157.65045420091019     
   575.42814722910782     
  -33133.859586487692     
   1459760.1917345994     
   157.72900175154652     
   566.39352326772166     
  -32531.331019168480     
   1664263.6325553309     
   157.81255701769493     
   556.82380662218247     
  -31788.486968045872     
   1983962.7673976114     
   157.90133073467007     
   546.74886989314246     
  -30830.877471371401     
   1452127.8777046518     
   157.99553148158216     
   536.15249011897367     
  -30072.929857868316     
   3401026.1998824496     
   158.09536395744985     
   525.19752653998341     
  -28153.272559039302     
   1348004.0092356899     
   159.25346238295012     
   409.70623891795606     
  -18043.242489771626     
   654019.97214214725     
   160.17517677674866     
   331.75290094676319     
  -13138.092698705525     
   395128.01383039687     
   160.92861982496476     
   273.47108771255552     
  -10174.632594977546     
   256546.07676894133     
   161.55271462297705     
   227.40816367708541     
  -8250.5370192104856     
   181259.60187390764     
   162.07250135707898     
   189.55409611616878     
  -6891.0900051561794     
   133961.32363643235     
   162.50541043051899     
   157.61042090857097     
  -5886.3800778829354     
   103010.46510866431     
   162.86425614582097     
   130.10996673994373     
  -5113.8015895679537     
   81493.428370840091     
   163.15884313755433     
   106.06896057405724     
  -4502.6008767866533     
   66000.292399726488     
   163.39690553807830     
   84.793461672618832     
  -4007.5986837887044     
   54468.605409526419     
   163.58469277244569     
   65.776754605103932     
  -3599.0841432172565     
   45664.872386432602     
   163.72735389669438     
   48.637550246263267     
  -3256.5976003190121     
   38794.941636585609     
   163.82920020827112     
   33.081967400354173     
  -2965.6355380446198     
   33334.815904669827     
   163.89389076115773     
   18.878817508343626     
  -2715.6244187595958     
   28925.887116071874     
   163.92456711929754     
   5.8430557979720179     
  -2498.6802653890572     
   25316.559356363974     
   163.92395357837373     
  -6.1756600410414526     
  -2308.8060702163275     
   22326.009040387435     
   163.89443323422353     
  -17.301077722615833     
  -2141.3610024134214     
   19821.638513740247     
   163.83810674675368     
  -27.636227012550290     
  -1992.6987135603699     
   17704.437319993380     
   163.75683844409568     
  -37.267762380602271     
  -1859.9154336604192     
   15899.285037726198     
   163.65229299301251     
  -46.269227954447011     
  -1740.6707958774728     
   14348.364240677283     
   163.52596492384342     
  -54.703550104321657     
  -1633.0580640723933     
   13006.597960140891     
   163.37920266377529     
  -62.624966712930991     
  -1535.5085793713365     
   11838.429952930017     
   163.21322829383990     
  -70.080539048170237     
  -1446.7203547243614     
   10815.514853262765     
   163.02915393642203     
  -77.111349918293357     
  -1365.6039933248908     
   9915.0358910524483     
   162.82799545910382     
  -83.753462961960579     
  -1291.2412241419975     
   9118.4627784091081     
   162.61068402002894     
  -90.038697905575404     
  -1222.8527533039289     
   8410.6229703684367     
   162.37807586154076     
  -95.995262491400652     
  -1159.7730810261655     
   7778.9991379666317     
   162.13096067041738     
  -101.64827166269461     
  -1101.4305874914157     
   7213.1921138154548     
   161.87006875621560     
  -107.02017724801762     
  -1047.3316466378001     
   6704.5062036956715     
   161.59607724821350     
  -112.13112598988734     
  -997.04785011008266     
   6245.6260543869066     
   161.30961547208270     
  -116.99925975191800     
  -950.20565470218071     
   5830.3627359996144     
   161.01126963677876     
  -121.64096872412891     
  -906.47793418218362     
   5453.4525560751217     
   160.70158693807599     
  -126.07110615961342     
  -865.57704001162017     
   5110.3965305598604     
   160.38107916612267     
  -130.30317142472353     
  -827.24906603242118     
   4797.3313479377111     
   160.05022588920048     
  -134.34946679211180     
  -791.26908092288852     
   4510.9249849302805     
   159.70947727366732     
  -138.22123235325878     
  -757.43714353591145     
   4248.2917658122306     
   159.35925659019591     
  -141.92876260032938     
  -725.57495529231960     
   4006.9227673134114     
   158.99996244839275     
  -145.48150757490384     
  -695.52303453746902     
   3784.6285906776270     
   158.63197079531136     
  -148.88816096151598     
  -667.13832010738679     
   3579.4919501125346     
   158.25563670796862     
  -152.15673708798832     
  -640.29213048154270     
   3389.8282771292816     
   157.87129600549997     
  -155.29463846019985     
  -614.86841840307329     
   3214.1527900881756     
   157.47926670287180     
  -158.30871518740105     
  -590.76227247741190     
   3051.1528679030762     
   157.07985032496387     
  -161.20531743351492     
  -567.87862596813886     
   2899.6647600462979     
   156.67333309722966     
  -163.99034184910477     
  -546.13114026779158     
   2758.6538929659332     
   156.25998702694730     
  -166.66927278995061     
  -525.44123607054712     
   2627.1981099621462     
   155.84007088721745     
  -169.24721900574156     
  -505.73725024583098     
   2504.4734429776672     
   155.41383111428661     
  -171.72894637991487     
  -486.95369942349851     
   2389.7418558726918     
   154.98150262743192     
  -174.11890721723475     
  -469.03063550445336     
   2282.3408218446029     
   154.54330957949227     
  -176.42126650434744     
  -451.91307934061876     
   2181.6742513929266     
   154.09946604514570     
  -178.63992550883691     
  -435.55052245517186     
   2087.2047335841994     
   153.65017665318223     
  -180.77854303235807     
  -419.89648695329032     
   1998.4467708802395     
   153.19563716828867     
  -182.84055459017051     
  -404.90813617168851     
   1914.9609102697566     
   152.73603502722639     
  -184.82918975396140     
  -390.54592934466530     
   1836.3486484425193     
   152.27154983373072     
  -186.74748786352643     
  -376.77331448134640     
   1762.2479499265962     
   151.80235381598061     
  -188.59831228687204     
  -363.55645485689695     
   1692.3293556027245     
   151.32861225006675     
  -190.38436338573899     
  -350.86398468987647     
   1626.2925524708062     
   150.85048385251923     
  -192.10819032382952     
  -338.66679054634557     
   1563.8633302019557     
   150.36812114463328     
  -193.77220183911996     
  -326.93781556983089     
   1504.7909753605936     
   149.88167079104716     
  -195.37867608618112     
  -315.65188325462645     
   1448.8458464847711     
   149.39127391477771     
  -196.92976964283264     
  -304.78553940599062     
   1395.8173703565524     
   148.89706639069576     
  -198.42752576416842     
  -294.31690912831647     
   1345.5121253173661     
   148.39917911923024     
  -199.87388195746030     
  -284.22556818843623     
   1297.7522498122755     
   147.89773828191431     
  -201.27067694371851     
  -274.49242631484412     
   1252.3739536260894     
   147.39286558023358     
  -202.61965706366223     
  -265.09962166264847     
   1209.2262113730317     
   146.88467845909858     
  -203.92248218051225     
  -256.03042507735074     
   1168.1696156298460     
   146.37329031614081     
  -205.18073112560592     
  -247.26915296012686     
   1129.0753060032321     
   145.85881069792245     
  -206.39590672841899     
  -238.80108816510261     
   1091.8240550919611     
   145.34134548405123     
  -207.56944046821155     
  -230.61240775191291     
   1056.3054054473178     
   144.82099706010422     
  -208.70269678061896     
  -222.69011721105812     
   1022.4169251778440     
   144.29786448018456     
  -209.79697704932718     
  -215.02199027222429     
   990.06352970450189     
   143.77204361986469     
  -210.85352330950633     
  -207.59651379944052     
   959.15683936595349     
   143.24362732020529     
  -211.87352168776542     
  -200.40283750419584     
   929.61465623191009     
   142.71270552348048     
  -212.85810560048205     
  -193.43072758245651     
   901.36043285778760     
   142.17936540118865     
  -213.80835873027826     
  -186.67052433602311     
   874.32283102737847     
   141.64369147488009     
  -214.72531779887660     
  -180.11310310331777     
   848.43529537201823     
   141.10576573028999     
  -215.60997515260496     
  -173.74983838802763     
   823.63568994603543     
   140.56566772522621     
  -216.46328117535862     
  -167.57257071343236     
   799.86594094862585     
   140.02347469162618     
  -217.28614654253300     
  -161.57357615631764     
   777.07173014730347     
   139.47926163216465     
  -218.07944432837434     
  -155.74553818021286     
   755.20222127407169     
   138.93310141176480     
  -218.84401197762651     
  -150.08152152065730     
   734.20977117581788     
   138.38506484433890     
  -219.58065315202023     
  -144.57494823683868     
   714.04972861085002     
   137.83522077505938     
  -220.29013946079297     
  -139.21957527225737     
   694.68017914348877     
   137.28363615843975     
  -220.97321208379532     
  -134.00947392868119     
   676.06178521386312     
   136.73037613248360     
  -221.63058329496596     
  -128.93901053957723     
   658.15755778713708     
   136.17550408914215     
  -222.26293789345536     
  -124.00282885617368     
   640.93273729661121     
   135.61908174130218     
  -222.87093454891189     
  -119.19583332644909     
   624.35459693431255     
   135.06116918651219     
  -223.45520706685164     
  -114.51317384944174     
   608.39232535851920     
   134.50182496763858     
  -224.01636557999836     
  -109.95023140925284     
   593.01689442676150     
   133.94110613063125     
  -224.55499767027413     
  -105.50260470105212     
   578.20092157205295     
   133.37906827956559     
  -225.07166942649991     
  -101.16609778926173     
   563.91858313243074     
   132.81576562911602     
  -225.56692644201249     
  -96.936708415768493     
   550.14549475201545     
   132.25125105460674     
  -226.04129475606473     
  -92.810617205128381     
   536.85861615415956     
   131.68557613977492     
  -226.49528174303748     
  -88.784177583972166     
   524.03618008450189     
   131.11879122237275     
  -226.92937695258075     
  -84.853906233338449     
   511.65759071762790     
   130.55094543772719     
  -227.34405290392149     
  -81.016474302956240     
   499.70335789717194     
   129.98208676036796     
  -227.73976583747572     
  -77.268699118727440     
   488.15503921968951     
   129.41226204382727     
  -228.11695642608396     
  -73.607536324579769     
   476.99514146674989     
   128.84151705870912     
  -228.47605044880436     
  -70.030072763579142     
   466.20711189380546     
   128.26989652911845     
  -228.81745942927427     
  -66.533519424375598     
   455.77521964170802     
   127.69744416753667     
  -229.14158124102786     
  -63.115205277062785     
   445.68457081188018     
   127.12420270822254     
  -229.44880068171045     
  -59.772570995973680     
   435.92100031646726     
   126.55021393921517     
  -229.73949001793437     
  -56.503163493600169     
   426.47107103509217     
   125.97551873300898     
  -230.01400950282047     
  -53.304630460836975     
   417.32200343869823     
   125.40015707596785     
  -230.27270786756017     
  -50.174715435046735     
   408.46165598516285     
   124.82416809654086     
  -230.51592278868569     
  -47.111253015158013     
   399.87847382423178     
   124.24759009233895     
  -230.74398133237727     
  -44.112164461476276     
   391.56146529004695     
   123.67046055612802     
  -230.95720037721048     
  -41.175453471800921     
   383.50016532719843     
   123.09281620079088     
  -231.15588701646959     
  -38.299202231846927     
   375.68460429564220     
   122.51469298330770     
  -231.34033894129828     
  -35.481567699629608     
   368.10528742606476     
   121.93612612780144     
  -231.51084480565720     
  -32.720778043934118     
   360.75315812684221     
   121.35715014769262     
  -231.66768457416200     
  -30.015129357982801     
   353.61958431140118     
   120.77779886700473     
  -231.81112985374605     
  -27.362982475647293     
   346.69632799574572     
   120.19810544086003     
  -231.94144420997438     
  -24.762760015679255     
   339.97552627268493     
   119.61810237520260     
  -232.05888346893516     
  -22.212943568634113     
   333.44967411936614     
   119.03782154578411     
  -232.16369600538860     
  -19.712071012738868     
   327.11160094046971     
   118.45729421644558     
  -232.25612301793464     
  -17.258734005685341     
   320.95445455502664     
   117.87655105672656     
  -232.33639879194018     
  -14.851575596522640     
   314.97168775468305     
   117.29562215883185     
  -232.40475095077738     
  -12.489287938362514     
   309.15703501179451     
   116.71453705398396     
  -232.46140069606273     
  -10.170610175774053     
   303.50450895330982     
   116.13332472818816     
  -232.50656303739873     
  -7.8943263586242267     
   298.00837318301996     
   115.55201363743575     
  -232.54044701219468     
  -5.6592635597515759     
   292.66314356030148     
   114.97063172236963     
  -232.56325589605166     
  -3.4642899830493126     
   287.46356115020143     
   114.38920642243525     
  -232.57518740419533     
  -1.3083132744227999     
   282.40459455245735     
   113.80776468953859     
  -232.57643388441960     
  0.80972118472063215     
   277.48141852705726     
   113.22633300123211     
  -232.56718250189863     
   2.8908318236735635     
   272.68940985149146     
   112.64493737344829     
  -232.54761541634554     
   4.9360023975597516     
   268.02413251549137     
   112.06360337279948     
  -232.51790995187307     
   6.9461833914259383     
   263.48133742019303     
   111.48235612846189     
  -232.47823875983931     
   8.9222934220773880     
   259.05694018796851     
   110.90122034366087     
  -232.42876997510041     
   10.865220473487152     
   254.74702655042071     
   110.32022030677336     
  -232.36966736598515     
   12.775823172615311     
   250.54783570618233     
   109.73937990206316     
  -232.30109047820258     
   14.654931940411679     
   246.45575692758590     
   109.15872262006349     
  -232.22319477305811     
   16.503350117368576     
   242.46732157741789     
   108.57827156762097     
  -232.13613176019172     
   18.321855029199213     
   238.57919568898660     
   107.99804947761436     
  -232.04004912512653     
   20.111198996866612     
   234.78817670181991     
   107.41807871836053     
  -231.93509085182905     
   21.872110322130261     
   231.09118210650351     
   106.83838130272019     
  -231.82139734055389     
   23.605294187929040     
   227.48525174539736     
   106.25897889691454     
  -231.69910552114402     
   25.311433576019525     
   223.96753459015011     
   105.67989282906427     
  -231.56834896199038     
   26.991190085445613     
   220.53528688377975     
   105.10114409746119     
  -231.42925797493407     
   28.645204737073961     
   217.18587278339692     
   104.52275337858272     
  -231.28195971613400     
   30.274098782949441     
   213.91674607027349     
   103.94474103485894     
  -231.12657828323046     
   31.878474378476493     
   210.72546566291714     
   103.36712712220113     
  -230.96323480885690     
   33.458915370948375     
   207.60966732283404     
   102.78993139730110     
  -230.79204755073982     
   35.015987875869627     
   204.56708643401723     
   102.21317332470920     
  -230.61313197848986     
   36.550241024124759     
   201.59552965377739     
   101.63687208369953     
  -230.42660085718822     
   38.062207496528089     
   198.69288822299876     
   101.06104657492979     
  -230.23256432805141     
   39.552404158200588     
   195.85712944505769     
   100.48571542690330     
  -230.03112998608330     
   41.021332629038518     
   193.08628835617992     
   99.910897002240276     
  -229.82240295503144     
   42.469479791709873     
   190.37847409473852     
   99.336609403765053     
  -229.60648595968360     
   43.897318347420409     
   187.73186093913080     
   98.762870480415842     
  -229.38347939555388     
   45.305307304463895     
   185.14468413575057     
   98.189697832983299     
  -229.15348139620403     
   46.693892435482020     
   182.61524463078214     
   97.617108819683708     
  -228.91658789818979     
   48.063506770212889     
   180.14189795304799     
   97.045120561572702     
  -228.67289270375210     
   49.414571004860747     
   177.72305939000984     
   96.473749947804905     
  -228.42248754136423     
   50.747493950285829     
   175.35719531044393     
   95.903013640744859     
  -228.16546212420073     
   52.062672915114156     
   173.04282450338334     
   95.332928080934209     
  -227.90190420666573     
   53.360494098889532     
   170.77851877119755     
   94.763509491920018     
  -227.63189963894433     
   54.641332989673515     
   168.56289285183536     
   94.194773884949043     
  -227.35553241975498     
   55.905554686062281     
   166.39461048552548     
   93.626737063532232     
  -227.07288474737805     
   57.153514264703723     
   164.27237932064273     
   93.059414627883868     
  -226.78403706894230     
   58.385557109608541     
   162.19494885262677     
   92.492821979239523     
  -226.48906812810324     
   59.602019226003250     
   160.16110921057404     
   91.926974324056758     
  -226.18805501117555     
   60.803227545082549     
   158.16969181059247     
   91.361886678102422     
  -225.88107319172869     
   61.989500233661971     
   156.21956176392885     
   90.797573870430213     
  -225.56819657377730     
   63.161146946891435     
   154.30962523612507     
   90.234050547252082     
  -225.24949753356967     
   64.318469136162378     
   152.43881940021268     
   89.671331175706811     
  -224.92504696002510     
   65.461760281663970     
   150.60611981898532     
   89.109430047529131     
  -224.59491429387018     
   66.591306180306361     
   148.81052695656777     
   88.548361282622565     
  -224.25916756558820     
   67.707385132480624     
   147.05108164700661     
   87.988138832538823     
  -223.91787343214492     
   68.810268244833168     
   145.32684843660903     
   87.428776483866997     
  -223.57109721251257     
   69.900219608107747     
   143.63692036177144     
   86.870287861535147     
  -223.21890292221525     
   70.977496510821027     
   141.98042649978208     
   86.312686432026965     
  -222.86135330666426     
   72.042349709569393     
   140.35650972060256     
   85.755985506516453     
  -222.49850987355916     
   73.095023532473917     
   138.76435355948178     
   85.200198243922657     
  -222.13043292426755     
   74.135756184170035     
   137.20315245360541     
   84.645337653887395     
  -221.75718158423820     
   75.164779827572076     
   135.67213753001101     
   84.091416599677871     
  -221.37881383252164     
   76.182320859047152     
   134.17055323938445     
   83.538447801016829     
  -220.99538653035319     
   77.188600008342547     
   132.69767319176384     
   82.986443836842142     
  -220.60695544893912     
   78.183832557280766     
   131.25278837424321     
   82.435417147998095     
  -220.21357529637069     
   79.168228470087598     
   129.83521479766853     
   81.885380039860337     
  -219.81529974374280     
   80.141992581070113     
   128.44428287750122     
   81.336344684896531     
  -219.41218145053350     
   81.105324702651373     
   127.07935043591607     
   80.788323125164439     
  -219.00427208919956     
   82.058419830920741     
   125.73978586878798     
   80.241327274749537     
  -218.59162236905993     
   83.001468224936644     
   124.42498154841945     
   79.695368922143629     
  -218.17428205953121     
   83.934655586549795     
   123.13434614952985     
   79.150459732566375     
  -217.75230001260815     
   84.858163182671277     
   121.86730284309550     
   78.606611250231353     
  -217.32572418476647     
   85.772167953994483     
   120.62329419065622     
   78.063834900558120     
  -216.89460165823044     
   86.676842660424413     
   119.40177906223794     
   77.522141992331981     
  -216.45897866157091     
   87.572356003391178     
   118.20222637875010     
   76.981543719812862     
  -216.01890058980936     
   88.458872701231797     
   117.02412790627211     
   76.442051164794719     
  -215.57441202390496     
   89.336553660528850     
   115.86698311874376     
   75.903675298616946     
  -215.12555674966882     
   90.205556033919422     
   114.73030897757458     
   75.366426984129063     
  -214.67237777620591     
   91.066033351251235     
   113.61363310144118     
   74.830316977610011     
  -214.21491735382898     
   91.918135599512041     
   112.51650134470442     
   74.295355930643268     
  -213.75321699143123     
   92.762009359597329     
   111.43846418270574     
   73.761554391949190     
  -213.28731747342979     
   93.597797840967615     
   110.37909266932492     
   73.228922809175444     
  -212.81725887623742     
   94.425641035987553     
   109.33796278229114     
   72.697471530646993     
  -212.34308058425532     
   95.245675756854752     
   108.31466752354108     
   72.167210807076515     
  -211.86482130545497     
   96.058035763281310     
   107.30880600043510     
   71.638150793236491     
  -211.38251908652606     
   96.862851808284574     
   106.31999135350715     
   71.110301549593842     
  -210.89621132764677     
   97.660251743435879     
   105.34784831434590     
   70.583673043908263     
  -210.40593479677369     
   98.450360605793449     
   104.39200375876723     
   70.058275152795161     
  -209.91172564367423     
   99.233300633984214     
   103.45210886389332     
   69.534117663254150     
  -209.41361941346312     
   100.00919145046340     
   102.52780506579644     
   69.011210274164000     
  -208.91165105986582     
   100.77814998845690     
   101.61876503883252     
   68.489562597744978     
  -208.40585495807906     
   101.54029072624812     
   100.72464681166531     
   67.969184160989414     
  -207.89626491732008     
   102.29572557733563     
   99.845141901243295     
   67.450084407061325     
  -207.38291419302277     
   103.04456414159495     
   98.979922661309260     
   66.932272696665933     
  -206.86583549876488     
   103.78691356155477     
   98.128700972426188     
   66.415758309389744     
  -206.34506101781389     
   104.52287881884796     
   97.291162448130450     
   65.900550445012229     
  -205.82062241442375     
   105.25256253720895     
   96.467035728905799     
   65.386658224789471     
  -205.29255084481778     
   105.97606530517572     
   95.656020579884355     
   64.874090692710894     
  -204.76087696790603     
   106.69348545952488     
   94.857861528486495     
   64.362856816729348     
  -204.22563095570476     
   107.40491942098851     
   94.072272399436187     
   63.852965489965712     
  -203.68684250349230     
   108.11046146398431     
   93.299009818564684     
   63.344425531888170     
  -203.14454083973831     
   108.81020403762352     
   92.537804183400141     
   62.837245689467238     
  -202.59875473572174     
   109.50423756899903     
   91.788422046626835     
   62.331434638306845     
  -202.04951251496337     
   110.19265073434872     
   91.050609275564682     
   61.827000983752285     
  -201.49684206236770     
   110.87553030391547     
   90.324142139467298     
   61.323953261975497     
  -200.94077083318302     
   111.55296136996147     
   89.608781150193607     
   60.822299941038295     
  -200.38132586168663     
   112.22502722858793     
   88.904312189597093     
   60.322049421934146     
  -199.81853376969016     
   112.89180957000990     
   88.210508467413106     
   59.823210039608917     
  -199.25242077480632     
   113.55338838351551     
   87.527166092788363     
   59.325790063961279     
  -198.68301269852452     
   114.20984212921141     
   86.854070006513368     
   58.829797700823107     
  -198.11033497406584     
   114.86124765426027     
   86.191025250058274     
   58.335241092920562     
  -197.53441265407110     
   115.50768034363570     
   85.537830514961797     
   57.842128320816144     
  -196.95527041803078     
   116.14921407249790     
   84.894294106232763     
   57.350467403832354     
  -196.37293257965379     
   116.78592127829467     
   84.260233190893899     
   56.860266300957363     
  -195.78742309389000     
   117.41787302722635     
   83.635457898103937     
   56.371532911733077     
  -195.19876556391827     
   118.04513896146214     
   83.019799584842602     
   55.884275077126169     
  -194.60698324786875     
   118.66778745834844     
   82.413074483151632     
   55.398500580382390     
  -194.01209906543042     
   119.28588551697210     
   81.815124563799529     
   54.914217147864626     
  -193.41413560426000     
   119.89949895120058     
   81.225773744018682     
   54.431432449875125     
  -192.81311512624629     
   120.50869225428073     
   80.644872807677658     
   53.950154101462246     
  -192.20905957360975     
   121.11352880033832     
   80.072253065842887     
   53.470389663212167     
  -191.60199057486307     
   121.71407069833214     
   79.507774807986479     
   52.992146642025865     
  -190.99192945059377     
   122.31037900939202     
   78.951276079326817     
   52.515432491881867     
  -190.37889721912032     
   122.90251357998699     
   78.402624523853859     
   52.040254614584960     
  -189.76291460201057     
   123.49053326391589     
   77.861667386498439     
   51.566620360501375     
  -189.14400202942747     
   124.07449576931464     
   77.328277370681292     
   51.094537029280708     
  -188.52217964538022     
   124.65445784959473     
   76.802311292076908     
   50.624011870564921     
  -187.89746731279550     
   125.23047518428532     
   76.283646837687712     
   50.155052084684826     
  -187.26988461849589     
   125.80260253556797     
   75.772149376002702     
   49.687664823344257     
  -186.63945087801721     
   126.37089365588801     
   75.267702564663537     
   49.221857190292425     
  -186.00618514031470     
   126.93540142512296     
   74.770178299492017     
   48.757636241984571     
  -185.37010619234596     
   127.49617776236917     
   74.279467866704053     
   48.295008988231416     
  -184.73123256351164     
   128.05327377136945     
   73.795448721277239     
   47.833982392837584     
  -184.08958252999125     
   128.60673963677903     
   73.318018354798795     
   47.374563374229382     
  -183.44517411896322     
   129.15662477444002     
   72.847061440016347     
   46.916758806072139     
  -182.79802511268900     
   129.70297773524015     
   72.382480555437340     
   46.460575517877530     
  -182.14815305250241     
   130.24584633940592     
   71.924169572456378     
   46.006020295601054     
  -181.49557524262590     
   130.78527761119932     
   71.472029810412380     
   45.553099882230015     
  -180.84030875401095     
   131.32131783477743     
   71.025971067440807     
   45.101820978362262     
  -180.18237042787956     
   131.85401261778321     
   70.585892651034285     
   44.652190242775987     
  -179.52177687930342     
   132.38340681266601     
   70.151713976174861     
   44.204214292990848     
  -178.85854450060305     
   132.90954466748730     
   69.723339190521287     
   43.757899705820677     
  -178.19268946465579     
   133.43246971141622     
   69.300694413330234     
   43.313253017918093     
  -177.52422772807844     
   133.95222491951620     
   68.883687459687167     
   42.870280726311250     
  -176.85317503434098     
   134.46885257546384     
   68.472252324262726     
   42.428989288932947     
  -176.17954691673259     
   134.98239446789580     
   68.066302889589124     
   41.989385125142512     
  -175.50335870121393     
   135.49289173956774     
   67.665775711391532     
   41.551474616240604     
  -174.82462550922151     
   136.00038505740315     
   67.270594135633971     
   41.115264105977182     
  -174.14336226029445     
   136.50491451342043     
   66.880698559297969     
   40.680759901053079     
  -173.45958367462936     
   137.00651975261516     
   66.496017822420470     
   40.247968271615228     
  -172.77330427553210     
   137.50523988628333     
   66.116499846488338     
   39.816895451746007     
  -172.08453839172859     
   138.00111363513196     
   65.742077296992719     
   39.387547639946852     
  -171.39330015960360     
   138.49417921485943     
   65.372704973175615     
   38.959930999616461     
  -170.69960352531106     
   138.98447450215824     
   65.008322252735610     
   38.534051659523847     
  -170.00346224675800     
   139.47203691905378     
   64.648888575409515     
   38.109915714276589     
  -169.30488989550196     
   139.95690358336932     
   64.294349686021178     
   37.687529224784434     
  -168.60389985852851     
   140.43911120601450     
   63.944672395554335     
   37.266898218718666     
  -167.90050533989103     
   140.91869624898115     
   63.599807810483306     
   36.848028690967482     
  -167.19471936224966     
   141.39569480755978     
   63.259728634862640     
   36.430926604087674     
  -166.48655476829995     
   141.87014277232123     
   62.924394184953734     
   36.015597888752900     
  -165.77602422204737     
   142.34207572870841     
   62.593781779061345     
   35.602048444198935     
  -165.06314020999548     
   142.81152909205136     
   62.267861858764114     
   35.190284138666122     
  -164.34791504212541     
   143.27853805599207     
   61.946610719861887     
   34.780310809839442     
  -163.63036085289443     
   143.74313763639105     
   61.630015932989473     
   34.372134265286441     
  -162.91048960191372     
   144.20536275588847     
   61.318054307626831     
   33.965760282893470     
  -162.18831307461602     
   144.66524816319566     
   61.010723594627216     
   33.561194611300515     
  -161.46384288273265     
   145.12282859015536     
   60.708008982938132     
   33.158442970335003     
  -160.73709046461343     
   145.57813865752740     
   60.409915813759916     
   32.757511051445022     
  -160.00806708540429     
   146.03121302613062     
   60.116437678830472     
   32.358404518132254     
  -159.27678383706714     
   146.48208630872185     
   59.827589794990239     
   31.961129006385114     
  -158.54325163821491     
   146.93079323218427     
   59.543374319254426     
   31.565690125112493     
  -157.80748123378547     
   147.37736853957867     
   59.263816592151230     
   31.172093456578544     
  -157.06948319452650     
   147.82184716401980     
   58.988928677665399     
   30.780344556839005     
  -156.32926791629367     
   148.26426412910229     
   58.718746814504470     
   30.390448956179505     
  -155.58684561914541     
   148.70465473021108     
   58.453293722679760     
   30.002412159556410     
  -154.84222634623703     
   149.14305443313117     
   58.192617793313950     
   29.616239647040686     
  -154.09541996248777     
   149.57949906658104     
   57.936754162433687     
   29.231936874265408     
  -153.34643615301431     
   150.01402472279929     
   57.685763451227764     
   28.849509272877452     
  -152.59528442133561     
   150.44666794868348     
   57.439694574687032     
   28.468962250994011     
  -151.84197408731890     
   150.87746565799364     
   57.198623262736504     
   28.090301193664573     
  -151.08651428484276     
   151.30645533246417     
   56.962612742224046     
   27.713531463339109     
  -150.32891395919151     
   151.73367492803087     
   56.731754553366684     
   27.338658400343103     
  -149.56918186415351     
   152.15916308718110     
   56.506130335192609     
   26.965687323360292     
  -148.80732655877378     
   152.58295906469505     
   56.285847679428748     
   26.594623529923890     
  -148.04335640380634     
   153.00510292229075     
   56.071008848239629     
   26.225472296917143     
  -147.27727955777897     
   153.42563548865257     
   55.861740159509793     
   25.858238881084198     
  -146.50910397270772     
   153.84459853984887     
   55.658169031157222     
   25.492928519552201     
  -145.73883738933918     
   154.26203480758255     
   55.460437726570575     
   25.129546430365732     
  -144.96648733209386     
   154.67798809053184     
   55.268706821037242     
   24.768097813034615     
  -144.19206110338834     
   155.09250339168960     
   55.083137690961486     
   24.408587849096360     
  -143.41556577759815     
   155.50562692437182     
   54.903922692333857     
   24.051021702694442     
  -142.63700819442585     
   155.91740634456431     
   54.731251754178501     
   23.695404521173831     
  -141.85639495173260     
   156.32789073272068     
   54.565348626449605     
   23.341741435695159     
  -141.07373239778227     
   156.73713084741905     
   54.406438812135768     
   22.990037561869098     
  -140.28902662281743     
   157.14517913851006     
   54.254781723325344     
   22.640298000412642     
  -139.50228344996759     
   157.55209000143500     
   54.110642500923404     
   22.292527837829013     
  -138.71350842541349     
   157.95791982019193     
   53.974323002854604     
   21.946732147113160     
  -137.92270680775624     
   158.36272724271333     
   53.846133666324825     
   21.602915988484867     
  -137.12988355653641     
   158.76657324521079     
   53.726425489371088     
   21.261084410151714     
  -136.33504331983247     
   159.16952143638105     
   53.615562033393090     
   20.921242449104259     
  -135.53819042086241     
   159.57163815163150     
   53.513950246054954     
   20.583395131946030     
  -134.73932884353715     
   159.97299277847691     
   53.422016248519995     
   20.247547475761049     
  -133.93846221684009     
   160.37365790034082     
   53.340233246943285     
   19.913704489021978     
  -133.13559379796502     
   160.77370964969288     
   53.269098368487469     
   19.581871172542030     
  -132.33072645412213     
   161.17322788745656     
   53.209163991176638     
   19.252052520474216     
  -131.52386264286002     
   161.57229661739038     
   53.161010516798704     
   18.924253521361706     
  -130.71500439082587     
   161.97100419626636     
   53.125282740715527     
   18.598479159243418     
  -129.90415327079316     
   162.36944381682173     
   53.102659806647715     
   18.274734414819342     
  -129.09131037683767     
   162.76771376537158     
   53.093895012106593     
   17.953024266680398     
  -128.27647629747935     
   163.16591797796238     
   53.099785530163693     
   17.633353692608203     
  -127.45965108661083     
   163.56416636943862     
   53.121211591560488     
   17.315727670950423     
  -126.64083423204632     
   163.96257545637530     
   53.159113419466728     
   17.000151182078064     
  -125.82002462138784     
   164.36126880702130     
   53.214518029538930     
   16.686629209931475     
  -124.99722050513965     
   164.76037769224286     
   53.288540451050608     
   16.375166743662653     
  -124.17241945654500     
   165.16004174562573     
   53.382383789510094     
   16.065768779381941     
  -123.34561832812081     
   165.56040962404705     
   53.497367216085649     
   15.758440322018158     
  -122.51681320436528     
   165.96163987816772     
   53.634912078048743     
   15.453186387301978     
  -121.68599935037297     
   166.36390171875308     
   53.796579524980082     
   15.150012003883349     
  -120.85317115591312     
   166.76737606519043     
   53.984055986122037     
   14.848922215594841     
  -120.01832207453741     
   167.17225648508634     
   54.199195515338964     
   14.549922083873966     
  -119.18144455719609     
   167.57875045145138     
   54.444006860079405     
   14.253016690358898     
  -118.34252997981018     
   167.98708050290199     
   54.720699984765730     
   13.958211139673459     
  -117.50156856417098     
   168.39748575278770     
   55.031677865311373     
   13.665510562418946     
  -116.65854929144704     
   168.81022333677757     
   55.379586500283764     
   13.374920118392229     
  -115.81345980751630     
   169.22557023552969     
   55.767312721506947     
   13.086445000051665     
  -114.96628631922509     
   169.64382508094099     
   56.198039827039061     
   12.800090436254736     
  -114.11701348057365     
   170.06531037964379     
   56.675252847675608     
   12.515861696293994     
  -113.26562426768452     
   170.49037477600135     
   57.202801414693539     
   12.233764094260911     
  -112.41209984127801     
   170.91939578661155     
   57.784914531170358     
   11.953802993770665     
  -111.55641939519747     
   171.35278264559534     
   58.426273726509059     
   11.675983813084740     
  -110.69855998933714     
   171.79097969854413     
   59.132040388031783     
   11.400312030672637     
  -109.83849636508712     
   172.23447000145438     
   59.907941726610972     
   11.126793191259024     
  -108.97620074117249     
   172.68377956440395     
   60.760316276697800     
   10.855432912408306     
  -108.11164258742026     
   173.13948193647920     
   61.696216463287961     
   10.586236891705246     
  -107.24478837367920     
   173.60220355995386     
   62.723478428541995     
   10.319210914597642     
  -106.37560129065888     
   174.07262964816795     
   63.850847681705091     
   10.054360862975797     
  -105.50404093902402     
   174.55151100578070     
   65.088084369655490     
   9.7916927245733465     
  -104.63006298241321     
   175.03967163855310     
   66.446113319939457     
   9.5312126032855691     
  -103.75361875959568     
   175.53801748845268     
   67.937189933421422     
   9.2729267305144809     
  -102.87465484984217     
   176.04754641295332     
   69.575077405526812     
   9.0168414776655350     
  -101.99311258507603     
   176.56935949349480     
   71.375290912443845     
   8.7629633699386051     
  -101.10892750090397     
   177.10467417533812     
   73.355333641030725     
   8.5112991015770234     
  -100.22202871752150     
   177.65483917764584     
   75.535029341209466     
   8.2618555527629187     
  -99.332338239833135     
   178.22135189770489     
   77.936859160727650     
   8.0146398083761152     
  -98.439770164235327     
   178.80587834141039     
   80.586414691611040     
   7.7696591788678955     
  -97.544229777252824     
   179.41027645159744     
   83.512883396543657     
   7.5269212235413834     
  -96.645612528431130     
   180.03662307707154     
   86.749679925477068     
   7.2864337765782912     
  -95.743802856547191     
   180.68724567651259     
   90.335150676529750     
   7.0482049762091252     
  -94.838672844089430     
   181.36475930658659     
   94.313472994283259     
   6.8122432974925884     
  -93.930080669937865     
   182.07211035404370     
   98.735691207469358     
   6.5785575892526262     
  -93.017868823957485     
   182.81262803809975     
   103.66102483241882     
   6.3471571158214886     
  -92.101862039551406     
   183.59008572434286     
   109.15841662535148     
   6.1180516043586417     
  -91.181864890617945     
   184.40877384903303     
   115.30848049262052     
   5.8912512986636658     
  -90.257658987363556     
   185.27358745272767     
   122.20585760998405     
   5.6667670205833565     
  -89.328999690269711     
   186.19013138480256     
   129.96218947968705     
   5.4446102403380525     
  -88.395612242292970     
   187.16484780590019     
   138.70978478633126     
   5.2247931573714892     
  -87.457187194798706     
   188.20517119179769     
   148.60627853782975     
   5.0073287936775479     
  -86.513374971117159     
   189.31971828083141     
   159.84048814941815     
   4.7922311019966326     
  -85.563779370560169     
   190.51852194195206     
   172.63993426324274     
   4.5795150918313468     
  -84.607949762082995     
   191.81332144892636     
   187.28047441221486     
   4.3691969769426029     
  -83.645371645943115     
   193.21792500701798     
   204.09885225265478     
   4.1612943489036098     
  -82.675455167428311     
   194.74866639891286     
   223.50910249050935     
   3.9558263824797630     
  -81.697521039762066     
   196.42498466759167     
   246.02429387439315     
   3.7528140801641174     
  -80.710783160913948     
   198.27016687164965     
   272.28560710620980     
   3.5522805652673957     
  -79.714326971422480     
   200.31230892494619     
   303.10170081057078     
   3.3542514357336910     
  -78.707082269907517     
   202.58557168102550     
   339.50269352641993     
   3.1587551946115191     
  -77.687788735998794     
   205.13184188247362     
   382.81526711060928     
   2.9658237782718317     
  -76.654951740328087     
   208.00295638580326     
   434.76843450052132     
   2.7754932106552159     
  -75.606785050252199     
   211.26371964455709     
   497.64645717780229     
   2.5878044220032530     
  -74.541135580957302     
   214.99606807339069     
   574.50830446225132     
   2.4028042851685796     
  -73.455383209881717     
   219.30488035685750     
   669.53096187803726     
   2.2205469440673808     
  -72.346305102562184     
   224.32636257094288     
   788.47456442744010     
   2.0410955409921168     
  -71.209889391624486     
   230.23992180414854     
   939.63404606680672     
   1.8645244988062972     
  -70.041071644239963     
   237.28717714964978     
   1134.5361601686718     
   1.6909225916803889     
  -68.833363205488567     
   245.79619835091461     
   1392.2641162517798     
   1.5203971640331733     
  -67.578277261554248     
   256.23817922280318     
   1735.0129647373622     
   1.3530800690770077     
  -66.264554872351439     
   269.25077645833312     
   2225.2515097942874     
   1.1891362688038305     
  -64.876577524251090     
   285.94016278179072     
   2865.0154875295739     
   1.0287767168775850     
  -63.393157669950995     
   307.42777893826201     
   4046.0414789142510     
  0.87227846571917611     
  -61.780155497530004     
   337.77309003011965     
   5025.7639157856820     
  0.72001768634922669     
  -59.997056973958465     
   375.46631939851142     
   9972.4473153953149     
  0.57252752789987094     
  -57.932741989802189     
   450.25967426397801     
   6323.6156784671366     
  0.43060860238449433     
  -55.562875824511096     
   497.68679185248050     
   48317.124572101136     
  0.29556691034373067     
  -52.168495779521699     
   860.06522614324740     
  -44282.184546561846     
  0.16982916942478429     
  -48.698460609053555     
   527.94884204404059     
   497253.69760894618     
   5.9152287190063317E-002
  -36.735209568665120     
   4257.3515741112233     
   388946.52117784938     
   0.0000000000000000     
  -8.1557044260250908     
   7174.4504829450307     
   388946.52117784938     
   452.30299317230089     
  -162330.45455290697     
   56001676935.631378     
  -13862383986494930.     
   452.18280201069712     
  -91914.252641129002     
   14414524976.146595     
  -16905855053484938.     
   452.17540814159150     
  -89903.977336617332     
   10286994776.946781     
  -621547362314026.25     
   452.16757532004220     
  -88107.788747548722     
   10122895470.252962     
  -3775921775574497.5     
   452.15927871122591     
  -86283.633404165201     
   9044855391.4548988     
  -2414628450846872.5     
   452.15049217014433     
  -84498.688294515057     
   8299365717.7790995     
  -2223074272368066.2     
   452.14118817997115     
  -82734.042758957017     
   7557159323.9525070     
  -1833087413375737.5     
   452.13133778810521     
  -80994.752344881577     
   6895349371.0516233     
  -1557987599980974.8     
   452.12091053989616     
  -79279.200569727967     
   6287083407.3056469     
  -1312702416528726.2     
   452.10987441001612     
  -77587.628395390435     
   5732872327.8528633     
  -1108624017186563.6     
   452.09819573145614     
  -75919.759678968723     
   5226730065.5231247     
  -935550026469160.88     
   452.08583912213311     
  -74275.462232723847     
   4764844133.8380299     
  -789577806019092.50     
   452.07276740909947     
  -72654.563788937841     
   4343300969.1590271     
  -666285048656307.62     
   452.05894155035895     
  -71056.903232433309     
   3958632501.7380791     
  -562201705984264.62     
   452.04432055429800     
  -69482.316339340076     
   3607639806.1980400     
  -474331650901232.94     
   452.02886139675604     
  -67930.639745946508     
   3287405817.7592134     
  -400158207511962.06     
   452.01251893576779     
  -66401.709843705001     
   2995262169.3868341     
  -337551291711777.38     
   451.99524582402489     
  -64895.363086785299     
   2728770342.6026249     
  -284712027915588.56     
   451.97699241911801     
  -63411.435906077160     
   2485701476.8415403     
  -240120475878205.88     
   451.95770669163738     
  -61949.764732617979     
   2264018617.1334352     
  -202492659043705.94     
   451.93733413122629     
  -60510.185990571197     
   2061860304.8187466     
  -170743999877636.47     
   451.91581765070254     
  -59092.536099066267     
   1877525573.1633346     
  -143958402184140.97     
   451.89309748838218     
  -57696.651471567217     
   1709460241.1456671     
  -121362168193351.05     
   451.86911110876565     
  -56322.368514845824     
   1556244337.5129657     
  -102301893702317.19     
   451.84379310176820     
  -54969.523629458788     
   1416580621.4470837     
  -86225825196071.141     
   451.81707508070701     
  -53637.953208551939     
   1289284057.9217939     
  -72668075580999.578     
   451.78888557928451     
  -52327.493638625914     
   1173272200.6387103     
  -61235296430140.625     
   451.75914994784119     
  -51037.981297785576     
   1067556389.8298554     
  -51595414965627.914     
   451.72779024918611     
  -49769.252556137042     
   971233693.68758476     
  -43468106373350.391     
   451.69472515434887     
  -48521.143775235621     
   883479548.14631772     
  -36616756817665.312     
   451.65986983864099     
  -47293.491307134536     
   803541010.99423051     
  -30841660108238.355     
   451.62313587845449     
  -46086.131494531437     
   730730602.50934923     
  -25974279119044.094     
   451.58443114927604     
  -44898.900669649636     
   664420664.16618764     
  -21872392066468.680     
   451.54365972544298     
  -43731.635153984513     
   604038204.05513191     
  -18415995791407.512     
   451.50072178222365     
  -42584.171257556904     
   549060179.84911299     
  -15503843335069.990     
   451.45551350086129     
  -41456.345278344270     
   499009187.51375365     
  -13050521058031.830     
   451.40792697728392     
  -40347.993501565237     
   453449517.16310298     
  -10983979017475.418     
   451.35785013524810     
  -39258.952199073959     
   411983548.41943181     
  -9243446361493.6309     
   451.30516664475618     
  -38189.057628410716     
   374248453.48929560     
  -7777670517849.3145     
   451.24975584666134     
  -37138.146032160774     
   339913183.80149978     
  -6543430807327.6875     
   451.19149268445500     
  -36106.053637180783     
   308675714.95359015     
  -5504283382058.8145     
   451.13024764431634     
  -35092.616653630437     
   280260528.72309756     
  -4629501926350.2607     
   451.06588670459428     
  -34097.671274058237     
   254416311.00643253     
  -3893183270311.1689     
   450.99827129598646     
  -33121.053672530441     
   230913848.39988148     
  -3273492698157.0195     
   450.92725827378200     
  -32162.600003577136     
   209544105.43444571     
  -2752026875816.1865     
   450.85269990363997     
  -31222.146401102684     
   190116467.86619657     
  -2313276361985.5566     
   450.77444386248828     
  -30299.528977359863     
   172457137.05561078     
  -1944171941823.5940     
   450.69233325624413     
  -29394.583821750261     
   156407663.43162858     
  -1633702002867.3418     
   450.60620665618234     
  -28507.146999546119     
   141823606.06958985     
  -1372589603113.2068     
   450.51589815590455     
  -27637.054550764056     
   128573308.62875658     
  -1153020153394.9707     
   450.42123745099934     
  -26784.142488619069     
   116536780.89583987     
  -968411679653.31348     
   450.32204994362246     
  -25948.246798309778     
   105604677.23146939     
  -813221057252.98230     
   450.21815687437220     
  -25129.203435447551     
   95677363.700690717     
  -682780642924.94165     
   450.10937548398823     
  -24326.848324513365     
   86664065.847506717     
  -573160470724.80640     
   449.99551920755584     
  -23541.017357271452     
   78482090.746472001     
  -481052109373.02197     
   449.87639790406223     
  -22771.546391064814     
   71056116.371164471     
  -403670708492.86072     
   449.75181812431390     
  -22018.271247066321     
   64317543.023258179     
  -338672461408.18787     
   449.62158342039805     
  -21281.027708370868     
   58203900.976024374     
  -284085008866.01733     
   449.48549470003979     
  -20559.651518125731     
   52658309.929414563     
  -238248806418.27539     
   449.34335062938703     
  -19853.978377448879     
   47628985.441212080     
  -199767700082.58899     
   449.19494808792916     
  -19163.843943370091     
   43068788.562345676     
  -167467292710.32455     
   449.04008267943755     
  -18489.083826545488     
   38934814.732415028     
  -140359861465.29626     
   448.87854930299170     
  -17829.533589026611     
   35188018.676032670     
  -117614807524.68840     
   448.71014278833354     
  -17185.028741808856     
   31792872.120682787     
  -98533765595.527267     
   448.53465859996606     
  -16555.404742302308     
   28717051.501503412     
  -82529641103.695129     
   448.35189361458129     
  -15940.496991762917     
   25931153.060523737     
  -69108957427.529648     
   448.16164697656529     
  -15340.140832511484     
   23408432.973933183     
  -57856993850.428627     
   447.96372103648349     
  -14754.171545112404     
   21124570.289649829     
  -48425271659.794548     
   447.75792237758878     
  -14182.424345413981     
   19057450.761421047     
  -40521022438.608772     
   447.54406293552859     
  -13624.734381432370     
   17186969.683196925     
  -33898322267.953430     
   447.32196121653368     
  -13080.936730191899     
   15494852.138701206     
  -28350631986.318680     
   447.09144361946738     
  -12550.866394352435     
   13964489.097187418     
  -23704519688.712723     
   446.85234586717837     
  -12034.358298762449     
   12580788.003205100     
  -19814379736.847637     
   446.60451455264092     
  -11531.247286853133     
   11330036.578153962     
  -16557990278.110336     
   446.34780880537176     
  -11041.368116925056     
   10199778.686959494     
  -13832776861.818544     
   446.08210208358156     
  -10564.555458268631     
   9178701.2113206293     
  -11552670358.777615     
   445.80728409744478     
  -10100.643887145159     
   8256530.9638045039     
  -9645465002.8887558     
   445.52326286874592     
  -9649.4678826614163     
   7423940.7643171027     
  -8050597297.5369692     
   445.22996693198036     
  -9210.8618224708425     
   6672463.8765248107     
  -6717279111.8078165     
   444.92734768174586     
  -8784.6599783312122     
   5994416.0640023286     
  -5602928603.8484249     
   444.61538187094436     
  -8370.6965115340208     
   5382824.6024898896     
  -4671851791.2355299     
   444.29407426392208     
  -7968.8054681822123     
   4831363.6303714970     
  -3894134821.4515891     
   443.96346044819256     
  -7578.8207743270077     
   4334295.2830134202     
  -3244713494.5840378     
   443.62360980780943     
  -7200.5762309537040     
   3886416.0968614742     
  -2702591755.8140769     
   443.27462866076587     
  -6833.9055088382684     
   3483008.2207599310     
  -2250185460.3952475     
   442.91666356199141     
  -6478.6421432671232     
   3119795.0071156030     
  -1872771397.2594249     
   442.54990477257724     
  -6134.6195285927315     
   2792900.5976055865     
  -1558024820.8666053     
   442.17458989477888     
  -5801.6709128007842     
   2498813.1434091944     
  -1295631209.6411376     
   441.79100767110543     
  -5479.6293914001644     
   2234351.3573056655     
  -1076960838.9333427     
   441.39950194439371     
  -5168.3279033553436     
   1996634.0307416946     
  -894794603.84868109     
   441.00047577416888     
  -4867.5992185458545     
   1783052.5061101541     
  -743097897.94466197     
   440.59439570279625     
  -4577.2759576490771     
   1591244.9292472845     
  -616818186.90295851     
   440.18179616291491     
  -4297.1904856161473     
   1419075.3981883987     
  -511757798.01495957     
   439.76328401539666     
  -4027.1752957773328     
   1264605.8076713290     
  -424326077.97229373     
   439.33954320457622     
  -3767.0614878914766     
   1126103.2958907997     
  -351800706.20497465     
   438.91133951473682     
  -3516.6846497996730     
   1001928.3345838296     
  -290988754.92433363     
   438.47952540878691     
  -3275.8619806153652     
   890859.31641951040     
  -242279684.57040006     
   438.04504492671703     
  -3044.4811225128578     
   790856.29396327457     
  -195851936.61175677     
   437.60893861776003     
  -2822.1550748954228     
   703437.78455950762     
  -177213860.58879009     
   437.17234847618033     
  -2609.5626064081862     
   617901.06046827312     
  -95698090.781822398     
   436.73652284627133     
  -2403.2415665316430     
   567950.81804228458     
  -247525659.13579687     
   436.30282125743008     
  -2215.8135723981750     
   428238.73989836482     
  -39300881.940815412     
   432.82570317047418     
  -811.51140929663961     
   133482.12534224926     
  -7866943.1791928168     
   431.50826694344676     
  -291.60596719525864     
   74480.051498303132     
  -4513755.0194915459     
   431.17422492514345     
  -3.8386163192094216     
   40626.888852116535     
  -1945008.0640194584     
   431.38815568867085     
   162.82692674100844     
   26039.328371970594     
  -1220437.3829397745     
   431.93889947373975     
   270.14036767074060     
   16886.047999922288     
  -727724.69354589889     
   432.70841749457946     
   340.92576966636648     
   11428.112798328040     
  -485670.79866487498     
   433.62456901750579     
   388.96000618304026     
   7785.5818083414797     
  -329866.34565666143     
   434.64047475761464     
   421.70292124368524     
   5311.5842159165204     
  -233485.09677719636     
   435.72428125743619     
   443.88299675869541     
   3560.4459900875459     
  -168783.41973149407     
   436.85360429583767     
   458.52053758916765     
   2294.5703421013409     
  -124583.47318795553     
   438.01230008768016     
   467.65744917740017     
   1360.1942931916749     
  -93335.421750480251     
   439.18848655899126     
   472.70838148553702     
   660.17863006307232     
  -70782.837767995501     
   440.37327764730287     
   474.68209642770245     
   129.30734680310550     
  -54169.695448005055     
   441.55994465779827     
   474.31295137206791     
  -276.96536905693159     
  -41731.294854709718     
   442.74334395118973     
   472.14566274825745     
  -589.95008046725479     
  -32284.138485915588     
   443.91951648039361     
   468.59058474931027     
  -832.08111911162189     
  -25020.982292425630     
   445.08540148242412     
   463.96103573576914     
  -1019.7384863048137     
  -19377.692834357418     
   446.23862792977360     
   458.49901156360090     
  -1165.0711825624944     
  -14952.999313653560     
   447.37736012317731     
   452.39328691365739     
  -1277.2186774148963     
  -11456.534869448067     
   448.50018171537027     
   445.79238349778080     
  -1363.1426889357567     
  -8675.0527889616169     
   449.60600748460905     
   438.81401281330898     
  -1428.2055848529690     
  -6449.8145735918060     
   450.69401545338428     
   431.55205086578928     
  -1476.5791941549073     
  -4661.2163097095254     
   451.76359412908045     
   424.08175708920771     
  -1511.5383164777288     
  -3218.1425152317588     
   452.81430112384868     
   416.46372533465848     
  -1535.6743853419671     
  -2050.4818479120086     
   453.84583043349807     
   408.74690687330025     
  -1551.0529992013071     
  -1103.7895814124104     
   454.85798637272410     
   400.97094582264225     
  -1559.3314210619001     
  -335.43147233390272     
   455.85066267478231     
   393.16799937722647     
  -1561.8471571044045     
   288.23569698006531     
   456.82382563217624     
   385.36416801102285     
  -1559.6853893770540     
   793.94833111486992     
   457.77750042396286     
   377.58062759534596     
  -1553.7307768936926     
   1203.0926994681511     
   458.71175997391907     
   369.83453169899252     
  -1544.7075816476813     
   1532.8784071747564     
   459.62671583200637     
   362.13973526088864     
  -1533.2109935938706     
   1797.2310643204521     
   460.52251068318401     
   354.50737837537531     
  -1519.7317606114673     
   2007.4767410480699     
   461.39931217244271     
   346.94635976121259     
  -1504.6756850536067     
   2172.8708618020037     
   462.25730779992136     
   339.46372266460338     
  -1488.3791535900918     
   2301.0099532620852     
   463.09670069015345     
   332.06497083327662     
  -1471.1215789406260     
   2398.1540772790117     
   463.91770607852573     
   324.75432832752244     
  -1453.1354233610334     
   2469.4812856007479     
   464.72054838859361     
   317.53495398482227     
  -1434.6143137190279     
   2519.2892230373195     
   465.50545879798904     
   310.40911908915911     
  -1415.7196445462480     
   2551.1561380567605     
   466.27267320974818     
   303.37835504401642     
  -1396.5859735108222     
   2568.0698177657523     
   467.02243056111467     
   296.44357648554546     
  -1377.3254498775791     
   2572.5315891018658     
   467.75497141407288     
   289.60518420345318     
  -1358.0314629593151     
   2566.6404786397129     
   468.47053678169550     
   282.86315139763110     
  -1338.7816593695172     
   2552.1616467920444     
   469.16936715234425     
   276.21709613166087     
  -1319.6404470185769     
   2530.5823064334140     
   469.85170168022808     
   269.66634231481362     
  -1300.6610797203264     
   2503.1575037402695     
   470.51777751610285     
   263.20997111940710     
  -1281.8873984422744     
   2470.9479068501764     
   471.16782925622215     
   256.84686440044919     
  -1263.3552891408981     
   2434.8508569716591     
   471.80208849121078     
   250.57574140831292     
  -1245.0939077136106     
   2395.6262852878558     
   472.42078343946906     
   244.39518986259401     
  -1227.1267105739516     
   2353.9180810440234     
   473.02413865215448     
   238.30369227374382     
  -1209.4723249661215     
   2310.2720622453012     
   473.61237477880877     
   232.29964825008031     
  -1192.1452844992816     
   2265.1508988892128     
   474.18570838438865     
   226.38139340693806     
  -1175.1566527576126     
   2218.9466801604094     
   474.74435180986814     
   220.54721539340301     
  -1158.5145526564095     
   2171.9914866468553     
   475.28851306976452     
   214.79536747049559     
  -1142.2246165065580     
   2124.5662462696582     
   475.81839578093519     
   209.12408000508034     
  -1126.2903696595356     
   2076.9083075636881     
   476.33419911782983     
   203.53157018754948     
  -1110.7135573528080     
   2029.2177511349089     
   476.83611779009260     
   198.01605023361927     
  -1095.4944242192962     
   1981.6628324223966     
   477.32434203900704     
   192.57573429063072     
  -1080.6319529761283     
   1934.3845464511996     
   477.79905764978605     
   187.20884423599603     
  -1066.1240688777443     
   1887.5005623766567     
   478.26044597714184     
   181.91361452715185     
  -1051.9678146599194     
   1841.1085434482841     
   478.70868398193909     
   176.68829623904190     
  -1038.1595005840572     
   1795.2890104076898     
   479.14394427704883     
   171.53116040506677     
  -1024.6948330059995     
   1750.1077853275303     
   479.56639518078936     
   166.44050076101166     
  -1011.5690246160430     
   1705.6180718305297     
   479.97620077657041     
   161.41463597677827     
  -998.77688907731408     
   1661.8622849645121     
   480.37352097755382     
   156.45191144923479     
  -986.31292194008017     
   1618.8735472986978     
   480.75851159531396     
   151.55070071854621     
  -974.17137033533993     
   1576.6770714468280     
   481.13132441162497     
   146.70940656195916     
  -962.34629229948871     
   1535.2912574885736     
   481.49210725262890     
   141.92646181153961     
  -950.83160786832445     
   1494.7287276670902     
   481.84100406474494     
   137.20032993584178     
  -939.62114241082134     
   1454.9971238560133     
   482.17815499177453     
   132.52950541985999     
  -928.70866398190128     
   1416.0999049568532     
   482.50369645273531     
   127.91251397316842     
  -918.08791469472476     
   1378.0369168393452     
   482.81776122002822     
   123.34791259188552     
  -907.75263781842978     
   1340.8050018639631     
   483.12047849759972     
   118.83428949657832     
  -897.69660030444993     
   1304.3984380733934     
   483.41197399881486     
   114.37026396576994     
  -887.91361201889958     
   1268.8093431366940     
   483.69237002380015     
   109.95448608085925     
  -878.39754194537431     
   1234.0280784400636     
   483.96178553605387     
   105.58563639760312     
  -869.14233135707377     
   1200.0434806441706     
   484.22033623815628     
   101.26242555607983     
  -860.14200525224260     
   1166.8432194077457     
   484.46813464643895     
   96.983593840182508     
  -851.39068110668450     
   1134.4139175647788     
   484.70529016449996     
   92.747910695603423     
  -842.88257672494865     
   1102.7414731651779     
   484.93190915546995     
   88.554174214600522     
  -834.61201567620969     
   1071.8111100006799     
   485.14809501295707     
   84.401210594531989     
  -826.57343235120470     
   1041.6076211882789     
   485.35394823061029     
   80.287873575673288     
  -818.76137519229269     
   1012.1154311021874     
   485.54956647025813     
   76.213043864044991     
  -811.17050945902622     
   983.31874732489177     
   485.73504462858955     
   72.175628543262192     
  -803.79561885408953     
   955.20162438217460     
   485.91047490235525     
   68.174560479448900     
  -796.63160667122315     
   927.74806033848938     
   486.07594685207562     
   64.208797722224134     
  -789.67349621868448     
   900.94206749749821     
   486.23154746424962     
   60.277322904896288     
  -782.91643071245335     
   874.76770872697136     
   486.37736121206535     
   56.379142645872648     
  -776.35567289700100     
   849.20917965027832     
   486.51347011461786     
   52.513286953506082     
  -769.98660404962391     
   824.25081827257077     
   486.63995379464535     
   48.678808636100570     
  -763.80472291257956     
   799.87715887982563     
   486.75688953479801     
   44.874782718266665     
  -757.80564422098087     
   776.07296151062360     
   486.86435233245732     
   41.100305865190080     
  -751.98509700965121     
   752.82321111802662     
   486.96241495312665     
   37.354495815350283     
  -746.33892292626604     
   730.11318249621877     
   487.05114798241522     
   33.636490822890799     
  -740.86307405754451     
   707.92840650835774     
   487.13061987664094     
   29.945449110225102     
  -735.55361100873176     
   686.25470518812733     
   487.20089701207746     
   26.280548330903716     
  -730.40670071982083     
   665.07822114531280     
   487.26204373287243     
   22.640985043951083     
  -725.41861406123098     
   644.38537257061569     
   487.31412239766587     
   19.025974199380627     
  -720.58572376695133     
   624.16291514593865     
   487.35719342493633     
   15.434748635204853     
  -715.90450190335673     
   604.39789264952367     
   487.39131533710452     
   11.866558586175245     
  -711.37151770848538     
   585.07769252619198     
   487.41654480342322     
   8.3206712043676809     
  -706.98343501453894     
   566.18998213594932     
   487.43293668168377     
   4.7963700914600320     
  -702.73701014851929     
   547.72277359023701     
   487.44054405876733     
   1.2929548427222501     
  -698.62908934659254     
   529.66435548150866     
   487.43941829007127     
  -2.1902593973454367     
  -694.65660668048122     
   512.00336289025427     
   487.42960903783870     
  -5.6539423676936540     
  -690.81658145880431     
   494.72868931527455     
   487.41116430842112     
  -9.0987491120630164     
  -687.10611628893969     
   477.82956158299572     
   487.38413048850106     
  -12.525320389228037     
  -683.52239457706719     
   461.29548107379566     
   487.34855238030377     
  -15.934283071843241     
  -680.06267846901380     
   445.11624202583522     
   487.30447323582501     
  -19.326250534650327     
  -676.72430665382001     
   429.28190982071288     
   487.25193479010164     
  -22.701823032110294     
  -673.50469233016463     
   413.78285315082587     
   487.19097729355138     
  -26.061588065264541     
  -670.40132093153352     
   398.60966981318563     
   487.12163954340849     
  -29.406120738613215     
  -667.41174840793451     
   383.75325479533694     
   487.04395891427902     
  -32.735984107125404     
  -664.53359899696966     
   369.20474482113798     
   486.95797138784161     
  -36.051729513144856     
  -661.76456341081109     
   354.95551692163156     
   486.86371158171738     
  -39.353896914256637     
  -659.10239703389880     
   340.99722074058690     
   486.76121277753185     
  -42.643015201537246     
  -656.54491787834445     
   327.32170514311719     
   486.65050694819291     
  -45.919602508957539     
  -654.09000508977101     
   313.92108161689947     
   486.53162478440561     
  -49.184166514126083     
  -651.73559697764426     
   300.78766704217486     
   486.40459572044648     
  -52.437204730257264     
  -649.47968947482798     
   287.91400012918280     
   486.26944795921787     
  -55.679204790128985     
  -647.32033447385913     
   275.29283291013348     
   486.12620849660260     
  -58.910644721881219     
  -645.25563822703316     
   262.91712287944597     
   485.97490314513902     
  -62.131993216962393     
  -643.28375980543728     
   250.78002198023319     
   485.81555655703568     
  -65.343709890577458     
  -641.40290964058545     
   238.87487762102617     
   485.64819224654394     
  -68.546245534824990     
  -639.61134805842778     
   227.19522867856747     
   485.47283261170696     
  -71.740042364579409     
  -637.90738384333849     
   215.73478411057729     
   485.28949895550249     
  -74.925534256594034     
  -636.28937296250922     
   204.48744336039209     
   485.09821150639630     
  -78.103146981843580     
  -634.75571713730631     
   193.44726526367123     
   484.89898943832310     
  -81.273298431306415     
  -633.30486264782871     
   182.60847010931212     
   484.69185089011063     
  -84.436398835731012     
  -631.93529912200893     
   171.96546252202992     
   484.47681298436214     
  -87.592850978918776     
  -630.64555815309370     
   161.51275968828699     
   484.25389184581326     
  -90.743050405440087     
  -629.43421245543152     
   151.24507729782394     
   484.02310261917614     
  -93.887385622517911     
  -628.29987437569787     
   141.15723220784264     
   483.78445948648675     
  -97.026238296292505     
  -627.24119513413905     
   131.24421296959088     
   483.53797568396726     
  -100.15998344297003     
  -626.25686353686706     
   121.50112605858101     
   483.28366351841782     
  -103.28898961454077     
  -625.34560509142773     
   111.92321672474453     
   483.02153438314991     
  -106.41361907968431     
  -624.50618096599214     
   102.50585390207326     
   482.75159877347363     
  -109.53422799975361     
  -623.73738706172662     
   93.244540248794863     
   482.47386630175106     
  -112.65116659993252     
  -623.03805300986062     
   84.134868001399283     
   482.18834571202723     
  -115.76477933620680     
  -622.40704149985015     
   75.172589881844871     
   481.89504489424905     
  -118.87540505764576     
  -621.84324707573637     
   66.353524446662902     
   481.59397089808454     
  -121.98337716444108     
  -621.34559564238634     
   57.673628034797225     
   481.28512994635111     
  -125.08902376212735     
  -620.91304343212539     
   49.128948163183807     
   480.96852744806415     
  -128.19266781150992     
  -620.54457632090146     
   40.715633346212563     
   480.64416801111514     
  -131.29462727498918     
  -620.23920907080492     
   32.429933570222119     
   480.31205545458869     
  -134.39521525908879     
  -619.99598456902822     
   24.268192200656792     
   479.97219282072791     
  -137.49474015333016     
  -619.81397312752324     
   16.226830587322624     
   479.62458238655677     
  -140.59350576589426     
  -619.69227189811841     
   8.3023886321143365     
   479.26922567516749     
  -143.69181145559801     
  -619.63000398337749     
  0.49144340215434523     
   478.90612346668240     
  -146.78995226095111     
  -619.62631815786131     
  -7.2092914565700932     
   478.53527580889636     
  -149.88821902595524     
  -619.68038784378564     
  -14.803070914285842     
   478.15668202760946     
  -152.98689852275382     
  -619.79141087564278     
  -22.293048302594777     
   477.77034073665573     
  -156.08627357178770     
  -619.95860873791230     
  -29.682301914215234     
   477.37624984763568     
  -159.18662315863816     
  -620.18122600226889     
  -36.973853454946912     
   476.97440657936011     
  -162.28822254840179     
  -620.45852990318099     
  -44.170651305284949     
   476.56480746701078     
  -165.39134339762967     
  -620.78980978797063     
  -51.275564452373558     
   476.14744837102484     
  -168.49625386340301     
  -621.17437652136346     
  -58.291416224847076     
   475.72232448570969     
  -171.60321871006403     
  -621.61156214304970     
  -65.220960922329084     
   475.28943034759362     
  -174.71249941379659     
  -622.10071934996722     
  -72.066888988888351     
   474.84875984351805     
  -177.82435426471497     
  -622.64122101738394     
  -78.831844268745428     
   474.40030621847734     
  -180.93903846688193     
  -623.23245984939945     
  -85.518397035252676     
   473.94406208321112     
  -184.05680423607333     
  -623.87384782716390     
  -92.129098330883522     
   473.48001942155486     
  -187.17790089580285     
  -624.56481606464547     
  -98.666395689942703     
   473.00816959755252     
  -190.30257497104520     
  -625.30481403232011     
  -105.13275476232583     
   472.52850336233791     
  -193.43107028035860     
  -626.09330969303755     
  -111.53051865845772     
   472.04101086078708     
  -196.56362802604863     
  -626.92978858297590     
  -117.86205978869465     
   471.54568163794863     
  -199.70048688258456     
  -627.81375403139111     
  -124.12963864140909     
   471.04250464525387     
  -202.84188308346603     
  -628.74472632120171     
  -130.33552989995758     
   470.53146824651304     
  -205.98805050625768     
  -629.72224279545139     
  -136.48192945103108     
   470.01256022369978     
  -209.13922075641216     
  -630.74585726633416     
  -142.57101402723708     
   469.48576778252874     
  -212.29562324925683     
  -631.81513987153835     
  -148.60491206967467     
   468.95107755782965     
  -215.45748529071582     
  -632.92967671206100     
  -154.58573146336207     
   468.40847561872135     
  -218.62503215674107     
  -634.08906969803616     
  -160.51552875605907     
   467.85794747358875     
  -221.79848717139544     
  -635.29293616370660     
  -166.39633535685320     
   467.29947807486650     
  -224.97807178350192     
  -636.54090867888306     
  -172.23015631085431     
   466.73305182363231     
  -228.16400564232717     
  -637.83263485121438     
  -178.01896354826550     
   466.15865257401236     
  -231.35650667214978     
  -639.16777707782649     
  -183.76469137247096     
   465.57626363740195     
  -234.55579114550213     
  -640.54601226312002     
  -189.46926489592198     
   464.98586778650429     
  -237.76207375553454     
  -641.96703174983941     
  -195.13456720629830     
   464.38744725918940     
  -240.97556768741885     
  -643.43054100388667     
  -200.76247313986624     
   463.78098376217594     
  -244.19648468880965     
  -644.93625955243556     
  -206.35480889471847     
   463.16645847453782     
  -247.42503513923862     
  -646.48392061914603     
  -211.91342152881114     
   462.54385205103864     
  -250.66142811898803     
  -648.07327128061206     
  -217.44008332631191     
   461.91314462529436     
  -253.90587147695345     
  -649.70407190555943     
  -222.93659740155343     
   461.27431581276824     
  -257.15857189768252     
  -651.37609638607114     
  -228.40471832636220     
   460.62734471359789     
  -260.41973496808151     
  -653.08913177351883     
  -233.84619302784111     
   459.97220991525734     
  -263.68956524306839     
  -654.84297822122767     
  -239.26275660431864     
   459.30888949505521     
  -266.96826631086083     
  -656.63744889576003     
  -244.65612003985436     
   458.63736102247060     
  -270.25604085759034     
  -658.47236979605884     
  -250.02799498754462     
   457.95760156132798     
  -273.55309073147663     
  -660.34757975846549     
  -255.38006704656459     
   457.26958767181225     
  -276.85961700652609     
  -662.26293026131475     
  -260.71401895212580     
   456.57329541232525     
  -280.17582004568800     
  -664.21828540345564     
  -266.03151976066761     
   455.86870034118476     
  -283.50189956370082     
  -666.21352180166059     
  -271.33423946986545     
   455.15577751816676     
  -286.83805468969916     
  -668.24852859768464     
  -276.62381891302607     
   454.43450150589160     
  -290.18448402929221     
  -670.32320723953239     
  -281.90192009830048     
   453.70484637105562     
  -293.54138572649174     
  -672.43747164026956     
  -287.17017851108699     
   452.96678568550760     
  -296.90895752554019     
  -674.59124797910272     
  -292.43023824683377     
   452.22029252717141     
  -300.28739683240281     
  -676.78447476595397     
  -297.68372452397188     
   451.46533948081492     
  -303.67690077606738     
  -679.01710269988382     
  -302.93228581208467     
   450.70189863866591     
  -307.07766626992583     
  -681.28909484347446     
  -308.17754738529828     
   449.92994160087414     
  -310.48989007315663     
  -683.60042644886414     
  -313.42113604218400     
   449.14943947582071     
  -313.91376885170172     
  -685.95108496918056     
  -318.66470606197885     
   448.36036288027435     
  -317.34949923978633     
  -688.34107026464540     
  -323.90986848716472     
   447.56268193939405     
  -320.79727790114362     
  -690.77039427829914     
  -329.15829280764603     
   446.75636628657861     
  -324.25730159052534     
  -693.23908147435645     
  -334.41159849046045     
   445.94138506316187     
  -327.72976721536872     
  -695.74716846303488     
  -339.67146062003974     
   445.11770691795397     
  -331.21487189757062     
  -698.29470441768524     
  -344.93951702190367     
   444.28530000662749     
  -334.71281303560312     
  -700.88175079534949     
  -350.21746119533975     
   443.44413199094816     
  -338.22378836697737     
  -703.50838175431454     
  -355.50693799190941     
   442.59417003784887     
  -341.74799603083625     
  -706.17468378925378     
  -360.80966997078878     
   441.73538081834698     
  -345.28563463109452     
  -708.88075631403478     
  -366.12732865737240     
   440.86773050630279     
  -348.83690330007693     
  -711.62671127896510     
  -371.46165287744276     
   439.99118477701876     
  -352.40200176246333     
  -714.41267367554588     
  -376.81434325172296     
   439.10570880567803     
  -355.98113039977693     
  -717.23878124993382     
  -382.18717617034173     
   438.21126726562113     
  -359.57449031557991     
  -720.10518507121139     
  -387.58188468583199     
   437.30782432645856     
  -363.18228340127371     
  -723.01204920635507     
  -393.00026988174977     
   436.39534365201860     
  -366.80471240236585     
  -725.95955123046826     
  -398.44411999751793     
   435.47378839812814     
  -370.44198098576805     
  -728.94788213044967     
  -403.91526633435637     
   434.54312121022434     
  -374.09429380766420     
  -731.97724662795736     
  -409.41554377269279     
   433.60330422079591     
  -377.76185658224961     
  -735.04786320625249     
  -414.94683526062948     
   432.65429904665092     
  -381.44487615144209     
  -738.15996447070734     
  -420.51102522972076     
   431.69606678600962     
  -385.14356055551860     
  -741.31379715993012     
  -426.11004786489428     
   430.72856801541906     
  -388.85811910471585     
  -744.50962251891690     
  -431.74583956302752     
   429.75176278648780     
  -392.58876245180215     
  -747.74771631563954     
  -437.42041286942720     
   428.76561062243735     
  -396.33570266612173     
  -751.02836941216037     
  -443.13574709170587     
   427.77007051446719     
  -400.09915330844041     
  -754.35188751534804     
  -448.89393059387248     
   426.76510091793148     
  -403.87932950721569     
  -757.71859199480195     
  -454.69702389762091     
   425.75065974832245     
  -407.67644803638791     
  -761.12881967403428     
  -460.54716809666007     
   424.72670437705904     
  -411.49072739415982     
  -764.58292343475910     
  -466.44652216227831     
   423.69319162707524     
  -415.32238788362423     
  -768.08127235097629     
  -472.39729664039356     
   422.65007776820624     
  -419.17165169469104     
  -771.62425207577917     
  -478.40174765279960     
   421.59731851236671     
  -423.03874298783848     
  -775.21226518317530     
  -484.46216607188614     
   420.53486900851840     
  -426.92388797936815     
  -778.84573142871432     
  -490.58091264940919     
   419.46268383742176     
  -430.82731502862396     
  -782.52508827358497     
  -496.76036959175383     
   418.38071700616774     
  -434.74925472692166     
  -786.25079104552310     
  -503.00301253561179     
   417.28892194248431     
  -438.68993998863442     
  -790.02331363954022     
  -509.31132124657046     
   416.18725148881310     
  -442.64960614410541     
  -793.84314854888942     
  -515.68789836572876     
   415.07565789615097     
  -446.62849103494432     
  -797.71080778663247     
  -522.13533204434248     
   413.95409281765041     
  -450.62683511135322     
  -801.62682277696490     
  -528.65635826652726     
   412.82250730197404     
  -454.64488153195560     
  -805.59174546396400     
  -535.25369927918973     
   411.68085178639598     
  -458.68287626613682     
  -809.60614820855790     
  -541.93021350127879     
   410.52907608964472     
  -462.74106819868285     
  -813.67062480981758     
  -548.68878603089149     
   409.36712940448069     
  -466.81970923746997     
  -817.78579070504907     
  -555.53241006888209     
   408.19496029000118     
  -470.91905442368409     
  -821.95228378056584     
  -562.46413544623749     
   407.01251666366625     
  -475.03936204512644     
  -826.17076479641253     
  -569.48712119479796     
   405.81974579303716     
  -479.18089375263099     
  -830.44191820537367     
  -576.60457226162498     
   404.61659428722038     
  -483.34391467938769     
  -834.76645249733565     
  -583.81985358733812     
   403.40300808800856     
  -487.52869356412924     
  -839.14510139924084     
  -591.13633466628369     
   402.17893246070929     
  -491.73550287740034     
  -843.57862390923788     
  -598.55757765791145     
   400.94431198465418     
  -495.96461895152771     
  -848.06780574167237     
  -606.08717471981367     
   399.69909054337739     
  -500.21632211476197     
  -852.61345955207082     
  -613.72887231942912     
   398.44321131445469     
  -504.49089682887825     
  -857.21642609446644     
  -621.48651915307187     
   397.17661675899251     
  -508.78863183158478     
  -861.87757498811459     
  -629.36405742549573     
   395.89924861075650     
  -513.10982028260196     
  -866.59780541880571     
  -637.36561124695424     
   394.61104786492842     
  -517.45475991490696     
  -871.37804750315797     
  -645.49535998056865     
   393.31195476647929     
  -521.82375319042228     
  -876.21926270301219     
  -653.75769490224991     
   392.00190879814733     
  -526.21710746071687     
  -881.12244541477912     
  -662.15708012684036     
   390.68084866800734     
  -530.63513513304304     
  -886.08862351573032     
  -670.69818797995867     
   389.34871229661854     
  -535.07815384164644     
  -891.11885992558018     
  -679.38579528103298     
   388.00543680373687     
  -539.54648662493582     
  -896.21425339018776     
  -688.22488952558388     
   386.65095849457691     
  -544.04046210856541     
  -901.37594006162976     
  -697.22057430214261     
   385.28521284560867     
  -548.56041469464162     
  -906.60509436889572     
  -706.37819284662066     
   383.90813448987296     
  -553.10668475760212     
  -911.90293081524555     
  -715.70320638883618     
   382.51965720179879     
  -557.67961884679801     
  -917.27070486316165     
  -725.20134638883212     
   381.11971388150533     
  -562.27956989635868     
  -922.70971496107802     
  -734.87846745194224     
   379.70823653856991     
  -566.90689744242877     
  -928.22130346696747     
  -744.74071740422107     
   378.28515627524342     
  -571.56196784821498     
  -933.80685884749926     
  -754.79439610507393     
   376.85040326909268     
  -576.24515453737934     
  -939.46781681828725     
  -765.04610128259230     
   375.40390675504875     
  -580.95683823587001     
  -945.20566257790676     
  -775.50262120236596     
   373.94559500683954     
  -585.69740722290692     
  -951.02193223692439     
  -786.17105211736089     
   372.47539531778307     
  -590.46725759131891     
  -956.91821512780473     
  -797.05870928739262     
   370.99323398091792     
  -595.26679351775692     
  -962.89615544746005     
  -808.17325398082130     
   369.49903626844485     
  -600.09642754350648     
  -968.95745485231635     
  -819.52256950946253     
   367.99272641045314     
  -604.95658086594631     
  -975.10387412363718     
  -831.11493494325612     
   366.47422757290411     
  -609.84768364159481     
  -981.33723613571169     
  -842.95887711579758     
   364.94346183484186     
  -614.77017530121918     
  -987.65942771408004     
  -855.06333178982004     
   363.40035016480107     
  -619.72450487726053     
  -994.07240270250361     
  -867.43756841647428     
   361.84481239637898     
  -624.71113134518089     
  -1000.5781844656274     
  -880.09122060393167     
   360.27676720293783     
  -629.73052397789525     
  -1007.1788686201567     
  -893.03437482695006     
   358.69613207140208     
  -634.78316271552421     
  -1013.8766264313590     
  -906.27747231230501     
   357.10282327511260     
  -639.86953855028673     
  -1020.6737074737011     
  -919.83146536106381     
   355.49675584569849     
  -644.99015392763090     
  -1027.5724434639092     
  -933.70770643229832     
   353.87784354392488     
  -650.14552316444588     
  -1034.5752512621514     
  -947.91811122900151     
   352.24599882947285     
  -655.33617288534231     
  -1041.6846370963690     
  -962.47503109288800     
   350.60113282960532     
  -660.56264247765705     
  -1048.9031998295654     
  -977.39146051144428     
   348.94315530667063     
  -665.82548456668962     
  -1056.2336357834015     
  -992.68085918454130     
   347.27197462439187     
  -671.12526551171618     
  -1063.6787422272855     
  -1008.3574165604654     
   345.58749771288899     
  -676.46256592441330     
  -1071.2414228514890     
  -1024.4358357581395     
   343.88963003237524     
  -681.83798121059112     
  -1078.9246916196748     
  -1040.9316197468329     
   342.17827553546954     
  -687.25212213655982     
  -1086.7316787677764     
  -1057.8608806355758     
   340.45333662805962     
  -692.70561542191047     
  -1094.6656353725430     
  -1075.2405744787418     
   338.71471412864975     
  -698.19910435954478     
  -1102.7299396811338     
  -1093.0883789371596     
   336.96230722612199     
  -703.73324946505545     
  -1110.9281025231624     
  -1111.4228941107028     
   335.19601343583582     
  -709.30872915693601     
  -1119.2637742289928     
  -1130.2635415877389     
   333.41572855398675     
  -714.92624046948561     
  -1127.7407507909006     
  -1149.6307594651360     
   331.62134661013994     
  -720.58649980018015     
  -1136.3629814868893     
  -1169.5459234848636     
   329.81275981785018     
  -726.29024369367983     
  -1145.1345759130256     
  -1190.0315481766436     
   327.98985852327354     
  -732.03822966477344     
  -1154.0598125243507     
  -1211.1111998351166     
   326.15253115167087     
  -737.83123706239201     
  -1163.1431465231140     
  -1232.8097153709393     
   324.30066415169728     
  -743.67006797717090     
  -1172.3892193883962     
  -1255.1531483670528     
   322.43414193736527     
  -749.55554819564463     
  -1181.8028680011489     
  -1278.1689477202508     
   320.55284682756138     
  -755.48852820341995     
  -1191.3891351090506     
  -1301.8859751039754     
   318.65665898299000     
  -761.46988424099857     
  -1201.1532799223305     
  -1326.3346271725877     
   316.74545634040948     
  -767.50051941486959     
  -1211.1007896261247     
  -1351.5469479913379     
   314.81911454401603     
  -773.58136486827516     
  -1221.2373917360601     
  -1377.5566767029952     
   312.87750687382396     
  -779.71338101464357     
  -1231.5690668113323     
  -1404.3994626412443     
   310.92050417087813     
  -785.89755883862483     
  -1242.1020627811417     
  -1432.1128541442554     
   308.94797475912588     
  -792.13492126854567     
  -1252.8429091872235     
  -1460.7365835829914     
   306.95978436376294     
  -798.42652462542412     
  -1263.7984335640963     
  -1490.3125429116108     
   304.95579602585616     
  -804.77346015342403     
  -1274.9757776359329     
  -1520.8851408766682     
   302.93587001303200     
  -811.17685563799523     
  -1286.3824161925083     
  -1552.5012159249277     
   300.89986372600436     
  -817.63787711675627     
  -1298.0261753119451     
  -1585.2105081383886     
   298.84763160070253     
  -824.15773069034378     
  -1309.9152541229832     
  -1619.0655634190425     
   296.77902500573902     
  -830.73766444027262     
  -1322.0582458486258     
  -1654.1222107345520     
   294.69389213494219     
  -837.37897046096714     
  -1334.4641624291353     
  -1690.4395543391634     
   292.59207789465660     
  -844.08298701475655     
  -1347.1424590866786     
  -1728.0804442644749     
   290.47342378549342     
  -850.85110081852008     
  -1360.1030624186624     
  -1767.1115405277001     
   288.33776777818923     
  -857.68474947199809     
  -1373.3563989726199     
  -1807.6037949044157     
   286.18494418320631     
  -864.58542403801584     
  -1386.9134274344033     
  -1849.6326078410159     
   284.01478351368036     
  -871.55467178658478     
  -1400.7856719932106     
  -1893.2783293813618     
   281.82711234128999     
  -878.59409911522687     
  -1414.9852594635713     
  -1938.6264931751343     
   279.62175314459137     
  -885.70537465929158     
  -1429.5249581623843     
  -1985.7683799328011     
   277.39852414932363     
  -892.89023260722740     
  -1444.4182210118809     
  -2034.8013308788929     
   275.15723916015349     
  -900.15047623724070     
  -1459.6792309934722     
  -2085.8293902275109     
   272.89770738328241     
  -907.48798169327495     
  -1475.3229514201789     
  -2138.9637023971090     
   270.61973323929504     
  -914.90470201979565     
  -1491.3651791881568     
  -2194.3232569641636     
   268.32311616557479     
  -922.40267147680436     
  -1507.8226036153878     
  -2252.0354414600824     
   266.00765040755635     
  -929.98401015940885     
  -1524.7128694263388     
  -2312.2368021470984     
   263.67312479802393     
  -937.65092894658062     
  -1542.0546454424416     
  -2375.0738863250622     
   261.31932252359394     
  -945.40573480916157     
  -1559.8676995898800     
  -2440.7040120439951     
   258.94602087744846     
  -953.25083650733666     
  -1578.1729796802097     
  -2509.2964001764235     
   256.55299099730081     
  -961.18875071324123     
  -1596.9927026815330     
  -2581.0330586106015     
   254.13999758748446     
  -969.22210859649761     
  -1616.3504506211123     
  -2656.1101775978227     
   251.70679862395525     
  -977.35366291543335     
  -1636.2712769530963     
  -2734.7392441803677     
   249.25314504088507     
  -985.58629566102707     
  -1656.7818212844486     
  -2817.1487066082850     
   246.77878039740088     
  -993.92302630569839     
  -1677.9104365840112     
  -2903.5854196890050     
   244.28344052288585     
  -1002.3670207152375     
  -1699.6873272316784     
  -2994.3166351351229     
   241.76685313910508     
  -1010.9216007883048     
  -1722.1447019951925     
  -3089.6318569052460     
   239.22873745724914     
  -1019.5902548955976     
  -1745.3169409219813     
  -3189.8452959717533     
   236.66880374779657     
  -1028.3766491995070     
  -1769.2407806417700     
  -3295.2981972591506     
   234.08675288088452     
  -1037.2846399439145     
  -1793.9555171212130     
  -3406.3619137753117     
   231.48227583463776     
  -1046.3182868154040     
  -1819.5032314745285     
  -3523.4408815152460     
   228.85505316863882     
  -1055.4818674893047     
  -1845.9290380858922     
  -3646.9764389778061     
   226.20475445942060     
  -1064.7798934879654     
  -1873.2813613782264     
  -3777.4506873285086     
   223.53103769452514     
  -1074.2171274952436     
  -1901.6122415331897     
  -3915.3913004392966     
   220.83354862128832     
  -1083.7986022897931     
  -1930.9776762864849     
  -4061.3765070775526     
   218.11192004607918     
  -1093.5296414807331     
  -1961.4380000895660     
  -4216.0412609533005     
   215.36577107923202     
  -1103.4158822548238     
  -1993.0583095467164     
  -4380.0837088256258     
   212.59470632035240     
  -1113.4633003720978     
  -2025.9089373629081     
  -4554.2731450895499     
   209.79831497804568     
  -1123.6782376803831     
  -2060.0659859510806     
  -4739.4585514292530     
   206.97616991739272     
  -1134.0674324579775     
  -2095.6119250867991     
  -4936.5788868740456     
   204.12782662767094     
  -1144.6380529375401     
  -2132.6362667383537     
  -5146.6745499913659     
   201.25282210187007     
  -1155.3977344190444     
  -2171.2363258632895     
  -5370.9007516510846     
   198.35067361846163     
  -1166.3546204374541     
  -2211.5180815006720     
  -5610.5430807844714     
   195.42087741462291     
  -1177.5174085277224     
  -2253.5971546065566     
  -5867.0352194949264     
   192.46290723866207     
  -1188.8954012111205     
  -2297.5999187527677     
  -6141.9800480826725     
   189.47621276770374     
  -1200.4985629307862     
  -2343.6647691133885     
  -6437.1736939337106     
   186.46021787473092     
  -1212.3375837831140     
  -2391.9435718178902     
  -6754.6343186665381     
   183.41431872678797     
  -1224.4239510356788     
  -2442.6033292078905     
  -7096.6353319379923     
   180.33788169346423     
  -1236.7700295941918     
  -2495.8280941974244     
  -7465.7451640120235     
   177.23024104162175     
  -1249.3891527870046     
  -2551.8211829275160     
  -7864.8738021673889     
   174.09069638860785     
  -1262.2957250854324     
  -2610.8077364437700     
  -8297.3286977179578     
   170.91850988178052     
  -1275.5053386807338     
  -2673.0377016766561     
  -8766.8809309297158     
   167.71290306692873     
  -1289.0349062065718     
  -2738.7893086586278     
  -9277.8452197302286     
   164.47305340190155     
  -1302.9028123477351     
  -2808.3731478066061     
  -9835.1756989341357     
   161.19809036423820     
  -1317.1290876311230     
  -2882.1369655486105     
  -10444.582593561458     
   157.88709109252261     
  -1331.7356083824955     
  -2960.4713350003231     
  -11112.673652871090     
   154.53907549019686     
  -1346.7463276884882     
  -3043.8163873968547     
  -11847.127974820114     
   151.15300070717973     
  -1362.1875432750007     
  -3132.6698472080075     
  -12656.909459045342     
   147.72775489823695     
  -1378.0882095633974     
  -3227.5966681508453     
  -13552.532053673036     
   144.26215013683910     
  -1394.4803028801584     
  -3329.2406585533954     
  -14546.389968445910     
   140.75491433817956     
  -1411.3992509848335     
  -3438.3385833167376     
  -15653.173356746904     
   137.20468201373797     
  -1428.8844409018566     
  -3555.7373834923419     
  -16890.393743218097     
   133.60998364043434     
  -1446.9798227020033     
  -3682.4153365664752     
  -18279.055399624791     
   129.96923337758508     
  -1465.7346316735791     
  -3819.5082520636643     
  -19844.518667724573     
   126.28071480122163     
  -1485.2042576589167     
  -3968.3421420715954     
  -21617.622297476199     
   122.54256424333808     
  -1505.4512987873520     
  -4130.4743093026636     
  -23636.155412098014     
   118.75275121700815     
  -1526.5468482478425     
  -4307.7454748934024     
  -25946.809825333556     
   114.90905526826702     
  -1548.5720783065342     
  -4502.3465485834004     
  -28607.799748796398     
   111.00903840970088     
  -1571.6202072947417     
  -4716.9050466993776     
  -31692.419596873373     
   107.05001204086604     
  -1595.7989653956793     
  -4954.5981936759235     
  -35293.949103976323     
   103.02899692071152     
  -1621.2337179097592     
  -5219.3028119557521     
  -39532.497199741760     
   98.942674288093741     
  -1648.0714662920325     
  -5515.7965409538083     
  -44564.784957372533     
   94.787325569217643     
  -1676.4860387147528     
  -5850.0324281341109     
  -50598.109583907884     
   90.558757174292765     
  -1706.6849154101210     
  -6229.5182500134115     
  -57911.720832257677     
   86.252205526066774     
  -1738.9183514257936     
  -6663.8561562553541     
  -66886.325941260264     
   81.862215447682956     
  -1773.4917508184683     
  -7165.5036008147954     
  -78060.351109712807     
   77.382481980145499     
  -1810.7829004058503     
  -7750.9562341376550     
  -92180.102159350979     
   72.805640938571372     
  -1851.2660584920256     
  -8442.3070003327721     
  -110431.78065283773     
   68.122985877016418     
  -1895.5481893809313     
  -9270.5453552290746     
  -134275.11753867616     
   63.324076446382470     
  -1944.4185746109256     
  -10277.608736769125     
  -167279.70041452351     
   58.396181209931257     
  -1998.9431126775448     
  -11532.206489878079     
  -210486.57652997057     
   53.323458284917486     
  -2060.5507684368708     
  -13110.855813852824     
  -283991.87391066190     
   48.085701141958751     
  -2131.4298951419614     
  -15240.794868182838     
  -355233.17957700120     
   42.656320917746932     
  -2214.2944915999428     
  -17905.043715010292     
  -626573.32445193827     
   36.998887957333565     
  -2315.5679600084704     
  -22604.343648399936     
  -512429.56773859076     
   31.060684197514103     
  -2438.1977326455662     
  -26447.565406439287     
  -2605325.0856378186     
   24.759184377646701     
  -2619.2854050334768     
  -45987.503548723376     
   1575215.0959507579     
   17.948161703757869     
  -2819.6876397280134     
  -34173.390329092945     
  -24617938.823099840     
   10.300703620769870     
  -3452.1409443066250     
  -218807.93150234601     
  -19379308.039289933     
   0.0000000000000000     
  -4909.5426275550026     
  -364152.74179701740     
  -19379308.039289933     
  -41.481481481481481     
  -1215.6029439457795     
   326564606.64454550     
  -78392518138254.391     
  -41.482448912336920     
  -797.65128507145164     
   91387052.229782328     
  -95076802111391.484     
  -41.482513273295950     
  -784.66576286485940     
   68174243.962079972     
  -5806357988478.1025     
  -41.482581804375933     
  -772.80121704632222     
   66641264.533484168     
  -22778824114014.781     
  -41.482654766343003     
  -760.73591255743042     
   60137823.307119384     
  -15101466621056.627     
  -41.482732435462168     
  -748.83781230199611     
   55475413.477810442     
  -13839068258721.076     
  -41.482815104347743     
  -737.00447868254423     
   50855034.809452206     
  -11514056931230.195     
  -41.482903082854122     
  -725.26443078096815     
   46698049.485264823     
  -9836839003013.0176     
  -41.482996699008041     
  -713.60973015495722     
   42857573.247549713     
  -8340937157276.7715     
  -41.483096299983593     
  -702.04258779495785     
   39336105.070621863     
  -7087004732210.7939     
  -41.483202253121291     
  -690.56238945900532     
   36100533.269276805     
  -6017757045944.6338     
  -41.483314946992287     
  -679.16930739600912     
   33129535.202705421     
  -5110428411089.8945     
  -41.483434792508803     
  -667.86329498436271     
   30401157.899222516     
  -4339484917913.2798     
  -41.483562224081922     
  -656.64436661334219     
   27895829.262272887     
  -3684710925451.8159     
  -41.483697700827491     
  -645.51251974833929     
   25595397.573354531     
  -3128562107157.2446     
  -41.483841707821149     
  -634.46775677741743     
   23483221.588998474     
  -2656222728949.9941     
  -41.483994757402925     
  -623.51007867721535     
   21543992.093369819     
  -2255076770836.2056     
  -41.484157390532111     
  -612.63948696077978     
   19763641.838594574     
  -1914412052330.8635     
  -41.484330178192614     
  -601.85598314308754     
   18129239.633790728     
  -1625122103063.7546     
  -41.484513722848988     
  -591.15956880736053     
   16628902.297441471     
  -1379472971101.4119     
  -41.484708659952879     
  -580.55024563216523     
   15251707.049778694     
  -1170890261728.3716     
  -41.484915659499677     
  -570.02801545251145     
   13987617.287630022     
  -993790857000.87402     
  -41.485135427634383     
  -559.59288011994477     
   12827408.589812353     
  -843429963341.93384     
  -41.485368708305828     
  -549.24484169931350     
   11762604.904215295     
  -715777305521.89246     
  -41.485616284967577     
  -538.98390227176651     
   10785417.535077207     
  -607409306231.70715     
  -41.485878982323598     
  -528.81006409821998     
   9888689.4705935773     
  -515417306529.28668     
  -41.486157668116277     
  -518.72332959319363     
   9065845.0712031312     
  -437331036148.71600     
  -41.486453254953581     
  -508.72370124765951     
   8310842.5191850802     
  -371052115535.27380     
  -41.486766702171757     
  -498.81118173642432     
   7618130.9632946812     
  -314798312853.74097     
  -41.487099017729115     
  -488.98577389280752     
   6982610.8252642639     
  -267055970469.74808     
  -41.487451260125624     
  -479.24748067912549     
   6399597.3234572560     
  -226539650390.13339     
  -41.487824540342196     
  -469.59630523997873     
   5864786.7968824608     
  -192157646013.01743     
  -41.488220023792600     
  -460.03225092086552     
   5374226.0540455999     
  -162982945840.47556     
  -41.488638932279713     
  -450.55532121356794     
   4924283.8988351487     
  -138228399929.74301     
  -41.489082545946708     
  -441.16551982569905     
   4511625.0123228896     
  -117225599156.57225     
  -41.489552205212497     
  -431.86285068503724     
   4133186.1028157454     
  -99407056095.209015     
  -41.490049312679083     
  -422.64731789497131     
   3786153.7746744053     
  -84290975943.572281     
  -41.490575334997047     
  -413.51892581891394     
   3467944.2289088080     
  -71468292558.353943     
  -41.491131804673600     
  -404.47767903987182     
   3176184.7813266995     
  -60591791192.285744     
  -41.491720321805452     
  -395.52358237986590     
   2908696.5293264044     
  -51366686202.728928     
  -41.492342555717030     
  -386.65664094826491     
   2663478.7976310966     
  -43542781193.272903     
  -41.493000246481735     
  -377.87686008823312     
   2438694.5431297133     
  -36907705544.386398     
  -41.493695206301766     
  -369.18424544655511     
   2232657.0918690180     
  -31281210642.867126     
  -41.494429320719057     
  -360.57880295863771     
   2043817.9254655135     
  -26510327586.939713     
  -41.495204549626749     
  -352.06053886233747     
   1870755.4082399968     
  -22465236656.339802     
  -41.496022928047452     
  -343.62945972018838     
   1712164.4876789921     
  -19035777622.377995     
  -41.496886566640732     
  -335.28557242221729     
   1566847.1793822076     
  -16128473985.430431     
  -41.497797651898416     
  -327.02888420985448     
   1433703.8538070789     
  -13664012828.818342     
  -41.498758445981906     
  -318.85940267867380     
   1311725.2147766037     
  -11575103007.774469     
  -41.499771286151031     
  -310.77713580072611     
   1199984.9266282564     
  -9804655097.6895199     
  -41.500838583728893     
  -302.78209192995723     
   1097632.8535551701     
  -8304240264.3343019     
  -41.501962822541529     
  -294.87427982599604     
   1003888.8216202789     
  -7032775959.5836811     
  -41.503146556765408     
  -287.05370866338944     
   918036.92277945613     
  -5955417129.4256487     
  -41.504392408108949     
  -279.32038803943266     
   839420.24115017289     
  -5042608401.4703693     
  -41.505703062247619     
  -271.67432799942765     
   767436.04389224900     
  -4269284717.0298781     
  -41.507081264424173     
  -264.11553904065676     
   701531.33566661249     
  -3614189356.6807647     
  -41.508529814117651     
  -256.64403213255792     
   641198.79342161014     
  -3059297322.6840577     
  -41.510051558675656     
  -249.25981872058927     
   585973.01961885451     
  -2589324745.9988747     
  -41.511649385794989     
  -241.96291074594339     
   535427.10667013971     
  -2191313077.3120093     
  -41.513326214725339     
  -234.75332065739192     
   489169.47924809414     
  -1854276061.2612066     
  -41.515084986059549     
  -227.63106141598237     
   446840.99519574648     
  -1568900400.0115047     
  -41.516928649961990     
  -220.59614650708440     
   408112.27933458996     
  -1327291419.2703998     
  -41.518860152673838     
  -213.64858995298152     
   372681.27930740581     
  -1122757625.5900960     
  -41.520882421119971     
  -206.78840631302864     
   340271.01766399096     
  -949627756.25757599     
  -41.522998345427496     
  -200.01561069133064     
   310627.52829170733     
  -803095613.67378294     
  -41.525210759149978     
  -193.33021874576232     
   283517.96149642376     
  -679088408.02194834     
  -41.527522416974321     
  -186.73224668048692     
   258728.84542150324     
  -574155239.08206916     
  -41.529935969668820     
  -180.22171124937083     
   236064.48562231864     
  -485372248.17005098     
  -41.532453936011798     
  -173.79862975448131     
   215345.50112799654     
  -410262463.02433294     
  -41.535078671418717     
  -167.46302003270333     
   196407.47518466634     
  -346727600.32157457     
  -41.537812332963945     
  -161.21490045125702     
   179099.72021592883     
  -292990374.07661444     
  -41.540656840469175     
  -155.05428988859879     
   163284.14191691499     
  -247545511.92581752     
  -41.543613833305393     
  -148.98120772034866     
   148834.19734262067     
  -209118239.27258262     
  -41.546684622528282     
  -142.99567379056367     
   135633.93878050332     
  -176629105.99894777     
  -41.549870137938171     
  -137.09770838473176     
   123577.13493433522     
  -149164123.83364102     
  -41.553170869625653     
  -131.28733219639250     
   112566.46596010051     
  -125949500.36366281     
  -41.556586803531204     
  -125.56456628036516     
   102512.78327740854     
  -106330191.32258633     
  -41.560117350513522     
  -119.92943200755367     
   93334.431048843966     
  -89751737.138964936     
  -41.563761268385008     
  -114.38195100617855     
   84956.623340119535     
  -75744868.074888751     
  -41.567516576334675     
  -108.92214509383034     
   77310.872545321879     
  -63912458.715705328     
  -41.571380461118743     
  -103.55003620288390     
   70334.464884524015     
  -53918471.967583276     
  -41.575349174356909     
  -98.265646292984854     
   63969.979388181186     
  -45478596.505037241     
  -41.579417920227669     
  -93.068997250632421     
   58164.846324889601     
  -38352311.318853378     
  -41.583580732809700     
  -87.960110779855626     
   52870.942253172427     
  -32336164.780418251     
  -41.587830342267374     
  -82.939008274794901     
   48044.218599007829     
  -27258083.540680982     
  -41.592158029027310     
  -78.005710678917438     
   43644.360767352802     
  -22972549.546182934     
  -41.596553465039960     
  -73.160238327304299     
   39634.475722211435     
  -19356519.030633323     
  -41.601004541164407     
  -68.402610772461642     
   35980.805172433757     
  -16305962.792377012     
  -41.605497179657398     
  -63.732846582907271     
   32652.462961995545     
  -13732944.120401127     
  -41.610015130687579     
  -59.150963151587490     
   29621.193259201631     
  -11563126.144666733     
  -41.614539751734711     
  -54.656976359264398     
   26861.151903495826     
  -9733719.9402492922     
  -41.619049768669761     
  -50.250900691912427     
   24348.695279994456     
  -8191557.6920277579     
  -41.623521017246865     
  -45.932747468297720     
   22062.224685540161     
  -6892091.0345511632     
  -41.627926163671098     
  -41.702530279430142     
   19981.907621407481     
  -5796455.2536691194     
  -41.632234402838158     
  -37.560242271690811     
   18089.910749819879     
  -4875920.1124863392     
  -41.636411132772579     
  -33.505942649412525     
   16368.859084417318     
  -4092620.8830668880     
  -41.640417603721268     
  -29.539418762935348     
   14806.725237289000     
  -3459769.6805338906     
  -41.644210540288533     
  -25.661496608635947     
   13378.675561273758     
  -2838440.9405798796     
  -41.647741734928282     
  -21.868948096343274     
   12111.737483719799     
  -2609876.5355987758     
  -41.650957611038670     
  -18.174270656726907     
   10852.014974453383     
  -1439985.3594729705     
  -41.653798753835154     
  -14.528853212662238     
   10100.405227509387     
  -3703091.0510027539     
  -41.656199407109575     
  -11.121425242372245     
   8010.2520365308683     
  -653487.68035306537     
  -41.644149639992705     
   16.676940933662120     
   3109.0944338828776     
  -160598.75002188320     
  -41.585534802915873     
   29.211186540166196     
   1904.6038087187540     
  -92895.058240660102     
  -41.502054548045976     
   36.992423241747588     
   1207.8908719138030     
  -46161.667043187474     
  -41.402745448039695     
   42.166346344256844     
   861.67836908989693     
  -30168.528689887415     
  -41.292415475633021     
   45.909078276770934     
   635.41440391574156     
  -19662.664469530973     
  -41.173978669048957     
   48.717475337545942     
   487.94442039425905     
  -13939.136787777745     
  -41.049353127089937     
   50.895838624746403     
   383.40089448592607     
  -10157.385644486249     
  -40.919875984088229     
   52.622392116341913     
   307.22050215227921     
  -7670.1793341467855     
  -40.786519722211018     
   54.014678764588062     
   249.69415714617827     
  -5928.2798528952617     
  -40.650015066190086     
   55.151994303077167     
   205.23205824946385     
  -4679.1249861761626     
  -40.510925491396243     
   56.090421000833679     
   170.13862085314264     
  -3755.7914416299805     
  -40.369694756755102     
   56.870693015568833     
   141.97018504091778     
  -3058.5498985359582     
  -40.226678500401839     
   57.523196130175869     
   119.03106080189806     
  -2521.5620272365632     
  -40.082165965353063     
   58.071072146174679     
   100.11934559762388     
  -2101.1388321872155     
  -39.936395369371894     
   58.532272521059284     
   84.360804356219745     
  -1767.1684187202770     
  -39.789565045048562     
   58.920942134989382     
   71.107041215817659     
  -1498.4898274849256     
  -39.641841684607044     
   59.248380656803121     
   59.868367509680738     
  -1279.8956679408777     
  -39.493366554037912     
   59.523724450577639     
   50.269150000124142     
  -1100.2614342788522     
  -39.344260252308878     
   59.754440298685530     
   42.017189243032746     
  -951.31323850880392     
  -39.194626408398747     
   59.946689121678652     
   34.882339954216725     
  -826.80693538801506     
  -39.044554589828202     
   60.105598191411211     
   28.681287938806609     
  -721.96731574196281     
  -38.894122617039365     
   60.235467743935082     
   23.266533070741882     
  -633.09853017466594     
  -38.743398424012369     
   60.339929811848016     
   18.518294094431898     
  -557.30872209799702     
  -38.592441568093442     
   60.422071743780840     
   14.338478678696916     
  -492.31243036425110     
  -38.441304465623972     
   60.484533279104994     
   10.646135450965030     
  -436.28681628946333     
  -38.290033411061145     
   60.529583578554394     
   7.3739843287940516     
  -387.76570099188768     
  -38.138669423551782     
   60.559182893304765     
   4.4657415713548918     
  -345.56055153296614     
  -37.987248954817318     
   60.575032340820293     
   1.8740374348576574     
  -308.70091903305263     
  -37.835804484683159     
   60.578614385762712     
 -0.44121945789023909     
  -276.38908341114603     
  -37.684365024919792     
   60.571225993159302     
  -2.5141375834738362     
  -247.96519757218877     
  -37.532956547753002     
   60.554005957787453     
  -4.3738765652652543     
  -222.88025860826772     
  -37.381602352091107     
   60.527957570112221     
  -6.0454785048272637     
  -200.67498346138831     
  -37.230323377953098     
   60.493967521648187     
  -7.5505408807876773     
  -180.96317546250708     
  -37.079138477579100     
   60.452821757704328     
  -8.9077646967564732     
  -163.41851998665294     
  -36.928064650128569     
   60.405218836970796     
  -10.133403596656372     
  -147.76405136454352     
  -36.777117245621923     
   60.351781243024426     
  -11.241633981890448     
  -133.76367815936186     
  -36.626310142784220     
   60.293065004149490     
  -12.244861568085664     
  -121.21534092891426     
  -36.475655904648349     
   60.229567908666638     
  -13.153976625052522     
  -109.94543956712829     
  -36.325165915128082     
   60.161736548549499     
  -13.978567421805984     
  -99.804289425362683     
  -36.174850499245117     
   60.089972381013737     
  -14.727099592496202     
  -90.662378617771026     
  -36.024719029264702     
   60.014636963452176     
  -15.407067432129484     
  -82.407287433469563     
  -35.874780018641388     
   59.936056489652152     
  -16.025122087880508     
  -74.941125624596623     
  -35.725041205385395     
   59.854525733107288     
  -16.587180530064984     
  -68.178406911061572     
  -35.575509626218548     
   59.770311485327383     
  -17.098518581897945     
  -62.044264567984740     
  -35.426191682688000     
   59.683655562457240     
  -17.563850566157832     
  -56.472955714842762     
  -35.277093200237829     
   59.594777441706796     
  -17.987397734019147     
  -51.406604536437285     
  -35.128219481097595     
   59.503876579201645     
  -18.372947268042431     
  -46.794132458606043     
  -34.979575351728336     
   59.411134452877832     
  -18.723903261481976     
  -42.590356832071272     
  -34.831165205465851     
   59.316716367379819     
  -19.043330937722509     
  -38.755218591276339     
  -34.682993040916053     
   59.220773052342622     
  -19.333995077157084     
  -35.253128789528503     
  -34.535062496584565     
   59.123442080792032     
  -19.598393543078547     
  -32.052398131422393     
  -34.387376882160950     
   59.024849130611678     
  -19.838786529064215     
  -29.124761755164361     
  -34.239939206824630     
   58.925109108683444     
  -20.057222242227947     
  -26.444954739745416     
  -34.092752204894353     
   58.824327154570938     
  -20.255559402776036     
  -23.990356443891493     
  -33.945818359103512     
   58.722599538373736     
  -20.435487076105225     
  -21.740677944572308     
  -33.799139921749898     
   58.620014465281749     
  -20.598542160689515     
  -19.677686923195363     
  -33.652718933939056     
   58.516652797848487     
  -20.746124812613481     
  -17.784980510625545     
  -33.506557243114834     
   58.412588705400850     
  -20.879512166443170     
  -16.047770200569275     
  -33.360656519048781     
   58.307890248877371     
  -20.999870442947440     
  -14.452709262682705     
  -33.215018268440438     
   58.202619908363957     
  -21.108265762417563     
  -12.987730329637859     
  -33.069643848263830     
   58.096835059608189     
  -21.205673739889846     
  -11.641911941653039     
  -32.924534477980558     
   57.990588405059832     
  -21.292988079452243     
  -10.405350427912188     
  -32.779691250727005     
   57.883928364342047     
  -21.371028207661585     
  -9.2690614149581929     
  -32.635115143571532     
   57.776899428402210     
  -21.440546168273773     
  -8.2248748150590174     
  -32.490807026927747     
   57.669542481158061     
  -21.502232729386716     
  -7.2653617381050077     
  -32.346767673200688     
   57.561895091978535     
  -21.556722942422503     
  -6.3837498234185777     
  -32.202997764735223     
   57.453991781957235     
  -21.604601066098141     
  -5.5738678728758941     
  -32.059497901128680     
   57.345864266604131     
  -21.646405075144710     
  -4.8300770810595095     
  -31.916268605963843     
   57.237541677283133     
  -21.682630653252659     
  -4.1472268956255185     
  -31.773310333012638     
   57.129050763512581     
  -21.713734854969850     
  -3.5206040204286606     
  -31.630623471956138     
   57.020416077912344     
  -21.740139385123065     
  -2.9458920618811364     
  -31.488208353662078     
   56.911660145510574     
  -21.762233575587171     
  -2.4191348419641634     
  -31.346065255057130     
   56.802803618854348     
  -21.780377086901904     
  -1.9367017759581255     
  -31.204194403627753     
   56.693865420261538     
  -21.794902350221591     
  -1.4952598788081404     
  -31.062595981580223     
   56.584862872387703     
  -21.806116799312651     
  -1.0917446021398538     
  -30.921270129687759     
   56.475811818179849     
  -21.814304883828697     
 -0.72333781485660542     
  -30.780216950849987     
   56.366726731176676     
  -21.819729917440124     
 -0.38744429949240067     
  -30.639436513387846     
   56.257620817008863     
  -21.822635749686317     
  -8.1673863064324267E-002
  -30.498928854094913     
   56.148506106875494     
  -21.823248303659298     
  0.19617888111120846     
  -30.358693981064327     
   56.039393543711221     
  -21.821776962050965     
  0.44814635397898883     
  -30.218731876308777     
   55.930293061645102     
  -21.818415864396123     
  0.67610886891245003     
  -30.079042498189615     
   55.821213659364417     
  -21.813345047879281     
  0.88179988748890914     
  -29.939625783669630     
   55.712163467872912     
  -21.806731548723114     
   1.0668257057883315     
  -29.800481650402975     
   55.603149813111280     
  -21.798730355929699     
   1.2326699534554553     
  -29.661609998674454     
   55.494179273893259     
  -21.789485331278783     
   1.3807074933890093     
  -29.523010713199486     
   55.385257735502364     
  -21.779130025078366     
   1.5122118646203817     
  -29.384683664795077     
   55.276390439349434     
  -21.767788436093713     
   1.6283628985693339     
  -29.246628711931258     
   55.167582028973314     
  -21.755575714354443     
   1.7302549679939700     
  -29.108845702171806     
   55.058836592682191     
  -21.742598802094488     
   1.8189041233902954     
  -28.971334473512236     
   54.950157703124034     
  -21.728957021169062     
   1.8952529078571683     
  -28.834094855622482     
   54.841548454010209     
  -21.714742624360134     
   1.9601769303889665     
  -28.697126671001094     
   54.733011494205854     
  -21.700041297382214     
   2.0144902353312437     
  -28.560429736047279     
   54.624549059410853     
  -21.684932620617232     
   2.0589495364998083     
  -28.424003862056544     
   54.516163001611581     
  -21.669490499093484     
   2.0942582925950841     
  -28.287848856145349     
   54.407854816459100     
  -21.653783561899019     
   2.1210718537226096     
  -28.151964522109715     
   54.299625668746863     
  -21.637875522996101     
   2.1399989597373530     
  -28.016350661222383     
   54.191476416112373     
  -21.621825530798070     
   2.1516087825535362     
  -27.881007072972782     
   54.083407631123059     
  -21.605688464928917     
   2.1564287735355219     
  -27.745933555753680     
   53.975419621837915     
  -21.589515249127402     
   2.1549527275670481     
  -27.611129907498256     
   53.867512450955921     
  -21.573353103670648     
   2.1476402379949615     
  -27.476595926270885     
   53.759685953692028     
  -21.557245801885685     
   2.1349194529729925     
  -27.342331410814801     
   53.651939754422344     
  -21.541233905988388     
   2.1171902375591838     
  -27.208336161059560     
   53.544273282209353     
  -21.525354979206696     
   2.0948265041187835     
  -27.074609978590992     
   53.436685785310274     
  -21.509643780425804     
   2.0681748699463025     
  -26.941152667086111     
   53.329176344686957     
  -21.494132468901206     
   2.0375624712219302     
  -26.807964032715411     
   53.221743886638784     
  -21.478850750367044     
   2.0032911511457012     
  -26.675043884514579     
   53.114387194596034     
  -21.463826066733450     
   1.9656456175187724     
  -26.542392034727794     
   53.007104920117698     
  -21.449083724602058     
   1.9248904985044373     
  -26.410008299124364     
   52.899895593191530     
  -21.434647045863276     
   1.8812735072490465     
  -26.277892497290523     
   52.792757631840480     
  -21.420537494558907     
   1.8350257320971493     
  -26.146044452897986     
   52.685689351100159     
  -21.406774801568179     
   1.7863640923281234     
  -26.014463993950809     
   52.578688971419055     
  -21.393377070875719     
   1.7354901446807942     
  -25.883150953011921     
   52.471754626504890     
  -21.380360894790613     
   1.6825938379351852     
  -25.752105167410722     
   52.364884370665393     
  -21.367741441006100     
   1.6278508587646441     
  -25.621326479432895     
   52.258076185663967     
  -21.355532559565365     
   1.5714276472671416     
  -25.490814736493675     
   52.151327987134522     
  -21.343746852210860     
   1.5134782379284659     
  -25.360569791295568     
   52.044637630590429     
  -21.332395765426398     
   1.4541475110647171     
  -25.230591501971571     
   51.938002917029131     
  -21.321489659093412     
   1.3935704738237562     
  -25.100879732214828     
   51.831421598180050     
  -21.311037880539732     
   1.3318739481288577     
  -24.971434351395601     
   51.724891381413876     
  -21.301048825928767     
   1.2691764269302286     
  -24.842255234666347     
   51.618409934342239     
  -21.291530002726791     
   1.2055876603550775     
  -24.713342263055701     
   51.511974889097239     
  -21.282488095274125     
   1.1412124944762059     
  -24.584695323552108     
   51.405583846355135     
  -21.273929001565556     
   1.0761466177214620     
  -24.456314309177689     
   51.299234379096390     
  -21.265857901932645     
   1.0104808689465719     
  -24.328199119053071     
   51.192924036103022     
  -21.258279295415544     
  0.94430008213457395     
  -24.200349658453721     
   51.086650345252487     
  -21.251197044799536     
  0.87768294477186182     
  -24.072765838858324     
   50.980410816583699     
  -21.244614422713745     
  0.81070349231140360     
  -23.945447577989764     
   50.874202945160611     
  -21.238534146521410     
  0.74343095622921784     
  -23.818394799849170     
   50.768024213758437     
  -21.232958414349692     
  0.67592910475973100     
  -23.691607434743471     
   50.661872095357403     
  -21.227888946063995     
  0.60825925923850777     
  -23.565085419306939     
   50.555744055488191     
  -21.223327001619705     
  0.54047639134608927     
  -23.438828696517035     
   50.449637554412426     
  -21.219273428684609     
  0.47263398707642024     
  -23.312837215705027     
   50.343550049156264     
  -21.215728673781538     
  0.40478008967070844     
  -23.187110932561659     
   50.237478995414037     
  -21.212692823109006     
  0.33696076060039076     
  -23.061649809138256     
   50.131421849312751     
  -21.210165617404503     
  0.26921860551603038     
  -22.936453813843542     
   50.025376069074582     
  -21.208146477863131     
  0.20159243076385711     
  -22.811522921436463     
   49.919339116543348     
  -21.206634534632403     
  0.13412021511243200     
  -22.686857113015318     
   49.813308458624221     
  -21.205628633019060     
   6.6834699615370086E-002
  -22.562456376003421     
   49.707281568609744     
  -21.205127372771948     
  -2.3065103960107059E-004
  -22.438320704131581     
   49.601255927421178     
  -21.205129102654745     
  -6.7047826966515289E-002
  -22.314450097417541     
   49.495229024761144     
  -21.205631961356993     
 -0.13358834169885359     
  -22.190844562142715     
   49.389198360172955     
  -21.206633873919735     
 -0.19982748608597928     
  -22.067504110826299     
   49.283161444037994     
  -21.208132580065378     
 -0.26574115232733653     
  -21.944428762197035     
   49.177115798491059     
  -21.210125638707833     
 -0.33130837223360715     
  -21.821618541162742     
   49.071058958265539     
  -21.212610451499586     
 -0.39650820548011689     
  -21.699073478777841     
   48.964988471479188     
  -21.215584263040686     
 -0.46132305452886119     
  -21.576793612208959     
   48.858901900356713     
  -21.219044185949652     
 -0.52573511048024058     
  -21.454778984698841     
   48.752796821893639     
  -21.222987199278254     
 -0.58972906933476510     
  -21.333029645528619     
   48.646670828477198     
  -21.227410167298267     
 -0.65329096015709298     
  -21.211545649978643     
   48.540521528435207     
  -21.232309849499444     
 -0.71640670555375086     
  -21.090327059287969     
   48.434346546561983     
  -21.237682899791096     
 -0.77906541364001147     
  -20.969373940612584     
   48.328143524586515     
  -21.243525890393396     
 -0.84125538036872094     
  -20.848686366982548     
   48.221910121596167     
  -21.249835305746160     
 -0.90296723858713712     
  -20.728264417258082     
   48.115644014431716     
  -21.256607560035565     
 -0.96419149853872366     
  -20.608108176084745     
   48.009342898040941     
  -21.263838996274607     
  -1.0249209167252351     
  -20.488217733847758     
   47.903004485792380     
  -21.271525903150046     
  -1.0851475726575179     
  -20.368593186625603     
   47.796626509759641     
  -21.279664509944975     
  -1.1448653718176149     
  -20.249234636142912     
   47.690206720984193     
  -21.288251000233608     
  -1.2040686413474322     
  -20.130142189722775     
   47.583742889695998     
  -21.297281515043714     
  -1.2627525159064834     
  -20.011315960238512     
   47.477232805511107     
  -21.306752158913014     
  -1.3209121163775694     
  -19.892756066064980     
   47.370674277614363     
  -21.316658999785844     
  -1.3785448264183779     
  -19.774462631029458     
   47.264065134899937     
  -21.326998085983981     
  -1.4356463675920126     
  -19.656435784362220     
   47.157403226100627     
  -21.337765433740923     
  -1.4922145515495076     
  -19.538675660646781     
   47.050686419909084     
  -21.348957042877544     
  -1.5482479495400256     
  -19.421182399769901     
   46.943912605045639     
  -21.360568902499093     
  -1.6037438459864704     
  -19.303956146871425     
   46.837079690336033     
  -21.372596981343992     
  -1.6587017401011634     
  -19.186997052293933     
   46.730185604771684     
  -21.385037244394752     
  -1.7131208936461901     
  -19.070305271532295     
   46.623228297532954     
  -21.397885651097099     
  -1.7670006676297574     
  -18.953880965183167     
   46.516205738014953     
  -21.411138156104322     
  -1.8203411730258507     
  -18.837724298894436     
   46.409115915837432     
  -21.424790714902016     
  -1.8731428323089701     
  -18.721835443314667     
   46.301956840834819     
  -21.438839286144333     
  -1.9254061183385556     
  -18.606214574042589     
   46.194726543039380     
  -21.453279832031871     
  -1.9771323551818636     
  -18.490861871576634     
   46.087423072647560     
  -21.468108324695734     
  -2.0283221401733424     
  -18.375777521264578     
   45.980044499983954     
  -21.483320740747036     
  -2.0789776716267010     
  -18.260961713253273     
   45.872588915448873     
  -21.498913073284236     
  -2.1291002455139800     
  -18.146414642438550     
   45.765054429452846     
  -21.514881325125589     
  -2.1786918019504480     
  -18.032136508415260     
   45.657439172355936     
  -21.531221513640219     
  -2.2277548805664775     
  -17.918127515427500     
   45.549741294383722     
  -21.547929675244468     
  -2.2762912525184453     
  -17.804387872319062     
   45.441958965546519     
  -21.565001859638357     
  -2.3243042538396685     
  -17.690917792484072     
   45.334090375543568     
  -21.582434141542151     
  -2.3717955949049219     
  -17.577717493817904     
   45.226133733668448     
  -21.600222608503941     
  -2.4187689679745694     
  -17.464787198668301     
   45.118087268707782     
  -21.618363375763749     
  -2.4652272203880421     
  -17.352127133786805     
   45.009949228818577     
  -21.636852579916660     
  -2.5111727783063009     
  -17.239737530280458     
   44.901717881429406     
  -21.655686375753959     
  -2.5566101427681764     
  -17.127618623563766     
   44.793391513110457     
  -21.674860951824719     
  -2.6015413934526754     
  -17.015770653311023     
   44.684968429450201     
  -21.694372512275613     
  -2.6459710594114791     
  -16.904193863408899     
   44.576446954931463     
  -21.714217295221200     
  -2.6899017952288751     
  -16.792888501909381     
   44.467825432796701     
  -21.734391558685417     
  -2.7333380080460024     
  -16.681854820983038     
   44.359102224915617     
  -21.754891593745761     
  -2.7762830619522534     
  -16.571093076872632     
   44.250275711639482     
  -21.775713716710403     
  -2.8187405796952421     
  -16.460603529847084     
   44.141344291670059     
  -21.796854271058116     
  -2.8607146934042733     
  -16.350386444155770     
   44.032306381914267     
  -21.818309631258650     
  -2.9022095796790355     
  -16.240442087983205     
   43.923160417328354     
  -21.840076203106243     
  -2.9432282787659831     
  -16.130770733404095     
   43.813904850782599     
  -21.862150415196986     
  -2.9837758193846016     
  -16.021372656338730     
   43.704538152909997     
  -21.884528733842373     
  -3.0238557673669648     
  -15.912248136508788     
   43.595058811945144     
  -21.907207652097625     
  -3.0634720216418971     
  -15.803397457393501     
   43.485465333584251     
  -21.930183692259938     
  -3.1026291812082691     
  -15.694820906186198     
   43.375756240825808     
  -21.953453411119000     
  -3.1413309854300993     
  -15.586518773751250     
   43.265930073814232     
  -21.977013393509726     
  -3.1795819398731564     
  -15.478491354581394     
   43.155985389685313     
  -22.000860258058772     
  -3.2173855319640379     
  -15.370738946755440     
   43.045920762416294     
  -22.024990649548506     
  -3.2547472284574024     
  -15.263261851896386     
   42.935734782658024     
  -22.049401253761935     
  -3.2916694182644997     
  -15.156060375129909     
   42.825426057587613     
  -22.074088774398920     
  -3.3281584886783833     
  -15.049134825043259     
   42.714993210743962     
  -22.099049963064004     
  -3.3642162750662341     
  -14.942485513644545     
   42.604434881873480     
  -22.124281585127004     
  -3.3998494236251289     
  -14.836112756322418     
   42.493749726771156     
  -22.149780455804191     
  -3.4350596093719248     
  -14.730016871806143     
   42.382936417124455     
  -22.175543402874482     
  -3.4698536472700456     
  -14.624198182126065     
   42.271993640354196     
  -22.201567305229005     
  -3.5042332467329986     
  -14.518657012574479     
   42.160920099454678     
  -22.227849054579504     
  -3.5382048322468806     
  -14.413393691666887     
   42.049714512841177     
  -22.254385590821357     
  -3.5717703549308650     
  -14.308408551103636     
   41.938375614192914     
  -22.281173868483336     
  -3.6049364939793151     
  -14.203701925731966     
   41.826902152291233     
  -22.308210892188182     
  -3.6377045925394085     
  -14.099274153508446     
   41.715292890869179     
  -22.335493676632229     
  -3.6700815936286162     
  -13.995125575461779     
   41.603546608456142     
  -22.363019288584443     
  -3.7020689478700883     
  -13.891256535656018     
   41.491662098220445     
  -22.390784805693468     
  -3.7336732649433286     
  -13.787667381154149     
   41.379638167818264     
  -22.418787355180541     
  -3.7648961686076472     
  -13.684358461982074     
   41.267473639239192     
  -22.447024076445100     
  -3.7957441708070503     
  -13.581330131092958     
   41.155167348653769     
  -22.475492157726151     
  -3.8262187424911613     
  -13.478582744331975     
   41.042718146263717     
  -22.504188798294837     
  -3.8563264417921173     
  -13.376116660401408     
   40.930124896151462     
  -22.533111246608279     
  -3.8860688077565255     
  -13.273932240826143     
   40.817386476128270     
  -22.562256762666451     
  -3.9154519855725436     
  -13.172029849919529     
   40.704501777590210     
  -22.591622652558247     
  -3.9444780452327222     
  -13.070409854749599     
   40.591469705364069     
  -22.621206237897493     
  -3.9731522510042931     
  -12.969072625105682     
   40.478289177569877     
  -22.651004879780025     
  -4.0014777572083347     
  -12.868018533465348     
   40.364959125463031     
  -22.681015962959087     
  -4.0294581140652275     
  -12.767247954961739     
   40.251478493308596     
  -22.711236898814576     
  -4.0570984969765940     
  -12.666761267351252     
   40.137846238217705     
  -22.741665137541901     
  -4.0844005878777292     
  -12.566558850981574     
   40.024061330018974     
  -22.772298141950984     
  -4.1113703635585521     
  -12.466641088760078     
   39.910122751114905     
  -22.803133419677671     
  -4.1380094242689331     
  -12.367008366122558     
   39.796029496339806     
  -22.834168490359687     
  -4.1643234627373182     
  -12.267661071002330     
   39.681780572823087     
  -22.865400916330216     
  -4.1903141364108363     
  -12.168599593799655     
   39.567374999851374     
  -22.896828272353300     
  -4.2159869897919764     
  -12.069824327351528     
   39.452811808733550     
  -22.928448174776740     
  -4.2413436225760126     
  -11.971335666901778     
   39.338090042666742     
  -22.960258251946058     
  -4.2663897550110814     
  -11.873134010071528     
   39.223208756599107     
  -22.992256175108643     
  -4.2911265439203987     
  -11.775219756829975     
   39.108167017100861     
  -23.024439624188048     
  -4.3155598580548329     
  -11.677593309465498     
   38.992963902232589     
  -23.056806323123457     
  -4.3396907826916182     
  -11.580255072557103     
   38.877598501414788     
  -23.089354003993645     
  -4.3635250138948800     
  -11.483205452946171     
   38.762069915300813     
  -23.122080441597856     
  -4.3870638057817199     
  -11.386444859708549     
   38.646377255646463     
  -23.154983420141221     
  -4.4103124893124122     
  -11.289973704126943     
   38.530519645186587     
  -23.188060763811063     
  -4.4332722209175701     
  -11.193792399663627     
   38.414496217513381     
  -23.221310305467945     
  -4.4559488839216739     
  -11.097901361933456     
   38.298306116944474     
  -23.254729922097354     
  -4.4783427485202445     
  -11.002301008677211     
   38.181948498407451     
  -23.288317492711258     
  -4.5004599928185023     
  -10.906991759735211     
   38.065422527319029     
  -23.322070942657398     
  -4.5223010147821103     
  -10.811974037021256     
   37.948727379461715     
  -23.355988200268264     
  -4.5438716709505913     
  -10.717248264496851     
   37.831862240866542     
  -23.390067237800391     
  -4.5651722478985244     
  -10.622814868145735     
   37.714826307697891     
  -23.424306029659633     
  -4.5862085871349745     
  -10.528674275948687     
   37.597618786138590     
  -23.458702594063144     
  -4.6069815427913872     
  -10.434826917858642     
   37.480238892264346     
  -23.493254955634079     
  -4.6274951940516829     
  -10.341273225776064     
   37.362685851951284     
  -23.527961169589467     
  -4.6477526167561507     
  -10.248013633524632     
   37.244958900741779     
  -23.562819314215137     
  -4.6677558928559995     
  -10.155048576827175     
   37.127057283747703     
  -23.597827483411557     
  -4.6875091851160571     
  -10.062378493281910     
   37.008980255533430     
  -23.632983802299925     
  -4.7070138012403699     
  -9.9700038223389296     
   36.890727080013157     
  -23.668286405809230     
  -4.7262744311827314     
  -9.8779250052769729     
   36.772297030338528     
  -23.703733464043101     
  -4.7452919212424023     
  -9.7861424851804610     
   36.653689388794788     
  -23.739323153452418     
  -4.7640710644956688     
  -9.6946567069167955     
   36.534903446695068     
  -23.775053686436138     
  -4.7826124992254258     
  -9.6034681171139162     
   36.415938504278522     
  -23.810923280180326     
  -4.8009211983356748     
  -9.5125771641381167     
   36.296793870605157     
  -23.846930189167843     
  -4.8189975025499932     
  -9.4219842980721200     
   36.177468863456141     
  -23.883072670436970     
  -4.8368463913346069     
  -9.3316899706933967     
   36.057962809234120     
  -23.919349018371978     
  -4.8544683334646113     
  -9.2416946354527418     
   35.938275042861008     
  -23.955757530872965     
  -4.8718679374393377     
  -9.1519987474530957     
   35.818404907682819     
  -23.992296540403757     
  -4.8890456329174308     
  -9.0626027634286022     
   35.698351755375178     
  -24.028964382650642     
  -4.9060064671423813     
  -8.9735071417239087     
   35.578114945840667     
  -24.065759431154206     
  -4.9227501520902024     
  -8.8847123422737209     
   35.457693847119543     
  -24.102680057294883     
  -4.9392819239501398     
  -8.7962188265825620     
   35.337087835296998     
  -24.139724671724508     
  -4.9556017635522940     
  -8.7080270577047934     
   35.216296294405304     
  -24.176891684951151     
  -4.9717142418473861     
  -8.6201375002248479     
   35.095318616338517     
  -24.214179541765006     
  -4.9876197740842354     
  -8.5325506202376946     
   34.974154200758925     
  -24.251586690070638     
  -5.0033226784664109     
  -8.4452668853295290     
   34.852802455008352     
  -24.289111610159139     
  -5.0188233533481519     
  -8.3582867645586845     
   34.731262794019678     
  -24.326752785309250     
  -5.0341257790209335     
  -8.2716107284367606     
   34.609534640234777     
  -24.364508728651906     
  -5.0492313385640495     
  -8.1852392489099692     
   34.487617423503920     
  -24.402377963691137     
  -5.0641420261625818     
  -8.0991727993406997     
   34.365510581022477     
  -24.440359028887357     
  -5.0788613391604205     
  -8.0134118544892843     
   34.243213557227932     
  -24.478450488931060     
  -5.0933896665809435     
  -7.9279568904959818     
   34.120725803727026     
  -24.516650911430418     
  -5.1077311947510067     
  -7.8428083848631625     
   33.998046779209972     
  -24.554958895391046     
  -5.1218860401773965     
  -7.7579668164377011     
   33.875175949369762     
  -24.593373040692377     
  -5.1358582953015413     
  -7.6734326653935687     
   33.752112786823268     
  -24.631891977907138     
  -5.1496481198738540     
  -7.5892064132146224     
   33.628856771031479     
  -24.670514338806193     
  -5.1632595624881752     
  -7.5052885426775937     
   33.505407388220654     
  -24.709238785524853     
  -5.1766926581129491     
  -7.4216795378352725     
   33.381764131305687     
  -24.748063980460703     
  -5.1899514492057763     
  -7.3383798839998793     
   33.257926499813713     
  -24.786988616329744     
  -5.2030359358971845     
  -7.2553900677266316     
   33.133893999808265     
  -24.826011385848975     
  -5.2159500412309656     
  -7.1727105767974937     
   33.009666143815750     
  -24.865131011158205     
  -5.2286938503746896     
  -7.0903419002051136     
   32.885242450750262     
  -24.904346215036018     
  -5.2412710440394203     
  -7.0082845281369437     
   32.760622445843005     
  -24.943655747866313     
  -5.2536819300192610     
  -6.9265389519595386     
   32.635805660567485     
  -24.983058362341460     
  -5.2659298603253699     
  -6.8451056642030403     
   32.510791632570900     
  -25.022552836293897     
  -5.2780152378864136     
  -6.7639851585458262     
   32.385579905603720     
  -25.062137950578048     
  -5.2899414447240352     
  -6.6831779297993448     
   32.260170029448737     
  -25.101812511413478     
  -5.3017086447211366     
  -6.6026844738931150     
   32.134561559854582     
  -25.141575326248883     
  -5.3133203752758789     
  -6.5225052878599001     
   32.008754058466302     
  -25.181425229063453     
  -5.3247765644683138     
  -6.4426408698210480     
   31.882747092760400     
  -25.221361053296967     
  -5.3360808798445873     
  -6.3630917189719955     
   31.756540235977422     
  -25.261381659895800     
  -5.3472331642167790     
  -6.2838583355679427     
   31.630133067056111     
  -25.301485908627427     
  -5.3582368140405103     
  -6.2049412209096833     
   31.503525170572711     
  -25.341672684732728     
  -5.3690923038851404     
  -6.1263408773296000     
   31.376716136668353     
  -25.381940877011868     
  -5.3798017473310900     
  -6.0480578081778109     
   31.249705561000528     
  -25.422289390116852     
  -5.3903671400747735     
  -5.9700925178084860     
   31.122493044666069     
  -25.462717143667412     
  -5.4007891933038543     
  -5.8924455115662981     
   30.995078194150356     
  -25.503223062617192     
  -5.4110708193215107     
  -5.8151172957730468     
   30.867460621259411     
  -25.543806093762100     
  -5.4212120092336304     
  -5.7381083777144202     
   30.739639943065423     
  -25.584465183831355     
  -5.4312160805453136     
  -5.6614192656269084     
   30.611615781844758     
  -25.625199304435444     
  -5.4410828324654572     
  -5.5850504686848668     
   30.483387765019472     
  -25.666007425678934     
  -5.4508155202691198     
  -5.5090024969877227     
   30.354955525100074     
  -25.706888542080954     
  -5.4604139019544267     
  -5.4332758615473260     
   30.226318699629005     
  -25.747841646345613     
  -5.4698813143454315     
  -5.3578710742754403     
   30.097476931122635     
  -25.788865756203201     
  -5.4792173162921802     
  -5.2827886479713788     
   29.968429867016937     
  -25.829959886075393     
  -5.4884253104966980     
  -5.2080290963097715     
   29.839177159611989     
  -25.871123075904119     
  -5.4975048130620658     
  -5.1335929338284769     
   29.709718466017222     
  -25.912354362002084     
  -5.5064591373935663     
  -5.0594806759166220     
   29.580053448098386     
  -25.953652805532535     
  -5.5152878874500439     
  -4.9856928388027821     
   29.450181772422830     
  -25.995017464688413     
  -5.5239941395300933     
  -4.9122299395432893     
   29.320103110209278     
  -26.036447420734888     
  -5.5325776481771669     
  -4.8390924960106698     
   29.189817137274694     
  -26.077941753096219     
  -5.5410413842502964     
  -4.7662810268822131     
   29.059323533983264     
  -26.119499563478094     
  -5.5493851131059699     
  -4.6937960516286674     
   28.928621985194997     
  -26.161119951826389     
  -5.5576116711237704     
  -4.6216380905030627     
   28.797712180217037     
  -26.202802039359817     
  -5.5657208658884505     
  -4.5498076645296530     
   28.666593812753998     
  -26.244544945853981     
  -5.5737155294637599     
  -4.4783052954929863     
   28.535266580858554     
  -26.286347812324959     
  -5.5815954172024496     
  -4.4071315059270937     
   28.403730186882854     
  -26.328209777953980     
  -5.5893631446623484     
  -4.3362868191047994     
   28.271984337434123     
  -26.370130001538946     
  -5.5970191011377093     
  -4.2657717590271487     
   28.140028743318286     
  -26.412107644797477     
  -5.6045645291986670     
  -4.1955868504129521     
   28.007863119509373     
  -26.454141878766467     
  -5.6120014782089589     
  -4.1257326186884455     
   27.875487185087827     
  -26.496231889853036     
  -5.6193298831706908     
  -4.0562095899770654     
   27.742900663203248     
  -26.538376863976815     
  -5.6265523059573530     
  -3.9870182910893384     
   27.610103281027630     
  -26.580576006271492     
  -5.6336684991804145     
  -3.9181592495128772     
   27.477094769711911     
  -26.622828520015346     
  -5.6406811532043610     
  -3.8496329934024920     
   27.343874864340215     
  -26.665133628664378     
  -5.6475897697629422     
  -3.7814400515704092     
   27.210443303888706     
  -26.707490551937603     
  -5.6543972105353433     
  -3.7135809534765949     
   27.076799831181322     
  -26.749898531016619     
  -5.6611028509648635     
  -3.6460562292191909     
   26.942944192847783     
  -26.792356802398857     
  -5.6677094880954613     
  -3.5788664095250486     
   26.808876139282887     
  -26.834864623559568     
  -5.6742166298191528     
  -3.5120120257403720     
   26.674595424603279     
  -26.877421248283213     
  -5.6806268626901399     
  -3.4454936098214617     
   26.540101806608188     
  -26.920025949753388     
  -5.6869397771186065     
  -3.3793116943255597     
   26.405395046738597     
  -26.962677998081780     
  -5.6931578986259774     
  -3.3134668124017947     
   26.270474910037592     
  -27.005376682321476     
  -5.6992808348495423     
  -3.2479594977822268     
   26.135341165110329     
  -27.048121288582848     
  -5.7053109948662746     
  -3.1827902847729903     
   25.999993584086265     
  -27.090911121044343     
  -5.7112480869923949     
  -3.1179597082455310     
   25.864431942579408     
  -27.133745481696785     
  -5.7170943806768344     
  -3.0534683036279442     
   25.728656019651289     
  -27.176623689551860     
  -5.7228496163132645     
  -2.9893166068963994     
   25.592665597773220     
  -27.219545061674211     
  -5.7285160712603806     
  -2.9255051545666668     
   25.456460462788517     
  -27.262508932208664     
  -5.7340933659281843     
  -2.8620344836857292     
   25.320040403876860     
  -27.305514632453125     
  -5.7395838557611771     
  -2.7989051318234890     
   25.183405213517300     
  -27.348561511371337     
  -5.7449871063829603     
  -2.7361176370645639     
   25.046554687452197     
  -27.391648914669208     
  -5.7503052755060740     
  -2.6736725380001714     
   24.909488624654937     
  -27.434776204235504     
  -5.7555385680374886     
  -2.6115703737201019     
   24.772206827285611     
  -27.477942743495781     
  -5.7606878137717477     
  -2.5498116838047804     
   24.634709100671621     
  -27.521147902099074     
  -5.7657547637626099     
  -2.4883970083174090     
   24.496995253259310     
  -27.564391062827291     
  -5.7707390745874054     
  -2.4273268877962000     
   24.359065096587521     
  -27.607671605886697     
  -5.7756429750818752     
  -2.3666018632466908     
   24.220918445252309     
  -27.650988928199808     
  -5.7804659656403690     
  -2.3062224761341406     
   24.082555116874449     
  -27.694342422942114     
  -5.7852103311931371     
  -2.2461892683760105     
   23.943974932066034     
  -27.737731500426062     
  -5.7898754732426108     
  -2.1865027823345260     
   23.805177714398777     
  -27.781155566475384     
  -5.7944636518244677     
  -2.1271635608093153     
   23.666163290372928     
  -27.824614043864067     
  -5.7989744026740278     
  -2.0681721470301309     
   23.526931489383557     
  -27.868106351884123     
  -5.8034097369821138     
  -2.0095290846496496     
   23.387482143691571     
  -27.911631924911486     
  -5.8077693223302242     
  -1.9512349177363457     
   23.247815088392215     
  -27.955190194828965     
  -5.8120551465820638     
  -1.8932901907674458     
   23.107930161384076     
  -27.998780608428326     
  -5.8162667711597829     
  -1.8356954486219552     
   22.967827203339972     
  -28.042402609212026     
  -5.8204062618281505     
  -1.7784512365737619     
   22.827506057676505     
  -28.086055656175738     
  -5.8244730979117856     
  -1.7215581002848126     
   22.686966570525037     
  -28.129739204410079     
  -5.8284693609011917     
  -1.6650165857983625     
   22.546208590702474     
  -28.173452724616837     
  -5.8323945015806160     
  -1.6088272395322980     
   22.405231969682482     
  -28.217195683378691     
  -5.8362505600343972     
  -1.5529906082725291     
   22.264036561567590     
  -28.260967562578948     
  -5.8400370226037595     
  -1.4975072391664535     
   22.122622223060517     
  -28.304767840248477     
  -5.8437558763189479     
  -1.4423776797164904     
   21.980988813436596     
  -28.348596009320868     
  -5.8474065778347111     
  -1.3876024777736837     
   21.839136194516655     
  -28.392451558654628     
  -5.8509911228413891     
  -1.3331821815313711     
   21.697064230639832     
  -28.436333992075937     
  -5.8545090011149696     
  -1.2791173395189239     
   21.554772788635677     
  -28.480242809584304     
  -5.8579619529547076     
  -1.2254085005955513     
   21.412261737801142     
  -28.524177524231462     
  -5.8613500387225601     
  -1.1720562139441704     
   21.269530949866763     
  -28.568137649521880     
  -5.8646739639121463     
  -1.1190610290653424     
   21.126580298982326     
  -28.612122704251220     
  -5.8679349874311812     
  -1.0664234957712735     
   20.983409661680057     
  -28.656132216656957     
  -5.8711328458306928     
  -1.0141441641798770     
   20.840018916855911     
  -28.700165713000686     
  -5.8742692637708958     
 -0.96222358470890179     
   20.696407945742216     
  -28.744222732478967     
  -5.8773438002843710     
 -0.91066230807011994     
   20.552576631883561     
  -28.788302810981101     
  -5.8803582237687921     
 -0.85946088526357800     
   20.408524861111964     
  -28.832405497659366     
  -5.8833120355635122     
 -0.80861986757190785     
   20.264252521522994     
  -28.876530337926091     
  -5.8862070194288494     
 -0.75813980655469815     
   20.119759503451753     
  -28.920676890571809     
  -5.8890426610103992     
 -0.70802125404292526     
   19.975045699448998     
  -28.964844710529388     
  -5.8918207085015526     
 -0.65826476213344320     
   19.830111004258072     
  -29.009033365843148     
  -5.8945406452038247     
 -0.60887088318353100     
   19.684955314791754     
  -29.053242420682178     
  -5.8972042221804895     
 -0.55984016980549789     
   19.539578530109178     
  -29.097471452348529     
  -5.8998108908737441     
 -0.51117317486134617     
   19.393980551393231     
  -29.141720034030087     
  -5.9023623666150922     
 -0.46287045145748879     
   19.248161281928709     
  -29.185987751779699     
  -5.9048581647749696     
 -0.41493255293952336     
   19.102120627079216     
  -29.230274188015510     
  -5.9072998330138500     
 -0.36736003288706132     
   18.955858494267275     
  -29.274578936763113     
  -5.9096872893901828     
 -0.32015344510861071     
   18.809374792946780     
  -29.318901591433541     
  -5.9120206253945025     
 -0.27331334363651349     
   18.662669434602886     
  -29.363241746123997     
  -5.9143050725217048     
 -0.22684028272193524     
   18.515742332652156     
  -29.407599034167912     
  -5.9165208678416388     
 -0.18073481682990794     
   18.368593402715046     
  -29.451972940676725     
  -5.9187472606807088     
 -0.13499750063442445     
   18.221222561500522     
  -29.496363545131828     
  -5.9206882172121151     
  -8.9628889013584581E-002
   18.073629730870792     
  -29.540768706760922     
  -5.9234539467942735     
  -4.4629537044791737E-002
   17.925814822575482     
  -29.585194611361878     
  -5.9229008008786206     
   0.0000000000000000     
   17.777777795128660     
  -29.629616367368467     
  -5.9229008008786206     
   101.24771350855076     
  -5664.7290882444604     
   1312946142.4549510     
  -314101453938305.75     
   101.24304762415103     
  -3981.1411651494759     
   370641780.64003384     
  -380748995031126.69     
   101.24272587789021     
  -3928.3787975636214     
   277682686.27100939     
  -24146601866657.586     
   101.24238229199585     
  -3880.0644749217722     
   271307563.68891358     
  -91827069903871.828     
   101.24201541232377     
  -3830.9199274691368     
   245090584.74741960     
  -61078315940153.039     
   101.24162369022012     
  -3782.4145884987279     
   226233334.14104897     
  -55955182324032.125     
   101.24120547656848     
  -3734.1393760856631     
   207551864.69810927     
  -46596098495495.773     
   101.24075901547734     
  -3686.2081744188845     
   190729010.79291582     
  -39830996456102.164     
   101.24028243758788     
  -3638.5892773797268     
   175178284.04346710     
  -33796536343507.840     
   101.23977375298061     
  -3591.2915101163389     
   160909692.27974436     
  -28734421849953.105     
   101.23923084365812     
  -3544.3124138904350     
   147790992.83213457     
  -24415455432640.012     
   101.23865145558057     
  -3497.6526712597847     
   135736955.03515893     
  -20748185944636.066     
   101.23803319022866     
  -3451.3120902866222     
   124659825.08320735     
  -17630249942898.559     
   101.23737349566854     
  -3405.2907219899030     
   114481296.77995357     
  -14980442693770.580     
   101.23666965709062     
  -3359.5885500096138     
   105128735.40295771     
  -12728329124493.803     
   101.23591878679419     
  -3314.2055764010256     
   96535499.859948456     
  -10814352770770.203     
   101.23511781358744     
  -3269.1417979031662     
   88640261.391937494     
  -9187792560510.8477     
   101.23426347157142     
  -3224.3972126019148     
   81386633.028827682     
  -7805546987205.9453     
   101.23335228827513     
  -3179.9718180235363     
   74722757.720449403     
  -6630963484564.6143     
   101.23238057210695     
  -3135.8656116466341     
   68600951.812385544     
  -5632885327274.1377     
   101.23134439908674     
  -3092.0785906839224     
   62977367.250842854     
  -4784822947770.6182     
   101.23023959882052     
  -3048.6107523594928     
   57811686.145046778     
  -4064257504082.2959     
   101.22906173967863     
  -3005.4620935405183     
   53066837.796735942     
  -3452047480136.6963     
   101.22780611313630     
  -2962.6326108524408     
   48708736.899844505     
  -2931920571092.9429     
   101.22646771723360     
  -2920.1223009033761     
   44706045.382125624     
  -2490045131700.5186     
   101.22504123911035     
  -2877.9311599544617     
   41029951.966173060     
  -2114665067278.3057     
   101.22352103656947     
  -2836.0591839497624     
   37653968.495781578     
  -1795787811877.3523     
   101.22190111862032     
  -2794.5063687129141     
   34553744.023285508     
  -1524920374666.1646     
   101.22017512495194     
  -2753.2727097140410     
   31706893.348899443     
  -1294845075793.3257     
   101.21833630428380     
  -2712.3582021626189     
   29092838.293024637     
  -1099427367396.1968     
   101.21637749154003     
  -2671.7628409314275     
   26692663.534450103     
  -933454529756.06531     
   101.21429108379103     
  -2631.4866205574576     
   24488981.716575220     
  -792496330847.30603     
   101.21206901490393     
  -2591.5295352963935     
   22465811.695385404     
  -672788497916.02673     
   101.20970272884236     
  -2551.8915789143130     
   20608464.565033309     
  -571132292636.58423     
   101.20718315155273     
  -2512.5727448815223     
   18903440.011103749     
  -484809777415.88556     
   101.20450066137323     
  -2473.5730262096431     
   17338330.642469883     
  -411511714114.26935     
   101.20164505789940     
  -2434.8924154439960     
   15901733.746674769     
  -349276074065.46674     
   101.19860552923792     
  -2396.5309046886769     
   14583170.524087727     
  -296435984308.15143     
   101.19537061757897     
  -2358.4884855379883     
   13373011.502104836     
  -251575338969.70499     
   101.19192818301505     
  -2320.7651490290559     
   12262408.129218318     
  -213491171115.63858     
   101.18826536553290     
  -2283.3608856414753     
   11243229.657955159     
  -181161565922.54712     
   101.18436854510297     
  -2246.2756852829152     
   10308005.346962037     
  -153718493508.51843     
   101.18022329978983     
  -2209.5095371975276     
   9449871.0861898679     
  -130424645200.93639     
   101.17581436180508     
  -2173.0624299415222     
   8662520.4443171322     
  -110653791727.30693     
   101.17112557142322     
  -2136.9343513724220     
   7940159.5578258606     
  -93874055044.796707     
   101.16613982867958     
  -2101.1252885941717     
   7277465.7685686983     
  -79633734233.145309     
   101.16083904276894     
  -2065.6352278933587     
   6669549.4471057784     
  -67549220735.782822     
   101.15520407906224     
  -2030.4641547020469     
   6111919.0167938350     
  -57294763420.522087     
   101.14921470365871     
  -1995.6120535616215     
   5600448.6783828083     
  -48593741788.858452     
   101.14284952539030     
  -1961.0789080518082     
   5131348.8607789017     
  -41211282420.082893     
   101.13608593519601     
  -1926.8647007271738     
   4701138.9097231105     
  -34947955705.675941     
   101.12890004278333     
  -1892.9694130984799     
   4306622.1121055409     
  -29634444335.017067     
   101.12126661049606     
  -1859.3930255140424     
   3944862.6401879275     
  -25127000613.554573     
   101.11315898430828     
  -1826.1355171365965     
   3613164.3956142282     
  -21303591579.561638     
   101.10454902186646     
  -1793.1968658700473     
   3309051.5602573813     
  -18060624903.187382     
   101.09540701750436     
  -1760.5770482595622     
   3030250.7087074053     
  -15310167452.709742     
   101.08570162415813     
  -1728.2760394408087     
   2774674.3585332716     
  -12977580910.603577     
   101.07539977211263     
  -1696.2938130558446     
   2540405.8738842662     
  -10999516898.124454     
   101.06446658451479     
  -1664.6303411577092     
   2325685.5594588011     
  -9322210997.6164093     
   101.05286528959465     
  -1633.2855941348778     
   2128897.9039009754     
  -7900036253.7913532     
   101.04055712954107     
  -1602.2595406061657     
   1948559.8379745176     
  -6694273358.9725580     
   101.02750126598576     
  -1571.5521473346262     
   1783309.9528864287     
  -5672066992.1705294     
   101.01365468205748     
  -1541.1633791162417     
   1631898.5877287649     
  -4805539423.9156942     
   100.99897208097718     
  -1511.0931986756493     
   1493178.7193288556     
  -4071037782.2426853     
   100.98340578117504     
  -1481.3415665556747     
   1366097.5926064570     
  -3448495082.6555519     
   100.96690560792163     
  -1451.9084409930163     
   1249689.0278045675     
  -2920887683.4325557     
   100.94941878147847     
  -1422.7937778042092     
   1143066.3510351018     
  -2473774571.4500990     
   100.93088980178672     
  -1393.9975302511675     
   1045415.9019352117     
  -2094906485.5210962     
   100.91126032972920     
  -1365.5196489033810     
   955991.06325889821     
  -1773893846.0238554     
   100.89046906501719     
  -1337.3600815038797     
   874106.78013665439     
  -1501925084.6828382     
   100.86845162077280     
  -1309.5187728180647     
   799134.52144429274     
  -1271527442.3876202     
   100.84514039489817     
  -1281.9956644833842     
   730497.65278331866     
  -1076364017.1960087     
   100.82046443834481     
  -1254.7906948464195     
   667667.18468374759     
  -911061487.22943890     
   100.79434932042120     
  -1227.9037987986214     
   610157.86727915844     
  -771063920.04372835     
   100.76671699130227     
  -1201.3349076039306     
   557524.60287889547     
  -652508714.80128849     
   100.73748564193332     
  -1175.0839487191586     
   509359.15077934734     
  -552121333.88282192     
   100.70656956155082     
  -1149.1508456064023     
   465287.10065469303     
  -467125985.00920099     
   100.67387899307536     
  -1123.5355175395644     
   424965.09265113086     
  -395169838.09518409     
   100.63931998666625     
  -1098.2378794061069     
   388078.26436920866     
  -334258731.92737114     
   100.60279425176445     
  -1073.2578414982245     
   354337.90637195157     
  -282702636.30070841     
   100.56419900798939     
  -1048.5953092982268     
   323479.30888958980     
  -239069382.81382647     
   100.52342683529611     
  -1024.2501832589221     
   295259.78478191455     
  -202145422.95369601     
   100.48036552384255     
  -1000.2223585749093     
   269456.85398453195     
  -170902542.04077142     
   100.43489792406170     
  -976.51172494774710     
   245866.57657844247     
  -144469630.55190104     
   100.38690179748019     
  -953.11816634563843     
   224302.02222178131     
  -122108743.21409237     
   100.33624966887326     
  -930.04156075633534     
   204591.86507363667     
  -103194799.04712066     
   100.28280868039587     
  -907.28177993223028     
   186579.09376135655     
  -87198368.035767153     
   100.22644044838005     
  -884.83868913936590     
   170119.82705246349     
  -73671071.865835160     
   100.16700092354019     
  -862.71214686370456     
   155082.22753740038     
  -62233228.120637588     
   100.10434025537869     
  -840.90200466135764     
   141345.50092909019     
  -52563297.970983543     
   100.03830266163548     
  -819.40810642537917     
   128798.99106859582     
  -44389205.942345597     
   99.968726303673591     
  -798.23028990028274     
   117341.30015839729     
  -37480097.251178704     
   99.895443168740442     
  -777.36837945645414     
   106879.65861670247     
  -31642296.768935442     
   99.818278960087866     
  -756.82221279661451     
   97328.709625058211     
  -26706098.872946475     
   99.737052995973229     
  -736.59153585641252     
   88611.682871864497     
  -22547079.228878763     
   99.651578118596859     
  -716.67640968512046     
   80653.248902150037     
  -18996177.233555138     
   99.561660614056677     
  -697.07562861646215     
   73402.498766616438     
  -16122171.327955749     
   99.467100144416719     
  -677.79286333295147     
   66747.933963910677     
  -13279647.477791876     
   99.367689692989529     
  -658.81279759805886     
   60820.563481905585     
  -12259742.056245154     
   99.263215523922497     
  -640.19382077393618     
   54903.090829311725     
  -6814427.3627107330     
   99.153457157148793     
  -621.70797432961774     
   51346.256037928979     
  -17445476.354150433     
   99.038187359714627     
  -604.23953239527839     
   41499.423333155530     
  -3181605.6674693781     
   97.737247336004444     
  -456.39752199455160     
   17637.380827135188     
  -832525.15808954753     
   96.693478955592511     
  -383.82046457305466     
   11393.442141463584     
  -487751.02650900214     
   95.797515697754818     
  -335.99858561278057     
   7735.3094426460657     
  -254092.51912351506     
   95.001894722128100     
  -302.08627313311615     
   5829.6155492197022     
  -169751.01960352540     
   94.280461776796628     
  -276.12102700458371     
   4556.4829021932628     
  -114385.62873359832     
   93.616849951974913     
  -255.48334303237237     
   3698.5906866912746     
  -83258.322966668988     
   92.999956874889449     
  -238.55148315454105     
   3074.1532644412573     
  -62410.500293435311     
   92.421816460838770     
  -224.35091371283667     
   2606.0745122404928     
  -48402.369198962748     
   91.876470855239447     
  -212.22808557411474     
   2243.0567432482717     
  -38422.377975161471     
   91.359319396293600     
  -201.73322144490768     
   1954.8889084345610     
  -31132.813780272059     
   90.866717948143730     
  -192.54251716111497     
   1721.3928050825207     
  -25650.033656612119     
   90.395719578496823     
  -184.41649126676384     
   1529.0175526579296     
  -21437.039857199812     
   89.943899756286257     
  -177.17334800079669     
   1368.2397537289307     
  -18136.299570362360     
   89.509234505064285     
  -170.67220484909635     
   1232.2175069512134     
  -15507.698091794131     
   89.090013044577304     
  -164.80188665356141     
   1115.9097712627572     
  -13384.049237879310     
   88.684773638244451     
  -159.47328872045784     
   1015.5294019786623     
  -11646.604421918686     
   88.292255497011581     
  -154.61401554347552     
   928.17986881427237     
  -10209.147053544521     
   87.911362064410270     
  -150.16453770665811     
   851.61126591268840     
  -9007.9611562759437     
   87.541132541162511     
  -146.07538064877485     
   784.05155724061876     
  -7995.1794145990143     
   87.180719487094976     
  -142.30503247659550     
   724.08771163112624     
  -7134.3158069316069     
   86.829370980416698     
  -138.81836233981983     
   670.58034307913920     
  -6397.1910983803073     
   86.486416245600481     
  -135.58540795751875     
   622.60140984128680     
  -5761.7810462212101     
   86.151253956689345     
  -132.58043430292898     
   579.38805199462786     
  -5210.6842258740080     
   85.823342629315960     
  -129.78119437219098     
   540.30792030057273     
  -4730.0146306737206     
   85.502192661408756     
  -127.16834254501323     
   504.83281057051977     
  -4308.5900752675643     
   85.187359688392363     
  -124.72496455607190     
   472.51838500601303     
  -3937.3298202151623     
   84.878438996130029     
  -122.43619756517087     
   442.98841135439932     
  -3608.8021908462279     
   84.575060792253836     
  -120.28892054947725     
   415.92239492305271     
  -3316.8811999813415     
   84.276886179579662     
  -118.27150009736164     
   391.04578592319262     
  -3056.4832401207159     
   83.983603707947651     
  -116.37358022849793     
   368.12216162228725     
  -2823.3633331256983     
   83.694926405834465     
  -114.58590748288260     
   346.94693662384446     
  -2613.9560582599333     
   83.410589212417747     
  -112.90018447585575     
   327.34226618689496     
  -2425.2503868252438     
   83.130346745854482     
  -111.30894658967425     
   309.15288828570561     
  -2254.6904058109185     
   82.853971355394492     
  -109.80545759335469     
   292.24271024212379     
  -2100.0960671754378     
   82.581251414349069     
  -108.38362084340361     
   276.49198973830801     
  -1959.5994505470667     
   82.311989818435009     
  -107.03790338440982     
   261.79499385920496     
  -1831.5932002716052     
   82.046002660041850     
  -105.76327078761888     
   248.05804485716794     
  -1714.6885812723424     
   81.783118053844078     
  -104.55513097423190     
   235.19788049762536     
  -1607.6811238724119     
   81.523175093144047     
  -103.40928559281637     
   223.14027206858225     
  -1509.5223763259710     
   81.266022919575306     
  -102.32188777702959     
   211.81885424613753     
  -1419.2965442930060     
   81.011519891463266     
  -101.28940531600439     
   201.17413016393999     
  -1336.2010723469739     
   80.759532838345024     
  -100.30858843529120     
   191.15262212133766     
  -1259.5304450937863     
   80.509936390981849     
  -99.376441520530022     
   181.70614378313425     
  -1188.6626045759006     
   80.262612377725972     
  -98.490198225450143     
   172.79117424881500     
  -1123.0475221479358     
   80.017449279383868     
  -97.647299495246344     
   164.36831783270549     
  -1062.1975282212211     
   79.774341735795829     
  -96.845374109736966     
   156.40183637104636     
  -1005.6791293815783     
   79.533190098262409     
  -96.082221411557640     
   148.85924290068451     
  -953.10602824109685     
   79.293900022719953     
  -95.355795935083734     
   141.71094768887627     
  -904.13316248972740     
   79.056382099224635     
  -94.664193693436033     
   134.92994897020333     
  -858.45160682233291     
   78.820551513865752     
  -94.005639916212942     
   128.49156191903580     
  -815.78417252607596     
   78.586327739709517     
  -93.378478059852625     
   122.37318062509024     
  -775.88163878651744     
   78.353634253788186     
  -92.781159937454419     
   116.55406833419136     
  -738.51945858882220     
   78.122398277505098     
  -92.212236835631998     
   111.01517239477518     
  -703.49493957777668     
   77.892550538135055     
  -91.670351503775208     
   105.73896034794186     
  -670.62476350965539     
   77.664025049365861     
  -91.154230916351310     
   100.70927462161943     
  -639.74284022704012     
   77.436758909059492     
  -90.662679721497469     
   95.911203319916680     
  -610.69842452283558     
   77.210692112613614     
  -90.194574300357687     
   91.330965135995399     
  -583.35446851973472     
   76.985767380481249     
  -89.748857370962455     
   86.955806622097384     
  -557.58618069603995     
   76.761929998561158     
  -89.324533078740018     
   82.773910266877095     
  -533.27974010011678     
   76.539127670307536     
  -88.920662522532510     
   78.774312216126205     
  -510.33119093309222     
   76.317310379527697     
  -88.536359671281872     
   74.946828284128017     
  -488.64543178908616     
   76.096430262941396     
  -88.170787631707285     
   71.281987545709868     
  -468.13535401078457     
   75.876441491669382     
  -87.823155231866437     
   67.770972390628970     
  -448.72104850055723     
   75.657300160900775     
  -87.492713889572670     
   64.405564526874798     
  -430.32911805794743     
   75.438964187062666     
  -87.178754737901883     
   61.178096141440186     
  -412.89206569178242     
   75.221393211880269     
  -86.880605983426406     
   58.081405648751812     
  -396.34772833453661     
   75.004548512773752     
  -86.597630475088920     
   55.108797686242788     
  -380.63880414207279     
   74.788392919090256     
  -86.329223464235369     
   52.254006655177271     
  -365.71239449654877     
   74.572890733715099     
  -86.074810538356289     
   49.511163696453153     
  -351.51962251598445     
   74.358007659648209     
  -85.833845712796204     
   46.874766527583269     
  -338.01526336739556     
   74.143710731168525     
  -85.605809666346417     
   44.339652052327800     
  -325.15744705903455     
   73.929968249242876     
  -85.390208108217138     
   41.900971199385040     
  -312.90734110762742     
   73.716749720865124     
  -85.186570264865978     
   39.554166141077829     
  -301.22892462113214     
   73.504025802039394     
  -84.994447476497243     
   37.294949206419332     
  -290.08872212408335     
   73.291768244144407     
  -84.813411894004972     
   35.119283790488709     
  -279.45561897300638     
   73.079949843439039     
  -84.643055267908267     
   33.023366648191157     
  -269.30064714656555     
   72.868544393488207     
  -84.482987821801316     
   31.003611794591915     
  -259.59682977448301     
   72.657526640306955     
  -84.332837203386632     
   29.056635571283291     
  -250.31900678315941     
   72.446872240036328     
  -84.192247506907393     
   27.179243020409594     
  -241.44370462042608     
   72.236557718980052     
  -84.060878361266973     
   25.368415235756395     
  -232.94899603303693     
   72.026560435844047     
  -83.938404078763810     
   23.621297765508636     
  -224.81438711407634     
   71.816858546033373     
  -83.824512859694664     
   21.935189862153063     
  -217.02070303263079     
   71.607430967872290     
  -83.718906048565756     
   20.307534589408331     
  -209.54999351191697     
   71.398257350623410     
  -83.621297437997072     
   18.735909638068954     
  -202.38544009821010     
   71.189318044191154     
  -83.531412616808566     
   17.218018837332373     
  -195.51127098664463     
   70.980594070403257     
  -83.448988358952903     
   15.751684304932539     
  -188.91268798609372     
   70.772067095772030     
  -83.373772050327972     
   14.334839145036835     
  -182.57579712408028     
   70.563719405644036     
  -83.305521150798867     
   12.965520666606231     
  -176.48753907567712     
   70.355533879653407     
  -83.244002688823500     
   11.641864123538651     
  -170.63563484633576     
   70.147493968400326     
  -83.188992786359179     
   10.362096862191132     
  -165.00853518916901     
   69.939583671281454     
  -83.140276212083023     
   9.1245328482723629     
  -159.59535802031212     
   69.731787515404079     
  -83.097645960804542     
   7.9275676631200218     
  -154.38585661291489     
   69.524090535520955     
  -83.060902857300434     
   6.7696737385231724     
  -149.37037099331829     
   69.316478254926523     
  -83.029855183063944     
   5.6493959560732838     
  -144.53978168876583     
   69.108936667259499     
  -83.004318324190237     
   4.5653475934075392     
  -139.88549078532768     
   68.901452219160689     
  -82.984114439175428     
   3.5162064125175805     
  -135.39937176984895     
   68.694011793737644     
  -82.969072145333527     
   2.5007111242437126     
  -131.07374316525278     
   68.486602694791600     
  -82.959026222396659     
   1.5176580505043158     
  -126.90135055909415     
   68.279212631764821     
  -82.953817332467111     
  0.56589792131110894     
  -122.87532191555198     
   68.071829705368756     
  -82.953291755146481     
 -0.35566699305553168     
  -118.98915602461965     
   67.864442393856621     
  -82.957301136787223     
  -1.2480856632401798     
  -115.23669879701826     
   67.657039539905838     
  -82.965702253205862     
  -2.1123609042178177     
  -111.61211139215807     
   67.449610338077932     
  -82.978356784815560     
  -2.9494517396590036     
  -108.10986770677550     
   67.242144322825837     
  -82.995131103533353     
  -3.7602757474598207     
  -104.72471716638356     
   67.034631357019876     
  -83.015896070717517     
  -4.5457111262076983     
  -101.45168236623086     
   66.827061620966006     
  -83.040526845392918     
  -5.3065987439544298     
  -98.286038413402196     
   66.619425601891024     
  -83.068902702332949     
  -6.0437440320549474     
  -95.223289687595440     
   66.411714083871090     
  -83.100906859174870     
  -6.7579187047119138     
  -92.259174316540452     
   66.203918138181649     
  -83.136426312216855     
  -7.4498625120859678     
  -89.389632224273640     
   65.996029114047403     
  -83.175351680381496     
  -8.1202847537680203     
  -86.610802952340393     
   65.788038629772942     
  -83.217577056705693     
  -8.7698657759105743     
  -83.919015690683281     
   65.579938564235462     
  -83.262999867129437     
  -9.3992583935906850     
  -81.310773784209644     
   65.371721048721838     
  -83.311520736105848     
  -10.009089196972258     
  -78.782744662638507     
   65.163378459093707     
  -83.363043358553142     
  -10.599959781942047     
  -76.331756155998249     
   64.954903408264997     
  -83.417474377890770     
  -11.172447953112036     
  -73.954784354093064     
   64.746288738977057     
  -83.474723269862977     
  -11.727108835767734     
  -71.648940529438164     
   64.537527516857480     
  -83.534702231676732     
  -12.264475889738520     
  -69.411477628103967     
   64.328613023749639     
  -83.597326076330958     
  -12.785061971949300     
  -67.239762535969248     
   64.119538751300198     
  -83.662512131738254     
  -13.289360190969070     
  -65.131293211383166     
   63.910298394793202     
  -83.730180144440808     
  -13.777844890054444     
  -63.083669256947005     
   63.700885847219205     
  -83.800252187689651     
  -14.250972409481548     
  -61.094603823986247     
   63.491295193569236     
  -83.872652573558753     
  -14.709181938161445     
  -59.161909060865575     
   63.281520705343397     
  -83.947307769044457     
  -15.152896256117938     
  -57.283490574050994     
   63.071556835264644     
  -84.024146315773308     
  -15.582522435423320     
  -55.457349574760023     
   62.861398212188902     
  -84.103098753254955     
  -15.998452557234021     
  -53.681568462602009     
   62.651039636202775     
  -84.184097545449802     
  -16.401064320703536     
  -51.954314957926641     
   62.440476073900975     
  -84.267077010458777     
  -16.790721682887984     
  -50.273833622312083     
   62.229702653835659     
  -84.351973253253632     
  -17.167775435055326     
  -48.638441083483343     
   62.018714662130414     
  -84.438724101199227     
  -17.532563743181452     
  -47.046528149294133     
   61.807507538252018     
  -84.527269042317940     
  -17.885412704301160     
  -45.496547031918723     
   61.596076870933274     
  -84.617549166096282     
  -18.226636807040549     
  -43.987018955113975     
   61.384418394240818     
  -84.709507106736893     
  -18.556539449203903     
  -42.516521503188862     
   61.172527983781769     
  -84.803086988761109     
  -18.875413360477822     
  -41.083690690601991     
   60.960401653043697     
  -84.898234374763945     
  -19.183541040657335     
  -39.687219877649191     
   60.748035549862472     
  -84.994896215339935     
  -19.481195189739704     
  -38.325849759908301     
   60.535425953012783     
  -85.093020800971630     
  -19.768639062939016     
  -36.998375236595116     
   60.322569268916602     
  -85.192557715822005     
  -20.046126877213474     
  -35.703636743858496     
   60.109462028464741     
  -85.293457793397025     
  -20.313904152792414     
  -34.440518025620619     
   59.896100883947199     
  -85.395673073873965     
  -20.572208037984570     
  -33.207950403303926     
   59.682482606088051     
  -85.499156763133954     
  -20.821267666009348     
  -32.004900778735717     
   59.468604081180729     
  -85.603863193353604     
  -21.061304421849869     
  -30.830380354756997     
   59.254462308320015     
  -85.709747785094507     
  -21.292532274510545     
  -29.683433870298590     
   59.040054396726909     
  -85.816767010852118     
  -21.515158028537783     
  -28.563144078665889     
   58.825377563162974     
  -85.924878359946291     
  -21.729381609127778     
  -27.468626418292860     
   58.610429129430763     
  -86.034040304737275     
  -21.935396307264973     
  -26.399031299544948     
   58.395206519957135     
  -86.144212268110465     
  -22.133389042011562     
  -25.353535739272083     
   58.179707259456350     
  -86.255354592115637     
  -22.323540560056102     
  -24.331352253166806     
   57.963928970670182     
  -86.367428507770654     
  -22.506025701954854     
  -23.331717113208562     
   57.747869372182038     
  -86.480396105976311     
  -22.681013580303919     
  -22.353896138445940     
   57.531526276302593     
  -86.594220309430426     
  -22.848667801342263     
  -21.397181005135817     
   57.314897587024305     
  -86.708864845580976     
  -23.009146658880780     
  -20.460887756216177     
   57.097981298042363     
  -86.824294220520812     
  -23.162603317052405     
  -19.544355994103650     
   56.880775490839767     
  -86.940473693780959     
  -23.309185987008181     
  -18.646949507253634     
   56.663278332834309     
  -87.057369254019264     
  -23.449038108312585     
  -17.768052297450851     
   56.445488075585267     
  -87.174947595541411     
  -23.582298500543466     
  -16.907071111112856     
   56.227403053057799     
  -87.293176095627459     
  -23.709101533876812     
  -16.063430196305347     
   56.009021679943046     
  -87.412022792613016     
  -23.829577260349101     
  -15.236575646187219     
   55.790342450032142     
  -87.531456364708134     
  -23.943851577695504     
  -14.425970544204590     
   55.571363934642221     
  -87.651446109544310     
  -24.052046356777041     
  -13.631095487926347     
   55.352084781092763     
  -87.771961924368597     
  -24.154279572936488     
  -12.851449074783250     
   55.132503711230619     
  -87.892974286903438     
  -24.250665440997363     
  -12.086543927995566     
   54.912619520002110     
  -88.014454236807069     
  -24.341314520457328     
  -11.335911737823057     
   54.692431074070718     
  -88.136373357754437     
  -24.426333858490999     
  -10.599094991983540     
   54.471937310478857     
  -88.258703760077992     
  -24.505827070930877     
  -9.8756536158084796     
   54.251137235352381     
  -88.381418063937943     
  -24.579894473049443     
  -9.1651599018724905     
   54.030029922646456     
  -88.504489383051350     
  -24.648633172313485     
  -8.4671983016875103     
   53.808614512931527     
  -88.627891308881075     
  -24.712137159576141     
  -7.7813698843804886     
   53.586890212218172     
  -88.751597895364284     
  -24.770497433708996     
  -7.1072807631914197     
   53.364856290819539     
  -88.875583644047140     
  -24.823802039432930     
  -6.4445571007205107     
   53.142512082250470     
  -88.999823489689945     
  -24.872136217688336     
  -5.7928289484756537     
   52.919856982161932     
  -89.124292786321178     
  -24.915582434801902     
  -5.1517412299524734     
   52.696890447309954     
  -89.248967293643247     
  -24.954220494026544     
  -4.5209477966011447     
   52.473611994557949     
  -89.373823163884566     
  -24.988127602501052     
  -3.9001128522158943     
   52.250021199911458     
  -89.498836929013052     
  -25.017378448892671     
  -3.2889084709196905     
   52.026117697584425     
  -89.623985488291339     
  -25.042045262424573     
  -2.6870185533702773     
   51.801901179096141     
  -89.749246096201333     
  -25.062197901574848     
  -2.0941327598947606     
   51.577371392397929     
  -89.874596350698454     
  -25.077903897274059     
  -1.5099518150947220     
   51.352528141028827     
  -90.000014181781367     
  -25.089228535887269     
 -0.93418145122328078     
   51.127371283299439     
  -90.125477840363004     
  -25.096234896771442     
 -0.36653814243834371     
   50.901900731503268     
  -90.250965887437033     
  -25.098983932839730     
  0.19325595222738895     
   50.676116451154719     
  -90.376457183552134     
  -25.097534513198028     
  0.74547213734135132     
   50.450018460253133     
  -90.501930878515552     
  -25.091943472167966     
   1.2903730754551634     
   50.223606828572223     
  -90.627366401381224     
  -25.082265674102054     
   1.8282166040812327     
   49.996881676974191     
  -90.752743450690403     
  -25.068554049571443     
   2.3592534873792181     
   49.769843176747990     
  -90.878041984935379     
  -25.050859648416100     
   2.8837289544227902     
   49.542491548971114     
  -91.003242213259568     
  -25.029231681257926     
   3.4018821070689156     
   49.314827063894370     
  -91.128324586376337     
  -25.003717565454913     
   3.9139467535967718     
   49.086850040349063     
  -91.253269787701981     
  -24.974362964802935     
   4.4201513859633188     
   48.858560845176143     
  -91.378058724687520     
  -24.941211829408211     
   4.9207202685792550     
   48.629959892676744     
  -91.502672520329526     
  -24.904306427393866     
   5.4158709147102924     
   48.401047644083732     
  -91.627092504886832     
  -24.863687395533539     
   5.9058190041746119     
   48.171824607053715     
  -91.751300207758177     
  -24.819393753002231     
   6.3907726036830983     
   47.942291335179185     
  -91.875277349536873     
  -24.771462958474608     
   6.8709393239998855     
   47.712448427520279     
  -91.999005834216916     
  -24.719930913544609     
   7.3465189324046714     
   47.482296528155885     
  -92.122467741554658     
  -24.664832021551572     
   7.8177107389784268     
   47.251836325753594     
  -92.245645319586060     
  -24.606199191009232     
   8.2847078099433631     
   47.021068553158244     
  -92.368520977269668     
  -24.544063882434656     
   8.7477018140518155     
   46.789993986998645     
  -92.491077277272836     
  -24.478456118829271     
   9.2068794281388389     
   46.558613447312212     
  -92.613296928877702     
  -24.409404523118226     
   9.6624269911574530     
   46.326927797187174     
  -92.735162780987210     
  -24.336936320684551     
   10.114521759274220     
   46.094937942422099     
  -92.856657815307642     
  -24.261077407489992     
   10.563348574415214     
   45.862644831202360     
  -92.977765139559324     
  -24.181852293181876     
   11.009077136807578     
   45.630049453793454     
  -93.098467980828914     
  -24.099284214655817     
   11.451886775529617     
   45.397152842250776     
  -93.218749679025152     
  -24.013395063839347     
   11.891943318751865     
   45.163956070145673     
  -93.338593680407129     
  -23.924205488948708     
   12.329422176706380     
   44.930460252307576     
  -93.457983531186059     
  -23.831734822623410     
   12.764482849874586     
   44.696666544582008     
  -93.576902871245736     
  -23.736001201249351     
   13.197299475918026     
   44.462576143604196     
  -93.695335427886803     
  -23.637021455179969     
   13.628025706532339     
   44.228190286588280     
  -93.813265009680720     
  -23.534811262380973     
   14.056833967183325     
   43.993510251131724     
  -93.930675500355733     
  -23.429385007627101     
   14.483873795139623     
   43.758537355035060     
  -94.047550852760210     
  -23.320755954163552     
   14.909314833296213     
   43.523272956136495     
  -94.163875082877894     
  -23.208936092913831     
   15.333305538184307     
   43.287718452161613     
  -94.279632263863633     
  -23.093936301377447     
   15.756010798406431     
   43.051875280587744     
  -94.394806520168046     
  -22.975766220389399     
   16.177579184547479     
   42.815744918523116     
  -94.509382021660286     
  -22.854434376505292     
   16.598173037055375     
   42.579328882600571     
  -94.623342977798359     
  -22.729948078727379     
   17.017939206653981     
   42.342628728885877     
  -94.736673631831877     
  -22.602313534677471     
   17.437038979473147     
   42.105646052800445     
  -94.849358255024399     
  -22.471535742331426     
   17.855618801916449     
   41.868382489058533     
  -94.961381140883518     
  -22.337618601317047     
   18.273838059224481     
   41.630839711618790     
  -95.072726599426503     
  -22.200564815872866     
   18.691843499986685     
   41.393019433650174     
  -95.183378951440233     
  -22.060375989622965     
   19.109794710465220     
   41.154923407512186     
  -95.293322522737526     
  -21.917052529294480     
   19.527837378444961     
   40.916553424749488     
  -95.402541638433163     
  -21.770593748956138     
   19.946131460306020     
   40.677911316100783     
  -95.511020617213049     
  -21.620997763003846     
   20.364825652578567     
   40.438998951522137     
  -95.618743765547080     
  -21.468261570609510     
   20.784075663964305     
   40.199818240224630     
  -95.725695371981431     
  -21.312381003129772     
   21.204037188398768     
   39.960371130726493     
  -95.831859701299805     
  -21.153350724216786     
   21.624862578970859     
   39.720659610919689     
  -95.937220988747526     
  -20.991164254874501     
   22.046712399072391     
   39.480685708151114     
  -96.041763434164423     
  -20.825813911881461     
   22.469737902893009     
   39.240451489318403     
  -96.145471196138146     
  -20.657290877609761     
   22.894104380382306     
   38.999959060980459     
  -96.248328386069062     
  -20.485585094756896     
   23.319964846174017     
   38.759210569482889     
  -96.350319062201990     
  -20.310685358410588     
   23.747486005023582     
   38.518208201098368     
  -96.451427223631441     
  -20.132579213372914     
   24.176825288957968     
   38.276954182182095     
  -96.551636804224145     
  -19.951253023705725     
   24.608152566864121     
   38.035450779342526     
  -96.650931666482037     
  -19.766691879454250     
   25.041628251230950     
   37.793700299627510     
  -96.749295595349608     
  -19.578879667570014     
   25.477426644970979     
   37.551705090726010     
  -96.846712291937862     
  -19.387798967732735     
   25.915712468762678     
   37.309467541185619     
  -96.943165367167737     
  -19.193431124217010     
   26.356663822324073     
   37.066990080646050     
  -97.038638335342142     
  -18.995756145549585     
   26.800451399034223     
   36.824275180088833     
  -97.133114607606160     
  -18.794752760056824     
   27.247258339172699     
   36.581325352103484     
  -97.226577485312589     
  -18.590398322513032     
   27.697259703351733     
   36.338143151170364     
  -97.319010153305712     
  -18.382668874737888     
   28.150646090212451     
   36.094731173960483     
  -97.410395673065210     
  -18.171539029061300     
   28.607598866300826     
   35.851092059652615     
  -97.500716975731777     
  -17.956982037564039     
   29.068314133301151     
   35.607228490267964     
  -97.589956855029598     
  -17.738969681564285     
   29.532981323980351     
   35.363143191022708     
  -97.678097960037604     
  -17.517472321634425     
   30.001804233195912     
   35.118838930698800     
  -97.765122787816395     
  -17.292458789885462     
   30.474979873141812     
   34.874318522033377     
  -97.851013675893199     
  -17.063896440836892     
   30.952719911789778     
   34.629584822127143     
  -97.935752794599040     
  -16.831751041498475     
   31.435232559203602     
   34.384640732872150     
  -98.019322139196049     
  -16.595986797304452     
   31.922734641079817     
   34.139489201399400     
  -98.101703521908050     
  -16.356566287496349     
   32.415449855958634     
   33.894133220546742     
  -98.182878563660736     
  -16.113450413576665     
   32.913600043099173     
   33.648575829347500     
  -98.262828685727811     
  -15.866598413253413     
   33.417423393402856     
   33.402820113540344     
  -98.341535101105450     
  -15.615967737802897     
   33.927151626086101     
   33.156869206100957     
  -98.418978805701471     
  -15.361514100607247     
   34.443035956732992     
   32.910726287796017     
  -98.495140569280323     
  -15.103191330931754     
   34.965319817691920     
   32.664394587760114     
  -98.570000926188399     
  -14.840951432299059     
   35.494268191387988     
   32.417877384096137     
  -98.643540165821307     
  -14.574744420863656     
   36.030139606932345     
   32.171178004499879     
  -98.715738322807994     
  -14.304518373811657     
   36.573211738242577     
   31.924299826909461     
  -98.786575166956965     
  -14.030219285774843     
   37.123760020257130     
   31.677246280180277     
  -98.856030192885456     
  -13.751791085622909     
   37.682078207160167     
   31.430020844786256     
  -98.924082609347181     
  -13.469175499069213     
   38.248458073039700     
   31.182627053548170     
  -98.990711328253667     
  -13.182312063521408     
   38.823211727252385     
   30.935068492389828     
  -99.055894953351384     
  -12.891137975567021     
   39.406650118774579     
   30.687348801123004     
  -99.119611768539485     
  -12.595588099676206     
   39.999103736686479     
   30.439471674262034     
  -99.181839725842806     
  -12.295594821651063     
   40.600905455251940     
   30.191440861868934     
  -99.242556432973771     
  -11.991088030736666     
   41.212406773195546     
   29.943260170430168     
  -99.301739140500459     
  -11.681994979937706     
   41.833963524062334     
   29.694933463765967     
  -99.359364728584069     
  -11.368240253507231     
   42.465950784010978     
   29.446464663973408     
  -99.415409693274412     
  -11.049745622627157     
   43.108749683142271     
   29.197857752404289     
  -99.469850132330990     
  -10.726430000003582     
   43.762761726081976     
   28.949116770679119     
  -99.522661730548649     
  -10.398209287057973     
   44.428395079947201     
   28.700245821738370     
  -99.573819744576184     
  -10.064996323958361     
   45.106080359138083     
   28.451249070932416     
  -99.623298987189244     
  -9.7267007212648338     
   45.796258000701769     
   28.202130747151472     
  -99.671073810958049     
  -9.3832287862595773     
   46.499386342306963     
   27.952895143997068     
  -99.717118091395434     
  -9.0344833886922675     
   47.215944633390748     
   27.703546620996541     
  -99.761405209377017     
  -8.6803638039418445     
   47.946422481634301     
   27.454089604862169     
  -99.803908032975201     
  -8.3207656353295789     
   48.691338573818371     
   27.204528590796681     
  -99.844598898553585     
  -7.9555805960259489     
   49.451220589266775     
   26.954868143846888     
  -99.883449591147667     
  -7.5846964416064395     
   50.226628512655587     
   26.705112900307334     
  -99.920431324071089     
  -7.2079967277615307     
   51.018133462804080     
   26.455267569175938     
  -99.955514717707459     
  -6.8253607267904908     
   51.826341166112968     
   26.205336933663713     
  -99.988669777444557     
  -6.4366631680446522     
   52.651869640437205     
   25.955325852760758     
  -100.01986587072902     
  -6.0417741457413641     
   53.495376389535103     
   25.705239262860786     
  -100.04907170315042     
  -5.6405588228198589     
   54.357531945243032     
   25.455082179446698     
  -100.07625529354054     
  -5.2328773332305270     
   55.239050051072105     
   25.204859698839677     
  -100.10138394801824     
  -4.8185844578474955     
   56.140660290274660     
   24.954577000014581     
  -100.12442423292704     
  -4.3975295056704251     
   57.063139116354272     
   24.704239346484407     
  -100.14534194659696     
  -3.9695559622977776     
   58.007281842485796     
   24.453852088256923     
  -100.16410208987389     
  -3.5345013484791243     
   58.973933785819291     
   24.203420663866531     
  -100.18066883535781     
  -3.0921968450854891     
   59.963965168847757     
   23.952950602484805     
  -100.19500549523632     
  -2.6424671063191205     
   60.978297550708817     
   23.702447526113204     
  -100.20707448768884     
  -2.1851298746888137     
   62.017883754685187     
   23.451917151861693     
  -100.21683730174189     
  -1.7199957465286642     
   63.083732550391090     
   23.201365294317249     
  -100.22425446048921     
  -1.2468677524007412     
   64.176887595744347     
   22.950797868006436     
  -100.22928548260879     
 -0.76554109543264748     
   65.298455991395713     
   22.700220889956448     
  -100.23188884203611     
 -0.27580267549719012     
   66.449584087937055     
   22.449640482359381     
  -100.23202192571195     
  0.22256920516234940     
   67.631486976442829     
   22.199062875344623     
  -100.22964098930534     
  0.72980535748565978     
   68.845430250286000     
   21.948494409864697     
  -100.22470111070071     
   1.2461460843627938     
   70.092746346184924     
   21.697941540700128     
  -100.21715614128490     
   1.7718416819591929     
   71.374837110884499     
   21.447410839589264     
  -100.20695865467928     
   2.3071529602908152     
   72.693169703115601     
   21.196908998489338     
  -100.19405989294590     
   2.8523517330641948     
   74.049294614350174     
   20.946442832975539     
  -100.17840971000656     
   3.4077214426718090     
   75.444835500248374     
   20.696019285785088     
  -100.15995651212756     
   3.9735577089236851     
   76.881509744664058     
   20.445645430514045     
  -100.13864719527524     
   4.5501690320086530     
   78.361117380970100     
   20.195328475474760     
  -100.11442707916430     
   5.1378774123659428     
   79.885567043842997     
   19.945075767722667     
  -100.08723983772040     
   5.7370191651947522     
   81.456858119381153     
   19.694894797261551     
  -100.05702742580469     
   6.3479456010901245     
   83.077115661017757     
   19.444793201436983     
  -100.02373000188059     
   6.9710239685477449     
   84.748568920179324     
   19.194778769528469     
  -99.987285846370597     
   7.6066382354491040     
   86.473587683186608     
   18.944859447551327     
  -99.947631275424300     
   8.2551901430729906     
   88.254663964741468     
   18.695043343280279     
  -99.904700549759596     
   8.9171001228085665     
   90.094448612986227     
   18.445338731507412     
  -99.858425778234050     
   9.5928084874059483     
   91.995734404113009     
   18.195754059548218     
  -99.808736815776939     
   10.282776495436812     
   93.961494130324624     
   17.946297953010223     
  -99.755561155284823     
   10.987487701414231     
   95.994866513943848     
   17.696979221839928     
  -99.698823813030614     
   11.707449200268828     
   98.099195906762446     
   17.447806866664795     
  -99.638447207106012     
   12.443193169569529     
   100.27801892762244     
   17.198790085448380     
  -99.574351028403271     
   13.195278311526716     
   102.53510966548914     
   16.949938280477912     
  -99.506452103539416     
   13.964291634017869     
   104.87446561797611     
   16.701261065705296     
  -99.434664249138990     
   14.750850126152706     
   107.30035796539299     
   16.452768274463835     
  -99.358898116796368     
   15.555602810893138     
   109.81732126204125     
   16.204469967585052     
  -99.279061027968240     
   16.379232720358466     
   112.43020316416752     
   15.956376441941563     
  -99.195056798057124     
   17.222459244089706     
   115.14416698685783     
   15.708498239444310     
  -99.106785548705673     
   18.086040496491119     
   117.96473103633905     
   15.460846156524566     
  -99.014143507516280     
   18.970775979263681     
   120.89779632986159     
   15.213431254133718     
  -98.917022793938784     
   19.877509451737623     
   123.94966973202946     
   14.966264868296529     
  -98.815311190372611     
   20.807131974727866     
   127.12711541133382     
   14.719358621256623     
  -98.708891897085010     
   21.760585340312851     
   130.43737341067560     
   14.472724433256241     
  -98.597643269632002     
   22.738865640892939     
   133.88822498039198     
   14.226374534995937     
  -98.481438537209158     
   23.743027328245859     
   137.48801645803931     
   13.980321480823967     
  -98.360145500259335     
   24.774187451681179     
   141.24573492371101     
   13.734578162709505     
  -98.233626205471111     
   25.833530463608987     
   145.17104359126469     
   13.489157825058776     
  -98.101736596085729     
   26.922313290543499     
   149.27436781156763     
   13.244074080438629     
  -97.964326135236547     
   28.041871049130229     
   153.56694499277879     
   12.999340926278105     
  -97.821237399772272     
   29.193623136576100     
   158.06092602441507     
   12.754972762625252     
  -97.672305641726439     
   30.379080081759184     
   162.76944108980922     
   12.510984411043959     
  -97.517358314297212     
   31.599850889932782     
   167.70672178812450     
   12.267391134743811     
  -97.356214558814017     
   32.857651303343687     
   172.88818855713075     
   12.024208660045362     
  -97.188684648761850     
   34.154312717522203     
   178.33059684834350     
   11.781453199293523     
  -97.014569386483345     
   35.491792193884748     
   184.05215539982152     
   11.539141475343449     
  -96.833659447600169     
   36.872183359383442     
   190.07270224589428     
   11.297290747756422     
  -96.645734667636134     
   38.297728626227617     
   196.41386194460367     
   11.055918840857833     
  -96.450563264593541     
   39.770832590812176     
   203.09926434485141     
   10.815044173826053     
  -96.247900990433010     
   41.294077073398533     
   210.15474952341376     
   10.574685792999635     
  -96.037490203512448     
   42.870237694824169     
   217.60864462904516     
   10.334863406611523     
  -95.819058852951542     
   44.502302529541979     
   225.49203376437936     
   10.095597422182976     
  -95.592319364670743     
   46.193492782774861     
   233.83910881796055     
   9.8569089868372721     
  -95.356967417466535     
   47.947286098909530     
   242.68753255196478     
   9.6188200308244252     
  -95.112680595736649     
   49.767442593049225     
   252.07888119333560     
   9.3813533145838033     
  -94.859116903749026     
   51.658034201999286     
   262.05914330604247     
   9.1445324797123124     
  -94.595913123802035     
   53.623477776794559     
   272.67928505225933     
   8.9083821042527358     
  -94.322682998323330     
   55.668572414686551     
   283.99592772355538     
   8.6729277627708949     
  -94.039015212605094     
   57.798541872613171     
   296.07209949885373     
   8.4381960917526353     
  -93.744471151376416     
   60.019082618854625     
   308.97814794867264     
   8.2042148609241288     
  -93.438582398008108     
   62.336418728469624     
   322.79276217459875     
   7.9710130511830650     
  -93.120847940074981     
   64.757364444779171     
   337.60421385080986     
   7.7386209399265038     
  -92.790731038841386     
   67.289396048660194     
   353.51176993027059     
   7.5070701946761043     
  -92.447655712911882     
   69.940734323137278     
   370.62740320729341     
   7.2763939760365242     
  -92.091002777486068     
   72.720439847191926     
   389.07777326412781     
   7.0466270511820559     
  -91.720105370001406     
   75.638523146672952     
   409.00662632225976     
   6.8178059192552602     
  -91.334243880024502     
   78.706072844089832     
   430.57761554277079     
   6.5899689502857122     
  -90.932640185512611     
   81.935404960660691     
   453.97773071854004     
   6.3631565395049821     
  -90.514451078258347     
   85.340237941049665     
   479.42138639885911     
   6.1374112792556250     
  -90.078760737558113     
   88.935898339041188     
   507.15542288206677     
   5.9127781510798361     
  -89.624572081683880     
   92.739564010656608     
   537.46515181818813     
   5.6893047410436850     
  -89.150796790033993     
   96.770552649293109     
   570.68181241680031     
   5.4670414819259818     
  -88.656243742804719     
   101.05066624241903     
   607.19171740517504     
   5.2460419266035645     
  -88.139605566891262     
   105.60460412295794     
   647.44764817977182     
   5.0263630578316123     
  -87.599442902873122     
   110.46046148430614     
   691.98304956822869     
   4.8080656406938509     
  -87.034165913272176     
   115.65033435606796     
   741.42994037719222     
   4.5912146253432189     
  -86.442012430109770     
   121.21105890889679     
   796.54159316244636     
   4.3758796093485133     
  -85.821021980693473     
   127.18512085761527     
   858.22159362280797     
   4.1621353711145446     
  -85.169004721524985     
   133.62178280978620     
   927.56131535808481     
   3.9500624885988502     
  -84.483504032813102     
   140.57849267497170     
   1005.8888040930692     
   3.7397480611085951     
  -83.761751154361491     
   148.12265870566989     
   1094.8331589393410     
   3.5312865566077147     
  -83.000609739103041     
   156.33390739771477     
   1196.4103119437461     
   3.3247808130923122     
  -82.196507508765507     
   165.30698473729308     
   1313.1387428856979     
   3.1203432307678685     
  -81.345351233649950     
   175.15552530893558     
   1448.1977281868274     
   2.9180972028064227     
  -80.442419899701747     
   186.01700827033704     
   1605.6466392826680     
   2.7181788475876010     
  -79.482228983863536     
   198.05935806495680     
   1790.7352985109283     
   2.5207391263548828     
  -78.458355906691651     
   211.48987280378907     
   2010.3451796058580     
   2.3259464599366129     
  -77.363212570555106     
   226.56746165083268     
   2273.6518526884297     
   2.1339900009557367     
  -76.187744290063009     
   243.61985054599631     
   2593.0551557472013     
   1.9450837807833041     
  -74.921025253162796     
   263.06776421409990     
   2985.8388310801606     
   1.7594720449084666     
  -73.549701954009521     
   285.46155544720159     
   3475.9186834576894     
   1.5774362359744207     
  -72.057220701458704     
   311.53094557313375     
   4099.9817223789951     
   1.3993043148450142     
  -70.422691316298398     
   342.28080849097694     
   4905.4660868050423     
   1.2254634895149468     
  -68.619309784715952     
   379.07180414201395     
   5993.9596772964915     
   1.0563780694489984     
  -66.611564020056534     
   424.02650172173867     
   7423.7264255365735     
  0.89261532076002037     
  -64.352236640969068     
   479.70444991326178     
   9696.1329652024942     
  0.73488438404713330     
  -61.771911898305156     
   552.42544715228223     
   12189.993500729246     
  0.58409773199452419     
  -58.781222284405139     
   643.85039840774959     
   19558.432701867550     
  0.44147434178452327     
  -55.195249679206285     
   790.53864367175959     
   19227.298880996434     
  0.30872751065447435     
  -50.882044606828906     
   934.74338527922976     
   69323.994522066627     
  0.18844773270980197     
  -44.908502783143838     
   1454.6733441947415     
  -15262.681281802004     
   8.5029704758133373E-002
  -37.921311336204063     
   1340.2032345812290     
   583544.34410142817     
   7.7205770103395402E-003
  -20.278838711395476     
   5716.7858153420411     
   463782.93902478734     
   0.0000000000000000     
   17.001020472028511     
   9195.1578580278729     
   463782.93902478734     
   1.1851851851851851     
  -35.727812250193530     
   4387436.9142375151     
  -1012474141934.1766     
   1.1851528323357072     
  -29.990360847521028     
   1350014.4884349853     
  -1220263541961.2502     
   1.1851503999240613     
  -29.794871233158997     
   1052089.6213109568     
  -108471627227.81569     
   1.1851477858772923     
  -29.612211613649396     
   1023451.2263899888     
  -315360187516.10211     
   1.1851449767416604     
  -29.425980717706000     
   933414.68919294770     
  -216685470739.89850     
   1.1851419580766125     
  -29.240744580653569     
   866515.46052879491     
  -197914425629.86542     
   1.1851387143832675     
  -29.055232095177178     
   800438.78735649935     
  -166242279537.72949     
   1.1851352290277972     
  -28.869797170334472     
   740419.39363408508     
  -142876955736.04062     
   1.1851314841593485     
  -28.684341324257151     
   684637.69859432010     
  -122010496264.46779     
   1.1851274606221178     
  -28.498892025978726     
   633125.97134534328     
  -104377639960.93114     
   1.1851231378611793     
  -28.313441681466017     
   585472.36290148611     
  -89248517085.083679     
   1.1851184938216242     
  -28.127992462260391     
   541409.90413492022     
  -76323046191.462448     
   1.1851135048405532     
  -27.942543824486417     
   500662.23090471188     
  -65266842367.048691     
   1.1851081455314194     
  -27.757095987290892     
   462981.51710606291     
  -55812954359.480591     
   1.1851023886601995     
  -27.571648958507989     
   428136.48001676681     
  -47728250669.242752     
   1.1850962050128218     
  -27.386202814178496     
   395913.86100329884     
  -40814707595.347923     
   1.1850895632532550     
  -27.200757613283908     
   366116.25255664374     
  -34902585812.806580     
   1.1850824297716098     
  -27.015313427339244     
   338561.16957775992     
  -29846859179.295330     
   1.1850747685215710     
  -26.829870330998641     
   313079.83582324412     
  -25523459323.269333     
   1.1850665408464276     
  -26.644428404912258     
   289516.19164949295     
  -21826312762.441746     
   1.1850577052929236     
  -26.458987732856858     
   267725.91750846640     
  -18664719366.595963     
   1.1850482174120975     
  -26.273548408527208     
   247575.54011113057     
  -15961075326.317505     
   1.1850380295462237     
  -26.088110530993070     
   228941.66127267768     
  -13649071667.885675     
   1.1850270906009188     
  -25.902674204773316     
   211710.13945270763     
  -11671962550.384695     
   1.1850153458014010     
  -25.717239544758122     
   195775.44260035001     
  -9981244908.9326305     
   1.1850027364318383     
  -25.531806672577162     
   181039.97125261615     
  -8535429909.5067005     
   1.1849891995566442     
  -25.346375718449881     
   167413.47751937126     
  -7299047560.2156868     
   1.1849746677225097     
  -25.160946822447897     
   154812.49775860712     
  -6241756534.4020662     
   1.1849590686398797     
  -24.975520135227203     
   143159.85733585310     
  -5337617844.9201746     
   1.1849423248425035     
  -24.790095817128027     
   132384.18449692870     
  -4564445987.5120716     
   1.1849243533235982     
  -24.604674040977471     
   122419.48071476852     
  -3903270056.4288135     
   1.1849050651470721     
  -24.419254991515405     
   113204.71451093913     
  -3337867673.4598918     
   1.1848843650321583     
  -24.233838867085016     
   104683.44627437515     
  -2854365027.6869602     
   1.1848621509097053     
  -24.048425879959332     
   96803.485915995974     
  -2440899598.4279561     
   1.1848383134482592     
  -23.863016257666803     
   89516.568676937575     
  -2087325488.5236595     
   1.1848127355479598     
  -23.677610243997325     
   82778.064567367634     
  -1784968019.4318330     
   1.1847852918001491     
  -23.492208100028019     
   76546.699996547002     
  -1526407737.1279700     
   1.1847558479104590     
  -23.306810105730822     
   70784.309571624850     
  -1305300956.4465549     
   1.1847242600830150     
  -23.121416560902556     
   65455.598441856448     
  -1116222025.3544638     
   1.1846903743632422     
  -22.936027786573948     
   60527.929651561499     
  -954531952.66293728     
   1.1846540259366136     
  -22.750644126096265     
   55971.120996650381     
  -816263267.71347976     
   1.1846150383805165     
  -22.565265948211021     
   51757.262233347858     
  -698023204.13270497     
   1.1845732228662487     
  -22.379893646915068     
   47860.544196314499     
  -596910765.39190996     
   1.1845283773079800     
  -22.194527644173405     
   44257.098900005643     
  -510444787.59750295     
   1.1844802854553220     
  -22.009168392132267     
   40924.855661721849     
  -436503779.64626873     
   1.1844287159259641     
  -21.823816374194660     
   37843.404204012681     
  -373273434.67528600     
   1.1843734211746200     
  -21.638472108132451     
   34993.870454367418     
  -319202284.74137044     
   1.1843141363943190     
  -21.453136148179063     
   32358.800716211343     
  -272963566.49522686     
   1.1842505783458510     
  -21.267809087076031     
   29922.055027875234     
  -233422766.82612720     
   1.1841824441109372     
  -21.082491559172361     
   27668.707717875717     
  -199609631.31190330     
   1.1841094097644509     
  -20.897184243327573     
   25584.956747895936     
  -170694508.50287417     
   1.1840311289607608     
  -20.711887865436342     
   23658.038577557236     
  -145967897.79126948     
   1.1839472314289936     
  -20.526603202220414     
   21876.150278086163     
  -124823071.04288803     
   1.1838573213717376     
  -20.341331084138375     
   20228.377263550985     
  -106741203.27507864     
   1.1837609757614171     
  -20.156072399266261     
   18704.626216402263     
  -91278603.519999787     
   1.1836577425282602     
  -19.970828097274339     
   17295.563544092547     
  -78055864.383189142     
   1.1835471386334737     
  -19.785599193300126     
   15992.558009348260     
  -66748530.322623514     
   1.1834286480209093     
  -19.600386772568857     
   14787.627972005739     
  -57079145.796450399     
   1.1833017194401667     
  -19.415191994872874     
   13673.392479114173     
  -48810446.737587057     
   1.1831657641337345     
  -19.230016099592692     
   12643.026036788866     
  -41739536.256033756     
   1.1830201533804048     
  -19.044860411013001     
   11690.216834493374     
  -35692908.927890249     
   1.1828642158868303     
  -18.859726343964230     
   10809.128061671174     
  -30522190.596963692     
   1.1826972350187122     
  -18.674615409682811     
   9994.3622007834456     
  -26100501.694530088     
   1.1825184458627165     
  -18.489529222111095     
   9240.9279157127803     
  -22319340.570616424     
   1.1823270321098180     
  -18.304469504822904     
   8544.2095114310196     
  -19085921.936463851     
   1.1821221227503649     
  -18.119438097892282     
   7899.9386839274002     
  -16320902.758135242     
   1.1819027885707480     
  -17.934436965637339     
   7304.1683127361603     
  -13956430.812317114     
   1.1816680384411338     
  -17.749468204614523     
   6753.2483734728903     
  -11934484.764791993     
   1.1814168153833093     
  -17.564534052046742     
   6243.8034974592601     
  -10205446.344053702     
   1.1811479924072534     
  -17.379636894988042     
   5772.7123666689440     
  -8726885.7592794560     
   1.1808603681046361     
  -17.194779279720279     
   5337.0885506771165     
  -7462518.8815740375     
   1.1805526619870201     
  -17.009963922011316     
   4934.2628535825725     
  -6381317.7434164695     
   1.1802235095561293     
  -16.825193717730997     
   4561.7669558142397     
  -5456748.9348482080     
   1.1798714570931399     
  -16.640471754226983     
   4217.3182979682642     
  -4666122.5696978318     
   1.1794949561535557     
  -16.455801322326188     
   3898.8061013127490     
  -3990035.5075286743     
   1.1790923577538504     
  -16.271185928949254     
   3604.2784425183454     
  -3411895.3848616024     
   1.1786619062357000     
  -16.086629310539042     
   3331.9302914983186     
  -2917513.2414003266     
   1.1782017327932903     
  -15.902135447179948     
   3080.0924660604433     
  -2494755.6090476047     
   1.1777098486488826     
  -15.717708577476023     
   2847.2213992809602     
  -2133246.5808442682     
   1.1771841378615424     
  -15.533353214322441     
   2631.8896922554291     
  -1824113.3255620587     
   1.1766223497537109     
  -15.349074161425674     
   2432.7773683934856     
  -1559768.3192490961     
   1.1760220909401105     
  -15.164876530794603     
   2248.6637894425785     
  -1333723.1521918010     
   1.1753808169433462     
  -14.980765761071122     
   2078.4201811727294     
  -1140429.3492540780     
   1.1746958233805027     
  -14.796747636830487     
   1921.0027174551235     
  -975142.18416956021     
   1.1739642367050294     
  -14.612828308918417     
   1775.4461284636177     
  -833804.25567835884     
   1.1731830044882954     
  -14.429014315701055     
   1640.8577895975145     
  -712945.94298629009     
   1.1723488852253681     
  -14.245312605413719     
   1516.4122521517174     
  -609600.23832104320     
   1.1714584376498267     
  -14.061730559634547     
   1401.3461891697218     
  -521229.93047707074     
   1.1705080095428166     
  -13.878276017530965     
   1294.9537239690999     
  -445665.46494240675     
   1.1694937260220313     
  -13.694957302455840     
   1196.5820849660263     
  -381051.20927204547     
   1.1684114772969547     
  -13.511783244969436     
   1105.6276939929903     
  -325801.62350995780     
   1.1672569058774560     
  -13.328763225253191     
   1021.5321527240962     
  -278556.61942896381     
   1.1660253932237705     
  -13.145907145923216     
   943.77996649036186     
  -238167.25942957294     
   1.1647120458269882     
  -12.963225680785053     
   871.89127386787345     
  -203604.16233826370     
   1.1633116807104575     
  -12.780729457572166     
   805.43368533695730     
  -174142.84596170668     
   1.1618188103439806     
  -12.598432387061159     
   743.96655130971249     
  -148646.36589989066     
   1.1602276269643559     
  -12.416338891812467     
   687.22894329290739     
  -127861.22339607691     
   1.1585319862977195     
  -12.234493680270759     
   634.45312423390476     
  -106716.64679267765     
   1.1567253906812651     
  -12.052788576776848     
   586.82015030177899     
  -99840.573107491698     
   1.1548009715842851     
  -11.871713041939174     
   538.62958819432242     
  -56748.509365660946     
   1.1527514715310923     
  -11.689439053336734     
   509.00933373605193     
  -143515.24251826876     
   1.1505692254312547     
  -11.513144699291404     
   428.00434682859054     
  -28752.003281102945     
   1.1240121407994377     
  -9.9122230266691318     
   212.36432222031846     
  -8705.3720672114632     
   1.1004228388080917     
  -9.0136271418277545     
   147.07403171623250     
  -5209.0472768456793     
   1.0787265922880480     
  -8.3759266196874478     
   108.00617713988990     
  -2948.4912827969547     
   1.0584157441696600     
  -7.8911799455404408     
   85.892492518912732     
  -2032.4320132872112     
   1.0391928656338445     
  -7.4998255831950127     
   70.649252419258659     
  -1434.0707904183746     
   1.0208624521473770     
  -7.1734681484190634     
   59.893721491120843     
  -1077.9085815538683     
   1.0032862752140621     
  -6.8942103268675945     
   51.809407129466834     
  -834.37667829408292     
  0.98636152105585395     
  -6.6508078539382742     
   45.551582042261209     
  -665.29797620344641     
  0.97000880352789420     
  -6.4355242807807826     
   40.561847220735359     
  -541.93069932072888     
  0.95416503670389496     
  -6.2428762452893700     
   36.497366975829891     
  -449.59493996413988     
  0.93877892971333354     
  -6.0688193155345482     
   33.125404926098845     
  -378.62359089421426     
  0.92380799921167756     
  -5.9102914832333200     
   30.285727994392239     
  -322.95481970306355     
  0.90921651013450133     
  -5.7649182461307911     
   27.863566846619257     
  -278.49594654441444     
  0.89497401031280099     
  -5.6308222108954036     
   25.774847247536155     
  -242.44340694551610     
  0.88105425940262605     
  -5.5064937885379504     
   23.956521695444781     
  -212.81395583586419     
  0.86743442797381776     
  -5.3907014417326495     
   22.360417026675798     
  -188.17602669877579     
  0.85409448672548571     
  -5.2824276570998725     
   20.949096826434982     
  -167.47466993632278     
  0.84101673264618348     
  -5.1808223230290036     
   19.693036801912562     
  -149.91899866707308     
  0.82818541583426875     
  -5.0851681202444485     
   18.568644311909512     
  -134.90669972599380     
  0.81558644164342387     
  -4.9948543993047636     
   17.556844063964562     
  -121.97263152727930     
  0.80320713009819411     
  -4.9093571658260764     
   16.642049327509966     
  -110.75302133621702     
  0.79103601947596747     
  -4.8282235383385812     
   15.811401667488337     
  -100.96010597895049     
  0.77906270438888692     
  -4.7510595319882452     
   15.054200872646209     
  -92.363868606895053     
  0.76727770112892335     
  -4.6775203501613927     
   14.361471858094497     
  -84.778693339680729     
  0.75567233478554952     
  -4.6073025913710390     
   13.725631658046890     
  -78.053480754583333     
  0.74423864391934791     
  -4.5401379358449532     
   13.140230552387514     
  -72.064235945125361     
  0.73296929951700129     
  -4.4757879875069868     
   12.599748782799074     
  -66.708447328625155     
  0.72185753565863686     
  -4.4140400269804037     
   12.099435427834386     
  -61.900778499645824     
  0.71089708986294575     
  -4.3547034894380996     
   11.635179589087043     
  -57.569734176687376     
  0.70008215148468578     
  -4.2976070240084772     
   11.203406582761888     
  -53.655056706794596     
  0.68940731685554579     
  -4.2425960234079207     
   10.800993657460928     
  -50.105675766908099     
  0.67886755010620126     
  -4.1895305365412456     
   10.425201089209116     
  -46.878081010949792     
  0.66845814880163990     
  -4.1382834951141545     
   10.073615481626993     
  -43.935021062261043     
  0.65817471367591063     
  -4.0887391993509379     
   9.7441028236600360     
  -41.244455829294999     
  0.64801312187555882     
  -4.0407920187794364     
   9.4347694049403241     
  -38.778707813897704     
  0.63796950322008150     
  -3.9943452725262456     
   9.1439290963360911     
  -36.513770037276814     
  0.62804021906796115     
  -3.9493102602327639     
   8.8700758210565134     
  -34.428738550824150     
  0.61822184344222098     
  -3.9056054199753092     
   8.6118602819253329     
  -32.505344684555986     
  0.60851114612303403     
  -3.8631555937785182     
   8.3680701967911624     
  -30.727567274465493     
  0.59890507745907906     
  -3.8218913846809586     
   8.1376134422326736     
  -29.081309862284296     
  0.58940075468592401     
  -3.7817485920297131     
   7.9195036182655407     
  -27.554130572591060     
  0.57999544957017368     
  -3.7426677138866213     
   7.7128476389711071     
  -26.135015122748559     
  0.57068657722358940     
  -3.7045935072253173     
   7.5168350255504928     
  -24.814185340262696     
  0.56147168595278985     
  -3.6674745980726948     
   7.3307286354985219     
  -23.582936876260497     
  0.55234844802819127     
  -3.6312631349616322     
   7.1538566089265689     
  -22.433501236541634     
  0.54331465127113621     
  -3.5959144800651845     
   6.9856053496525075     
  -21.358927966054768     
  0.53436819137115910     
  -3.5613869332162853     
   6.8254133899070961     
  -20.352983865631007     
  0.52550706485643239     
  -3.5276414847142306     
   6.6727660109148630     
  -19.410066165571376     
  0.51672936264993119     
  -3.4946415934002606     
   6.5271905146730784     
  -18.525127980251259     
  0.50803326415202255     
  -3.4623529869765250     
   6.3882520548211934     
  -17.693613510804504     
  0.49941703179721275     
  -3.4307434819557465     
   6.2555499534901600     
  -16.911402133504069     
  0.49087900603887435     
  -3.3997828209782988     
   6.1287144374888793     
  -16.174759616762188     
  0.48241760072104389     
  -3.3694425255336689     
   6.0074037403631628     
  -15.480295618221071     
  0.47403129880096795     
  -3.3396957623746948     
   5.8913015232265042     
  -14.824926538352466     
  0.46571864839007421     
  -3.3105172221311561     
   5.7801145741888611     
  -14.205842957295957     
  0.45747825908453887     
  -3.2818830088156616     
   5.6735707520091418     
  -13.620481028624175     
  0.44930879855968370     
  -3.2537705390749023     
   5.5714171442944611     
  -13.066497245430396     
  0.44120898940512882     
  -3.2261584501767819     
   5.4734184149537324     
  -12.541746248723562     
  0.43317760617999518     
  -3.1990265158441766     
   5.3793553180883062     
  -12.044261133578338     
  0.42521347266954257     
  -3.1723555691499898     
   5.2890233595864684     
  -11.572235999485326     
  0.41731545932647751     
  -3.1461274317770478     
   5.2022315895903279     
  -11.124010499044868     
  0.40948248088180578     
  -3.1203248490259532     
   5.1188015108474918     
  -10.698056026695548     
  0.40171349411155827     
  -3.0949314300222164     
   5.0385660906472749     
  -10.292963445118710     
  0.39400749574701543     
  -3.0699315926335760     
   4.9613688648088843     
  -9.9074321228547557     
  0.38636352051720962     
  -3.0453105126618349     
   4.8870631238874740     
  -9.5402600906515556     
  0.37878063931351541     
  -3.0210540769190972     
   4.8155111732075868     
  -9.1903352613023426     
  0.37125795746706175     
  -2.9971488398392090     
   4.7465836587478192     
  -8.8566275171024795     
  0.36379461313052602     
  -2.9735819833114157     
   4.6801589523695517     
  -8.5381816245320969     
  0.35638977575661190     
  -2.9503412794550279     
   4.6161225901855607     
  -8.2341107966802092     
  0.34904264466618179     
  -2.9274150560815380     
   4.5543667592104589     
  -7.9435909589496241     
  0.34175244769961427     
  -2.9047921646159658     
   4.4947898270183373     
  -7.6658555293607584     
  0.33451843994550057     
  -2.8824619502720497     
   4.4372959105481309     
  -7.4001906663116062     
  0.32733990254128220     
  -2.8604142242943023     
   4.3817944805507940     
  -7.1459310596394703     
  0.32021614154087708     
  -2.8386392380989163     
   4.3281999976034982     
  -6.9024559799171152     
  0.31314648684474011     
  -2.8171276591605223     
   4.2764315777541198     
  -6.6691858316334001     
  0.30613029118817114     
  -2.7958705485060951     
   4.2264126840168688     
  -6.4455788839778929     
  0.29916692918401094     
  -2.7748593396900851     
   4.1780708423870347     
  -6.2311284180239515     
  0.29225579641616911     
  -2.7540858191359878     
   4.1313373792518551     
  -6.0253600025393208     
  0.28539630858069942     
  -2.7335421077397761     
   4.0861471792328103     
  -5.8278291528895689     
  0.27858790067138967     
  -2.7132206436402289     
   4.0424384605861388     
  -5.6381189871988946     
  0.27183002620705865     
  -2.6931141660683084     
   4.0001525681821466     
  -5.4558383794116549     
  0.26512215649796433     
  -2.6732157001970114     
   3.9592337803365596     
  -5.2806198830638484     
  0.25846377994891323     
  -2.6535185429181363     
   3.9196291312135809     
  -5.1121182338148285     
  0.25185440139684057     
  -2.6340162494789521     
   3.8812882444599692     
  -4.9500086382754338     
  0.24529354148078608     
  -2.6147026209186199     
   3.8441631796729037     
  -4.7939854201586263     
  0.23878073604234029     
  -2.5955716922468834     
   3.8082082890217137     
  -4.6437606572962542     
  0.23231553555476919     
  -2.5766177213140993     
   3.7733800840919920     
  -4.4990629943711689     
  0.22589750457915023     
  -2.5578351783247837     
   3.7396371116342082     
  -4.3596364985489764     
  0.21952622124596569     
  -2.5392187359509606     
   3.7069398378950909     
  -4.2252396438714221     
  0.21320127676070569     
  -2.5207632600048075     
   3.6752505405660552     
  -4.0956443434274590     
  0.20692227493212934     
  -2.5024638006334166     
   3.6445332079903494     
  -3.9706350897675122     
  0.20068883172192245     
  -2.4843155840013980     
   3.6147534448170928     
  -3.8500080985629244     
  0.19450057481457259     
  -2.4663140044291607     
   3.5858783840778710     
  -3.7335706209728561     
  0.18835714320635921     
  -2.4484546169579144     
   3.5578766044205747     
  -3.6211401646895038     
  0.18225818681242698     
  -2.4307331303138997     
   3.5307180531854034     
  -3.5125439137785510     
  0.17620336609097598     
  -2.4131454002463562     
   3.5043739738320641     
  -3.4076180958708204     
  0.17019235168366378     
  -2.3956874232164931     
   3.4788168381130333     
  -3.3062074233136198     
  0.16422482407136976     
  -2.3783553304151153     
   3.4540202824381812     
  -3.2081645905706475     
  0.15830047324452548     
  -2.3611453820889974     
   3.4299590480089011     
  -3.1133497748315948     
  0.15241899838726281     
  -2.3440539621572309     
   3.4066089246976641     
  -3.0216302051891271     
  0.14658010757467713     
  -2.3270775731000901     
   3.3839466981587458     
  -2.9328797296620275     
  0.14078351748254461     
  -2.3102128311042271     
   3.3619501001862804     
  -2.8469784324125920     
  0.13502895310887220     
  -2.2934564614489035     
   3.3405977619431857     
  -2.7638122743738309     
  0.12931614750669529     
  -2.2768052941193324     
   3.3198691698853819     
  -2.6832727499232134     
  0.12364484152757202     
  -2.2602562596339664     
   3.2997446242609580     
  -2.6052565705682240     
  0.11801478357525481     
  -2.2438063850733596     
   3.2802051999816966     
  -2.5296653717642648     
  0.11242572936904986     
  -2.2274527902991719     
   3.2612327096934646     
  -2.4564054365386645     
  0.10687744171640257     
  -2.2111926843526395     
   3.2428096689194241     
  -2.3853874369108552     
  0.10136969029427301     
  -2.1950233620224844     
   3.2249192631425929     
  -2.3165261875729626     
   9.5902251438889752E-002
  -2.1789422005727888     
   3.2075453167357955     
  -2.2497404355546795     
   9.0474907943493069E-002
  -2.1629466566222764     
   3.1906722634691356     
  -2.1849526069112746     
   8.5087448863699691E-002
  -2.1470342631663106     
   3.1742851189173011     
  -2.1220886885247463     
   7.9739669330141386E-002
  -2.1312026267346336     
   3.1583694537533660     
  -2.0610779252971927     
   7.4431370368048172E-002
  -2.1154494246769664     
   3.1429113693136368     
  -2.0018527608984353     
   6.9162358723464573E-002
  -2.0997724025696649     
   3.1278974736068985     
  -1.9443485939868648     
   6.3932446695803669E-002
  -2.0841693717377678     
   3.1133148591519970     
  -1.8885036579819197     
   5.8741451976459289E-002
  -2.0686382068855949     
   3.0991510817171326     
  -1.8342588678036604     
   5.3589197493211220E-002
  -2.0531768438307805     
   3.0853941402086051     
  -1.7815576834087727     
   4.8475511260171765E-002
  -2.0377832773363012     
   3.0720324575830391     
  -1.7303459775741088     
   4.3400226233035001E-002
  -2.0224555590354658     
   3.0590548627512337     
  -1.6805719211192545     
   3.8363180169402260E-002
  -2.0071917954452303     
   3.0464505733428391     
  -1.6321858623427039     
   3.3364215493968473E-002
  -1.9919901460634351     
   3.0342091793752690     
  -1.5851402222853737     
   2.8403179168365003E-002
  -1.9768488215457267     
   3.0223206277081287     
  -1.5393893930097478     
   2.3479922565464592E-002
  -1.9617660819583049     
   3.0107752072605551     
  -1.4948896400032372     
   1.8594301347963579E-002
  -1.9467402351027523     
   2.9995635349605312     
  -1.4515990133440835     
   1.3746175351065613E-002
  -1.9317696349094498     
   2.9886765423604507     
  -1.4094772610138571     
   8.9354084690995341E-003
  -1.9168526798962915     
   2.9781054629028465     
  -1.3684857488398527     
   4.1618685459121185E-003
  -1.9019878116895679     
   2.9678418197865475     
  -1.3285873832121531     
  -5.7457273111600224E-004
  -1.8871735136040704     
   2.9578774144124562     
  -1.2897465397739161     
  -5.2740399335757891E-003
  -1.8724083092796289     
   2.9482043153641522     
  -1.2519289941447898     
  -9.9366539911943733E-003
  -1.8576907613714484     
   2.9388148479080662     
  -1.2151018583255613     
  -1.4562532287790109E-002
  -1.8430194702917517     
   2.9297015839706244     
  -1.1792335174712665     
  -1.9151788754143386E-002
  -1.8283930730003510     
   2.9208573325895899     
  -1.1442935753793282     
  -2.3704533957902698E-002
  -1.8138102418419415     
   2.9122751307742449     
  -1.1102527934639719     
  -2.8220875190640114E-002
  -1.7992696834279476     
   2.9039482348232650     
  -1.0770830508629361     
  -3.2700916552165012E-002
  -1.7847701375610350     
   2.8958701119417931     
  -1.0447572652382719     
  -3.7144759032200138E-002
  -1.7703103762000496     
   2.8880344324525060     
  -1.0132494072152101     
  -4.1552500589519425E-002
  -1.7558892024641723     
   2.8804350618983920     
 -0.98253436616664214     
  -4.5924236228642466E-002
  -1.7415054496740461     
   2.8730660541521424     
 -0.95258799683932605     
  -5.0260058074176585E-002
  -1.7271579804282260     
   2.8659216441758475     
 -0.92338702069456524     
  -5.4560055442893253E-002
  -1.7128456857139847     
   2.8589962415206380     
 -0.89490901158919478     
  -5.8824314913622021E-002
  -1.6985674840503489     
   2.8522844239337193     
 -0.86713235597830540     
  -6.3052920395041373E-002
  -1.6843223206623548     
   2.8457809312638820     
 -0.84003621562311814     
  -6.7245953191442734E-002
  -1.6701091666850783     
   2.8394806596467084     
 -0.81360049723659877     
  -7.1403492066540411E-002
  -1.6559270183961681     
   2.8333786559174339     
 -0.78780581960415863     
  -7.5525613305397282E-002
  -1.6417748964756984     
   2.8274701122704027     
 -0.76263348733425151     
  -7.9612390774533082E-002
  -1.6276518452922339     
   2.8217503611153960     
 -0.73806545742511820     
  -8.3663895980279471E-002
  -1.6135569322139836     
   2.8162148701847074     
 -0.71408431397337258     
  -8.7680198125443184E-002
  -1.5994892469439470     
   2.8108592378299071     
 -0.69067325007621183     
  -9.1661364164336151E-002
  -1.5854479008782365     
   2.8056791884543357     
 -0.66781602713730182     
  -9.5607458856229330E-002
  -1.5714320264864736     
   2.8006705682508057     
 -0.64549696886548824     
  -9.9518544817284088E-002
  -1.5574407767133858     
   2.7958293409843149     
 -0.62370092895354057     
 -0.10339468257101342     
  -1.5434733244008820     
   2.7911515840171632     
 -0.60241327007797218     
 -0.10723593059732286     
  -1.5295288617296101     
   2.7866334844915785     
 -0.58161984965758806     
 -0.11104234538017897     
  -1.5156065996793333     
   2.7822713356191464     
 -0.56130699479477419     
 -0.11481398145395148     
  -1.5017057675073899     
   2.7780615331581857     
 -0.54146148440858921     
 -0.11855089144847342     
  -1.4878256122444318     
   2.7740005720251211     
 -0.52207053563093586     
 -0.12225312613286146     
  -1.4739653982068492     
   2.7700850430078892     
 -0.50312178460476487     
 -0.12592073445813767     
  -1.4601244065252712     
   2.7663116296233534     
 -0.48460326498314066     
 -0.12955376359869172     
  -1.4463019346883728     
   2.7626771051359800     
 -0.46650340655514061     
 -0.13315225899262129     
  -1.4324972961015658     
   2.7591783295868164     
 -0.44881099802239599     
 -0.13671626438098705     
  -1.4187098196598449     
   2.7558122471016482     
 -0.43151521034152612     
 -0.14024582184601744     
  -1.4049388493345305     
   2.7525758830240870     
 -0.41460552536518552     
 -0.14374097184829621     
  -1.3911837437730106     
   2.7494663415838483     
 -0.39807179360362677     
 -0.14720175326296561     
  -1.3774438759112215     
   2.7464808031318206     
 -0.38190415480223694     
 -0.15062820341497651     
  -1.3637186325984649     
   2.7436165219708042     
 -0.36609307884445352     
 -0.15402035811341472     
  -1.3500074142338392     
   2.7408708238794706     
 -0.35062931777431994     
 -0.15737825168493316     
  -1.3363096344141501     
   2.7382411039961632     
 -0.33550392309651372     
 -0.16070191700631736     
  -1.3226247195927274     
   2.7357248245729395     
 -0.32070820198883937     
 -0.16399138553621126     
  -1.3089521087486500     
   2.7333195130580230     
 -0.30623375414933179     
 -0.16724668734602868     
  -1.2952912530662501     
   2.7310227599019030     
 -0.29207240908637438     
 -0.17046785115007632     
  -1.2816416156244110     
   2.7288322168337551     
 -0.27821626247686004     
 -0.17365490433491124     
  -1.2680026710951635     
   2.7267455948651786     
 -0.26465763784879726     
 -0.17680787298795683     
  -1.2543739054515475     
   2.7247606625813128     
 -0.25138909158628464     
 -0.17992678192539913     
  -1.2407548156841079     
   2.7228752443944160     
 -0.23840340458054476     
 -0.18301165471938513     
  -1.2271449095259719     
   2.7210872188600614     
 -0.22569356620816253     
 -0.18606251372454416     
  -1.2135437051860378     
   2.7193945171135003     
 -0.21325277749619767     
 -0.18907938010385195     
  -1.1999507310900484     
   2.7177951212822791     
 -0.20107443671317765     
 -0.19206227385385713     
  -1.1863655256293255     
   2.7162870630069302     
 -0.18915213522396873     
 -0.19501121382928877     
  -1.1727876369168262     
   2.7148684219927501     
 -0.17747964939958100     
 -0.19792621776706290     
  -1.1592166225502887     
   2.7135373246222536     
 -0.16605093804011858     
 -0.20080730230970564     
  -1.1456520493822657     
   2.7122919425869525     
 -0.15486013057852674     
 -0.20365448302820968     
  -1.1320934932967792     
   2.7111304916076135     
 -0.14390152710466161     
 -0.20646777444434045     
  -1.1185405389923744     
   2.7100512301543285     
 -0.13316958700331216     
 -0.20924719005240772     
  -1.1049927797713590     
   2.7090524582518039     
 -0.12265893153893248     
 -0.21199274234051785     
  -1.0914498173350664     
   2.7081325162652616     
 -0.11236432079853272     
 -0.21470444281132131     
  -1.0779112615847553     
   2.7072897838592729     
 -0.10228068746531695     
 -0.21738230200226982     
  -1.0643767304283489     
   2.7065226787032830     
  -9.2403071924174102E-002
 -0.22002632950539680     
  -1.0508458495924311     
   2.7058296556638517     
  -8.2726681705436109E-002
 -0.22263653398663438     
  -1.0373182524393938     
   2.7052092055510610     
  -7.3246838840024184E-002
 -0.22521292320468003     
  -1.0237935797898667     
   2.7046598542597606     
  -6.3959000467672611E-002
 -0.22775550402942496     
  -1.0102714797498267     
   2.7041801617562533     
  -5.4858750698105703E-002
 -0.23026428245995653     
 -0.99675160754262093     
   2.7037687211260173     
  -4.5941787378467283E-002
 -0.23273926364214648     
 -0.98323362534550418     
   2.7034241577206788     
  -3.7203929875628781E-002
 -0.23518045188583589     
 -0.96971720213058599     
   2.7031451282466117     
  -2.8641106504823075E-002
 -0.23758785068162810     
 -0.95620201351009981     
   2.7029303199478254     
  -2.0249363285174109E-002
 -0.23996146271729998     
 -0.94268774158592228     
   2.7027784497231866     
  -1.2024837950574952E-002
 -0.24230128989384211     
 -0.92917407480301795     
   2.7026882634385574     
  -3.9637875473008642E-003
 -0.24460733334113735     
 -0.91566070780684161     
   2.7026585350319525     
   3.9374534179349172E-003
 -0.24687959343328775     
 -0.90214734130443064     
   2.7026880659325871     
   1.1682414250868418E-002
 -0.24911806980359907     
 -0.88863368192950010     
   2.7027756840394686     
   1.9274598607799530E-002
 -0.25132276135923193     
 -0.87511944211057924     
   2.7029202435290269     
   2.6717332235958673E-002
 -0.25349366629552805     
 -0.86160433994295438     
   2.7031206235207970     
   3.4013938173328040E-002
 -0.25563078211002060     
 -0.84808809906400984     
   2.7033757280570967     
   4.1167588912570822E-002
 -0.25773410561613674     
 -0.83457044853143203     
   2.7036844849739410     
   4.8181418528559977E-002
 -0.25980363295659953     
 -0.82105112270496516     
   2.7040458456129053     
   5.5058448633226016E-002
 -0.26183935961653865     
 -0.80752986113098846     
   2.7044587839776546     
   6.1801660321682203E-002
 -0.26384128043631527     
 -0.79400640842996939     
   2.7049222964300670     
   6.8413896980821870E-002
 -0.26580938962407041     
 -0.78048051418725040     
   2.7054354006574233     
   7.4898031626703873E-002
 -0.26774368076800265     
 -0.76695193284587060     
   2.7059971358946235     
   8.1256726536469773E-002
 -0.26964414684838167     
 -0.75342042360277461     
   2.7066065613436470     
   8.7492730978368710E-002
 -0.27151078024930625     
 -0.73988575030735082     
   2.7072627568259851     
   9.3608580842505840E-002
 -0.27334357277021043     
 -0.72634768136232974     
   2.7079648211823035     
   9.9606869278236934E-002
 -0.27514251563712649     
 -0.71280598962761954     
   2.7087118727018904     
  0.10549002709989463     
 -0.27690759951370952     
 -0.69926045232610168     
   2.7095030479051396     
  0.11126051290966348     
 -0.27863881451202982     
 -0.68571085095195916     
   2.7103375017519622     
  0.11692063754020494     
 -0.28033615020313885     
 -0.67215697118124518     
   2.7112144065335135     
  0.12247274160333260     
 -0.28199959562741450     
 -0.65859860278467286     
   2.7121329520955388     
  0.12791902852304621     
 -0.28362913930469080     
 -0.64503553954241000     
   2.7130923448094615     
  0.13326171809442683     
 -0.28522476924417739     
 -0.63146757916114871     
   2.7140918076951697     
  0.13850291934640283     
 -0.28678647295417409     
 -0.61789452319293481     
   2.7151305795902676     
  0.14364473171269182     
 -0.28831423745158502     
 -0.60431617695626416     
   2.7162079150781127     
  0.14868917613192967     
 -0.28980804927123810     
 -0.59073234945882080     
   2.7173230838991023     
  0.15363824895402772     
 -0.29126789447501311     
 -0.57714285332215776     
   2.7184753707662574     
  0.15849387803923759     
 -0.29269375866078434     
 -0.56354750470811343     
   2.7196640748515519     
  0.16325795130258292     
 -0.29408562697118135     
 -0.54994612324726844     
   2.7208885094863211     
  0.16793233107073394     
 -0.29544348410217253     
 -0.53633853196862957     
   2.7221480019693516     
  0.17251880003116993     
 -0.29676731431147557     
 -0.52272455723128197     
   2.7234418929695856     
  0.17701913543622205     
 -0.29805710142679870     
 -0.50910402865764481     
   2.7247695364853572     
  0.18143504384928313     
 -0.29931282885391725     
 -0.49547677906814558     
   2.7261302993142267     
  0.18576821859622014     
 -0.30053447958458845     
 -0.48184264441747610     
   2.7275235609536983     
  0.19002028111434038     
 -0.30172203620430932     
 -0.46820146373243637     
   2.7289487130620560     
  0.19419285837934255     
 -0.30287548089992034     
 -0.45455307905103176     
   2.7304051594999010     
  0.19828748593293075     
 -0.30399479546705910     
 -0.44089733536317072     
   2.7318923156443979     
  0.20230573476110333     
 -0.30507996131746712     
 -0.42723408055242224     
   2.7334096086551063     
  0.20624904568648594     
 -0.30613095948615276     
 -0.41356316533953974     
   2.7349564764977550     
  0.21011894095730901     
 -0.30714777063841503     
 -0.39988444322690836     
   2.7365323685549345     
  0.21391678915918039     
 -0.30813037507672902     
 -0.38619777044433662     
   2.7381367444736284     
  0.21764403764086745     
 -0.30907875274749880     
 -0.37250300589626301     
   2.7397690747559351     
  0.22130200807434819     
 -0.30999288324767837     
 -0.35880001110983162     
   2.7414288398164928     
  0.22489206882996751     
 -0.31087274583126551     
 -0.34508865018445889     
   2.7431155303327177     
  0.22841549627181129     
 -0.31171831941566996     
 -0.33136878974223988     
   2.7448286465547560     
  0.23187358463481683     
 -0.31252958258795982     
 -0.31764029887975448     
   2.7465676984395171     
  0.23526756886428923     
 -0.31330651361098821     
 -0.30390304912064037     
   2.7483322052059993     
  0.23859867701224122     
 -0.31404909042940293     
 -0.29015691436941671     
   2.7501216952835912     
  0.24186809177621502     
 -0.31475729067554203     
 -0.27640177086627760     
   2.7519357059719129     
  0.24507698914995568     
 -0.31543109167521743     
 -0.26263749714287177     
   2.7537737833905376     
  0.24822650005508742     
 -0.31607047045338937     
 -0.24886397397904275     
   2.7556354821409506     
  0.25131775018004104     
 -0.31667540373973374     
 -0.23508108436052241     
   2.7575203652673008     
  0.25435182382476651     
 -0.31724586797410487     
 -0.22128871343748949     
   2.7594280039459864     
  0.25732979049028454     
 -0.31778183931189596     
 -0.20748674848418755     
   2.7613579773746637     
  0.26025270228840491     
 -0.31828329362929936     
 -0.19367507885914662     
   2.7633098726418268     
  0.26312156277436499     
 -0.31875020652846880     
 -0.17985359596663514     
   2.7652832843626345     
  0.26593740515444286     
 -0.31918255334258616     
 -0.16602219321847561     
   2.7672778149012931     
  0.26870116886329942     
 -0.31958030914083346     
 -0.15218076599705263     
   2.7692930736677677     
  0.27141384766214438     
 -0.31994344873327429     
 -0.13832921161907044     
   2.7713286775252337     
  0.27407635817672726     
 -0.32027194667564435     
 -0.12446742929972814     
   2.7733842502115591     
  0.27668962902476812     
 -0.32056577727405439     
 -0.11059532011812642     
   2.7754594224292450     
  0.27925455154304468     
 -0.32082491458960716     
  -9.6712786983138441E-002
   2.7775538315658177     
  0.28177201774380367     
 -0.32104933244292994     
  -8.2819734599976949E-002
   2.7796671216988962     
  0.28424287435128603     
 -0.32123900441862435     
  -6.8916069437588073E-002
   2.7817989432565309     
  0.28666797935268995     
 -0.32139390386963579     
  -5.5001699696692843E-002
   2.7839489531016763     
  0.28904815096536973     
 -0.32151400392154328     
  -4.1076535278353546E-002
   2.7861168142339165     
  0.29138419943875515     
 -0.32159927747677208     
  -2.7140487753444784E-002
   2.7883021957297069     
  0.29367692125922706     
 -0.32164969721873049     
  -1.3193470332522314E-002
   2.7905047726391512     
  0.29592708685602453     
 -0.32166523561587207     
   7.6460216355169267E-004
   2.7927242257905713     
  0.29813546450986750     
 -0.32164586492568537     
   1.4733813332464433E-002
   2.7949602417743957     
  0.30030278861610887     
 -0.32159155719861204     
   2.8714245218622664E-002
   2.7972125126890162     
  0.30242980122396201     
 -0.32150228428189553     
   4.2705978340841021E-002
   2.7994807361981962     
  0.30451720322806725     
 -0.32137801782336090     
   5.6709091719392229E-002
   2.8017646152224067     
  0.30656571254338694     
 -0.32121872927512801     
   7.0723662902614767E-002
   2.8040638580664821     
  0.30857599630836441     
 -0.32102438989725862     
   8.4749767992877673E-002
   2.8063781780387949     
  0.31054874012234451     
 -0.32079497076133962     
   9.8787481671949257E-002
   2.8087072935897122     
  0.31248460323950011     
 -0.32053044275400289     
  0.11283687722620826     
   2.8110509281140086     
  0.31438421913452924     
 -0.32023077658038324     
  0.12689802657088678     
   2.8134088097575174     
  0.31624823742325936     
 -0.31989594276751632     
  0.14097100027412637     
   2.8157806715381919     
  0.31807726487130383     
 -0.31952591166767663     
  0.15505586758053336     
   2.8181662510247265     
  0.31987192008626025     
 -0.31912065346165763     
  0.16915269643415895     
   2.8205652904253737     
  0.32163278938056172     
 -0.31868013816199475     
  0.18326155350108639     
   2.8229775363457277     
  0.32336046529616663     
 -0.31820433561613259     
  0.19738250419153966     
   2.8254027398354493     
  0.32505551710318575     
 -0.31769321550953733     
  0.21151561268166230     
   2.8278406562137230     
  0.32671850760456556     
 -0.31714674736875514     
  0.22566094193474881     
   2.8302910450207572     
  0.32834998539850868     
 -0.31656490056441838     
  0.23981855372207853     
   2.8327536699112459     
  0.32995049458070319     
 -0.31594764431419975     
  0.25398850864340849     
   2.8352282986206014     
  0.33152056169494942     
 -0.31529494768571609     
  0.26817086614704294     
   2.8377147028333134     
  0.33306070665738768     
 -0.31460677959938221     
  0.28236568454945965     
   2.8402126581332441     
  0.33457143943125978     
 -0.31388310883121651     
  0.29657302105461492     
   2.8427219439289781     
  0.33605326061424745     
 -0.31312390401559820     
  0.31079293177289669     
   2.8452423433835854     
  0.33750665647463596     
 -0.31232913364797832     
  0.32502547173962321     
   2.8477736433071450     
  0.33893211416650465     
 -0.31149876608754429     
  0.33927069493329987     
   2.8503156341633940     
  0.34033009402803688     
 -0.31063276955983982     
  0.35352865429337954     
   2.8528681098686040     
  0.34170107991679288     
 -0.30973111215934029     
  0.36779940173797132     
   2.8554308679679798     
  0.34304549283269048     
 -0.30879376185198476     
  0.38208298818080155     
   2.8580037091642252     
  0.34436381414066114     
 -0.30782068647766586     
  0.39637946354813813     
   2.8605864377702801     
  0.34565644991882599     
 -0.30681185375267744     
  0.41068887679542521     
   2.8631788611446711     
  0.34692385517764190     
 -0.30576723127212146     
  0.42501127592343346     
   2.8657807900585035     
  0.34816642460047864     
 -0.30468678651227465     
  0.43934670799418696     
   2.8683920382430070     
  0.34938459304364761     
 -0.30357048683291588     
  0.45369521914652189     
   2.8710124226908347     
  0.35057875454778870     
 -0.30241829947961474     
  0.46805685461162355     
   2.8736417633499429     
  0.35174930290412160     
 -0.30123019158598191     
  0.48243165872780241     
   2.8762798831217236     
  0.35289664831216500     
 -0.30000613017588273     
  0.49681967495556717     
   2.8789266079840652     
  0.35402113829699688     
 -0.29874608216561366     
  0.51122094589183031     
   2.8815817665212924     
  0.35512319302538908     
 -0.29745001436604340     
  0.52563551328430635     
   2.8842451904689828     
  0.35620313977649737     
 -0.29611789348471818     
  0.54006341804552171     
   2.8869167140173069     
  0.35726137245849782     
 -0.29474968612793279     
  0.55450470026634213     
   2.8895961743107454     
  0.35829822219427199     
 -0.29334535880276780     
  0.56895939922956174     
   2.8922834109772024     
  0.35931406567350227     
 -0.29190487791909298     
  0.58342755342317942     
   2.8949782664697539     
  0.36030920998212024     
 -0.29042820979153822     
  0.59790920055321506     
   2.8976805855446197     
  0.36128403173759926     
 -0.28891532064143249     
  0.61240437755653365     
   2.9003902157826515     
  0.36223882295370541     
 -0.28736617659871094     
  0.62691312061337690     
   2.9031070069548042     
  0.36317394276745013     
 -0.28578074370379114     
  0.64143546515957817     
   2.9058308115255604     
  0.36408967913748813     
 -0.28415898790941896     
  0.65597144589868950     
   2.9085614841190912     
  0.36498637532535172     
 -0.28250087508248434     
  0.67052109681382266     
   2.9112988819340315     
  0.36586430497323685     
 -0.28080637100580796     
  0.68508445117921069     
   2.9140428642213307     
  0.36672380655432807     
 -0.27907544137989904     
  0.69966154157169058     
   2.9167932927704885     
  0.36756514067764706     
 -0.27730805182468471     
  0.71425239988193046     
   2.9195500313255707     
  0.36838863555494189     
 -0.27550416788121163     
  0.72885705732547534     
   2.9223129460922328     
  0.36919453457039075     
 -0.27366375501332030     
  0.74347554445345931     
   2.9250819051015107     
  0.36998316718620783     
 -0.27178677860929273     
  0.75810789116335198     
   2.9278567788554071     
  0.37075476026822940     
 -0.26987320398347342     
  0.77275412670938370     
   2.9306374395574188     
  0.37150963381339636     
 -0.26792299637786465     
  0.78741427971280520     
   2.9334237618110195     
  0.37224800488853921     
 -0.26593612096369629     
  0.80208837817195167     
   2.9362156218476834     
  0.37297018191430303     
 -0.26391254284297072     
  0.81677644947210126     
   2.9390128982120407     
  0.37367638816521959     
 -0.26185222704998312     
  0.83147852039543924     
   2.9418154711232800     
  0.37436688596096079     
 -0.25975513855281746     
  0.84619461713016708     
   2.9446232227679872     
  0.37504194804251179     
 -0.25762124225481925     
  0.86092476528053319     
   2.9474360373783060     
  0.37570176143365241     
 -0.25545050299604433     
  0.87566898987545128     
   2.9502538005890582     
  0.37634664355738162     
 -0.25324288555468566     
  0.89042731537796360     
   2.9530764004157386     
  0.37697674693358524     
 -0.25099835464847653     
  0.90519976569404703     
   2.9559037260177403     
  0.37759238198419548     
 -0.24871687493607278     
  0.91998636418129820     
   2.9587356688826221     
  0.37819370705692551     
 -0.24639841101841239     
  0.93478713365771837     
   2.9615721216855491     
  0.37878100770071488     
 -0.24404292744005426     
  0.94960209641004079     
   2.9644129792433045     
  0.37935444332518309     
 -0.24165038869049577     
  0.96443127420206942     
   2.9672581375682432     
  0.37991429539671284     
 -0.23922075920546987     
  0.97927468828294961     
   2.9701074947837185     
  0.38046070645837127     
 -0.23675400336822161     
  0.99413235939511402     
   2.9729609500821566     
  0.38099395692476012     
 -0.23425008551076518     
   1.0090043077822175     
   2.9758184047590923     
  0.38151418346688820     
 -0.23170896991512083     
   1.0238905531969527     
   2.9786797611350937     
  0.38202165219000334     
 -0.22913062081453298     
   1.0387911149086071     
   2.9815449235265188     
  0.38251650061279213     
 -0.22651500239466915     
   1.0537060117106258     
   2.9844137972811149     
  0.38299898637860436     
 -0.22386207879480036     
   1.0686352619280262     
   2.9872862896789543     
  0.38346923518891279     
 -0.22117181410896306     
   1.0835788834245805     
   2.9901623089428711     
  0.38392750405570553     
 -0.21844417238710340     
   1.0985368936099962     
   2.9930417652232890     
  0.38437391316122604     
 -0.21567911763620343     
   1.1135093094469841     
   2.9959245695719980     
  0.38480870506564457     
 -0.21287661382139006     
   1.1284961474580644     
   2.9988106348599906     
  0.38523200291629967     
 -0.21003662486702704     
   1.1434974237324187     
   3.0016998748818624     
  0.38564403921749424     
 -0.20715911465778980     
   1.1585131539325637     
   3.0045922051759941     
  0.38604493017962693     
 -0.20424404703972407     
   1.1735433533008843     
   3.0074875421523410     
  0.38643490521773843     
 -0.20129138582128794     
   1.1885880366661192     
   3.0103858039414741     
  0.38681407841486265     
 -0.19830109477437810     
   1.2036472184497966     
   3.0132869095295858     
  0.38718264806157637     
 -0.19527313763534024     
   1.2187209126720953     
   3.0161907793900475     
  0.38754078146795651     
 -0.19220747810596403     
   1.2338091329586984     
   3.0190973352510571     
  0.38788859346388921     
 -0.18910407985446276     
   1.2489118925460807     
   3.0220064997020364     
  0.38822631277079178     
 -0.18596290651643821     
   1.2640292042879557     
   3.0249181970478172     
  0.38855401149363306     
 -0.18278392169583041     
   1.2791610806609099     
   3.0278323521340194     
  0.38887192566593665     
 -0.17956708896585338     
   1.2943075337701868     
   3.0307488915765139     
  0.38918012433351851     
 -0.17631237186991619     
   1.3094685753554003     
   3.0336677425090155     
  0.38947883260779459     
 -0.17301973392253017     
   1.3246442167960570     
   3.0365888337535738     
  0.38976811640162035     
 -0.16968913861020232     
   1.3398344691170072     
   3.0395120946265859     
  0.39004819955480652     
 -0.16632054939231519     
   1.3550393429938821     
   3.0424374561232472     
  0.39031914184449457     
 -0.16291392970199320     
   1.3702588487584075     
   3.0453648496870809     
  0.39058115931815063     
 -0.15946924294695594     
   1.3854929964035805     
   3.0482942083819671     
  0.39083430805960384     
 -0.15598645251035861     
   1.4007417955887662     
   3.0512254656924140     
  0.39107880728312044     
 -0.15246552175161968     
   1.4160052556448652     
   3.0541585567470371     
  0.39131469862852819     
 -0.14890641400723575     
   1.4312833855791993     
   3.0570934169867510     
  0.39154220095828568     
 -0.14530909259158462     
   1.4465761940804014     
   3.0600299834939384     
  0.39176135403487800     
 -0.14167352079771570     
   1.4618836895232588     
   3.0629681936491999     
  0.39197237015863512     
 -0.13799966189812887     
   1.4772058799734458     
   3.0659079864253895     
  0.39217528545663910     
 -0.13428747914554134     
   1.4925427731921745     
   3.0688493010663143     
  0.39237030842790493     
 -0.13053693577364309     
   1.5078943766407895     
   3.0717920783795236     
  0.39255747258267476     
 -0.12674799499784081     
   1.5232606974852978     
   3.0747362594238936     
  0.39273697880347830     
 -0.12292062001599079     
   1.5386417426007701     
   3.0776817867649200     
  0.39290886209891468     
 -0.11905477400912069     
   1.5540375185757589     
   3.0806286032306618     
  0.39307331570314274     
 -0.11515042014214046     
   1.5694480317165820     
   3.0835766530984356     
  0.39323037941843836     
 -0.11120752156454254     
   1.5848732880516878     
   3.0865258809440737     
  0.39338021095645942     
 -0.10722604141109171     
   1.6003132933353634     
   3.0894762325262470     
  0.39352291649787019     
 -0.10320594280250435     
   1.6157680530526792     
   3.0924276543999811     
  0.39365855886038531     
  -9.9147188846117756E-002
   1.6312375724226575     
   3.0953800935914337     
  0.39378731832656810     
  -9.5049742636549223E-002
   1.6467218564028336     
   3.0983334984788833     
  0.39390920869354090     
  -9.0913567256345348E-002
   1.6622209096928906     
   3.1012878175440850     
  0.39402442909349999     
  -8.6738625776621670E-002
   1.6777347367386570     
   3.1042430007622861     
  0.39413297989484292     
  -8.2524881257692542E-002
   1.6932633417358411     
   3.1071989981114974     
  0.39423506024237809     
  -7.8272296749691828E-002
   1.7088067286337785     
   3.1101557610633153     
  0.39433066899690900     
  -7.3980835293184125E-002
   1.7243649011391384     
   3.1131132410807920     
  0.39441999885160484     
  -6.9650459919766941E-002
   1.7399378627195212     
   3.1160713910721789     
  0.39450304922850904     
  -6.5281133652663886E-002
   1.7555256166070548     
   3.1190301639413929     
  0.39458000740059318     
  -6.0872819507308898E-002
   1.7711281658019009     
   3.1219895139968976     
  0.39465086978599251     
  -5.6425480491921920E-002
   1.7867455130756935     
   3.1249493955202921     
  0.39471582432434515     
  -5.1939079608075825E-002
   1.8023776609750015     
   3.1279097642027249     
  0.39477485935180701     
  -4.7413579851254974E-002
   1.8180246118246275     
   3.1308705756478634     
  0.39482816505262064     
  -4.2848944211405421E-002
   1.8336863677309621     
   3.1338317868857581     
  0.39487572304067475     
  -3.8245135673476906E-002
   1.8493629305851975     
   3.1367933548085629     
  0.39491772533474445     
  -3.3602117217956792E-002
   1.8650543020665906     
   3.1397552377485738     
  0.39495414366062809     
  -2.8919851821395993E-002
   1.8807604836455269     
   3.1427173938260284     
  0.39498518487634171     
  -2.4198302456927140E-002
   1.8964814765868738     
   3.1456797827126008     
  0.39501076075821606     
  -1.9437432094774967E-002
   1.9122172819522008     
   3.1486423634182876     
  0.39503128720620651     
  -1.4637203702759127E-002
   1.9279679006059276     
   3.1516050980723342     
  0.39504588514144023     
  -9.7975802467895039E-003
   1.9437333332066353     
   3.1545679422108952     
  0.39505790896122917     
  -4.9185246913541567E-003
   1.9595135802534831     
   3.1575308765281043     
  0.39505550419721436     
   0.0000000000000000     
   1.9753086419268271     
   3.1604937928095831     
  0.39505550419721436     


==> anc/C2qPS/C2qPS2010.dat <==
# C2qPS2010
-4.82194030036900571093054038946
-4.82889272890230521940712423197
-4.82929718601847118175722114431
-4.82972376392023317145068345198
-4.83017355829952981386260858537
-4.83064770952436830276025417558
-4.83114740359206066676645980698
-4.83167387300939911874077670055
-4.83222839758636680850663798321
-4.8328123051286159071268196139
-4.83342697201246973159098701529
-4.8340738236246120219598589452
-4.83475433464690655111184856228
-4.83547002916493560383559413989
-4.8362224805768477012529514398
-4.83701331127695402378900161184
-4.8378441920861996098022460527
-4.83871684139914943347727852778
-4.83963302401446029391327598404
-4.84059454961294601867373718002
-4.84160327084427428399933479569
-4.84266108098004641343063215401
-4.84376991108749442705454567342
-4.8449317266742695360527710789
-4.84614852375077996217802054929
-4.84742232425224977368829818621
-4.84875517075810037790035440798
-4.85014912044138808988090001707
-4.85160623817585023265304520681
-4.85312858872260373144906777372
-4.85471822791268921494196506889
-4.85637719273544523950877505689
-4.85810749023611644943585490724
-4.85991108511913145842322054153
-4.86178988594611643476941081958
-4.86374572980992465556584981045
-4.86578036535774710404632535897
-4.86789543402771172702018588361
-4.87009244935426743767458783066
-4.87237277418807276197146563157
-4.87473759566605910619448077609
-4.87718789775680770364382126516
-4.87972443119536227603224897165
-4.88234768061009376747785258066
-4.88505782863223961202366117475
-4.88785471676626179065891844786
-4.89073780278621335021558598449
-4.89370611440988464488594352703
-4.89675819898863616282402592514
-4.89989206893653828919748889479
-4.90310514260776045987916911659
-4.90639418031612136236012090921
-4.90975521517537538602866073771
-4.91318347842322551415227068405
-4.91667331887628745320940869041
-4.92021811614736457448520451208
-4.92381018724052261013561418482
-4.92744068612368685488195766118
-4.93109949586294991057421070771
-4.93477511288762089033098834924
-4.9384545229404347380577659353
-4.94212306825346358505615802378
-4.94576430547734737129020095899
-4.94935985387973331501014646471
-4.95288923331855959852218389145
-4.9563296914873486964319121534
-4.95965601992333876628757599099
-4.96284035826546752607338140187
-4.96585198624836741810107730121
-4.96865710292111839446405759211
-4.97121859258607400950583897704
-4.97349577696422491712364146987
-4.97544415310995221560609721072
-4.97701511662038118682852012174
-4.97815566971367825920276229787
-4.97880811378742543052757992571
-4.9789097261136286117579512568
-4.97839242038203433053267467633
-4.97718239086940787892690888956
-4.9751997400905371501129003321
-4.97235808987835598186782512604
-4.96856417594723599079082527262
-4.9637174261168123660830212716
-4.9577095225154583785899744744
-4.95042394824461972866828708836
-4.94173551916972711235611803701
-4.93150990171254311890845924225
-4.91960311775594873148993755762
-4.90586103803788224568406081876
-4.8901188657091257615301039616
-4.87220061206277930517993277003
-4.85191856681462914188620975853
-4.82907276572643279359376436182
-4.80345045882179983552779959913
-4.77482558295039010258093848575
-4.74295824301426561291428638135
-4.70759420678422743775520084026
-4.66846441890774902916424912592
-4.62528454044765282237971869145
-4.57775452109596022772056406074
-4.52555821208434112948929054621
-4.46836302876517047610175809718
-3.68286685550473778603251808866
-2.90940983987708260541303271417
-2.17101885211055621689728806673
-1.4702478605409556049744689446
-0.805542250656739464070371770139
-0.174431984166952061138584602558
0.425623716220496980357079837743
0.996994000096827266373181349332
1.54181787328604184114884974722
2.06200587949011004557546232059
2.55926070661390330262422984419
3.03510206030692450912424674063
3.49089059504032074850341710539
3.92784923815108608762548007674
4.347081595455426637961531149
4.74958762433825381857306735434
5.13627691524113244253014098458
5.50797994185304350709686940444
5.86545760947225839366216574829
6.2094093854197770865022106056
6.54048024935509942956339513872
6.85926666011599261801031977627
7.1663217006683638066956034893
7.46215953374192633671997941453
7.74725927701640601169651342305
8.02206838746011989917687653147
8.28700562880483897245192294616
8.54246368347288577842899569553
8.7888114599775080202777229077
9.0263961384273194907110012046
9.25554498990420982298459557286
9.47656699985187537130888837678
9.68975432097055253111067764818
9.89538357727294745927064733493
10.0937170377656579349603641772
10.2850036755589548651056532698
10.46948012597906564552415409
10.6473715553835148059364850367
10.8188924507991078215928268347
10.9842473391632104421934625026
11.1436314438110031392866868782
11.2972312848808964161158019636
11.4452252294798826383044335056
11.587783996737775292307544676
11.7250711222655023693802328329
11.8572433860025359986604992279
11.984451206979420340321798802
12.1068390081225957869013968992
12.2245455538814435250474520743
12.3377042631542562370948230447
12.446443499724424901623062158
12.5508868421852422370563644647
12.6511533351268955167062579696
12.7473577231786660379478886183
12.8396106693398445493901073458
12.928018958891659330677051662
13.012685690057241562496996803
13.0937104524653010646785832537
13.1711894943740172224263611509
13.2452158795231674117994046039
13.3158796344034244790294006775
13.383267886660935169396960057
13.4474649952917701598460067465
13.508552673223767466663633884
13.5666101028319370186342036413
13.6217140448873110075653291159
13.6739389413973485814996589547
13.723357012758240300308764072
13.7700383496052733742365379818
13.8140509997164309802130667973
13.8554610502962710647388884443
13.8943327059415645341360354712
13.9307283625669064709444162585
13.9647086775473138549990751904
13.9963326363154823067755344908
14.0256576156337087099102018682
14.0527394437443325092737115323
14.0776324575877600860468465457
14.100389557263583597900897378
14.121062257897871565557512291
14.1397007390682890144150687325
14.1563538919282066688642797965
14.171069364161297646354022475
14.1838936028892209027350544605
14.1948718956467854853482133336
14.2040484095314173216585684612
14.211466228626755664240564339
14.2171673897937396275833823348
14.2211929169165614640549549299
14.2235828536853215833013072744
14.2243762949920838960095554715
14.2236114170122653657701590313
14.2213255060388702693601865219
14.2175549861329699533093808244
14.2123354456500076825097270512
14.2057016626979525994307136596
14.1976876295800159694697791583
14.1883265762715577262276048518
14.1776509929779344490290435281
14.1656926518173553970883960774
14.1524826276703065367310077009
14.1380513182347603028792251162
14.1224284633241989191576279419
14.1056431634434302585125322328
14.0877238976752571726822827066
14.0686985409092645042929316421
14.0485943804423039307422604024
14.0274381319786773787418680407
14.0052559550565376292672289695
13.9820734679256331189694008707
13.9579157619002165776146691343
13.9328074152097082459942748529
13.9067725063685486605596931732
13.8798346270855884396249626442
13.8520168947323386016850812816
13.8233419643884404694156905279
13.7938320404818052553646280487
13.7635088880400163658682853087
13.7323938435687789403515272021
13.7005078255724380481957386114
13.6678713447308664020889530901
13.6345045137463417279236821772
13.6004270568733905589379256959
13.5656583191439668725912911176
13.5302172752997585004934248421
13.4941225384428696012654028808
13.4573923684156118177748521187
13.4200446799196482951879776946
13.3820970503842718838489119138
13.3435667275931600691943437181
13.3044706370785330387210990246
13.2648253892912464859634230613
13.2246472865549760227658994803
13.1839523298122942636079921785
13.1427562251701036738265077361
13.101074390251567121189623351
13.0589219603613727858154702997
13.0163137944708797753109926754
12.9732644810294146244648845623
12.9297883436077260480558102779
12.8858994463793551259223406843
12.8416115994454398410670289888
12.7969383640082459159566677955
12.7518930573984995902681248467
12.7064887579613917826386278708
12.6607383098059264411958157896
12.6146543274220983063578938437
12.5682492001702063080146603461
12.5215350966464379490061405996
12.4745239689286968651565390169
12.4272275567064899007392224351
12.3796573912985411217193938088
12.3318247995616578534035733491
12.2837409076942377402112684783
12.235416644937675667942085861
12.1868627471788048655138411192
12.1380897604563873325797661189
12.0891080443745546560766212739
12.0399277754259910315366780191
11.9905589502275456565003713531
11.9410113886708613890093785025
11.8912947369905104514163698396
11.8414184707520358074274024098
11.79139189776220845786515731
11.7412241609037261076027255597
11.6909242408964972814011644844
11.6405009589875768478044951624
11.5899629795717438939815723872
11.539318812744640834511120114
11.488576816790323395061727368
11.4377452006050045561946928163
11.3868320260587115481796919143
11.3358452102965134360437974129
11.284792527980917612219518558
11.2336816134769765147949007881
11.1825199629815910103954438542
11.1313149365984440249666726954
11.0800737603599470806504407042
11.0288035281975333144201450483
10.9775112038615832301677934493
10.9262036227922237904416026768
10.8748874939421974106359922856
10.8235694015529549042480476513
10.7722558068850853732460090351
10.7209530499041563761723388156
10.6696673509229993747960949201
10.6184048122014383971866596986
10.5671714195044240028792957832
10.515973043619499938698413528
10.464815441834496278494315678
10.41370425937631029544145891
10.3626450308116047726349048295
10.3116431814102228694685147411
10.2607040284720889825011414199
10.209832782618336226782068549
10.1590345490473731751279831706
10.1083143287565752883849404753
10.0576770197302600104920976269
10.0071274180945787507810203301
9.95667021923993389627171829309
9.90631001891150455384494373724
9.85605131426844088228679226857
9.80589850491226360457512706031
9.75585589388498255964653666784
9.70592768863742592939673844207
9.65611800196825003081945813476
9.60643085293407826575050642787
9.55687016773119694314250596596
9.50743978054921520329357120327
9.45814343439707615272719387935
9.40898478190178653574418581121
9.35996738608021279779368657216
9.31109472108427221091500106351
9.26237017291982880712913968227
9.21379704013958517666503072019
9.16537853451024270940561846612
9.1171177816541845652530228781
9.06901782166591752770958939893
9.02108160970349090041927174444
8.97331201655509272431956985667
8.92571182918100579901350891793
8.8782837512310882615108751789
8.83103040353792578401048334504
8.78395432458578477512107508418
8.73705797095547828082751118177
8.69034371774523855728074771334
8.64381385896767250144211465385
8.59747060792285825163644540829
8.55131609754762328156512460592
8.50535238074102618114022411786
8.4595814306660460178355446782
8.41400514102746467461670657451
8.368625326325908835636796741
8.32344372208799930863154135104
8.27846198507253610223784940305
8.23368169345262808517670602554
8.18910434697365610914274191672
8.14473136708693814385893158229
8.10056409705894421528588993086
8.05660380205588771918071223363
8.01285166920349796328261343119
7.96930880762175653188319297552
7.92597624843435722412696822606
7.88285494475262584783957705321
7.83994577163361200765221297059
7.79724952601204016107687788783
7.75476692660578157795391181797
7.71249861379448237369650128866
7.67044514947095543855114425019
7.62860701686491579418909603124
7.58698462033860961277106336435
7.54557828515385676572714399433
7.5043882572099952604348138706
7.46341470275218319839383210934
7.42265770804947987053322714626
7.38211727904209221099886756663
7.34179334095713597245085473006
7.301685737892222570476627668
7.2617942323661424734168910921
7.22211850483587418178521361005
7.18265815317910413701559455431
7.14341269214139720387517397222
7.10438155274710955827707641784
7.06556408167308574795219122725
7.02695954058412923417733057805
6.98856710542918071567768010239
6.95038586569708081783276712619
6.91241482363073312727031403239
6.87465289339841987776273652101
6.83709890022095564911705187389
6.79975157945329401365952519426
6.76260957561912792716007799765
6.72567144139694656862049067564
6.68893563655592902475803370763
6.65240052683996840980743144116
6.61606438279802840849822537929
6.57992537855893750660642848914
6.54398159054862398214547331937
6.5082309961476866977960031323
6.47267147228708246003641614469
6.43730079397958976038139170444
6.4021166327845806235668099161
6.36711655520349655458689340832
6.33229802100328065991183291745
6.29765838146486533379150379116
6.26319487755365281733572260397
6.22890463800875377415282187692
6.19478467734756604424635952234
6.16083189378208113946601705676
6.12704306704309896465977367632
6.09341485610831075190202476702
6.05994379682997526462498213789
6.02662629945766286120441140867
5.99345864605127480546697212926
5.96043698777925997228571119322
5.92755734209664640297816651545
5.89481558979717947485990290066
5.86220747193351008091836561333
5.82972858659900333576235329653
5.79737438556433893162366866007
5.76514017076164617712185860488
5.73302109060845757148333302785
5.70101213616327188213009330184
5.66910813710398823881026955889
5.63730375751990359143629976347
5.60559349150735355429886954515
5.57397165855841738974766067629
5.54243239873139750634092581961
5.5109696675910177775045786793
5.47957723090545817831646109597
5.4482486590864501220831453286
5.416977321357691307386003639
5.38575637963579406557176741525
5.3545787821068496099543342871
5.32343725648046390283168498216
5.29232430290178983818058256586
5.26123218650063483055990706017
5.23015292955515130257414394625
5.19907830324590728294522223741
5.16799981897427122017397514375
5.13690871921701339793592970652
5.10579596788680836860119952099
5.07465224016589886252312304203
5.04346791177752956526086347379
5.0122330476568541627168627182
4.9809373899798332418491533089
4.94957034550514260723771843607
4.91812097218026594050111237647
4.88657796495871253140791587594
4.85492964077063485590954571823
4.82316392258397087409360049167
4.79126832248754397698647069362
4.75922992372125348471245901788
4.72703536157150527754466028401
4.69467080304227970712687749053
4.6621219252036142770483265538
4.62937389210967931350168701321
4.59641133016791696383666364686
4.56321830182874897120769087747
4.52977827745196571046617654592
4.49607410519089028398064047076
4.46208797871853817124925450217
4.42780140260099928760515222975
4.39319515510184611114998117833
4.35824924817715800418943988725
4.32294288439332593960079342567
4.28725441046866847056339265517
4.25116126710446656687190332389
4.21463993473062476391708480826
4.1776658747449757698892198262
4.14021346577229987646643633515
4.10225593440827936031571092559
4.0637652798434772672772154196
4.02471219168137118981985830717
3.98506596017050148478315313162
3.94479437796151166016994306306
3.90386363237235650093153023636
3.862238186995685294842754133
3.81988065130703409684542120681
3.77675163672564766067010531059
3.73280959733490842196582543015
3.68801065317829496333825955799
3.64230839369931419697976255876
3.59565365847713463481868198257
3.54799429190751559087200411329
3.49927486787053344101607923189
3.44943637968628862526361908195
3.39841588975343636408830963713
3.34614613214920632034517203134
3.29255506008633218925960997652
3.237565328396641440755959685
3.18109369904286724175289321655
3.12305035491537862035108749422
3.06333810366738923818170883709
3.00185144883242464955247254678
2.93847549960785545474408164508
2.87308468299719209927409142074
2.80554121179948338554229898747
2.73569324823548775658376706238
2.66337268437452464497071912842
2.58839243484561843776294101119
2.51054310136493780775131425244
2.42958881742679750904906112411
2.34526200726397392434196122912
2.25725668324395075475899748738
2.16521973924294440766766860927
2.06873943829866212726333582219
1.96732987730329575291282717796
1.86040952222453332350477236737
1.74727071761595463405656647733
1.6270349221773403624936922517
1.49858430516770157280085458427
1.3604519046032972620912105102
1.21063372414445810702727268861
1.04623918785655406701434069121
0.862760044137379049342094095608
0.652242658002806798327435964973
0.397003439537977044537293308665
0


==> anc/C2qPS/C2qPS2110.dat <==
# C2qPS2110
-35.7873699536189180109609048891
-35.7893569314709921357085801543
-35.7894937712412579830440670335
-35.7896398764812595630004192633
-35.7897958614099342556843161875
-35.7899623798650503861890588423
-35.7901401277660857958897972589
-35.7903298457222830926659429667
-35.7905323217937456361287738562
-35.7907483944138013230704718732
-35.7909789554812348843566414104
-35.7912249536313733120467220491
-35.7914873976954027222666320482
-35.791767360357697822913787597
-35.7920659820213564591642213988
-35.7923844748925505679123981739
-35.7927241272947302321758097287
-35.7930863082241481507109640813
-35.7934724721586062842007408713
-35.7938841641317630381054899938
-35.7943230250857761736722796301
-35.7947907975154915061756197948
-35.7952893314178178520864875798
-35.7958205905603517882819266646
-35.7963866590837283822057343418
-35.7969897484525725337342438758
-35.7976322047703058864268804302
-35.798316516473421882438933742
-35.7990453224211713866325379061
-35.7998214203968977480239095687
-35.8006477760375169265452277802
-35.8015275322078484287901220107
-35.8024640188366585585305133615
-35.8034607632313703736245657107
-35.804521500888415344448670838
-35.8056501868161396657788177349
-35.8068510073870220809983145061
-35.8081283927356974068680050362
-35.8094870297188969547306612723
-35.8109318754528986715726844407
-35.8124681714434095950307463718
-35.8141014583219631241338810277
-35.81583759120188399928108271
-35.817682755665633335919106637
-35.8196434843938712380950087638
-35.8217266744448400587627157496
-35.8239396051906497113757883573
-35.826289956914707664841867399
-35.8287858300718479568786487957
-35.8314357652096406472669089149
-35.8342487635458676554755894632
-35.8372343081931918997383645135
-35.8404023860175798581737279917
-35.8437635101120154579994779482
-35.8473287428614142827229132836
-35.8511097195683563416685946702
-35.8551186726022438857374912903
-35.8593684560266945176697283439
-35.8638725706513311812236395486
-35.8686451894445568575543171038
-35.8737011832333253579118175106
-35.879056146604257751043828941
-35.8847264239076186316384634279
-35.8907291352515640193744107685
-35.8970822023586038619716405443
-35.90380437413928171578472501
-35.9109152518195510062276657876
-35.9184353134381040329014756084
-35.9263859375078631122649851605
-35.9347894256118432797276708266
-35.9436690236775069737451917954
-35.9530489416454111956681294488
-35.9629543712172489742599260013
-35.9734115013351561028826749571
-35.9844475310082322967688361582
-35.9960906790634495337189664551
-36.0083701903563215425268133267
-36.0213163379317158301852229659
-36.0349604205768293310300464532
-36.0493347551564452514305922844
-36.0644726630649663046017708906
-36.0804084500702039546760943027
-36.0971773787603233357749829221
-36.1148156327375332398617678327
-36.1333602716299116938524717125
-36.152849175916022316462573692
-36.1733209804755705858894182795
-36.1948149956931552450136350826
-36.2173711148510923902559465935
-36.241029706451258101420230691
-36.2658314900048702735395564623
-36.2918173937231084255187727034
-36.3190283924304909798942312188
-36.3475053239070813677095269371
-36.3772886817450224610019551483
-36.4084183826798130321677604559
-36.4409335062274231664627852934
-36.4748720043251632211180968221
-36.5102703785376306290062866392
-36.5471633222496206178906077317
-36.5855833251262738653199178928
-36.6255602369777433221633528515
-37.0505411633720069297232292014
-37.3566543528875754120369587887
-37.5942006346653767973025801294
-37.7851239571877365385687742939
-37.9415536323272505101272121642
-38.071094465259105043139720677
-38.1789110263399454611743192956
-38.2687111695310095749430654019
-38.3432685083256153624443773007
-38.4047245101382732716097141755
-38.4547747002404973757404978938
-38.4947893339446855776272367099
-38.5258948272140247273047199126
-38.5490305702658203917967198859
-38.5649896916572305642974831287
-38.5744490129456582850870370934
-38.577991517959969502465759744
-38.5761235123232534236615959442
-38.5692879364501712172721503727
-38.5578748398341021281179648806
-38.5422297255491664782269822593
-38.522660273091466432381917137
-38.4994418099398851959780948263
-38.4728218059417979646177614428
-38.4430235961902156233487644214
-38.4102494886545894752895660023
-38.3746833766603497403653600048
-38.3364929494933655920796208137
-38.2958315742824005351412736324
-38.2528399070481697501934262495
-38.2076472791113050788390245952
-38.1603728960049970138592224936
-38.1111268789797483512292311353
-38.0600111736355931413678217955
-38.0071203458165024046601739161
-37.9525422813887344160609937826
-37.8963588037016720869220588222
-37.8386462202464312033232977218
-37.7794758081699291805358883014
-37.7189142467822990118624848259
-37.6570240039454620588547779108
-37.5938636821972693237963842665
-37.5294883296072353375138074797
-37.4639497196436333210441488142
-37.3972966037314718972267390037
-37.329574939675767684017976259
-37.260828098697811464356599425
-37.1910970534702785191304870259
-37.1204205492290930542548418468
-37.0488352597769916240349608792
-36.9763759299684336925698086698
-36.9030755060718747503784303325
-36.8289652552384952758331552959
-36.7540748751621649113040467972
-36.6784325948903053073662449761
-36.6020652676365522261943103993
-36.5249984563513261396576183531
-36.4472565127236004839378362564
-36.3688626502146226302593560669
-36.2898390116606701643025235251
-36.2102067319259068962145616868
-36.129985996037012823876261212
-36.0491960931876251872367417953
-35.967855466961996050371162616
-35.8859817620930048065225488603
-35.803591868039211220720455619
-35.7207019596385221567016889683
-35.6373275350718639106712508953
-35.5534834513486482234741398338
-35.4691839575064867734765824332
-35.3844427257002797232253062218
-35.2992728803402466535136285467
-35.2136870254244805420477662486
-35.1276972701990104019810456319
-35.0413152532670008539219291396
-34.9545521652584613403342551042
-34.8674187701625644455769238595
-34.779925425416276688655109034
-34.6920821008353934624758939748
-34.6038983964671605773651389258
-34.5153835594373856446839687448
-34.4265464998592290796053960023
-34.3373958058656598091570284133
-34.2479397578228141805521157357
-34.1581863417771629829354807345
-34.0681432621854307307502550121
-33.9778179539725875354170261697
-33.8872175939599149519732586411
-33.7963491117021044359057767852
-33.7052191997695547719921761787
-33.6138343235094699743761898317
-33.52220073031700098456098337
-33.4303244584455043762416291813
-33.3382113453829924336901205604
-33.2458670358200062784805442181
-33.1532969892324435281293525382
-33.0605064871013019484350012162
-32.9675006397898495566983214791
-32.8742843930973895491303541357
-32.7808625345075461126161456483
-32.6872396991478463380400781732
-32.5934203754763065422108136476
-32.499408910709741477100357379
-32.4052095160075959257269022419
-32.310826271424244377712128428
-32.2162631306419106710645091142
-32.1215239254956209607124867274
-32.0266123703009158196914890286
-31.9315320659944067579224589209
-31.8362865040966653547354280313
-31.7408790705063762480750465238
-31.645313049134165385678451466
-31.5495916253840294526578163401
-31.4537178894898387054142662678
-31.3576948397139612309549040957
-31.2615253854146597699210657026
-31.1652123499885407197600709424
-31.0687584736939869574674223072
-30.9721664163611800186401431297
-30.8754387599940114017083350345
-30.7785780112688959134362283362
-30.6815866039352307239781723625
-30.5844669011219909471373934774
-30.4872211975547149861188105631
-30.3898517216869095533734022919
-30.2923606377496942287956090978
-30.1947500477233077782332800905
-30.0970219932339123938900835093
-29.9991784573789567795834633502
-29.9012213664841938819601397386
-29.8031525917952934094291723985
-29.7049739511068424762792525834
-29.6066872103313891958365331935
-29.5082940850110532989811092773
-29.4097962417741043849508018041
-29.3111952997387917660737914825
-29.2124928318665996241409241676
-29.1136903662669969597447773465
-29.0147893874556532200330487623
-28.9157913375679971926790230849
-28.8166976175299084351335101194
-28.7175095881872468703186596661
-28.6182285713958469444879774136
-28.5188558510735276499200374283
-28.4193926742155985213094971081
-28.3198402518752741927914230864
-28.2201997601103460397380989585
-28.1204723408973986266546803566
-28.0206591030148009531701253109
-27.9207611228956476595364542263
-27.8207794454517732574269774247
-27.720715084869912937574863733
-27.6205690253810364288303311822
-27.5203422220038366083067697289
-27.4200356012633119624602921705
-27.319650061885341454934975078
-27.2191864754681117567295522738
-27.1186456871312200323370238443
-27.0180285161432404528850876556
-26.9173357565285092307324551748
-26.8165681776538511517038478346
-26.7157265247959402385499322081
-26.6148115196899582344682964844
-26.5138238610601869752771522718
-26.4127642251331443539572505709
-26.3116332661338484065692217483
-26.2104316167657700025023451805
-26.1091598886750116465643444827
-26.0078186728992279407711609632
-25.9064085403017822580741517656
-25.8049300419916140997581069406
-25.7033837097292723966251231694
-25.6017700563195516276313915335
-25.5000895759911500270146941742
-25.3983427447637522930090298377
-25.2965300208029230609457059976
-25.1946518447631819258060789634
-25.0927086401196159608837327991
-24.9907008134883714486327120006
-24.8886287549363528871558320629
-24.7864928382804442327921199686
-24.6842934213765547590105086866
-24.5820308463987798287851466926
-24.4797054401089552675753982729
-24.3773175141168728639276444609
-24.2748673651314137926605646112
-24.172355275202846430766328345
-24.0697815119565250987420994547
-23.9671463288182166911955177237
-23.864449965231272942276519208
-23.7616926468658571866524063332
-23.6588745858204259090353898155
-23.5559959808156571091132346452
-23.4530570173810095292514701983
-23.3500578680340890853221186986
-23.2469986924529913928874368747
-23.1438796376417820787355619091
-23.0407008380892695989906953465
-22.9374624159212185377877946315
-22.834164481046144823385447283
-22.7308071312948279606263352743
-22.6273904525536692293108207436
-22.5239145188920188271999596375
-22.4203793926835891342642964869
-22.3167851247220656320547276904
-22.2131317543310215196348860199
-22.1094193094682367166347046719
-22.0056478068245167262050084734
-21.9018172519171017377847553706
-21.7979276391777513736964848834
-21.6939789520355856169521905641
-21.5899711629947576927834668635
-21.4859042337070300060025818143
-21.3817781150393196532280401757
-21.2775927471362755263021955634
-21.1733480594779445940662269698
-21.0690439709325805873437625121
-20.9646803898046440099351828603
-20.8602572138780381501534779553
-20.7557743304546215665343269914
-20.6512316163880333614892088803
-20.5466289381128634315538040143
-20.4419661516691957862643996533
-20.3372431027225489533439616708
-20.2324596265792334295753633157
-20.1276155481971420882521735525
-20.0227106821919854091742260072
-19.9177448328389793495039244696
-19.8127177940699896170733867132
-19.7076293494661320355150287128
-19.6024792722458245963750101396
-19.4972673252482826705521979741
-19.3919932609124446932557827581
-19.2866568212513114363239505298
-19.1812577378216777321676794049
-19.0757957316892312075940471332
-18.9702705133889882159210717588
-18.8646817828810327145009958781
-18.759029229501519314160117931
-18.6533125319088971190156903092
-18.5475313580253062712303715859
-18.4416853649730943067841984375
-18.3357741990063945062134062398
-18.2297974954377033790446788306
-18.1237548785593892425016841355
-18.0176459615600585337039699428
-17.9114703464357010192747757702
-17.8052276238955294257782218089
-17.6989173732624231969307583026
-17.5925391623678800766840078468
-17.4860925474413730081324861646
-17.3795770729940034128904184519
-17.2729922716963352599974611684
-17.1663376642502874320577728901
-17.0596127592549547333771347209
-16.9528170530662204433137280814
-16.8459500296500155800261748647
-16.7390111604290719863448537694
-16.6319999041230079605508405929
-16.5249157065815764091604675799
-16.4177580006108963738298843684
-16.3105262057924792562717644616
-16.2032197282948511081808299274
-16.0958379606775619405555750035
-15.9883802816873621097121074879
-15.880846056046314425084653427
-15.7732346342315986639664714275
-15.665545352246752635879301693
-15.5577775313840807771608346218
-15.4499304779779474350161115406
-15.3420034831486574773784192414
-15.2339958225366115952433710426
-15.1259067560264075993075621914
-15.0177355274605421009959887036
-14.9094813643423491538669610684
-14.8011434775277936555397494957
-14.6927210609057175090084729231
-14.5842132910661156471520770467
-14.4756193269559969620623061703
-14.3669383095223618726781192187
-14.258169361341803625416847294
-14.1493115862362143619006912508
-14.0403640688740494074046210676
-13.9313258743565740276519150293
-13.8221960477884859561927959717
-13.7129736138322741870175436531
-13.6036575762456397247455091202
-13.4942469174012670445636190903
-13.3847405977881957813755809976
-13.2751375554940004750741690892
-13.1654367056669418654100038463
-13.0556369399572060595114983714
-12.9457371259362976751815245374
-12.8357361064935995631345626809
-12.7256326992090546811166796102
-12.6154256957008648605439637198
-12.5051138609470362763825199785
-12.394695932579532081937409705
-12.2841706201497185518900264941
-12.1735366043637118077449849554
-12.0627925362861473636158743917
-11.9519370365108038726357159437
-11.8409686942964150787770270721
-11.7298860666658995425935675834
-11.6186876774671256180790291642
-11.5073720163932087603868638745
-11.3959375379602088265555391717
-11.284382660439955809859980377
-11.1727057647455825617660218613
-11.0609051932671815564836441837
-10.9489792486548285988999189768
-10.8369261925460284177800155042
-10.7247442442344340543225472454
-10.6124315792764724506184199894
-10.4999863280322711142789965736
-10.3874065741370234696398683589
-10.2746903528986516018927369613
-10.1618356496173224491961506745
-10.0488403978220447560544305533
-9.93570247741921666240504215732
-9.82241971274760476354206367453
-9.70898987053381159807235035244
-9.59541065774182618815416018111
-9.48167971930974742391244423178
-9.36779463576621822272278240524
-9.25375292071850442399534803116
-9.13955201820349059518370648751
-9.02518929989213890610610570707
-8.9106620621371597441305503327
-8.79596752285276563072491210503
-8.68110281821441403456922366186
-8.56606499916537941153589051538
-8.45085102771581838828236399312
-8.3354577730186909796206653774
-8.219882007205459762128374445
-8.10412040096289053459676307605
-7.98816951883050219982761975775
-7.87202581419623752220596769768
-7.75568562396572379648680295642
-7.63914516287803311276538847786
-7.52240051743810102295120376147
-7.40544763943287980833332064168
-7.28828233899484167254837961648
-7.17090027717255401591762074508
-7.05329695796366062184141152858
-6.93546771976064576204933000631
-6.81740772615414710804965771855
-6.69911195603221727293622344836
-6.58057519290669438845630380766
-6.46179201338958961629889168871
-6.34275677473296849862104740137
-6.22346360133499714851075068232
-6.10390637010240941957046870393
-5.98407869454534752039520755252
-5.86397390746400020660334590821
-5.74358504206730511594307507111
-5.62290481134170571669246885395
-5.50192558546196451656699431414
-5.38063936700560791775033662419
-5.25903776369682652693929191897
-5.13711195836348492156262914349
-5.01485267574095487137381568364
-4.89225014569709472515553787607
-4.76929406238175334917198993059
-4.64597353871903692398964697047
-4.52227705555789806265167548363
-4.39819240467213332940408478304
-4.27370662464915312472557529168
-4.1488059285208772864704157669
-4.02347562176065589472675001767
-3.89770000898521736876095378611
-3.77146228734444098965210402104
-3.64474442413307680941546653929
-3.51752701558889118558921163372
-3.3897891231123170738154694491
-3.26150808220017297292716077367
-3.13265927815608742556625628624
-3.00321588101815329873883490223
-2.87314852998022353411417552594
-2.74242495465969065237478790257
-2.61100951656072097541381009543
-2.47886264851581389653157752035
-2.34594016202199187176392281795
-2.21219238106527424507857737626
-2.07756304439533562180469255126
-1.94198789321933304766710007441
-1.8053928227488701469832637803
-1.66769141485649812118099085911
-1.52878156865597676115248710053
-1.38854077435132817327046187704
-1.246819269216812840035641492
-1.10342973581391598438250451393
-0.958131033801122923204958715743
-0.810600889586980253949794906991
-0.660386180445100676748683433822
-0.50680158476724047880542877702
-0.348684198163751867498324629292
-0.183586643569858048923414546509
0


==> anc/C2qPS/C2qPS2210.dat <==
# C2qPS2210
2.66666666666666666666666666667
2.66659387275534146756230196238
2.66658839982913813504869172289
2.6665825182239076227489276467
2.66657619766873600074915990134
2.66656940567237823654874586257
2.666562107362351547041888248
2.66655426531254393786748428012
2.66654583935853425185681973543
2.66653678639976529390893782038
2.66652706018765325455281139133
2.66651661109865449669679958094
2.66650538589124456521129433786
2.66649332744569377968905414856
2.66648037448544871612500825095
2.66646646127884899842806093951
2.66645151731982381605438814239
2.66643546698612215485325276699
2.66641822917353455387628185026
2.66639971690446194450472973669
2.6663798369090784359799301072
2.66635848917721941202398809569
2.66633556647900360749966200393
2.66631095385206753432652847858
2.66628452805315229559681447855
2.66625615697163602016908261628
2.66622569900244940145682134025
2.66619300237564664822402338461
2.66615790443972904634774688701
2.66612023089563276282787762882
2.66607979497809595064210591215
2.6660363965809120689952467449
2.66598982132235603178732590417
2.66593983954683673187521157429
2.66588620525858303512658839542
2.66582865498290985340428467321
2.66576690655033572938787154233
2.66570065779853282262024911287
2.66562958518678358520175261663
2.66555334231729505467083765369
2.66547155835738085832000683571
2.66538383635616199770665974327
2.66528975144905954051108955832
2.6651888489429547648063610307
2.66508064227447435768683621143
2.66496461083341925419199525314
2.66484019764289491595287356423
2.66470680688721761494938932283
2.66456380127816495689485446743
2.6644104992496088375403998473
2.66424617197001470492922992186
2.66407004016171188759505116292
2.6638812707152353954038695821
2.66367897308640963750262136073
2.66346219546318865471415210269
2.6632299206885855638935177489
2.66298106192531591654403429485
2.66271445804704568449440849696
2.66242886874037486706735091621
2.66212296930090271904527471608
2.66179534510591099015128895932
2.66144448574536824578638975632
2.66106877879210247312025974084
2.66066650319111223192756956955
2.66023582224709038295795147337
2.65977477618832108305451610539
2.65928127428418284717543362243
2.6587530864925510623699051673
2.65818783461244590905203928471
2.65758298291632025066302079417
2.65693582823543133184249515619
2.65624348947079535468782963841
2.65550289650129115277682187543
2.65471077845956497234819645884
2.65386365134550032443262656549
2.65295780494616338039812156435
2.65198928903032475950050037128
2.65095389878490309634077752513
2.64984715945998581491220882914
2.64866431018847050706638734912
2.64740028694584979913458867727
2.64604970461524837130371632109
2.64460683812252889022574951477
2.64306560260613132006587426483
2.64141953258631598192385406826
2.63966176009866473548844647965
2.63778499175707796218901243266
2.63578148471211011762528733661
2.63364302147133720766652843999
2.63136088354957050358830806473
2.62892582391814808232829544936
2.62632803822427621617394833895
2.62355713475348384644305439287
2.62060210311072348987397233686
2.61745128159852933630774551139
2.61409232327395633362857033612
2.61051216066980061663552864469
2.60669696916986874546223030986
2.60263212903284653529940476961
2.59830218606464152100207936979
2.59369081094495751541592228055
2.58878075722032330744216502306
2.5290273167987348392664760594
2.47595138731820647982568269614
2.42713483264810814497512838728
2.38143542438173521339401829444
2.33818394767614992873209285273
2.29694051733159823085504153431
2.2573941192316399310445021365
2.21931342237567139514605598222
2.18251980793776203861016438799
2.14687133258376377779098073357
2.11225259185500035302293976491
2.07856799822627451494545811044
2.0457371478026280666846152283
2.01369152320380232641855316421
1.9823720836559085271104897252
1.95172746294108993848770059034
1.92171259513234288916525534778
1.8922876484539129301552079202
1.8634171856271047440603596209
1.83506949369770379887133878237
1.80721604272093665391984786105
1.77983104382092690860876615409
1.7528910848749956642377869171
1.72637482754007747832558782793
1.70026275326748644385744279627
1.67453694881853285232193205969
1.64918092391325292312797760305
1.62417945523193287133995069999
1.59951845219162789040673283524
1.57518484084054305550945067128
1.55116646292497811556962298229
1.5274519877389527158018650539
1.50403083480368984225541639422
1.48089310577079880633632217135
1.4580295242200072439862250244
1.43543138224518347650931596332
1.41309049290291264078418694233
1.39099914774499722957136088314
1.36915007877682653204277834659
1.34753642428292779212590200847
1.32615169804332905422652056917
1.30498976153289072456130097443
1.28404479875307602165032780961
1.26331129339377712848930243874
1.2427840080634304860653727175
1.22245796536005646516755983552
1.20232843058510806309779653905
1.18239089592697281193696745399
1.16264106596234527603344994894
1.14307484434205077978648088301
1.12368832154372866432944755082
1.10447776358746734199562201821
1.08543960162234881327648256631
1.06657042230217785060337334555
1.04786695887766698243161780677
1.02932608294021247059805402933
1.01094479675928832527430780629
0.992720226161539830745378250211
0.974649613904989202123219927918
0.956730313506470805778465620267
0.938959783484574438203058607862
0.921335581984063013273659260669
0.903855361751006078953998394622
0.886516865430784759434400341897
0.869317921163721668999007256752
0.852256438455409621794248724879
0.835330404300888916938357874604
0.818537879543683526344143973572
0.801876995452376779137343760274
0.785345950498909001613677748962
0.768943007324132128288413382893
0.752666489877376242392391900575
0.736514780717884959299100666749
0.720486318466973372133334475252
0.704579595400665225040561954888
0.68879315517338501223225465998
0.673125590664024597294429332513
0.657575541936380466527794718186
0.642141694306573742733250275693
0.626822776510626685178036906759
0.611617558965882000012302822584
0.596524852120419698307517224608
0.581543504885054756228579677548
0.566672403142891281415639476037
0.551910468331768691576767230868
0.537256656095265625691307426238
0.52270995499823067676241570587
0.508269385303088017316919543252
0.493933997803422794175577787746
0.479702872711587784455322969837
0.465575118597291019618759881202
0.451549871374325511812124083283
0.437626293332788312780005737669
0.423803572214308216053637065332
0.410080920327960668156913635829
0.396457573704695962212921529874
0.38293279128824352483210769614
0.369505854160581961435004494115
0.356176064800182301942559595139
0.342942746371341320774216227265
0.329805242043023559299496174883
0.316762914335725362999317360929
0.303815144494962413836194103488
0.29096133189006439662813371011
0.278200893437037048809736844918
0.265533263044323328550737017568
0.252957891080362183673334589865
0.240474243861905767569153854303
0.228081803162114253283964558504
0.215780065737501941245127557177
0.203568542872859413524982043699
0.191446759943324309663709874976
0.179414255992818117321205778509
0.16747058332810839837858917934
0.155615307127795303752893480418
0.143848005065558248964896744356
0.132168266947033394226838249966
0.120575694359725251482139280555
0.109069900335386468678021200389
0.0976505090243287500706037089932
0.0863171553811550821739861435348
0.0750694848614290606440252336922
0.0639071531288212581995785210774
0.0528298257722953342606022008955
0.041837178032918052936520856197
0.0309288945398976304846669454785
0.0201046690554739535864625401013
0.00936420422830226748956640156593
-0.00129278864501100508163042802797
-0.0118665898505455253150141350824
-0.0223574714801873391404412163613
-0.0327656976475277470688610643099
-0.0430915246968226153141305435794
-0.0533352014052810687704480340447
-0.0634969691789402567734127310349
-0.0735770622423712743527345784815
-0.0835757078224503169543784044574
-0.0934931263264187099326605396425
-0.10332953151444555236905227618
-0.113085130666897316995164642163
-0.122760124746509825210303433074
-0.132354708555649541271786034187
-0.14186907088884307730581014987
-0.151303394680746147048466918124
-0.160657857149715928882909101705
-0.169932629937143876881096443911
-0.179127879242699432572010885937
-0.188243765955628821633371850187
-0.197280445782247151355240600495
-0.206238069369756340314413905463
-0.215116782426515995969452059902
-0.22391672583888919449227267075
-0.232638035784780196601381353759
-0.241280843843976440759228898304
-0.249845277105402678892524534189
-0.258331458271390848537447384731
-0.266739505759065198401833753066
-0.275069533798938291784561996443
-0.283321652530809794681467939147
-0.291495968097056403856056763747
-0.299592582733397876283189328837
-0.307611594857220877276976213717
-0.315553099153539262824315452195
-0.323417186658666445111507322129
-0.331203944841672652291093440827
-0.338913457683697177893018747896
-0.346545805755183115985420450239
-0.354101066291099589605675229139
-0.361579313264214096785212865298
-0.368980617456475315640986752087
-0.376305046528564522730000157411
-0.383552665087671682641430969548
-0.390723534753550257352310454394
-0.397817714222902857140326969265
-0.404835259332148006985429916794
-0.411776223118616529754009593215
-0.418640655880224346586881371511
-0.425428605233666862523650590382
-0.432140116171178538377004529329
-0.438775231115899745264595363726
-0.445333989975891553205956483393
-0.451816430196837717130562169758
-0.458222586813471789986868412357
-0.464552492499766010982771451787
-0.470806177617917385035976031286
-0.476983670266165185091182112674
-0.483084996325472969998928574243
-0.489110179505107115178059654278
-0.495059241387142799424943619547
-0.500932201469927377202702592529
-0.506729077210530089843057312908
-0.512449884066206129703026733441
-0.518094635534902166896316260901
-0.523663343194829577295044006159
-0.529156016743130771670586912823
-0.534572664033663217777152279364
-0.539913291113924968604495701317
-0.545177902261144759722076762917
-0.55036650001755901544670626361
-0.555479085224897406383183311499
-0.560515657058097928656623818633
-0.565476213058271826867987620529
-0.570360749164938057497949185743
-0.57516925974754638623909014726
-0.579901737636307630673788210654
-0.584558174152348997995493004173
-0.589138559137211925291754027471
-0.593642880981709306501115207274
-0.59807112665415848478909911926
-0.60242328172800590105920578737
-0.606699330408858817951796531743
-0.610899255560939083344536334376
-0.615023038732973457437928507631
-0.619070660183534602399873462708
-0.623042098905846422690641803478
-0.626937332652067047054561435226
-0.630756337957062359230223114634
-0.634499090161682613201949267508
-0.638165563435554309817179725047
-0.641755730799399164372577350023
-0.64526956414689165889015261276
-0.648707034266066347845629724606
-0.652068110860285771673866145964
-0.655352762568779528076011514525
-0.658560956986764756621513817015
-0.661692660685158007021253987393
-0.664747839229888185406493302804
-0.667726457200820005656068687875
-0.670628478210297113958522619546
-0.673453864921313804076220909345
-0.676202579065323997906521235119
-0.678874581459695930633628961222
-0.681469832024820751767732716491
-0.683988289800883032419593370077
-0.686429912964300955013184240137
-0.688794658843843754060011416949
-0.691082483936433775379282221639
-0.693293343922640326029786186606
-0.695427193681872298012232173075
-0.697483987307276365302895320213
-0.699463678120347375796500976293
-0.701366218685257387081404399262
-0.703191560822909627463464409689
-0.704939655624723501123467212497
-0.706610453466156598569925319283
-0.708203904019969520474161651595
-0.709719956269239174393354544748
-0.711158558520126059650943932279
-0.712519658414400915610284720201
-0.713803202941735972599012259183
-0.715009138451765912725371944876
-0.716137410665923519548942241254
-0.717187964689054871053689332242
-0.718160745020818809346023129277
-0.719055695566875302958029089057
-0.719872759649867203417400165557
-0.720611880020199786756779974795
-0.721272998866622362771947594581
-0.721856057826616130001338176744
-0.722360997996592352493118260288
-0.722787759941904835358105140608
-0.7231362837066805797881582658
-0.723406508823472404564312258715
-0.723598374322737230003893291068
-0.723711818742143631721068476658
-0.723746780135712185423394850781
-0.723703196082792040163295943363
-0.723581003696877075935896935537
-0.72338013963426492219365550717
-0.723100540102562036666468093522
-0.722742140869037968768426483036
-0.722304877268831858776361008275
-0.721788684213014152820063029362
-0.721193496196506444470996981983
-0.720519247305862286298718578283
-0.719765871226911749127327736379
-0.718933301252272442815139310012
-0.718021470288729650148141826775
-0.717030310864488164832213697971
-0.715959755136298365542585153249
-0.714809734896459000495348872131
-0.713580181579699101000121669596
-0.712271026269941387891890325453
-0.710882199706949481581689091434
-0.709413632292861174669462396771
-0.707865254098609975588978844879
-0.706236994870237082565957624365
-0.704528784035095899229838070831
-0.702740550707951156491232825042
-0.700872223696974659746552531048
-0.698923731509639636065165547688
-0.696895002358515612720404387824
-0.694785964166965716212414004909
-0.692596544574748239767900574367
-0.690326670943524287159876596417
-0.687976270362273261541018422208
-0.685545269652617929799649611248
-0.683033595374060755700886041079
-0.680441173829133158741199708624
-0.677767931068459320197448073386
-0.675013792895736123266915076429
-0.672178684872630780449503205087
-0.669262532323597668394006801885
-0.666265260340615858295183822079
-0.663186793787848798565596722843
-0.660027057306227575895032739674
-0.656785975317959150930486848344
-0.653463472030960935641551567844
-0.650059471443223050960547707005
-0.646573897347099575485358088991
-0.643006673333530068887750096653
-0.639357722796192627163581507556
-0.635626968935589700976780205463
-0.631814334763067883069971681127
-0.627919743104772846025179423624
-0.623943116605540587542688414378
-0.619884377732726116849937450792
-0.615743448779970692840624389835
-0.611520251870908702062924071357
-0.607214708962815242711094662758
-0.602826741850195459313443022319
-0.598356272168316651838674981356
-0.593803221396684162449484672091
-0.589167510862462023104609868517
-0.584449061743839327636617376178
-0.579647795073343272800840442333
-0.574763631741099794089952095769
-0.569796492498042703827723728519
-0.564746297959072221183993068186
-0.559612968606163766280452943108
-0.554396424791427873473562743553
-0.549096586740122062196948047912
-0.543713374553615487411630755792
-0.538246708212307175739124642548
-0.532696507578498637730896066216
-0.527062692399221631449229581814
-0.521345182309021837590695357843
-0.515543896832699191765963170879
-0.509658755388005605250644730019
-0.50368967728830079153338847688
-0.497636581745166902302026575078
-0.491499387870982663118815412382
-0.485278014681457685934550449744
-0.478972381098127622771598602586
-0.472582405950810812360888821136
-0.466108007980027059241028251839
-0.459549105839379172812537865883
-0.45290561809789788208046955306
-0.446177463242350730308284460927
-0.439364559679515542538909253713
-0.432466825738419047909569091482
-0.425484179672541227889701726849
-0.418416539661985951000512131934
-0.411263823815618444225200887548
-0.404025950173170141185400875849
-0.396702836707311437236829597215
-0.389294401325692871920684075899
-0.381800561872955249692074875756
-0.374221236132709200528142278588
-0.366556341829484672891868729719
-0.358805796630650842588561840402
-0.350969518148306912296209920173
-0.343047423941144267974196102456
-0.335039431516280449953093963059
-0.326945458331065388277457868662
-0.318765421794860343809767377594
-0.310499239270789988703187752775
-0.302146828077468052109864851145
-0.293708105490696949406472385653
-0.285182988745141805786153537862
-0.276571395035979277782416011481
-0.267873241520521569152604467228
-0.25908844531981603055302484595
-0.250216923520220725581450433189
-0.241258593174956339042497575665
-0.232213371305634796704194375567
-0.223081174903764959357027738586
-0.213861920932235747656964716444
-0.204555526326777048028595683014
-0.195161907997398743820900765078
-0.185680982829808209943525244901
-0.176112667686806603363257576428
-0.166456879409664276106091764247
-0.156713534819475631787342345915
-0.146882550718493741178343298463
-0.136963843891445026910938471619
-0.126957331106824322117954104526
-0.11686292911817060260688243444
-0.106680554665323687062902072956
-0.0964101244756621947739708993458
-0.0860515552653230454629569890169
-0.0756047637404027809975786021285
-0.0650696665981409840263100039261
-0.0544461805280860639554275683201
-0.0437342222132436761371178894725
-0.0329337083312080356791889257047
-0.0220445555552763829116025733822
-0.0110666805555468532520110514596
0


==> anc/C2qPS/C2qPS3001.dat <==
# C2qPS3001
0
0.00592476974127988892339957241095
0.00626769139368333802087327885183
0.00662923644382368639206912769924
0.00701031725226381000948559715095
0.00741188256424931218245772265738
0.00783491820801958047393154120624
0.00828044772470620165406111285634
0.00874953291822366798228675319959
0.00924327431241097232888146414389
0.00976281150144583316683713960295
0.0103093233782200020432925231804
0.0108840282239281845198411268569
0.0114881836405780550895039847575
0.0121230863064678740903603059634
0.012790071532894227997124975474
0.0134905125984380228384858551471
0.0142258198351243767331070691645
0.0149974394385535031121083855813
0.0158068519717467888000914080404
0.0166555705299365155936023680901
0.0175451385308402568211147334923
0.0184771270920928684990693607399
0.0194531319544509388273326487065
0.0204747699061271231386238696727
0.0215436746601453845021738711582
0.0226614921329230820804267167063
0.023829875068372336670630455983
0.0250504769476613870459860151192
0.0263249451203770245513477479384
0.0276549130881720880759701380692
0.0290419918670580750279819437736
0.0304877603493031623345836162909
0.0319937545804117642047014610701
0.0335614558608851840205587819138
0.0351922775763866720011795981897
0.0368875506535518928006450522539
0.0386485075319921287979010272644
0.0404762645360284725264940254475
0.0423718025223682933493728153683
0.0443359456722896794117579287533
0.0463693382889367097822960704463
0.0484724194520520533910155730611
0.0506453953738900243630009715646
0.0528882092911724995352364313213
0.0552005087187852589255769810116
0.057581609881480641775604607357
0.0600304591301758056554166091314
0.06254559113954138392040245023
0.0651250836734958005336140735964
0.0677665086949952432962593754393
0.0704668795861848655268487035739
0.0732225942346077680308456143149
0.0760293737308182090778926041015
0.0788821964124876655981356985262
0.0817752269800110760933230800414
0.0847017403988120720630957960128
0.0876540402941196489608338746862
0.0906233715350683565487561437711
0.0935998266966992729616941987688
0.0965722460809665080581607487442
0.0995281109713591653368559880242
0.102453429790427216435809620448
0.105332616825569117567286072029
0.108148363186140303244493821004
0.110881499654541330620499640461
0.113510851095735928234041378071
0.116013082093954953297313220091
0.118362533492515430647784808144
0.120531049523110078078462688583
0.122487795225021864692001016004
0.124199063872945854457877212345
0.125628074154949759787220280862
0.126734756870106651044374404249
0.127475530949058936055783425227
0.127803068640832821648970528157
0.127666049756267860326124880592
0.127008904913147323793730589869
0.125771547791240868971354779528
0.123889096477766412481369317663
0.121291584066041623458825199084
0.117903658763154098563674396017
0.113644273867183162074805710825
0.10842636809172076688471684181
0.102156536846035349588908773248
0.0947346952240657258454095470838
0.0860537336153664015210362412058
0.0759991670269567045462138765897
0.0644487793974998790067378421152
0.0512722643950158381189729130191
0.0363308644169593509922946520243
0.0194770097573718852103221219885
0.000553960170149279185275420926871
-0.0206045486597664390027500800492
-0.0441746509245762931301823076329
-0.0703426856501503161397962256924
-0.0993055173351018619385131395465
-0.131270838457036627184761506944
-0.166457449668294518794067839048
-0.205095513131242419356017546207
-0.24742677406448188714391087971
-0.293704745190572294077434194823
-0.921726064385567164336882305876
-1.53184749947491504152783746741
-2.1099964292241343838401190981
-2.65641279857504457900634570427
-3.17369948218080084360396250747
-3.66470351275715352343491188313
-4.13204146079204850966905962861
-4.57801101716603651088182607409
-5.00460468637864887718326386293
-5.41354822289911798843701635158
-5.80634104452045299239473006602
-6.18429220508578708046639111211
-6.54855069686815744402858954632
-6.90013046701592303567170271381
-7.23993094680332078396587687768
-7.56875390655985561968914257794
-7.8873173435464957640427362096
-8.19626698321102448397222445315
-8.49618585861230655498180545748
-8.78760233661662161455998237381
-9.07099688251346779213085954115
-9.34680779417469269767138950191
-9.61543608959644145155514260139
-9.87724969476319010097764077236
-10.1325870499196572743433751397
-10.3817602296906545010019068063
-10.6250576546313166173272843577
-10.8627464576341146928732143848
-11.0950745573353502554392774339
-11.3222724816192525997363981048
-11.5445549770276116761637043553
-11.7621224339746036830196561629
-11.9751621528526108140379047279
-12.1838494721724067883348272348
-12.3883487766362217822633062873
-12.5888144003586615661501981752
-12.7853914382208926653152132715
-12.9782164764829117248654569683
-13.1674182522194324676930196404
-13.3531182498328257921802091901
-13.5354312417881358290884378395
-13.7144657797753373074614221848
-13.8903246417041992980812513437
-14.0631052392541574370361174085
-14.2328999901164714486068812711
-14.399796658563046996719955936
-14.5638786675427544221904709152
-14.7252253851312201947577114087
-14.8839123878350395214108205936
-15.0400117029687707953287898094
-15.1935920320767401593856715642
-15.3447189571564147594171119187
-15.4934551312515223312408085709
-15.6398604548175068884415298057
-15.7839922391161834848091212359
-15.9259053577679274391372399172
-16.0656523874761363793300487751
-16.203283738838098256885909068
-16.3388477780671239893892199767
-16.4723909403714327643956352424
-16.6039578356645826718668114133
-16.7335913472191587979416939914
-16.8613327238190478448006200632
-16.9872216659151473682310854475
-17.1112964062440877570875787801
-17.2335937853288843801101497647
-17.3541493222438608931340629243
-17.4729972809932335765218143647
-17.5901707328230187693757506902
-17.7057016147590682353739125489
-17.8196207846397405354726513233
-17.9319580728897071084660020668
-18.0427423312614288679480330636
-18.1520014787527098465356226957
-18.2597625448922503568795643544
-18.366051710570116288487280781
-18.4708943465763652502830614634
-18.5743150499985924687394773182
-18.6763376786177622716899753103
-18.7769853834312699525316022666
-18.8762806394226403488135977571
-18.9742452746885300073050096804
-19.0709004980256845165308072412
-19.1662669250731443853789901253
-19.260364603098231519108267886
-19.3532130345086297771867438095
-19.4448311991671485989344820392
-19.5352375755804843890617460197
-19.6244501610284307061309444139
-19.7124864906954995748163916313
-19.7993636558627701631599184785
-19.8850983212139484166026610455
-19.9697067413060755614009317851
-20.0532047762520406894745098058
-20.1356079066590111394838844683
-20.2169312478640743118974498995
-20.2971895635057679086006119041
-20.3763972784677459947075117903
-20.4545684912285708223635440548
-20.5317169856495214286387901269
-20.6078562422303572049746324035
-20.6829994488611565911324546953
-20.7571595110966574017710196836
-20.8303490619779465594482120237
-20.9025804714248744940777891173
-20.9738658552211952113384246333
-21.0442170836131497261809816693
-21.113645789541011496918148622
-21.1821633765219915206213976895
-21.2497810262018521990129594127
-21.3165097055915977462511264941
-21.3823601740046899900086282217
-21.4473429897093774966805222392
-21.5114685163099189571479254511
-21.5747469288697249435728759943
-21.6371882197887320213520170507
-21.6988022044466565693077344355
-21.7595985266231495636207288601
-21.8195866637052852774935634019
-21.8787759316922638038093086633
-21.9371754900066871743469241123
-21.9947943461212794510088966985
-22.0516413600094604850860807421
-22.1077252484277492087864339181
-22.1630545890375636023870151447
-22.2176378243735992575271964211
-22.2714832656656052335902315388
-22.3245990965200332863838817679
-22.3769933764677132402225564548
-22.4286740443834020696427375319
-22.479648921782766031974430866
-22.5299257160020829002411207455
-22.5795120232656940118069464266
-22.6284153316459925620432337462
-22.6766430239205044851869174434
-22.7242023803304005841231756519
-22.7711005812445725570259657339
-22.8173447097332105302058424115
-22.8629417540546349968244838632
-22.9078986100589610759148109443
-22.9522220835120071799005677638
-22.9959188923427029822404858355
-23.0389956688171025142973934942
-23.0814589616419668277504373309
-23.1233152380007465006982134769
-23.1645708855246669340834543815
-23.2052322142014984975695499222
-23.2453054582244787814880823911
-23.2847967777837451570225550506
-23.3237122608025322233048915729
-23.362057924620290232741765477
-23.3998397176247869498499179623
-23.4370635208351663594237684596
-23.4737351494378529424414964547
-23.5098603542771096552936501595
-23.5454448233019810590397028716
-23.5804941829712800451369499189
-23.615013999618207098574634285
-23.6490097807761248460084102913
-23.6824869764669475832825777233
-23.7154509804535454014794058682
-23.7479071314575052804346121965
-23.7798607143435369492800864807
-23.8113169612717592889456356556
-23.8422810528190534432507708623
-23.8727581190706214920135395772
-23.9027532406828444070181152503
-23.9322714499184899515862693532
-23.9613177316552800947286794401
-23.989897024368788294863204504
-24.0180142210905995746144171731
-24.0456741703426305709600320925
-24.0728816770484726223560056833
-24.099641503422588369254342644
-24.1259583698381612235837611402
-24.1518369556743673371692342121
-24.1772819001438113032928890426
-24.2022978031008396977024332842
-24.2268892258314206467004948115
-24.2510606918252528449511219387
-24.2748166875307437817036593545
-24.2981616630934743214163164863
-24.3211000330787451760387541784
-24.3436361771787801567389740565
-24.3657744409051413602322625489
-24.3875191362668925889044236133
-24.4088745424350292865335682715
-24.4298449063936760565091493761
-24.4504344435785363828138634312
-24.47064733850306346325121764
-24.4904877453728060587425510081
-24.5099597886883689328653223695
-24.5290675638374137745714412297
-24.5478151376761134380748713435
-24.56620654910045987247747096
-24.5842458096078142263710253208
-24.6019369038490762772229040762
-24.6192837901718395308261547947
-24.6362904011548880426123253041
-24.6529606441343812114119347104
-24.6692984017220634695644946159
-24.6853075323158269243791161163
-24.700991870602946579027768932
-24.7163552280562997611240211419
-24.7314013934238738004792981087
-24.7461341332118588106512681313
-24.7605571921616156295237099188
-24.7746742937208025506768812361
-24.7884891405089384188608499323
-24.8020054147776739593307608149
-24.8152267788660378526986498972
-24.8281568756509190455322772786
-24.8407993289930420940738247687
-24.8531577441786879666836618246
-24.865235708357408673081107219
-24.8770367909759803389059657655
-24.8885645442088358969058796696
-24.8998225033852154160917880116
-24.9108141874132692329963305976
-24.9215430992013464807818708907
-24.9320127260766993289982502227
-24.9422265402018312464611800565
-24.9521879989887158797362734758
-24.9619005455111116983455442694
-24.9713676089151963938855762649
-24.9805926048287441331321766796
-24.9895789357690681548308604839
-24.998329991549950866719426082
-25.0068491496877835444458780128
-25.015139775807137959052186972
-25.0232052240459927667944668099
-25.0310488374608382870600232448
-25.0386739484318843744264162895
-25.046083879068597463516081802
-25.0532819416157945349028311697
-25.0602714388605237222561575887
-25.0670556645399635611823605476
-25.0736379037505754755636477221
-25.080021433358747015069464307
-25.0862095224131666061465375401
-25.0922054325591741672129383044
-25.0980124184553358768494501227
-25.1036337281924956822356440452
-25.1090726037155608055722077353
-25.1143322812482835613824783279
-25.1194159917213072510255281964
-25.1243269612037497671792989953
-25.129068411338604836290906004
-25.1336435597822475680589035354
-25.1380556206483381861853596508
-25.1423078049564255035252839069
-25.1464033210855598983927022651
-25.1503453752332342696862056482
-25.1541371718799807207961350337
-25.1577819142599605717752064622
-25.1612828048378957536260835011
-25.1646430457927007273427328813
-25.1678658395081858251526108766
-25.1709543890712153660537764397
-25.1739118987777170883796992492
-25.1767415746469534074168370823
-25.1794466249444797873909084471
-25.1820302607142311586451122827
-25.1844956963201938598541138401
-25.1868461499981380922499379672
-25.1890848444179043922217649015
-25.1912150072567572182378467232
-25.1932398717843394698601648293
-25.1951626774597836771138593458
-25.1969866705415587887981315861
-25.198715104710656024742129943
-25.2003512417077432212664910638
-25.201898351984944578875446884
-25.2033597153729318105278934513
-25.2047386217640434886644730053
-25.2060383718121820078949162753
-25.2072622776502721343199466988
-25.2084136636261017270284479067
-25.209495867057404026954353124
-25.2105122390070820577918948294
-25.2114661450795193289149400838
-25.2123609662389673390956652901
-25.2132000996510495331725085743
-25.2139869595484735567368780527
-25.2147249781220990968408574659
-25.215417606438567516862108516
-25.2160683153857621364077711538
-25.2166805966474346377583080803
-25.2172579637084039857491678847
-25.2178039528918097386799395714
-25.2183221244299820401272040051
-25.2188160635705762798927494922
-25.2192893817197117920298100355
-25.2197457176239514479680716903
-25.2201887385930630691583758295
-25.22062214176561473283850745
-25.2210496554195748273844020121
-25.2214750403302147299696571784
-25.2219020911777478822780508437
-25.2223346380072845421987108421
-25.2227765477438373681903255077
-25.2232317257652800973957809409
-25.2237041175363408367507977602
-25.2241977103069039137060062636
-25.2247165348781009417485320227
-25.2252646674398939644677995252
-25.2258462314840925876000112242
-25.2264653997970043596769658427
-25.2271263965361949326543605536
-25.2278334993961335001715355667
-25.2285910418678216290155126403
-25.2294034155978520257112544215
-25.2302750728527203955083200005
-25.2312105290946209858222063593
-25.2322143656753975701922365192
-25.2332912326557997444790116563
-25.2344458517577130472099339265
-25.235683019457594546815941612
-25.2370076102299575680313001199
-25.2384245799504150632825654177
-25.239938969468516238181850892
-25.2415559083614015113562948181
-25.2432806188801635405800460271
-25.2451184201017445012641130345
-25.2470747323002305985875725872
-25.249155081552533510953734154
-25.2513651045946858642602041811
-25.2537105539463360369503303548
-25.2561973033225202476887222086
-25.2588313533534323933559106294
-25.2616188376347219129290472047
-25.2645660291328467932423073069
-25.2676793469722151045209098188
-25.2709653636332896179052678145
-25.274430812593535108991326922
-25.2780825964460899732675644612
-25.2819277955343805914600741967
-25.285973677144611808861075103
-25.2902277053022096638898581013
-25.2946975512229203262720648451
-25.2993911044744480409030279696
-25.3043164849103209353608718652
-25.309482055444195115514100732
-25.3148964357401470442896554771
-25.3205685169027810852340129362
-25.326507477260332538884846752
-25.3327227993445394506774196597
-25.3392242881830801365330002513
-25.3460220910340527909263182618
-25.3531267187075743472112417251
-25.3605490686374124900941128899
-25.3683004498860110274213117333
-25.3763926102897700818351024577
-25.3848377659785314716768205271
-25.393648633534535714584766302
-25.4028384650924309191525957089
-25.4124210867241577120619978193
-25.4224109405018408084563352925
-25.4328231306895685934501645615
-25.4436734745828304936136663882
-25.4549785585944930438579108747
-25.4667558002811094930477731142
-25.4790235171162837687072207036
-25.4918010029527611672672820587
-25.5051086132769434350685133447
-25.5189678605550128494845785401
-25.5334015212069330914583054448
-25.5484337560337026607032520896
-25.5640902462778337526988937084
-25.5803983479346309370673652883
-25.5973872674754160152179381493
-25.6150882628237583759123247581
-25.6335348742825487574360425855
-25.6527631911979957504937521356
-25.6728121615406459831515402867
-25.6937239533856137341010155312
-25.7155443796268063614218136241
-25.7383234003640012096665683594
-25.7621157215445941911420751709
-25.7869815140410309716957729958
-25.8129872850162842879870739339
-25.8402069440987082013461801849
-25.8687231219722583720540692157
-25.8986288207089331097573013712
-25.9300295070889857459104103941
-25.9630458081390579294402217401
-25.9978170421330800360233943677
-26.0345059358532825005394303148
-26.0733050719866817908676532997
-26.1144459402786413511509493392
-26.1582120556918400751236441767
-26.2049587207133071282809165508
-26.255144259293961588447623762
-26.3093824947200326606793545165
-26.3685383601653878347716085809
-26.4339229716859015815897471121
-26.5077663341855048997127497837
-26.5947731291047713557345087619
-26.7171374644544415275474396936


==> anc/C2qPS/C2qPS3010.dat <==
# C2qPS3010
1285.9263975449930608431818134
1283.91908314798827092188631775
1283.8348388313881332831808205
1283.7477411754425009151954228
1283.65774071550328107795046538
1283.5647908704062135112100881
1283.46884832949984255158221891
1283.36987346513164606195874271
1283.26783077156165212592598241
1283.16268933126299760179790761
1283.05442330955220073150100524
1282.94301247846884111290209892
1282.82844277079423730745943085
1282.71070686506092236504570276
1282.58980480235854195291583642
1282.46574463568650411967854293
1282.33854311253852408083950305
1282.20822639132832705140401279
1282.07483079217835859423986349
1281.93840358249353445756759899
1281.79900379762893941315119284
1281.65670309683302839947628774
1281.5115866545053399485240974
1281.36375408664902731846760812
1281.21332041222265674827600865
1281.06041704890171396331891454
1280.90519284254709450585835447
1280.74781512944452900759419196
1280.58847083012442156213432449
1280.42736757329499028321896741
1280.26473484812195969331101875
1280.10082518276447677201998123
1279.9359153467285791235251213
1279.77030757422568483158461433
1279.60433080532354477888699401
1279.43834194125036122347174398
1279.27272710975893186130354851
1279.10790293597649127477881076
1278.94431781365734855241276265
1278.78245317121964093296485991
1278.62282472638497540220504955
1278.46598372265114404697216703
1278.31251814021453996872733932
1278.1630538733218127146349548
1278.0182558653715562764894103
1277.87882919240876829712390874
1277.74552008496034079012715147
1277.6191168774524206170020082
1277.50045087373425308773504344
1277.39039711651296571027903459
1277.28987504778533755174037243
1277.19984904664249322728362099
1277.12132883012918762541301889
1277.05536970216949333059659244
1277.00307263493500264999034878
1276.96558416644109336034035039
1276.94409609762371460326462083
1276.93984497168731481622322851
1276.9541113181393091409161133
1276.98821864365489642420275682
1277.04353215176690059214264074
1277.12145717336934386348984236
1277.22343729018338968724657843
1277.35095213368497501476663217
1277.50551484256196793468821767
1277.68866916258445048661415948
1277.90198617386656999542435193
1278.14706063190665582720962492
1278.42550691055085277672955113
1278.73895453717387110018436264
1279.08904331295071120905105611
1279.47741801415011164909739192
1279.90572267396127557628389456
1280.3755944485199044179091093
1280.88865707557978191414178357
1281.44651393973629916834433649
1282.05074076430442419028891768
1282.70287795694321010393578283
1283.4044226439605394913939523
1284.15682043698440606902198336
1284.96145698540938204319614656
1285.81964937877666330357646038
1286.73263747507877576221364123
1287.70157524394790924409321403
1288.72752222783743931511006448
1289.81143523968063202436945293
1290.95416043214160420603765296
1292.15642589148356197982545205
1293.41883492827722824510107999
1294.74186025765112494449759445
1296.1258392835183894647891537
1297.57097072415206063138976523
1299.07731284054445369950841905
1300.64478355406578118908309369
1302.27316276588364815980324882
1303.96209721722492831901877921
1305.7111082566096741116763723
1307.5196029073585917688883236
1309.38688865559864258751846132
1311.31219240521535408727576589
1313.29468407118720603062321732
1315.33350530584920829027983762
1335.75895108975033713666078513
1349.78998239704251218702127073
1361.05078968420089594096241941
1370.91213842992703329735797508
1380.01665070243403867328028707
1388.70229248002731726647689625
1397.15935545787432161695106752
1405.49937526327676513711982955
1413.78900306082181652060441019
1422.0680568436951922667712066
1430.35974495631706129769032501
1438.67673554450955365102042232
1447.02489637985024846762356409
1455.40566868137319800736912582
1463.81761010424602748282032382
1472.25741677238213597254407803
1480.72061020057038221019138451
1489.20200395536067648784481365
1497.69602288250638888760014961
1506.19692212473440391800257857
1514.69893715193645126656396858
1523.19638579946504215160887428
1531.68373664419571887756150638
1540.15565362577962367576439662
1548.60702384046323529445735406
1557.03297339834480178103123088
1565.42887482568430702087846028
1573.79034850770400632672950218
1582.11325997026549017953377112
1590.3937143017219679955306484
1598.62804865896349782019300564
1606.81282354310875227306942256
1614.94481334206495383550833835
1623.02099649946451892118498936
1631.03854556832922603812457867
1638.99481733328225499641983915
1646.88734313010863676330682056
1654.71381945081591411775494434
1662.47209889233172201048496915
1670.16018148485858983611206012
1677.77620641967561383977446521
1685.31844418434247411150751507
1692.78528910471653949843113574
1700.17525228711215014394033207
1707.48695494969346211122741079
1714.7191221293331476855697175
1721.87057674833810553227482022
1728.94023402437535058183943987
1735.92709620642617595509545946
1742.83024761950295201089103444
1749.64885000106583898913664391
1756.38213811248948304586743161
1763.02941560948694232140810409
1769.59005115605034685686361099
1776.06347476717818513565453829
1782.44917436640011489393953049
1788.74669254486150433970218881
1794.9556235094767089341031353
1801.0756102083917585676036849
1807.10634162270624150248013943
1813.04755021408571698204973173
1818.89900951854678871660484708
1824.6605318773152203184432687
1830.33196629624238737135163149
1835.91319642581690831142669559
1841.40413865432699282294259466
1846.80474030721579469426773958
1852.1149779461280251790820903
1857.33485576157261641364034754
1862.46440405352477068567188545
1867.50367779466279121880160944
1872.45275527128217826203820005
1877.31173679725309061693820178
1882.08074349668888215305403297
1886.7599161512744408231938008
1891.34941410846484068364153746
1895.84941424700865694872040495
1900.2601099964774133571817078
1904.58171040769418369712146934
1908.81443927115143943053230838
1912.95853428069183907773030319
1917.01424623989674241999870065
1920.98183830878669025217738329
1924.8615852885867444339708811
1928.65377294244820202148362559
1932.35869735014749581158798247
1935.97666429490373527765756547
1939.50798868056894246748825982
1942.95299397755016821707976776
1946.31201169592086464902942426
1949.58538088427063128332354419
1952.7734476529281991014492503
1955.87656472027269105833182536
1958.89509098092318931817376237
1961.82939109466681066181228191
1964.67983509505117723583011774
1967.4467980166286806285893003
1970.13065953989756093024574436
1972.73180365303882566285668922
1975.25061832959866347685560855
1977.68749522131349352047193034
1980.04282936531934597505077799
1982.31701890502908960391554603
1984.51046482400029125785302213
1986.62357069215337994420622119
1988.65674242373445197453081316
1990.61038804644964029742423474
1992.48491748122861644747664827
1994.28074233210362403663213757
1995.99827568571757592766846395
1997.63793192000029248050743963
1999.20012652157601725474943828
2000.68527591148801393957165987
2002.09379727884741218857657431
2003.42610842203361253686286345
2004.68262759709255813948831831
2005.86377337299710496735481072
2006.96996449345063878277137448
2008.00161974493105867748159327
2008.95915783068733102845665368
2009.84299725041506839931464266
2010.65355618535105560128219672
2011.3912523885393769201951797
2012.05650308003383842274366718
2012.6497248468127684155059062
2013.1713335471930560167329202
2013.62174421954048840477259012
2014.00137099508310531109185107
2014.31062701464343626336741046
2014.54992434911415148674766117
2014.71967392350986890606958129
2014.82028544443564328759034026
2014.8521673308200435244641371
2014.81572664776772320342931141
2014.71136904339302927875194681
2014.53949868850249399527348453
2014.30051821900003498865500107
2013.9948286808943654432253286
2013.62282947779350692956284478
2013.1849183207764176961255899
2012.68149118053661343575060188
2012.11294224169727969587863801
2011.47966385920176813781454784
2010.78204651668754499421322352
2010.02047878675563082523246308
2009.19534729305134685877719797
2008.30703667407577501411811176
2007.35592954865075575432001541
2006.34240648296349923987324219
2005.26684595911997939163253551
2004.12962434513922545503937386
2002.9311158663234290704404327
2001.67169257794145384615345643
2000.35172433916587574721002755
1998.9715787882061026185058975
1997.53162131858242586396205615
1996.03221505648805237448430525
1994.47372083918825559182748726
1992.85649719440777616991153803
1991.1809003206594998262435345
1989.44728406846924717623854403
1987.65599992245323187581427231
1985.80739698420638329136880284
1983.90182195596129197848407511
1981.93961912497902407990907133
1979.92113034863446775087817226
1977.84669504016022410071836661
1975.71665015501433994316396121
1973.53133017783840274668443877
1971.29106710997368228599697614
1968.996190457504111183487474
1966.64702721979595022027928672
1964.24390187850498628343300317
1961.78713638702306326394231271
1959.27705016033665117547731535
1956.71396006527101815794739407
1954.09818041109438568642120813
1951.43002294045722094539657069
1948.70979682064255357365024566
1945.93780863510389836554684623
1943.11436237526802247160098778
1940.2397594325804165304458141
1937.31429859077191526149580487
1934.33827601832546555056130928
1931.31198526112256009359364499
1928.23571723524934327988943191
1925.10976021994285418078025671
1921.93439985065830018311615611
1918.70991911223865482595234647
1915.43659833216824556048731706
1912.11471517389234219579075522
1908.744544630185075398046722
1905.32635901654830740606740502
1901.86042796462434468476409606
1898.34701841560562508352183549
1894.78639461362473067011541043
1891.17881809910827219586846346
1887.52454770207836248899558769
1883.82383953538554429802422563
1880.07694698785716349690592477
1876.28412071734528135304001216
1872.44560864365829993868466917
1868.56165594136053287980565806
1864.63250503242398958416913751
1860.65839557871665492754841899
1856.63956447431153811364680418
1852.57624583760073402517292976
1848.46867100319868777065025312
1844.31706851361877817855370428
1840.12166411070723852557998679
1835.8826807268183125906849884
1831.60033847571440093460127577
1827.27485464317478580075203853
1822.9064436772963328527614457
1818.49531717846935368986148147
1814.04168388901157424545927566
1809.54574968244289025267524548
1805.00771755238330137436213374
1800.42778760105609970638609254
1795.80615702737804547385516046
1791.14302011461789208981371015
1786.43856821760422350858498555
1781.69298974946313808708449447
1776.90647016786585400133226354
1772.07919196076582061162535027
1767.21133463160439690959240246
1762.30307468396360111253905901
1757.35458560564384330745928054
1752.36603785214392441005734574
1747.33759882951991811825518214
1742.26943287659884642871964497
1737.16170124652231196558832315
1732.0145620875944600461725732
1726.82817042340780816242749917
1721.60267813221959834579852469
1716.33823392555039652834373864
1711.03498332597568019345121878
1705.69306864408011885179347774
1700.31262895454315854770821917
1694.89380007132336889154647639
1689.43671452190779603545377745
1683.94150152059128437958470712
1678.40828694074938022137335865
1672.83719328606700842929325081
1667.22833966068361468538533062
1661.58184173821388679626683819
1655.89781172960150464934185835
1650.17635834976161493029954455
1644.4175867829658787520383525
1638.62159864692199257786006955
1632.78849195549752959624397869
1626.91836108003578400574695207
1621.01129670920901803852203751
1615.06738580735210414209633902
1609.08671157121701519686524332
1603.06935338508593613830675488
1597.01538677417794249689164262
1590.92488335628120620618192262
1584.79791079153953697806408783
1578.63453273031873834983644475
1572.43480875907474019481620777
1566.19879434414175230167608984
1559.9265407733547539741634923
1553.61809509541647898344490454
1547.2735000569146591445829811
1540.89279403689063775646768773
1534.47601097885553947129209877
1528.02318032014496794397867897
1521.53432691849767761998384609
1515.00947097573781057567820874
1508.44862795843408119127987999
1501.85180851540270668197639738
1495.21901839191389437320773439
1488.55025834045427932488952708
1481.84552402788982856885009519
1475.10480593886535855790123189
1468.32808927526791561500620761
1461.51535385157180762137402101
1454.6665739858730082748021067
1447.78171838640993907360072883
1440.86075003335622123758193628
1433.90362605565882865196262388
1426.91029760268210792576431023
1419.88070971040430243903918994
1412.81480116189845835640111132
1405.71250434181383096959980653
1398.57374508455707225016973887
1391.39844251585448130022109082
1384.18650888735734729963546013
1376.93784940393181031954918338
1369.65236204325260091552441429
1362.32993736729637691443042657
1354.97045832530502675324968624
1347.57380004776211282250751156
1340.13982963089643223725729133
1332.66840591119530871195690722
1325.15937922937651435283985946
1317.61259118323145333694790379
1310.027874368713200437160522
1302.40505210860093460690886045
1294.74393816802697608648026332
1287.04433645610373317527923351
1279.30604071283507118035705459
1271.52883418043957790351407422
1263.71248925815152806661456039
1255.85676713949861378171557253
1247.96141743098323518937673846
1240.02617775101581029335474498
1232.05077330786358544048699893
1224.03491645528616485389835171
1215.9783062244287160151338655
1207.88062783043475573260938338
1199.74155215212169931627409231
1191.56073518293298295549502822
1183.33781745123945588491160391
1175.07242340790866685283981214
1166.76416077889227907150925117
1158.41261988039761860971528529
1150.01737289400759030326176081
1141.57797309889197339841216534
1133.09395405801029250838355955
1124.56482875493963760236303273
1115.99008867766726551816495508
1107.36920284536449431872619014
1098.70161677380184428949330577
1089.98675137467167604664852466
1081.22400178364929823317577905
1072.41273611154163920599555308
1063.55229411233838715169303794
1054.6419857613874981591502224
1045.68108973625773502925245005
1036.66885179211695660070690756
1027.60448302263652744912538622
1018.48715799651833544163493269
1009.3160127587187050891292946
1000.09014268429825694558056882
990.808600171541501710928429937
981.470392159545031306686773017
972.074477453845816816414926589
962.619763841824907597929620278
953.105104977545968084355574209
943.529297013336668185174511536
933.891074952751933804195229542
924.189108696522169717314139259
914.421998749628809582378108645
904.588271553695549125053224072
894.686374404355504769916981681
884.714669908056374944480797249
874.671429926783311897688763917
864.554828952276377067761202255
854.362936843332965300752850237
844.093710850519338031648226052
833.744986841832902477203619994
823.314469630271839427812227846
812.799722289533259449267010554
802.198154326750871689258179788
791.507008560778266947049810274
780.723346530384619328862952483
769.844032228065157418446583401
758.86571392099708549640881316
747.784803779766994371763814381
736.597454986320278797472301192
725.299535933196535543351689317
713.886601054055702775128632175
702.35385773762557567057555432
690.696128669475744889702455837
678.907808813225746162057060807
666.982816078127462790686671673
654.914534514502394160072322284
642.695748620464221795641370763
630.318567016979356878969445681
617.774333332436114849998117565
605.05352160373781149480577796
592.145612809025002126423783957
579.038948242694167962523403004
565.720554249538647207753055198
552.175931242338745605565619704
538.388797778698134806843223061
524.340777538350464277877672158
510.011012980011617719467134858
495.375683751209837762112814385
480.407399781244299115507664706
465.07442715859132868026883987
449.339687373548229709279633047
433.159443987025662640377860465
416.481549657590945689635771499
399.243060901058435582013295119
381.366920150260193282261409708
362.757220934184308141977232198
343.292245501860709302063442292
322.813854950208919791548921167
301.110606296583813441244470043
277.889408072038986858866506695
252.724565863664350542900039014
224.95749254598859341932133646
193.472606885034481985684867119
156.089480683844066315217852583
107.223798143766194923162055886
0


==> anc/C2qPS/C2qPS3020.dat <==
# C2qPS3020
-234.411436653909637297127294988
-234.423064821767530744186244057
-234.423447390288123673688136308
-234.423832522163852787366609919
-234.424219188085923122720650226
-234.424606239353773884056642688
-234.424992398885302746017613774
-234.425376251731973218632976059
-234.42575623508411797395006623
-234.426130627752622885230604129
-234.426497539114252675705286687
-234.426854897509182237154718403
-234.427200438080852449523147817
-234.427531690050102282767901828
-234.427845963417668759298394158
-234.428140335091623882635587524
-234.428411634439166113249724766
-234.42865642826543907008775151
-234.428871005225750108222814258
-234.429051359681747220613015465
-234.429193175016828105024140683
-234.429291806431346930742054722
-234.429342263244102085869624062
-234.429339190733184889702001001
-234.429276851556601071134298445
-234.429149106801203235702722765
-234.428949396717456474022483953
-234.428670721207467074845452625
-234.428305620144605874984218248
-234.427846153615026505402555644
-234.427283882184491585645520625
-234.426609847308257148328179192
-234.425814552017410992509011519
-234.424887942032101273563910357
-234.423819387470617517715648363
-234.422597665343390322427534654
-234.421210943042753729396179573
-234.419646763062863257037804241
-234.417892029209582175840340929
-234.415932994587539264294477076
-234.413755251681023927606586543
-234.411343724877019806740927142
-234.408682665812585210007908591
-234.405755651965064884023964148
-234.402545588942356229339058811
-234.399034716971742433543439649
-234.39520462212972680053483729
-234.391036252901929836165950243
-234.386509942711505651853632345
-234.381605439106745955312876825
-234.376301940353601251139895485
-234.370578140236773619972823832
-234.364412281933814595845251996
-234.35778222189025952147608745
-234.350665504690179477114620806
-234.343039449985530467658489819
-234.334881252619182361817313703
-234.32616809715032461709948412
-234.316877288066824925845650327
-234.306986397046751145529471832
-234.296473428710276141503770782
-234.285317006383109465880521666
-234.27349657947288899171260609
-234.260992654139968233217006067
-234.247787049022985941861324163
-234.233863177856611303308820984
-234.21920636089288630425439417
-234.203804167107444068736367076
-234.187646789236199882965103505
-234.17072745374532698531192252
-234.153042867885662955683182398
-234.134593706020127280371576795
-234.115385137436986156252958344
-234.095427397870307373080962553
-234.074736406938819050845879976
-234.05333443368238574169439762
-234.031250812317827521373749619
-234.008522710248799655287583773
-233.98519595024343613539917146
-233.96132588853346038658861506
-233.936978350383965699857515562
-233.912230624427971261004260515
-233.887172516747444701960554436
-233.861907465305350321770199129
-233.836553714883307351325165411
-233.811245552147717957506996754
-233.786134599844007605828592721
-233.761391168393276766325835149
-233.737205662326610037670929685
-233.713790038026938194302794927
-233.691379308143049775567052821
-233.670233086780333502081929731
-233.650637168142162683741746518
-233.632905129677350381696227615
-233.617379948964389148511041718
-233.604435621512522279719009033
-233.594478764362029095732139321
-233.587950187799058134239149118
-233.585326414640181537292862276
-233.587121123363521369148129225
-233.593886487840483478273623615
-233.606214382527284969615879763
-234.071368152079485286540495215
-234.799724501879024384617486
-235.618557907597034592503628578
-236.464037541007726040542360984
-237.30657759341959414908915023
-238.130872591855070556138174587
-238.928559483419250972712454658
-239.694994282951697039501983708
-240.427660933089089182580256275
-241.125318174840685562209723527
-241.787513108754878508971940288
-242.414290440117695410732172088
-243.006012163125902305552377084
-243.563242440306045966351033891
-244.086672409647994863102692514
-244.577070200554789698830494125
-245.035247275349628305368771818
-245.462035571121406157205423715
-245.858271915366903818247640722
-246.224787413757273174366565919
-246.562400278400622108606151229
-246.871911060056227982892494548
-247.154099572429796018798513948
-247.409723013377026625834894643
-247.639514934756884369209046771
-247.844184813680641312029589539
-248.024418048216316751727887741
-248.180876250104522468196066441
-248.314197742231402388828958765
-248.42499819384359109052971792
-248.51387134473322815611557963
-248.581389782896475331870541721
-248.628105749885263593116808419
-248.654551955217536781619881528
-248.661242386486294557418750204
-248.648673105712767513152163812
-248.617323025384738756873600953
-248.567654659769202350137116045
-248.500114848680635348259311108
-248.415135452062973170456774573
-248.313134014609108590414190573
-248.194514400273878747996996797
-248.059667396992975356185136787
-247.908971292244472097920044803
-247.742792420314447101102778885
-247.561485682278225154508594579
-247.365395039802817027328477399
-247.154853983928422883264929777
-246.930185980008214911185119267
-246.691704889984257092681291963
-246.439715373159626912572389014
-246.174513266597343956555122977
-245.896385946239205789896918746
-245.60561266979482555571473508
-245.302464902405127451161773619
-244.987206626036836954262412701
-244.660094633516255909089409305
-244.321378808062686285928435145
-243.971302389134874040017476037
-243.610102225358219717870016049
-243.238009015256541692285006897
-242.855247536470072981765273645
-242.462036864101236186355710643
-242.058590578791626279300862586
-241.645116965097546638272827091
-241.221819200697366021415825463
-240.788895536931845943195562479
-240.346539471148365334532897316
-239.894939911291567596477500221
-239.434281333156292252929448192
-238.964743930693643521769449969
-238.486503759737603811490479545
-237.999732875497634120256152543
-237.504599464142129703267615663
-237.001267968778334664710748258
-236.489899210116282788003392868
-235.970650502087446815281647404
-235.443675762672971063687924099
-234.909125620181563063891585634
-234.367147515203263011006632794
-233.817885798452333231017244811
-233.26148182470035532514592823
-232.698074042989235520117694971
-232.127798083303147865335885683
-231.550786839868442445107077471
-230.967170551241167040979213698
-230.377076877333054000517746947
-229.780630973518570576606834924
-229.177955561957884476408047803
-228.569171000263323065978688145
-227.954395347630073204310927909
-227.333744428545449790158093105
-226.707331894185027583907176737
-226.075269281598257391033090657
-225.437666070780850697966363247
-224.794629739726194406283823364
-224.146265817543329009033437668
-223.492677935724570399560799164
-222.83396787764165981762480657
-222.17023562634537175881914978
-221.501579410739780672827147655
-220.82809575019886967670636559
-220.149879497689845010113852759
-219.467023881464386165033056154
-218.77962054537610197907468046
-218.087759587879666715498227288
-217.391529599764467216352215672
-216.691017700673093232307232658
-215.986309574452639253764438488
-215.277489503384549423284991033
-214.564640401336619769470163832
-213.847843845878766938706533526
-213.127180109402273151345313421
-212.40272818928041704395387389
-211.674565837106693553372570424
-210.942769587045207600533578403
-210.207414783326290940428252685
-209.468575606918934382190197583
-208.726325101410244175458527043
-207.980735198120817513270612291
-207.231876740483683887572397267
-206.479819507713272765672161318
-205.724632237789740277494587381
-204.966382649782915070120224514
-204.205137465539103152296277066
-203.440962430753020557303915738
-202.673922335446198310861745754
-201.904081033872323976493711941
-201.131501463869145590010914313
-200.356245665675764854770924051
-199.578374800233384949640583449
-198.797949166986852225161326335
-198.01502822120363856903310974
-197.22967059082625055671065463
-196.441934092873421015063956888
-195.651875749404836760108905385
-194.859551803063581556201102709
-194.065017732209924399700163287
-193.26832826565955874911084503
-192.469537397038897073671146903
-191.668698398769545909768643544
-190.865863835693628400592031264
-190.061085578351183010977755009
-189.254414815920447775470088466
-188.445902068831438125782903903
-187.635597201062842177151507803
-186.823549432131889501919829532
-186.009807348786497098144538147
-185.194418916408658728001230433
-184.377431490137720351839273378
-183.558891825721874352538621598
-182.738846090105908000098093923
-181.917339871762956549867488937
-181.094418190777737932378505461
-180.270125508688483640522064899
-179.444505738094528640721379175
-178.617602252036281444723578317
-177.789457893154063418274830464
-176.960114982632083536106553078
-176.129615328933600705154951541
-175.298000236333120076316641863
-174.465310513251272075462180327
-173.631586480397832851563155002
-172.796867978728162125825796942
-171.961194377218158709414956197
-171.124604580462664933113366752
-170.287137036102088609333165141
-169.448829742081854648551484641
-168.609720253749147815035627706
-167.769845690791263079792300218
-166.929242744019740373073481315
-166.087947682004326026844732164
-165.245996357560673612418926839
-164.403424214095572013175142317
-163.560266291813368229736662892
-162.716557233787136407118849304
-161.87233129189803272078199473
-161.027622332646167890059825803
-160.182463842836225039706349271
-159.336888935140950247345558285
-158.490930353545546247489081742
-157.644620478675906269259034415
-156.797991333013534729121104089
-155.95107458599991435193674956
-155.103901559032995129362458416
-154.256503230358399225394471123
-153.408910239857857391205621736
-152.561152893737316546811110402
-151.713261169117084821694813112
-150.865264718526309420961864596
-150.017192874304014102748771808
-149.169074652908856725465154096
-148.320938759139703162768282932
-147.47281359026905180646793339
-146.62472724009128280281432927
-145.776707502887648019165923841
-144.928781877309861442380126739
-144.080977570184095196968362518
-143.233321500237133572551649511
-142.385840301746386301650421823
-141.538560328115412768183556053
-140.691507655376560794591810829
-139.844708085622277093995366375
-138.998187150366601328290314948
-138.151970113838311930819200192
-137.306081976207149382540233797
-136.460547476744501424789354214
-135.615391096919894703007424038
-134.77063706343459851924377743
-133.926309351193608683642712114
-133.082431686217242854934419221
-132.239027548493543207244301978
-131.396120174772647716888916274
-130.553732561304257791288006031
-129.71188746651929732713421794
-128.870607413656826552308784565
-128.029914693337243142780298708
-127.18983136608277308017287622
-126.350379264786224497317998681
-125.511579997128949318522107102
-124.673454947948929810187777696
-123.836025281559880188562648924
-122.999311944022227158503710671
-122.163335665366807654947360325
-121.328116961772097102909751338
-120.493676137695757178845256663
-119.660033287961268323465309013
-118.827208299800389101901841189
-117.995220854852161910432134688
-117.16409043111916246968921694
-116.333836304881669002945441505
-115.504477552570405955993475154
-114.676033052598496554391241169
-113.848521487153238397115928811
-113.021961343948296636399470266
-112.196370917936890075774548715
-111.371768312986526716883217759
-110.548171443515826885773208672
-109.725598036093954057252705875
-108.904065631003155858049311823
-108.083591583764900453310455434
-107.264193066630076594308260204
-106.445887070033709016621805292
-105.628690404014624616750697873
-104.812619699600488890897372229
-103.997691410158616483028088583
-103.183921812712944351439675111
-102.371327009227541015762253618
-101.559922927857010582174117453
-100.74972532416413575680135428
-99.9407497823050898401661246203
-99.1330117161825337432412606281
-98.3265263705669003749721860279
-97.5213088221861553174118821293
-96.7173739807843095261785580244
-95.914736590148946868890173713
-95.1134112291080166421678217623
-94.3134123124961287893602935814
-93.5147540920905773781686360092
-92.717450657517305992979427107
-91.9215159371270170554801971297
-91.1269636988416157150671184783
-90.3338075509711678553313062683
-89.5420609430015409539618433928
-88.7517371663528860220889959836
-87.9628493551091086488603506257
-87.1754104867184673036273533667
-86.3894333826654275197422787063
-85.6049307091138914215713580824
-84.8219149775219132838445675788
-84.0403985452280034570783866518
-83.260393616009115085299247534
-82.4819122406104006173705018708
-81.7049663172468182099154233064
-80.929567592076661781918484855
-80.1557276596470827575959966559
-79.3834579633116664798397058088
-78.6127697956201219525936211072
-77.8436742986801400450774763295
-77.0761824644914726397130578662
-76.3103051352522835133865858432
-75.546053003637821102188858238
-74.7834366130514638173687425348
-74.0224663578481903708425088541
-73.2631524835305307609681867922
-72.5055050869170583063747153413
-71.749534116283489556140503523
-70.9952493714764672247408561215
-70.2426605040001116955413002193
-69.4917770170754393243933968065
-68.7426082656727609962726384856
-67.9951634565171924107629278393
-67.2494516480674286941445084948
-66.5054817504679604876127193972
-65.7632625254749370104122552745
-65.0228025863559141523049910927
-64.2841103977637628667225349311
-63.5471942755850555205614841219
-62.8120623867632959727827801979
-62.0787227490974136301221767779
-61.3471832310160032648295704714
-60.6174515513278617578879140242
-59.8895352789494510239072961379
-59.1634418326100041551686728299
-58.4391784805350903811450474552
-57.7167523401095649943981608846
-56.9961703775209543076077757947
-56.2774394073844645071928635042
-55.5605660923509586691736967778
-54.8455569426994201243756114504
-54.1324183159156149611080820643
-53.4211564162588841602297014809
-52.7117772943192393998175663407
-52.0042868465672090188639760043
-51.2986908148991854574076093825
-50.594994786181366605542376613
-49.893204191795765314406659198
-49.1933243071921888456626359753
-48.4953602514505689199283048507
-47.7993169868585596823875690579
-47.105199318509922613686879468
-46.4130118939298924464649148884
-45.7227592027344759117528405278
-45.0344455763314863543080450088
-44.348075187672074149846366784
-43.6636520510625893989331363051
-42.9811800220478255421562280752
-42.3006627973780586473197792796
-41.6221039150738381690877192987
-40.9455067546042251170462219874
-40.2708745371961405795676699907
-39.598210326294713480534807387
-38.9275170281970383030536859888
-38.2587973928846141205179496395
-37.5920540150829852690624863449
-36.9272893355807990254302297256
-36.2645056428447038037425212181
-35.6037050749713108727297077689
-34.9448896220229248156797739701
-34.2880611288000199271645478958
-33.6332212981106270570254304057
-32.9803716946050458058196403136
-32.3295137492537846362359331922
-31.6806487645575622833359993184
-31.0337779205908218091051755617
-30.3889022819948036499775868866
-29.746022806053141441808393862
-29.1051403520025969603947501619
-28.4662556917544327356412137906
-27.8293695222286272562844450086
-27.1944824795343850479440371708
-26.5615951552670496146305685087
-25.9307081152346442908750133391
-25.3018219209781274867003826698
-24.6749371545096237743243210454
-24.0500544467643073508988386795
-23.4271745103466447030164274296
-22.8062981772532892655758524541
-22.1874264423767191619293821791
-21.5705605137402881939149360329
-20.9557018705924556127932053784
-20.342852330702809350835620794
-19.732014128464282260134271596
-19.1231900057263960058553639738
-18.5163833176784870249569970846
-17.9115981565890893615050136413
-17.3088394968132102314139510199
-16.7081133652361757493754530396
-16.1094270422746157779574452911
-15.512789299759902358555079674
-14.9182106835645495891217208091
-14.3257038508026218934869305844
-13.7352839739842266914678915425
-13.1469692278289862798722313693
-12.5607813788188625961916812367
-11.9767465033842081571083850484
-11.3948958684211063783687879275
-10.8152670184320392224172593937
-10.2379051281378366402070008295
-9.66286469967319271715066765155
-9.09021171209763980825155902104
-8.52002637201558050864901022066
-7.95240667404331299902156147125
-7.38747306906937975464254125478
-6.82537467388511957219122674253
-6.26629766697743496702952770176
-5.71047685322358891351248770682
-5.15821193787008013941009401202
-4.60989100349710839109830750303
-4.06602538187686221495347630662
-3.52730328796141377153151539132
-2.99467587511835331742031924687
-2.46950275365438128631916512297
-1.9538151259137797571800428556
-1.45083586555047077650868723884
-0.96614385511625853370714599048
-0.510826991200764533405860464988
-0.113511830290124597818228223026
0


==> anc/C2qPS/C2qPS3110.dat <==
# C2qPS3110
1509.01138398094825382279177581
1507.99484463144624371371241855
1507.9402534083014886315213467
1507.88292457682654566790038781
1507.82273460036022257198868811
1507.75955535215987314416355366
1507.6932540182045159579860996
1507.6236930041338647007486238
1507.55072984702500014677951867
1507.47421713276185752429358802
1507.39400241980864237347377451
1507.30992817025672706911668632
1507.22183168907550847175597287
1507.12954507256109747080044735
1507.03289516704251741393362862
1506.93170353897324324733794333
1506.82578645760632545171715067
1506.71495489152389474274336395
1506.59901452036638754126962181
1506.4777657631831880103054721
1506.3510038249043331611892856
1506.21851876251221608910820711
1506.08009557257254747541530795
1505.93551430186484715184372964
1505.78455018293403258394022983
1505.62697379646578825146711886
1505.46255126246881431894327085
1505.29104446232617095463874219
1505.11221129385508755466334077
1504.9258059615890442564253035
1504.73157930456681914821360068
1504.52927916397959666612316943
1504.3186507930881172986706964
1504.09943731187607319741918205
1503.87138020895225895764955015
1503.63421989325098700141919581
1503.38769629810645465328079259
1503.13154954029044529158632513
1502.86552063660214850690300402
1502.58935228058202430363383865
1502.30278968188637617039100441
1502.00558147080332244954069586
1501.69748067031166427270851075
1501.37824573797904659777993728
1501.04764167986189940536767851
1500.70544123840382164295481644
1500.35142615612800668051826925
1499.98538851667945715766980375
1499.60713216449032292169683065
1499.21647420401270959335508993
1498.81324657908350365437725913
1498.39729773255066400612098586
1497.96849434579532725279443364
1497.52672315722402272437207077
1497.07189285817512965807988394
1496.60393606397805799506131092
1496.12281135711692460942777414
1495.62850539857698040485547023
1495.1210351024858206430781435
1494.60044986809646021693821485
1494.06683386198957331609105382
1493.52030834209144145198424559
1492.96103401370630023950842585
1492.38921340624077964630807946
1491.80509325764810650123724824
1491.2089668918350369948992236
1490.60117657234980989661427072
1489.98211581359991748215826092
1489.35223162862993256852180402
1488.71202669011850198009068976
1488.06206137872732920896646629
1487.40295569025203964299240694
1486.73539097018509299837029768
1486.06011144130579009992144266
1485.37792548676516523274141221
1484.68970664783955323403935418
1483.99639429209374164236931008
1483.29899390413357922518244589
1482.59857694745268473539753164
1481.8962802421061578330750161
1481.19330479909780316483490377
1480.49091404847292797582722007
1479.79043139419815424063912341
1479.09323702502071437378212008
1478.40076390667678718620963354
1477.71449287711330286442671814
1477.03594676286010278985527081
1476.36668343140806366860570954
1475.7082876914921940266654607
1475.06236195063579915409254499
1474.4305155372831148917942495
1473.81435259344629294244220023
1473.21545844314460279377923826
1472.63538434215979195924406047
1472.07563051592745887546498272
1471.53762739490174394538942759
1471.02271496065801378934235513
1470.53212012154113854534636049
1470.06693204404872795442771419
1469.62807537560037865825901365
1469.21628130614429042050063238
1468.83205643046726577516672395
1466.5633199019609018309825245
1465.76487749611764247830562538
1464.92396688267550580477705317
1463.76249378191162933084166096
1462.24568150330222203855635654
1460.40041990832262897943444395
1458.26806328482829788808953081
1455.89030127863553486928483012
1453.30493691502060549547083132
1450.54494685786349312691561567
1447.63865421566446958457335785
1444.61024436397275434827231064
1441.48034210565452790665365285
1438.26655018612647233878097414
1434.98391921285371061625064027
1431.64534591619442333977446988
1428.26190631962849279854618287
1424.84313305426293310558847397
1421.39724598836024594764152145
1417.93134431548551790271440469
1414.45156698666512039322404081
1410.96322717095050781596565074
1407.4709253828639786869925748
1403.97864504244296873549103188
1400.48983352091621671703495746
1397.00747114942521488058380767
1393.53413020562010408665740881
1390.07202552177981608751470467
1386.62305806008481133527998805
1383.18885256091702734088747066
1379.77079017664038223725397227
1376.37003684675106561175871175
1372.98756804309293431024111431
1369.62419041010376411504648708
1366.28056074013310225404192346
1362.95720265406982239879278516
1359.65452129992064976288619377
1356.37281633427306659602738106
1353.11229341191067790516737977
1349.87307437574959869515611878
1346.65520631154541452845421794
1343.45866960852685353434290751
1340.2833851474723287313446757
1337.12922072113227156158702171
1333.99599677780319135022029624
1330.88349156686133167009399367
1327.79144575482227914351486658
1324.71956657172606214871313071
1321.6675315401223480259770394
1318.63499183245437752147962099
1315.6215752970528707384484241
1312.62688918811854143568991704
1309.65052263088218326986026634
1306.69204884949068318878156049
1303.75102718199681025360451374
1300.82700490406360761877315663
1297.91951888057433270881920893
1295.02809706221835749783511278
1292.15225984226162630249834718
1289.29152128707254239794564262
1286.4453902525309309842009038
1283.61337139717366950791370954
1280.79496610180394352776600361
1277.98967330429317533406878248
1275.19699025741936363701111233
1272.41641321679894307480790974
1269.64743806526927282851674459
1266.889560879455046156100848
1264.14227844369520029878885295
1261.40508871600939885829603216
1258.67749125033796818660397683
1255.95898757889027919715176443
1253.24908155807871250551573498
1250.54727968119391499109318021
1247.85309136068800066661140466
1245.16602918267210846422750577
1242.48560913600016997714278106
1239.81135081809909762919613823
1237.14277761951443766108443013
1234.47941688896768454868868874
1231.82080008056501289025181934
1229.16646288465545480032152545
1226.51594534370803082160258212
1223.86879195446069269804281173
1221.22455175748796640707912053
1218.58277841523783252557773713
1215.94303027950070152085810861
1213.30487044919348815498273304
1210.66786681926900549247422848
1208.03159212149450782322519103
1205.39562395778260621006961258
1202.75954482670241578130086402
1200.12294214374818121329395726
1197.48540825589632635910233305
1194.84654045093948994372496781
1192.20594096204728518422972326
1189.56321696796793567537834217
1186.9179805892523028200170543
1184.2698488808518694360648227
1181.6184438214147430217738216
1178.96339229957847612234158528
1176.30432609753527615210296357
1173.64088187212381689589373667
1170.97270113368220908962719442
1168.29943022287859302071856291
1165.62072028571915030162988234
1162.93622724691797511073941582
1160.24561178179908830335059481
1157.54853928688782165107920176
1154.84467984933675365380857278
1152.13370821532026043424559884
1149.41530375752147993258838555
1146.68915044182600626510150328
1143.95493679332787091920307395
1141.21235586174527103113528875
1138.46110518633601981713457252
1135.7008867603957722312521014
1132.93140699541567606607409203
1130.15237668497017463458795453
1127.36351096840020485693196158
1124.56452929435196005924078713
1121.75515538422668888909823371
1118.9351171955926518171752592
1116.10414688560632839901025794
1113.26198077448623760370292545
1110.40835930907927780267679443
1107.54302702655629194783215428
1104.66573251827059817173629705
1101.77622839381047911515975557
1098.87427124527407869213658547
1095.95962161179279795033833261
1093.03204394432709853009897746
1090.09130657075660037484011727
1087.13718166128448816988710781
1084.16944519417450774350303003
1081.18787692183722942649620512
1078.19226033728077095808904683
1075.18238264093979945925868457
1072.15803470789536241947904078
1069.11901105549692429329529173
1066.06510981139690145377479759
1062.99613268200698767267276001
1059.91188492138463922341908363
1056.81217530055723778795947474
1053.69681607729066563871551795
1050.56562296630830647079707961
1047.41841510996582251976678721
1044.25501504938645026856826621
1041.07524869606099946160410995
1037.87894530391622990710350785
1034.66593744185481450881435395
1031.4360609667696721998396989
1028.18915499703506824093371474
1024.92506188647652917387817782
1021.64362719882130325006743036
1018.34469968263081221575917318
1015.02813124671628491550562901
1011.69377693603853540619083334
1008.3414949080926464230154035
1004.97114640977814149845056516
1001.58259575475507431530789541
998.175710301286330594212959758
994.750360430566324693983676398
991.306419525536178955386128126
987.843763950185397547469380244
984.36227302933998716663051551
980.861829028936933454263228783
977.342317136784913573910351356
973.803625443811111225359153908
970.245644925793999736394440442
966.668269425581971087555952182
963.071395635797713171496704754
959.454923082028273698991207598
955.818754106500796420116417771
952.162793852243973259836451532
948.486950247735324144153550227
944.791133992034494329500938812
941.075258540402846596664553911
937.339240090409722420876561446
933.582997568525851906743168583
929.806452617204506638847065465
926.009529582451112436724296363
922.192155501882170137603078101
918.354260093274471812305353434
914.495775743605747127751604761
910.616637498588029809451833395
906.71678305269519726134624673
902.796152739686307325964323742
898.854689523626534897430590982
894.892338990407697639824243122
890.90904933977055444388122529
886.90477137783126252928855122
882.879458510114589343993542997
878.833066735096693724768685084
874.765554638260517285899003843
870.676883386667061838795286203
866.567016724046071980412101796
862.435920966409894010787003563
858.283564998194543260576214839
854.109920268932281961660505787
849.914960790460289234307019257
845.698663134670293873004600379
841.461006431804339693833532805
837.201972369302162587396239453
832.921545191205978456267091916
828.619711698128812283689950232
824.296461247792841086444846399
819.951785756144577882382526582
815.585679699054090513386738849
811.198140114605828698157495815
806.789166605989025567440167706
802.358761344996046710169217076
797.906929076137481018609624266
793.433677121383203984732341008
788.939015385539096225715468908
784.422956362269568598483650859
779.885515140776531036183522889
775.326709413145945979749994086
770.746559482373629805378124132
766.145088271082507830004400546
761.522321330944091226572156304
756.878286852817528464793779953
752.213015677620190731133558996
747.526541307944381250531764299
742.818899920435413668784612115
738.090130378946985858813088934
733.340274248490483953792442092
728.569375809995588423846471521
723.777482075900321014566134842
718.964642806589469848546928951
714.130910527701161533519722403
709.276340548322215390166234427
704.400990980093817672154113396
699.504922757249994764047429843
694.5881996576123457805272314
689.650888324565518837721287493
684.693058290038983730459709033
679.714781998521769162857143649
674.716134832137997515790705522
669.697195136812267011571893648
664.658044249555202826829549969
659.598766526900828148397131455
654.519449374528796479468846648
649.420183278105980988398842126
644.301061835383438855119070725
639.162181789586362129551298523
634.003643064136295520903990077
628.825548798746649979357619981
623.628005386934373366847474903
618.411122514992560675512023713
613.175013202470801174416205018
607.919793844212173900217393684
602.645584253998021752784684409
597.352507709853964174974351428
592.040691001073055444743588945
586.71026447701456686656542066
581.361362097739573949949201502
575.994121486547371823985338689
570.608683984479731998386890178
565.205194706863160044435112317
559.783802601962626337284482312
554.344660511823730826270428508
548.88792523538393873179922098
543.413757593937398706710435636
537.922322499041940756285509353
532.413789022961161365794198731
526.888330471739052059248942632
521.346124461009430243867286255
515.787352994647504012659773245
510.212202546376263096406903322
504.620864144446055168246546364
499.013533459511700383744460798
493.390410895837839057062637384
487.751701685969921019582485874
482.097615989015355525502093838
476.428368992686874505870729693
470.744181019268148537674255443
465.045277635670165336633437447
459.331889767755868582115140362
453.604253819120096764062430001
447.862611794521996703941693299
442.107211428177856771793986344
436.338306317133756334199258727
430.556156059949610071237700614
424.761026400939151992025915888
418.953189380224212175682110838
413.132923489876352212668734895
407.300513836434611042001931393
401.456252310104845166358496256
395.600437760964006191884712238
389.733376182511771317462387496
383.85538090293232341487689268
377.966772784450869652121721097
372.067880431192803320942914255
366.159040405978374797137526315
360.240597456512477612571183513
354.31290475145781985915749954
348.376324126910498412778018739
342.431226343829997408055924089
336.477991357011083018325948812
330.517008596223171982388370438
324.548677260183739554095682075
318.573406624076453864284931126
312.591616361372252861053806281
306.60373688076281906289716507
300.61020967907118861364459181
294.611487711063920517832838725
288.608035777153752876413104378
282.60033093005143060845727764
276.588862901500895298235662833
270.574134550313826256702151763
264.556662333008214646308955179
258.536976798451906779044016397
252.515623108016608722833238503
246.493161582861524432816554891
240.470168280089518255644119979
234.447235599653468106437725575
228.424972924037443118944181503
222.40400729289776635198043402
216.384984115024325624275780054
210.368567920174259036261308329
204.35544315354014293196328707
198.346315015845042984755384664
192.341910352309494889866279207
186.342978594013182373333172392
180.350292755479620484000060346
174.364650492648741880297077235
168.386875225773553446802035043
162.41781733218709200880193142
156.458355414339426287744836708
150.509397649006729401017434288
144.571883224131518246458131989
138.646783870371907513243142013
132.735105495126023606301708716
126.837889927564573943319248798
120.956216784060301552046779154
115.09120546435954961511427749
109.244017289912095252101823255
103.415857796976577768239851415
97.607979198468513489586284467
91.8216830300372425817258236712
86.0583229975718177386892168567
80.3193080452725130142760390846
74.6061056656178204652640961024
68.9202454750457678334850720692
63.2633230819992321188023021218
57.6370042772119313477833806373
52.0430295797990701098748221078
46.4832191769401512650729212885
40.9594782997915080155076791203
35.4738030838502626613319019564
30.0282869684383936354551489475
24.6251276974398885985171821915
19.2666349920916995932087051412
13.9552389767254605514017672863
8.69349945015490357743103197716
3.48411610923667235106828658324
-1.67006015259250121298395992621
-6.76601472978016098003589273354
-11.8005554073195654825249439831
-16.7702968896892022772053015255
-21.6716435317452117361372371398
-26.5007700083400871614012408137
-31.2535996125257103460090274293
-35.925779815342481573299294272
-40.5126546509380157856425031667
-45.0092334059351797247466214195
-49.4101549874855118930125652294
-53.7096472149613646342895653848
-57.9014801187428172903981360864
-61.9789121267484346639491040784
-65.9346277628188053414856847061
-69.7606651540282170484522074106
-73.4483312236357901498554902699
-76.9881019012429961124340234636
-80.3695039679916425877038001156
-83.5809742105395737214062558549
-86.6096902948187642650515976278
-89.4413660612630600372827912731
-92.0600015989295345397930521706
-94.4475751947069236482558554319
-96.5836596454817546163179609696
-98.4449387962705389428278591122
-100.004590460414340094873248252
-101.231487350435627595006370653
-102.089145383676251810136622683
-102.534313678263483987808315114
-102.515043673950959981956923716
-101.967979209127895790536624085
-100.814442027187527765757462235
-98.9545798417163838542272973409
-96.2582463688976833958547292248
-92.5500359904346088424468180229
-87.5830566831447005399678058335
-80.988779788608495755164065611
-72.1687041037353442483897101617
-60.0124969950396814021173182114
-41.8739495479280726475039524102
0


==> anc/C2qPS/C2qPS3120.dat <==
# C2qPS3120
156.713161105445067925538512161
156.7069726864807056775460725
156.706652486576643568212316802
156.706317961278444277398037378
156.705968665480634541061723095
156.705604159555271553885553543
156.705224011982813340039703075
156.704827802290477103831299951
156.704415124324968726590979561
156.703985589888430551752440568
156.703538832768537144165816381
156.703074513195874845574790095
156.702592322764075677711441453
156.702091989850644410824815375
156.701573285579024260488495751
156.701036030365196390716747222
156.700480101095005672040768755
156.699905438981454184841482578
156.699312058154408644869028884
156.698700055038531710626670002
156.69806961857877294797277449
156.697421041376445395657449609
156.696754731802769784122915333
156.696071227160791235381100078
156.695371207970762436158462151
156.694655513458441387187383578
156.693925158330268103479156458
156.693181350924058748728666458
156.692425512828681548203806262
156.691659300071148354589378087
156.690884625974658588569716098
156.690103685796355526225495035
156.689318983258882757192392281
156.688533359095242045281209694
156.687750021731930104560570979
156.686972580240844209360183269
156.686205079695963798146945631
156.685452039076300965717178104
156.684718491862025003410694562
156.684010029475956745614164785
156.683332847727742308142117892
156.68269379642289011679505307
156.682100432303418744188954331
156.681561075491035521494588746
156.681084869607456451724449947
156.680681845749584648554873247
156.680362990499673026389020862
156.680140318152179389822629222
156.680026947339635692429719386
156.680037182239339108200762791
156.680186598540854014594696251
156.680492134350995023845612286
156.68097218620792475965350514
156.681646710369006187391472892
156.682537329527833096432050262
156.68366744510413190992189605
156.685062355235662178042285526
156.686749378583489008292836105
156.688757984040671138689465159
156.69111992640907920201901362
156.693869388079265903044785063
156.697043126713546328597459741
156.700680628892159254813895111
156.704824269635966368773893047
156.709519477665949931880105256
156.714814906199077897704277858
156.720762609011145472950563625
156.727418221419135468641060064
156.734841145747559541964518924
156.74309474074416843345758737
156.752246514299293881808993045
156.762368318698768385941179931
156.773536547501635233986512617
156.78583233297939309602719806
156.799341742881904391472511757
156.81415597510482217099216738
156.830371548622839922529037067
156.848090488820518000806157888
156.867420505096053046028000034
156.888475158331181570533095541
156.911374015510376906418340739
156.93624278843242119642115232
156.963213453085001321754557747
156.992424345845758562165159782
157.024020232228665004270000344
157.058152343410035902880777178
157.094978375241133057368350909
157.134662443881278539018500813
157.177374991563689872382813132
157.223292635332787372151055874
157.272597950863357359675756762
157.325479182685469785698838617
157.382129871291198021668282166
157.442748386686715331431809867
157.507537356973011659370217273
157.576702979487109795797137127
157.650454200910188687351236458
157.729001751546525252988040828
157.81255701769494087238118065
157.901330734670065486532356759
157.995531481582156657890992078
158.095363957449836151738098325
159.253462382950112265000584768
160.175176776748649701842785683
160.928619824964758836090646739
161.552714622977063481627862241
162.072501357078980395538141292
162.505410430518988953590835894
162.864256145820988093979283635
163.158843137554321118191145678
163.396905538078301783497944355
163.584692772445680591404501864
163.72735389669438648035468573
163.829200208271112207440615156
163.893890761157727237317808032
163.924567119297534517375273409
163.923953578373714134037335904
163.894433234223526901480380357
163.838106746753667500429491068
163.756838444095691237400763275
163.652292993012508064355228862
163.525964923843423591782564485
163.379202663775299266351868077
163.213228293839895262293660976
163.029153936422026110580563077
162.827995459103819915448306948
162.610684020028932026908948746
162.378075861540771470616221142
162.130960670417390243380766035
161.870068756215594728523337898
161.596077248213499725357678883
161.309615472082683193793666735
161.011269636778752904275402995
160.701586938075984680573681448
160.381079166122676874358543286
160.05022588920048729391340019
159.709477273667305916318040842
159.359256590195914718493013693
158.999962448392758692560332913
158.631970795311360962189507656
158.25563670796861044053865606
157.871296005499967134728539301
157.479266702871807733386553988
157.07985032496388259349388827
156.673333097229652423165540247
156.259987026947305832934163724
155.840070887217445940625657313
155.413831114286621506588252458
154.981502627431914124007963685
154.543309579492264940786354476
154.099466045145696154037797028
153.650176653182215716252302086
153.195637168288662492604868753
152.736035027226381950618945997
152.271549833730719894787010395
151.802353815980611707378030083
151.328612250066745379667406833
150.850483852519245089282029154
150.368121144633268623397507663
149.881670791047169348763252789
149.391273914777708254031555684
148.897066390695759858860352055
148.399179119230236227079489756
147.89773828191430291954062201
147.392865580233588338470545267
146.884678459098592644015490956
146.373290316140813972977892436
145.858810697922438620945995667
145.341345484051237926492408
144.820997060104231825593886062
144.297864480184546246115137648
143.772043619864687487075050986
143.243627320205289245959815518
142.712705523480475938258308701
142.179365401188644311452729201
141.643691474880092088890770424
141.105765730289987538900758807
140.565667725226210114622120725
140.023474691626186825643804582
139.479261632164636507617567428
138.933101411764790924781428488
138.385064844338900320037323815
137.835220775059396160881595411
137.283636158439747976730694937
136.730376132483611553256229785
136.175504089142141273311258115
135.619081741302168174570925327
135.061169186512182380291502739
134.501824967638574002597085765
133.941106130631263767927049246
133.379068279565588629228999732
132.81576562911600416313292155
132.251251054606739600610412259
131.685576139774916233350285744
131.118791222372746435822206798
130.550945437727206048369673377
129.982086760367960727095441812
129.412262043827275753751133145
128.841517058709102160720192416
128.269896529118467597757886173
127.697444167536669738116268553
127.124202708222538250349630951
126.550213939215166631587961995
125.975518733008988509556590675
125.400157075967857919331365819
124.824168096540865390990717865
124.247590092338959369857342266
123.670460556128025338876858334
123.092816200790884536511167434
122.514692983307693425267581354
121.93612612780143853345453231
121.357150147692614711483728127
120.777798867004735121834636934
120.198105440860036384648328811
119.61810237520260115904388025
119.037821545784112863232415121
118.457294216445573836542289147
117.876551056726550368933816576
117.295622158831847684102499996
116.714537053983957789700807583
116.13332472818815629288012798
115.552013637435744526075744472
114.970631722369634813303414545
114.389206422435254040694763014
113.807764689538588883603572901
113.226333001232110458722585213
112.644937373448292521561960029
112.063603372799471634797104771
111.482356128461886293499700656
110.901220343660871373524034326
110.3202203067733712755800799
109.739379902063166799165587913
109.158722620063484332926234241
108.578271567620968816830603389
107.998049477614351718341192364
107.418078718360529733767729521
106.83838130272018699198580467
106.258978896914541254874128713
105.679892829064271160504098617
105.101144097461185244370423982
104.522753378582722714897787374
103.944741034858929269272574677
103.367127122201127227202841989
102.78993139730109663528030908
102.213173324709201537619836511
101.636872083699532180652429728
101.061046574929788454125034279
100.48571542690330136586321654
99.9108970022402768660346409516
99.3366094037650489966444455227
98.7628704804158463167980407444
98.1896978329833060671269352367
97.6171088196837138578206500455
97.0451205615727021078487859947
96.4737499478049073829851926291
95.9030136407448645701613361671
95.3329280809342039141977434972
94.7635094919200147922173062048
94.1947738849490472044174490967
93.6267370635322378400156784723
93.059414627883871784132971296
92.4928219792395230408622736217
91.9269743240567566595669625074
91.3618866781024219879093355697
90.7975738704302200797273039327
90.2340505472520882220222499758
89.6713311757068105949984426969
89.1094300475291359418176270693
88.5483612826225605164621128952
87.9881388325388172302544761788
87.4287764838669995761136781817
86.8702878615351413341567649239
86.3126864320269700252638349431
85.7559855065164533652978723749
85.2001982439226633777937674872
84.6453376538873921538206932094
84.0914165996778663212118557267
83.5384478010168239278118090083
82.9864438368421374901691222657
82.4354171479980902540344675827
81.8853800398603391079436296936
81.336344684896526945453903263
80.7883231251644394517713879492
80.2413272747495361697986222978
79.6953689221436231586500245234
79.150459732566374480041006864
78.6066112502313520259524358667
78.0638349005581177312764860239
77.5221419923319788995179374444
76.9815437198128561146225470499
76.4420511647947139287512289056
75.903675298616947119747586247
75.3664269841290697226736071655
74.8303169776100101805010458507
74.2953559306432737568994200156
73.7615543919491927395889296022
73.2289228091754458697598925852
72.6974715306469907985610857356
72.1672108070765171355594933201
71.6381507932364927591251328878
71.1103015495938424503266714368
70.5836730439082655381106002778
70.0582751527951680546709886957
69.5341176632541548486893670349
69.0112102741639981454126024816
68.4895625977449711332984706338
67.9691841609894082561317334828
67.450084407061327957920995175
66.9322726966659286281474807439
66.4157583093897443913818187317
65.9005504450122241438764681024
65.3866582247894748279988643309
64.8740906927108883222985980314
64.3628568167293504810245646163
63.8529654899657107538040260795
63.344425531888171427039642638
62.8372456894672368276869841707
62.331434638306844792944496967
61.8270009837522853126575605058
61.3239532619754944726347794127
60.8222999410382956453699202997
60.3220494219341442696325059647
59.8232100396089175127742735628
59.3257900639612756010658446208
58.8297977008231076164902829577
58.3352410929205610766018958305
57.8421283208161416215659705137
57.3504674038323566143889049667
56.8602663009573644024679870818
56.3715329117330793775306743011
55.884275077126171794122844344
55.3985005803823905520859611639
54.9142171478646268046718905817
54.431432449875126310498141171
53.9501541014622488945276476097
53.4703896632121642114004552097
52.9921466420258642051261710162
52.5154324918818642243749502387
52.0402546145849566750157773222
51.5666203605013733643987305499
51.0945370292807053090342382225
50.6240118705649217332733984815
50.1550520846848232764407218512
49.6876648233442580453329492802
49.2218571902924230944151984761
48.7576362419845681843867248503
48.2950089882314132586575034576
47.8339823928375859849252063311
47.374563374229380934381812981
46.9167588060721375136978820479
46.4605755178775296251117155885
46.0060202956010562086962091583
45.5530998822300183198913989893
45.1018209783622652172623141982
44.6521902427759890833441368916
44.2042142929908454796369955376
43.7578997058206744502241477125
43.3132530179180953430690139845
42.8702807263112469206661469571
42.4289892889329431902704718945
41.9893851251425146073678746484
41.5514746162406039044706631462
41.1152641059771857820173759162
40.6807599010530800816991410786
40.2479682716152288588563639088
39.8168954517460089950740399145
39.3875476399468536616875569351
38.9599309996164580781910374408
38.5340516595238476268959661716
38.1099157142765895089104340328
37.6875292247844327809463003983
37.2668982187186658241737490767
36.8480286909674850942763634881
36.430926604087674417535222749
36.0155978887529001654883518971
35.6020484441989343977796489035
35.1902841386661255497914990735
34.7803108098394445026368999957
34.3721342652864429559846537404
33.9657602828934709810726582126
33.5611946113005115187100558199
33.1584429703350014665678357274
32.7575110514450219384414874836
32.3584045181322543480921426706
31.9611290063851142507363469315
31.5656901251124914521898602627
31.1720934565785428625767775584
30.780344556839004030165089379
30.3904489561795063521103076822
30.0024121595564097434211265647
29.616239647040685184912875395
29.2319368742654082088133167327
28.8495092728774531736454852538
28.468962250994009299028230756
28.0903011936645730629163801787
27.713531463339107912766644127
27.3386584003431015315591025852
26.9656873233602933740723607025
26.5946235299238911161898619982
26.2254722969171443339776158296
25.8582388810841974720041545247
25.4929285195522023256131377883
25.1295464303657332383090899936
24.7680978130346164305470735709
24.4085878490963588005315398305
24.0510217026944416894494961302
23.6954045211738320543970545851
23.3417414356951578728369866875
22.9900375618690971094907382777
22.6402980004126409805247876389
22.29252783782901340342848719
21.9467321471131603688163648452
21.6029159884848665602802655237
21.2610844101517130436307922211
20.9212424491042605403069283934
20.5833951319460291299793702051
20.2475474757610487969174136487
19.9137044890219778306794032533
19.5818711725420297095783553984
19.2520525204742159659254812207
18.9242535213617051521851072221
18.5984791592434191952986086329
18.2747344148193412829742168301
17.9530242666803974996564243755
17.6333536926082016922187260282
17.3157276709504239709639291474
17.0001511820780628900369279072
16.6866292099314754099452931515
16.3751667436626536833521025318
16.0657687793819408469064866779
15.7584403220181576620676059238
15.453186387301977484342572938
15.1500120038833494281654139624
14.8489222155948410311573305221
14.5499220838739662666360343657
14.25301669035889851171704411
13.9582111396734595321533980307
13.6655105624189459457950240021
13.3749201183922284596832890987
13.0864450000516647112897378412
12.8000904362547364914462791899
12.5158616962939944140665948103
12.2337640942609118076444412688
11.9538029937706660888696856836
11.6759838130847401085304295931
11.4003120306726381401578014713
11.1267931912590237161460679188
10.8554329124083063839713653042
10.5862368917052461074981860504
10.3192109145976429331324106925
10.0543608629757964762254306964
9.7916927245733462290437066812
9.53121260328556836942936052083
9.27292673051448179057057998084
9.01684147766553517134203270279
8.76296336993860600952893650383
8.51129910157702377362456837692
8.26185555276291908742079998415
8.01463980837611525996510569809
7.76965917886789575653549768073
7.52692122354138323392395731513
7.28643377657829139830665487114
7.04820497620912514857608430322
6.81224329749258826205581405215
6.57855758925262618767305777612
6.34715711582148855446345928096
6.11805160435864159876337045484
5.89125129866366614623522824132
5.66676702058335650678846025485
5.4446102403380521097523689803
5.22479315737148886492748071038
5.0073287936775481140637590435
4.79223110199663293941704564478
4.57951509183134680669665942031
4.36919697694260320848410220814
4.16129434890361018952261237452
3.95582638247976287855208485728
3.75281408016411748533326818448
3.5522805652673955576851774024
3.35425143573369118079093753097
3.15875519461151892543531048154
2.96582377827183190804593393808
2.77549321065521581102860394396
2.58780442200325305936193637847
2.40280428516857952175778736389
2.22054694406738083787586380033
2.04109554099211667328437760799
1.86452449880629721646344043095
1.69092259168038883806314478734
1.52039716403317335200818953468
1.35308006907700783858867926287
1.18913626880383039374397287821
1.02877671687758488618767209454
0.872278465719176145591893869611
0.720017686349226672310216675012
0.572527527899870921287733917068
0.430608602384494313714337484714
0.295566910343730698767271086277
0.169829169424784287909274407217
0.0591522871900633166710394609674
0


==> anc/C2qPS/C2qPS3210.dat <==
# C2qPS3210
452.302993172300888019996142585
452.182802010697100296699445539
452.175408141591508977106527199
452.167575320042197591433830789
452.159278711225931333464102107
452.150492170144304942144569448
452.141188179971131991107681824
452.131337788105216574769001349
452.120910539896167380078695466
452.109874410016119595127837289
452.098195731456172546936151845
452.08583912213309437631646454
452.072767409099457632941861842
452.058941550358923965339284129
452.044320554297969196742494398
452.028861396756013855212357507
452.01251893576778540217179032
451.995245824024878779851479417
451.976992419117998498591170642
451.957706691637360698155607743
451.93733413122631532640664942
451.915817650702530273001549701
451.893097488382180160277926149
451.86911110876562747319841089
451.843793101768203544261049477
451.817075080707028129491708534
451.788885579284491200456276771
451.759149947841207078367049486
451.727790249186092611461443388
451.694725154348876520572561656
451.659869838640980122977357742
451.623135878454488888039341182
451.584431149276032417444426583
451.5436597254429839127023327
451.500721782223658469014954403
451.455513500861314353340150038
451.407926977283925859745982743
451.357850135248083722997070038
451.305166644756171760557473387
451.249755846661346325771448792
451.191492684454984135880165856
451.13024764431633397393925026
451.065886704594270444413663625
450.998271295986454667590786253
450.92725827378199557388858374
450.852699903639998061901818981
450.774443862488282759521746252
450.692333256244144993882848788
450.60620665618233857562786122
450.515898155904541387615300001
450.421237450999365078444106132
450.322049943622447461772000324
450.218156874372200749895349805
450.10937548398821192971405118
449.995519207555869375660850207
449.876397904062215288793557186
449.751818124313907848037683913
449.621583420398039170505567883
449.485494700039811587898419841
449.343350629387027048186991652
449.194948087929167012581844149
449.040082679437566325366668899
448.878549302991691582597513673
448.710142788333528092656114173
448.534658599966076300151832621
448.351893614581268095208159573
448.161646976565318727120828654
447.963721036483466795650515433
447.757922377588789544613473751
447.544062935528587668323103233
447.321961216533670664585971986
447.091443619467355905686067976
446.852345867178368818457766899
446.604514552640948337435723624
446.347808805371746832341874745
446.082102083581538782355829454
445.80728409744480570676688274
445.523262868745920801441645577
445.229966931980346403380041149
444.927347681745838844501372003
444.615381870944384872637239056
444.294074263922099176987818953
443.963460448192567169698408723
443.623609807809418053938226081
443.274628660765862008192929223
442.916663561991414074780357802
442.549904772577229927501937219
442.174589894778849265969842508
441.791007671105422522714119614
441.399501944393731560841423845
441.000475774168884193592537362
440.594395702796221461939692261
440.181796162914917895842751696
439.76328401539668602787499093
439.339543204576241045880919014
438.911339514736805862191195478
438.479525408786904418051466213
438.045044926717049526156297179
437.608938617760036887902346253
437.172348476180337560405804509
436.736522846271347747884025646
436.302821257430059699744712789
432.825703170474187476707326402
431.508266943446737030053760281
431.174224925143438549208211018
431.388155688670838950344353309
431.938899473739757190464802592
432.708417494579489155397974365
433.624569017505797459134265263
434.640474757614649783776861996
435.724281257436187651350006376
436.853604295837641966312557739
438.01230008768017220829332095
439.188486558991244378990104407
440.373277647302888359088992984
441.559944657798244385211190294
442.743343951189711250884737239
443.919516480393604083592127831
445.085401482424110346550196861
446.238627929773593902941546408
447.377360123177297212025801628
448.500181715370272315052006605
449.606007484609069254425723586
450.694015453384256184219708791
451.763594129080432434717586575
452.814301123848662772079271522
453.845830433498046276059994562
454.857986372724091795243331493
455.850662674782290234326005682
456.82382563217624871215243368
457.777500423962838647071311244
458.711759973919074520434502397
459.626715832006366353158396786
460.522510683183983433831152379
461.399312172442730203131924088
462.257307799921361558287336437
463.096700690153469678257105472
463.917706078525697580952002807
464.720548388593628153251096741
465.5054587979890477064702231
466.272673209748189033843564142
467.022430561114694652921851838
467.75497141407288888768337254
468.470536781695492339423658773
469.169367152344232488891225135
469.851701680228094974295964297
470.517777516102836036282872025
471.167829256222152182218879543
471.802088491210762118832330098
472.420783439469072767350494474
473.024138652154493656395091845
473.612374778808788934048614564
474.185708384388664633369716539
474.744351809868122202767743176
475.288513069764518428170531671
475.818395780935167086183107967
476.334199117829807761496922172
476.836117790092604655920037637
477.324342039007059814345539768
477.799057649786056788541852935
478.260445977141826913425655989
478.708683981939069648908415049
479.143944277048824806974086404
479.566395180789368714747353447
479.976200776570386079102704011
480.373520977553812158135665368
480.758511595313961213475002034
481.131324411624991576764537008
481.492107252628890498191045462
481.841004064744938044858169347
482.178154991774521879493731143
482.503696452735338897820730682
482.817761220028233302837625899
483.120478497599714800528468785
483.411973998814881395628785631
483.692370023800155010074055916
483.961785536053880381508404785
484.220336238156257689613273845
484.468134646438980603339930224
484.705290164499938921267507625
484.931909155469939677948402143
485.148095012957051773036038614
485.353948230610274757041069558
485.549566470258107726127052226
485.735044628589539587647483885
485.91047490235524875390776225
486.075946852075606751659796804
486.231547464249615710879095903
486.377361212065338835606776582
486.513470114617848958080449376
486.63995379464534780158622654
486.756889534798006246884135578
486.864352332457338417981055379
486.96241495312663240556081781
487.051147982415190067889979702
487.130619876640940600735940337
487.200897012077442515859337284
487.262043732872424454727748618
487.314122397665878994743915445
487.357193424936352113288885514
487.391315337104496489693124274
487.416544803423207551053991021
487.432936681683761787335139282
487.440544058767348974369565952
487.439418290071252449833483869
487.42960903783870101980379946
487.411164308421106889568120852
487.384130488501028848501881386
487.348552380303769833498749272
487.304473235825042583861807619
487.25193479010162478550375962
487.190977293551383203771063503
487.121639543408481190753606546
487.04395891427900115693222678
486.957971387841617915860637209
486.863711581717354395698523082
486.761212777531841646471304301
486.65050694819289344164988146
486.53162478440559472336749872
486.404595720446494933623691203
486.269447959217893832400724256
486.126208496602610354290491929
485.974903145139035764355917223
485.815556557035691979850705299
485.648192246543945365738979585
485.472832611706966352671522013
485.289498955502476477563967672
485.098211506396287387415689745
484.898989438323111338757141638
484.691850890110610029527463171
484.47681298436214839118190285
484.253891845813232344609727982
484.023102619176134516864796507
483.784459486486749503430404574
483.537975683967270371268526573
483.283663518417840618694802928
483.021534383149910591807129784
482.751598773473614227070827138
482.473866301751080744495904487
482.188345712027206334100179969
481.895044894249032721905153429
481.593970898084512519068750005
481.285129946351085186899247068
480.968527448064142021334229678
480.644168011115123497008450702
480.312055454588667333224969848
479.972192820727910469497099461
479.624582386556742483310785872
479.26922567516751156398460555
478.906123466682396691767439814
478.535275808896380880445812042
478.156682027609489947347675498
477.770340736655699002735389327
477.376249847635654431100558899
476.974406579360112304049759063
476.564807467010754657224651299
476.147448371024812625881740752
475.722324485709699814361827388
475.289430347593640227993768588
474.848759843518062381684183854
474.400306218477324582683674448
473.944062083211135636412069648
473.480019421554840119865894895
473.008169597552547688556715251
472.528503362337901417057365527
472.041010860787100712285841583
471.54568163794861968006230828
471.042504645253891771757290489
470.531468246513065896503735583
470.012560223699777767803005435
469.485767782528722878436656454
468.951077557829663985962199398
468.408475618721356168661342746
467.857947473588726208777787911
467.299478074866500110428548716
466.73305182363233280177120684
466.158652574012357346630080246
465.576263637401937145116806624
464.985867786504273484454285794
464.387447259189392262013657264
463.780983762175907597262807118
463.166458474537836235452965873
462.54385205103861498359385564
461.913144625294353771163818967
461.274315812768239158878834281
460.62734471359788709555864366
459.972209915257329314392627022
459.308889495055204836104758549
458.637361022470616479507215231
457.957601561328001942865139651
457.269587671812259786615303462
456.5732954123252623944349587
455.868700341184780591295414691
455.155777518166737930316588671
454.434501505891606601629468295
453.704846371055651342821994736
452.966785685507622518556017755
452.220292527171394562950973209
451.465339480814941118158421834
450.70189863866593333127879108
449.929941600874142763505630541
449.149439475820725093031995513
448.360362880274355128291888322
447.562681939394077460333679417
446.756366286578630240402300991
445.941385063161891936829019821
445.117706917953992367327878562
444.285300006627519679286734806
443.444131990948144119116678368
442.594170037848867246375927321
441.735380818346991559784319768
440.867730506302790157022948925
439.991184777018738890724183094
439.10570880567805434702571402
438.211267265621159693217539217
437.307824326458576844700279385
436.395343652018617310258135674
435.473788398128115303880305623
434.54312121022431506973338207
433.603304220795889655958970078
432.65429904665093038668713823
431.696066786009604805813415515
430.728568015419035677783717331
429.751762786487804497686746154
428.765610622437329643289752872
427.770070514467211542645301775
426.765100917931474768678833306
425.750659748322469530902857953
424.726704377059022325508880821
423.693191627075247226405446729
422.650077768206245134694650547
421.597318512366727920625936266
420.534869008518407441882382062
419.462683837421785539366643183
418.380717006167769912143961528
417.288921942484321852813085572
416.187251488813114758246291821
415.075657896150946670931202568
413.954092817650405381805093158
412.822507301974030339875750421
411.680851786395951243430900336
410.529076089644708179823372835
409.367129404480671952577995987
408.194960290001185170097469178
407.012516663666234118885181729
405.819745793037137718110796615
404.616594287220402224014363653
403.403008088008538052246684505
402.178932460709267298766941572
400.944311984654166402107551821
399.699090543377386986944809459
398.443211314454678290520194688
397.176616758992495673300830817
395.899248610756520455662458811
394.611047864928435553632828556
393.311954766479297868057024806
392.001908798147320811380819878
390.680848668007327340665148483
389.348712296618553925720004676
388.005436803736877442824082091
386.650958494576898371067072159
385.285212845608643094320951263
383.908134489872943674301964486
382.519657201798813130207957617
381.119713881505355873687108666
379.708236538569934194526595246
378.285156275243450105977993231
376.85040326909269480408848806
375.403906755048762656373538
373.945595006839519999772352072
372.475395317783057873506834187
370.993233980917938689426084719
369.499036268444866055675535
367.992726410453160559360445197
366.474227572904108034559063272
364.943461834841856138715786385
363.400350164801065043874877692
361.844812396378963468299064426
360.276767202937816485785421354
358.696132071402070486854041448
357.102823275112596799952008699
355.496755845698501784374118598
353.877843543924900109921368682
352.245998829472851282389972223
350.601132829605328459281151903
348.94315530667061373030630649
347.271974624391885057407772093
345.587497712888965897770598063
343.889630032375237188327869315
342.178275535469549886225865272
340.453336628059610598000527963
338.714714128649727779458157195
336.962307226121985054650262938
335.196013435835833488594060063
333.415728553986746720014994381
331.621346610139940597822514196
329.812759817850199400064788274
327.989858523273548848659549654
326.152531151670844738399810027
324.300664151697275391970575334
322.434141937365273949947086287
320.552846827561367345107749624
318.656658982990014049637572968
316.745456340409460052723230789
314.819114544016025749509536088
312.877506873823974793893007977
310.920504170878153873737780676
308.947974759125868755249044845
306.959784363762909725465195948
304.95579602585618494593178298
302.935870013031981969039004057
300.899863726004366213757926664
298.847631600702541751384922789
296.779025005739035193672874618
294.69389213494219715244241916
292.592077894656614099051695024
290.473423785493438494862958493
288.337767778189212590726913572
286.184944183206298914817475553
284.014783513680335342037496021
281.827112341289978896193559305
279.621753144591338248291858951
277.398524149323639098547143666
275.15723916015350498000542739
272.897707383282416679167821039
270.619733239295042046333982707
268.323116165574761722426629088
266.007650407556357477817009278
263.673124798023917976187133651
261.319322523593919792536892518
258.946020877448445513827877425
256.552990997300798027785753072
254.139997587484445303285006852
251.706798623955243933453501325
249.253145040885060663582461081
246.778780397400892600054512898
244.283440522885841825636569088
241.76685313910507089934720703
239.228737457249137750662601606
236.668803747796568521299077422
234.086752880884512917990318546
231.482275834637768511942467514
228.85505316863880945770964427
226.204754459420599863694196053
223.531037694525137654211380775
220.833548621288302090119226561
218.11192004607917835120818522
215.365771079232011648675203501
212.594706320352389185021138338
209.798314978045672393965178694
206.976169917392724002727600257
204.127826627670936626830430093
201.252822101870062103450437112
198.350673618461617295301078332
195.420877414622895637539978143
192.462907238662076021700659427
189.476212767703737581362077943
186.460217874730909490749375579
183.414318726787982303524711924
180.337881693464226120496027035
177.230241041621747690300941673
174.090696388607849719772517908
170.918509881780509191343352925
167.71290306692872480113293315
164.473053401901556964484264951
161.198090364238200017400100111
157.887091092522620534972346783
154.539075490196872200478169007
151.153000707179726945646488369
147.727754898236958222483498638
144.262150136839091894075518364
140.754914338179568369011194343
137.204682013737954605313612369
133.609983640434347043607461726
129.969233377585073711224939724
126.28071480122163155516067885
122.542564243338073266879218075
118.752751217008151196116650684
114.909055268267018872964858372
111.009038409700874231170293054
107.050012040866039455706417355
103.028996920711524961145366392
98.9426742880937474068962003836
94.7873255692176384917775324108
90.5587571742927697095313580554
86.2522055260667749917276682329
81.8622154476829508761916354846
77.3824819801455057383748445769
72.8056409385713650195180667514
68.1229858770164127969487808898
63.324076446382468523832823485
58.3961812099312552757589284422
53.3234582849174867184687928661
48.0857011419587506657870651893
42.6563209177469290714308002183
36.9988879573335661893311148781
31.0606841975141018056311802456
24.7591843776467010986747530634
17.9481617037578673154773145069
10.30070362076986904075890746
0


==> anc/C2qPS/C2qPS3220.dat <==
# C2qPS3220
-41.4814814814814814814814814815
-41.4824489123369173657358349304
-41.4825132732959487162003076151
-41.4825818043759309352020307284
-41.4826547663430058077374947246
-41.4827324354621661298496881977
-41.4828151043477400936486741879
-41.4829030828541233634750283029
-41.4829966990080408466862854298
-41.4830962999835919134980668294
-41.4832022531212939000290905572
-41.4833149469922877847497099905
-41.4834347925088054751784593969
-41.4835622240819185484510580829
-41.483697700827491768840138195
-41.4838417078211492997646438884
-41.483994757402925095237789403
-41.4841573905321091543854052355
-41.4843301781926155949921336454
-41.4845137228489840569070699267
-41.4847086599528797402512474843
-41.4849156594996761011176326925
-41.4851354276343842594935392028
-41.4853687083058305944453084579
-41.4856162849675745430203886553
-41.4858789823235976474364166949
-41.486157668116277380492505863
-41.4864532549535797676767850145
-41.4867667021717574059922470113
-41.4870990177291177544239891359
-41.4874512601256236146416117056
-41.4878245403421960459185048361
-41.4882200237926014761108926065
-41.4886389322797107474647659604
-41.4890825459467088501467716265
-41.4895522052124999907540554561
-41.4900493126790824764910875037
-41.4905753349970498913390774909
-41.4911318046735965318022351203
-41.4917203218054524439173729327
-41.4923425557170320422436624449
-41.4930002464817345110837008396
-41.4936952063017671735605384438
-41.4944293207190567544835194158
-41.4952045496267486829010128111
-41.4960229280474506701131955824
-41.4968865666407317426470578232
-41.4977976518984182116046035538
-41.4987584459819086701455399809
-41.4997712861510343506748191026
-41.5008385837288906589105838539
-41.5019628225415302699424814544
-41.5031465567654058042324229828
-41.5043924081089468554785260778
-41.505703062247616077449397169
-41.5070812644241741511580829729
-41.5085298141176536214374397424
-41.5100515586756545088531766548
-41.5116493857949857386832734392
-41.5133262147253389891057401298
-41.515084986059546460744554137
-41.5169286499619899203523447884
-41.5188601526738414824049737909
-41.5208824211199709934506784889
-41.5229983454274923676291475846
-41.5252107591499814106180782999
-41.5275224169743181125092143233
-41.5299359696688226917076275491
-41.5324539360118006558263136031
-41.5350786714187200622814991879
-41.5378123329639449412769813213
-41.5406568404691724025875818923
-41.5436138333053965488499473678
-41.5466846225282790016797860931
-41.549870137938172927037556635
-41.5531708696256550880775048697
-41.5565868035312003355222055744
-41.56011735051351901386896882
-41.5637612683850070871411675966
-41.5675165763346725302860382921
-41.5713804611187460224354694438
-41.5753491743569119240743868507
-41.5794179202276673452575141727
-41.5835807328097024326328196875
-41.5878303422673742499985455035
-41.5921580290273128172129007035
-41.5965534650399585322015197099
-41.6010045411644094449125297477
-41.6054971796573976121951457831
-41.61001513068758016532028786
-41.6145397517347106044814952142
-41.6190497686697633860958679874
-41.6235210172468633767637737108
-41.6279261636710964257175491018
-41.632234402838158167676005008
-41.6364111327725828975774748588
-41.6404176037212711464582129839
-41.6442105402885348349010221346
-41.6477417349282797177003169553
-41.6509576110386713513557459268
-41.653798753835157899923713846
-41.6561994071095767368630702208
-41.6441496399927012858335244625
-41.5855348029158706152237905539
-41.5020545480459770117899886296
-41.402745448039694666782393334
-41.2924154756330195532876902393
-41.1739786690489600728327552396
-41.0493531270899332266743918169
-40.9198759840882255067821887071
-40.7865197222110162997344654294
-40.6500150661900876600499481139
-40.5109254913962433686368400444
-40.3696947567551006731902528535
-40.2266785004018409599776786664
-40.0821659653530622243147704686
-39.9363953693718956330438718412
-39.7895650450485605267875586175
-39.6418416846070468246812759451
-39.4933665540379147074298966738
-39.344260252308875524521386838
-39.1946264083987493252799141515
-39.0445545898282018629675897026
-38.8941226170393658006043934026
-38.7433984240123680018779042097
-38.592441568093442034703227167
-38.4413044656239721794445534074
-38.2900334110611430783035989531
-38.138669423551779931509494357
-37.9872489548173174218335056501
-37.8358044846831617577957657186
-37.68436502491979121409794961
-37.5329565477530006746584251744
-37.3816023520911099960115496312
-37.2303233779530975782024950666
-37.0791384775790979620003850675
-36.9280646501285667479690682977
-36.7771172456219228447942832661
-36.6263101427842166151193845955
-36.4756559046483474023832455557
-36.325165915128081217670731022
-36.1748504992451168448780823115
-36.0247190292646997736378985998
-35.8747800186413883824656647827
-35.7250412053853931031884169312
-35.5755096262185440235463006888
-35.4261916826879999137677819681
-35.2770932002378276925424295937
-35.1282194810975942724229796942
-34.9795753517283369100060858054
-34.8311652054658533627759203102
-34.6829930409160510541912681032
-34.5350624965845687630996116916
-34.3873768821609536767973373078
-34.2399392068246326770326459815
-34.0927522048943519195581185287
-33.9458183591035090416769201681
-33.799139921749901502452511057
-33.6527189339390579201855734423
-33.5065572431148343773913904446
-33.3606565190487807955979059074
-33.2150182684404396093482446257
-33.0696438482638302922718064988
-32.9245344779805606500316954564
-32.7796912507270023820542807202
-32.6351151435715303106639649009
-32.4908070269277439122980932815
-32.3467676732006885952023322268
-32.2029977647352202359062352566
-32.0594979011286789981626631064
-31.9162686059638448090560066747
-31.7733103330126399163632528177
-31.6306234719561397183368602293
-31.4882083536620787887284802603
-31.3460652550571315629690906186
-31.2041944036277515793248288258
-31.062595981580221619417694468
-30.9212701296877577828143276173
-30.7802169508499869194153279119
-30.6394365133878469188416633991
-30.4989288540949150257112440822
-30.3586939810643259209278011392
-30.2187318763087770425420031692
-30.0790424981896143463703204817
-29.9396257836696304980934944042
-29.8004816504029743734231492452
-29.6616099986744524609741721391
-29.5230107131994875528464782003
-29.3846836647950775251967894506
-29.246628711931257765777427368
-29.10884570217180662525624898
-28.9713344735122367782711645918
-28.8340948556224799938891617249
-28.6971266710010926478265136102
-28.5604297360472790934835490927
-28.4240038620565450267467374346
-28.2878488561453489981180722647
-28.1519645221097134445391814695
-28.0163506612223836159766555512
-27.881007072972780484222701727
-27.7459335557536793742180545066
-27.6111299074982571544925059666
-27.4765959262708851092170180888
-27.3423314108148000535848160038
-27.208336161059561005294783425
-27.074609978590991120914174678
-26.9411526670861131366394552126
-26.8079640327154098489702307716
-26.6750438845145779891032079917
-26.5423920347277930563501356888
-26.4100082991243632540685978879
-26.2778924972905216824361498574
-26.1460444528979865353316833629
-26.0144639939508084484419032407
-25.8831509530119216454759725612
-25.7521051674107204837148760956
-25.6213264794328948195665747527
-25.4908147364936757604922304625
-25.3605697912955673486846394201
-25.230591501971569082980310114
-25.1008797322148285153122741638
-24.9714343513956020776432722891
-24.8422552346663454571787797673
-24.7133422630557019227043525905
-24.5846953235521077200856034911
-24.456314309177687730990831755
-24.3281991190530717780671871938
-24.2003496584537220342063468802
-24.0727658388583247433209557136
-23.9454475779897646918800827513
-23.8183947998491684060947887209
-23.6916074347434717247153495605
-23.5650854193069390601898594538
-23.4388286965170351713534368966
-23.3128372157050254994445851207
-23.1871109325616579464445862359
-23.0616498091382572898609271821
-22.9364538138435431287419378261
-22.8115229214364632471290461511
-22.6868571130153164755266910976
-22.5624563760034224469335688102
-22.4383207041315800060945177809
-22.3144500974175413689235953595
-22.1908445621427153785753680078
-22.0675041108263003051086838655
-21.9444287621970345310891076886
-21.8216185411627421037669285142
-21.6990734787778394672604776126
-21.5767936122089596704652487285
-21.454778984698840936322228917
-21.333029645528617636632898229
-21.2115456499786434075022983189
-21.0903270592879683299061115698
-20.9693739406125847562933119502
-20.8486863669825494581650495522
-20.7282644172580832738026226991
-20.6081081760847433241768052121
-20.4882177338477571146844278903
-20.3685931866256024284342892534
-20.2492346361429118225206034349
-20.1301421897227757426210663943
-20.0113159602385137551505146509
-19.8927560660649791430831688346
-19.7744626310294581055184869054
-19.6564357843622210272224292031
-19.5386756606467797287947024643
-19.4211823997699012577479015612
-19.3039561468714256234179703025
-19.186997052293931902809589106
-19.070305271532294339486525131
-18.9538809651831674133880273527
-18.8377242988944363665564616662
-18.7218354433146673193515122007
-18.6062145740425888955012673849
-18.49086187157663518450920346
-18.3757775212645778991839390132
-18.260961713253273727516708234
-18.1464146424385511253475303838
-18.0321365084152591431725883025
-17.9181275154274993213546887804
-17.8043878723190602175496269956
-17.6909177924840727433172920116
-17.5777174938179031789103578465
-17.4647871986682995016688909878
-17.3521271337868055001025922236
-17.2397375302804560486665912302
-17.1276186235637658837157806522
-17.0157706533110232456574750658
-16.9041938634088988326169929048
-16.7928885019093796438807826389
-16.6818548209830364740613667832
-16.5710930768726330485803695862
-16.4606035298470840650910079985
-16.3503864441557687214089506917
-16.2404420879832056660792366944
-16.1307707334040947006970283904
-16.0213726563387299914647299572
-15.9122481365087890092668055424
-15.8033974573935009109449708438
-15.6948209061861975977314634937
-15.5865187737512502383146000468
-15.4784913545813936222275329942
-15.370738946755440312712401044
-15.2632618518963861955429423411
-15.1560603751299086701901074289
-15.0491348250432584009598398037
-14.9424855136445452371600151322
-14.8361127563224186218681559135
-14.7300168718061425374365208351
-14.6241981821260647815065872731
-14.5186570125744801290841943474
-14.4133936916668867132733788993
-14.3084085511036347487523574907
-14.2037019257319665272151068659
-14.0992741535084464320547668469
-13.9951255754617795498287338879
-13.8912565356560172978556132813
-13.7876673811541483400225240697
-13.6843584619820729259325900828
-13.5813301310929586613335493146
-13.4785827443319755998060281762
-13.3761166604014084364492748757
-13.2739322408261434833049538846
-13.1720298499195280130532425139
-13.0704098547495994716711770504
-12.9690726251056819818548689816
-12.8680185334653474866901866669
-12.7672479549617388169463875589
-12.6667612673512519051187894336
-12.5665588509815743146328394317
-12.4666410887600772031330119816
-12.3670083661225577942222387849
-12.2676610710023293921128394686
-12.1685995937996559381345501455
-12.0698243273515280766694115347
-11.9713356669017776706102226886
-11.8731340100715276826446159592
-11.7752197568299743183379169484
-11.6775933094654983099232843822
-11.5802550725571022057161714898
-11.4832054529461705189708812335
-11.3864448597085495816183259916
-11.2899737041269439425034327446
-11.1937923996636261463238367804
-11.0979013619334567283125127776
-11.0023010086772112606673693922
-10.9069917597352112896793893813
-10.8119740370212560073233044281
-10.7172482644968515076332356619
-10.6228148681457344863785662554
-10.5286742759486872522772115046
-10.4348269178586409291299719463
-10.3412732257760637407532707536
-10.248013633524631284296239035
-10.1550485768271757124320613696
-10.0623784932819107608640764108
-9.97000382233892957455502137936
-9.87792500527697230397959731582
-9.78614248518046046145317908698
-9.69465670691679504713748509325
-9.6034681171139154746059475547
-9.51257716413811634680926739781
-9.42198429807211915486020439076
-9.33168997069339599420401519245
-9.24169463545274241540789664307
-9.15199874745309654994277894899
-9.06260276342860167489984089002
-8.97350714172390940454059337531
-8.88471234227372072088399240632
-8.79621882658256208014966317083
-8.70802705770479385676787080313
-8.62013750022484841180124510479
-8.53255062023769509796919968295
-8.44526688532952953899398868262
-8.35828676455868454666960021087
-8.27161072843676006486496908586
-8.18523924890996955558658741136
-8.09917279934070026821921827352
-8.01341185448928485911515546433
-7.92795689049598185479169275513
-7.84280838486316247810376888025
-7.75796681643770138286590260313
-7.67343266539356886848739499542
-7.58920641321462217224127153944
-7.50528854267759346279547884411
-7.42167953783527218458029866629
-7.33837988399987942843555138589
-7.25539006772663202976253888689
-7.17271057679749412108723712713
-7.09034190020511389151217168061
-7.00828452813694333098460193904
-6.92653895195953876262869735902
-6.84510566420303999157056160632
-6.76398515854582592371911689871
-6.68317792979934453284545809016
-6.60268447389311507902133788691
-6.52250528785990050602749279462
-6.44264086982104796971860601356
-6.3630917189719954735283445882
-6.28385833556794261131006876284
-6.20494122090968344153188204253
-6.12634087732959954047446391956
-6.04805780817781130551277779701
-5.97009251780848560279480927024
-5.89244551156629787665884089545
-5.81511729577304686095260802096
-5.73810837771442005503051061915
-5.66141926562690814960667137186
-5.5850504686848666098300962886
-5.5090024969877226449218342585
-5.43327586154732581547141281087
-5.35787107427544055102974526708
-5.28278864797137887195717234494
-5.20802909630977163058753637795
-5.13359293382847660765159848632
-5.05948067591662182056528957991
-4.98569283880278242062999713883
-4.91222993954328957641325424287
-4.83909249601066976057888946048
-4.76628102688221287721613223696
-4.69379605162866768627769809474
-4.62163809050306300107797629738
-4.54980766452965315392470212126
-4.47830529549298624386161906576
-4.40713150592709369918642876785
-4.33628681910479970587868995126
-4.26577175902714907132725428993
-4.1955868504129521107873924011
-4.12573261868844516182512132746
-4.05620958997706534962162262712
-3.9870182910893382434153319983
-3.91815924951287706155464438832
-3.84963299340249209962162802573
-3.78144005157040907286814570171
-3.7135809534765950807818603471
-3.64605622921919091797231847474
-3.57886640952504847173826513685
-3.51201202574037196264819165535
-3.44549360982146180023853133736
-3.37931169432555984150960915315
-3.31346681240179485528015801594
-3.24795949778222701064870169969
-3.18279028477299022280616044123
-3.1179597082455312042504682459
-3.05346830362794408407262724346
-2.98931660689639947241630626222
-2.92550515456666686146167381582
-2.86203448368572926835050716735
-2.79890513182348903935561587115
-2.73611763706456374830514477616
-2.67367253800017113580326851863
-2.61157037372010204914505205501
-2.54981168380478035600672767792
-2.48839700831740881800522753452
-2.42732688779619992306441131054
-2.36660186324669068820193962215
-2.30622247613414045686206052425
-2.24618926837601072726759160176
-2.18650278233452606045098095639
-2.12716356080931512865139902745
-2.06817214703013097663422504892
-2.00952908464964958020291509166
-1.95123491773634579773293289232
-1.89329019076744582196504086072
-1.8356954486219552505526279179
-1.77845123657376190496672391724
-1.72155810028481253832473712998
-1.66501658579836258352655986935
-1.6088272395322981037563139362
-1.55299060827252911794143576729
-1.49750723916645348415480149835
-1.44237767971649053420192171105
-1.38760247777368366275563767406
-1.33318218153137108438695448287
-1.27911733951892398169436621108
-1.22540850059555127745696376124
-1.17205621394417027333045222991
-1.11906102906534240707161065189
-1.06642349577127338961735680613
-1.01414416417987699256107147529
-0.962223584708901765662812384222
-0.910662308070119973003114191291
-0.859460885263578045243817389648
-0.808619867571907854195369529581
-0.758139806554698124509854155742
-0.708021254042925305824167168363
-0.658264762133443237069801351455
-0.608870883183530942946125386263
-0.559840169805497910724345010682
-0.511173174861346203610985703859
-0.462870451457488774854196355129
-0.414932552939523354624883182855
-0.367360032887061289449067462817
-0.320153445108610721609327589587
-0.273313343636513503473127266883
-0.2268402827219352491456223442
-0.180734816829907933185537681653
-0.134997500634424453366254742726
-0.0896288890135845816116763795863
-0.0446295370447917342890472415459
0


==> anc/C2qPS/C2qPS3310.dat <==
# C2qPS3310
101.247713508550754180814359308
101.243047624151026136366011245
101.242725877890203685739490387
101.242382291995859120094603767
101.242015412323766291011196779
101.241623690220123340333273119
101.241205476568488514450824904
101.240759015477343373255801234
101.240282437587886087614202166
101.239773752980609384572035752
101.239230843658125251036202123
101.238651455580560757975903307
101.238033190228665406815831519
101.237373495668539405114255781
101.236669657090613531685525177
101.235918786794184155212399096
101.23511781358743106818122326
101.234263471571420792977016507
101.233352288275123794936097846
101.23238057210695069042539078
101.231344399086740391887722578
101.230239598820512773070249736
101.229061739678630745669467008
101.227806113136302818795566015
101.226467717233598832753994094
101.225041239110350587937130438
101.223521036569467941058769584
101.221901118620322516517990792
101.220175124951938920039505989
101.218336304283791274520911972
101.216377491540035699620965165
101.214291083791022407890600556
101.212069014903930541083720509
101.209702728842361707348094626
101.207183151552722298602451109
101.204500661373228947723755685
101.201645057899395872810030198
101.198605529237918446828125192
101.195370617578966461440708797
101.191928183015056893670746736
101.188265365532904635477339137
101.18436854510296724630508685
101.180223299789824615822353241
101.175814361805086509129243073
101.171125571423222206712579068
101.166139828679580726863635905
101.160839042768943412944390875
101.155204079062251190540625552
101.149214703658707106651702393
101.142849525390303881698143055
101.136085935196001754701861969
101.128900042783322213592631166
101.121266610496069434134386813
101.113158984308287496318126515
101.104549021866454836884600538
101.095407017504358188265158581
101.085701624158129907699719649
101.075399772112631836937436521
101.064466584514785672591696648
101.052865289594647599528277649
101.040557129541070264101716249
101.027501265985757892929461046
101.013654682057473480380014861
100.998972080977176437520242569
100.983405781175033646771824964
100.966905607921637713056455804
100.949418781478466675520651748
100.930889801786714535826865092
100.9112603297291977543949418
100.890469065017185851596139951
100.868451620772800481472630215
100.845140394898161447187960005
100.820464438344812115211590956
100.794349320421208569426340365
100.766716991302278997984270933
100.737485641933317049574726882
100.706569561550820293780596142
100.673878993075365204913408789
100.639319986666250700477403334
100.602794251764451942109287732
100.564199007989390968415606658
100.523426835296109792115566728
100.480365523842551643401137466
100.434897924061705779120865355
100.386901797480194654144433791
100.336249668873270881860287053
100.282808680395875955650695502
100.226440448380053088008518886
100.167000923540180851647133921
100.104340255378686299384696369
100.038302661635481025323964893
99.9687263036735916718225046285
99.8954431687404353177671428925
99.8182789600878642886401705097
99.7370529959732319795263605197
99.6515781185968563929388172825
99.561660614056684224507501257
99.4671001444167130171572864035
99.3676896929895267407219729646
99.2632155239225004833407451999
99.1534571571487891653837046705
99.0381873597146329979762103443
97.7372473360044430707468104078
96.6934789555925170026672817988
95.797515697754820963208361039
95.0018947221281009785716717184
94.2804617767966242031131246873
93.6168499519749128040409756206
92.9999568748894487916689224379
92.4218164608387723107979246769
91.8764708552394495969236683777
91.3593193962936021921273752096
90.8667179481437308696166202466
90.3957195784968193384453650845
89.9438997562862588518702391538
89.5092345050642896371569080194
89.0900130445773006626231687239
88.6847736382444452277514987367
88.2922554970115821065604813105
87.9113620644102706825842729887
87.5411325411625175251851542918
87.1807194870949727837148469212
86.8293709804167017440906702629
86.4864162456004832249818953319
86.1512539566893473651708377625
85.8233426293159609230862226923
85.502192661408749146494752874
85.1873596883923598713451533873
84.8784389961300240352235567301
84.5750607922538360367026911559
84.2768861795796597743571313806
83.9836037079476451374346116249
83.6949264058344583280368151541
83.4105892124177516152388092255
83.1303467458544754020208504208
82.8539713553944864841195784652
82.581251414349075821264604594
82.3119898184350101778651004708
82.0460026600418569170415083599
81.7831180538440833092732123224
81.5231750931440427737065093739
81.2660229195753040405926216111
81.0115198914632681973614818658
80.7595328383450216342662752348
80.5099363909818457280521263539
80.2626123777259778406685329888
80.0174492793838662679931409059
79.7743417357958232830627664515
79.53319009826241215652556934
79.2939000227199576021399841313
79.0563820992246369797261841757
78.8205515138657457477702495817
78.5863277397095237548744781825
78.3536342537881865460444809076
78.1223982775050932104839528073
77.8925505381350488686333899884
77.6640250493658584561016275114
77.4367589090594860036987648742
77.2106921126136087189232897471
76.9857673804812531556974344377
76.7619299985611553396123648269
76.5391276703075351019997528684
76.3173103795276915626743959852
76.0964302629414002193743091031
75.8764414916693880310649411606
75.6573001609007757586649645236
75.4389641870626730454720640496
75.2213932118802651039170301506
75.0045485127737512569575707616
74.7883929190902574735751434714
74.5728907337151022680938979773
74.3580076596482023593247863475
74.1437107311685299499807018847
73.9299682492428724921327706353
73.7167497208651302908551124025
73.504025802039394836702509487
73.291768244144412019620696296
73.0799498434390394932496554308
72.8685443934882114463264529897
72.6575266403069514405168383778
72.4468722400363228382997926092
72.2365577189800516356685192577
72.0265604358440530545347659185
71.816858546033378251480837119
71.6074309678722927545470994468
71.3982573506234120126739041436
71.1893180441911481128028345771
70.980594070403251208125663505
70.7720670957720362099959142726
70.5637194056440383910934807148
70.3555338796534021009540154715
70.1474939684003298114181521172
69.9395836712814535480670823078
69.7317875154040817718198964544
69.524090535520961845085720012
69.3164782549265172762639392915
69.1089366672595023778513061447
68.9014522191606940360286588858
68.6940117937376373946385331009
68.486602694791603304568102807
68.2792126317648220239019913622
68.0718297053687494939029817068
67.8644423938566173631262495571
67.6570395399058319562881445965
67.4496103380779352866398990689
67.2421443228258363685885625374
67.0346313570198756868192451682
66.8270616209660108288452432652
66.6194256018910171274181437419
66.4117140838710929464000223472
66.2039181381816534419671598061
65.9960291140473969832554794948
65.7880386297729420122887397565
65.5799385642354654588018921508
65.3717210487218328593007169998
65.1633784590937005295947082751
64.9549034082649965287069842385
64.7462887389770543462885209196
64.537527516857485492341865998
64.3286130237496383766761532608
64.1195387513002046375202643178
63.9102983947932037341289418561
63.7008858472192052197119749257
63.4912951935692384858156960687
63.2815207053433945289818763778
63.0715568352646458490986640523
62.8613982121889011791326339834
62.6510396362027734343886446896
62.4404760739009739698701094733
62.2297026538356557201529403057
62.0187146621304137118347505651
61.807507538252015309715333653
61.5960768709332758006947828887
61.3844183942408188494794158979
61.1725279837817672002101095552
60.9604016530436978850248528839
60.7480355498624691921838834534
60.5354259530127847275016692398
60.3225692689166039906964878484
60.1094620284647398376897082321
59.8961008839472018078865239252
59.6824826060880513055776371484
59.4686040811807307307949863294
59.2544623083200145052856272921
59.0400543967269061391993469868
58.8253775631629725995660068311
58.6104291294307658019348809691
58.3952065199571315468579260209
58.1797072594563491267603346199
57.9639289706701805702589259566
57.7478693721820374768867164235
57.5315262763025960067051532587
57.3148975870243071839549660325
57.0979812980423605871339691596
56.880775490839765044522186968
56.6632783328343104298252247511
56.4454880755852703349883159103
56.2274030530577965473428563684
56.0090216799430431214760012156
55.7903424500321406433779678588
55.5713639346422202527176736535
55.3520847810927623229908148903
55.132503711230616591335573535
54.9126195200021091614420655961
54.6924310740707173451908971421
54.4719373104788559226830821457
54.251137235352378238267088622
54.030029922646452755564080698
53.8086145129315304028481596774
53.5868902122181703794377082105
53.3648562908195421849218001128
53.1425120822504695903851086449
52.9198569821619282023942421008
52.6968904473099522786222130559
52.473611994557948635391501777
52.2500211999114559337395348145
52.0261176975844264286479697987
51.801901179096144498079637951
51.5773713923979320124136832708
51.3525281410288249347236967543
51.1273712832994385282921630606
50.9019007315032702564317784601
50.6761164511547199543829657224
50.4500184602531361939260055556
50.2236068285722260055760675132
49.9968816769741923252265906808
49.7698431767479897436575934167
49.5424915489711144077516841468
49.3148270638943682985626264058
49.0868500403490616383766792224
48.8585608451761398993585601279
48.6299598926767438411119918458
48.4010476440837322325217513126
48.1718246070537174518829445952
47.94229133517918404426014189
47.7124484275202795804406386015
47.48229652815588584052141239
47.2518363257535964685368199503
47.0210685531582448427845460418
46.7899939869986430086625958523
46.5586134473122091548178568701
46.326927797187177306131725681
46.0949379424220986844804260438
45.8626448312023595753670016036
45.6300494537934555596609405473
45.3971528422507766482643125089
45.1639560701456722163036949336
44.9304602523075786945228439074
44.696666544582006760417232
44.4625761436041983012521777742
44.2281902865882767158837341998
43.9935102511317272022449399246
43.7585373550350565620523820589
43.5232729561364947629518440958
43.2877184521616130498642876755
43.0518752805877458103504419054
42.8157449185231156917919531043
42.5793288826005736593126539662
42.3426287288858777907160847773
42.105646052800446646276128353
41.8683824890585350449101447708
41.6308397116187920419967797115
41.3930194336501728558095609927
41.154923407512188447228764188
40.9165534247494884391879552842
40.6779113161007850864862585709
40.4389989515221380916339095908
40.199818240224632227027187717
39.9603711307264919869956835226
39.7206596109196898745010015646
39.4806857081511174462570830682
39.2404514893184009170004691368
38.9999590609804559792762851861
38.7592105694828895506907851475
38.5182082010983694379964443709
38.2769541821820964291783830266
38.0354507793425271141976478341
37.7937002996275098163195000904
37.5517050907260104139911674045
37.3094675411856195739612536707
37.0669900806460480267079346205
36.8242751800888320233315324333
36.5813253521034870481333260131
36.3381431511703642537012872925
36.0947311739604809673983762442
35.8510920596526140231367823417
35.6072284902679626352630029446
35.3631431910227060890373482579
35.1188389306988007131794239914
34.874318522033380464863623483
34.629584822127146039119181428
34.3846407328721487577155535741
34.1394892013993976451784071964
33.8941332205467411106040718173
33.6485758293474985779308755726
33.4028201135403422984837215646
33.1568692061009554982276493931
32.9107262877960200203083242571
32.6643945877601147875580449832
32.417877384096135799972458852
32.1711780044998790732740349949
31.9242998269094599957198061665
31.6772462801802761153547169156
31.4300208447862554583192976295
31.1826270535481692156347189764
30.9350684923898261222594100653
30.6873488011230061958540661261
30.439471674262033818381361194
30.1914408618689345537753689774
29.9432601704301667299937304422
29.6949334637659678131701720094
29.446464663973407114162456617
29.1978577524042905526168586063
28.9491167706791202308529762303
28.7002458217383716214255002302
28.451249070932414443009502205
28.2021307471514699980353295828
27.9528951439970680960290311474
27.7035466209965409288864818424
27.4540896048621696558805263165
27.2045285907966822736453665444
26.9548681438468888868812146051
26.7051129003073330785936711788
26.4552675691759360480783650032
26.2053369336637139106397704011
25.9553258527607584338258203759
25.7052392628607879504586468421
25.4550821794466987024227189262
25.2048596988396779312852884282
24.9545770000145791826781562108
24.7042393464844081149374217856
24.453852088256924230385895889
24.203420663866531063460342171
23.9529506024848052040570966638
23.7024475261132039095420619058
23.4519171518616928353722185964
23.2013652943172505371846321671
22.9507978680064358931106004184
22.7002208899564495800767382775
22.4496404823593824263672683043
22.1990628753446231771710105518
21.9484944098646973914691798372
21.6979415407001294094953518368
21.4474108395892623063286478457
21.1969089984893383541815240167
20.9464428329755368043879035435
20.6960192857850890147846820115
20.4456454305140455485628802713
20.1953284754747585539183532059
19.9450757677226684606760020339
19.6948947972615500537059002612
19.44479320143698288157528852
19.1947787695284686721318685422
18.944859447551328296753827278
18.6950433432802776427533218622
18.4453387315074108107209084182
18.1957540595482162021047310965
17.9462979530102227801180709854
17.6969792218399272541213629988
17.4478068666647961213177278188
17.1987900854483782519236786821
16.9499382804779138720512014807
16.7012610657052953505379600849
16.4527682744638363647882345772
16.2044699675850524681576016052
15.9563764419415630862248441535
15.7084982394443096425367261511
15.4608461565245660471258043721
15.2134312541337177291305231074
14.9662648682965280072024574173
14.7193586212566231894895759298
14.472724433256241211501584674
14.2263745349959377077930622402
13.9803214808239676359730541566
13.734578162709504692174727241
13.4891578250587756410257779298
13.244074080438630236421410435
12.9993409262781056790093181442
12.7549727626252530223431991922
12.510984411043958036812783753
12.2673911347438099538329335127
12.0242086600453623031363929137
11.7814531992935221812755196023
11.5391414753434496044917473056
11.2972907477564229347444771448
11.0559188408578338127062550316
10.8150441738260530715780888288
10.5746857929996348091616756701
10.3348634066115232845012346853
10.0955974221829768059308992266
9.85690898683727162497209949684
9.61882003082442491640281121738
9.3813533145838040582964220702
9.14453247971231166695525798397
8.90838210425273636725790683695
8.67292776277089531782395818773
8.43819609175263482091663510589
8.20421486092412832096429337346
7.97101305118306517750599196916
7.738620939926503541991901624
7.50707019467610426986659615392
7.27639397603652425992950952266
7.04662705118205572538192870503
6.81780591925526008181769052292
6.58996895028571218346678506551
6.36315653950498248007636546521
6.13741127925562492413219323085
5.91277815107983626810025202862
5.68930474104368513197706153921
5.46704148192598160856392995266
5.24604192660356490487973351027
5.02636305783161218053613942153
4.80806564069385076945136411037
4.59121462534321909653831148333
4.37587960934851288429049333398
4.16213537111454438029463766429
3.9500624885988500378587110433
3.73974806110859516997496229283
3.53128655660771492107543075865
3.32478081309231209976111914502
3.12034323076786862672519719559
2.91809720280642285402570283168
2.71817884758760108241351356899
2.52073912635488285770067739046
2.32594645993661274827252270773
2.13399000095573650712629208028
1.94508378078330411172197724192
1.75947204490846654254900122932
1.57743623597442063982019725467
1.39930431484501419597777875868
1.22546348951494668708576104452
1.05637806944899829282403370201
0.892615320760020352679854217076
0.734884384047133291622506602654
0.584097731994524209456825994391
0.441474341784523265131825642433
0.30872751065447434586025582258
0.188447732709801977665749578183
0.0850297047581333671554535617053
0.00772057701033954047382410814538
0


==> anc/C2qPS/C2qPS3320.dat <==
# C2qPS3320
1.18518518518518518518518518519
1.18515283233570731891657864995
1.18515039992406139335497409906
1.18514778587729227677730117631
1.18514497674166044477740440059
1.18514195807661254957722038336
1.18513871438326735424083922133
1.18513522902779730571888190227
1.1851314841593485563808087713
1.18512746062211790840397236461
1.1851231378611792242456939517
1.18511849382162422075413314708
1.18511350484055314009390859461
1.18510814553141945763957962158
1.18510238866019942938889255598
1.18509620501282177707913819534
1.18508956325325502935750584106
1.18508242977160984660144567422
1.18507476852157091283390304456
1.18506654084642753089099099409
1.18505770529292374932441338098
1.18504821741209751645510582031
1.18503802954622382555540533508
1.18502709060091890414512376826
1.18501534580140102026525087935
1.18500273643183823118625894057
1.184989199556644178425253929
1.18497466772250962143289928205
1.184959068639879576154554172
1.18494232484250345014572339059
1.1849243533235982002853804054
1.18490506514707203066455410884
1.18488436503215823634992262407
1.18486215090970521416676069968
1.18483831344825912672292817574
1.18481273554795993484634874365
1.18478529180014921306127624104
1.18475584791045903227566627239
1.18472426008301492675633449628
1.18469037436324224652037229053
1.18465402593661371480889192698
1.18461503838051644342518210812
1.18457322286624868467159535925
1.18452837730797989546949379142
1.18448028545532193674970498286
1.18442871592596411297422011251
1.1843734211746199626457215841
1.1843141363943189399775063657
1.18425057834585109195326865219
1.1841824441109372611290665988
1.18410940976445097996854663194
1.18403112896076083893113385018
1.18394723142899350906838648093
1.18385732137173761666783171588
1.18376097576141717987295649008
1.18365774252826025061934122174
1.18354713863347374068623746438
1.18342864802090919310862599865
1.18330171944016660758548929609
1.18316576413373454179789987381
1.18302015338040488451168398192
1.18286421588683033146061766948
1.18269723501871221027567099593
1.18251844586271654752336425313
1.18232703210981794798131176594
1.18212212275036492580200715795
1.18190278857074793207797049886
1.18166803844113380549773562991
1.18141681538330929291201745987
1.18114799240725344473912035296
1.18086036810463614748555340275
1.18055266198702015763903539485
1.18022350955612940123414305575
1.17987145709313998771030953726
1.17949495615355569974783402911
1.1790923577538503912880540286
1.17866190623569989311133349835
1.17820173279329026504034556672
1.17770984864888258440542614628
1.17718413786154244758506104405
1.17662234975371102183759496767
1.17602209094011038724609614271
1.17538081694334617343366645101
1.17469582338050280891816633993
1.17396423670502932529949069701
1.17318300448829543799486510207
1.17234888522536798319511663674
1.1714584376498267189445721496
1.17050800954281653674067930666
1.16949372602203133492813691766
1.16841147729695470325702019971
1.16725690587745609607731037287
1.16602539322377059841913528572
1.16471204582698821772176548305
1.1633116807104574828034424495
1.16181881034398059272380903828
1.16022762696435582961579050875
1.15853198629771944242765791549
1.15672539068126512679973545316
1.1548009715842851204453686088
1.1527514715310922290737432358
1.15056922543125480330762889914
1.1240121407994377063406560264
1.10042283880809176881141453162
1.07872659228804806443339039435
1.05841574416966009484178590864
1.03919286563384441276981904566
1.0208624521473769914911295708
1.00328627521406219157533428289
0.98636152105585395339824710321
0.970008803527894239382295283553
0.954165036703895012351546992699
0.938778929713333490232417673295
0.923807999211677562197981382417
0.909216510134501362970940101467
0.894974010312801033963801406314
0.881054259402626012049106544535
0.867434427973817750438978040151
0.854094486725485728517891265678
0.84101673264618352451342574231
0.82818541583426877513793760929
0.815586441643423910609483903275
0.80320713009819406840882127158
0.791036019475967514937229401819
0.779062704388886961883460852047
0.76727770112892332370026125686
0.755672334785549530603307909452
0.744238643919347934365303137641
0.732969299517001299167990045801
0.721857535658636831706644755551
0.710897089862945729069659037885
0.700082151484685802448644742793
0.689407316855545829142054658795
0.678867550106201207023051135066
0.668458148801639929891296175207
0.658174713675910580593920965043
0.648013121875558775104988899734
0.637969503220081545115251539253
0.628040219067961173681860863258
0.61822184344222099092060483695
0.608511146123034014241234820705
0.598905077459079018722623114875
0.589400754685924024100675808522
0.579995449570173655360578210857
0.570686577223589342955701248717
0.561471685952789834884134417216
0.552348448028191327140165652222
0.543314651271136206741137704675
0.534368191371159139154576239576
0.525507064856432360860874423994
0.516729362649931233792644421752
0.508033264152022568793991503562
0.499417031797212739701976689256
0.490879006038874374220276452539
0.482417600721043917011770029473
0.474031298800967933601499264691
0.465718648390074214414052358565
0.45747825908453887582135734637
0.449308798559683700121914580574
0.441208989405128813664612555649
0.433177606179995200943653301297
0.425213472669542580345984720119
0.417315459326477528090248270161
0.409482480881805783677181893631
0.401713494111558257312888175388
0.394007495747015448637511263066
0.386363520517209630666225447446
0.378780639313515387464110544391
0.371257957467061740861492388713
0.363794613130526011708508432699
0.356389775756611901838819449011
0.349042644666181778494967888428
0.341752447699614279239294836841
0.334518439945500552174396400255
0.327339902541282204132933629666
0.320216141540877054281481989001
0.313146486844740100018027535506
0.306130291188171116547668737769
0.299166929184010932130857481117
0.292255796416169096234575430305
0.285396308580699441214777900308
0.278587900671389637856905291893
0.271830026207058666672134587815
0.26512215649796431035889654427
0.258463779948913224990479856688
0.25185440139684056951806198935
0.245293541480786085145229880386
0.238780736042340278085025522773
0.232315535554769189672184758165
0.225897504579150229918630908112
0.219526221245965686300256794554
0.21320127676070568198014354215
0.206922274932129342052782169423
0.200688831721922449694277370348
0.194500574814572583457780327853
0.188357143206359207134949806814
0.182258186812426963625294949257
0.176203366090975983205742902166
0.170192351683663788814270087173
0.164224824071369760637779775162
0.158300473244525467530026486729
0.152418998387262809232984989896
0.146580107574677137466442744393
0.140783517482544605777474382635
0.135028953108872183927197379328
0.129316147506695287390281648938
0.123644841527572021693216375519
0.118014783575254812689216452253
0.112425729369049859410370928829
0.10687744171640256336406837969
0.101369690294273001459539803779
0.0959022514388897516645011365229
0.0904749079434930726777697971994
0.0850874488636996931838710555449
0.0797396693301413854760914571153
0.0744313703680481770571507463733
0.0691623587234645794457304357414
0.0639324466958036662066207752694
0.0587414519764592863230392222071
0.0535891974932112228809507913577
0.0484755112601717638568983112839
0.0434002262330350000313794262192
0.038363180169402258743993841571
0.0333642154939684713973445483076
0.0284031791683650036442571204788
0.0234799225654645930047120892869
0.0185943013479635790828981583098
0.0137461753510656135487408646571
0.00893540846909953492731668448945
0.0041618685459121188842517340293
-0.000574572731116002258502412456874
-0.00527403993357578902889517114774
-0.00993665399119437295130720727169
-0.0145625322877901098083826952488
-0.0191517887541433845840580193686
-0.0237045339579026972313102373532
-0.0282208751906401141215167693489
-0.0327009165521650108234375904362
-0.0371447590322001408686126242033
-0.0415525005895194266367380176189
-0.0459242362286424677195787894134
-0.0502600580741765853311842854056
-0.054560055442893255649023748033
-0.058824314913622018343016015194
-0.0630529203950413676914711777198
-0.0672459531914427320215408524997
-0.0714034920665404128368484896468
-0.0755256133053972786138206417384
-0.0796123907745330811431159493053
-0.0836638959802794762814986000832
-0.0876801981254431783801069335533
-0.0916613641643361512508506246501
-0.0956074588562293315419786932899
-0.099518544817284086441010075889
-0.103394682571013420711725046115
-0.107235930597322862559657288135
-0.111042345380178968396677570751
-0.114813981453951488238865504325
-0.118550891448473421511926112474
-0.122253126132861463015360887308
-0.125920734458137686525096861843
-0.129553763598691735047136339443
-0.13315225899262127834808414615
-0.136716264380987056567544983874
-0.140245821846017450144140200975
-0.143740971848296197827336587613
-0.147201753262965623240485973701
-0.150628203414976523508008332398
-0.154020358113414718215742422328
-0.157378251684933150935855657395
-0.160701917006317376348983495688
-0.163991385536211251395994112039
-0.167246687346028676768888958849
-0.170467851150076303396191542021
-0.173654904334911225489915757508
-0.176807872987956825395700875229
-0.179926781925399114215746629686
-0.183011654719385124335115374762
-0.186062513724544154038613942894
-0.189079380103851938899400262392
-0.19206227385385712816755756859
-0.195011213829288775673153494989
-0.197926217767062912535980659286
-0.200807302309705652058027631004
-0.20365448302820968443860818327
-0.206467774444340449325676200794
-0.209247190052407726682656013905
-0.211992742340517860040525383411
-0.214704442811321319999523810775
-0.217382302002269828968026513012
-0.220026329505396799744419386465
-0.222636533986634389867867818902
-0.225212923204680039930247694626
-0.227755504029424946534678548196
-0.230264282459956518620585004845
-0.23273926364214647879779733607
-0.235180451885835898520260850144
-0.237587850681628096789845457495
-0.239961462717299986046442533918
-0.242301289893842115432034116852
-0.24460733334113734019853611716
-0.246879593433287736170303694
-0.249118069803599079402943919392
-0.251322761359231923052438942457
-0.253493666295528025554644082552
-0.255630782110020616106262287671
-0.257734105616136724743905871402
-0.25980363295659955466466355741
-0.261839359616538633463001789987
-0.263841280436315247333828981011
-0.265809389624070437684044053005
-0.267743680768002622692980349942
-0.269644146848381696867465125219
-0.271510780249306259264238370834
-0.273343572770210425527968225614
-0.275142515637126489955499316759
-0.276907599513709521195840801546
-0.278638814512029798690916193434
-0.280336150203138826324543606504
-0.28199959562741449475642189667
-0.28362913930469080436319098891
-0.285224769244177406387812155566
-0.286786472954174070617845605671
-0.288314237451585043486946544269
-0.289808049271238120743940509317
-0.2912678944750131235893384509
-0.292693758660784336276228363118
-0.294085626971181336453890661063
-0.295443484102172526847330356802
-0.296767314311475558069363861278
-0.29805710142679871731489894202
-0.299312828853917246256098181931
-0.300534479584588443514009437831
-0.301722036204309302503835093877
-0.302875480899920334118992318441
-0.30399479546705912551981927559
-0.305079961317467091116970773394
-0.306130959486152779582227296422
-0.307147770638415011279680987395
-0.308130375076729033791016082936
-0.309078752747498799116547632478
-0.309992883247678384579064586761
-0.310872745831265500354000433908
-0.311718319415669949813957510783
-0.312529582587959834428206404306
-0.313306513610988222721540983332
-0.314049090429402932697744586348
-0.314757290675542009099627400709
-0.315431091675217410841490908777
-0.316070470453389359844863969902
-0.316675403739733740271237653423
-0.317245867974104876710672115193
-0.317781839311895961211276419945
-0.318283293629299342021752107224
-0.318750206528468831579417480996
-0.31918255334258613748712139079
-0.319580309140833467981346261803
-0.319943448733274312629955629136
-0.320271946675644349669679988798
-0.320565777274054383454198930925
-0.320824914589607168889483634108
-0.321049332442929934441385893461
-0.321239004418624371270268951381
-0.321393903869635813239181451467
-0.321514003921543290917472114984
-0.321599277476772102223952573808
-0.321649697218730502987141545182
-0.321665235615872082410397711458
-0.321645864925685351183687085939
-0.321591557198612033749287526905
-0.321502284281895520974958003187
-0.321378017823360905185096930454
-0.321218729275127986119300659127
-0.321024389897258603900604892567
-0.320794970761339623475583568606
-0.320530442754002864209331991992
-0.320230776580383238354986034793
-0.319895942767516332945478993946
-0.319525911667676641251173026672
-0.319120653461657622288063034122
-0.318680138161994739925428310209
-0.318204335616132606907815623666
-0.317693215509537333553488387614
-0.317146747368755156000054075376
-0.316564900564418394618617922424
-0.315947644314199769591861818415
-0.315294947685716077630872176343
-0.314606779599382211372879486613
-0.313883108831216481140425610829
-0.313123904015598177435483587036
-0.312329133647978291773881255574
-0.311498766087544293220690013799
-0.310632769559839838251184687861
-0.309731112159340272320179727922
-0.308793761851984762761072891071
-0.307820686477665884341289144163
-0.306811853752677460959945153963
-0.305767231272121449573785965426
-0.304686786512274635466510938332
-0.303570486832915891422616018257
-0.302418299479614737218310981611
-0.301230191585981920087754699283
-0.300006130175882721451962256191
-0.298746082165613680199779202261
-0.297450014366043408175114134171
-0.296117893484718159242303920924
-0.294749686127932799362487432375
-0.293345358802767811508903439855
-0.291904877919092955969105265931
-0.290428209791538193618467363486
-0.288915320641432467093576758669
-0.28736617659871092243793692844
-0.285780743703791141727888931846
-0.284158987909418945406036225581
-0.282500875082484311545235646872
-0.280806371005807948031098524945
-0.279075441379899042677857521611
-0.277308051824684705574528184168
-0.275504167881211607488861089241
-0.273663755013320307929166395482
-0.271786778609292756472410698381
-0.269873203983473441204930961226
-0.267922996377864648583752454364
-0.265936120963696289706077769492
-0.26391254284297073886643763204
-0.26185222704998312137982660823
-0.259755138552817478949607722746
-0.257621242254819232355929085481
-0.25545050299604435292886759812
-0.253242885554685646145654990453
-0.250998354648476542748441363638
-0.248716874936072785013534641381
-0.246398411018412388210472330468
-0.244042927440054249865310243516
-0.241650388690495772182947002574
-0.239220759205469855884055396688
-0.236754003368221616769287140541
-0.234250085510765169532990925251
-0.231708969915120816706975714597
-0.229130620814532974118205853724
-0.226515002394669157889175435564
-0.223862078794800351792617100835
-0.221171814108963067689789588924
-0.218444172387103405830584627725
-0.215679117636203415970911310997
-0.212876613821390054565154934483
-0.210036624867027027715950587172
-0.207159114657789804107123667484
-0.204244047039724076805572384837
-0.20129138582128794759131980136
-0.19830109477437810235923753819
-0.195273137635340241128404112761
-0.192207478105964021293141818436
-0.189104079854462767950978545266
-0.185962906516438200444672058637
-0.18278392169583041965564483891
-0.179567088965853396082400389266
-0.176312371869916194327479820984
-0.173019733922530165298081811511
-0.169689138610202333196477722558
-0.166320549392315200234729901595
-0.162913929701993187951941657653
-0.159469242946955930039360817957
-0.155986452510358627687204408966
-0.152465521751619674655198267758
-0.148906414007235755534708428026
-0.145309092591584617012203497183
-0.141673520797715708359896612264
-0.137999661898128883868083445678
-0.134287479145541356493273267176
-0.130536935773643088625098838068
-0.126747994997840802571623794605
-0.122920620015990790125518227325
-0.11905477400912069740115754099
-0.1151504201421404580235665982
-0.111207521564542544702866859195
-0.107226041411091706241110033629
-0.103205942802504354090753055808
-0.0991471888461177597142345504827
-0.0950497426365492211808732073084
-0.0909135672563453546793758591174
-0.0867386257766216639204003400345
-0.0825248812576925377526778866228
-0.0782722967496918237170033673013
-0.0739808352931841227138185618874
-0.0696504599197669474610410426289
-0.0652811336526638849681525770946
-0.0608728195073089008493059873862
-0.0564254804919219209413129353448
-0.0519390796080758233808366375289
-0.0474135798512549720279564768693
-0.0428489442114054198995426219315
-0.0382451356734769090946475506742
-0.0336021172179567915544793787238
-0.0289198518213959929005822239671
-0.02419830245692713953574558592
-0.0194374320947749671720523953211
-0.0146372037027591269685284114243
-0.0097975802467895035162678103921
-0.00491852469135415700089380064873
0


==> anc/C2qPS/CMAIN2.f <==
      PROGRAM CMAIN2
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXC2qPS,GRC2qPS,DELC2qPS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR,TT6

      REAL*8 XV,XXV,C2qPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/C2qPS/ C2qPS(12,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 2
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=-0.04131829313494949474055308023071191858D0
      TEST2= 15.16838286558522877840855979504183524642D0
      TEST3=-1.95571349328789249858209072640217048435D0
      WRITE(6,*) 'TEST1=',TEST1
      WRITE(6,*) 'TEST2=',TEST2
      WRITE(6,*) 'TEST3=',TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATC2qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='C2qPS.dat',STATUS='OLD')
      DO ISET=1,12
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) C2qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT6 = DELC2qPS(IO,as,LQ,NF,FLAV)
      TT3 = SXC2qPS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRC2qPS(IO,X,AS,LQ,NF,FLAV)
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,TT6/TEST1-1.0D0
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'GR=',TT5
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATC2qPS.f' 
      include 'DELC2qPS.f'
      include 'SXC2qPS.f'
      include 'GRC2qPS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/C2qPS/DATC2qPS.f <==
      SUBROUTINE DATC2qPS
*     --------=----------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),C2qPS
      CHARACTER*80 STAR
      COMMON/C2qPS/ C2qPS(12,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2qPS(1,IX,1)
          A(IX)=C2qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(1,IX,2)=B(IX)
          C2qPS(1,IX,3)=C(IX)
          C2qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='C2qPS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(2,IX,1)
          A(IX)=C2qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(2,IX,2)=B(IX)
          C2qPS(2,IX,3)=C(IX)
          C2qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C2qPS(3,IX,1)
          A(IX)=C2qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(3,IX,2)=B(IX)
          C2qPS(3,IX,3)=C(IX)
          C2qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(4,IX,1)
          A(IX)=C2qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(4,IX,2)=B(IX)
          C2qPS(4,IX,3)=C(IX)
          C2qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(5,IX,1)
          A(IX)=C2qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(5,IX,2)=B(IX)
          C2qPS(5,IX,3)=C(IX)
          C2qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(6,IX,1)
          A(IX)=C2qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(6,IX,2)=B(IX)
          C2qPS(6,IX,3)=C(IX)
          C2qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(7,IX,1)
          A(IX)=C2qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(7,IX,2)=B(IX)
          C2qPS(7,IX,3)=C(IX)
          C2qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(8,IX,1)
          A(IX)=C2qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          C2qPS(8,IX,2)=B(IX)
          C2qPS(8,IX,3)=C(IX)
          C2qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(9,IX,1)
          A(IX)=C2qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(9,IX,2)=B(IX)
          C2qPS(9,IX,3)=C(IX)
          C2qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(10,IX,1)
          A(IX)=C2qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(10,IX,2)=B(IX)
          C2qPS(10,IX,3)=C(IX)
          C2qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(11,IX,1)
          A(IX)=C2qPS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(11,IX,2)=B(IX)
          C2qPS(11,IX,3)=C(IX)
          C2qPS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C2qPS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C2qPS(12,IX,1)
          A(IX)=C2qPS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C2qPS(12,IX,2)=B(IX)
          C2qPS(12,IX,3)=C(IX)
          C2qPS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='C2qPS.dat',STATUS='NEW')
      DO ISET=1,12
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) C2qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/C2qPS/DELC2qPS.f <==
      REAL*8 FUNCTION DELC2qPS(IO,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(7)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      w(1)=25 - z2
      w(1)=z2*w(1)
      w(1)=35.D0/3.D0*z3 - 200.D0/3.D0*z5 + 10 + w(1)
*
      G = 16.D0/9.D0*flav*as**3*w(1)
*
200   CONTINUE
*
      DELC2qPS = G
*
      RETURN
      END


==> anc/C2qPS/GRC2qPS.f <==
      REAL*8 FUNCTION GRC2qPS(IO,X,as,LQ,NF,FLAV)
*     -------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,as,LQ,NF,FLAV,G,DX
      REAL*8 C2qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/C2qPS/  C2qPS(12,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC2qPS'
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      DO K=1,4
      T1  = T1   + C2qPS(1,I1,K)*DX**(K-1)
      T2  = T2   + C2qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + C2qPS(3,I1,K)*DX**(K-1)
      END DO
*
      G = as**2*(NF*T1+NF*T2*LQ+NF*T3*LQ**2) 
      WRITE(6,*) 'T1=',T1*NF*as**2
      WRITE(6,*) 'T2=',T2*NF*LQ*as**2
      WRITE(6,*) 'T3=',T3*NF*LQ**2*as**2

      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      DO K=1,4
      T4  = T4   + C2qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + C2qPS(5,I1,K)*DX**(K-1)
      T6  = T6   + C2qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + C2qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + C2qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + C2qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + C2qPS(10,I1,K)*DX**(K-1)
      T11 = T11  + C2qPS(11,I1,K)*DX**(K-1)
      T12 = T12  + C2qPS(12,I1,K)*DX**(K-1)
      END DO
*
      G = (T4*FLAV+T5*NF+T6*NF**2+T7*LQ*NF+T8*LQ*NF**2
     &    +T9*LQ**2*NF+T10*NF**2*LQ**2+T11*LQ**3*NF
     &    +T12*LQ**3*NF**2)*as**3
*
200   CONTINUE
*
      GRC2qPS= G
*
      RETURN
      END


==> anc/C2qPS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/C2qPS/SXC2qPS.f <==
      REAL*8 FUNCTION SXC2qPS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(15)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=13.D0/3.D0 + LQ
      w(3)=LQ*w(3)
      w(3)=w(3) - 2*z2 + 43.D0/9.D0
      w(4)=w(1) - z
      w(3)=w(4)*w(3)
      w(4)= - LQ**2
      w(4)=4*z2 - 14 + w(4)
      w(5)= - 10.D0/3.D0*w(2) + 8*LQ + 1
      w(5)=w(2)*w(5)
      w(4)=4*w(4) + w(5)
      w(5)=z**2
      w(5)=w(5) - 1
      w(4)=w(2)*w(5)*w(4)
      w(3)=8.D0/3.D0*w(3) + w(4)
*
      G = 4.D0/3.D0*NF*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=w(1) - z
      w(4)=w(3)*LQ
      w(5)=2.D0/3.D0*LQ + 1
      w(5)=w(5)*w(4)
      w(5)=68.D0/9.D0*w(3) + w(5)
      w(5)=LQ*w(5)
      w(6)=w(3)*z2
      w(7)=2*LQ
      w(8)= - w(7) - 1
      w(8)=w(8)*w(6)
      w(9)=z**2
      w(9)=w(9) - 1
      w(10)=w(9)*w(2)
      w(11)=8.D0/3.D0*w(3) + w(10)
      w(11)=z3*w(11)
      w(5)=w(11) + 2*w(8) + 1382.D0/81.D0*w(3) + w(5)
      w(8)=w(9)*LQ
      w(11)=8*w(9) - w(8)
      w(11)=LQ*w(11)
      w(11)= - 178.D0/3.D0*w(9) + w(11)
      w(11)=w(11)*w(7)
      w(12)=w(9)*z2
      w(11)= - 106.D0/3.D0*w(12) + 6205.D0/27.D0*w(9) + w(11)
      w(13)=2.D0/3.D0*z2
      w(14)= - w(13) + 716.D0/27.D0
      w(14)=w(9)*w(14)
      w(15)= - 29.D0/3.D0 + w(7)
      w(15)=w(15)*w(8)
      w(14)=w(15) + w(14)
      w(15)=223.D0/27.D0*w(9) - 4*w(8)
      w(15)=2*w(15) + 23.D0/9.D0*w(10)
      w(15)=w(2)*w(15)
      w(14)=4*w(14) + w(15)
      w(14)=w(2)*w(14)
      w(11)=4.D0/3.D0*w(11) + w(14)
      w(11)=w(2)*w(11)
      w(5)=w(11) + 8.D0/3.D0*w(5)
      w(5)=NF*w(5)
      w(11)= - 38*w(9) - 5.D0/3.D0*w(8)
      w(11)=LQ*w(11)
      w(11)= - 163*w(9) + 4.D0/3.D0*w(11)
      w(11)=LQ*w(11)
      w(14)=601.D0/3.D0*w(9) - 125*w(8)
      w(13)=w(14)*w(13)
      w(11)=w(13) - 24644.D0/27.D0*w(9) + w(11)
      w(13)=131.D0/3.D0*w(9) + 5*w(8)
      w(7)=w(13)*w(7)
      w(7)=304.D0/9.D0*w(12) + 1265.D0/9.D0*w(9) + w(7)
      w(9)= - 1061.D0/3.D0*w(9) - 110*w(8)
      w(9)=1.D0/3.D0*w(9) + 10*w(10)
      w(9)=w(2)*w(9)
      w(7)=4*w(7) + w(9)
      w(9)=1.D0/3.D0*w(2)
      w(7)=w(7)*w(9)
      w(7)=2*w(11) + w(7)
      w(7)=w(2)*w(7)
      w(11)= - 16 - 215.D0/3.D0*z
      w(11)=z*w(11)
      w(11)=116.D0/3.D0*w(8) + 16*w(1) + 215.D0/3.D0 + w(11)
      w(11)=LQ*w(11)
      w(13)= - 8 - 43.D0/3.D0*z
      w(13)=z*w(13)
      w(13)=8*w(1) + 43.D0/3.D0 + w(13)
      w(11)=218.D0/9.D0*w(12) + 13.D0/3.D0*w(13) + w(11)
      w(11)=z2*w(11)
      w(12)=13 + 28*z
      w(12)=z*w(12)
      w(12)= - 13*w(1) - 28 + w(12)
      w(13)=4 + 11*z
      w(13)=z*w(13)
      w(13)= - 4*w(1) - 11 + w(13)
      w(13)=LQ*w(13)
      w(12)=2*w(12) + w(13)
      w(12)=LQ*w(12)
      w(13)=284 + 2867*z
      w(13)=z*w(13)
      w(13)= - 284*w(1) - 2867 + w(13)
      w(12)=1.D0/3.D0*w(13) + w(12)
      w(12)=LQ*w(12)
      w(13)=1234 + 3587*z
      w(13)=z*w(13)
      w(13)= - 1234*w(1) - 3587 + w(13)
      w(12)=4.D0/27.D0*w(13) + w(12)
      w(11)=2.D0/3.D0*w(12) + w(11)
      w(7)=4*w(11) + w(7)
      w(7)=w(7)*w(9)
      w(9)= - 877.D0/3.D0 - 44*LQ
      w(4)=w(9)*w(4)
      w(4)= - 164*w(3) + 1.D0/9.D0*w(4)
      w(4)=LQ*w(4)
      w(9)=148.D0/15.D0*z2 + 452.D0/27.D0 + 11*LQ
      w(6)=w(9)*w(6)
      w(4)=8.D0/3.D0*w(6) - 239551.D0/729.D0*w(3) + w(4)
      w(6)=1 + 10.D0/3.D0*z
      w(6)=z*w(6)
      w(6)= - w(1) - 10.D0/3.D0 + w(6)
      w(6)=368.D0/3.D0*w(10) + 8*w(6) - 155*w(8)
      w(6)=w(2)*w(6)
      w(8)=223.D0/3.D0 + 184*LQ
      w(3)=w(3)*w(8)
      w(3)=1.D0/3.D0*w(3) + w(6)
      w(3)=z3*w(3)
      w(3)=2.D0/9.D0*w(5) + 16.D0/9.D0*w(3) + 4*w(4) + w(7)
*
      G = 4*NF*as**3*w(3)
*
200   CONTINUE
*
      SXC2qPS = G
*
      RETURN
      END


==> anc/C2qPS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/C2qPS/delta.m <==
as^3*flav*(160/9 + (400*z2)/9 - (16*z2^2)/9 + (560*z3)/27 - (3200*z5)/27)


==> anc/C2qPS/large-x.m <==
0


==> anc/C2qPS/outg.f <==
      REAL*8 w(5)

      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=13.D0/3.D0 + LQ
      w(3)=LQ*w(3)
      w(3)=w(3) - 2*z2 + 43.D0/9.D0
      w(4)=w(1) - z
      w(3)=w(4)*w(3)
      w(4)= - LQ**2
      w(4)=4*z2 - 14 + w(4)
      w(5)= - 10.D0/3.D0*w(2) + 8*LQ + 1
      w(5)=w(2)*w(5)
      w(4)=4*w(4) + w(5)
      w(5)=z**2
      w(5)=w(5) - 1
      w(4)=w(2)*w(5)*w(4)
      w(3)=8.D0/3.D0*w(3) + w(4)

      G = 4.D0/3.D0*NF*AS2*w(3)


==> anc/C2qPS/plus.m <==
0


==> anc/C2qPS/small-x.m <==
as^2*((16*LQ^2*NF*Log[z])/3 - (32*LQ*NF*Log[z]^2)/3 + 
   NF*((224*Log[z])/3 - (64*z2*Log[z])/3 - (4*Log[z]^2)/3 + 
     (40*Log[z]^3)/9)) + 
 as^3*(NF^2*((-198560*Log[z])/729 + (3392*z2*Log[z])/81 - (64*z3*Log[z])/27 - 
     (22912*Log[z]^2)/243 + (64*z2*Log[z]^2)/27 - (3568*Log[z]^3)/243 - 
     (184*Log[z]^4)/81) + NF*((-459136*Log[z])/243 + (8944*z2*Log[z])/27 - 
     (3488*z2^2*Log[z])/27 - (5120*z3*Log[z])/27 + (197152*Log[z]^2)/81 - 
     (9616*z2*Log[z]^2)/27 - (23552*z3*Log[z]^2)/27 - (20240*Log[z]^3)/81 - 
     (4864*z2*Log[z]^3)/81 + (4244*Log[z]^4)/81 - (40*Log[z]^5)/9) + 
   LQ^3*((64*NF^2*Log[z])/27 + NF*((-352*Log[z])/9 + (160*Log[z]^2)/27)) + 
   LQ^2*(NF^2*((-512*Log[z])/27 - (64*Log[z]^2)/9) + 
     NF*((-1792*Log[z])/9 - (1856*z2*Log[z])/9 + (1216*Log[z]^2)/9 - 
       (160*Log[z]^3)/9)) + 
   LQ*(NF^2*((11392*Log[z])/81 + (928*Log[z]^2)/27 + (64*Log[z]^3)/9) + 
     NF*((-91744*Log[z])/27 + (3440*z2*Log[z])/9 + (9920*z3*Log[z])/9 + 
       (1304*Log[z]^2)/3 + (2000*z2*Log[z]^2)/9 - (4192*Log[z]^3)/27 + 
       (440*Log[z]^4)/27))) + 
 z*(as^2*((-416*LQ*NF)/27 - (32*LQ^2*NF)/9 + NF*(-1376/81 + (64*z2)/9)) + 
   as^3*(NF^2*(-88448/2187 + (128*z2)/27 - (512*z3)/81) + 
     NF*(3832816/729 - (57856*z2)/81 - (18944*z2^2)/45 - (14272*z3)/81 + 
       (157952*Log[z])/243 - (1664*z2*Log[z])/9 + (512*z3*Log[z])/9) + 
     LQ^3*((-128*NF^2)/81 + NF*(704/9 + (128*Log[z])/9)) + 
     LQ^2*((-64*NF^2)/27 + NF*(14032/27 + (832*Log[z])/9)) + 
     LQ*(NF^2*(-4352/243 + (256*z2)/27) + NF*(2624 - (1408*z2)/3 - 
         (11776*z3)/27 + (9088*Log[z])/27 - (256*z2*Log[z])/3)))) + 
 (as^2*((416*LQ*NF)/27 + (32*LQ^2*NF)/9 + NF*(1376/81 - (64*z2)/9)) + 
   as^3*(NF^2*(88448/2187 - (128*z2)/27 + (512*z3)/81) + 
     LQ^2*((64*NF^2)/27 + NF*(-14032/27 - (832*Log[z])/9)) + 
     LQ^3*((128*NF^2)/81 + NF*(-704/9 - (128*Log[z])/9)) + 
     NF*(-3832816/729 + (57856*z2)/81 + (18944*z2^2)/45 + (14272*z3)/81 - 
       (157952*Log[z])/243 + (1664*z2*Log[z])/9 - (512*z3*Log[z])/9) + 
     LQ*(NF^2*(4352/243 - (256*z2)/27) + NF*(-2624 + (1408*z2)/3 + 
         (11776*z3)/27 - (9088*Log[z])/27 + (256*z2*Log[z])/3))))/z + 
 z^2*(as^2*((-16*LQ^2*NF*Log[z])/3 + (32*LQ*NF*Log[z]^2)/3 + 
     NF*((-224*Log[z])/3 + (64*z2*Log[z])/3 + (4*Log[z]^2)/3 - 
       (40*Log[z]^3)/9)) + 
   as^3*(NF^2*((198560*Log[z])/729 - (3392*z2*Log[z])/81 + 
       (64*z3*Log[z])/27 + (22912*Log[z]^2)/243 - (64*z2*Log[z]^2)/27 + 
       (3568*Log[z]^3)/243 + (184*Log[z]^4)/81) + 
     NF*((459136*Log[z])/243 - (8944*z2*Log[z])/27 + (3488*z2^2*Log[z])/27 + 
       (5120*z3*Log[z])/27 - (197152*Log[z]^2)/81 + (9616*z2*Log[z]^2)/27 + 
       (23552*z3*Log[z]^2)/27 + (20240*Log[z]^3)/81 + (4864*z2*Log[z]^3)/81 - 
       (4244*Log[z]^4)/81 + (40*Log[z]^5)/9) + 
     LQ^3*((-64*NF^2*Log[z])/27 + NF*((352*Log[z])/9 - (160*Log[z]^2)/27)) + 
     LQ^2*(NF^2*((512*Log[z])/27 + (64*Log[z]^2)/9) + 
       NF*((1792*Log[z])/9 + (1856*z2*Log[z])/9 - (1216*Log[z]^2)/9 + 
         (160*Log[z]^3)/9)) + 
     LQ*(NF^2*((-11392*Log[z])/81 - (928*Log[z]^2)/27 - (64*Log[z]^3)/9) + 
       NF*((91744*Log[z])/27 - (3440*z2*Log[z])/9 - (9920*z3*Log[z])/9 - 
         (1304*Log[z]^2)/3 - (2000*z2*Log[z]^2)/9 + (4192*Log[z]^3)/27 - 
         (440*Log[z]^4)/27))))


==> anc/C2qPS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/C2qPS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = as^2*((16*LQ^2*NF*Log(z))/3 - (32*LQ*NF*Log(z)^2)/3 + 
   NF*((224*Log(z))/3 - (64*z2*Log(z))/3 - (4*Log(z)^2)/3 + 
     (40*Log(z)^3)/9)) + 
 as^3*(NF^2*((-198560*Log(z))/729 + (3392*z2*Log(z))/81 - (64*z3*Log(z))/27 - 
     (22912*Log(z)^2)/243 + (64*z2*Log(z)^2)/27 - (3568*Log(z)^3)/243 - 
     (184*Log(z)^4)/81) + NF*((-459136*Log(z))/243 + (8944*z2*Log(z))/27 - 
     (3488*z2^2*Log(z))/27 - (5120*z3*Log(z))/27 + (197152*Log(z)^2)/81 - 
     (9616*z2*Log(z)^2)/27 - (23552*z3*Log(z)^2)/27 - (20240*Log(z)^3)/81 - 
     (4864*z2*Log(z)^3)/81 + (4244*Log(z)^4)/81 - (40*Log(z)^5)/9) + 
   LQ^3*((64*NF^2*Log(z))/27 + NF*((-352*Log(z))/9 + (160*Log(z)^2)/27)) + 
   LQ^2*(NF^2*((-512*Log(z))/27 - (64*Log(z)^2)/9) + 
     NF*((-1792*Log(z))/9 - (1856*z2*Log(z))/9 + (1216*Log(z)^2)/9 - 
       (160*Log(z)^3)/9)) + 
   LQ*(NF^2*((11392*Log(z))/81 + (928*Log(z)^2)/27 + (64*Log(z)^3)/9) + 
     NF*((-91744*Log(z))/27 + (3440*z2*Log(z))/9 + (9920*z3*Log(z))/9 + 
       (1304*Log(z)^2)/3 + (2000*z2*Log(z)^2)/9 - (4192*Log(z)^3)/27 + 
       (440*Log(z)^4)/27))) + 
 z*(as^2*((-416*LQ*NF)/27 - (32*LQ^2*NF)/9 + NF*(-1376/81 + (64*z2)/9)) + 
   as^3*(NF^2*(-88448/2187 + (128*z2)/27 - (512*z3)/81) + 
     NF*(3832816/729 - (57856*z2)/81 - (18944*z2^2)/45 - (14272*z3)/81 + 
       (157952*Log(z))/243 - (1664*z2*Log(z))/9 + (512*z3*Log(z))/9) + 
     LQ^3*((-128*NF^2)/81 + NF*(704/9 + (128*Log(z))/9)) + 
     LQ^2*((-64*NF^2)/27 + NF*(14032/27 + (832*Log(z))/9)) + 
     LQ*(NF^2*(-4352/243 + (256*z2)/27) + NF*(2624 - (1408*z2)/3 - 
         (11776*z3)/27 + (9088*Log(z))/27 - (256*z2*Log(z))/3)))) + 
 (as^2*((416*LQ*NF)/27 + (32*LQ^2*NF)/9 + NF*(1376/81 - (64*z2)/9)) + 
   as^3*(NF^2*(88448/2187 - (128*z2)/27 + (512*z3)/81) + 
     LQ^2*((64*NF^2)/27 + NF*(-14032/27 - (832*Log(z))/9)) + 
     LQ^3*((128*NF^2)/81 + NF*(-704/9 - (128*Log(z))/9)) + 
     NF*(-3832816/729 + (57856*z2)/81 + (18944*z2^2)/45 + (14272*z3)/81 - 
       (157952*Log(z))/243 + (1664*z2*Log(z))/9 - (512*z3*Log(z))/9) + 
     LQ*(NF^2*(4352/243 - (256*z2)/27) + NF*(-2624 + (1408*z2)/3 + 
         (11776*z3)/27 - (9088*Log(z))/27 + (256*z2*Log(z))/3))))/z + 
 z^2*(as^2*((-16*LQ^2*NF*Log(z))/3 + (32*LQ*NF*Log(z)^2)/3 + 
     NF*((-224*Log(z))/3 + (64*z2*Log(z))/3 + (4*Log(z)^2)/3 - 
       (40*Log(z)^3)/9)) + 
   as^3*(NF^2*((198560*Log(z))/729 - (3392*z2*Log(z))/81 + 
       (64*z3*Log(z))/27 + (22912*Log(z)^2)/243 - (64*z2*Log(z)^2)/27 + 
       (3568*Log(z)^3)/243 + (184*Log(z)^4)/81) + 
     NF*((459136*Log(z))/243 - (8944*z2*Log(z))/27 + (3488*z2^2*Log(z))/27 + 
       (5120*z3*Log(z))/27 - (197152*Log(z)^2)/81 + (9616*z2*Log(z)^2)/27 + 
       (23552*z3*Log(z)^2)/27 + (20240*Log(z)^3)/81 + (4864*z2*Log(z)^3)/81 - 
       (4244*Log(z)^4)/81 + (40*Log(z)^5)/9) + 
     LQ^3*((-64*NF^2*Log(z))/27 + NF*((352*Log(z))/9 - (160*Log(z)^2)/27)) + 
     LQ^2*(NF^2*((512*Log(z))/27 + (64*Log(z)^2)/9) + 
       NF*((1792*Log(z))/9 + (1856*z2*Log(z))/9 - (1216*Log(z)^2)/9 + 
         (160*Log(z)^3)/9)) + 
     LQ*(NF^2*((-11392*Log(z))/81 - (928*Log(z)^2)/27 - (64*Log(z)^3)/9) + 
       NF*((91744*Log(z))/27 - (3440*z2*Log(z))/9 - (9920*z3*Log(z))/9 - 
         (1304*Log(z)^2)/3 - (2000*z2*Log(z)^2)/9 + (4192*Log(z)^3)/27 - 
         (440*Log(z)^4)/27))));
*    
   id as^2=AS2;
   id as=0;
*  id as^3=0;
*   id as^2=AS2;
*   id AS3=0;
*   id as^2=0;
*   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/C2qPS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Feb  1 16:29:42 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = as^2*((16*LQ^2*NF*Log(z))/3 - (32*LQ*NF*Log(z)^2)/3 + 
       NF*((224*Log(z))/3 - (64*z2*Log(z))/3 - (4*Log(z)^2)/3 + 
         (40*Log(z)^3)/9)) + 
     as^3*(NF^2*((-198560*Log(z))/729 + (3392*z2*Log(z))/81 - (64*z3*Log(z))/27 - 
         (22912*Log(z)^2)/243 + (64*z2*Log(z)^2)/27 - (3568*Log(z)^3)/243 - 
         (184*Log(z)^4)/81) + NF*((-459136*Log(z))/243 + (8944*z2*Log(z))/27 - 
         (3488*z2^2*Log(z))/27 - (5120*z3*Log(z))/27 + (197152*Log(z)^2)/81 - 
         (9616*z2*Log(z)^2)/27 - (23552*z3*Log(z)^2)/27 - (20240*Log(z)^3)/81 - 
         (4864*z2*Log(z)^3)/81 + (4244*Log(z)^4)/81 - (40*Log(z)^5)/9) + 
       LQ^3*((64*NF^2*Log(z))/27 + NF*((-352*Log(z))/9 + (160*Log(z)^2)/27)) + 
       LQ^2*(NF^2*((-512*Log(z))/27 - (64*Log(z)^2)/9) + 
         NF*((-1792*Log(z))/9 - (1856*z2*Log(z))/9 + (1216*Log(z)^2)/9 - 
           (160*Log(z)^3)/9)) + 
       LQ*(NF^2*((11392*Log(z))/81 + (928*Log(z)^2)/27 + (64*Log(z)^3)/9) + 
         NF*((-91744*Log(z))/27 + (3440*z2*Log(z))/9 + (9920*z3*Log(z))/9 + 
           (1304*Log(z)^2)/3 + (2000*z2*Log(z)^2)/9 - (4192*Log(z)^3)/27 + 
           (440*Log(z)^4)/27))) + 
     z*(as^2*((-416*LQ*NF)/27 - (32*LQ^2*NF)/9 + NF*(-1376/81 + (64*z2)/9)) + 
       as^3*(NF^2*(-88448/2187 + (128*z2)/27 - (512*z3)/81) + 
         NF*(3832816/729 - (57856*z2)/81 - (18944*z2^2)/45 - (14272*z3)/81 + 
           (157952*Log(z))/243 - (1664*z2*Log(z))/9 + (512*z3*Log(z))/9) + 
         LQ^3*((-128*NF^2)/81 + NF*(704/9 + (128*Log(z))/9)) + 
         LQ^2*((-64*NF^2)/27 + NF*(14032/27 + (832*Log(z))/9)) + 
         LQ*(NF^2*(-4352/243 + (256*z2)/27) + NF*(2624 - (1408*z2)/3 - 
             (11776*z3)/27 + (9088*Log(z))/27 - (256*z2*Log(z))/3)))) + 
     (as^2*((416*LQ*NF)/27 + (32*LQ^2*NF)/9 + NF*(1376/81 - (64*z2)/9)) + 
       as^3*(NF^2*(88448/2187 - (128*z2)/27 + (512*z3)/81) + 
         LQ^2*((64*NF^2)/27 + NF*(-14032/27 - (832*Log(z))/9)) + 
         LQ^3*((128*NF^2)/81 + NF*(-704/9 - (128*Log(z))/9)) + 
         NF*(-3832816/729 + (57856*z2)/81 + (18944*z2^2)/45 + (14272*z3)/81 - 
           (157952*Log(z))/243 + (1664*z2*Log(z))/9 - (512*z3*Log(z))/9) + 
         LQ*(NF^2*(4352/243 - (256*z2)/27) + NF*(-2624 + (1408*z2)/3 + 
             (11776*z3)/27 - (9088*Log(z))/27 + (256*z2*Log(z))/3))))/z + 
     z^2*(as^2*((-16*LQ^2*NF*Log(z))/3 + (32*LQ*NF*Log(z)^2)/3 + 
         NF*((-224*Log(z))/3 + (64*z2*Log(z))/3 + (4*Log(z)^2)/3 - 
           (40*Log(z)^3)/9)) + 
       as^3*(NF^2*((198560*Log(z))/729 - (3392*z2*Log(z))/81 + 
           (64*z3*Log(z))/27 + (22912*Log(z)^2)/243 - (64*z2*Log(z)^2)/27 + 
           (3568*Log(z)^3)/243 + (184*Log(z)^4)/81) + 
         NF*((459136*Log(z))/243 - (8944*z2*Log(z))/27 + (3488*z2^2*Log(z))/27 + 
           (5120*z3*Log(z))/27 - (197152*Log(z)^2)/81 + (9616*z2*Log(z)^2)/27 + 
           (23552*z3*Log(z)^2)/27 + (20240*Log(z)^3)/81 + (4864*z2*Log(z)^3)/81 - 
           (4244*Log(z)^4)/81 + (40*Log(z)^5)/9) + 
         LQ^3*((-64*NF^2*Log(z))/27 + NF*((352*Log(z))/9 - (160*Log(z)^2)/27)) + 
         LQ^2*(NF^2*((512*Log(z))/27 + (64*Log(z)^2)/9) + 
           NF*((1792*Log(z))/9 + (1856*z2*Log(z))/9 - (1216*Log(z)^2)/9 + 
             (160*Log(z)^3)/9)) + 
         LQ*(NF^2*((-11392*Log(z))/81 - (928*Log(z)^2)/27 - (64*Log(z)^3)/9) + 
           NF*((91744*Log(z))/27 - (3440*z2*Log(z))/9 - (9920*z3*Log(z))/9 - 
             (1304*Log(z)^2)/3 - (2000*z2*Log(z)^2)/9 + (4192*Log(z)^3)/27 - 
             (440*Log(z)^4)/27))));
    *    
       id as^2=AS2;
       id as=0;
    *  id as^3=0;
    *   id as^2=AS2;
    *   id AS3=0;
    *   id as^2=0;
    *   id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         20
               G         Terms in output =         20
                         Bytes used      =        952
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.02 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.02 sec out of 0.02 sec


==> anc/C2qPS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/C3qNS/C3qNS1000.dat <==
# C3qNS1000
5.33333333333333333333333333333
5.33337017480667872998856647264
5.33337294745176785757808677823
5.33337592738192302198306432537
5.33337912997247445771476034715
5.33338257172846473239079352639
5.33338627036669690947202707268
5.33339024490365556353816782906
5.33339451574971320809192523328
5.33339910481006296231002651134
5.33340403559284841995435945307
5.33340933332499380835481541787
5.33341502507627176230715306129
5.33342113989218251835292918616
5.33342770893625719815704642283
5.33343476564243924233515770297
5.33344234587824213306852528848
5.33345048811942846871162406486
5.33345923363700539883985818305
5.33346862669738457564527153062
5.33347871477661131886431798906
5.3334895487896278282719329199
5.33350118333559922253318242636
5.33351367696039915919295951436
5.33352709243742403254418670719
5.33354149706798150062020549392
5.33355696300258061844003972835
5.33357356758453742340710184457
5.33359139371740171502883837915
5.33361053025780829299865140252
5.33363107243545937718224304491
5.33365312230205465649866592115
5.33367678921110174208186221355
5.33370219033066308949539641926
5.3337294511912260765864967877
5.33375870627102126495896288286
5.33379009962126033719598672171
5.3338237855339202083588283921
5.33385992925486379497684745509
5.3338987077452613405795008331
5.33394031049445951366121059259
5.33398494038763919886978169238
5.33403281463180749958270244001
5.33408416574388548180706451142
5.33413924260488115508131214537
5.33419831158437766313309405753
5.33426165773982022076090648083
5.33432958609535257718365492607
5.33440242300523532171973140899
5.33448051760717480555296689067
5.33456424337120348303036885839
5.3346539997500807465742280565
5.33475021393752853045356676497
5.33485334274097880137449967722
5.33496387457589127197392831922
5.33508233158910002533467194643
5.33520927191906801007378915761
5.33534529210136937189824136633
5.33549102962818217815371826658
5.33564716567105915493373985913
5.33581442797675252472784876303
5.3359935939464018917616206499
5.33618549390895241932326383886
5.33639101460025539903164080948
5.33661110285991593416318639309
5.33684676955859416037377861102
5.33709909376913864528707347382
5.33736922719563493163629032561
5.33765839887519038541175099662
5.33796792016805056544356595723
5.33829919005245448766262981713
5.33865370074148896933357457882
5.33903304364009862919662092546
5.33943891566135145307475458811
5.33987312592205400021125572726
5.34033760283885983556338102638
5.34083440164712487790778441361
5.34136571236594017624487439959
5.34193386823402332091529579208
5.34254135464248262705043379619
5.34319081859189318732449156665
5.34388507870265234000221213517
5.34462713580922745344273086968
5.34542018417068688885688333114
5.34626762333183392907925748174
5.34717307067136480680710967948
5.34814037467577077791883853065
5.34917362898022967302386085019
5.35027718722051854535256194193
5.35145567874306549280145914914
5.35271402522369144343961576514
5.35405745824942499254133227195
5.35549153792206704541664399837
5.35702217254700850685046429013
5.35865563947624607555864535206
5.3603986071806934779810378414
5.36225815863385770343518677615
5.36424181609686780088175198588
5.36635756740385189774790097921
5.3686138938569215830295178371
5.37101979985173059122465479387
5.37358484436794240328811647025
5.40507416735019722314731035267
5.43347844233312813789271511295
5.45998059678619739086492324417
5.48513385188072188676970146654
5.50925926282058352836386057007
5.53256591161959495088796536902
5.55520027815269750911486900484
5.57727032933748972189801043154
5.59885868229457705268917797579
5.62003040432467729786399755165
5.64083792645824194352295041238
5.6613242907863034943865173012
5.68152538123636361407827573381
5.70147150567825093944945102695
5.72118854842124327811127357208
5.74069882911943351607229201044
5.76002175558443887046125700639
5.77917432853033239731535693038
5.79817153775862708588804455734
5.81702667731270207559096187849
5.83575159918065946701759735683
5.85435691972717558829042374677
5.87285218929404875444415067075
5.8912460327691395813808724854
5.90954626702930956988682554488
5.92775999978353272568702838132
5.94589371332392425096441374191
5.96395333593105856106275922544
5.98194430310416685613202261286
5.99987161034672715774230324499
6.0177398588982824991347316934
6.03555329553873836142938697565
6.0533158473835407166517924612
6.07103115242355687198349182952
6.08870258643219530364502693809
6.10633328675684282721634374139
6.12392617342643196723063872976
6.14148396793758726958163700993
6.15900921002504335527071167001
6.17650427267533329844128071267
6.19397137560413040151651827616
6.21141259738553499240693816556
6.22882988639480392350815358555
6.24622507070355045577690463624
6.26359986704751899832415458224
6.28095588897103897046108783817
6.29829465423868160244333894594
6.31561759159307476101302912123
6.33292604692794148844355543679
6.35022128893694589097890161404
6.36750451429163178028478612139
6.38477685239544060578178710903
6.40203936975534290117212059096
6.41929307400788462114952260502
6.43653891763233029395363226501
6.45377780137999002107720038114
6.47101057744567235632154289908
6.48823805240444704557374286712
6.50546098993447726973098220205
6.52268011334454524699874131105
6.53989610792300939903090414242
6.55710962312326299304000089673
6.57432127459928520296434540708
6.59153164610356184211102551704
6.6087412912584839335277874308
6.62595073521128998394004106097
6.64316047618168691826866598782
6.66037098691045178468297972083
6.67758271601656998696823812841
6.69479608926979588136678946321
6.71201151078491932154176056251
6.72922936414347949179013911306
6.74645001344817843634530512854
6.76367380431480519931688099313
6.78090106480608227830710798854
6.79813210631148462764333469322
6.81536722437675372547589399775
6.83260669948653171222412949553
6.84985079780327019400325893613
6.86709977186532221850442331455
6.88435386124690171927874925266
6.90161329318239020805938196918
6.91887828315728373443085557706
6.9361490354679023998571851963
6.95342574375182846690491610773
6.97070859149089596667499284895
6.9879977524884234452265183698
7.00529339132226099867655612103
7.02259566377511203591598606686
7.03990471724348838758603426815
7.05722069112656364983370784308
7.07454371719610329086909720036
7.09187391994857040798603030437
7.10921141694043251635238398755
7.12655631910762684899815588947
7.1439087310700788711109243412
7.16126875142211062738563198946
7.17863647300952175578165121499
7.19601198319407615807671074285
7.21339536410608109328183899698
7.23078669288570255995200162369
7.24818604191362098986741681403
7.26559347903159424454315770772
7.28300906775346046518425251809
7.30043286746708127314841956025
7.31786493362769596642217500105
7.33530531794312953870278680281
7.35275406855127140648301303714
7.3702112301902175242151529017
7.38767684436144596821520916464
7.40515094948637495726971243474
7.42263358105663254254265631675
7.44012477177834874088305046322
7.4576245517107636116621974509
7.47513294839942860288411043204
7.49264998700426333932518171382
7.51017569042271582184725823154
7.52771007940826068640044657191
7.54525317268445767234632785854
7.56280498705478071605862743856
7.580365537508417065081186037
7.59793483732222545218062506143
7.61551289815903263278763227402
7.63309973016243843226813233367
7.65069534204829083295147929133
7.66829974119298451942331733971
7.68591293371872866140464866142
7.70353492457592251610132306324
7.72116571762277064792356072756
7.73880531570226316666379769207
7.75645372071664035116306963252
7.77411093369945533148681689125
7.79177695488534312754966561353
7.80945178377759926631770861954
7.82713541921366640487068043681
7.84482785942862285567052190287
7.86252910211676262745993704064
7.88023914449135254547918853212
7.89795798334264818430906444671
7.91568561509424672271069772618
7.93342203585785140028057056213
7.95116724148651900930582693306
7.96892122762645878136099086893
7.98668398976744811708601291315
8.00445552329192785001640090377
8.0222358235228371226792559378
8.04002488577024547735459042886
8.05782270537683741737174455362
8.07562927776230247048713326794
8.09344459846668167712226512331
8.11126866319271942686190625375
8.12910146784726767066831068443
8.14694300858178773845718521509
8.16479328183199328670356200714
8.18265228435667628388711107602
8.20052001327575640827709539412
8.21839646610759277855815849449
8.23628164080559555911680950132
8.25417553579417367469515011667
8.2720781500040536300499735214
8.28998948290700325592120671047
8.30790953454999308990242640342
8.32583830558882704679361049802
8.34377579732127303495388307121
8.36172201171972323047642917389
8.37967695146341282725098824487
8.39764061997022523587955738436
8.41561302142811090582398949219
8.4335941608261461910756351324
8.45158404398525796815498541068
8.46958267758863904459684410814
8.48759006921187876458639421271
8.50560622735283262451925953724
8.52363116146125415349751429543
8.54166488196821179076920623187
8.55970740031531300258460201139
8.57775872898375742367446887256
8.59581888152324038242971836613
8.61388787258072777282825841973
8.63196571792912286923611050426
8.65005243449584534149619151597
8.66814804039134241636526335149
8.6862525549375518465853864952
8.70436599869633608995845988432
8.72248839349790686706606031187
8.74061976246925905713184325864
8.75876013006263270640327992837
8.77690952208402176182767125953
8.79506796572174800425782404642
8.8132354895751185395370110305
8.83141212368318511221887239995
8.84959789955362343505899828497
8.86779285019175067749843774269
8.8859970101296992279158387054
8.90421041545576483726716955462
8.9224331038439472657144241854
8.94066511458370158886277177699
8.95890648860991837621519012074
8.97715726853315103139077373819
8.99541749867010868155359310689
9.0136872250744331224189281574
9.0319664955677784652383911359
9.05025535977121229345022476893
9.06855386913695731939130508963
9.08686207698049273581887066205
9.10518003851303468323933766203
9.12350781087441550248671284609
9.14184545316638171297409721035
9.16019302648633095094142991991
9.17855059396150841926755045952
9.19691822078368374147623952989
9.21529597424432947796147460523
9.23368392377032295275130191104
9.25208214096019345493578143695
9.27049069962093732086599119437
9.28890967580542387210369078028
9.30733914785041568063446939764
9.32577919641522715787654235452
9.34422990452104601840652139249
9.36269135759094275402679466342
9.38116364349059386982415926882
9.39964685256974528228962549414
9.41814107770444296152747171865
9.43664641434005861629257115167
9.45516296053513897334939966961
9.47369081700610799281413056646
9.49223008717285219017649102405
9.51078087720522010514205085528
9.52934329607046786892217414624
9.54791745558168377685912699584
9.56650347044722577414150157935
9.58510145832120681078208635985
9.6037115398550641200527054819
9.62233383875024962437515962444
9.64096848181207987655858926215
9.65961559900478520469066641095
9.67827532350779904851517336373
9.69694779177332985649522640804
9.71563314358525935886348805624
9.73433152211941254586207051886
9.75304307400524626531977796208
9.7717679493890050131387152194
9.79050630199839422780540024085
9.809258289208823219558855557
9.8280240721112717704251032405
9.84680381558183643729398412788
9.86559768835301468116049028122
9.88440586308678713644624016135
9.90322851644956063012002707678
9.92206582918903696662715039021
9.9409179862130750172280688833
9.95978517667061629741054599562
9.97866759403474699012734419158
9.9975654361879722826879705727
10.0164789055097819385947167817
10.0354082089665892303257645367
10.0543535582041287233949459156
10.0733151696424019348564470314
10.0922932645732636002424914352
10.1112880692607451818042806259
10.1302998150442163486088368641
10.1493287384444894669681259426
10.1683750812729766700380068261
10.1874390907440138412294473316
10.2065210195904708611994587607
10.2256211261827727474456695587
10.2447396746514618747328322099
10.2638769350134373206294565589
10.2830331833020135513894023175
10.3022087017009471685908713257
10.3214037786825872970080995712
10.3406187091503124312588878819
10.3598537945854241965336229977
10.3791093431986765425528135204
10.3983856700866274070345644145
10.4176830973930088845724987123
10.437001954475321450258268537
10.4563425780768678482742510886
10.4757053125044529001791181983
10.4950905098119867545727328422
10.5144985299902410310594674829
10.5339297411630199519231501425
10.5533845197900219531380578801
10.5728632508766814744858808321
10.59236632819129570293418775
10.6118941544897570448107188537
10.6314471417482290962737250806
10.651025711404121938998525876
10.6706302946057417854895454536
10.6902613324710104188710777118
10.7099192763556716051407106135
10.7296045881314247988984568762
10.7493177404744511218830124391
10.769059217164822881595784058
10.7888295133973159390182871713
10.8086291361041741648201525169
10.8284586042904071891937107232
10.8483184493822368111628271008
10.8682092155893439627515850976
10.888131460281607211266136937
10.9080857543810656358755288375
10.9280726827698837583995354104
10.9480928447151442893965266768
10.9681468543113460390956866046
10.9882353409415397338047996651
11.0083589497580939958026325835
11.0285183421841477433770766791
11.0487141964368741373140985369
11.0689472080737553690472874527
11.0892180905631475249486117937
11.109527575880500989633312219
11.1298764151316949404872420699
11.1502653792050450668920855675
11.1706952594536524178599940243
11.191166868409879011852370883
11.2116810405338633859170693123
11.2322386329981275639702028311
11.2528405265104770359674880068
11.273487626177558427433604377
11.2941808624116169001976010494
11.3149211918831884059635176609
11.3357095985226723271344088136
11.3565470945739595852483280396
11.3774347217035419909720784744
11.3983735521688027071359191987
11.4193646900494877285778471258
11.4404092725466870925062655493
11.4615084713540153190630932688
11.4826634941060769477089796369
11.5038755859097390484033012246
11.5251460309642128454705319755
11.546476154276476303474058743
11.5678673234791545949855635052
11.5893209507586225122083990538
11.6108384949018097401011593492
11.6324214634709851951492754013
11.6540714151166803142476703978
11.6757899620398946621142468177
11.6975787726158236072016962684
11.7194395741925721541039453971
11.7413741560796886719972170613
11.7633843727428872753225660292
11.7854721472230512138681942991
11.8076394747995487672991470268
11.8298884269200791793493760845
11.8522211554217357049998414995
11.874639897070768693446418934
11.8971469784517040181765234963
11.9197448212400801896285795039
11.9424359478971808862254840551
11.9652229878298409742293278779
11.9881086840637914039698888544
12.0110959004851985058097102843
12.0341876297121858757111819623
12.0573870016663699128416265692
12.0806972929239951498007044451
12.1041219369373671129068550548
12.127664535230245276355276688
12.1513288696860386308873157903
12.1751189160654848801486357575
12.1990388589115371367573517375
12.2230931080241044556553247607
12.2472863167169342819407363137
12.2716234021043357296856778748
12.2961095677079426554942566579
12.3207503287249747423289115175
12.3455515403615993333307106873
12.3705194297107514360791592033
12.3956606317466513419712997173
12.4209822301228427295453490867
12.4464918036028549926633790302
12.4721974791304987668604724344
12.4981079927709076664186356396
12.5242327600379846986485308119
12.5505819574882803579242598452
12.5771666179321887422304830175
12.6039987422278289610825175551
12.6310914314334463131082712766
12.6584590441754988538291946294
12.6861173855504791972000952159
12.7140839358793279221506455521
12.7423781304149143127465622209
12.771021705034507711137980324
12.8000391286081059001190977941
12.8294581510462229523210722833
12.8593105085229924884840315911
12.8896328466322173345602416943
12.9204679528148015794290452874
12.9518664396057194885496489327
12.9838891059666211780081872985
13.0166103571864523776727114579
13.0501233531709460358546497043
13.0845481392519574629234369558
13.1200452970869578921310722587
13.1568407968225460703855915568
13.1952766637280916963641632261
13.2359336574461651652290070371
13.2800346946928955730226270082
13.3333333333333333333333333333


==> anc/C3qNS/C3qNS1100.dat <==
# C3qNS1100
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/C3qNS/C3qNS2000.dat <==
# C3qNS2000
-149.751382441942090115948097633
-149.752302134551685734455361872
-149.752418800812382394088641493
-149.752547218069481618447340284
-149.75268844370230220764508547
-149.752843623521962158753568799
-149.753013998757503884979884017
-149.753200913566320523439281055
-149.753405823106218473424994122
-149.753630302208953204258178366
-149.753876054697732034302572976
-149.754144923393997468960250995
-149.754438900861796614075039328
-149.754760140941215336201812515
-149.755110971125719776070084126
-149.755493905841812461693371167
-149.755911660693185911431894275
-149.756367167735553935752462598
-149.756863591852570879960637826
-149.757404348307723204037685495
-149.757993121551807832371817556
-149.758633885370609735056226927
-149.759330924462669666497630775
-149.760088857542604645956598937
-149.76091266207132167389966282
-149.761807700720662664317392493
-149.76277974968654920465042862
-149.763835028971573306912780838
-149.764980234765218728323522512
-149.766222574057510780735380171
-149.767569801629894947722776573
-149.76903025957555022836116481
-149.77061291951016601254521676
-149.77232742764346541774002929
-149.774184152891457120504876568
-149.776194238219555230832765136
-149.778369655417335708527900492
-149.780723263516810714812896097
-149.7832688710777109949007139
-149.786021302575381991218702094
-149.788996469139532068677666005
-149.792211443905230097737798853
-149.79568454225124255495108871
-149.799435407215033714893017997
-149.803485100388531266721197202
-149.80785619861408683075175932
-149.81257289681593739413973865
-149.81766111731889840752696733
-149.823148626022988491397894169
-149.829065155820192985124672773
-149.835442537657609569383260647
-149.842314839669771333248922382
-149.849718514821994912816596712
-149.857692557526133964118461893
-149.866278669710107565093053677
-149.875521436842991302270203345
-149.885468514438273520549971816
-149.896170825579053636785346332
-149.907682770030451917034610299
-149.920062445526264182412375577
-149.933371881838879060638179272
-149.947677288263623172043612109
-149.963049315170949623920406165
-149.979563330302171176983613399
-149.997299710506690667824658851
-150.016344149640822736261179656
-150.036787983370253913076792456
-150.05872853163987090122746368
-150.082269459596015426232498644
-150.107521157767113134735488074
-150.134601142328988548881126359
-150.163634476300934497617741974
-150.194754212537672609385408855
-150.228101859400646759469949992
-150.263827870009567212221080889
-150.302092155991713807991834636
-150.343064626662170201495109128
-150.386925754582873847667389976
-150.433867168462125908790321689
-150.484092274369035553181918744
-150.53781690624932947270086706
-150.595270006740131665017280787
-150.656694339291844694097519431
-150.722347232615324173224137081
-150.792501358482370119665133435
-150.867445543917460082994827361
-150.947485618828984782054552416
-151.032945300139455880188721293
-151.124167113486754607825979753
-151.221513353583079382762766855
-151.325367084335516566202217773
-151.436133179852874115477410771
-151.554239407488441246055123445
-151.680137554098605792230913352
-151.814304596733781248400195015
-151.957243919021926415377157951
-152.109486574557169250153903864
-152.271592598667754187007419981
-152.444152370009748396576223387
-152.627788023516584413895336441
-152.823154916330310832348473892
-153.030943148448805189616468639
-155.541618874780716795574899577
-157.748456209738901530670143535
-159.763816187754094674035705706
-161.641035432924811929582714959
-163.411226559504143775447988384
-165.094685558380007984406830169
-166.705634805329382156640571152
-168.254553105900232987070963209
-169.749453971215579485010007417
-171.196644774056687528524868816
-172.601205511380763824286608417
-173.96730532897625649841850602
-175.298419922157054431403881044
-176.5974856341248852818590701
-177.867011616206437892373891281
-179.109163329030260534790476209
-180.325825932350266800924773424
-181.518653233593776630636768362
-182.689106055893961480973700712
-183.838482715340271857676781743
-184.967943519726992719461640386
-186.078530673139048817519991633
-187.171184604907539599230703145
-188.246757483368323178090979774
-189.306024489745274050159936888
-190.349693292725682950939306888
-191.378412064858548697036279352
-192.392776307612359302602777572
-193.393334695781179937493638119
-194.380594109043593091195767889
-195.355023985403164087174354321
-196.317060105495500753458007986
-197.267107896540028670439128504
-198.205545328727816121919248287
-199.13272546409499549003177006
-200.048978707705264920369124708
-200.954614802704308433810470276
-201.849924604094970574595191909
-202.735181660593446539719924075
-203.610643629415365205200865894
-204.476553545113255796214055793
-205.333140960492133529188155531
-206.180622975048469770687131324
-207.01920516421496252932407809
-207.849082420873774839610924303
-208.670439719063689947455370833
-209.483452808503108148580900871
-210.288288847441413867742159674
-211.085106980403764452024197715
-211.874058866582457231610945758
-212.655289163930090222776739428
-213.428935973407909415301065809
-214.195131247322266885591363927
-214.954001165230729181825382909
-215.705666480506841113024961473
-216.450242840310301383211606817
-217.187841081410150983108151139
-217.918567504046453361042486951
-218.642524125785736183119785892
-219.359808917122827189668176859
-220.070516020402961153721670404
-220.774735953480015502065030398
-221.472555799386759841118764699
-222.164059383168774992619519184
-222.849327436923230267228330969
-223.528437753985298341200844087
-224.201465333117163105630896631
-224.868482513476063413232014712
-225.529559101067510106589813595
-226.184762487326755071696200362
-226.834157760414943285809218992
-227.477807809765412371185775283
-228.115773424369681152899145761
-228.74811338525123036915789921
-229.374884552537734595037072789
-229.996141947508523451304951188
-230.611938829963352533623239915
-231.222326771230715185781895258
-231.827355723108629187926566658
-232.427074083007825580308570973
-233.021528755546317876704887803
-233.610765210825232569755644392
-234.1948275395983526784758588
-234.773758505531901807193781285
-235.347599594736531126228368805
-235.916391062740135785484651981
-236.480171979057904232572725012
-237.038980269504789595742674627
-237.59285275638529335339986342
-238.14182519668598414640099523
-238.68593231838746348222248808
-239.225207855004467461932304525
-239.759684578455398479893615582
-240.289394330355758039319152795
-240.814368051823651676948212967
-241.334635811879714557565795675
-241.850226834518420919069799572
-242.361169524522755386209096067
-242.867491492089605825563139877
-243.369219576328955569384304432
-243.866379867695979947253881128
-244.35899772941146308225664668
-244.847097817922523029716342996
-245.330704102452445784821378234
-245.809839883685462513026579248
-246.284527811629542268810950777
-246.754789902697698663685556494
-247.220647556045908975830510114
-247.682121569203504840023092435
-248.139232153029802808254282448
-248.59199894602878962876876279
-249.040441028051850871584874969
-249.484576933416823183359922054
-249.924424663470051394458230855
-250.360001698616634028520368857
-250.791325009842637212477210212
-251.218411069751740860824471817
-251.641275863137546145390961703
-252.059934897111613974156158003
-252.474403210806215242276005779
-252.88469538466975013953682099
-253.290825549371831323162544058
-253.692807394334120152741017222
-254.090654175902152603880906071
-254.48437872517258838189747229
-254.873993455489559860003415602
-255.259510369623083721515737246
-255.640941066641824766312004033
-256.018296748491865624904026186
-256.391588226292535672608730927
-256.760825926359784987114277784
-257.126019895967052639731556268
-257.487179808853070994700541771
-257.844314970485567188186079101
-258.197434323089367870008625059
-258.546546450446982033063547536
-258.89165958247932785083643427
-259.232781599613881514181802194
-259.569920036947157817730107529
-259.903082088208082491674236197
-260.232274609528483882418833476
-260.557504123026615504494456256
-260.878776820209320232494153942
-261.196098565198160554380681884
-261.50947489778456650319696648
-261.818911036318792813768202865
-262.124411880437228755280687165
-262.42598201363236725708460334
-262.723625705669513704138054489
-263.017346914854098503427145666
-263.307149290153250613150606433
-263.593036173175091145250321558
-263.875010600009016346519191032
-264.153075302930057267093210895
-264.427232711970228754205429472
-264.697484956359612631120951744
-264.963833865839758619081033099
-265.22628097185183134143340034
-265.484827508601782242483758648
-265.739474414004681107274772092
-265.990222330510202749174748356
-266.237071605811130023656420945
-266.48002229343660432873403335
-266.719074153231728879821669129
-266.954226651725008027715363778
-267.185478962384987464280630493
-267.412829965767345084493330698
-267.636278249553570310087949771
-267.855822108482260603873986977
-268.071459544173957499007462388
-268.283188264850340527221968908
-268.491005684948495755490129751
-268.694908924630876040616968874
-268.894894809191472401638994553
-269.090959868358619912792458594
-269.283100335494767063259977081
-269.471312146693444447299008718
-269.655590939773576777959749784
-269.835932053171191402080257647
-270.012330524728486580231235548
-270.184781090380133632936256137
-270.353278182736598497106444608
-270.517815929564180140224948785
-270.678388152161375502769163915
-270.834988363631093042020583085
-270.987609767048149394755440569
-271.136245253521396025573491235
-271.280887400149734845969599889
-271.421528467871193541429792701
-271.558160399204142594836936188
-271.690774815879646609218251406
-271.819363016363852375866602003
-271.943915973269225068894480133
-272.064424330653351837047092023
-272.180878401203938769432976145
-272.293268163308532593331948683
-272.401583258007402376962850521
-272.505812985827918813198708556
-272.605946303498669204131048137
-272.701971820541444900449451913
-272.79387779573913451971426156
-272.881652133477450615844633421
-272.965282379958309436415216648
-273.044755719282572817965290885
-273.120058969399747960801688984
-273.191178577922124616644699289
-273.258100617800709932009149944
-273.320810782860198628224617161
-273.379294383190090169509807924
-273.433536340388934870301510707
-273.483521182658557311101539779
-273.529233039744967749137510141
-273.570655637722530197947925344
-273.607772293617809270937042489
-273.64056590986936649023663562
-273.669018968619620295334173482
-273.693113525834722175895286438
-273.71283120524823391784377586
-273.728153192124217595914688222
-273.739060226835170360622022107
-273.745532598250049929276455868
-273.747550136927443660159613589
-273.745092208108733810457860039
-273.738137704505903678730354778
-273.726665038878413419484360405
-273.710652136393349978938970058
-273.690076426762822404249055559
-273.66491483615233126787396948
-273.635143778853588645109912769
-273.600739148715002481421880286
-273.561676310322765755536472388
-273.517930089925206024079004263
-273.469474766092754133192749958
-273.416284060105581479009936845
-273.35833112606063253453933303
-273.295588540689442741311186201
-273.228028292877780556763567287
-273.155621772877785678095683895
-273.078339761202892411126936724
-272.996152417195426952410139782
-272.909029267256349088033354759
-272.816939192726171513225540837
-272.719850417405632615958474512
-272.617730494704220057184362996
-272.510546294404141667120324402
-272.398263989026815838634907013
-272.280849039788404438734395573
-272.158266182130335901628991994
-272.030479410810163151493224979
-271.897451964537468778959309594
-271.759146310138866814919253826
-271.615524126235454757223848844
-271.466546286415339348178261642
-271.31217284188309299266280715
-271.152363003567192540172247587
-270.987075123665646184742439495
-270.816266676609125074020840537
-270.639894239419981315159805816
-270.457913471444550704885015316
-270.270279093435103797279213897
-270.076944865956719764472352732
-269.877863567093210602610110444
-269.672986969425015063597452865
-269.462265816250708485858008299
-269.245649797022432428132327237
-269.023087521964132372236009806
-268.794526495839998144653201318
-268.559913090838925177990788286
-268.3191925185391500052877149
-268.072308800915454787118017164
-267.819204740349477137624811101
-267.55982188860169652237862708
-267.294100514701590050541230696
-267.021979571710251060186114326
-266.743396662307435421550639267
-266.458288003152534273293123141
-266.16658838796635861729159777
-265.868231149277850769087091906
-265.563148118776899258778211728
-265.25126958621131572333505072
-264.932524256762722032349393953
-264.606839206832579755517122272
-264.274139838165857437947946553
-263.934349830235858144400834209
-263.587391090809503224762167312
-263.233183704607869696251571316
-262.871645879971987957118899658
-262.502693893438801993303669914
-262.126242032126752236454052159
-261.742202533824636201386060887
-261.350485524671206206231718311
-260.950998954306346692646232665
-260.543648528367603119112333308
-260.128337638198274412947546297
-259.704967287625192680178841545
-259.273436016655654944877175674
-258.833639821933695942923179132
-258.385472073785948027387398202
-257.928823429676668995484140919
-257.463581743880070925099357754
-256.989631973165787043989369511
-256.506856078280097107961981972
-256.01513292099131565841402875
-255.514338156452445102542875196
-255.004344120617711529378817441
-254.485019712431830803512195467
-253.956230270491680522099807504
-253.417837443859352950428035398
-252.869699056683195127001706905
-252.311668966259250507141195774
-251.743596914139331164408086825
-251.165328369863581976390715469
-250.576704366864639438257859761
-249.977561330057106166184990799
-249.367730894589800752359610414
-248.747039715198815856374200534
-248.11530926555650762101863145
-247.472355626964792914806497283
-246.81798926569015303021750591
-246.152014798182092821180160428
-245.474230743355990366650271533
-244.784429261054742744257218842
-244.082395875730750265027125892
-243.367909184309890595719484186
-242.640740547111435342747904474
-241.90065376060147634489836344
-241.147404710651366364880693844
-240.380741004855820029595042813
-239.600401582336399745972887998
-238.806116299313693298926281915
-237.997605488573946469401660595
-237.174579490781393585759743077
-236.336738155393922084160484419
-235.483770308724606608343901777
-234.615353186452301386300310851
-233.731151827617733122540881574
-232.830818426843770386575030026
-231.913991641185595144591497406
-230.980295847643567013250710135
-230.029340346953104558463842271
-229.060718508795487819496837657
-228.074006853043657356250103356
-227.068764061059173615284126104
-226.044529910380388737212567382
-225.000824125375738983766822133
-223.93714513556601543548673746
-222.852968732329199335162373302
-221.747746613571718203390535065
-220.620904804658035668168886918
-219.471841942409336492563451546
-218.299927407279578562502600586
-217.104499286854987015271404055
-215.884862151555185190803724978
-214.640284620785300160900842487
-213.369996694731802824436556521
-212.07318682342966145965331101
-210.74899868055618916824774112
-209.39652760450749597370492573
-208.014816663539123648352447065
-206.602852294921261313563394566
-205.159559459945432641210307476
-203.683796246942919806212259909
-202.174347842883909715014214208
-200.62991978017784640805034335
-199.049130348429294697273134184
-197.430502040405619292023561587
-195.772451876427032216451386246
-194.073280420613222175714968878
-192.331159264375175380064154838
-190.544116705208879630652244104
-188.710021289563524304013921465
-186.826562813766481305138234112
-184.891230281908442893611626023
-182.901286197725682001658490011
-180.853736409937020879421949233
-178.745294524803044051590436396
-176.57233962844261869444075841
-174.330865699833036341952965196
-172.016420607549915469844230868
-169.624031916511812875719926003
-167.148115806699416695740291943
-164.582364104581251666871672419
-161.919602564565759408035224297
-159.151610818490271448806049315
-156.268890358558438276911541284
-153.260360735672542431557540777
-150.112954466375933914007783916
-146.811065494688766071246046858
-143.335779893015936751270691893
-139.663771941598403199351960211
-135.765665581234324573935855647
-131.603500568286172172267476672
-127.126609874425736991032610944
-122.264462896607642313205058757
-116.913126626998865375429001737
-110.906381615032369840290398906
-103.941709798431168615461373257
-95.3168795963960429853567675605
-80.6517858661676225489848851696


==> anc/C3qNS/C3qNS2010.dat <==
# C3qNS2010
-5.72839506172839506172839506173
-5.7280423201214428949858274985
-5.72801834217242978585017557754
-5.72799276588103284169231041711
-5.72796548731190353526726040616
-5.72793639598784905642137344343
-5.72790537449626213998921120699
-5.72787229807342122069942808692
-5.72783703416555177863759314182
-5.72779944196549649540982577393
-5.72775937192379814774744467432
-5.72771666523295517317226565315
-5.72767115328356572533093375514
-5.72762265709103199332817828809
-5.72757098669145281570143020055
-5.72751594050528943130984245843
-5.72745730466734686479812161507
-5.72739485232157226765580259866
-5.72732834287913189052155353137
-5.72725752123819065420927630165
-5.72718211696378296834178153648
-5.7271018434261310204093452743
-5.72701639689573778242398392888
-5.72692545559355707469142650957
-5.72682867869452286887345204718
-5.7267257052827053578925036722
-5.7266161532563529966637357066
-5.72649961818107863550510867922
-5.72637567208945502636666337496
-5.72624386222530147532928822003
-5.72610370973097044077470670988
-5.72595470827598174376656069696
-5.72579632262540419334421224008
-5.72562798714645139061563243484
-5.72544910425184195529239633833
-5.72525904277857625765803927112
-5.72505713630090393686381992062
-5.72484268137640121084954730313
-5.7246149357242465826441154301
-5.72437311633498056369019512709
-5.72411639751126221419848335613
-5.72384390883939560952251818294
-5.72355473309169597951678848537
-5.72324790406010168210885658728
-5.72292240432181807353926613415
-5.72257716293820671597895477764
-5.72221105308861250477232022592
-5.72182288964135680224473819613
-5.72141142666472146450594291681
-5.72097535488141202429596945675
-5.72051329907072389929739474321
-5.72002381542344937487081618255
-5.71950538885546171828014042908
-5.71895643028690300776867785007
-5.71837527389499145125355041139
-5.71776017434965995437118463137
-5.71710930404254881149832728185
-5.71642075032131050525289984163
-5.71569251274275314096655796472
-5.71492250036006103612587435513
-5.71410852906119707895689065211
-5.71324831897762297320067869789
-5.71233949198468240392813956861
-5.71137956931739123866870974568
-5.71036596932798165336401389492
-5.70929600541436791820915045926
-5.70816688415175576907374605166
-5.7069757036629210695258685758
-5.7057194522662541281749119661
-5.70439500744452200785240658959
-5.70299913518146212659831557624
-5.70152848971780745952564340371
-5.69997961378317928355013542541
-5.69834893936549194340104527747
-5.69663278908512174937035265792
-5.69482737824712720039359575282
-5.69292881765130107828127163737
-5.69093311724682021742177151966
-5.68883619072577280074635585942
-5.6866338611579265003586272131
-5.68432186777779865855289347267
-5.68189587404445205462686342272
-5.67935147710452261595362581037
-5.67668421879985164172267493976
-5.67388959837281579266109533861
-5.67096308703510390516237970712
-5.66790014457937250685640177631
-5.66469623822802686649843263831
-5.66134686392944219239588437199
-5.65784757032939919612786843412
-5.6541939856645201826263535683
-5.65038184784524192611481097033
-5.64640703801856534965900490459
-5.64226561792572977657177379101
-5.63795387139736239843357835153
-5.63346835035889048236953731596
-5.62880592575246938134808416987
-5.62396384381883337060965384245
-5.61893978822385430201798599725
-5.61373194856081884798368089573
-5.60833909581123493249451472288
-5.6027606654051967954232304793
-5.5455837933721795614790505147
-5.50711111912009644546825163275
-5.47930953752995425150747905442
-5.45875828734630074635916856409
-5.44360053151636506151305158929
-5.43268897529599221322027224962
-5.42525387796535692177111357736
-5.42074823255798276866602684878
-5.418766375015651483853468047
-5.41899736701705653205202148045
-5.42119651056805578082657806707
-5.42516703557010182891594639287
-5.43074783493352489602501283311
-5.43780496758309504663268172982
-5.44622560220668762118778481822
-5.45591359482557489871088890473
-5.46678619119473059154563227491
-5.47877152267625252589305741901
-5.49180667387719800049665164189
-5.50583617009991335763533460725
-5.52081077822477950480931433441
-5.53668654512577099438447629962
-5.55342401853855765643788300473
-5.57098760979213739167216208019
-5.58934506807505684509003153308
-5.60846704328495672132602813444
-5.62832671989072065057852094621
-5.64889950821167032372458342841
-5.6701627824902957603959912206
-5.69209565738162698058789843819
-5.71467879619797714746849102709
-5.73789424557035815932615427851
-5.76172529221644790871309643108
-5.78615633831152323409678869087
-5.81117279259607711609857879264
-5.83676097486106442341991226571
-5.86290803185816126950753582269
-5.88960186301018823764259204729
-5.91683105456276148991265358935
-5.94458482103519945911141375305
-5.97285295300669197580252182477
-6.00162577042048429549402408603
-6.03089408071040857697943860118
-6.06064914115528987757012369323
-6.09088262495135019101582787714
-6.12158659056375042545575761074
-6.15275345397826411957956534102
-6.18437596352471468197764161304
-6.21644717698680490975310751479
-6.24896044074960361795765825547
-6.28190937076727453116055361495
-6.31528783516049407579198598451
-6.34908993827611283407564130835
-6.38331000606155322936833744861
-6.41794257262368719701413307774
-6.45298236785690486092510011763
-6.48842430603810503072236569835
-6.52426347529769268531340810012
-6.56049512788559468789398962658
-6.59711467116000285269260446829
-6.63411765923419242918644239342
-6.67149978522348771775611972726
-6.70925687404037709716209638526
-6.74738487569102150043900927436
-6.78587985903104251587213014773
-6.8247380059425953025414283482
-6.86395560589839314895579238214
-6.90352905088161142681890284168
-6.94345483063350783283198179407
-6.98372952820319552422835520239
-7.02434981577633277798727642379
-7.06531245076157907482755392036
-7.10661427211554084293760361125
-7.14825219688861476825658529661
-7.19022321697565381395854754886
-7.23252439605674948581962771214
-7.27515286671465975058157168618
-7.31810582771652970726909545473
-7.36138054144856426042996604421
-7.4049743314932297938653012691
-7.44888458033939504022296910085
-7.49310872721657869955571811414
-7.53764426604516060164892406202
-7.58248874349504118790678004936
-7.62763975714580690283233915896
-7.67309495374198215760326816273
-7.71885202753742669505493015242
-7.76490871872337476361389187675
-7.81126281193501335624777667884
-7.85791213483186434309010326056
-7.90485455674757271820031078615
-7.9520879874050131691132874523
-7.99961037569291225733471586881
-8.04741970850044591274454762341
-8.09551400960651371563618746727
-8.14389133862061438845307567888
-8.1925497899724526891834396515
-8.24148749194759797515288177305
-8.29070260576669043299240353729
-8.34019332470585356413085645267
-8.38995787325612207758675909084
-8.43999450631983387315941996601
-8.49030150844206420649111239424
-8.54087719307530023837967020054
-8.59171990187566573522586856949
-8.64282800402910938957907087188
-8.69419989560606669284705293619
-8.74583399894319508514557889968
-8.79772876205086574934543429077
-8.84988265804517338227629561089
-8.90229418460329799991257273331
-8.95496186344112071262281086385
-9.00788423981205880532108544669
-9.06105988202614470946817443767
-9.11448738098842886568123698633
-9.1681653497558383285518680967
-9.22209242311167151769127899012
-9.2762672571569550088064266372
-9.33068852891793090461880599398
-9.38535493596898332924586608215
-9.44026519607035013706827465738
-9.49541804682000118947193887017
-9.55081224531909768835122790146
-9.60644656785047820997635006836
-9.66231980956964639178141747745
-9.7184307842077628126905997068
-9.77477832378616959032819951222
-9.8313612783420007028677048363
-9.88817851566445412852613782284
-9.9452289210413236737463834104
-10.0025113970154089172347715833
-10.0600248631504411104252776242
-10.1177682558061812191872204222
-10.1757405279223636350540951236
-10.2339406488111754905166301367
-10.292367603957977041168121841
-10.3510203948299832828135130998
-10.4098980386926409053892404792
-10.4689995684334478955420456548
-10.5283240323929756306166427458
-10.5878704942028652002611289377
-10.6476380326305809867749683356
-10.7076257414307152680431007203
-10.7678327292026478114003874151
-10.8282581192543741348380612873
-10.8889010494723253533475068372
-10.94976067219701133075702143
-11.01083615410432724726089594
-11.0721266760923716944535868119
-11.133631433173632045954758974
-11.1953496343724001444852638352
-11.257280502627288315140747377
-11.3194232746987223795600016338
-11.3817772010812947237118119545
-11.4443415459208665805418062985
-11.5071155869363145433563770493
-11.5700986153458219415799247461
-11.6332899357976211014952904529
-11.6966888663050976940687317603
-11.760294738186173352534097233
-11.8241068960068875359406985367
-11.8881246975291042325881070819
-11.9523475136622735498122693408
-12.0167747284191825340263770855
-12.081405738875633716812096899
-12.1462399551339938982725499578
-12.2112768002905595664166785021
-12.2765157104066891192434939375
-12.3419561344836557122406324576
-12.4075975344411781056465793699
-12.4734393850995903401527519463
-12.5394811741656144335281300622
-12.6057224022217035704304582613
-12.6721625827189264596479393601
-12.7388012419733666631660462277
-12.8056379191660137655151984225
-12.8726721663461262553513438706
-12.939903548438048939479718887
-13.0073316432514706076969809202
-13.0749560414951105198764220659
-13.1427763467938250994805781352
-13.2107921757091289948421124768
-13.2790031577631274156687604661
-13.3474089354658593717498736652
-13.4160091643460541381184208531
-13.484803512985305950211760424
-13.553791663055674598057757221
-13.6229733093607222443034968031
-13.6923481598799994410590785178
-13.7619159358169959690596485944
-13.8316763716505747735296725454
-13.9016292151899099283127770156
-13.9717742276329522272399338031
-14.0421111836284486832727407565
-14.1126398713415449156037381988
-14.1833600925230021265603447661
-14.2542716625820631178022893932
-14.3253744106630045729138014314
-14.3966681797254156451003668535
-14.4681528266282457383836878254
-14.5398282222176672625843017858
-14.6116942514188020806940742981
-14.6837508133313633562534945745
-14.7559978213292675524324799853
-14.8284352031642744381376845089
-14.9010629010737161242124167268
-14.9738808718923793893552018324
-15.0468890871686088655886143782
-15.1200875332847020419325008906
-15.1934762115816705175006944405
-15.2670551384884454968401642303
-15.3408243456556091764383157154
-15.4147838800937374276031206239
-15.4889338043164430432444384646
-15.5632741964882127905478177521
-15.637805150577135604466198664
-15.7125267765126234749458781143
-15.787439200348230930707102101
-15.8625425644296835113615487353
-15.9378370275682302551210276261
-16.0133227652194400191135526003
-16.0889999696675664015024914053
-16.1648688502156111577002407461
-16.2409296333812213058723117806
-16.3171825630985606089521950812
-16.3936279009263018112884475786
-16.4702659262618919080527494458
-16.5470969365622488453835739076
-16.6241212475710544001911152023
-16.7013391935528145824393158756
-16.7787511275338657519873983185
-16.8563574215505117597942835688
-16.9341584669044848232238116542
-17.0121546744259305418198292128
-17.0903464747441254685006250711
-17.1687343185661439877227637565
-17.2473186769636999337261512146
-17.3261000416683974263618163085
-17.4050789253756348280728279536
-17.484255862057415553246418267
-17.5636314072843297113967745613
-17.6432061385569812606760190502
-17.7229806556471465115137870643
-17.8029555809489614765697802674
-17.8831315598404477389017157355
-17.9635092610556992330880395857
-18.0440893770680656334191781396
-18.1248726244846819503445534127
-18.2058597444527084841570799481
-18.287051503077660508420229306
-18.3684486918542229920265365464
-18.4500521281099623574134602072
-18.5318626554623647551793953162
-18.6138811442896486565447367752
-18.6961084922158187719793623116
-18.7785456246104484470190436705
-18.8611934951036988181497813868
-18.9440530861171051893853173274
-19.0271254094106843741822559085
-19.1104115066469412019247920528
-19.1939124499723780818595009923
-19.2776293426171385230670954406
-19.3615633195134439046566826462
-19.4457155479335126588897106638
-19.5300872281476824600021392527
-19.6146795941034890977182221741
-19.6994939141264905579251134641
-19.7845314916436615417502975925
-19.8697936659302223438948750795
-19.9552818128808068051441822454
-20.0409973458059170848328509444
-20.1269417162546584084121354178
-20.2131164148647948850268449763
-20.2995229722412181229904812086
-20.3861629598639738719281080102
-20.4730379910270484766249367496
-20.5601497218091767406244144344
-20.6474998520779960837223017471
-20.735090126528938869325094811
-20.8229223357603257254360952018
-20.9109983173861978561826079539
-20.9993199571885060294508657258
-21.08788919031035844305731484
-21.1767080024921193541842990892
-21.2657784313522455684496405694
-21.3551025677148490189075932833
-21.4446825569860811460729852598
-21.5345206005815490767892124564
-21.6246189574070951891187188639
-21.714979945395401080197627823
-21.8056059431010148068282073167
-21.8964993913565471762336938832
-21.9876627949929395123388214818
-22.0790987246268724554732951359
-22.17080981851856377932918799
-22.2627987845033938079031160989
-22.3550684020010007442867684828
-22.447621524105706125196125207
-22.540461079762363826645828964
-22.6335900760319758071978449436
-22.7270116004516854397332165495
-22.8207288234940463304228794569
-22.914745001130772573029650413
-23.0090634775065072097960274589
-23.1036876877285012086259773917
-23.1986211607784776496831536327
-23.2938675225533673809125282235
-23.3894304990420457206147726532
-23.4853139196456776822575509116
-23.5815217206497947841524097432
-23.6780579488567832146121779521
-23.7749267653880647366022689312
-23.8721324496659024154834991909
-23.9696794035854676623913274978
-24.0675721558885683222624248596
-24.1658153667512652721611935173
-24.2644138325985035270194689066
-24.3633724911598601694334220967
-24.4626964267815733067460052146
-24.5623908760111723762118016861
-24.66246123347229012963050055
-24.7629130580486113218539612903
-24.8637520793974145677054419977
-24.9649842048148055285729796942
-25.0666155264765366921238274402
-25.1686523290802785283083478572
-25.2711010979173678752059290368
-25.3739685274044335811008699387
-25.4772615301079110190682212867
-25.5809872462973335734664936421
-25.6851530540664616747214561096
-25.7897665800648136932718407715
-25.8948357108860380499012864398
-26.0003686051638578363820904766
-26.106373706431080028663318235
-26.2128597568024503664368328083
-26.3198358115480200952002782211
-26.4273112546302499205720091202
-26.5352958152853992355516377818
-26.6437995857379380586883551784
-26.7528330401458941831340714738
-26.8624070548853464828964034898
-26.9725329302938568458538977762
-27.0832224140056834575512579602
-27.1944877260263535316320683873
-27.3063415857108469413910610825
-27.4187972408285498616663173474
-27.5318684989196276731645637291
-27.6455697611719493687224385338
-27.7599160590756566197618630399
-27.8749230941444847434739153647
-27.9906072810296944173535054228
-28.1069857943947790759753669273
-28.224076619967952190533177837
-28.3418986102459678400922895485
-28.4604715453885074793558802805
-28.579816199918896784294372102
-28.6999544159363933785783637637
-28.8209091836502688989830827366
-28.9427047301695399901902090235
-29.0653666176283592818780338407
-29.1889218519005655273559382387
-29.3133990033637017571156749525
-29.438828341420447488205116448
-29.5652419847833359468915297275
-29.6926740698888358438995211136
-29.8211609402446785693797238181
-29.9507413600493756054296097263
-30.0814567560806516679670684374
-30.2133514926632065439646101632
-30.3464731855394387099524752002
-30.4808730617373518874114297954
-30.6166063741351953179683152465
-30.7537328814669824389646648216
-30.8923174071395633957629694875
-31.0324304936373230739764753279
-31.1741491737499308900805341775
-31.3175578857611581356631820731
-31.4627495676412063100211989451
-31.6098269760050788705644363494
-31.7589042903406611474130267931
-31.9101090835901916533130052686
-32.0635847693840816246491966879
-32.2194936784733020942325765162
-32.3780209792685896290281522035
-32.539379751594587966182255124
-32.7038176688080503242011646781
-32.8716259766414169357857925849
-33.0431518424271512381134796258
-33.2188158105544521063114207752
-33.3991372922868128258244314842
-33.5847732875888143272216494492
-33.7765801603827927504850710365
-33.9757185458099304402203018249
-34.1838468785126585616130645584
-34.403522208683063525400641018
-34.6391901343066653517528045806
-34.9005324782055504855282496098
-35.237765293181614645628943605


==> anc/C3qNS/C3qNS2100.dat <==
# C3qNS2100
102.325606883111715948849110517
102.326249393765179912029876876
102.326290069700456185356509834
102.326333212664516638798081725
102.326378963090822972694771995
102.326427468605870971698053666
102.326478884324805837665234311
102.326533373151989174182158771
102.32659110608573052956903907
102.326652262526265262165644299
102.326717030585915646666057381
102.326785607400212430282102573
102.326858199438578227232387065
102.326935022812980877444867511
102.327016303582752767234300927
102.327102278053539597244553015
102.327193193068087567178598262
102.327289306286299704247254045
102.327390886451688260366830584
102.327498213641018796237136751
102.327611579493580695581403386
102.327731287416126226009380087
102.327857652759093575625772526
102.327991002959266110538258255
102.328131677643517851653398566
102.328280028687751161513746809
102.328436420224544032399227449
102.328601228592388211398979314
102.328774842218712590504286779
102.328957661428145604079852011
102.329150098166672460532646149
102.329352575631484417508143505
102.32956552779539440574288069
102.329789398813702428362984623
102.330024642300331532505691878
102.330271720458916916912741827
102.330531103053312995699798401
102.330803266200682045827931866
102.331088690968939480186791209
102.331387861758850893598947804
102.331701264449500974935247817
102.33202938428418042385178133
102.332372703471960574681494497
102.332731698478343150662158916
102.333106836976381372253346135
102.333498574427565808351360306
102.333907350259551620559328894
102.334333583605471484356995222
102.334777668567129406330037172
102.335239968961804598116329659
102.335720812509712131317630385
102.336220484416369961793641066
102.336739220301212984951767528
102.337277198420778388885421047
102.337834531131668649851816695
102.338411255535286844149560441
102.339007323243043392318476659
102.339622589197366108966218647
102.340256799480421333265104747
102.340909578038990719156054148
102.341580412250466981243422521
102.342268637251457128849866211
102.342973418947042040019060673
102.343693735615369525552699291
102.344428358018991927478478104
102.345175827931241519862562481
102.345934434983015778354196178
102.346702191732674106184008645
102.347476806859388271332738838
102.348255656378307663243639361
102.349035752774371475188984897
102.349813711950604167981675909
102.350585717886356476433838433
102.35134748490129751263190447
102.352094217422127136686868431
102.352820567151071537353597216
102.353520587538365064920550077
102.354187685465229451020587036
102.354814570049463570644759842
102.355393198492781391409322342
102.355914718897611647449988506
102.356369409991326528033078369
102.356746617707918611110501592
102.357034688591105001439835951
102.357220899998798317916939487
102.357291387106915515566737166
102.357231066730635170516420193
102.357023558003456977118639037
102.356651099978703952436070244
102.356094466244308275111555043
102.355332876669617810103781967
102.354343906432224798733279395
102.35310339250298889239066216
102.351585337797877249243822888
102.349761813235149034648277945
102.347602857964704389085772689
102.345076378061744867399502301
102.342148043997556264208978881
102.338781187214120726556242154
102.334936696133806255358897929
102.330572911927413632636783892
102.325645524339562939490432648
102.249007236488705593268353684
102.164641077990795501226757779
102.079041417811767907481004659
101.99404673378543985085910064
101.910249987253417343875326512
101.827801010858749032116375044
101.746670593690647627637955354
101.666754232262826629993615422
101.587917432797451461338369283
101.510016760388831993200474201
101.432909893342954644248286254
101.35646037743233552790939207
101.280539718380072028981467079
101.205028106522275869944121149
101.129814435961094177667172095
101.054795967859072495145620068
100.979877826203852006352267337
100.904972428368358081972415105
100.829998905777086189746955589
100.754882543823916553954209603
100.679554255470813740493242425
100.603950094662730777662916186
100.52801081106107408966069732
100.451681445075473663310375589
100.374910960874098204798113597
100.29765191446115854123792538
100.219860153724067931237775012
100.141494547393121776830718247
100.062516740017510043605398719
99.9828909302803538185832240038
99.9025836702156716806736275254
99.821563683130839848813250803
99.7398016982677912094972783628
99.657270300449169791061080114
99.5739437931495655026564399111
99.489798073606409996239816834
99.4048105187408282492996990518
99.3189598807969935485538059127
99.2322261917308618046822197226
99.144590675487167016988555091
99.0560356673988053604192394835
98.9665445400266851996980757871
98.8761016348321139429888899016
98.7846921991390358190085994219
98.6923023279010009017760877195
98.5989189098385835453209668858
98.5045295775579115555039035006
98.4091226613007461224437633939
98.312687146011804781784717236
98.2152126314403021054921648051
98.1166892950204806877605400443
98.0171078573006411664479215431
97.9164595497122230629074705708
97.8147360844901594735066052982
97.7119296265733084517323314302
97.6080327673294970618025706256
97.5030384999638144936446904201
97.3969401964814454714310005724
97.2897315860877084020809856517
97.1814067349181980633599000145
97.0719600270011563598499999319
96.9613861463625177660249604243
96.849680060191596237109105724
96.7368370029921837333258524889
96.6228524616499931025553860307
96.5077221613529671045155934427
96.3914420523060503182939273798
96.2740082971866342718890653136
96.1554172592910851518137390076
96.0356654913265894666159459872
95.9147497248060430421879260496
95.7926668600068956761518321636
95.6694139564577770734848835458
95.5449882239193955856494538451
95.4193870138286432647882453467
95.292607811177079850216332881
95.16464822679702337651617002
95.0355059900303630492686616322
94.9051789417569460779174845853
94.7736650277609879610698080589
94.6409622924154276038962464723
94.5070688726655057143860322527
94.3719829922940971973105793542
94.2357029564524847972513739885
94.0982271464413302253164504594
93.9595540147275878537606976805
93.8196820801840214994553711323
93.6786099235388329382125095324
93.5363361830236971341659413817
93.3928595502092287644617082835
93.2481787660175820482269823512
93.1022926169025153198362255875
92.9551999311878370203883074511
92.8068995755556942851552096935
92.6573904516766722442620195164
92.5066714929741444219725142111
92.3547416615157548626239676784
92.201599945025323250477497289
92.0472453540088475453280297679
91.8916769189886365599143729703
91.7348936878399393255097473377
91.5768947232247507424818441277
91.4176791001177654680708589461
91.2572459034197257025111042433
91.0955942256536648298097973986
90.9327231647397889784902758668
90.7686318218449636216233362685
90.603319299302983377711897339
90.436784698602001167140164126
90.2690271184356787119041466745
90.100045652814794860611230344
89.9298393892362121357401971708
89.7584074069062559385242937249
89.5857487750157056590070939213
89.4118625510637331273196010484
89.2367477792282519654393582429
89.0604034887802619744479327035
88.8828286925398862010738981349
88.704022385371905215145564471
88.5239835427186938107969699298
88.3427111191685602039091350151
88.1602040470575771943338050742
87.9764612351030790269773067433
87.7914815670670771307758689393
87.6052639004479228275812691128
87.4178070651986157528499696444
87.2291098624702233673460697726
87.0391710633789397974296733425
86.8479894077953715387882144648
86.6555636031546934979741412039
86.4618923232863716175932623376
86.2669742072621981116216877677
86.0708078582614322926029836432
85.8733918424518842570058783459
85.6747246878858204533037080211
85.4748048834096095244454333368
85.273630877586063918621707766
85.0712010776284677177009267357
84.8675138483453140518967992803
84.6625675110948064554802756542
84.4563603427482076683557978651
84.2488905746611467925520453975
84.0401563916520214557760371809
83.8301559309866557953425465194
83.6188872813683977291095798398
83.4063484819328601948313186984
83.1925375212465308803995192838
82.9774523363084934953853511755
82.7610908115545209056282323293
82.5434507778628165213820793179
82.3245300115606952408509688101
82.1043262334315090605307779826
81.8828371077211352007685208819
81.6600602411433563127530100911
81.4359931818834730604485625299
81.2106334185994991459784010769
80.9839783794202977009498304391
80.7560254309400259290732196735
80.5267718772082619847089779423
80.2962149587151943330947765577
80.0643518513712592843404076786
79.8311796654806170462720423214
79.5966954447078605204506284227
79.3608961650373541889966232147
79.1237787337246028233403472117
78.8853399882390514041651138307
78.6455766951977185875269345523
78.4044855492890662968103428954
78.1620631721865075737376218872
77.9183061114509536925893006867
77.6732108394217997372366743288
77.4267737520957453663066170032
77.1789911679928443522562394191
76.9298593270091726785058054463
76.6793743892555005169772126416
76.4275324338813482870854503336
76.1743294578838012158801837626
75.919761374900450375870473157
75.6638240139858210691216137598
75.406513118370641649326646567
75.1478243442032974223698260123
74.8877532592728051338642769603
74.6262953417126337315117821265
74.3634459786846865719439980372
74.0992004650427490157901969896
73.8335540019746934096759074963
73.5665016956227207770419174546
73.2980385556809051171694386602
73.0281594939692920283997629963
72.7568593229837884107230098904
72.4841327544210642468102998301
72.209974397677670889924875498
71.9343787583225628812990159946
71.6573402365421920563731465291
71.3788531255573235551236999238
71.0989116100107033013645407825
70.8175097643246855325924965497
70.5346415510279070171944400608
70.2503008190500716594473870877
69.9644813019838852327356993434
69.6771766163131549639261257109
69.3883802596060425810846478759
69.0980856086724321948665325006
68.8062859176843459710274862974
68.5129743162583109254477150686
68.2181438074985492893838266139
67.921787265999832704504536399
67.6238974358088069652368564802
67.3244669283425590780138264211
67.0234882202631619983600894972
66.7209536513068944796510215034
66.416855422066793961048091241
66.1111855917271592725458927244
65.8039360757485770748826606487
65.4950986435020013103277385544
65.1846649158503684423849992332
64.8726263626761828296172543142
64.558974300353456128326371746
64.243699889162332063561723094
63.9267941306446731561022572664
63.6082478648988289480186373429
63.2880517678117458293810996726
62.9661963482265166264128201994
62.6426719450434035539342173194
62.3174687242523008432698116179
61.9905766758945332054487077022
61.661985610951813146287275578
61.3316851581601038753790960614
60.9996647607460549981075201676
60.6659136730835951934588129213
60.3304209572681794970308230774
59.9931754796060984555365069909
59.654165907016162114030592622
59.3133807033409733475984326906
58.9708081255649022520921913929
58.6264362199357659489642528041
58.2802528179871060104318331302
57.9322455324578385332665690959
57.5824017531059294288355264046
57.2307086424126194853917547377
56.8771531311735899122249314614
56.5217219139733190937735653816
56.1644014445387348471726688698
55.805177930968113252185247688
55.4440373308310147512497892275
55.0809653461348803213433684968
54.7159474181537346976354648013
54.348968722114259456344820511
53.9800141617343057897601216387
53.6090683636087145513344957266
53.2361156714370991048570999372
52.8611401400880241391070020103
52.484125529493780334512051337
52.1050552983697099814585616455
51.7239125977517817026744247627
51.3406802643458426348094899164
50.9553408136816930429159876368
50.5678764330648305944485962884
50.1782689743183985741991550794
49.7864999463075432911762059707
49.3925505072380398671385123975
48.9964014567206814956598327387
48.5980332275925440439922036935
48.1974258774858343886885876214
47.7945590801346059028768150764
47.3894121164091767370973949476
46.9819638650676145550657722993
46.5721927932131537014413467536
46.160076946445885786463513665
45.7455939386965106546443526404
45.3287209417293498218603950253
44.9094346743012067454949532208
44.4877113909620056215703035691
44.0635268704824505128791639787
43.6368564038932170682245035194
43.2076747821194172800289337404
42.77595628319326083566979261
42.3416746590269716254155886758
41.9048031217271016260799009317
41.4653143294304131851470336574
41.0231803716404709159590734339
40.5783727540429919182369299644
40.1308623827768434787460135065
39.6806195481363460567252877404
39.2276139076792311129331970831
38.7718144687132126840525400451
38.3131895701326525720355120864
37.851706863575225158433996556
37.3873332938668121811117140497
36.9200350787210727564878373367
36.4497776876582312889851170647
35.9765258201055967778503547081
35.5002433826401617437229724021
35.0208934653313170502524290301
34.5384383171392488688971919683
34.0528393203219434993661288088
33.5640569638009011784499761282
33.0720508154326366331436040071
32.5767794931298058666882226078
32.0782006347723279386307253555
31.5762708668451481140908458698
31.0709457717352937177210771252
30.5621798536165833531031851686
30.0499265028457386610623719212
29.5341379587886878816725904769
29.0147652709905118510748289271
28.4917582585967324128083166775
27.9650654679274439414663474918
27.4346341280991004604433839217
26.9004101045815492734613954505
26.3623378505700981318265919508
25.820360356043962629428418078
25.2744190943733039547626843275
24.7244539663271681544163896156
24.1704032413239033540675106988
23.6122034957539796127113719623
23.0497895481924769368166317539
22.4830943913047400334475397215
21.9120491202337118430265801672
21.3365828572411271533290271967
20.7566226723569335780833248479
20.1720934997718544526149816947
19.5829180496867428060533378958
18.9890167153091025716950789916
18.3903074746616538102123748257
17.7867057868398470425862353573
17.1781244823245110225972422255
16.5644736469220363629440458552
15.9456604988673019925312027809
15.3215892585835439229485376802
14.6921610105480947213378647248
14.0572735566628750063044253865
13.4168212604731126396105731817
12.7706948815163375601603875241
12.1187813990154932562357161798
11.4609638240541540530154155297
10.797120999287349041692125014
10.127127385147230237676901228
9.45085283139747491961398814763
8.768162332772370393161368013
8.07891576730424929515651511112
7.38296761579430482900116311826
6.68016666071447277806325511612
5.97035566263929147225574181731
5.25337101209325765903805274681
4.52904235445746018674101667884
3.7971921853048246389475146869
3.05763541322099992040014944287
2.31017888681169718579190980577
1.55462088218997479126678931183
0.790750546770029018011821545071
0.0183472946573498507926082179076
-0.762819851693495828435658492091
-1.55299297959723317758293227826
-2.35242607090518079743110912202
-3.16138586125838951050388226383
-3.98015278278845149784393173769
-4.80902200054483252288535205177
-5.64830455447497980258157498461
-6.49832862060830728337460759029
-7.35944090725559976024497373867
-8.23200820460358524128368920484
-9.11641910915047628463292927029
-10.0130859481052075160587517555
-10.9224469333035622878485877497
-11.8449685795595538044240364953
-12.7811484289018524384631981374
-13.7315181301406864669191646999
-14.6966469330566610327297555395
-15.6771456687036732392152590161
-16.6736713025375377457508144471
-17.6869321662017950292165834044
-18.7176939980040495939760282085
-19.7667869529990661404156498936
-20.8351137833452605012663997586
-21.9236594412427481959673503314
-23.033502424525476630038967595
-24.1658282748670774274604462352
-25.3219457591970403680579295803
-26.5033064289055812574564115586
-27.7115284774372201535126972852
-28.9484261331917864857569902491
-30.2160462748360248988018439106
-31.5167146088479309982864057612
-32.8530947152682383959838602899
-34.2282647312578958134599926734
-35.6458187180563252618629434561
-37.1100034031051750160958648769
-38.6259070334445361327526472386
-40.1997275022947173209961110325
-41.8391657549607692381794380092
-43.5540265005287154140441098044
-45.3571819762519594800245779838
-47.2662188751509857395547870387
-49.3064980504092453029988632575
-51.5175437080216372150090099399
-53.9689823447967332327075132902
-56.8151814751301755966993005544
-60.8947496134909834246742074092


==> anc/C3qNS/C3qNS2110.dat <==
# C3qNS2110
2.96296296296296296296296296296
2.96301860344505312116994033388
2.96302283079937682931502407113
2.96302737770680314530997980403
2.9630322681813047641677938991
2.96303752802907771153864845521
2.96304318498120940440003158976
2.96304926883607098684893104603
2.9630558116121381420211972561
2.96306284771199481220101301875
2.96307041409832800472952681679
2.9630785504827793611490050645
2.963087299528580676715897568
2.96309670706796634938371081395
2.9631068223354261018629776098
2.96311769821793656666490128636
2.96312939152339078155060752572
2.96314196326853066238465276183
2.96315547898777947562308601533
2.96317000906446962129817294112
2.96318562908606608277567040156
2.96320242022509815234564710904
2.96322046964763198132309285228
2.96323987095124463986616888784
2.9632607246345972477410871696
2.96328313860085092980035672158
2.96330722869732547255730558956
2.96333311929396726323229711105
2.9633609439033710733783472311
2.96339084584529024256027389463
2.96342297895877260659748106829
2.96345750836527593152685920773
2.9634946112863475424745187034
2.96353447791969921475862268556
2.96357731237777121973041526412
2.96362333369315974877888546309
2.96367277689558089970775253171
2.96372589416536319387588661225
2.96378295606880046722160905989
2.9638442528810592888185299869
2.96391009600272123508445330104
2.96398081947645190236006851335
2.96405678161072708498562664903
2.9641383667180137893450259091
2.96422598697530151149427424768
2.96432008441540940442473362722
2.96442113305805964820471043747
2.96452964119030868767069779318
2.96464615380656833017396981224
2.96477125521913045846900431015
2.96490557185083492600711846869
2.96504977522229284635820222255
2.96520458514689992818914172343
2.96537077314774989912346652688
2.96554916611148977195509578285
2.96574065019515032703998997502
2.96594617500304055171087193662
2.96616675805191799298875799006
2.96640348954384243388094705271
2.96665753746739270072572288204
2.96693015304928079743575616438
2.96722267657983936640757805782
2.96753654363739353272945232536
2.96787329173816279032336565017
2.96823456744007952983220593801
2.96862213393076543760232640071
2.96903787913188327781365032369
2.96948382435418815469696175896
2.96996213353984865005952000183
2.97047512313100450506104115641
2.97102527260608497809493594169
2.97161523572814294302359465461
2.97224785255237767148300963496
2.97292616224313889335037034973
2.97365341675404249051144266855
2.9744330954284020997010402369
2.97526892058101095862862449981
2.97616487412641668394160448245
2.97712521532324294304977009181
2.97815449970885358729206693109
2.97925759930375732281200764725
2.980439724170648557072280469
2.98170644541891087623955392463
2.98306371975181647856392424811
2.98451791566058581405616888878
2.98607584137698056274339867352
2.9877447747042505066733758277
2.98953249485510896676379699963
2.99144731643504900362293457767
2.99349812571981993306174816224
2.99569441938735825212194618348
2.99804634587701856052944472854
3.00056474956270222096779360697
3.00326121794157381421697024198
3.0061481320566451491315133659
3.00923872038977089326961380166
3.01254711648173845154246181937
3.01608842055837237346277965827
3.0198787654661633616090025705
3.02393538724815848302189216826
3.0282767007210322706778589236
3.03292238044775710192771621636
3.09118774155924351643264183959
3.14532853838070827923522757347
3.19692197940968498356220290746
3.24670566460411694524054950936
3.29510763915555868631622849842
3.34240665052457366164779404616
3.38879797650789722893517537535
3.43442554414602899386402773265
3.47939948060257555798906090455
3.52380651313258921926084416378
3.56771652048091629128988964442
3.61118686265550156241885202482
3.65426535529406852757520149083
3.69699237913741372131521200598
3.73940241669104127340299110212
3.78152519743110996278101766545
3.82338656822015878739329346052
3.8650091662991160981018550865
3.90641294753269923763719067563
3.94761560661405722908943126989
3.98863291533397430286176171708
4.0294789978220525679867883501
4.07016655667947636620393205472
4.11070706040295287611085132148
4.15111089997396973707136551
4.19138752064826919358765760516
4.23154553362253061709938996145
4.27159281124009088349368774547
4.31153656862982271620216293492
4.35138343408552134193196727344
4.39113951004024684102085926742
4.43081042613729010930046818924
4.47040138562229736970257601959
4.5099172060616492797993949771
4.54936235521714266997090977672
4.58874098276641248785228317077
4.62805694844484420911780423156
4.66731384709224147855498393687
4.70651503101183914825087638861
4.74566362998699292175381953573
4.78476256924938946230319619824
4.82381458564983222208163146132
4.86282224224693298503161626188
4.90178794149907911637120388561
4.94071393721981555723119636778
4.97960234543544699383513331041
5.01845515426555835863970255486
5.05727423293172684282134086083
5.0960613399865127317079417705
5.13481813084350696631779624744
5.1735461646794823530220765
5.21224691077129685080824635047
5.2509217543229276079027738232
5.2895720018317039513401914609
5.32819888603731492745014278202
5.36680357049237379347992080551
5.40538715378912852302826942151
5.44395067347322998136878908582
5.48249510967223696919598032486
5.52102138846368961266536266498
5.55953038500506836940577961176
5.59802292644573152442607820928
5.63649979463895208502287247103
5.6749617286704233900185731365
5.71340942721804396075386647454
5.75184355075640238088620163152
5.79026472361814177366528597388
5.82867353592327297584875740632
5.86707054538651036295219041401
5.90545627901181104731848946275
5.94383123468249515861265203332
5.98219588265460191763281606089
6.02055066696048429710298527669
6.05889600672905639771888579553
6.09723229742857537787060606879
6.13555991203735781132728576036
6.17387920214739337673632049194
6.21219049900542209874399989582
6.2504941144956808002052982655
6.28879034206819630134418899074
6.32707945761620394411311696614
6.36536172030599732246409657938
6.40363737336226607616285843571
6.44190664481175095319222196347
6.48016974818783700782448243452
6.5184268831985149410629375032
6.55667823635996556367259775295
6.59492398159786169682098346587
6.63316428081833420038970138832
6.67139928445041304774881284567
6.70962913196162938116296809785
6.74785395234834932329731153053
6.78607386460230412150923798228
6.82428897815468318123909468682
6.86249939329906599680280341696
6.90070520159438527367859884966
6.93890648624903607782265410534
6.97710332248717412065391045204
7.01529577789817981772494336883
7.05348391277020311301157135951
7.09166778040864684674480714212
7.12984742744039330566453525786
7.16802289410452920524951656406
7.20619421453027841737673541541
7.24436141700280900345313292298
7.28252452421754129528586808413
7.3206835535235466579960619141
7.35883851715659196455802226635
7.39698942246235252092715170413
7.43513627211028603090025615083
7.47327906429863202190426814332
7.51141779295097482097607956579
7.54955244790478354031194681275
7.58768301509231948079393727302
7.62580947671427977657727639399
7.6639318114065258798833038328
7.70204999440022652654377864809
7.7401639976757270410478411207
7.77827379011044015318268383745
7.81637933762103783144441169651
7.85448060330020892159052169926
7.89257754754823354764508855659
7.93067012819961222782134591918
7.96875830064497542409938022293
8.00684201794848773056857456906
8.04492123096095006483864572679
8.08299588842879301500593004879
8.1210659370991448711675687825
8.15913132182114879755740422674
8.19719198564369504397387640195
8.23524786990972602070067416722
8.27329891434726443929066921049
8.31134505715730752420902119889
8.34938623509872350117849877092
8.38742238357028014270751046913
8.42545343668992907694438048273
8.463479327371463821467738179
8.50149998739866406909833190587
8.53951534749703360983098161723
8.57752533740323440429199489883
8.61552988593231471361985609104
8.65352892104282482329352116153
8.69152236989990976012136706479
8.72951015893646447919328693808
8.76749221391243327877328042944
8.8054684599723316743417246819
8.84343882170106561748901346601
8.88140322317811977100064023995
8.91936158803018353878018179927
8.95731383948228068932420250513
8.99525990040746569602484141796
9.03319969337514733865208508829
9.07113314069809766084233634397
9.10906016447820205118008566011
9.14698068665100400416995945833
9.18489462902909601591447842984
9.22280191334440607193397730699
9.26070246128942728591147623536
9.2985961945574364431608966731
9.33648303488174548654592367461
9.37436290407402835094413628956
9.41223572406176400094531562208
9.45010141692483505132972101253
9.48795990493131994725904363606
9.52581111057251534751477142448
9.56365495659722408622529895176
9.60149136604534288321584423672
9.63932026228078282745625054753
9.67714156902375456930312088378
9.71495521038244912272645215308
9.75276111088414419601962889166
9.79055919550576503629987621973
9.82834938970392788723248625443
9.86613161944449331880104966516
9.90390581123165589066152462715
9.94167189213659585483691343678
9.97942978982571788751478244613
10.0171794325885011618858509127
10.0549207493649844327878479653
10.0926536697729091979647282858
10.1303781241345434286729037552
10.1680940435032078229006333351
10.2058013596895260264288023936
10.2435000052874197892393764712
10.281189913699869576330361911
10.3188710191644607318485800154
10.3565432567787349026932662126
10.3942065625253660615247983184
10.4318608732971801286425363017
10.469506126922036876738639213
10.5071422621875925114094172508
10.5447692188659610528826045115
10.5823869377382924001180512989
10.6199953606192847367289679543
10.6575944303816487385657316571
10.6951840909805408648641653246
10.7327642874779828581886203826
10.7703349660672844426432065923
10.8078960740974860946696824256
10.8454475600978386659259975331
10.882989373802336563013184064
10.9205214661743211339972238041
10.9580437894311708766021709873
10.9955562970690950675147160561
11.0330589438880474163597374222
11.070551686016776371539833655
11.1080344809380287482752646711
11.145507287513923411867307237
11.1829700660115118315082089472
11.2204227781285424219826545117
11.2578653870194457124946574223
11.2952978573215575237939388582
11.3327201551815974969896965509
11.3701322482824205001890176821
11.4075341058700586426838739951
11.4449256987810718511773258311
11.4823069994702252088707424055
11.5196779820385115265569135715
11.5570386222615379056504075978
11.5943888976182953668534286503
11.6317287873203309554667358069
11.6690582723413420958235146864
11.7063773354472133536124743607
11.7436859612265161766802834093
11.7809841361214926230326695321
11.818271848459544550014804267
11.8555490884852502319309960978
11.8928158483929308956092332937
11.9300721223597902156406614552
11.9673179065796503943085847951
12.0045531992973090667183710169
12.0417780008435419205760542341
12.0789923136707766037457049657
12.1161961423894642125330824727
12.1533894938051754110725723671
12.1905723769564490288051800004
12.2277448031534218204941656174
12.2649067860172689533016040725
12.3020583415204857100225663885
12.3391994880280418686379600019
12.3763302463394412380187376353
12.4134506397317199001391268146
12.4505606940034178329180641849
12.48766043751955976733527915
12.5247499012576823704454627559
12.5618291188549461451892584309
12.5988981266563718014970001533
12.6359569637642422843099757949
12.6730056720887131462124850022
12.7100442963996755289954219101
12.7470728843799176735019317464
12.7840914866796326146239026978
12.8211001569723215426618878168
12.8580989520121442280470583447
12.8950879316927699185552730114
12.9320671591077842318386518578
12.9690367006127097869098863649
13.0059966258887006520467416372
13.0429470080079731397285748762
13.0798879235010380583720084662
13.1168194524258022429362325926
13.1537416784386100395267022005
13.1906546888672984210501427272
13.2275585747863425704155602997
13.2644534310941720939679057548
13.3013393565927415306396641877
13.3382164540694425122381502968
13.3750848303814488186012933296
13.4119445965425896700771254898
13.4487958678128509217728848619
13.4856387637906083830400316712
13.5224734085077022964437992755
13.5592999305274670887895514717
13.5961184630458358695527342231
13.6329291439956448174145844245
13.669732116154268582990759501
13.7065275272547241661293481077
13.7433155301003874217656700125
13.780096282683473433341325951
13.8168699483074394931207620791
13.8536366957134773722279659603
13.8903966992112699798638901191
13.9271501388141964332459192257
13.9638972003791790221363041771
14.0006380757513755919251959449
14.0373729629139315275990903357
14.0741020661430168412780212188
14.1108255961683858955812439523
14.1475437703397100849503109744
14.1842568127989474024699610067
14.2209649546590273004949920659
14.2576684341891446743160188211
14.2943674970069732294324331685
14.3310623962781260109681021501
14.3677533929232095611212157307
14.4044407558328381172053441776
14.4411247620909955665951419478
14.4778056972071556421487078563
14.5144838553575951883359494233
14.5511595396363613806887009395
14.5878330623163816771218870514
14.6245047451212351696339496277
14.6611749195081360533228413419
14.6978439269627143164154165251
14.734512119306215677011286294
14.7711798590157824652529093526
14.8078475195585198103031652038
14.8445154857400973996473442745
14.8811841540686865193470952857
14.9178539331350853720256344513
14.954525244009943150389597186
14.9911985206590553992040171294
15.0278742103777702484886120301
15.0645527742456176099839017603
15.1012346876023519115467419211
15.1379204405466839690529053902
15.1746105384590697932969624531
15.2113055025500242002134511019
15.2480058704355358142139647101
15.2847121967412782917735538167
15.3214250537374413094343922448
15.3581450320061451321931789247
15.3948727411435556055609497548
15.4316088104989835404243694192
15.4683538899534351883958870766
15.5051086507402805238126199997
15.5418737863109252521993232922
15.5786500132486129860992820295
15.6154380722337482703184789535
15.6522387290644218114508741666
15.6890527757361394364917247843
15.7258810315851094436947085556
15.762724344499833053336622734
15.7995835922061740916292121808
15.8364596836315619424022486868
15.8733535603545119898378488961
15.9102661981462368934612989472
15.9471986086117776903386811243
15.9841518409388146382944040632
16.0211269837631339372008579069
16.0581251671606395643621710177
16.0951475647768228024518892784
16.1321953961057511038098159121
16.1692699289319306915903853688
16.2063724819498546565092890753
16.2435044275776946648641301536
16.2806671949834582913941427165
16.3178622733440489145013307307
16.3550912153600704591162607528
16.3923556410519615377361743325
16.4296572418661777616748125393
16.4669977851237325377479688489
16.5043791188475334213125200583
16.5418031770097062061033413447
16.5792719852455941782548697838
16.6167876670874900125909999985
16.6543524507785655191351100707
16.691968676736107664043262406
16.7296388057432892590825824975
16.7673654279605950408683152225
16.8051512728620524324003762223
16.8429992202180312552704493319
16.8809123122661378194861864672
16.9188937672353360429175781781
16.9569469944167616160883057692
16.9950756110088680614606413943
17.033283461005973218099157225
17.0715746364497778020426408681
17.1099535014253490411930647215
17.1484247192594513319757013532
17.1869932834739597787899467572
17.2256645531656959645953878781
17.2644442936334279928977049297
17.3033387232624738097908849884
17.3423545679202591712176685338
17.3814991244300878465715994427
17.420780335100035599671244023
17.4602068758241909602825846618
17.4997882609943532267442793793
17.5395349694342209548313875827
17.5794585969019752056998046266
17.6195720425615747299401074638
17.6598897394440452977568225001
17.7004279426926741430319080457
17.7412050949278445018186300311
17.7822422963954142287666516455
17.8235639204037258392048653052
17.8651984349415386653315872246
17.9071795248423194500448262376
17.9495476660056246674333739244
17.9923524053304928078700597497
18.0356557929080851475351877281
18.0795378025608894850076099504
18.1241054324420301142252005187
18.1695092731439237922421691793
18.2159772854536909294622573641
18.2638965865197583241049268498
18.3140823983184147580458898501
18.3703703703703703703703703704


==> anc/C3qNS/C3qNS2200.dat <==
# C3qNS2200
-3.11111111111111111111111111111
-3.11106510015418462935932454249
-3.11106165646765946889989575502
-3.11105795700360936692522873507
-3.11105398293806185552452155089
-3.11104971407716055144544074434
-3.11104512875886227909260628766
-3.11104020374770569272605579421
-3.11103491412217457048236795265
-3.11102923315414720135923799487
-3.1110231321798895202719582122
-3.11101658046201374737352292397
-3.11100954504178613166196505777
-3.11100199058112685486274355102
-3.1109938791936020825906043878
-3.11098517026366241210970071075
-3.11097582025333340898719036935
-3.1109657824955123908572246978
-3.11095500697297094038922840898
-3.11094344008210463894134571712
-3.11093102438041002720596901069
-3.11091769831660363156652921609
-3.11090339594222884910836842237
-3.11088804660352335644316037583
-3.11087157461224228575348408965
-3.11085389889405047555789389326
-3.11083493261301042518037989348
-3.11081458277060092402837538841
-3.11079274977760444449785746881
-3.11076932699709902733955795349
-3.11074420025668228916614358164
-3.11071724732794107391571816542
-3.11068833737105987604435277978
-3.11065733034233419778245867277
-3.11062407636222117320128052519
-3.11058841504141879804418575528
-3.11055017476231663920009738824
-3.11050917191300464750577239619
-3.11046521007086234198133086572
-3.11041807913257784619052687468
-3.11036755438726470584320142767
-3.11031339552915376302639161177
-3.11025534560613726305759084811
-3.11019312990023247593536952559
-3.11012645473581207120105972055
-3.11005500621121793235145151562
-3.10997844884913366797559486787
-3.10989642416083839743344614148
-3.10980854911920007640150957261
-3.10971441453499028869096558574
-3.10961358333081365899410013602
-3.10950558870664341370154292221
-3.10938993219063968973679996537
-3.10926608156859849385192291705
-3.10913346868503624243773021668
-3.10899148710855701698318952065
-3.1088394896537764508470669286
-3.10867678575168684858927393937
-3.10850263865994197383652144444
-3.10831626250411606316895678744
-3.10811681914054903761789777082
-3.1079034148309274333599663818
-3.10767509671826690297836030603
-3.1074308490934556485158749095
-3.10716958944098694131129669507
-3.10689016425195070582158450776
-3.10659134459176630585336804612
-3.10627182140951796007655461852
-3.10593020057509679085498759232
-3.10556499762965478806338399416
-3.10517463223413046510020485466
-3.10475742229980715120968512385
-3.10431157778400489331757216236
-3.10383519413307652786979146607
-3.10332624535386655892862305717
-3.1027825766936848920614142964
-3.10220189690763062520118336889
-3.10158177009075551428726152828
-3.10091960705106057156188321091
-3.10021265619764673636481970383
-3.0994579939164612995165890561
-3.09865251440396001599094341547
-3.09779291892659861532429761329
-3.09687570447132746623077698856
-3.09589715174913179928357738227
-3.09485331251006970570123291265
-3.09373999612413238020045142203
-3.09255275537749397321065064562
-3.09128687142822510263283294617
-3.08993733785919031367048182464
-3.08849884375849132921318487041
-3.08696575574928756193313544789
-3.085332098880929401551732556
-3.0835915362818542763113845922
-3.08173734746136171593484397729
-3.07976240513190316303002874572
-3.0776591504055511944522643503
-3.07541956619745532913061834754
-3.07303514864489271848909513076
-3.07049687632245928485912679492
-3.06779517700142105103673615854
-3.0649198916635699394074527177
-3.02993200882883231363369308996
-2.99864494923826295317466018539
-2.96951621788005167364230304789
-2.94183193081990624824561114585
-2.91518197042161471401411567942
-2.8893019272167658485470551726
-2.86400841613706370360689618649
-2.83916763067078764054502719383
-2.81467822172480741433233984953
-2.7904611888030219015300016788
-2.76645353494698864088658802796
-2.74260408847702491424926057902
-2.71887064312065019025522697767
-2.69521793713592730020101918037
-2.67161618658657614694441231133
-2.64803999628972657836874899957
-2.62446753515393263014331792951
-2.60087990094749289007738925241
-2.57726062356963635999675908917
-2.55359527141540237164173012266
-2.52987113570629333565599906928
-2.50607697462722466358828969386
-2.48220280393033313458547972295
-2.45823972406160616414232981377
-2.43417977629789290810071063159
-2.41001582214949677101015236735
-2.38574144158618947489322780478
-2.36135084661653239050530263767
-2.33683880748413001474057487252
-2.31220058930420236507943898261
-2.28743189739511233099620523797
-2.26252882989476655004701506398
-2.23748783651470014705531642227
-2.21230568249242442058691197283
-2.1869794169680404584363106229
-2.16150634514374797896846840606
-2.13588400369190526402924171923
-2.11011013896419553044519167192
-2.08418268762542169243892292629
-2.05809975939372380843813480629
-2.03185962161711008241110635235
-2.00546068545608476232644950079
-1.9789014934753980191091659715
-1.95218070847576510398041386373
-1.92529710341978621458426329784
-1.89824955232603116079938323848
-1.87103702202196783220616021847
-1.84365856466062370485278180042
-1.81611331091799253896472732543
-1.78840046379857503239713297025
-1.76051929298535235655334829129
-1.73246912967816581046308866566
-1.70424936187110505042017922462
-1.67585943002524989872529906935
-1.64729882309809862914302706272
-1.61856707489535928416263674594
-1.5896637607145726543208255855
-1.56058849425335404409199827656
-1.53134092475795173233539854591
-1.50192073439037890044883938764
-1.47232763579463014138866105062
-1.44256136984448384823890319323
-1.41262170355715229337035732738
-1.38250842815860157615574744106
-1.35222135728774918805308753982
-1.32176032532797953379127518468
-1.29112518585551617425661444695
-1.26031581019517008984991069109
-1.22933208607485999960092375152
-1.19817391637108595207867179412
-1.166841217938241680294618415
-1.13533392051528387091151970171
-1.10365196570384565070935889322
-1.07179530601239434084419817947
-1.03976390396149609796148202658
-1.0075577312456679197113327594
-0.975176767947675453089991912227
-0.942621001801477349127396769876
-0.909890427500327301787769537322
-0.876985046046826704259715212416
-0.843904864141976985177234924533
-0.810649893610513752435578340264
-0.777220150860017184311461933973
-0.743615656371486722597276262431
-0.709836434219244872044459759387
-0.675882511618196428539083751838
-0.641753918496617204666263212441
-0.607450687092781601141686681198
-0.572972851573862355150902196962
-0.538320447675649530299724887173
-0.503493512361740238828962318549
-0.468492083500946550954311723003
-0.433316199561757309925001965314
-0.397965899322770820471919173666
-0.362441221598090231269505609656
-0.326742204976742447314682612086
-0.290868887575245090465636856444
-0.254821306802504832442799462505
-0.218599499136284767954010765391
-0.182203499910528751201355236573
-0.145633343112877127089477388344
-0.108889061191751358015557908181
-0.0719706848724249591323788958267
-0.034878242981535165095647191698
0.00238823772047590761835305703762
0.0398287326994699544529375354172
0.0774432198007207630498994555912
0.115231679395444275715154838254
0.153194094521147019609333510137
0.191330451016165657024807825934
0.229640737648748216594318637464
0.26812494624100689250903515045
0.306783071788053029215938825659
0.345615112572606939411260338373
0.384621070275358437784225385832
0.423800950081338324007799171916
0.46315476078254643512454713029
0.502682514877068235407708353577
0.542384228664899152565975726223
0.582259922340683939775478898853
0.62230962008356718536635522423
0.662533350144340652479181606073
0.702931144930063360185763899853
0.743503041086321169773124430092
0.784249079577284072924846254789
0.825169305763711353392104144586
0.866263769479047274345184863708
0.907532525103742896540761050996
0.948975631637933026808152331906
0.990593152772591103501162801713
1.03238515695927901892675143227
1.07435171747860343372298794889
1.11649291250748503187033826882
1.15880882518534237627700481292
1.20129954367928753399016350098
1.24396516124842642875890431381
1.28680577630735292991303208018
1.32982149248892198452211064411
1.37301241870638362986551721696
1.41637866921495647170601097121
1.45992036367291616799530821453
1.50363762720227160560985864738
1.54753059044909878849488155532
1.59159938964359995891968131116
1.63584416665995313985688685201
1.68026506907601510688715855295
1.72486225023293876420303267991
1.76963586929476400351211053203
1.81458609130803935972469706463
1.85971308726153013650873873274
1.90501703414606715200143483676
1.95049811501458884403959297137
1.9961565190424281702575858127
2.04199244158789453580940822524
2.08800608425319987589610849282
2.13419765494577700723758821416
2.1805673679400374380910991889
2.22711544393961498661738159005
2.2738421101401407988336726519
2.32074760029259467683057414877
2.36783215476727702236727860258
2.41509602061844516762386830024
2.46253945164965740122119703999
2.51016270847986760126129255146
2.5579660586103130559286557697
2.60594977649223778414099394963
2.6541141435954934620346536797
2.70245944847805991406683396503
2.75098598685652703872097413237
2.79969406167758000686971313468
2.84858398319052959457994089726
2.89765606902092959047143558377
2.94691064424532334972999838464
2.99634804146716175171940142702
3.0459686008939350551468943648
3.09577267041556143334500780039
3.14576060568407531198240398533
3.19593277019465902206376140317
3.24628953536806172218630210685
3.29683128063445003555727768557
3.34755839351873538921468685861
3.39847126972742363530660609894
3.4495703132370331773470071494
3.50085593638412851835128851812
3.55232855995701689303490268182
3.60398861328915644330334163597
3.6558365343543252456390740458
3.7078727698636014013664333293
3.76009777536420535691285512197
3.81251201534025663194713707117
3.86511596331549819962534606191
3.9179101019580428861765874487
3.97089492318719733788071553489
4.02407092828242034339932700702
4.07743862799447359979774223695
4.13099854265882437292581585022
4.18475120231136092870765851448
4.23869714680648310303768045835
4.29283692593763193622373010167
4.3471710995603239252100399223
4.40170023771775714523131016118
4.45642492076905826430253842003
4.51134573952024132137966659676
4.56646329535795106461588676463
4.6217782003860656525146753192
4.6772910775652356107213343033
4.7330025608554381136351784365
4.78891329536162792606354600409
4.84502393748256869904661156495
4.9013351550629307692073521416
4.95784762754874416615971849183
5.0145620461462981914715357047
5.07147911398458169946338045012
5.12859954628136108898211697729
5.18592407051299601069496866849
5.24345342658809591112088566465
5.3011883670251237775133775569
5.35912965713405682205745911246
5.41727807520221735514279130259
5.47563441268439075151522076922
5.5341994743973512159847476995
5.5929740787189200134962290947
5.65195905779168494850581739407
5.71115525773151416786505752955
5.77056353884100182728721372079
5.83018477582798781184706554601
5.89001985802929854415768900688
5.95006968963986095863246491264
6.01033518994734697580536189894
6.0708172935725112867730480318
6.1315169507153909646912181141
6.19243512740754136871523982014
6.25357280577048900722329847762
6.31493098428058849362625522844
6.37651067804047747224370920934
6.43831291905733042700534441532
6.50033875652811962626223999608
6.5625892571320991176985004795
6.6250655053307356839946692989
6.68776860367531901917983096681
6.75069967312249210513745768979
6.81385985335795187612857452702
6.87725030312857977616567261772
6.9408722005832717604548237884
7.00472674362274768997976542847
7.0688151502586309409824352352
7.1331386589821004233299815699
7.19769852914242909974790734167
7.26249604133573554940783919938
7.32753249780428815382186573418
7.39280922284671513162989698225
7.45832756323948794479341832843
7.52408888867006057707632752807
7.59009459218206288382571432176
7.65634609063296266960174696114
7.72284482516462840926959919846
7.78959226168724263353406275523
7.85658989137703499918704443274
7.9238392311883240082099454322
7.99134182438037728224710935615
8.05909924105962229725740786527
8.12711307873776259852017397976
8.19538496290637881380135417968
8.2639165476286193318744487606
8.33270951614861238887296651271
8.4017655815192595852429564552
8.47108648724910062583823055089
8.5406740079689704251917337129
8.61052995011920274564057632072
8.68065615265816934089482310115
8.75105448779298027213312650524
8.82172686173320976585240615629
8.89267521546855281893443986829
8.96390152557136086219386963868
9.03540780502505031427088378985
9.10719610407942594890243693313
9.17926851113401182752384819382
9.25162715365053629532886374864
9.32427419909577439521653636188
9.39721185591601122781116506479
9.4704423745444534999743841842
9.54396804844298399896659658948
9.61779121517972526315582221906
9.69191425754395457147255574055
9.76633960469999284303011366009
9.84106973338177544954858877562
9.91610716912990364633004031672
9.99145448757307170054704285576
10.0671143157558672471950385887
10.1430893335150513753318167209
10.2193822749065409188059766496
10.2959959296854389150729397633
10.3729331448415907650446093538
10.4501968261932838860856338505
10.5277899400418582614067019018
10.6057155148901549716754607727
10.6839766432279003310063886241
10.7625764833873054909812687614
10.8415182614723562502488240227
10.9208052733654763242796967263
11.0004408868154705926350354067
11.0804285436108940535460011537
11.1607717618432486933218805488
11.2414741382646856600922227065
11.3225393507451855929791506262
11.403971160834507425183105135
11.4857734164345373459243687925
11.5679500545880369502364508928
11.6505051043901852113865903779
11.7334426900297352907924141146
11.816767033967067121434794129
11.9004824602569132126765174066
11.9845933980240715923829014682
12.069104385100999943860660329
12.1540200718368129216522501337
12.239345225087884893503881402
12.3250847324009980014145552768
12.4112436064007760620293870902
12.497826989394014657533989758
12.5848401582044637245310485388
12.67228852925264874079864733
12.7601776638964388389286233409
12.8485132740492944477394651457
12.937301228094464121046447243
13.0265475571148620924868011065
13.1162584614599582922458107868
13.2064403176727662388965668656
13.2970996858019384351854318429
13.3882433171260928714604444211
13.4798781623198196676063148723
13.5720113800933782873335000228
13.6646503463409209078452999858
13.7578026638351979253006336388
13.8514761725101530213983346864
13.9456789603766384667870900762
14.040419375120722884580358275
14.1357060364387766780386667844
14.2315478491687655929004597825
14.3279540172830302713058944451
14.4249340588143594748577244162
14.5224978217944694799573309996
14.6206555012921889210641312152
14.7194176576478409124906645187
14.8187952360106563642579764119
14.9187995872977113042209635305
15.0194424907060519040111555102
15.1207361779245821186382738811
15.2226933592092082697235890496
15.3253272515039777122099218977
15.4286516088128868734628652382
15.5326807550521077522326971759
15.6374296196411143362481750292
15.7429137761242044679680013608
15.8491494841519535888296600982
15.9561537351960987918862291311
16.0639443024223120417356010204
16.1725397952045832824709811423
16.2819597188340799067262991481
16.3922245400563088400457311095
16.5033557591655461328249497206
16.6153759894977275434723418581
16.7283090452959134233707348852
16.8421800390805305026353842761
16.9570154898454509954760106066
17.072843443627636372601043459
17.1896936082714558339525853482
17.3075975045402269869654499483
17.4265886361315512086857632163
17.5467026816483869750975276322
17.6679777121889160453432923292
17.7904544389770887150330419457
17.9141764964045622674375286884
18.0391907670499683023525451299
18.1655477567590203848222581049
18.2933020298122723228654432794
18.4225127167185872056065219704
18.5532441104496089467001088197
18.6855663712530198690015587912
18.8195563659494672990447831367
18.9552986754094246698020182934
19.0928868145772207848139661173
19.2324247242447741429328591573
19.3740286147452894991910099338
19.5178292719182039113372923095
19.6639749800312616356936811278
19.8126352829709492711613167954
19.9640059077419894752875399671
20.1183153374142183131088325185
20.2758337884403363909166925368
20.4368858044303996615197257946
20.6018684956223953892224443015
20.7712789964268110278832461725
20.9457578297437114777098862127
21.1261617117606704893626761345
21.3136960968254739063209401072
21.5101853994928681996485207726
21.7187272838608445108786879231
21.9458442513065483905701900381
22.2222222222222222222222222222


==> anc/C3qNS/C3qNS2210.dat <==
# C3qNS2210
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/C3qNS/C3qNS3000.dat <==
# C3qNS3000
-1858.96173555094857487482225991
-1859.25612733918972512934829458
-1859.2707745169645316246294813
-1859.28602727745958309611505214
-1859.30190043326897909020275338
-1859.31840818084840457116264508
-1859.33556397189661640298484636
-1859.35338037256639622580102162
-1859.37186890966727742342375077
-1859.3910399029826396605000968
-1859.41090228278380825608641275
-1859.43146339158382641972626267
-1859.45272876913385065771846678
-1859.47470191962595734462538336
-1859.49738406002788882257993149
-1859.52077384843830549682898735
-1859.54486709131589383024063829
-1859.56965642840271414893116663
-1859.59513099413202518333135248
-1859.62127605428413183880141359
-1859.64807261663128189152625439
-1859.67549701429508159365983146
-1859.70352046052819473616543233
-1859.732108573627217353981332
-1859.76122087068666977849391352
-1859.79081022891622295054148794
-1859.82082231326590515771169601
-1859.85119496913858172319884728
-1859.88185757901707222795906677
-1859.91273038189663311269379146
-1859.94372375449412253386467335
-1859.97473745330509548583261756
-1860.00565981670166203091182143
-1860.03636692640970093765308325
-1860.06672172787670020894207634
-1860.0965731092440796106926911
-1860.12575493887357887820639663
-1860.15408506164968180242303886
-1860.18136425459289380931103266
-1860.20737514267610970915078591
-1860.23188107614273605657179992
-1860.25462497108545123834955117
-1860.27532811556364260809767354
-1860.29368894412118422887802331
-1860.3093817842202451177644441
-1860.32205557883760353965854938
-1860.33133259028428776023384572
-1860.33680709121452942829821386
-1860.33804404979374448981862297
-1860.33457781710578849062954156
-1860.32591082610582346034691553
-1860.3115123127760677140131668
-1860.2908170716273072190958634
-1860.26322425931971252939838413
-1860.22809626196317817975041336
-1860.18475764361160215353624689
-1860.13249419559934541586251817
-1860.0705521086942217547840121
-1859.99813729257299919383776297
-1859.91441486987633487144884807
-1859.81850887508464384299401722
-1859.70950219168946373441679247
-1859.58643676463175340514145839
-1859.44831412875503598789118094
-1859.29409629809354967824359879
-1859.12270706520013711245323494
-1858.93303376443230434990514946
-1858.72392955817474190639601642
-1858.4942163103997770565812924
-1858.24268811777090293765320675
-1857.96811557469581392535864167
-1857.66925085535118343710936666
-1857.34483370274834488484057669
-1856.99359842240321776085683445
-1856.61428198613079686714790674
-1856.20563335991908021337469122
-1855.76642417876333114142816358
-1855.29546090077187335293154143
-1854.79159858280081282778873889
-1854.25375643034742384683978245
-1853.6809352854392035020281573
-1853.07223722780498387687575188
-1852.42688747671153550383974749
-1851.74425879349766562251741826
-1851.02389859804013410970923134
-1850.26555902614246969431804255
-1849.46923016914832975593149725
-1848.63517675194375670163528304
-1847.76397852092533654700651285
-1846.85657462947172797932254656
-1845.91431232496307166573812066
-1844.93900025844714655583699427
-1843.93296675565686107286789661
-1842.89912340624977982764890242
-1841.84103434688293536879602462
-1840.76299163308068394083268902
-1839.67009711483778246061568554
-1838.56835125157804764610604999
-1837.46474932353476032305749761
-1836.36738551893100126089394054
-1835.28556539964518490225067337
-1834.22992727251453355128097727
-1828.50213640095424775948732718
-1832.73193263767542460591533044
-1842.98535060170436169274591919
-1857.3854146911113023033388159
-1874.85405384908144890267124578
-1894.70279785518333509080560182
-1916.46024379698127063531142314
-1939.7871729326126387433210094
-1964.43018562860598002762547178
-1990.19437193369992923725328618
-2016.92623716635471094103723213
-2044.50253158288170133239006257
-2072.82266380858377053336945627
-2101.80338565410763557239120792
-2131.37496932074837714892633246
-2161.4783955399746657439821824
-2192.06324469046573655164094145
-2223.08608799840297617140210319
-2254.50924165791810771565660514
-2286.29978902096892646094226566
-2318.428803935559540803974341
-2350.87072716277389701742834202
-2383.60286078356573254911225807
-2416.60495460600907524938293819
-2449.85886506744406402794210164
-2483.34827181448783893731970898
-2517.05844058034713470270638157
-2550.97602352901659145366041601
-2585.08889015007140575975091428
-2619.38598323970719196506316962
-2653.85719561584537580134640976
-2688.49326407478773214117135492
-2723.28567776703763444451932926
-2758.2265986964373378454986047
-2793.30879246354401522347735235
-2828.52556770635992703432608175
-2863.87072295804286432615608691
-2899.33849985635745678267684402
-2934.92354181430083530631003722
-2970.62085740393750667463175861
-3006.42578782250307668306496165
-3042.33397790634621669511779619
-3078.34135023824256059316495238
-3114.4440819601649246115572767
-3150.63858395921647370739926268
-3186.92148214110985853858836839
-3223.28960054489588964202174793
-3259.73994608589137936561576541
-3296.26969474196492501942996164
-3332.87617902235555205073871924
-3369.55687657871167574833309163
-3406.30939983561226119489112246
-3443.13148653293405593070529941
-3480.02099108544330635333324495
-3516.97587667623684803551402397
-3553.99420801040181379127372419
-3591.07414466372759378697405979
-3628.21393496867430998774171119
-3665.41191038623548219732934238
-3702.6664803179607826173903612
-3739.9761273173394549845726751
-3777.33940266408081137226820684
-3814.75492226864575015800700825
-3852.2213628777511331435358787
-3889.73745855454582100427055882
-3927.30199740979349903074997221
-3964.91381856273634061848653342
-4002.57180931239225741554136314
-4040.27490250188907472346653771
-4078.02207406008920938923579412
-4115.81234070623237181590280557
-4153.64475780464235344581733095
-4191.51841735772527143181466322
-4229.43244612654656733580207621
-4267.386003869226434366288049
-4305.37828168825028537178219211
-4343.40850047856298382770172497
-4381.47590946901216012723722577
-4419.57978485033522042471275404
-4457.71942848345384405900627914
-4495.89416668235522765106494824
-4534.103349066306697915783929
-4572.34634747657456247208826443
-4610.62255495320361361982549
-4648.93138476776446303882591382
-4687.27226950829534888910808888
-4725.64466021295632111849414102
-4764.04802554917953900278990506
-4802.48185103534227284436885975
-4840.94563830221129262018292699
-4879.43890439161062137129055041
-4917.96118108995089592014570897
-4956.51201429442939553942903566
-4995.09096340986659217431793367
-5033.69760077428912165785949174
-5072.33151111150152401584486339
-5110.99229100901098837212434871
-5149.67954841978159835563403309
-5188.39290218639805064052916519
-5227.13198158631427444390950735
-5265.8964258969505028586380498
-5304.68588397948376203320531768
-5343.50001388025201717650501452
-5382.33848244876185840038649775
-5421.20096497135409054514680209
-5460.08714481964133290593813726
-5498.99671311288712246320768934
-5537.92936839354739858018676139
-5576.88481631524294778055852042
-5615.86276934247569563656574241
-5654.86294646144291501441619563
-5693.88507290134171894339964031
-5732.92887986559184433972234047
-5771.99410427243791295329201247
-5811.08048850442326427912637771
-5850.18778016625626225951656383
-5889.31573185061683970344677583
-5928.46410091147610488017868669
-5967.63264924452522538189327733
-6006.82114307433164607912971387
-6046.02935274786110204360692712
-6085.25705253402295601707095573
-6124.50402042891421756491020896
-6163.77003796645427424292637595
-6203.0548900341179639028946915
-6242.35836469348921542520871797
-6281.68025300537115075492890225
-6321.02034885920133696775456731
-6360.37844880653286125024977207
-6399.75435189835312779107232943
-6439.14785952602279325341305208
-6478.55877526562711262536084648
-6517.9869047255412022994970066
-6557.43205539701938154516090117
-6596.89403650762686353828415597
-6636.37265887733966656497914215
-6675.86773477714573621250079051
-6715.37907778998693932627834464
-6754.90650267388783716447839387
-6794.44982522712299349935452542
-6834.0088621552800465775685439
-6873.58343094008089337595696933
-6913.17334970982812044951352071
-6952.7784371113482864099675599
-6992.39851218330783391524415799
-7032.03339423078129997957122656
-7071.68290270095511727354453123
-7111.34685705985366965065687201
-7151.0250766699773951900584519
-7190.7173806687456315128860347
-7230.42358784763958175856732184
-7270.14351653194325616024004585
-7309.87698446098252226099922721
-7349.62380866876448599156644591
-7389.38380536492133365905505392
-7429.15678981586449904684327513
-7468.94257622605658712706123431
-7508.74097761930989267950958484
-7548.55180572002160421354977862
-7588.37487083425688633677225085
-7628.20998173059199198147973348
-7668.05694552063037412844249099
-7707.91556753910544888645911109
-7747.78565122348421163421640337
-7787.6669979929863286734830628
-7827.55940712693362139000180021
-7867.46267564234503084074959577
-7907.37659817069220022767831917
-7947.30096683373074280938581436
-7987.23557111832207507207207525
-8027.18019775016039076628432418
-8067.13463056631893176996594327
-8107.09865038652917743958577239
-8147.07203488310592566957988253
-8187.05455844943047654326942263
-8227.04599206690325321526954778
-8267.04610317027620425168310405
-8307.05465551127422655465933596
-8347.07140902041362744799231119
-8387.09611966692430748865969296
-8427.12853931668089083688899482
-8467.16841558804645605849328033
-8507.21549170553082529340357068
-8547.26950635116355179874262867
-8587.33019351347980270557327113
-8627.39728233401526290120070094
-8667.47049695120398448836652953
-8707.54955634157077123768458618
-8747.63417415810721552727854944
-8787.724058565717892862322634
-8827.81891207362046230953248613
-8867.91843136458051589560503504
-8908.02230712085896172839332691
-8948.13022384674650951547136842
-8988.24185968755644816179685829
-9028.3568862449433577742316234
-9068.47496838841167688309252776
-9108.59576406287414384235378878
-9148.71892409211604264323994702
-9188.84409197801690082681037158
-9228.9709036953768034515003477
-9269.09898748218979436984970591
-9309.22796362520192614944744862
-9349.35744424058638411546203436
-9389.48703304956273897603727056
-9429.61632514878176657337352107
-9469.74490677529140218789543395
-9509.87235506589325963680357791
-9549.99823781069273066824102236
-9590.12211320063897573299899838
-9630.24352956884411031523947935
-9670.36202512546356810667791452
-9710.47712768591196914665854622
-9750.58835439218082256022994032
-9790.69521142701603380459408894
-9830.79719372070444859051254325
-9870.89378465020953215022935323
-9910.98445573038673455511456395
-9951.06866629699911057149323834
-9991.14586318124332519607245183
-10031.2154803754852614681005565
-10071.2769386898930320994288025
-10111.3296453996432562566319475
-10151.3729938823639714265306914
-10191.4063632454644801617176929
-10231.4291179429887535166253887
-10271.4406073816146963463939464
-10311.4401655154065917628712375
-10351.4271104289123484381858734
-10391.400743908180738611060235
-10431.3603509992565979311848601
-10471.3051995536939197338357147
-10511.2345397606078725986672254
-10551.1476036647669551502481122
-10591.0436046702057272797589923
-10630.9217370288167706413102555
-10670.7811753133576785992569018
-10710.6210738742848986249358881
-10750.4405662798010867417063326
-10790.2387647384762184631889987
-10830.014759503774964157130577
-10869.7676182597937049426333254
-10909.4963854874799594887399211
-10949.200081810574828853436195
-10988.8777033204852568919664705
-11028.5282208792573531886368113
-11068.1505793997846332503396381
-11107.7436971023456896394794232
-11147.3064647465244036214703058
-11186.8377448375222180620494002
-11226.3363708058260889954891294
-11265.801146159147377128657434
-11305.2308436054959839192120617
-11344.6242041462003221872512822
-11383.9799361376270702187618078
-11423.2967143202949112311814446
-11462.573178814013414770109284
-11501.8079340776116676627058893
-11540.9995478317509898168504766
-11580.1465499432418392478849696
-11619.2474312692065694331220261
-11658.300642459346780707401966
-11697.3045927144863168496066239
-11736.2576484994681883227846969
-11775.1581322083855223260917993
-11814.0043207800226900392325589
-11852.7944442612726599935552562
-11891.5266843161799616983071552
-11930.1991726781349729538664708
-11968.8099895426140917617766955
-12007.3571618977212072633651315
-12045.8386617896381923260954802
-12084.2524045199353092890995759
-12122.5962467715258097883985157
-12160.8679846598719291032521689
-12199.0653517058611801084537955
-12237.1860167265715373235710289
-12275.2275816399308987418729242
-12313.1875791790491827463973598
-12351.06347051175954342811338
-12388.8526427606473703162480852
-12426.5524064185707869334244419
-12464.1599926543829860250374499
-12501.6725505032535381562467799
-12539.0871439356512658325329444
-12576.4007487986937381701703877
-12613.6102496231861193557354121
-12650.7124362892630490311373799
-12687.7040005431093238800796891
-12724.5815323567660780299043067
-12761.3415161225264091457968193
-12797.9803266728852231218085389
-12834.4942251164294780924256202
-12870.8793544794337268480963218
-12907.1317351422583097919123181
-12943.2472600589298263664882301
-12979.2216897475113282352528013
-13015.0506470380383388755426122
-13050.7296115639011640116842258
-13086.2539139815883649523489006
-13121.6187299026645143243848655
-13156.8190735207306141263028939
-13191.8497909149003153766029687
-13226.7055530100110585664786115
-13261.3808481723673255752673922
-13295.8699744182732796044400771
-13330.1670312109430354253355005
-13364.2659108195663321558678282
-13398.1602892123418387269178468
-13431.8436164531545939061253029
-13465.3091065692513974533648764
-13498.5497268547396972620295791
-13531.5581865719809416831043317
-13564.3269250099454203371948759
-13596.8480988553165888401904373
-13629.113568828550067716036112
-13661.1148855331738586986964053
-13692.8432744623259576407176621
-13724.2896201018232722060481337
-13755.4444490638964903861538732
-13786.2979121800586500872863722
-13816.8397654753436650778812655
-13847.0593499392907992069548093
-13876.9455700014896594697283977
-13906.4868706111559140544518862
-13935.6712128109880918193647982
-13964.4860476853556058094219177
-13992.9182885515685129860049932
-14020.9542812504451096414578528
-14048.5797723784700905057800961
-14075.7798752883477605956695524
-14102.5390336675006170941776011
-14128.8409824848132694531722281
-14154.668706074410979702364928
-14180.0043931011874178078035897
-14204.8293881258077602524395511
-14229.1241394566072818109591545
-14252.8681429417150974096482755
-14276.0398813163163231743903719
-14298.616758676594616574345351
-14320.5750296028382498796469463
-14341.8897223985913371163764029
-14362.5345558495866544099244772
-14382.4818488343332243243489495
-14401.7024220362687510518355324
-14420.1654909136940188392883769
-14437.8385489763549456042977261
-14454.6872402942396838162201436
-14470.6752200221891955588323867
-14485.7640015600278395257082828
-14499.9127887782096271658153137
-14513.0782915187626348446401409
-14525.2145223249489790480979445
-14536.2725720537002373897228502
-14546.2003616742238538318224595
-14554.9423671440586119735083962
-14562.4393137678530998979644459
-14568.627835868947222350400364
-14573.440096920532820429253269
-14576.8033644682509545671034902
-14578.6395332002059014544135239
-14578.864588346712364897939638
-14577.3880001741720242112888055
-14574.1120386163210914469415251
-14568.9309949863996975089260458
-14561.7302951388080850905781501
-14552.3854852733703642180148625
-14540.7610676363691921178569806
-14526.7091584560341142576357479
-14510.0679342730422996344765338
-14490.659825011118144575019386
-14468.2894021705938963212795732
-14442.7408977279553906754439488
-14413.7752727385773239173729563
-14381.12673295200046739635506
-14344.4985601115733040031173274
-14303.5580893964729451968028379
-14257.9306118894154393235528502
-14207.1919104845183708591017179
-14150.859040068054453308073753
-14088.3788256906200841508041817
-14019.1133566781731624227432586
-13942.3214701376632055871609995
-13857.1347957492806686453967922
-13762.5262953454249377254109637
-13657.2682402267103932915207198
-13539.8749894209506945644485501
-13408.5233327548065635427035597
-13260.9387293525235966800846023
-13094.2278891828827304700424245
-12904.6234226604477027816536804
-12687.0771219856221219600532569
-12434.5763768858113853289111573
-12136.9136997830734501234457253
-11778.2609628842908876258174312
-11331.7374083050948836333359049
-10744.6308443137370688126438211
-9881.23137325346180557540262401
-7562.48155775504990661749402472


==> anc/C3qNS/C3qNS3001.dat <==
# C3qNS3001
-295.932205923691737247177403473
-296.023310905126797994457085048
-296.029144458746517848077726492
-296.035342411369053466595452575
-296.041926821052691322968691723
-296.048921026575301693277811285
-296.05634971754881979146553
-296.064239008037077355584010421
-296.072616513824846072749520397
-296.081511433489858477032379836
-296.090954633433349132790356939
-296.100978737028277645087085099
-296.111618218047820707035378199
-296.122909498539914908247634539
-296.134891051316553550339014204
-296.147603507229143379977524442
-296.161089767403460770714260082
-296.17539512060955664077217796
-296.190567365943285500519636599
-296.206656940996911385907819684
-296.223717055696401284311842004
-296.24180383198247817335376055
-296.26097644951118769337816605
-296.281297297547544611008894579
-296.30283213322267014965729961
-296.325650246320603750632180039
-296.34982463075555944748672
-296.375432162893675638046784932
-296.402553786865146265005887251
-296.431274707002880185607803584
-296.461684587532362493306041875
-296.493877759624024633663607343
-296.527953435903995887726095872
-296.564015932501421853695895982
-296.602174898690398185318229812
-296.642545554161769304097382645
-296.685248933934357826590748889
-296.73041214088638271145731316
-296.778168605855639730426648862
-296.82865835522118882941801645
-296.882028285839535764992892882
-296.938432447164310617141547904
-296.998032330329917605107502334
-297.060997163926226642484858502
-297.127504216132747956645530201
-297.197739102816510529653816045
-297.271896101127669674322732554
-297.350178468050298305257731036
-297.432798763282453154178065882
-297.519979175729017614888452806
-297.611951852792557480656293375
-297.708959231541019787176451879
-297.81125437071607934334577892
-297.919101282421800415586762063
-298.032775262199529102812579712
-298.152563216051052300338622761
-298.278763982817531543369953111
-298.411688650156019432078568382
-298.551660862177966049196091023
-298.699017116624497877782086664
-298.854107049250883154782017498
-299.017293702876976756248568877
-299.188953778331071672964096206
-299.369477864271001501719107862
-299.559270642608095832581912201
-299.758751065986280008359632348
-299.968352503479867936860501565
-300.188522850369109174023085085
-300.419724597532069001568727265
-300.662434855654764717067735061
-300.917145329108558532621969853
-301.184362233974618790349529086
-301.464606154309916672922863074
-301.758411830347957299659548429
-302.066327871910620233279172391
-302.388916389875623687821667644
-302.726752538097912981045110774
-303.080423957723570557639390634
-303.450530115362709562757181906
-303.837681526104509857786456493
-304.242498851864567836890909502
-304.665611865053771427918579342
-305.107658267050926909262302621
-305.569282350450541103179512418
-306.051133493544924528565728443
-306.553864474988780393549745874
-307.078129596087545672166836377
-307.624582597651005298905440794
-308.193874357864308493076453111
-308.786650357152772671402734576
-309.403547895558085494876070925
-310.04519304770496256088452833
-310.712197340022056380717570747
-311.405154134491680187597366808
-312.124634702841934164587241091
-312.871183974763593774917514512
-313.645315943433128166596688173
-314.447508711351621885534255843
-315.278199159264622935257964772
-316.137777220705312189250426167
-317.026579744495453957872645814
-317.944883927334581535361815439
-327.375359433671287940120549267
-333.897376748343311288658271662
-338.86640491467599938152200275
-342.834724278998904303041554567
-346.092760504211994423513094692
-348.815394655153826225872931025
-351.117375997062845202833326799
-353.078640623634500248063566614
-354.75739427231079218992009414
-356.197493700009216987707463226
-357.432896861575475393304528843
-358.490489082577433738765052896
-359.391954757975274025718297964
-360.155060564903439606235852301
-360.794561152085206647967442232
-361.322854399402515107413335256
-361.750465730939364330920097047
-362.086412810232752218952084991
-362.338484700929521283299488724
-362.513458684140161815538131216
-362.61727085702463971093147689
-362.65515194150164296629174957
-362.631736544714622736952322074
-362.551151907693584595651569987
-362.417090626326364623018979598
-362.232870718721651433617919127
-362.001485607839916610898672541
-361.725645996466301093934196532
-361.407815171363300870597049658
-361.050238942286764772799574715
-360.6549711698669922840274281
-360.2238956432357432336873397
-359.758744918767610854309164696
-359.261116614586469230413805927
-358.732487563659498121737888178
-358.174226155525975398875957881
-357.587603138635691652727384441
-356.973801108631984010592282163
-356.333922870227668678201132978
-355.668998829694311256127409169
-354.979993549958373136455592618
-354.267811579741863717468937284
-353.533302651218677570107938265
-352.777266326588757824477316062
-352.000456162254079105508224399
-351.203583449479140357351386478
-350.387320582187625072633483479
-349.55230409560796912610546225
-348.699137413609437202064815934
-347.828393337585166660538337544
-346.940616305491534481984839721
-346.036324446023193132387394657
-345.116011449790933385700527059
-344.180148276693363310317819943
-343.229184716365578887285291589
-342.2635508165923707119080068
-341.283658192843267204314055802
-340.289901230582742084588956956
-339.282658190698410490152412567
-338.262292227245410470607771362
-337.229152325703132615191976254
-336.183574169061318836964330354
-335.125880938279583578309776584
-334.056384052983391563580936532
-332.975383857658319788621665947
-331.883170258072658038034467698
-330.780023312187162478861318888
-329.666213779392422435579226538
-328.542003631542242956936459658
-327.40764652891999730959573357
-326.263388263979142864955119755
-325.109467175434754186679916323
-323.946114535046301521488469306
-322.773554909219764390497581315
-321.592006497366704057319007182
-320.401681448786665926388154847
-319.202786159685090424138657999
-317.99552155179989055780553219
-316.780083333984347505907295811
-315.556662247980522769507699997
-314.325444299514700224436642838
-313.086610975753318264662516639
-311.840339450073427073382258084
-310.586802775025019831379722353
-309.326170064292850949133508195
-308.058606664401869015621843284
-306.78427431685253441678583994
-305.503331311319506976598722788
-304.215932630498983040888564047
-302.922230087145892649917028733
-301.622372453801841110015916561
-300.316505585677742047381135536
-299.004772537121224243344128548
-297.687313672067818067231457934
-296.364266768846383882647937247
-295.035767119683004835661524772
-293.701947625223423241379041883
-292.362938884371867061892292608
-291.018869279723622606498219039
-289.669865058849809740795137364
-288.316050411675369270664722672
-286.957547544175154507179925771
-285.594476748598117739723742712
-284.226956470415795354595548045
-282.855103372178529965357427329
-281.479032394451039974582781422
-280.098856813987979900680193918
-278.714688299299958891434970873
-277.326636963751036625309088832
-275.934811416319937392094223435
-274.539318810149061729477451713
-273.140264888997782335527293086
-271.737754031709442990975603386
-270.331889294794895580556732803
-268.922772453229274080517592673
-267.510504039552981756320192543
-266.095183381362527779856117712
-264.676908637271863576323695115
-263.255776831420211322290799982
-261.831883886598023133664944277
-260.405324656058637533317464522
-258.976192954079389464058538594
-257.544581585332362714216597964
-256.110582373121631921450523432
-254.674286186540709431296309623
-253.235782966600975556102499214
-251.79516175137911567947792819
-250.352510700229001685095207667
-248.907917117101026806688016113
-247.461467473009621516377114447
-246.01324742768753360597624081
-244.563341850463439017662082828
-243.111834840397552766313529733
-241.658809745708123604936628293
-240.204349182520014625662517902
-238.74853505296498799535124991
-237.291448562661819213943996626
-235.833170237602958818367104678
-234.373779940473131909390174411
-232.913356886424013207551946402
-231.451979658327932852074318262
-229.989726221532451472787322527
-228.526673938136588118499433547
-227.062899580808487622375067797
-225.598479346163371388921725788
-224.133488867719724099183152334
-222.668003228450825372131871652
-221.202096972947937116863375956
-219.735844119210701477398161363
-218.269318170079588401028687051
-216.802592124324553606913532949
-215.335738487403424900530276959
-213.868829281902925319219350486
-212.401936057674663583178653631
-210.935129901677873965736136773
-209.46848144754016730099696241
-208.00206088484706083629258072
-206.535937968170585530082389817
-205.070182025846823803781050318
-203.604861968511807374784890679
-202.140046297404802404051676822
-200.675803112447626635844760116
-199.212200120108279410228478524
-197.749304641056819376198073971
-196.287183617621095471342401322
-194.825903621049623365907521223
-193.365530858588601251449322728
-191.90613118037977479306800559
-190.447770086185590512198664056
-188.990512731947819120380003724
-187.534423936185584720469055015
-186.079568186238501705821207508
-184.626009644360398031304873066
-183.173812153668890747618798642
-181.723039243955876758757781467
-180.273754137363808187802279347
-178.826019753932437052497233059
-177.379898717020537719491352621
-175.935453358606947409358903473
-174.492745724475104471451852174
-173.051837579285110867788132206
-171.61279041153719894857094847
-170.175665438430342837794710488
-168.740523610619621263083499163
-167.307425616875811163853237649
-165.876431888650569616598300824
-164.447602604550445261250378564
-163.020997694722849248117651558
-161.596676845157009514357161045
-160.174699501902830718474327112
-158.755124875210485199225063276
-157.338011943593467681131382646
-155.923419457817757932972274195
-154.511405944819651018604972884
-153.102029711554733991454236256
-151.695348848780410714233508003
-150.291421234774302781814814406
-148.890304538990784143705460851
-147.492056225657839827137797061
-146.096733557316375023514359532
-144.704393598304039598047378479
-143.315093218185574699706858399
-141.928889095131632477183347214
-140.545837719247966843634302436
-139.165995395856842681402240028
-137.789418248732462746019334733
-136.416162223292165730213795856
-135.046283089745105401858937827
-133.679836446200079358174096806
-132.316877721734136669879925886
-130.957462179423556455688369169
-129.601644919338754165930973002
-128.249480881504639004799262971
-126.901024848827914427978820125
-125.556331449992783964547243101
-124.215455162326496680642709526
-122.87845031463614038286970636
-121.545371090018066110368900147
-120.216271528641304547921932654
-118.891205530506313673591125938
-117.570226858180377201552579019
-116.253389139510955165386799368
-114.940745870318271283576622088
-113.63235041706840653472522535
-112.328256019528154625368248929
-111.028515793402882741424358972
-109.73318273295863012138503927
-108.442309713629667564214080629
-107.155949494612732979380334684
-105.874154721449151495098390912
-104.596977928596043461170158068
-103.324471541987819915148830835
-102.056687881589162728130199779
-100.793679163940685715498793709
-99.5354975046984734975882490623
-98.2821949211686968376699726814
-97.0338233348385065852851054388
-95.7904345739044132301932819618
-94.5520803757993654479155147473
-93.3188123897197489171623776989
-92.0906821791535361410165940797
-90.8677412244108290398499743788
-89.6500409251580487406208831038
-88.4376326029570413043494046922
-87.2305675038103841552078014953
-86.0288968007141957490582793222
-84.8326715962197705991447562617
-83.6419429250053832194083770054
-82.4567617564596279138707429682
-81.2771789972776867012909052592
-80.103245494071945090563603496
-78.9350120359984049934820348727
-77.7725293574003758613962662535
-76.6158481404709592533239608223
-75.4650190179358785826803386186
-74.3200925757582448537827850777
-73.1811193558668909007844506865
-72.048149858909951102168371916
-70.9212345470354108936278119014
-69.8004238467004007806724593409
-68.6857681515110631092324495396
-67.5773178250948767481615515824
-66.4751232040073852435672464819
-65.3792346006753381052431893031
-64.289702306378322877168071306
-63.2065765942710377381224133136
-62.1299077224484308010822327404
-61.0597459370560132734703242334
-59.9961414754477394642561333158
-58.9391445693939375566572816474
-57.8888054483418714052856625751
-56.8451743427316156841343876354
-55.8083014873700348502972092484
-54.7782371248657709664022572483
-53.7550315091282668382488840397
-52.738734908933979598224295726
-51.7293976115630762566214379531
-50.7270699265100473431541117137
-49.7318021892718280980611101404
-48.7436447652171793147013433116
-47.7626480535412524955307039527
-46.7888624913094471201403772993
-45.8223385575948622482393079939
-44.8631267777138511584070387531
-43.9112777275644070820118161581
-42.9668420380723412236418716365
-42.0298703997504621292056471898
-41.1004135673762291131149483667
-40.1785223647936330144470519361
-39.2642476898453562394015805457
-38.3576405194415821859302181239
-37.4587519147721631692439938118
-36.5676330266692174284340517355
-35.6843351011276113819225931134
-34.8089094849911948456380142301
-33.9414076318130964249789376893
-33.0818811078988559071992781345
-32.2303815985416725745652648433
-31.3869609144595855017448790463
-30.5516709984449768973657076995
-29.7245639322374054598562731924
-28.9056919436314368845626704359
-28.0951074138318467376522561448
-27.2928628850693309020477652562
-26.4990110684906750822488616842
-25.7136048523382122309399492863
-24.9366973104343405008027416024
-24.1683417109878902186208297854
-23.4085915257402227902112752739
-22.6575004394701243789248062114
-21.9151223598778303751530140827
-21.1815114278698916014640581274
-20.4567220282680792758068443381
-19.7408088009671333717013128531
-19.0338266525678996646050046194
-18.3358307685142871726571509489
-17.6468766257645240129087341339
-16.9670200060294115870472285773
-16.2963170096126919246306399741
-15.6348240698912703640400279797
-14.9825979684758971867415365443
-14.3396958510960314996699971861
-13.7061752442560155890605366566
-13.0820940727134083742651509789
-12.4675106778343963542299737061
-11.8624838368856575971569880341
-11.2670727833269416360585506293
-10.6813372281739937474744908061
-10.1053373825073503078807945939
-9.5391339812090240808923016132
-8.98278830801625379355356864605
-8.4363622219893898799062024707
-7.89991818549971712954503437548
-7.37351929385267678811460837243
-6.85722930667266121705043920011
-6.35111268118744576056082398906
-5.85523460756354627622645427955
-5.36966104645852030807624835966
-4.89445876897266438794852628252
-4.42969539920092887929941995106
-3.97543945960643989015980339352
-3.5317604194600913136702435859
-3.09872874661660405576730754883
-2.67641596292665664386453609508
-2.26489470361765252871234982929
-1.86423878101296627942644693636
-1.47452325300176166586556692848
-1.09582449671947252005764837604
-0.728220287953693307400415096993
-0.371789886852617238472223133164
-0.0266141305845620636197416826633
0.30722446632094415446629599483
0.62964160312577070328391827559
0.94055107459595159911059956776
1.23986464221516941400591864213
1.52749189369333108247575009392
1.80334008939434264321773761976
2.06731399410819133471180474448
2.31931569235904167143092146935
2.55924438516628259823348850206
2.7869961658507351729959916935
3.00246377209289556061225394396
3.20553631099087640848548353787
3.39609895331599340106046896292
3.57403259250276765063887603398
3.73921346311090778132284195227
3.89151271252569011589809531714
4.03079591847650585819874448735
4.15692254349481471371577554936
4.26974531562882614072082130932
4.36910952248629893658607727854
4.45485220286080939750492310643
4.52680121663930852218773357467
4.5847741691582437299695888896
4.62857716035590758970144278236
4.65800332152371553968042060604
4.67283109257929843912512948624
4.67282217970702219391831864622
4.65771911569883181039691304828
4.62724232157627232558925843341
4.58108653541088941902976137798
4.51891642865408778965964951621
4.44036116553690862765415825552
4.34500756745124776466911306515
4.23239140595987562660787262069
4.1019861391816055789169336689
3.95318808234413199662232575115
3.78529648581384583162214184392
3.59748613865875697278546534951
3.38876864528561258209657002673
3.15793587378721122860400469696
2.90347402964928057798484772959
2.62342652368608892022871828482
2.3151609711810512629849742537
1.97493904829948180371647631402
1.59702473288718363724255751472
1.17147878876349209129830387211
0.676684707115412655528247856389
0


==> anc/C3qNS/C3qNS3010.dat <==
# C3qNS3010
516.181680403920111438954088659
516.159987020444726970421225625
516.158143871595178754688588751
516.156160077848195840842624933
516.15402584107832767897547595
516.151730744025295012381480776
516.149263716028553294187551325
516.146612997279898677495931289
516.143766101570272059780522124
516.140709777511488312628818662
516.137429968218946262391323472
516.133911769447539551875320274
516.130139386180075299123799762
516.126096087675609793956364337
516.121764160994329387838872648
516.117124863026049559162160487
516.112158371061194029609933381
516.106843731956376350938433046
516.10115880996157620872277425
516.095080233292530137792921761
516.088583339550501137924129804
516.0816421201122256440736856
516.074229163635744115230247028
516.066315598853201452432682758
516.057871036849768256954506151
516.048863513058811568521664779
516.039259429237578272585411199
516.029023495725206930284827144
516.018118674326133373114634561
516.006506122207199869083807837
515.994145137246334654795601129
515.980993105324876543105162964
515.967005450114838296673743505
515.952135585977015355435127236
515.936334874656259866602760561
515.919552586536885003506506479
515.901735867304498116557789473
515.882829710951066743900316666
515.862776940158209799716184203
515.841518195200116567351789384
515.818991932622696806872420609
515.795134435080154578963719029
515.769879833844785065934502988
515.74316014565107761208926071
515.714905325691860828980681856
515.685043338752970186209108989
515.653500250654510309120152463
515.620200342362010481936332173
515.585066249340451608370514774
515.548019128949126403626318851
515.508978858916462753952333575
515.467864270192203438186683312
515.424593417750632488043102539
515.379083893213834713470457991
515.331253183479260258732737688
515.281019079872152537697414127
515.22830014270171681470395
515.173016226481305206645600083
515.115089071478431118418773998
515.054442967691168773648808792
514.991005497804510798169255439
514.924708366164614929809997039
514.855488321321626752866742551
514.783288180233959620237145356
514.708057962799562680028785332
514.629756145983798352226231412
514.548351047450026193039693136
514.463822349268745162148715389
514.37616277298501495462790919
514.285379918062622487929038106
514.191498276497763060652730689
514.094561437205454803281540444
513.994634494628982118003355157
513.891806676906733744309489264
513.786194209852099323532168984
513.677943433960708960864734778
513.567234192655184530644158136
513.454283511010496807723371229
513.339349585272592609522557436
513.222736104588592023840704679
513.10479692750778847492141974
512.985941136987949250811778015
512.86663849884984756418361223
512.747425349863195636311542427
512.628910942917629837421357057
512.511784278031368239076005701
512.396821449275677008127224552
512.284893539043229104716555218
512.176975092460539989713086374
512.074153206136499029985881189
511.977637266848033669804532201
511.888769377187489176605346592
511.809035506631630777421935365
511.740077407936448597705267336
511.683705340212265436791632331
511.641911641487026801715810056
511.616885195018996207334326409
511.611026835070128227004574611
511.626965739294635551011616171
511.667576856329798912318469129
511.735999418593384018557592552
511.835656591688727666816785715
514.784006011547331911025480508
519.355674755359117000208160116
524.719918995098595701187778127
530.548815443094910824671873939
536.67584206430699925035559959
543.004275118532658748831012806
549.472927220226659376218523718
556.040720070427659192437870341
562.678837422169997472532743375
569.366369990192396230341736887
576.087733828407263567944094597
582.83105884407049563960481748
589.587140058624669184736858067
596.348731214382646686380668751
603.110055030147808028816029234
609.866455200620573360996122454
616.614143810954950816321013132
623.350014582920837706205920803
630.07150253095733068656415808
636.776476964032678449782272418
643.463158854825322273637596551
650.130056286363748448917849417
656.775913493484236828791949388
663.399670254590486847488757515
670.000429252159754154769957338
676.577429631387752689539348685
683.130025425105079009611182506
689.657667832312113841252323111
696.15989057273494443213034548
702.636297714817460537152699851
709.086553506214567104003069311
715.510373835829222184382121685
721.907519033036699985258868595
728.277787768916117602953263903
734.62101187037983060268632468
740.937051894219111394693090387
747.225793336608680403739621298
753.487143376278002771855582384
759.721028067676095982777364306
765.927389915023588781261301126
772.106185769920388613859643424
778.257385004743448559741287094
784.380967921878642896955936815
790.476924365235536735786691611
796.545252505769499064308085412
802.585957777099281206287888755
808.599051940931812774010319534
814.584552265026424430889277819
820.542480798957469024435908656
826.472863735055355274020972179
832.375730843692341814529127048
838.25111497358862524506489038
844.099051609093143312713538882
849.9195784774803834941078601
855.712735200230733414514803476
861.478562983053374451328590714
867.217104340088747521993550738
872.928402848309898278804344951
878.612502928643242601862349392
884.269449650761745090057538544
889.899288558877429699382137208
895.502065516184145877639414056
901.077826565882831699363315373
906.626617806966250341200830406
912.148485283153487821946138054
917.643474883550762146975135412
923.11163225377802325958703485
928.553002716443584646183756522
933.967631199974322776560158642
939.355562174919120955888334562
944.716839596940200890183881577
950.051506855792480261606017667
955.359606729666582770532237748
960.641181344337871726751753895
965.896272136622970844057632555
971.124919821697621155225252175
976.327164363876220092501782879
981.503044950494709282619791267
986.652599968575240508538101014
991.77586698398379402130164867
996.872882722821120750862545175
1001.9436830548134415051738712
1006.98830297849262223203810136
1012.00677660797637068962681318
1016.99913716117764371060739154
1021.96541694928915941305397292
1026.90564736740388978803131439
1031.81985888614585521413803159
1036.70808104419762053193355152
1041.57034244162174984858076298
1046.40667073388324471845590085
1051.2170926264887833289525935
1056.00163387016649928974481273
1060.76031925651717854704024597
1065.49317261407419266118654501
1070.20021680471529810968550723
1074.88147372037467844647796957
1079.53696428000834614466570259
1084.16670842677030470505465628
1088.77072512536074461322850354
1093.34903235951104963379289235
1097.90164712957355912129155752
1102.42858545018690008036590024
1106.92986234799029882033798843
1111.40549185936263241117006846
1115.85548702816410826927330557
1120.27985990346038720491808507
1124.67862153721071013848495164
1129.05178198190316852698724726
1133.39935028812168871953734589
1137.72133450203059484198398275
1142.01774166276378589407580702
1146.28857779970662180188404943
1150.53384792965957038180553575
1154.75355605387353173361692037
1158.94770515494753679744807052
1163.11629719358022019638700173
1167.25933310516710084007322142
1171.37681279623627323776378708
1175.46873514071562363364732386
1179.53509797602514298030715604
1183.57589809898831798291663252
1187.59113126155694612453413912
1191.58079216634404448319373951
1195.54487446195980868656992894
1199.48337073814583061593900533
1203.39627252070300427775422956
1207.28357026620874115866332985
1211.14525335651928168308898537
1214.98131009305303020275453849
1218.79172769085095917186402057
1222.57649227241022553069883899
1226.3355888612872204043327208
1230.06900137546633344603261358
1233.7767126204907568076185199
1237.45870428235168197112087343
1241.1149569201322565862400765
1244.74544995840266898393251641
1248.35016167936271604296640251
1251.92906921472818635390042888
1255.48214853735735585648344873
1259.00937445261384795368695261
1262.510720589462055094910676
1265.98615939129125447877982786
1269.43566210646447730357880235
1272.85919877858810929102669217
1276.25673823649811038008086872
1279.6282480839586438415840044
1282.9736946890687998698873671
1286.29304317337298620945948497
1289.58625740067043871996685237
1292.85329996551917825037990447
1296.09413218142960675322512403
1299.30871406874279548755709169
1302.49700434218837141242381127
1305.65896039811675455806596395
1308.79453830140033930069984193
1311.90369277199804606805499996
1314.98637717117749705393109142
1318.04254348738888998749625894
1321.07214232178445783383196113
1324.07512287337720942438922718
1327.05143292383244633932727693
1330.00101882188534478016731858
1332.92382546737767755550103104
1335.81979629490653051236518291
1338.68887325707763962235635274
1341.53099680735573929914121297
1344.34610588250406919087664468
1347.13413788460493544903690594
1349.8950286626529630997807816
1352.62871249371240839442064218
1355.33512206362962363439926879
1358.01418844729148167935156788
1360.66584108842027286328157473
1363.29000777889528305531159572
1365.88661463759094778192521483
1368.45558608872115333314979297
1370.9968448396789212432079652
1373.5103118583603670852612474
1375.99590634996146774878219733
1378.45354573323580285534849771
1380.88314561620105527178533392
1383.28461977128166233436727517
1385.65788010987460291741944602
1388.00283665632488535384755102
1390.3193975212968669091640442
1392.60746887452708646429526404
1394.8669549169438276891337901
1397.0977578521381496740056406
1399.29977785717062508655406576
1401.47291305269751176331292626
1403.61705947239955152306735799
1405.73211103169603916439636154
1407.81795949572623430919378219
1409.87449444657959816762934667
1411.9016032497557255798332813
1413.89917101983420894729503036
1415.86708058533401397210808458
1417.80521245274126650000358036
1419.71344476968364419225119528
1421.59165328722883516164457181
1423.43971132128376697708539222
1425.25748971307052239367173348
1427.04485678865404156754121433
1428.80167831749586307376788388
1430.5278174700072764047915308
1432.2231347740743453628660931
1433.88748807052631337920117041
1435.52073246751791672700711085
1437.12272029379510819945871847
1438.69330105081263036801410832
1440.23232136367077220575698974
1441.73962493083749374664172139
1443.21505247262090854968421756
1444.6584416783558709395418051
1446.06962715226712208531672662
1447.44844035797010362682170874
1448.79470956156914730964825705
1450.10825977331129136651195058
1451.38891268775245646602487014
1452.63648662239113308100366691
1453.85079645472308509416976682
1455.03165355766885818589721108
1456.17886573332409269192779213
1457.29223714498077565303682132
1458.37156824736562198584195482
1459.41665571503974616302578506
1460.42729236890166936488085389
1461.40326710073349838569506646
1462.34436479572780703806811311
1463.25036625293034352725489435
1464.12104810353117312288122
1464.9561827269342390017767622
1465.75553816453257962778215297
1466.51887803111357239670374261
1467.24596142381557408042753363
1467.9365428285541920531093885
1468.59037202383313917591019909
1469.20719398185119193262850215
1469.78674876681317787280663304
1470.32877143034915607598433243
1470.83299190394201413184531818
1471.2991348882595774194113034
1471.72691973928300106298393438
1472.11606035111868101789530586
1472.4662650353761668033461232
1472.77723639698957224839425332
1473.04867120635474928471595304
1473.2802602676489995259080805
1473.47168828319433446629938208
1473.622633713719242028232326
1473.73276863436755830253763042
1473.80175858629636100926918774
1473.82926242369777665457599233
1473.81493215607220654472594997
1473.75841278557270639004508989
1473.65934213923207742375586395
1473.51735069587561948617598257
1473.33206140751343246199357805
1473.10308951499660412913007257
1472.83004235771156031443065242
1472.51251917707624565343433197
1472.15011091359061642935489351
1471.74239999718212477307494289
1471.28896013057441725340496326
1470.78935606539431914713071194
1470.24314337071828406735111509
1469.64986819374480957097180364
1469.0090670122638018397479036
1468.32026637857746178654156572
1467.58298265450990220372741488
1466.79672173712432770950837286
1465.96097877474714840689119421
1465.07523787287778138366634137
1464.13897178954104294288626364
1463.15164161961586424428578032
1462.1126964676494828163030905
1461.02157310864017403905509927
1459.87769563624388437390178206
1458.68047509783069762427893641
1457.42930911578578354156048979
1456.12358149441621140115520366
1454.76266181178961571540170692
1453.34590499579302117467572628
1451.87265088366000049884967461
1450.34222376417156936306557945
1448.7539319016906187959562836
1447.10706704114103249116479677
1445.40090389299070098480469676
1443.63469959724217314019980539
1441.8076931653754022592815759
1439.91910489912364957467235262
1437.96813578489577540866260569
1435.95396686258552218970452598
1433.87575856743058587274074998
1431.73265004350085974617343425
1429.52375842730575468773672346
1427.24817809991444712243271934
1424.90497990587972712710746985
1422.49321033714520862535967276
1420.01189067999635756380055281
1417.46001612298736408856702169
1414.83655482363753139055039057
1412.14044693154169818745401522
1409.37060356537828690572915435
1406.52590574112481083149406839
1403.60520324860290723641310522
1400.60731347327189482195642326
1397.53102015997005245131624868
1394.37507211506470052834995465
1391.13818184321398591942128578
1387.81902411466308605974351502
1384.41623445869320567650057527
1380.92840757851085002400198315
1377.35409568250476357196840779
1373.69180672640566334769237272
1369.94000256045617272728074486
1366.09709697523149239899876734
1362.16145363924121552983415553
1358.13138392088469892845559307
1354.00514458672138095635475143
1349.78093536734759946906579958
1345.4568963814363018834116351
1341.03110540768823120010718867
1336.50157499355446228886997694
1331.86624938861123432616528231
1327.12300128938834319832056855
1322.26962838125999171424561926
1317.30384966168841252849821228
1312.22330152765040116196621236
1307.02553360845762014012472601
1301.70800432338319887716663637
1296.26807614150695222059110665
1290.70301051896336894354817638
1285.00996248629043979123765478
1279.18597485579899395912968354
1273.2279720157718654895477102
1267.13275327481418087510834323
1260.8969857157574424659390563
1254.51719651410954419765750346
1247.98976467106911850862802111
1241.31091210550264009448646442
1234.47669404291952554441458817
1227.48298863226051155961057526
1220.32548571310453998373143056
1212.99967464654224435196885605
1205.50083111227455521321255683
1197.82400276225338201765561728
1189.96399360712696708597850059
1181.91534699557447455420906426
1173.67232702794091390809348515
1165.22889822396847305967331645
1156.57870323932642984287258004
1147.71503839641943264265564833
1138.63082676081468368960329407
1129.31858845461161254840347295
1119.77040785100707214236458259
1109.97789723873930503034767445
1099.93215647923943627357628821
1089.62372810096403769008874989
1079.0425471817619232292893705
1068.1778852577756211023639801
1057.01828736191990928929839864
1045.55150113086812162324949681
1033.76439671962826476453764929
1021.64287601810257639782320875
1009.1717693627167853477185585
996.334717562924243242817718726
983.114036596963649304597719008
969.490561746958540313269362461
955.443467204590029766449941557
940.95005623699891081272528836
925.985515792684722543790505605
910.522627858657250204230847593
894.531427827193342925127889402
877.978797415952788912976101492
860.827976055616026818422011344
843.037969747557588900102588183
824.562829660101154193940680985
805.35076336688108468773114275
785.343028401556605096654898802
764.472538790563907802057218481
742.662087375851583573155380176
719.82204507040983357859546903
695.847334344051567113438785844
670.613373754078036221243319185
643.970527290101388105105222637
615.736318301067361874165308999
585.684188161279695898342174605
553.526699065436787304292549047
518.889367292794746146941078084
481.267739409945851323741895492
439.952182535634551505715579875
393.88407029881510624713021633
341.344998919312033563442628812
279.147390131311660575306222407
199.6862372792798035783381897
50.9334947685484531491900968581


==> anc/C3qNS/C3qNS3020.dat <==
# C3qNS3020
11.1217621032105749401138503064
11.1245958920085772817703547977
11.1247667408569189285866045226
11.1249474456654176758861144892
11.1251385400149320590847572206
11.1253405835681464056907788023
11.125554163111474662144140614
11.1257798936177528871112736062
11.1260184193279110453199733659
11.126270414849501889873386578
11.1265365862696210516358465134
11.1268176722793755466766195025
11.127114445306645195326019532
11.1274277126534301833527884001
11.1277583176335852792272897424
11.1281071407062039634152153914
11.1284751005993306499920262064
11.1288631554180428150882810337
11.1292723037302535137803731992
11.1297035856228345774033750608
11.1301580837198476265652989692
11.1306369241537895724676542607
11.1311412774798069352729777436
11.1316723595218042642948888536
11.1322314321382611310868700099
11.1328198038943742561701125896
11.1334388306258507330356323111
11.1340899158782891705622361554
11.1347745112045917555865524937
11.135494116301245333183914079
11.1362502789625869267843602976
11.137044594830321707480072286
11.1378787069135820266582612269
11.138754304852697226520415534
11.1396731238975777446711521392
11.1406369435691954711801218558
11.1416475859700570814707432099
11.142706913706809592551653548
11.143816827385178878983640923
11.1449792626343133311428211207
11.1461961866142770432317956583
11.1474695939569005182757859339
11.1488015020864423733111530261
11.1501939458625333218321766681
11.1516489714836541450664161752
11.1531686295849327690653020732
11.1547549674593223114412062013
11.1564100203262325201531182976
11.1581358015664220339561236112
11.1599342918364092281928738827
11.1618074269698162730755218753
11.1637570845669160433900218413
11.1657850691671968154114613324
11.1678930958929880349472816137
11.1700827724450953576953825227
11.1723555793239690525162924544
11.1747128481421721531496679149
11.1771557378858200657062172312
11.1796852089742296677594472027
11.1823019949582427922804750504
11.1850065716885776385556485314
11.1877991237761153078730735222
11.1906795081562527195660748975
11.1936472145593554414520421205
11.1967013226789349684288844027
11.1998404558184681624766009923
11.2030627307867886359993965692
11.2063657038007310899661490883
11.2097463121422241728364202209
11.2132008113053337131843642156
11.2167247073568892214174351928
11.2203126842223203894360975387
11.2239585255962304121659946348
11.2276550311650886706013525378
11.2313939268172923872352074184
11.2351657685037879304101401442
11.2389598394005276232394228611
11.2427640400123454386038429646
11.2465647708464518864869721565
11.2503468072727713858320898273
11.254093166177881630639854002
11.2577849640094826183443274684
11.2614012657992545504298268568
11.2649189247438043164723316467
11.2683124119163110947421010111
11.2715536356756418598799533474
11.2746117503353165059529864571
11.2774529536519820449417727302
11.2800402726922544796194764206
11.2823333376381845683960982823
11.2842881430955144821625459877
11.2858567964756727179206461215
11.2869872530325102045642475483
11.2876230371485752247710613893
11.2877029494837918205427154326
11.2871607596223617033853326447
11.2859248838822682563279855801
11.2839180479867564794799292004
11.2810569343395704708820218806
11.2772518136966968900075074209
11.2724061610882406819760145043
11.2664162559164464484111699624
11.1430843686992514381448783248
10.9817049567582208351199854471
10.8056810274935557789387921537
10.6231651916634895856429654936
10.437890030935265915834742863
10.2518229324412435829854601432
10.0660933834781356011423242806
9.88138673061544537650856157485
9.69813408841482809851136128159
9.51661260323428798452639043369
9.33700210151415433864805489372
9.15941882792458409948343562788
8.98393640242504308213617692856
8.81059929172952398352001188672
8.63943171734025400453081653259
8.47044368659705617163537406288
8.30363515754249987356953630449
8.13899896334697886936539845229
7.97652289463920260102909114292
7.81619119957972669157375012706
7.65798567483438922367382602087
7.50188646504493991689011523578
7.34787265201671269505977301132
7.19592269056777357907817815648
7.04601473150508954613471353903
6.8981268608328522113471176662
6.75223727635596379166759053426
6.60832441721822810583190501731
6.46636705788662534764787854173
6.32634437517689179233533662587
6.18823599478393182182913039739
6.05202202220843389727244287356
5.9176830618020959149126049991
5.78520022677817724222770805367
5.65455514237360482365378400962
5.52572994384755922517415185544
5.39870727061880879379463010679
5.27347025755044694893962327941
5.15000252416433837167779133443
5.02828816239234800164129835769
4.9083117233352590889303788831
4.79005820339412674877500286449
4.67351303005581528861202369134
4.55866204754942581561888127245
4.4454915025392564634190750554
4.33398802997979426624154753123
4.22413863922665581903702262024
4.11593070047254412638910092881
4.00935193155774737113645861741
3.90439038518935878990380337922
3.80103443659137254008910999123
3.69927277159842148896081133041
3.59909437519862706117042250345
3.50048852052539947025498284698
3.40344475829371824149896296697
3.30795290667316699135826845783
3.21400304158757702347400405399
3.12158548742937900532183393436
3.030690808175532908347127826
2.94130979889109311336196034639
2.8534334776059796072060045863
2.76705307755029655522140951859
2.68216003973350929393283633788
2.59874600585291428254926943074
2.51680281151707716996497564879
2.43632247977024255567492595902
2.35729721490411180413677491515
2.27971939654382370872159217884
2.20358157399544201679844556147
2.12887646084274203634075441456
2.0555969297815864588289491013
1.98373600768068088266825144364
1.91328687085799666422166383572
1.84424284056263833227134034787
1.77659737865241160729240166766
1.71034408345781365169438790597
1.64547668582361780642291288726
1.58198904531965955437737515561
1.51987514661284803824460656536
1.45912909599282774036508996997
1.39974511804409776707347101572
1.34171755245776164309687933609
1.28504085097642884983535729856
1.22970957446612089564422557696
1.17571839010934994012702452707
1.1230620687138374285935536831
1.0717354821316243945815315204
1.02173360078359465534406789477
0.973051491284687672434051918506
0.92568431416531999894922011153
0.87962732168476360756021858301
0.834875855732446602733756668853
0.791425345813347468082475161767
0.74927130711384867131668903981
0.708409338644599712298187748351
0.668835121457114101468880250009
0.630544416930989822292103966574
0.593533065128799065994717004105
0.55779698321584091103996694182
0.523332163942090612091871485092
0.490134674183811700160540962319
0.458200653542422591673372304858
0.427526312998328252597465015697
0.398107933617540036965284904231
0.369941865309013469801507653258
0.343024525630734805917472387483
0.317352398642682983374196536436
0.292922033804884401124147940175
0.269730044918864065228417611955
0.247773109110878332028110655431
0.227047965855391979569875955413
0.207551416037335896002791276195
0.189280321051751507614586273542
0.172231601939494388916220614582
0.156402238557732499902457524793
0.1417892687840343671113053349
0.12838978775289944043842398745
0.116200947123636981777478252329
0.105219954378551329869262463348
0.0954440721504403846973700918852
0.086870617578460802373006065456
0.0794969616914578177748110412318
0.0733205288178999398552048669016
0.0683387960215991090790090898989
0.0645492925624353769130706257479
0.0619495993813418664284258833705
0.0605373486088407978754549246943
0.0603102230964548050408441247254
0.0612659559703497136446606752888
0.0634023302065954835078011524471
0.0667171782274612086983046836208
0.0712083815181879970708648880863
0.0768738702637102812647283797153
0.0837116230048217122773259399645
0.0917196663133063156077693772676
0.100896074485579106770403892347
0.111238969254402922701176569135
0.12274651951826988027759075288
0.135416941088056672154690498225
0.149248496450582900109267564089
0.164239494548720871379703751394
0.180388290577723786107312090153
0.197693285797457063803370749659
0.216152927360234731650046727249
0.235765708153979363370523667857
0.256530166660440048578221819401
0.27844488682821832147673996463
0.301508497960366915508264027374
0.325719674616340666578847979659
0.35107713652809288970760970848
0.377579648530124130163144263359
0.405226020503303363839094331049
0.434015107332294520400998819974
0.463945808876433647045110642233
0.49501706995391414492568971621
0.527227880339149315147279698349
0.560577274773192967524870371637
0.59506433298711009290446893891
0.630688179738200597790858697179
0.667447984858989866725255559914
0.705342963318910471015196540261
0.744372375298609699156244354348
0.784535526276827761150556718196
0.82583176712980153195097102369
0.868260494243158563991038692989
0.911821149636275830310606869563
0.956513221099087272858861884581
1.00233624234133373949050736229
1.04928979315425831197133445395
1.09737349958475936968267644185
1.14658703412202301309860549585
1.19693011589666570070756289787
1.24840251089242714585789510571
1.30100403217046268884458970646
1.35473454010629351709482674763
1.40959394263948226510573350807
1.46558219553611069829998763909
1.52269930266414538358990968449
1.58094531628178648653667326207
1.64032033733890412290498248338
1.70082451579167604350654900884
1.76245805093054985790043204688
1.82522119172166251724436382066
1.88911423716185939193141832177
1.9541375366474650082832001193
2.02029149035696736333258958387
2.08757654964778773061725408605
2.15599321746731801612083428278
2.22554204877841803547065548355
2.29622365099957557491329737969
2.36803868445994278341095825048
2.44098786286947333571450787964
2.51507195380439592109949557258
2.59029177920827096460008567505
2.66664821590888909245072061329
2.74414219615128172689399078093
2.82277470814712635385763855084
2.90254679664084146707546603527
2.98345956349267897140439870814
3.06551416827913494433636336694
3.14871182891101312660733880498
3.23305382226948935962219423071
3.31854148486053942910860477351
3.40517621348810743170862856171
3.49295946594640687563892936757
3.58189276173176228048118925426
3.67197768277441507789142539
3.76321587419073415879207084435
3.85560904505628848870651297595
3.94915896920025684766789635346
4.0438674860216679720857190684
4.13973650132798321180456495012
4.23676798819655329634707974921
4.3349639878595009613705487035
4.43432661061260205250101944424
4.53485803674875933328932069074
4.63656051751668561302895554228
4.73943637610543601627263811367
4.84348800865545327858599005979
4.94871788529681491381268903924
5.05512855121539700036344971141
5.16272262774769622341004499158
5.27150281350507973428210575083
5.38147188552826139817057595495
5.49263270047283314934926299868
5.60498819582671151517078526703
5.71854139116039196459930049422
5.83329538941093764559618820275
5.94925337820066436311124109526
6.06641863119152038403211716207
6.1847945094761979091473260606
6.30438446300705290080356507493
6.42519203206395147842954047211
6.54722084876220437677629672958
6.67047463860179609256059226603
6.79495722205916241810816712278
6.92067251622281917474789725705
7.04762453647419621886403780961
7.17581739821508431037479278937
7.30525531864315832399990431726
7.43594261857709867177031819336
7.56788372433289382175257835993
7.70108316965297058148165754237
7.83554559768986551183120192442
7.97127576304622060339077894942
8.10827853387295934751208364381
8.24655889402757574255101268507
8.38612194529454877753003603295
8.52697290966997872678863261138
8.66911713171262937851138318262
8.81256008096365232850674524287
8.95730735443736593315702527533
9.10336467918556268168662997408
9.25073791493792488310224859168
9.39943305682123994949654965018
9.54945623816022349503027216248
9.70081373336288127828207731646
9.85351196089347003494058599982
10.0075574863362528403627513037
10.1629570255533871935054005862
10.3197174479404339368851711143
10.4778457797831328607257317021
10.6373492077192568520037464334
10.7982350823095312411200854074
10.960510921721789104933803651
11.1241844155327272761574402841
11.289263428651832296417708568
11.4557560053722611870298777234
11.6236703735536893970321790997
11.7930149489423783711218520971
11.9637983396339686631197736091
12.1360293506847722634725107715
12.3097169888776207344401511892
12.4848704676486248437846770232
12.6614992121815177196514043972
12.8396128646765882575295265874
13.0192212898015658217635808504
13.2003345803321925187684825793
13.382963062990616897022729065
13.5671173044901643792142132503
13.752808117795486702070782876
13.9400465686075669054875970283
14.128843982083559890436694866
14.3192119498019833227961805277
14.5111623369843419312730736638
14.7047072899848724460772693736
14.8998592440607391617594323644
15.09663093143569420818083414
15.2950353896709451379198923599
15.495085970357748702738656655
15.6967963481470772924543620994
15.9001805301325873498244215686
16.1052528656040613939831282956
16.3120280561895016900443983115
16.5205211664051291053638128321
16.7307476346336907491537729861
16.9427232845527105450531020822
17.1564643370356344159603500044
17.3719874225502333380131115878
17.5893095940801408684170330176
17.8084483405970253107809048841
18.0294216011126396859487576055
18.2522477793418652371751592184
18.4769457590098773971692048786
18.7035349198387291367877154067
18.9320351542509787479121351455
19.1624668848305020551863692709
19.394851082583338940416141964
19.6292092860443486706430129636
19.8655636212786074361810325143
20.1039368228298963457766940831
20.3443522556723227729104624444
20.5868339382251188089523220624
20.8314065664949968929738534995
21.07809553941514686062173071
21.3269269854550666454597991102
21.577927790580970626501888307
21.831125627652559584268743388
22.0865489873485138975163457783
22.3442272107202421757927456145
22.6041905234812426070042761874
22.8664700721479828105032145731
23.1310979621575530749814353432
23.3981072980975840284426559624
23.6675322261951401615765985911
23.9394079792236144242958041288
24.2137709240001793394854655511
24.4906586116612354679062747257
24.7701098309196953556557598966
25.0521646645260276714771288692
25.3368645491749631487544125475
25.6242523391218594790327480287
25.9143723737971961452098392964
26.2072705497348182682371876608
26.5029943971597087529206592627
26.801593161614626879087866383
27.1031178910423520444580586248
27.4076215287820225161061982562
27.7151590129847465455978166963
28.0257873830059627583317961751
28.3395658933907195768362875293
28.6565561361340349302791874349
28.976822171972839344773292856
29.3004306715499224640919033592
29.6274510673852250825238799853
29.9579557176974198694258699412
30.292020083240969181803194954
30.6297229184630510037722710685
30.9711464784436354499376910763
31.3163767432638092017187680756
31.6655036616560269235947027324
32.0186214160298983032455237028
32.3758287112438764606840253809
32.7372290898133756657998553991
33.1029312766173385508170163153
33.4730495565976806041362757495
33.8477041894510029836412905153
34.2270218659036790145544365162
34.6111362108572727373925555456
35.0001883395126351494957333615
35.3943274735543996256939954099
35.7937116256358364889361260183
36.1985083617881958706759023312
36.6088956530403574468774359013
37.025062829539000972164807465
37.4472116528894845278610257694
37.875557525399208413454005857
38.3103308585350679018043461029
38.7517786273819420267091220801
39.2001661434418536130008913374
39.6557790850490844768678528091
40.1189258334015262659258717103
40.5899401732682653393035145901
41.0691844315669474969545626966
41.5570531452240739326089143213
42.0539773734390038573943889539
42.5604298006334611380841893734
43.0769308177741568365020778942
43.6040558254276337793901815739
44.1424440777248591780065576588
44.6928094911253615752575671746
45.2559539887249986097189259675
45.8327841603191677118504943594
46.4243323228537855426770032949
47.0317835176245276925713596
47.6565106667296846817095150413
48.3001211813033534030774546004
48.9645200334856759001396024213
49.6519971638468722211805290069
50.3653520464678698866210850808
51.1080772169072797024640246708
51.8846398139108975476231181713
52.7009356532527353894045249007
53.5650698673848304928560468747
54.4888175308666363359053520441
55.4907001763695588716983977596
56.6037466971747691490888883779
57.9025333573884919877089155944
59.8182352832161701423809599631


==> anc/C3qNS/C3qNS3100.dat <==
# C3qNS3100
6375.66371600826107228959651613
6375.58993684923543594671315644
6375.58546634811073414511507275
6375.58075105402250629168409506
6375.575779913500763899526639
6375.57054160579535794361151632
6375.56502456387496627692550523
6375.5592169998250147137789428
6375.55310693515352099318748651
6375.5466822365619666995677293
6375.53993065779043684632048326
6375.5328398882027223950148026
6375.52539760883817987540772072
6375.51759155672322822512479816
6375.50940959830680224797835243
6375.50083981296126471539254821
6375.49187058757362014358808679
6375.48249072334181403171658937
6375.47268955598791087340514314
6375.46245709070452063607007971
6375.45178415326351518268757696
6375.44066255883740374176713675
6375.42908530021431384462105208
6375.41704675722797984767043681
6375.40454292937514032407382745
6375.39157169375499122334279694
6375.37813309063957615725960433
6375.36422963917100180470963498
6375.34986668588197099783825013
6375.33505278895119822400002967
6375.31980014133572706295649672
6375.3041250361689682203408798
6375.28804837807743011963353775
6375.27159624435168058728412295
6375.25480050020916758446759149
6375.23769947270930028780454027
6375.22033868822586260705970307
6375.20277167874966614664562658
6375.18506086268666915208560374
6375.16727850623496680673432948
6375.14950777186952541728488292
6375.13184386093777195113008203
6375.11439525787369851036920356
6375.09728508407458955733096418
6375.08065257005447154328868007
6375.06465465509361492430326496
6375.04946772424563212295909513
6375.03528949324470453768475142
6375.02234105257707568024964767
6375.01086908274504755303149394
6375.00114825356023527895695038
6374.99348382115772950631533075
6374.9882144373260792939599708
6374.98571518670166157696353611
6374.98640086838209386424899068
6374.99072953957394269563195376
6374.99920634000716677238297957
6375.01238761702460869549615907
6375.03088537249152016937725864
6375.055372053969685491664815
6375.08658571396531364270073694
6375.12533556249161873140564795
6375.17250793968802234473770495
6375.22907273681031382981692167
6375.29609029555202843998436859
6375.37471881737889724990736264
6375.46622231635766274723508356
6375.57197915084005939532224975
6375.69349117132461379529627919
6375.8323935238655027997438654
6375.99046515053152923779158384
6376.16964003064202031852004851
6376.37201920882304512048526997
6376.59988365834001335896240607
6376.85570803067507993717122302
6377.1421753449339591912442575
6377.46219267339149385938931941
6377.81890788232414466068322355
6378.21572749023693471304009915
6378.65633570867992334505124921
6379.14471473407401896941664049
6379.68516636233857209214063702
6380.28233500164642113381446748
6380.94123216234097360383881826
6381.66726250695237031682970136
6382.46625154736695964067376368
6383.34447508056118903174898036
6384.30869045893703141657118028
6385.36616979622576290867700798
6386.52473521520074846356022005
6387.79279624910506504785936545
6389.17938951481115676806460358
6390.69422078235081182236427796
6392.34770957265789056248701703
6394.1510364232376800788225012
6396.11619297011196221254964557
6398.25603500389782125034228006
6400.58433866838570386889116142
6403.11585998162932796557170485
6405.86639787250536858310747201
6408.85286094012199696317041465
6412.09333815955002325487685853
6455.40523275674738917328924288
6498.21754633995311283440995288
6540.20547425877275164234089798
6581.3773393176562917592799409
6621.79712855187330500376920523
6661.53448832525382657803687619
6700.65342320288425464541519668
6739.21018202391579144865424486
6777.25359180365080634658738421
6814.82598906295659221483677155
6851.96420026227239871458020032
6888.70041558275782151802374069
6925.06292567941873383408512393
6961.07673033392610570748593833
6996.76403816416057481200777075
7032.14467701050476438284321978
7067.23643212562847303322978002
7102.05532625298121981743202895
7136.61585288998591798761206953
7170.93117170425967339614426664
7205.01327320471353327568557706
7238.87311829904564418508130389
7272.520757219003543208342693
7305.96543139637308544002464533
7339.2156611696263241408239765
7372.2793216490732023219559201
7405.16370863281689057166911475
7437.87559612043942167683505796
7470.42128669598919743205837799
7502.80665583109859001051756768
7535.03719098112353070199534969
7567.11802620299019004316081741
7599.05397290594586529978077761
7630.8495472502014344164542408
7662.50899462927783181584269155
7694.03631160640226510818018187
7725.43526562091981643451687618
7756.70941273531626577828836047
7787.86211365543552410856958255
7818.8965482244976918810675984
7849.81572856451860764018901264
7880.62251101584051614639620555
7911.31960700600991642475100108
7941.90959296261549220656530125
7972.39491937046217088868187822
8002.77791906122553592908147045
8033.0608148131895884892870755
8063.2457263295599006223455195
8093.33467665594722735513398335
8123.32959809075329141905874607
8153.23233763620981927616048608
8183.04466203259731525516908233
8212.76826241359483595344558637
8242.40475861669605870460525731
8271.95570317909388148481525857
8301.42258504632078013364687213
8330.80683301817991384487881816
8360.10981895406529480367694169
8389.33286075760777949494699305
8418.47722515866246904180027685
8447.54413030894242971485242039
8476.53474820607766872757562355
8505.45020695951471784822374569
8534.29159291045165417162486058
8563.05995261690912996652556724
8591.75629471405537428229138055
8620.38159165901941864736123889
8648.93678136863084593070774604
8677.42276875780640964382247283
8705.84042718565536280606001238
8734.19059981578875028060992671
8762.47410089678663530425175668
8790.69171696829541102042612346
8818.84420799778983357951744185
8846.9323084526366414830086878
8874.95672831173455243708044351
8902.9181540206754649436116792
8930.8172493940706469399988595
8958.65465646841072812636921108
8986.43099630857689459761603992
9014.14686977089055411270141857
9041.8028582253778776498968157
9069.39952423973221962391565664
9096.93741222727985470211887057
9124.41704906109128928557523175
9151.83894465623030378156047845
9179.20359252199468237974171044
9206.5114702858752315488653112
9233.76304019084222238378762685
9260.95874956745995363287249153
9288.09903128222994309368451507
9315.18430416347061068990281239
9342.21497340595557903142605747
9369.19143095545330832434586416
9396.11405587423717736222703767
9422.98321468856684430813886413
9449.7992617190783366428485522
9476.56253939496143454348205545
9503.27337855274816672693420693
9529.93209872048530479787874701
9556.5390083880163223693691671
9583.09440526405410555181442201
9609.59857652068451214351685128
9636.05179902590244954176193072
9662.45433956474626681628095037
9688.80645504956274280652600325
9715.10839271990362365119316524
9741.36039033252535839305571394
9767.56267634193625191521803893
9793.71547007190956410554341732
9819.81898187835700736319960432
9845.87341330393451584684949974
9871.8789572247309727869888239
9897.83579798937068860750532157
9923.74411155084173196862219978
9949.60406559134464453814757737
9975.41581964043954105670176998
10001.1795251867540376432376094
10026.8953257834997971858178564
10052.5633571480316698737059905
10078.1837472556703827425041133
10103.7566164279974419490347823
10129.2820774158193065911072833
10154.7602354769869279588934782
10180.1911884492463810867583407
10205.5750268182865072682803543
10230.9118337811402004356621214
10256.2016853050871731395070037
10281.444650182197697771881776
10306.6407900796489062760850345
10331.7901595859377194836663378
10356.8928062531073398473263352
10381.9487706350974548247864364
10406.9580863223218402070036177
10431.920779972570902416855746
10456.8368713383308367158668908
10481.7063732906054860734077916
10506.5292918393216460529635479
10531.305626150393458398252097
10556.035368559516654992033812
10580.7185045827587403634394053
10605.3550129240067216374404135
10629.9448654793296972439499482
10654.4880273383094880577287762
10678.9844567823885258273548274
10703.434105280280393306532875
10727.8369174804847285441641653
10752.1928312009446529846196112
10776.5017774158814505305830172
10800.7636802398379042860281877
10824.9784569089584809292468514
10849.1460177595314330859558842
10873.2662662038148590157888161
10897.3390987031658110399295134
10921.3644047384886719990265557
10945.3420667780162168350224854
10969.2719602424340381261751548
10993.1539534673563344156949997
11016.9879076631584330278888613
11040.7736768721688395421962185
11064.511107923221069172038446
11088.2000403835630161286901297
11111.8403065081191509611469729
11135.4317311860983983210749408
11158.9741318849381342122831057
11182.4673185915723482732880849
11205.911093751009638844776061
11229.3052522022043424230663329
11252.649581111201740612878251
11275.9438599015359329582872155
11299.1878601818566092030236274
11322.3813456707585958158667361
11345.524072118785685261664376
11368.615787227577878783668316
11391.6562305661287806913449941
11414.6451334841174706358587071
11437.5822190222767464233702203
11460.4672018197571698794707964
11483.2997880184438584377804055
11506.0796751641804417603226932
11528.8065521048520420532348065
11551.4800988852765350244121426
11574.0999866388507017958870114
11596.6658774758951866305022567
11619.1774243686394270894489132
11641.6342710327849181572620801
11664.0360518055823058204316026
11686.3823915203548743356323204
11708.672905377397990638954531
11730.9071988111809945781736334
11753.0848673537748703200460572
11775.2054964944257976815431847
11797.2686615351913573982800249
11819.2739274425527464570553922
11841.2208486949128433940109044
11863.1089691258863435245825341
11884.9378217632844548601413563
11906.7069286636928012045750191
11928.4158007425372136153871568
11950.0639375995279988248205264
11971.6508273393690468618076232
11993.1759463876137732422208632
12014.6387593015453766654711399
12036.0387185759542238305099998
12057.3752644436803411037587392
12078.6478246707839903355011942
12099.8558143462021247694564479
12120.9986356657431519801031849
12142.0756777102668649563989569
12163.0863162178906302522372473
12184.0299133500569335120496719
12204.9058174512911671414164032
12225.7133628024720914040842932
12246.4518693674306972244305674
12267.1206425326862343213493354
12287.7189728401209292520485488
12308.2461357123873911154714076
12328.7013911708348739865851466
12349.0839835457324198338106555
12369.3931411785584281558151892
12389.6280761161173724922481727
12409.7879837962351920862426744
12429.8720427247753111618481048
12449.879414143707259415328663
12469.809241689949465265633737
12489.6606510446969469351967686
12509.4327495729333131477936433
12529.1246259528146815152922412
12548.7353497946008036124806406
12568.2639712487958249926288004
12587.7095206031476781836421874
12607.0710078681410776636669999
12626.3474223506044269145464716
12645.5377322150356260843596603
12664.6408840322357498590588403
12683.6558023148228121384143454
12702.5813890391803081805887917
12721.4165231533768848872344631
12740.1600600705742922785535455
12758.8108311474206677929192852
12777.367643146905150909677712
12795.8292776851277668564031685
12814.1944906614153997927707511
12832.4620116711904394684102117
12850.6305434009732689449314124
12868.6987610048730987269149807
12886.6653114618936746330742472
12904.5288129133510186378589176
12922.2878539796695247102936246
12939.9409930557903413293391675
12957.4867575843919394389000881
12974.923643306086993931907282
12992.25011348572209694929866
13009.4645981138672643516126016
13026.5654930825405775613902582
13043.5511593341694988497274295
13060.4199219827442781234797258
13077.1700694060702936341778284
13093.799852307974988590748485
13110.3074827492711210602241784
13126.6911331462211654864241296
13142.9489352351877085710480179
13159.0789790020913753858064744
13175.0793115752309949923133051
13190.9479360799501453788654958
13206.6828104535596661277666805
13222.2818462188469376995972177
13237.7429072144194238369900643
13253.0638082800418636146816753
13268.2423138950332657272308168
13283.2761367676911599442526017
13298.1629363736060341840253658
13312.9003174406181378433996588
13327.4858283780514406406837421
13341.9169596477350468222519323
13356.1911420741902877379151321
13370.305745091221524137518303
13384.2580749219998144867564688
13398.0453726895704337329098128
13411.6648124545470961118045576
13425.1134991765769305549097423
13438.3884665959700050131549406
13451.4866750316846605482208737
13464.405009091644192625333554
13477.1402752911305259429236614
13489.6891995747554086936734269
13502.048424737248151147595621
13514.2145077380198026830000866
13526.1839169041655444009020432
13537.9530290162484972488533604
13549.5181262708675052816121117
13560.8753931136470059960257532
13572.0209129358969449524675059
13582.9506646277727597312961032
13593.660518980317490395649169
13604.1462349282876048916114283
13614.4034556251484650589732036
13624.4277043410715574769960191
13634.214380174170450842646456
13643.7587535645723886621590591
13653.0559616002336138874715984
13662.1010031026647059348474598
13670.8887334799327287408964376
13679.4138593334447172184129234
13687.6709328040863311884113996
13695.6543456422841720966459535
13703.3583229854734445219638073
13710.7769168252767994060598399
13717.9039991454269768259987821
13724.7332547100860484515655132
13731.2581734807174325429116773
13737.4720426380421020841459374
13743.3679381838449763015081517
13748.9387160954774352509456511
13754.177003003811723491731159
13759.0751863631254531809322525
13763.6254040789102419690535864
13767.8195335568862577236090157
13771.6491801335400998404388133
13775.1056648452601826717872809
13778.1800114895915254567501671
13780.8629329282368529352864493
13783.1448165771552618933265467
13785.0157090244107580048507919
13786.4652997112526533812938803
13787.4829036062139015777989073
13788.0574427957306327891791252
13788.1774269078470425125874405
13787.8309322778956952550601776
13787.0055797565448584493210864
13785.6885110511799962461476405
13783.8663634811201308464043637
13781.5252430155290826263815625
13778.6506954499152357596631137
13775.2276755626479158380385195
13771.2405140767544180856980225
13766.6728822341698392900256135
13761.5077537693276466762773739
13755.7273640461966705856726349
13749.313166097235840942240448
13742.2457832738403933453820394
13734.5049581852140126413184824
13726.0694975656622963368328484
13716.9172126684111748470344242
13707.0248547364439555144791674
13696.3680450466222573264446971
13684.9211989614477691309008851
13672.6574433519781429851890758
13659.5485266741423400769531583
13645.5647208872365093696117392
13630.6747142956057900824143171
13614.8454942698966894273041136
13598.0422186597535058750418644
13580.2280745417567280372636916
13561.3641227503124505508674021
13541.4091264096907307982303733
13520.3193614158744805258590435
13498.0484064992235606566721484
13474.546910123211531179775296
13449.7623310283193554159772788
13423.638648698233148561538641
13396.1160393886221482812194125
13367.1305125928806997412718723
13336.6135018938647381853918481
13304.4914030271434795587825358
13270.6850506101208014437323772
13235.1091233088174048045235851
13197.6714651374917990077697147
13158.2723080076472128454375242
13116.8033774201794704525848594
13073.1468591387758509463177957
13027.1741995414782782218191351
12978.7447057789707186488331457
12927.7039034062054025127094681
12873.8815981547122292188175392
12817.0895740776613783550459036
12757.118841158301879572290106
12693.7363198055182061083106023
12626.6808148244578349095381234
12555.65808354396803943870623
12480.3347359489721502864579506
12400.3306099475140521012646508
12315.2091283175324707279334198
12224.4649431070441126331749414
12127.5078717688126343723392511
12023.6416656051099047838385373
11912.0354183862774451148514407
11791.6842291112451760473797404
11661.353717634342506821225519
11519.4994478448546995422924907
11364.1457721302454202161854502
11192.6958203899045429783186797
11001.6175161742790197714925516
10785.8889640002696390748664927
10537.9282692770189684399459719
10245.2564885046483220958920431
9884.33314518545355465374442719
9397.71273060870983212946373941
8366.48585753343217463898116492


==> anc/C3qNS/C3qNS3101.dat <==
# C3qNS3101
315.120491307722829475362066816
315.109545485839708218327107129
315.108771090626145481263712464
315.107942518737305730805474593
315.107056029953652219764803269
315.106107629944399684280498819
315.105093053341405803417822557
315.104007745713666283574278459
315.102846844373347959134520672
315.101605157940153861617077074
315.10027714458644268604327887
315.098856888880911106991551057
315.097338077143779184352145817
315.095713971221284451814834073
315.093977380581876588505123
315.09212063263079881668770724
315.0901355411337309260285227
315.088013372633838287125816787
315.085744810739907196999725635
315.083319918156234851426345854
315.080728096317567281380835563
315.077958042484625531906437613
315.074997704147613732891154563
315.071834230576546805306329239
315.068453921348254462632162659
315.064842171670495863409719124
315.060983414313739624244648485
315.056861057950810778753200308
315.052457421693763600012359873
315.047753665605991082399953044
315.042729716955712652218170333
315.037364191964576066785773779
315.03163431279215269097016306
315.025515819483583274224185216
315.018982876593530658833197618
315.012007974184904179920694974
315.004561822885526694447337636
314.99661324267000941722161491
314.988129045017573895402280599
314.97907390807940826142234677
314.969410244471362291455870309
314.959098061289371182385709691
314.948094811925952604146768241
314.936355239246449959023316075
314.923831209663404976725755714
314.910471537626546944075242994
314.896221800024400694132346734
314.881024139971462689036976205
314.864817059432301444178190165
314.84753520011083865981465023
314.82910911200950105894484937
314.809465009038947860632560577
314.788524511034731010371332758
314.766204371512599633110764298
314.742416190469291267137285382
314.717066111510645398369846962
314.690054502563826135544810588
314.661275619405459281501720537
314.630617251212696434690921505
314.597960347319751008261304468
314.563178624338459036083428185
314.526138152778068036729613393
314.48669692227693341914017695
314.444704384537304845658829698
314.400000973034133789733925783
314.352417598550066315863931467
314.301775119571759370010886636
314.247883786567651866491877476
314.190542659154630748446057243
314.129538995150973880744385107
314.064647610505862261175438004
313.995630209091988125765703255
313.922234681347714569450178334
313.84419437075925278796649372
313.761227307181813756514911519
313.673035406012069655609185994
313.579303632242938456134413111
313.479699128456093198273128163
313.373870305838097633955500455
313.261445897343067037226614685
313.142033972168604713827596369
313.015220910762788780935229296
312.880570339638443117905946433
312.737622025337011633851741048
312.585890726958163700040433562
312.424865006752770941082671572
312.254005998365946119863738184
312.072746132413079707936543027
311.880487819174688733433478872
311.676602088304585651617114533
311.460427185559252652322064439
311.231267126672872916414629094
310.988390208620297830402689024
310.731027478626887181779469349
310.458371161396631078595672212
310.16957304513455305775427602
309.863742827031628384838247232
309.539946418954960419083739812
309.197204214136351714028719921
308.834489315671138116907122371
308.450725727617368505556502847
308.044786509412784680710831947
303.2756838625757582120038017
299.227053332930961147528802455
295.610121866492055022928513454
292.295359352132708510036864197
289.209608500437378294134345009
286.306159642329204858792519489
283.552781451254220492303693296
280.926000173221711073439952977
278.408025940484662984750909869
275.984957218579375076860805778
273.645663545977289066158619119
271.381055067219897647800434968
269.183585510508340173320918693
267.046902694355815676543298018
264.965595892558622003055240973
262.935008868389944765715312271
260.951098673296275662676540518
259.010327106589081405273531541
257.109575974406499163423132849
255.246080011673552006284596654
253.417373128379522865285504208
251.621244854907626476252446846
249.855704697360706539775966694
248.118952700897766781513101279
246.409354938235329779422733575
244.725422944308713776734554321
243.065796341432163770410258662
241.429228065574200323713290613
239.814571729614891588658986101
238.220770754823008538848197537
236.646848975140987488151152824
235.091902475805281202013699819
233.555092472414141984811070323
232.035639071747797480555650374
230.532815783636038862715305554
229.04594467558765483703658021
227.574392079973313286597154059
226.117564778220873889043185367
224.674906598453260926531744667
223.245895372824141655021220556
221.830040208913053793742203676
220.426879036263435326041693549
219.035976394747184169221747818
217.656921436126120192458967341
216.289326114119852765992916576
214.93282354161385884345778773
213.587066496457944080767608932
212.251726059700176474800424094
210.926490372145153822743668417
209.611063496875507826377834876
208.305164376878951884696916013
207.008525878218735066482493625
205.720893910305148152932533495
204.442026615796367388498842111
203.171693623500604844032372352
201.909675358386813373607328077
200.655762403453634892788165481
199.409754908768986172163833446
198.171462043486711310290358102
196.94070148708146658057403256
195.717298956426403048317515938
194.501087765677057833159416373
193.291908416224950160333804892
192.089608214250665999977137043
190.894040913642966491543099243
189.705066382261338737855318943
188.522550289707588176930735747
187.346363814940287145491198933
186.17638337221651738812846483
185.012490353980436530689079079
183.854570889439554438776201857
182.702515617678790306598746058
181.556219474260763491397892481
180.415581490349548726521740652
179.280504603475350686357730618
178.150895479130147981937543764
177.026664342450136185239054678
175.907724819300481088697120877
174.793993786132111188307749935
173.685391228029593476531600812
172.58184010441404642536634721
171.483266221905990075849024712
170.389598113890407996955754418
169.300766926360449072367189261
168.216706309647440287334602381
167.137352315673493211739765309
166.062643300389215536773486233
164.9925198310831075999205232
163.926924598271332041644229096
162.865802331896871844475550233
161.809099721585799122894305535
160.756765340725609130734263488
159.70874957414646163211219937
158.66500454920083283274924517
157.625484070050621848594285491
156.590143554983272338253403029
155.558939976590049443568357376
154.531831804650333378350878539
153.508778951575725344022725788
152.489742720276973803804630549
151.474685754325278457952333372
150.463571990287469141567554613
149.456366612121936119399060463
148.453036007529051352003818554
147.453547726156207817063494018
146.45787043956355291721957833
145.465973902862036224013862233
144.477828917940562235281147173
143.49340729820386377729759555
142.512681834747217101321297116
141.535626263898329385690447094
140.562215236060665076003155025
139.592424285796159309146099332
138.626229803088712979672314042
137.663609005733091746916776549
136.70453991279687602654101842
135.749001319105945107782504997
134.796972770706639209820851217
133.848434541260240731755199144
132.903367609327761414910121165
131.961753636505226017090347927
131.023574946371715001095814698
130.088814504214377546598773129
129.157455897496460124578070014
128.22948331703612253732863948
127.304881538865439775753224384
126.383635906740520816156332155
125.465732315275120635030476749
124.55115719367148489083024936
123.639897490023453133818428806
122.73194065616806091633782821
121.827274633063028302870115748
120.925887836668606223789581573
120.027769144313276789930970754
119.132907881523772729491041585
118.241293809300797918549555409
117.352917111822698716044117083
116.467768384560157435098531172
115.585838622785757539931338056
114.70711921046300762335079677
113.831601909500110296994505752
112.959278849354425060876040357
112.090142516974203110567057873
111.224185747064768854199856944
110.36140171266688948635328982
109.501783916035612023762460526
108.645326179808358361863487521
107.792022638451554673405066693
106.941867729975533258424775826
106.094856187907884098690051556
105.250983033515851117297138963
104.410243568268765667261186521
103.572633366531888172188818179
102.738148268483389151647511044
101.906784373246544055750853057
101.078538032229543321944919522
100.25340584266563071204142331
99.4313846413465800986078807547
98.6124714985428042089540687321
97.7966637121036591199012076597
96.983958801731766203562818458
96.1743545034254193909382020767
95.3678487640833806472633753715
94.5644397362665910077136893362
93.7641257731115389391591710293
92.9669054233902326781907646199
92.1727774267119190243658744381
91.3817407088618782909424616978
90.5937943772728041588445434767
89.808937716624448445478125473
89.0271701845673746686369498647
88.248491407566821116847295187
87.4729011768628242714760447634
86.7003994445428971849192948635
85.9309863197236951082033430867
85.1646620648382325692243187543
84.4014270920253425032806526893
83.6412819596181891898438775589
82.8842273687287628994992970381
82.1302641599253955357754751795
81.3793933100004433892775766553
80.6316159288253856159328459983
79.886933256290685406355268484
79.1453466593278552183682971427
78.4068576290112580790992533445
77.6714677777372639972974230155
76.9391788364784641226587406181
76.2099926521107256009671399292
75.4839111848109472482044033877
74.7609365055234503426825363867
74.0410707934930101441776989192
73.3243163338626023190374638312
72.6106755153340044002658091081
71.9001508278894558558869150136
71.1927448605726413862315702022
70.4884602993273208248071706708
69.7872999248919855768505845873
69.0892666107489759886440282109
68.3943633211265464889358895627
67.7025931090524158669348208589
67.0139591144573887309811427897
66.3284645623276811060542537597
65.6461127609046283511152968287
64.9669070999304971799171806411
64.2908510489391656191570420308
63.617948155590475300491522384
62.9482020440470996199032815502
62.2816164133928090683926258705
61.6181950360910514985778800865
60.9579417564828002966721960442
60.3008604893226574302800017091
59.6469552183522311891251160627
58.9962299949098401756828424104
58.3486889365756257812404349125
57.7043362258511850437572694064
57.0631761088728644688391608497
56.4252128941578831442709571415
55.7904509513824803303336688603
55.158894710191308699490517305
54.5305486590373195654199413089
53.9054173440514108168729632646
53.283505367941131889189353268
52.664817388917762997023485717
52.0493581196511080462230771797
51.4371323262513621700653181529
50.8281448272774357233146542152
50.2224004927711368439471761878
49.6199042433166343830585808012
49.0206610491246421337065848829
48.4246759291407838836559177936
47.8319539501776168988154012875
47.2425002260698090364493330125
46.6563199168519818121683215357
46.0734182279587484237524287011
45.4938004094464919889047802901
44.9174717552364451033692370877
44.3444376023786472902238931723
43.7747033303363720098352387112
43.2082743602906296517161083307
42.6451561544643673527404516779
42.0853542154660005988093888248
41.5288740856519253867661913881
40.9757213465076732674399316047
40.4259016180473848761990177469
39.8794205582312906011166777014
39.3362838624008998573864919926
38.7964972627316130464054380547
38.260066527702482695261769134
37.7269974615828625134292223188
37.1972959039356951844214965153
36.6709677291372016471460347799
36.1480188459127464308312866627
35.6284551968886653049545404204
35.1122827581598531078314433786
34.5995075388729211409470346215
34.0901355808247449773522671098
33.5841729580762349484200480845
33.0816257765811729611335360401
32.5825001738299706753881695459
32.0868023185082154554406725558
31.5945384101698819199941085868
31.1057146789250983703365459135
30.6203373851423688948912905579
30.1384128191651635515657555173
29.6599473010428007371894391763
29.1849471802755576876794116206
28.7134188355739570358000892558
28.2453686746321895088812878391
27.7808031339156452010583616175
27.3197286784625384290796732193
26.8621518016996240043212899746
26.4080790252720158545564643269
25.9575168988871323369408273534
25.5104720001728063299135792437
25.0669509345496123093737823588
24.6269603351174771385935230286
24.190506862556656269002389814
23.7575972050431724996338996947
23.3282380781788304185664869561
22.902436224935936194729731385
22.4801984156168695505375092344
22.0615314478286725757171911761
21.646442146472838594681667144
21.2349373637505036318926771303
20.8270239791832631940821114303
20.4227088996498581716340772963
20.0219990594389957255007270555
19.6249014203185941477044909548
19.2314229716217649455909227727
18.8415707303498708917450967265
18.4553517412930255990472689607
18.0727730771684284275167176051
17.6938418387769583185056798704
17.3185651551784816037069946501
16.9469501838863620825656485283
16.5790041110816968442179444081
16.2147341518478385832099704335
15.8541475504258046893350845034
15.4972515804912153628210566971
15.1440535454534476145517914681
14.7945607787777394723032937399
14.4487806443310292626793174199
14.1067205367523687303894832303
13.7683878818488062710331374566
13.4337901370176979958722257182
13.1029347916964700510958274801
12.7758293678409259454211309554
12.4524814204332679993106675909
12.1328985380210828563644584935
11.817088343288627775599270413
11.5050584936618476834933980385
11.1968166819486532915256507637
10.8923706370160986227843010862
10.5917281245062127509041475771
10.294896947592366221241523146
10.0018849477781883660285739793
9.71270000574119850348460975768
9.42735004222347289100718900182
9.14584301897184146718524903174
8.86818693973029518063352383611
8.59438985128748752784637357708
8.32445984458243443672423865898
8.0584050558717566550103819829
7.79623366796207036467446511564
7.53795391151141711684140528397
7.2835740664039359136326935471
7.03310246320232121089860094523
6.78654748468298399107075050596
6.54391756745924247381291853488
6.30522120369831857047179653958
6.07046694293841045079551736717
5.83966339401265578602940267535
5.61281922708740026491669578269
5.38994317582284855120860646084
5.17104403966490758755528010199
4.95613068627784374062085753696
4.74521205412827564870890808524
4.53829715523202513015157475729
4.33539507807646215717512416161
4.13651499073222165612547772302
3.94166614416955698999619220842
3.75085787579614730096723459232
3.56409961323491645028478666241
3.38140087836237678050199540756
3.20277129163021237674074140435
3.0282205766953001028613198858
2.85775856538617473481363513104
2.69139520303712659506063668184
2.52914055422473451034119113132
2.37100480894575242302493088837
2.21699828927996591537980451139
2.06713145658701178032497533321
1.92141491929232453325046296921
1.77985944132447576119626042958
1.64247595127437018456287275602
1.50927555235625459275017869356
1.38026953326152213096640892527
1.25546938000914571413548086909
1.13488678891160528584874294494
1.01853368079281849825769639414
0.906422216615377435564828338212
0.798564814698995799753392990022
0.694974169741302470142123372854
0.595663273887004390433042078259
0.50064544013327359214839180164
0.409934328409619945468825086878
0.32354397473156715761459042046
0.241488823901811706646761551791
0.163783766323640799711525199256
0.0904441796036720043407218083275
0.0214859757602923836066505259103
-0.0430743449717661526027194945855
-0.103219632531188671484384667147
-0.158932016126678760737231768316
-0.210192822197211062814306036531
-0.256982478933423103749386167797
-0.299280404458616579616213262436
-0.337064874978284591662922217491
-0.370312868154320565889623231644
-0.398999875538646793264922470748
-0.42309967595538819313540841916
-0.442584059017352738748034847825
-0.457422484143793009457908253865
-0.467581654952470696036209767032
-0.473024980832625901269207246641
-0.473711885388997365780164967095
-0.469596902772931113408254608085
-0.46062847328112374244524873599
-0.446747300963885729907126824996
-0.427884052979241707275289478568
-0.403956032111423850585254740924
-0.374862173872054867236122821507
-0.340475154312837829538278968316
-0.300628153342295427629729449535
-0.255090778575270138540686955879
-0.203520019558025180308893275565
-0.14534157254975806805358178118
-0.0793597986794553325940237539307
0


==> anc/C3qNS/C3qNS3110.dat <==
# C3qNS3110
-578.361219708169462341003869849
-578.361661398341906550595766306
-578.361844769644353427879863065
-578.362051490846819762363244311
-578.362283890390873446758348014
-578.362544502779228108336498704
-578.362836085424878332802961068
-578.363161636792457570211358698
-578.363524415925048959215365782
-578.363927963455965707761930895
-578.364376124211692647213020324
-578.364873071519265143311286379
-578.365423333338877575120796443
-578.366031820350483827394481825
-578.366703856131600304619841992
-578.367445209572472365895608257
-578.368262129684243173054507066
-578.36916138296579598100920091
-578.370150293505553973371482487
-578.371236786005743785973282695
-578.37242943192848860151581455
-578.373737498975623649450793954
-578.37517100412735134729542476
-578.376740770478806094323480408
-578.378458488128311416650542793
-578.380336779386616851939217154
-578.382389268592731203090910721
-578.384630656839155500101239842
-578.387076801927396359296995272
-578.389744803893641719557000573
-578.392653096464439451929566732
-578.395821544823168194271265643
-578.399271550090061715243220027
-578.40302616094157536975181998
-578.407110192818997206889793644
-578.411550355201437454314699495
-578.416375387444707573388904409
-578.421616203715151431568133979
-578.42730604757624206153333025
-578.433480656815731431799573952
-578.440178439132358504808136111
-578.447440659333600474044707613
-578.455311638729707897658462193
-578.463838967444307051111476656
-578.473073730398188412885423683
-578.483070747760530108801211031
-578.493888830700725292075795815
-578.505591053314182768128984429
-578.518245041636934055208389058
-578.531923280706583690587684357
-578.546703440671051318258449462
-578.562668722991633835046752518
-578.579908227833114412783698837
-578.598517343780903551900973804
-578.618598161073446001775778836
-578.640259909587285840947513453
-578.66361942286215793014793121
-578.688801629504162648186980565
-578.715940073356364658439223657
-578.745177463877904305636634171
-578.776666258224777012064466987
-578.81056927657766225003475771
-578.847060352314395122254500507
-578.886325018676681143404322218
-578.928561233632254265847602302
-578.973980144684650217612461667
-579.022806895432877526528656017
-579.075281475732268152844589202
-579.131659617355415033402929412
-579.19221373709807776455783855
-579.257233929318969553979289727
-579.327029009944125299011448421
-579.401927614005777184532894075
-579.482279348822004365876789865
-579.568456004956540394839062085
-579.66085282712766918527600235
-579.75988984726076049310958129
-579.86601328190032142657384054
-579.979696996214091704699127984
-580.101444036833293031345317698
-580.231788235779244297295015472
-580.371295887726737012527412729
-580.520567502848358731647540247
-580.680239637470840129897301958
-580.850986804753905716674371615
-581.033523467573366895040290253
-581.228606115752534359863411025
-581.437035429738519706007846633
-581.659658532761520641800548709
-581.897371333444358740914902848
-582.151120960744646533079321142
-582.421908293010854809171649431
-582.710790582813535403240657063
-583.018884179070638805476314291
-583.347367347816985451906043735
-583.697483192767148018141000135
-584.070542676581565733787771364
-584.46792774345924871956828011
-584.891094543336484335233507831
-585.341576757556544534356660398
-585.820989025374447959149209801
-586.331030470053547170059522097
-592.499935326086626399349908459
-597.923014681031250758784012647
-602.870490085436008812043852632
-607.471511469394676871837915341
-611.801653069837594908920732807
-615.910305179171566371081797142
-619.832120920221237076342588444
-623.592656845166507767043506538
-627.211473604428559717447635074
-630.703979907238758912506860343
-634.08259650613656292895893666
-637.357526240436101133352095803
-640.537283163160847253938870371
-643.629067706841029560869717626
-646.639039796564479946472943203
-649.572522197435304082702478847
-652.434154891239258158974606115
-655.228014282426665421225380765
-657.957706633049719787616014337
-660.626442276887714136239359336
-663.237095270542333652927925385
-665.792251853803504173236193372
-668.294250200674737396586096791
-670.745213313739108828212383414
-673.147076463568706334011453693
-675.501610246553338154523746336
-677.810440092231995138644693062
-680.075062870175191080290967665
-682.296861109647192797011035169
-684.477115240779032672544027528
-686.61701418538782147906849464
-688.717664562851563030956936639
-690.780098727215599756142019863
-692.805281812758543037898152963
-694.794117934205384105405654435
-696.747455662865985519724387581
-698.666092879857045461254368939
-700.550781091214223090646453333
-702.402229276335517402787313045
-704.221107330212199424957955196
-706.008049150828765966418666351
-707.763655415579629487502406262
-709.488496084266748809051220061
-711.183112660978461536102283941
-712.848020242721392062990364241
-714.483709378936899354594108031
-716.090647762862121874731831287
-717.66928177299688597242270225
-719.220037880633113084971132624
-720.74332393742874278066388537
-722.239530355310908409523327678
-723.709031189529728117233703447
-725.152185134418653779775021636
-726.569336440319980197652082835
-727.960815759179943347213121951
-729.326940925485980513264290442
-730.668017678491680127793944849
-731.984340331037967591580409185
-733.276192389719693250171898839
-734.543847130654447702812677871
-735.787568134676149570017155358
-737.007609785392078783843370091
-738.204217733202023444606121793
-739.377629328076465193608042952
-740.528074023622431592801379762
-741.655773754726647321836751691
-742.760943290852339452178843715
-743.843790566875398544874146753
-744.904516993174881316505356616
-745.943317746539728469468324212
-746.960382043316030869733837516
-747.9558933960954354569815613
-748.930029855133788917799025813
-749.88296423558851440419496793
-750.814864331572312864264863906
-751.725893117938528320078061447
-752.616208940638993132919930449
-753.48596569642756109306098206
-754.335313002621123918756731906
-755.164396357574053963123421191
-755.973357292471158395022251845
-756.762333514997866927206844454
-757.531459045404060931448814825
-758.280864345439289926467863473
-759.010676440601758322893432158
-759.721019036111085196521070953
-760.412012626985160401746162906
-761.083774602574188752912766883
-761.736419345880003685113718228
-762.370058327965739356366902333
-762.984800197739792773856536557
-763.580750867378520742320922461
-764.158013593634152077510292358
-764.716689055257819976607882987
-765.256875426752312042971642555
-765.778668448654987174498695466
-766.282161494538220670110197272
-766.767445634902622109471804415
-767.234609698127043775586674431
-767.68374032862898706142232378
-768.114922042379353600722043767
-768.528237279906516013337716072
-768.923766456916344833030666021
-769.301588012647072983394714103
-769.661778456070661115646049029
-770.004412410045604260189589782
-770.329562653519854237865762915
-770.637300161876688074874721573
-770.927694145510898190145829448
-771.20081208671758599547380401
-771.456719774971079835896419777
-771.69548134066704619417885657
-771.917159287396697105690518854
-772.121814522818095936549922196
-772.309506388185908904085332274
-772.480292686597523328906879385
-772.634229710010239361807764227
-772.771372265081224859780885132
-772.891773697879089391210024692
-772.995485917513270292896460744
-773.082559418724919517424719463
-773.153043303480623827185996438
-773.206985301608072657730796801
-773.244431790510698384679751264
-773.26542781399634417030160229
-773.270017100253157055489493158
-773.25824207900415109876837158
-773.230143897870230279112619835
-773.185762437969897198513178591
-773.125136328782395421041396142
-773.048302962299635062511740627
-772.955298506490927878342297442
-772.846157918103304821323237109
-772.72091495481900141776109696
-772.579602186790570204416642588
-772.422251007573011023878929199
-772.248891644471295595043469384
-772.059553168320699099778398707
-771.854263502716435419510685039
-771.633049432708221184051280989
-771.395936612974564216992279692
-771.142949575490781710828800428
-770.874111736704000137047020009
-770.589445404227670239517384382
-770.288971783067444361756861112
-769.97271098138960783840889674
-769.640682015842629378082150802
-769.292902816441795530352537771
-768.929390231026319819558779421
-768.550160029297766404295190348
-768.155226906448099693924789649
-767.744604486385163925744987246
-767.3183053245629088745001774
-766.876340910423208513876125375
-766.418721669455667355209549843
-765.945456964881373288799803895
-765.456555098966135008258666042
-764.952023313968335530554287573
-764.431867792726140005913219692
-763.896093658888415061684586088
-763.344704976793347505501756191
-762.777704750998391529076353357
-762.195094925464824845925695916
-761.596876382399854740475340563
-760.983048940758884110966583491
-760.353611354410224593186623905
-759.708561309964228122814088164
-759.047895424268499223446648016
-758.371609241570547311197533463
-757.679697230348940823018471238
-756.972152779813732462615539201
-756.248968196076636791361673401
-755.510134697991157265173573607
-754.755642412662579140403344597
-753.985480370627466964738595675
-753.199636500702030167724230685
-752.39809762449844711578561386
-751.580849450607966454408830149
-750.747876568449334189958771776
-749.899162441780825337534440931
-749.034689401873889657690369592
-748.154438640346151607484672761
-747.258390201651234728044656314
-746.346522975222609872729347584
-745.418814687268394540215520525
-744.475241892213756709778745807
-743.515779963787300576172025129
-742.540403085747533042480942665
-741.54908424224522834301494319
-740.541795207817223323770326977
-739.518506537006887290627468049
-738.479187553606217525872331169
-737.42380633951421414682735272
-736.35232972320588550463611878
-735.264723267805927357197111953
-734.160951258760805149824695525
-733.040976691102648442647891792
-731.904761256298039366473499888
-730.752265328674442488403216531
-729.583447951416681131479608887
-728.398266822125514511476839549
-727.196678277930010505750621685
-725.978637280145039914354020701
-724.744097398464839155101603568
-723.493010794683198875437064277
-722.22532820593043536777754235
-720.940998927416889322408175009
-719.63997079467227170039446896
-718.32219016526973869066965859
-716.987601900023126135970377934
-715.636149343645307748653179065
-714.267774304855160136295686612
-712.882417035920120332762335738
-711.480016211620807363180695727
-710.060508907623647504665151398
-708.62383057824689244356374494
-707.169915033604849538314998608
-705.698694416114552894883189535
-704.210099176348491923094502792
-702.704058048216379391798324807
-701.180498023458282611279441095
-699.63934432543075806009762581
-698.08052038216692029920616673
-696.503947798690639075220933196
-694.909546328564292737440116386
-693.297233844648710039916240284
-691.666926309053104556423946678
-690.018537742251944709446868746
-688.351980191344806127383980862
-686.66716369743431993108656314
-684.963996262096358751069944958
-683.242383812915589829350181573
-681.502230168058469397165124351
-679.743436999854652460757927567
-677.965903797356644870253152137
-676.169527827846327661539110546
-674.354204097255734581687267787
-672.519825309468159723363791597
-670.666281824464310437023332443
-668.793461615276798131059334623
-666.90125022371477300399179686
-664.989530714818954787049952136
-663.058183630005686619095923534
-661.1070869388569394256086993
-659.13611598951141560009063497
-657.145143457610039119119335435
-655.134039293747169933095488216
-653.102670669376838760216803518
-651.050901921121159174190374222
-648.978594493425831705553031532
-646.885606879505303825240006202
-644.771794560517684041566869864
-642.637009942906921427574941026
-640.481102293847046803772962032
-638.303917674720421189591644308
-636.105298872558943191757092618
-633.885085329374021399684988172
-631.643113069297811744861121926
-629.379214623454743708929485362
-627.093218952478703165006659922
-624.784951366587392768751975029
-622.45423344312134171916246039
-620.100882941450773148102954704
-617.724713715149046302787097076
-615.325535621326658090289521531
-612.903154427014799525329262385
-610.457371712482201189175135599
-607.987984771363450874271194632
-605.49478650747110785232203362
-602.977565328157752054362246822
-600.436105034087571872070121444
-597.870184705270188740560211827
-595.279578583202115959255248061
-592.664055948953527385087108229
-590.023380997029840801624875305
-587.357312704828970954209859797
-584.665604697505946211128954721
-581.948005108046875881316112571
-579.204256432343965049862000859
-576.434095379052360158908470381
-573.637252713998028104856127598
-570.813453098893577578391453472
-567.962414924105873271417486586
-565.083850135205416910854723247
-562.177464053012714956089706697
-559.242955186841157527707447636
-556.280015040619227808374382939
-553.288327911557071156782726443
-550.267570681003497655262739873
-547.217412597119283110470990682
-544.137515048971076528618488142
-541.02753133162721351195914113
-537.887106401812162643912611967
-534.71587662365007370385318265
-531.513469503999819662413464838
-528.279503416853884198977614174
-525.013587316241285281180065816
-521.715320437040271148836812136
-518.384291983069590062997451554
-515.020080801787514218958786907
-511.622255044885266871977049647
-508.190371814015814352495243631
-504.723976790849872148142084402
-501.222603850598141513924661854
-497.685774658081916260180118341
-494.112998245372922644205267724
-490.503770569957187378354451907
-486.857574052306438967460466119
-483.173877091663561337025747849
-479.452133558765412574250996639
-475.691782264136317630264949915
-471.892246400488103207848265311
-468.052932957656958915332272865
-464.173232108392898057395977365
-460.252516563193285731386938627
-456.290140892236836963297081192
-452.285440812327591543958880621
-448.23773243659845195997272771
-444.14631148454959679989104661
-440.010452449806970679097382044
-435.829407722778445455848324947
-431.602406665158291752802744414
-427.328654632982216798797241995
-423.007331944663083258516015116
-418.637592790138904885078438767
-414.218564076936871382870462667
-409.749344208596665557375124519
-405.229001790499451945107652967
-400.656574257711399678854590928
-396.03106641896765434292087755
-391.351448910388850502330377441
-386.616656551931373140317661153
-381.825586598917591637671397681
-376.977096880265174874621235054
-372.070003814226176573122587168
-367.10308029154635389744982884
-362.07505341495110264993983681
-356.984602082742611696175212363
-351.830354403037406572323518841
-346.61088492376595317124294456
-341.324711661975120488422834526
-335.970292914195346140423457643
-330.546023827628582137301188544
-325.050232709647040005901320828
-319.481177050527281715338522012
-313.837039231433480439881346249
-308.115921886353853602575021033
-302.31584288292190427516178313
-296.434729882744222170392441757
-290.4704144369203230669052845
-284.42062556677166936723094185
-278.28298277327053600772431516
-272.054988411123826723206968105
-265.734019354740958096776913093
-259.317317873179816733943944195
-252.801981619355796726569051105
-246.184952624994211576136839188
-239.46300517661309656912160598
-232.632732428759911155294157996
-225.690531588198635134765254621
-218.632587476018930685079944701
-211.454854242802981772862059527
-204.153034973896017196392732882
-196.722558876046876482935318816
-189.158555681398237158610888318
-181.455826837699666182024865526
-173.608812971727967492933806356
-165.611557012407214058662068216
-157.457662236060866572246940471
-149.140244342100814901512173376
-140.651876474683877665174719675
-131.984525863022862977461332093
-123.129480444777922227625199594
-114.07726344244572560514173845
-104.817533353344236398947472045
-95.3389661500412047565118047836
-85.6291156142745434304116856087
-75.6742465644482246065191596344
-65.4591341705225531226786301446
-54.9668204133446647023418133366
-44.1783157890947480711587483635
-33.0722302056418885293387621413
-21.6243110812174003828951805089
-9.80685801109292301815648797533
2.41202948682307447471148921428
15.0694342049814459721956780522
28.2089271020259173684176989692
41.8823396954129860119180276364
56.1522280612678802663579853329
71.0953961216279433507410370437
86.8081054352369605104249012525
103.414098546204990492178851897
121.077594475546820722067333921
140.025736403637473613695785356
160.590817853214264337901867104
183.299778589202754783089291893
209.10169131452745222441114061
240.168585982756952332016992844
289.527133647369383952730945348


==> anc/C3qNS/C3qNS3120.dat <==
# C3qNS3120
-2.10699588477366255144032921811
-2.10641173800792642614515272914
-2.10637191890962664440223542357
-2.10632943661544608279977566316
-2.10628411723299955331547814571
-2.10623577586766147781614543384
-2.10618421595603548574545257087
-2.10612922856156915464821639052
-2.10607059163038478404526861471
-2.10600806920531896820160238235
-2.10594141059608445733001469455
-2.10587034950338760084284386977
-2.10579460309475381865069751652
-2.10571387102973235645375141974
-2.10562783443207040290381856878
-2.10553615480636588457338655304
-2.10543847289662836761335451381
-2.10533440748409900151016375321
-2.1052235541216039248359763384
-2.10510548380164167156770214571
-2.10497974155533460424140590641
-2.10484584497930807749292325213
-2.10470328268749981654078764315
-2.10455151268484689592123803889
-2.1043899606597498511997408248
-2.10421801819217409790810866243
-2.10403504087421934593361499483
-2.10384034633996960435791953333
-2.10363321220143134554541148256
-2.10341287388737727897584408922
-2.10317852238193999600914648903
-2.10292930185984570235124177374
-2.1026643072152457816594425693
-2.10238258148119568455208316602
-2.10208311313694950984371148688
-2.10176483330038779997375395341
-2.10142661280307895445048937347
-2.10106725914569502229418600137
-2.10068551333176454255488061654
-2.10028004657805298755511612337
-2.09984945690022002940123020888
-2.09939226557281750249005589429
-2.09890691346316821074923383957
-2.09839175723920972737332408151
-2.0978450654520056494945601021
-2.09726501449432652027502423076
-2.09664968443749149865361311227
-2.09599705474954812490193906413
-2.09530499989886012052463243164
-2.09457128484828167789322419983
-2.09379356044633146838008396783
-2.09296935872315173063330219208
-2.0920960881005592185514182317
-2.09117102852717829224960549701
-2.09019132655150575678154900715
-2.089153990347806915210326567
-2.08805588471199848165478070432
-2.08689372604715339527047305895
-2.08566407736098328216331036756
-2.08436334330063569749670371205
-2.08298776525340607252966747056
-2.08153341654553067140039539362
-2.07999619777512056462015827405
-2.07837183231954305092518774775
-2.07665586206218329664788615271
-2.07484364338855433014126085314
-2.07293034350719912820920016387
-2.07091093715677781826542810082
-2.06878020376719190354681198689
-2.06653272514960448620864345188
-2.06416288379781223600121081476
-2.0616648618916560815728993684
-2.05903264110207160875246542926
-2.05626000330702922197254665833
-2.05334053233805497140510848393
-2.05026761688831723704623588762
-2.04703445472547944034864497595
-2.04363405836572818177000709579
-2.04005926237967039837261795243
-2.03630273251624117949607513426
-2.0323569768474739815013480971
-2.0282143591550660582290298956
-2.02386711479924519605543802552
-2.01930736933164472931111855473
-2.01452716013687413154350339717
-2.00951846141240303066889104252
-2.00427321282345008196362089502
-1.99878335219900307923188776009
-1.99304085266714095952532832672
-1.98703776466276436450992837389
-1.98076626327899158231299083203
-1.97421870147520992962012208494
-1.967387669700511895109000276
-1.96026606254147635007261260548
-1.95284715305853637247350652934
-1.94512467553614973931960992423
-1.93709291743939683568511606345
-1.92874682144432786964956457733
-1.92008209849235220954333811768
-1.9110953529113441015258723421
-1.90178422074924232383735979024
-1.8921475225812589359840868841
-1.79315833599126331516886713771
-1.72649431582226759140346014299
-1.67846470830840416942374848339
-1.64319730411345946462446708821
-1.61748549920240995195055293141
-1.59933744792399558358605234545
-1.58741023094144188776354122149
-1.58074513358859481064677971438
-1.57862807055891029176375112543
-1.58050942513253315853447044687
-1.58595494089956920853563246724
-1.59461407407457698724512361063
-1.60619874733516855574598469224
-1.62046859725260304144223035706
-1.63722043621448758360208498496
-1.65628054077159948712772172402
-1.67749888940606092078633913203
-1.70074477787931799530761520094
-1.72590342895328695031857518097
-1.7528733334515163584961220592
-1.78156413824211546554790186447
-1.81189494937468660546142972611
-1.84379295461219903283163837686
-1.87719229469422948437922605753
-1.91203313045809823445012807116
-1.94826086575231734104075110421
-1.98582549542877270316148781278
-2.02468105461752521596958876019
-2.06478515066601251085355822872
-2.10609856304298944314074789494
-2.14858489950334015387748438265
-2.19221029912193842360023173476
-2.23694317460483081257866426278
-2.28275398769906989161473385617
-2.32961505264029874785923896481
-2.37750036346777291184754216088
-2.42638544175089376884582706117
-2.47624720184803870964816091263
-2.52706383128684552440379210792
-2.57881468423765879921184203914
-2.63148018636598240424713865344
-2.6850417496090558008348671779
-2.7394816956367007141646931163
-2.79478318693573978534553813323
-2.85093016460720870585441212751
-2.90790729209156218588411759602
-2.96569990414335641405106616776
-3.02429396046689670576565841296
-3.08367600350083830061080692314
-3.14383311990497369004226354122
-3.20475290535827229580944727337
-3.26642343232516832540370241004
-3.32883322048836475815834066719
-3.3919712095820650703841221116
-3.45582673439041413478219102855
-3.52038950170273783838144270665
-3.58564956904051275808162434928
-3.65159732499137219848170841499
-3.71822347100328339797224950859
-3.78551900450766761946068795784
-3.8534752032539806415964639764
-3.92208361075038101216237597074
-3.99133602271580459116788001268
-4.0612244744582219097131758142
-4.13174122910223850811587401922
-4.20287876659664397964661917334
-4.27462977343914017963613052095
-4.34698713306138406570141343062
-4.41994391682275329422382140425
-4.49349337556595870016394488372
-4.56762893169185283457497052291
-4.64234417171457497966485699112
-4.71763283926158032121813965678
-4.79348882848616773942517713243
-4.86990617786288505074882229026
-4.946879064338685868227042193
-5.02440179781496785435008779419
-5.10246881593766380423002594671
-5.18107467917440744063755460474
-5.26021406615947508545004423066
-5.33988176928873022953578075093
-5.42007269054818616095871006405
-5.50078183756106615962248901726
-5.58200431983939369855602576137
-5.66373534522719761494180931633
-5.74597021652337913306396802134
-5.82870432827316768371260809164
-5.91193316371789848390983763226
-5.99565229189358380626604699759
-6.07985736486942803856091590907
-6.16454411511805962481843853495
-6.24970835300982582951613827616
-6.33534596442402350772406427337
-6.42145290847042477405050459968
-6.50802521531490431700451564789
-6.59505898410338841774090564302
-6.68255038097872749688393072606
-6.77049563718544693682812760861
-6.85889104725765745917375755741
-6.94773296728570869705779348696
-7.03701781325744980278094853098
-7.12674205947022079945891005911
-7.21690223700993958178216632872
-7.30749493229387350555988181362
-7.3985167856738927534896571044
-7.48996449009719637848198379651
-7.58183478982168224868370468192
-7.6741244791833000933664068775
-7.76683040141288342931898195738
-7.85994944750010220503659238962
-7.95347855510231433268182421804
-8.04741470749622161634454076903
-8.14175493257035459953819253387
-8.2364963018565221598459385406
-8.33163592959846583858771362788
-8.42717097185605642696287432806
-8.52309862564346171427370174319
-8.61941612809979997747089556932
-8.71612075569087415860425890148
-8.81320982344065711034424818792
-8.91068068419126913313694698723
-9.00853072789025559785187962248
-9.10675738090403503781864910066
-9.20535810535644697455494615111
-9.30433039849138416253645265337
-9.40367179205854613164420260976
-9.50337985172140008589889858656
-9.60345217648648158245797955376
-9.70388639815321114983708455428
-9.80468018078344427983434236189
-9.90583122019001120233867364003
-10.0073372434435396734586084963
-10.1091960083968888121790547644
-10.2114053032265549364091207489
-10.3139629459904414943408909755
-10.4168667842014146718396923816
-10.5201146944160941839224534737
-10.6237045818383552240637982559
-10.7276343799370426384553033527
-10.8319020500774221968134503485
-10.9365055811659164247362345585
-11.041442989307693917672712171
-11.14671231747670144126978292
-11.2523116351977475007672946331
-11.358239038240264492710414403
-11.4644926483233940912277954489
-11.571070612832057220652845955
-11.6779711045436858752373122041
-11.7851923213653092109847755611
-11.8927324860807007971316031552
-12.0005898461073077163195750045
-12.1087626732626953800650364343
-12.2172492635402545167051048252
-12.3260479368939288248573442078
-12.4351570370317332989318648485
-12.5445749312178442537525520583
-12.65430001008305263094400699
-12.7643306874433822867944170257
-12.8746654001266846646951960329
-12.9853026078070305684720107855
-13.0962407928467286981409769167
-13.207478460145809207813376985
-13.3190141369988188164607699403
-13.4308463729587819648071822653
-13.5429737397081901835125779441
-13.6553948309368892359029393056
-13.7681082622267407387737702651
-13.8811126709429418624253681542
-13.9944067161318933805060325421
-14.1079890784255127951663576388
-14.2218584599518955165303522297
-14.3360135842522331400214462254
-14.4504531962039037525265527489
-14.5651760619496549200901631086
-14.6801809688328055766582330003
-14.795466725338398455732428578
-14.9110321610402399946144246322
-15.0268761265537698037845226829
-15.1429974934947068410668283614
-15.2593951544434243704407492021
-15.3760680229150106272059911122
-15.4930150333349768629447516003
-15.6102351410205791133319673032
-15.7277273221677246270585034313
-15.8454905738434384224653530935
-15.9635239139838699072480066751
-16.0818263813978239129039941301
-16.2003970357758048664229472443
-16.319234957704567153870188245
-16.4383392486871690306752374061
-16.5577090311685317081767439746
-16.6773434485665095017702724403
-16.7972416653084811692503869807
-16.9174028668734768049647369283
-17.0378262598398588924878383523
-17.1585110719385803619249403327
-17.2794565521120467539021883978
-17.4006619705786138670149735855
-17.5221266189027565652296402488
-17.6438498100709487527281144434
-17.7658308785732988922544578336
-17.8880691804909898555260339744
-18.0105640935895763571392060833
-18.1333150174181977431447642351
-18.2563213734147684887065603301
-18.3795826050172134127190676822
-18.503098177780819347808601349
-18.6268675795017798187896656038
-18.7508903203470141885680481312
-18.8751659329903477350335150483
-18.9996939727551442332245972587
-19.1244740177634878417513083056
-19.2495056690920164391410058192
-19.3747885509345140326970625278
-19.5003223107713754781759293951
-19.6261066195460625119407176217
-19.75214117184867601740498137
-19.8784256861067755340500405105
-20.004959904783583279963374651
-20.1317435945837164079799891126
-20.2587765466665978618112605286
-20.3860585768677030531657407241
-20.5135895259278066554341292894
-20.6413692597304011161696649487
-20.7693976695474660420359149732
-20.8976746722937754193892021087
-21.0262002107899377151057159562
-21.154974254034372270206862166
-21.2839967974844340685362720119
-21.4132678633469079502012766416
-21.5427875008781026615089462319
-21.6725557866937848073464261133
-21.8025728250892028169217071726
-21.9328387483694614689960663447
-22.0633537171905183687238061827
-22.1941179209110850465731075601
-22.3251315779557270832917134319
-22.4563949361894698774883235085
-22.5879082733042293894173377413
-22.7196718972174004426646522074
-22.8516861464829489728010473314
-22.9839513907153690084411610409
-23.1164680310268801869457075338
-23.2492365004782572774504765106
-23.3822572645436995431265870985
-23.5155308215901648597391386422
-23.6490577033716113580163323862
-23.7828384755386080147286713233
-23.9168737381637951258447701274
-24.051164126283696001457253112
-24.1857103104574025759679117792
-24.3205129973426799809052109375
-24.4555729302900585375816849518
-24.5908908899555061518795161697
-24.7264676949322997967853043777
-24.8623042024027417168296948097
-24.9984013088103942535119930188
-25.1347599505535368478274463678
-25.2713811047005799057510547546
-25.4082657897282029007659536676
-25.5454150662830184256494836436
-25.6828300379675999911426411163
-25.8205118521517493056724362166
-25.9584617008099186687421660939
-26.096680821385746089167746847
-26.2351704976847049242425108736
-26.3739320607959163619979658391
-26.5129668900442220801097364585
-26.6522764139736660657839699184
-26.7918621113635890360263270787
-26.9317255122785963335321727557
-27.0718681991537207790608130764
-27.2122918079161659391128298576
-27.3529980291450828351727829026
-27.4939886092709045106566615341
-27.635265351815838334039836954
-27.7768301186771957199435370348
-27.9186848314553233827443172655
-28.0608314728279896097422983541
-28.203272087973173686788382239
-28.3460087860423068877396702444
-28.4890437416861197370836211852
-28.6323791966353629895194198123
-28.7760174613387893908794642665
-28.9199609166609102767520398361
-29.0642120156421759524840262701
-29.2087732853243721470353771374
-29.3536473286441772555440817578
-29.498836826397987243728092026
-29.6443445392812876984602304526
-29.7901733100060363499141903581
-29.9363260654997153039522801089
-30.0828058191899211228914302123
-30.2296156733785837708758982736
-30.3767588217101433752319912527
-30.5242385517382679201588982819
-30.6720582475959666602972051825
-30.8202213927742446093483141094
-30.9687315730147544384742157596
-31.117592479322235164063405857
-31.2668079111028839199445810321
-31.4163817794351898682305922444
-31.5663181104801700637273191199
-31.7166210490383882118459418564
-31.8672948622616113381153545326
-32.0183439435274692582265962161
-32.1697728164860305184148925207
-32.3215861392877995926024495466
-32.4737887090032773433608369406
-32.6263854662449142276962509165
-32.7793815000030280294640895736
-32.9327820527080600743886782377
-33.086592525532411505577413536
-33.24081848394604043132524486
-33.3954656635410184271251810494
-33.5505399761413485436880765405
-33.706047516215545035299607224
-33.8619945676107768023504590207
-34.0183876106287924103561868637
-34.1752333294653860571542186614
-34.3325386200368438929530253989
-34.4903105982186430404007548259
-34.648556608523677600094773661
-34.8072842332494748736124246321
-34.9665013021262611897117771873
-35.1262159025003627626050605123
-35.2864363900903084549904086156
-35.4471714003561668985661408773
-35.6084298605261325605283008333
-35.7702210023282106709656554624
-35.9325543754790809106520317349
-36.0954398619868914196732641099
-36.25888769132990143044613755
-36.4229084565786134253045167362
-36.5875131315353834506277923378
-36.7527130889725502220601096754
-36.9185201200579704985761686648
-37.0849464550655937545519230882
-37.2520047854784728065389109168
-37.4197082876025262338281797467
-37.5880706478216018603519729307
-37.7571060896381218394499572196
-37.9268294026590319259758857629
-38.0972559737041778712106094489
-38.2684018202338790499854511182
-38.4402836263147005855120627181
-38.6129187813676354547714059969
-38.7863254219715615919679480374
-38.9605224770274830013804492331
-39.1355297166263451263540501316
-39.3113678050059001744183149151
-39.4880583580311002499744809288
-39.6656240056889042735016982617
-39.8440884601535036967011531681
-40.0234765900533709770118911129
-40.2038145016591074453280178601
-40.3851296278131085119010930452
-40.5674508255413667264474100095
-40.7508084834277100908638517372
-40.9352346399956145412154846299
-41.1207631145376048073661396019
-41.3074296520635753687069671155
-41.4952720843151094647028396482
-41.6843305091230570436461153733
-41.8746474907828657629003010703
-42.0662682846024372706736858861
-42.2592410893610161107163684738
-42.4536173321310371729416614528
-42.6494519907918985721970049873
-42.846803960649543450138460555
-43.0457364729266943620197379372
-43.2463175745827013433527476231
-43.4486206810624042611914968298
-43.6527252162995352582842619443
-43.8587173578022281125623293299
-44.0666909091887296699097074414
-44.2767483284872145881212372594
-44.4890019483837240451777376389
-44.7035754351414859236104122206
-44.920605547208325981673679056
-45.1402442741837226171078542159
-45.3626614642570824813246102282
-45.5880480871825123470153646406
-45.8166203361850459242446216682
-46.0486248553426601021760737367
-46.284345504588236565842285009
-46.5241122691969681339391930314
-46.7683132315742955283191295158
-47.017411036884885476637398057
-47.2719661669914729878576053836
-47.5326709268748617251584625201
-47.8004010737329321760499627952
-48.0762981839861773822316920089
-48.3619095296224980422358332306
-48.6594461159037742556424666583
-48.9723171027604698467389737265
-49.3064497144467597987432949275
-49.6747528089281571774790486356
-50.1441808847359800213324186338


==> anc/C3qNS/C3qNS3200.dat <==
# C3qNS3200
-2255.91123543083780491536733849
-2255.92065302401313167645347036
-2255.92138376288995461534598229
-2255.92217005974532797610317872
-2255.92301605299491769786640979
-2255.9239261828139064658551963
-2255.92490521264367776254080583
-2255.92595825219350180677455372
-2255.92709078203831404777418464
-2255.92830867992030814346672611
-2255.92961824886911802425746643
-2255.93102624726286377528030653
-2255.93253992096031131292121207
-2255.93416703764287553729916923
-2255.93591592351421197684158675
-2255.9377955025147260019279025
-2255.93981533821851663077325699
-2255.94198567859110114136397693
-2255.94431750379777684770600345
-2255.94682257726470971910863362
-2255.94951350020784092890847293
-2255.95240376985851970536480074
-2255.95550784162945490187479969
-2255.9588411954801826998106947
-2255.96242040675783155951151776
-2255.9662632218065895273182303
-2255.97038863865800899675386824
-2255.97481699313419016310981657
-2255.97957005071704165368223507
-2255.98467110455930529597036572
-2255.9901450800369374475224554
-2255.99601864626785357378644215
-2256.00232033504906423384350372
-2256.00908066769296488345658796
-2256.01633229027410227552402262
-2256.0241101178302485437726571
-2256.03245148809620134037411858
-2256.04139632538553577756223553
-2256.05098731527471351485845741
-2256.06127009078567028706916357
-2256.07229343080743280679592283
-2256.08410947154465105874882137
-2256.09677393183138012929838207
-2256.11034635320223187156287096
-2256.12489035567038499432731047
-2256.14047391022315770438702356
-2256.15716962911119808801734164
-2256.17505507507714773751762602
-2256.19421309074422555448754072
-2256.21473214946493401325651277
-2256.23670672901541644584901106
-2256.26023770961233583979828343
-2256.28543279782698960098765272
-2256.31240697807625310562848643
-2256.34128299348244084030434411
-2256.37219185801492682902094467
-2256.40527340195607720040403993
-2256.44067685287348697885485934
-2256.47856145443052595961245476
-2256.51909712552871384559079796
-2256.56246516244948387855856003
-2256.60885898685057991166020104
-2256.65848494267489935239619835
-2256.71156314524840240519282495
-2256.76832838608025148450249763
-2256.82903109713426833098994028
-2256.89393837861790978038080946
-2256.96333509463525679868769499
-2257.03752504137617431771948206
-2257.11683219286723809160012382
-2257.20160202969388371893372392
-2257.29220295652041653511051365
-2257.38902781468821709857113077
-2257.49249549666618173855082444
-2257.60305266966498230429891368
-2257.72117561631230790086677415
-2257.84737220092445006973203008
-2257.98218397060541989296860611
-2258.12618840116370251383597951
-2258.28000129866470806135100094
-2258.44427936834043075682458911
-2258.6197229635637900627922019
-2258.80707902867118573124692273
-2259.00714425059114283661456007
-2259.22076843551837085386044988
-2259.44885812827057573798038284
-2259.69238049349006625442508606
-2259.95236747951436594059318237
-2260.22992028755111153556411303
-2260.52621417076454644591776483
-2260.8425035900265482665405747
-2261.18012775541752779814139202
-2261.54051658509529687120702259
-2261.92519711589701877579242818
-2262.33580040301465755770898708
-2262.77406894930187761414183173
-2263.24186470824370142881669036
-2263.74117770836229573715135112
-2264.27413535085477785168857272
-2264.84301243657200994343050798
-2265.45024198305877857665252544
-2266.0984268972902690238504157
-2274.13743321478217963417630858
-2281.53462941024134320392485332
-2288.56292351507857243548876922
-2295.34082300240570942534828283
-2301.93315178592678413807157052
-2308.38003776263979343757033119
-2314.70835741285659500331538381
-2320.93713072761275261428078145
-2327.08037902621549181620182975
-2333.14877066261995947271393787
-2339.15063043779061710142278019
-2345.09259014979678526527786512
-2350.98002495119902039158117302
-2356.81735584516889050698193158
-2362.60826527226010819264780719
-2368.35585442682227830756953109
-2374.06276041467123695546225182
-2379.73124506688586055333498835
-2385.36326332743103954879044259
-2390.96051664745079075297348388
-2396.52449519274543503955950232
-2402.05651158156268108394831194
-2407.55772812486247587140582453
-2413.02917902221282148957669961
-2418.4717885987725706500189399
-2423.88638640430524242789862269
-2429.27371980222009838994391312
-2434.63446453408523746538456841
-2439.96923363849703838355262984
-2445.27858502266737008780284656
-2450.56302792362988506682444545
-2455.82302844861819861598269119
-2461.05901434737451799952931641
-2466.27137914032269769913035808
-2471.46048570378715637277711898
-2476.62666939535172898841386844
-2481.77024078797771829909582847
-2486.89148806984378116946459377
-2491.99067915742749451640509194
-2497.06806356165620581841040915
-2502.12387404065536707900327632
-2507.15832806743789028683586969
-2512.17162913659056437122873527
-2517.16396793045195382358613717
-2522.13552336230483451239360093
-2527.08646351161713206258064507
-2532.01694646427208697277260089
-2536.92712106896145759714433434
-2541.81712761941879638880884903
-2546.68709847089757152272902309
-2551.53715859821394714189491455
-2556.36742610174590973887960317
-2561.17801266698408104699987698
-2565.96902398254430909664232743
-2570.74056012096084606747885749
-2575.49271588606735995755753925
-2580.2255811303293035980193233
-2584.9392410451053329010491297
-2589.63377642647917508223639672
-2594.30926391900956334375223265
-2598.96577623948863592532141002
-2603.60338238257351178228411493
-2608.22214780995732755597484547
-2612.82213462457121020253750247
-2617.403401731154357998071844
-2621.96600498439294876436984097
-2626.50999732570770499520475643
-2631.03542890966265766227431126
-2635.54234722087227147328617279
-2640.0307971821991623450584993
-2644.50082125495888736113600535
-2648.9524595317806208057973999
-2653.38574982271199294449860949
-2657.8007277351021302366114393
-2662.19742674774827176524470023
-2666.575878279747613291456785
-2670.93611175445669274089563694
-2675.27815465892519253609976861
-2679.60203259913906750130706822
-2683.90776935137903588354840937
-2688.19538690997436375921996406
-2692.46490553170823700177233086
-2696.7163437771095912674508131
-2700.94971854884682995959000265
-2705.16504512742119966986857726
-2709.36233720434153174957846616
-2713.54160691294743701743402464
-2717.70286485703471533722510671
-2721.84612013742458557068313823
-2725.97138037660724057177613653
-2730.07865174158008485923991362
-2734.16793896499172848924049829
-2738.23924536469430801788783101
-2742.29257286179891125557577271
-2746.32792199732173118735085043
-2750.34529194750200700889564854
-2754.34468053786677364959578939
-2758.32608425611188762464581913
-2762.28949826386368347186780393
-2766.23491640738090247250777859
-2770.16233122725218866442410661
-2774.07173396714043452300177786
-2777.96311458162155131033694862
-2781.83646174316181087627275171
-2785.69176284827473295926157599
-2789.52900402289555328348093884
-2793.34817012700858344482528137
-2797.14924475856024595235409783
-2800.93221025668822066601135117
-2804.69704770429495750553461324
-2808.44373692999178125703175156
-2812.17225650943792530370538134
-2815.88258376609707094831457403
-2819.57469477143232743124118924
-2823.24856434455905540484217253
-2826.90416605137350491777681253
-2830.54147220317390002522632535
-2834.16045385478934875707504642
-2837.76108080223078272334079768
-2841.34332157987702903055005026
-2844.90714345720808283116705231
-2848.45251243509667658445881402
-2851.97939324166832723270283714
-2855.48774932773918062458621489
-2858.97754286184015962052245619
-2862.44873472483515467489698133
-2865.9012845041402698736748008
-2869.33515048755045023710655637
-2872.75028965667916463815698023
-2876.14665768001620021635835999
-2879.52420890560803616129609615
-2882.88289635336470485907749396
-2886.22267170699651446492222664
-2889.54348530558349696437280439
-2892.8452861347799578337447507
-2896.12802181765603575518656278
-2899.39163860517773184904796486
-2902.63608136632643603048691154
-2905.861293577858561952187507
-2909.0672173137055002258387602
-2912.25379323401371097059105027
-2915.42096057382440004295683512
-2918.56865713139185745605343808
-2921.69681925613918045796984266
-2924.80538183624975653004297318
-2927.89427828589254226105290286
-2930.96344053207884177774316853
-2934.0127990011479623362071958
-2937.04228260487880401130222142
-2940.05181872622412444280920299
-2943.04133320466390747700739218
-2946.01075032117395585594381868
-2948.95999278280552182569262904
-2951.88898170687148539005683071
-2954.79763660473428709029860236
-2957.68587536519052015569594394
-2960.55361423744678505474214946
-2963.4007678136811073356323495
-2966.2272490111839166424193502
-2969.03296905407228040768861987
-2971.81783745457077944255820994
-2974.58176199385210396826121683
-2977.32464870243013706616171737
-2980.04640184009797757653367712
-2982.74692387540303566716100992
-2985.42611546465101114036029075
-2988.08387543043023657277686054
-2990.72010073964753410814727191
-2993.33468648106639567024394469
-2995.92752584233795105044479286
-2998.49851008651483626751953093
-3001.04752852803771530748668676
-3003.57446850818384133422809897
-3006.07921536996666821547535059
-3008.56165243247513922420328473
-3011.02166096464088653345724746
-3013.45912015842117209376198235
-3015.87390710138498712534387215
-3018.26589674868930321833018321
-3020.63496189443203234456946263
-3022.98097314236780536100104163
-3025.30379887597221822611153953
-3027.60330522783972153942634736
-3029.87935604839984151126775064
-3032.13181287393591841745048422
-3034.36053489389003131023546698
-3036.56537891743724453806873232
-3038.74619933931176174249409006
-3040.90284810486700569440229869
-3043.0351746743510568182242333
-3045.14302598637827871632176357
-3047.22624642057733459918099774
-3049.28467775939515336866230496
-3051.31815914903573727422777089
-3053.32652705951201361053087433
-3055.30961524378821985370127709
-3057.26725469598957390541511137
-3059.19927360865521764599367849
-3061.10549732900963166066615624
-3062.98574831422690061723856209
-3064.83984608566136110656467845
-3066.66760718201728552168884959
-3068.46884511142934540096431928
-3070.24337030242465418660266722
-3071.99099005373621107943295232
-3073.71150848293655306067330863
-3075.40472647385936958702717051
-3077.07044162277574225440810534
-3078.70844818329053809500658634
-3080.31853700992330826358845827
-3081.9004955003368217328327431
-3083.45410753617509420970214784
-3084.97915342247145365999590941
-3086.47540982558581333454197997
-3087.94264970962889866355886068
-3089.38064227132969334219390153
-3090.78915287330082976097891724
-3092.16794297565504689778102875
-3093.5167700659241719999281408
-3094.83538758723034781487596655
-3096.12354486465742158586909199
-3097.38098702976853215961550266
-3098.60745494321397382358912637
-3099.80268511537137618177138906
-3100.9664096249581145719282517
-3102.09835603555365109746199414
-3103.19824730996719794251794598
-3104.26580172238368767444087821
-3105.30073276821852487664623285
-3106.30274907160897459570475691
-3107.27155429046731034526021046
-3108.20684701901799210334455951
-3109.1083206877381668678825033
-3109.97566346061767455911224136
-3110.80855812965149367976119282
-3111.60668200647416708492847767
-3112.3697068110422009886530996
-3113.09729855726672202612292513
-3113.78911743549479942276690461
-3114.44481769173378322799550763
-3115.06404750350876576470908376
-3115.64644885223883198297280763
-3116.19165739201311475239947407
-3116.6993023146428021162621484
-3117.16900621086014332099744514
-3117.6003849275301564684248183
-3117.99304742073513958795724965
-3118.34659560458621464567773132
-3118.66062419560997547365451722
-3118.93472055255184985694759983
-3119.1684645114310060963998062
-3119.3614282156745172399127824
-3119.51317594115102266346269126
-3119.62326391591627637738959691
-3119.69124013447472260881041049
-3119.71664416635256873202083376
-3119.69900695876870883715717909
-3119.63785063318026187171200622
-3119.53268827546939834595228496
-3119.38302371952750917698820503
-3119.18835132398158746189726932
-3118.94815574179591476148425426
-3118.66191168246973146213378658
-3118.32908366653848708174211797
-3117.94912577207246942191961056
-3117.5214813728520567666929493
-3117.04558286788347728543488164
-3116.52085140190274344075389
-3115.94669657649830191877452214
-3115.32251615146484285045892969
-3114.64769573598158309687269655
-3113.9216084691881097619147514
-3113.14361468970946954768277541
-3112.31306159365953938924489046
-3111.42928288062773049625922587
-3110.491598387128671693319342
-3109.49931370696759217004719584
-3108.45171979794557440447194104
-3107.34809257429856305277038707
-3106.1876924842318742211009653
-3104.9697640718778214810616283
-3103.69353552296781967178158546
-3102.35821819347179313188307227
-3100.96300612041673747598606253
-3099.50707551405268599510195395
-3097.98958423048792130053887498
-3096.40967122386584215898141004
-3094.76645597710321945892686631
-3093.0590379101534098320360379
-3091.28649576469817582189578169
-3089.44788696410780014362605204
-3087.54224694744086613581755818
-3085.56858847618206732200719177
-3083.52590091233833648798508692
-3081.41314946643004637704367905
-3079.2292744138245913901073849
-3076.97319027776383415424087707
-3074.64378497733417028277235476
-3072.23991893851775858918889005
-3069.7604241663451586431839638
-3067.20410327604253022698306975
-3064.5697284809299322601414901
-3061.85604053468029241594288238
-3059.06174762539040351329679246
-3056.18552421874485097598488428
-3053.22600984737000120588412982
-3050.18180784327688856953071452
-3047.05148401007771250036536756
-3043.83356523142924454975798474
-3040.52653801190614607076281388
-3037.12884694623624051123327085
-3033.63889311253621214160629326
-3030.05503238486784744632092984
-3026.37557366008939300331877525
-3022.59877699360120712561858439
-3018.72285163817666805808842745
-3014.74595397962497197508438141
-3010.66618536254833691833650291
-3006.48158979892812842108231122
-3002.19015155169796525876022354
-2997.78979258483183552623597556
-2993.27836987078592806865199836
-2988.65367254537784210399184706
-2983.91341889935887015090456212
-2979.05525319502605055780552149
-2974.07674229522152819502636945
-2968.97537209096715046865921936
-2963.748543712770531638846733
-2958.39356950930188388472137061
-2952.90766877566382701959529248
-2947.28796321184222196496076434
-2941.53147209011557483082963499
-2935.63510710819179644543859285
-2929.5956669026090435037266278
-2923.40983119445338588771853035
-2917.07415453667734062932264696
-2910.58505962921222949629604486
-2903.93883016461053076643538805
-2897.13160316308195690346004085
-2890.15936075144118252604068724
-2883.01792133559912921567947376
-2875.70293011072589227740003348
-2868.20984884700147757685883681
-2860.53394488184517125393811281
-2852.67027924155239369512527414
-2844.61369380622481231477516127
-2836.35879742158539782697101852
-2827.89995084952461985553221894
-2819.23125043579005409080043169
-2810.34651035782805928224939587
-2801.23924329807808343671182195
-2791.90263936760772179515750824
-2782.32954308138066832944172751
-2772.5124281590938028031030657
-2762.4433698937079932095237763
-2752.11401479268641448472103445
-2741.51554715351799466346805818
-2730.63865218408777868430129929
-2719.47347521832098363443782674
-2708.00957650637471812703582581
-2696.23588097412805052881976722
-2684.14062224589707812385858684
-2671.71128010350780880681296643
-2658.93451040947613804112658077
-2645.79606634621962231573791421
-2632.280709609503033504294898
-2618.37210993313323532361166516
-2604.05273100091373075478311483
-2589.30370040497085266024924026
-2574.10466081569663943072713565
-2558.4335989098589182784657426
-2542.26664782275931685196082069
-2525.57785789768081744447036157
-2508.33892923330715374777906155
-2490.51889788397798517425737314
-2472.08376541889280629559077103
-2452.99605871233196613716845415
-2433.21430305777817443103697371
-2412.69238659894249032673468695
-2391.37878709890941708774591159
-2369.21562240218029207317073672
-2346.13747233256450303894089292
-2322.06990027250980603622046803
-2296.92757420939983597401765806
-2270.61184460905086387737443195
-2243.00757172642610425743470734
-2213.97889347931532195983192434
-2183.36346106932871911659049148
-2150.96439533578396211931283192
-2116.53873933089192496224240925
-2079.78031060652937669617082966
-2040.29317107732583659736500813
-1997.54843953666911812081531794
-1950.80927614268256722836787939
-1898.98888353227682596786868679
-1840.34734986392013980097880596
-1771.71419772958561799372457494
-1685.71839923472761259970899646
-1536.21526712592783191345717089


==> anc/C3qNS/C3qNS3210.dat <==
# C3qNS3210
108.741096780268740042743029332
108.741730521325942224645118751
108.741769241477760849999010822
108.741810185369845415945004279
108.741853468170174070547775067
108.741899209850980641840715877
108.741947535272017361905961853
108.741998574250766952977123609
108.742052461617353155791100168
108.742109337251653423956434233
108.742169346099849937185319635
108.742232638167363538339245597
108.742299368484797790475859692
108.74236969704317506856444766
108.742443788694371299565892385
108.742521813012248355716173873
108.742603944109540751883997782
108.7426903604050736056443304
108.742781244335369031984171902
108.742876782004135336859306524
108.742977162762524441356354767
108.743082578712384622928121644
108.743193224124024423021260952
108.743309294759235764956882923
108.743430987089496072289694749
108.743558497398376387278494873
108.743692020756220859012969146
108.743831749854127980819997266
108.743977873683150865593245697
108.744130576043437691604851086
108.744290033866749042705292457
108.744456415334410795704880963
108.744629877771283844643834787
108.744810565294749452369123084
108.74499860619601533270766682
108.745194110029236442542721561
108.745397164382009468985985637
108.745607831298734531631278271
108.745826143326134935389345074
108.746052099147879034999261648
108.746285658772750444460744362
108.746526738238156921749112275
108.746775203787947242245866417
108.747030865480512233839832049
108.747293470179973956434632461
108.747562693879908986954834124
108.747838133305501349829539986
108.74811929673627153550846849
108.748405593987574376675666009
108.748696325484894877793403304
108.748990670360592571667825886
108.749287673498147454289062898
108.7495862314441406929842223
108.749885077103158733800215662
108.750182763125538871110590835
108.750477643892377755634004145
108.750767855996503086950439671
108.75105129711216581989630617
108.751325603140050312359095206
108.751588123507829569934178696
108.751835894499920793912386491
108.752065610483333740351814474
108.752273592889564250683583834
108.752455756805383509590136049
108.752607575018128487229533176
108.752724039353731601956530286
108.752799619138261451132221462
108.752828216606207534155318029
108.752803119071158538115441794
108.752716947666926215051167796
108.752561602459586838238071861
108.752328203723382126326899408
108.752007029165973637094683427
108.751587446881209828230160331
108.751057843800371157331409884
108.75040554940582866468800353
108.749616754464200873749344809
108.748676424529427358876890205
108.74756820795968530053584187
108.746274338185728925594468009
108.744775529961977159341034397
108.743050869325426514320163915
108.741077696981098479081967337
108.738831484826067606188123472
108.73628570531692030180309134
108.733411693377451056646251264
108.730178500534105794315356825
108.726552740955611901986802459
108.722498429059736413134763648
108.717976808333369915676405042
108.712946170991131564710602042
108.707361668071185809928178276
108.701175109533434877274046487
108.69433475388285838509942995
108.686785086787285349163929994
108.678466588091626729013725646
108.669315486546363674692817039
108.659263501463056558711964056
108.648237570379273296475572595
108.63615956165425797318559726
108.622945970718529714147189139
108.608507598457954132507599739
108.409886107113674787899680317
108.208874320375444613520340681
108.009736135306069618052878339
107.813132186418802232784835335
107.618928611580831601709581767
107.426785184487650792174542566
107.236322652161755399227231966
107.047176119542156282084404563
106.859011477324738886405591518
106.671528694058393985146056365
106.484460348944858058598225549
106.297568586811008763547113443
106.110641746286070984760752602
105.923491145425403656745231587
105.735948192348900784521457038
105.547861856442358200159136674
105.359096482435160989499354434
105.169529910715990569163185685
104.979051863147665906829114
104.787562555700303073139913622
104.59497150351795317341421912
104.401196488822533947892508236
104.20616266660145614378664215
104.009801787049156085686585211
103.8120515171767893103377119
103.612854846898669551830348442
103.412159567312742310420739645
103.20991781088727724217709755
103.006085644915129917942134014
102.800622710960380136413772174
102.593491904150861513237430695
102.384659087106427854210472265
102.174092834071569209571787537
101.961764201470608443097974777
101.747646521647291853234481954
101.531715217006916024260406233
101.313947632163472197019754759
101.094322882019060777299801248
100.872821713978159757447882439
100.649426382733498421014293284
100.4241205362600736166576716
100.196889111824823111561610883
99.9677182409662323022460238021
99.7365951625244941599775138313
99.5035081429119166670930869841
99.26844640290769652013710397
99.0314000503431380537275477653
98.7923600181147212332700995839
98.5513180070246474785589893777
98.3082664330029095159264979955
98.0631983783126326337961143307
97.8161075463823435028045686381
97.566988219945723439962537055
97.3158352222019632808029789722
97.0626438807386266595656566473
96.8074099939844349956398608113
96.5501297999820289900850485111
96.2907999472908974605581005234
96.0294174678486047084858386037
95.7659797516344599265701344435
95.5004845229940880744140610759
95.2329298184961821423391408513
94.9633139662042164967270309116
94.691635566256232244651240329
94.4178934726551011084045813912
94.1420867761800503307984382054
93.8642147883377894229539822705
93.5842770262784094595578905026
93.3022731986074056831295718435
93.0182031920307735994771034375
92.7320670587752085899577039012
92.4438650047300532958185795213
92.1535973782618334148658990075
91.8612646596560434429096241155
91.5668674511443268981696842008
91.2704064674783741282047057581
90.9718825270147646980640061384
90.6712965432776371554982366666
90.3686495169685003837860710964
90.0639425283947289963523272929
89.7571767302903292930931836345
89.4483533410044392151283043228
89.1374736380347507895314886436
88.8245389518846304884572065394
88.5095506602241741023670552954
88.1925101823367792842867182274
87.8734189738340609086685421811
87.5522785216230808771322262531
87.229090339110923195446164035
86.9038559616326244632503741903
86.5765769420893760833358395202
86.2472548467847536073688114264
85.9158912514475062237557890419
85.5824877374301604890972638306
85.247045888073361580437604832
84.9095672852264967643078255702
84.5700535059157232336178960187
84.2285061191510594142067918192
83.8849266828646984470673499917
83.5393167409731676948372388843
83.1916778205563914399481325354
82.8420114291471178508250175103
82.490319052124548002609658707
82.1366021502063562765401231659
81.7808621570336196862841579484
81.4231004768434802967282711357
81.0633184822246514787630016889
80.7015175119511467238765801301
80.3376988688898604510177864456
79.9718638179778648961784683303
79.6040135842655069073786813189
79.2341493510215943113098553652
78.8622722578971544295816997285
78.4883833991444281855766537761
78.1124838218879328732298241269
77.7345745244445858107525422333
77.3546564546900304728717119666
76.9727305084684469300085970077
76.5887975280432601196135567528
76.2028583005862831873024451303
75.8149135567029493767644900422
75.4249639689913951936590014699
75.0330101506332602616167162519
74.6390526540141658381148999327
74.2430919693719247453329994747
73.8451285234706208501146094569
73.4451626782987765269795433739
73.0431947297899020648674954904
72.6392249065637920168015821768
72.2332533686870003070981411839
71.8252802064509887500478030955
71.4153054391665027271845616582
71.0033290139727833317084795011
70.5893508046602775181592704408
70.1733706105055568793788900179
69.7553881551172017849364529288
69.3354030852914509176436207542
68.9134149698764568888415685074
68.4894232986440267399729221244
68.063427481167761879338953168
67.6354268457065454818913638156
67.2054206380923567112481672888
66.7734080206214204140490573295
66.3393880709477282873402833412
65.9033597809779930232985781711
65.4653220557671206794271069585
65.0252737124133085877028485803
64.5832134789518965788710915916
64.1391399932471182287204009322
63.6930518018809162990283697189
63.2449473590380026029461622182
62.7948250253863572420286558319
62.3426830669523755756673679438
61.8885196539898834593968231443
61.4323328598422522614255491349
60.9741206597968549836451647915
60.5138809299311135124304255623
60.0516114459493946420739288374
59.5873098820100190830399255008
59.1209738095416532189947061917
58.6526006960483579388150458224
58.1821879039025724680682068506
57.709732689125313782024468726
57.235232200152873920086905719
56.7586834765892983584317296632
56.2800834479439285504084274362
55.7994289323532908276271386963
55.3167166352866120815200944756
54.831943148234240026511757478
54.3451049473782423909823828114
53.8561983922444550984343565125
53.3652197243352443944467853228
52.8721650657422419492534803454
52.3770304177383052236051384149
51.8798116593479478278910550122
51.3805045458954762306475475118
50.8791047075300599803737959456
50.3756076477269525902870281464
49.8700087417640693940367375862
49.3623032351731170047104108016
48.8524862421644564914416419653
48.3405527440248690178064124922
47.8264975874873784526798929039
47.3103154830722703545136598098
46.792001003398430729730725398
46.2715485814641110592134643173
45.7489525088962082561860850042
45.224206934167129445068950377
44.6973058607782917133673324351
44.1682431454092862649373506965
43.6370124960317146689169037715
43.1036074699866821283295884803
42.5680214720249088581662024257
42.0302477523083957350598499377
41.4902794043725543280135650117
40.9481093630476842085446400691
40.4037304023386520335534142994
39.8571351332615972575522645001
39.3083160016364584227388131556
38.757265285834081753605018224
38.203975094476640202790421739
37.6484373640900561096741786217
37.0906438567070841931223256982
36.5305861574196736525214157146
35.9682556718791886415649935399
35.4036436237430252490847582801
34.8367410520661203093068959734
34.2675388086358028057967024523
33.696027555248392261163493382
33.1221977609259002469007583059
32.5460396990711409293604507574
31.9675434445595043097033868897
31.3866988707655914344996972289
30.8034956465228542619031036266
30.217923233014323973852845732
29.6299708805924502306230212745
29.0396276255260100682345614071
28.446882286671978734430108465
27.8517234620701856321244395091
27.2541395254585065715910354359
26.6541186227062685989809307325
26.0516486681634656373411646192
25.4467173409233019083811379007
24.8393120809954954527323502689
24.2294200853876858794796773417
23.6170283040921985901962842413
23.002123435975321967765973337
22.3846919245661542158867207639
21.7647199537419724915217145128
21.1421934433069684895717282778
20.5170980444610815056114407527
19.8894191351555419959874705137
19.2591418153316155399423572529
18.626250902038908637684958074
17.9907309244294636896089355163
17.3525661186237305186078960848
16.7117404224443556274849121042
16.0682374700135777180658017529
15.4220405862098585114435531377
14.7731327809792112547208638066
14.121496743496515113674898739
13.4671148361719215467451361218
12.8099690884972683248845233407
12.1500411907272176713370225936
11.4873124873896265869416849653
10.8217639706194393144733758156
10.1533762733101635650955923815
9.48212966207675303549086761165
8.80800403002346830682596553262
8.13097888931002582225017040124
7.45103336350906963624528887424
6.7681461797477123246361050907
6.08229566062558910318376637653
5.39345971590155204403292598408
4.70161583394079847223431498979
4.00674107291387828568545887244
3.30881205173865813119722403812
2.60780494075593508653417289643
1.90369545212898767783331328255
1.19645882995692656883143109281
0.486069840091259883216068563427
-0.227497240355382425596493667879
-0.944268633819915837692765353308
-1.66427107343093195413029129024
-2.3875318144949130944697111186
-3.11407864633972924332294327486
-3.843939904529224786346144815
-4.57714448346334443970899774618
-5.31372184937892475011791182739
-6.05370205376699171623104617748
-6.79711574722315880331586292369
-7.54399419374851540536751542629
-8.29436928551923634767053506229
-9.04827355814403120848616885063
-9.80574020642949117307489458041
-10.5668031006743841471412767643
-11.3314968035149995280151344182
-12.0998565873447562064974977938
-12.8719184523324651868376075267
-13.6477191450648861183424988829
-14.4272961778405398231050553659
-15.2106878486431417449705391887
-15.9979332618245097032633873442
-16.7890723495283794177571055613
-17.5841458938882394630269164082
-18.3831955500340806146081912662
-19.1862638699448505366519402337
-19.9933943271854216190783014694
-20.8046313425690263637499775651
-21.6200203107884006423304126992
-22.439607628061310806382642354
-23.2634407208387373062835069216
-24.0915680756267574167060141112
-24.9240392699761261756065298728
-25.7609050046967121814425649024
-26.6022171373573191909483707094
-27.448028717135032644082242698
-28.298394021082090974983036713
-29.1533685918824151975736725265
-30.0130092771743589910160000604
-30.8773742705209896127114388596
-31.7465231541143039561376427591
-32.620516943305252967126780632
-33.4994181330573232171034456796
-34.3832907464277415442143642758
-35.2722003851871655388172529241
-36.1662142826960412499561815893
-37.0654013591636959754850705504
-37.9698322794247391559176052001
-38.8795795133765241626437709103
-39.7947173992313398401962841395
-40.7153222097477211203334955852
-41.6414722216168681149632812879
-42.5732477881927260520833212116
-43.5107314157678964287261353305
-44.4540078436123250300783718981
-45.4031641280077584699284424956
-46.3582897305284037536969333633
-47.3194766108372053871406437632
-48.2868193242878281160586459511
-49.2604151246449749355676915942
-50.2403640722602744388845254491
-51.2267691480678568993103655255
-52.219736373793148921541159233
-53.2193749388006260408561957673
-54.2257973340415791038277068378
-55.2391194936017199741537115298
-56.2594609443910653688041890204
-57.2869449645654349702362286692
-58.3216987513205794125737916417
-59.363853598756979290156778197
-60.4135450865763677596053381809
-61.4709132804407536299758457572
-62.5361029449019867455898537541
-63.609263769895657005584489722
-64.690550611888431365006596405
-65.7801237508740449359910081488
-66.8781491645314902334681241242
-67.9847988209911223951240429887
-69.1002509918022957633973164764
-70.2246905868619373199760127189
-71.358309513249655584858103004
-72.5013070601244926900136353774
-73.6538903120746407242901574029
-74.8162745935783124201409802594
-75.9886839475361008095630996478
-77.1713516511779992394185992713
-78.3645207730381506954230463567
-79.568444775134863571392803594
-80.7833881650013523594916712608
-82.009627202794575521899661317
-83.247450669377995119207378039
-84.4971607020440594937862396193
-85.7590737054316750002654319596
-87.0335213462244977782402527988
-88.3208516414136440448377547909
-89.6214301513050383839112934487
-90.9356412900856339827330484619
-92.2638897686812799320568685561
-93.6066021868999842901690876106
-94.9642287945292079784906200144
-96.337245444233302863564409787
-97.7261557628878716239852162987
-99.1314935725303628466166147948
-100.553825597575543970164210231
-101.993754501562590677437209028
-103.451922304750890209595860396
-104.929014243728811175305288593
-106.425763146315751134052457712
-107.942954410038822309094896118
-109.481431691162054143730069707
-111.042103434713355855109553874
-112.625950405632620550377503804
-114.234034419000187272656271482
-115.867508515958393704635641517
-117.527628895085169178156658251
-119.215768991756245817590143922
-120.933436207720585584994117181
-122.682291940168061391049341056
-124.464175759238946165549038723
-126.281134857823280263329300516
-128.135460281765220918003555984
-130.029731994804017224267139344
-131.96687562352571304348542051
-133.950234896788048678883833947
-135.983665562812758874144412892
-138.071659313560715112029905255
-140.219510639012145008126217135
-142.433546804476030989511503909
-144.721453663071180652844548879
-147.09275260109787390645748494
-149.559526999347064233761486649
-152.137584580769315848557604374
-154.84843771462331204195854904
-157.722970000261736698343212636
-160.809062614343685899064879947
-164.190528516015872949107529285
-168.051600004069986657445624566
-173.371345997169894964063553187


==> anc/C3qNS/C3qNS3220.dat <==
# C3qNS3220
1.97530864197530864197530864198
1.97534573563003541411329355592
1.97534855386625121954334938075
1.97535158513786876353998653602
1.9753548454542031761118625994
1.9753583520193851410257656368
1.97536212332080626960002105984
1.97536617922404732456595403069
1.9753705410747587613474648374
1.9753752318079965414673420125
1.97538027606555200315301787786
1.975385700321852907432670043
1.97539153301905378447726504533
1.9753978047119775662558072093
1.9754045482236174012419850732
1.97541179881195771110993419091
1.97541959434892718770040501715
1.97542797551235377492310184122
1.97543698599185298374872401022
1.97544667270964641419878196075
1.97545708605737738851711360104
1.97546828015006543489709807269
1.97548031309842132088206190152
1.97549324730082975991077925856
1.97550714975639816516072477974
1.97552209240056728653357114772
1.97553815246488364837153705971
1.9755554128626448421548647407
1.9755739626022473822522314874
1.97559389723019349504018259642
1.97561531930584840439832071219
1.97563833891018395435123947182
1.9756630741908983616496791356
1.97568965194646614317241512371
1.97571820825184747982027684275
1.97574888912877316585259030873
1.97578185126372059980516835447
1.9758172627769087959172577415
1.97585530404586697814773937326
1.9758961685873728592123533246
1.97594006400181415672296886736
1.97598721298430126824004567557
1.97603785440715138999041776602
1.97609224447867585956335060607
1.97615065798353434099618283179
1.97621338961027293628315575148
1.97628075537203976546980695831
1.97635309412687245844713186212
1.9764307692043788867826465415
1.9765141701460869723126695401
1.9766037145672232840047456458
1.97669985014819523090546814837
1.97680305676459995212609448229
1.97691384876516659941564435125
1.97703277740765984797006385523
1.97716043346343355135999331668
1.97729745000202703447391462442
1.97744450536794532865917199337
1.97760232636256162258729803514
1.97777169164492846715048192136
1.97795343536618719829050410958
1.97814845105322624427171870521
1.97835769575826235515296821691
1.97858219449210852688224376678
1.97882304496005301988813729201
1.97908142262051029173488426714
1.9793585860879221852091002158
1.9796558829027921031313078393
1.97997475569323243337301333455
1.98031674875400300337402743761
1.98068351507072331872995729446
1.98107682381876196201572976974
1.98149856836825178098867308997
1.98195077482875926223358023315
1.98243561116936166034096177903
1.98295539695226806646736015793
1.98351261372067397241908299988
1.9841099160842777892944029883
1.98475014354882862869984672787
1.98543633313923572486137795406
1.9861717328691715485413384315
1.986959816113765704714853646
1.98780429694594058415970261642
1.98870914650121098570928283207
1.98967861044039054270411259252
1.99071722758465370849559911568
1.99182984980283367111558388513
1.99302166323673931117586466642
1.99429821095669933574862305178
1.9956654171465466220411654415
1.99712961292490550141463078898
1.99869756391801237368629648569
2.00037649970846814731186240464
2.00217414529438254281131349465
2.0040987547044300994210089106
2.00615914692651392884640920111
2.00836474432115896769497454625
2.01072561370558158230851977218
2.01325251031077557440600171367
2.01595692483210565534792811218
2.0188511338140215137852392824
2.0219482536318380679518108109
2.06079182770616234428842789306
2.09688569225380551949015171564
2.13128131960645665570813527164
2.16447044306941129682703300624
2.19673842610370579087748566561
2.22827110034971577443186269744
2.2591986510052648192901169169
2.28961702943068599590935182177
2.3195996537350503719927072697
2.34920434208839281284056277586
2.37847768032061086085992642961
2.40745790843700104161256801655
2.43617690352937901838346766055
2.46466158609160914754347467066
2.49293494446069418226866073475
2.52101679828740664185401177697
2.54892437881343919159552897368
2.57667277753274406540123672433
2.60427529835513282509146045042
2.63174373774270481939295417992
2.65908861022264953524117447805
2.68631933188136837865785890007
2.71344437111965091080262136981
2.74047137360196858407390088099
2.76740726664931315804757700667
2.79425834709884612905843840344
2.82103035574835374473292664097
2.84772854082672725566245849698
2.87435771241988181080144195661
2.90092228939034756128797818229
2.92742634002683122734723951161
2.95387361742486007286697879283
2.98026759041486491313505067973
3.00661147070776618653292998473
3.03290823681142844664727318448
3.05916065517760832523485544718
3.08537129896322947274520282104
3.11154256472816098570332262458
3.13767668734122609883391759241
3.16377575332466194783587969048
3.18984171283292630820213079883
3.21587639043322148138775430754
3.24188149483128865668774417458
3.26785862766605274424746925707
3.29380929147987703815413091185
3.31973489695696466255675554027
3.34563676951037223909313503657
3.37151615528781789521422724055
3.39737422665767515447196118033
3.42321208722900464421186416496
3.449030776452988235348051
3.47483127384753123387216423364
3.50061450288195173860184921547
3.52638133455446930089346097393
3.55213259069154328496676185468
3.57786904699491586231994720368
3.60359143585941901535217961434
3.62930044898215332091252605721
3.65499673978149131279732021657
3.68068092564245974177690844332
3.70635359000337891293718640784
3.73201528429715434961738547286
3.75766652975930139001524831402
3.78330781911361559334571542434
3.80893961814536264050257764969
3.83456236717093492059080108768
3.86017648241209451577685731592
3.88578235728218198389917160421
3.91138036359100690863479360934
3.9369708526745406982123263085
3.96255415645499677240843468888
3.98813058843640127842187737393
4.01370044464032286473532351779
4.03926400448603759847925719702
4.06482153161905025191373737919
4.09037327469157187421819050691
4.11591946809826225115754699463
4.14146033267028139916266659721
4.166996076330453866803532177
4.19252689471213086756279266049
4.21805297174413596274207797742
4.24357448020399821497606438626
4.26909158224151071744190562381
4.29460442987450063546148130898
4.32011316545855800521632162301
4.34561792213234329404195833547
4.37111882423997704244839850196
4.39661598773190779788065564391
4.42210952054555613359313425888
4.44759952296694203183254189711
4.4730860879744195874419787319
4.49856930156556621553154102036
4.52404924306820274767282532152
4.54952598543645545415939645788
4.57499959553271066453520227797
4.60047013439625684911906589977
4.6259376574993573852151027369
4.65140221499144941376927363469
4.67686385193211987848329557922
4.70232260851346874200771423967
4.72777852027243123116320476142
4.75323161829359553710969017191
4.77868192940301947016634437604
4.80412947635351894491782361027
4.82957427800187266896875528199
4.85501634947836086352391205609
4.88045570234903110533070794273
4.90589234477106130970534817757
4.93132628164156834728476780275
4.95675751474019068726683743389
4.98218604286575468126951209555
5.0076118619673165473173863772
5.03303496526985569354129787516
5.05845534339487965386262484868
5.08387298447618651771818426266
5.10928787427101725325553588854
5.13469999626681768436251909873
5.1601093317838180273652274138
5.18551586007362676878845589163
5.21091955841402522096294113101
5.23632040220013928106034779951
5.26171836503215569843005903773
5.28711341879974148521423061279
5.31250553376331694939958681529
5.33789467863232515371238304604
5.36328082064063337655909715119
5.38866392561919534333728669919
5.41404395806609658077837918834
5.43942088121409919837160281783
5.46479465709579669598258426796
5.49016524660648401380044944481
5.51553260956484295952711280699
5.54089670477153834947268079926
5.56625749006581566745233251394
5.59161492238018676180500697942
5.61696895779328605129625365516
5.64231955158097588097849211934
5.66766665826577604606555460391
5.69301023166468907322065441149
5.71835022493548960286132993256
5.74368659062154314241323739402
5.76901928069521654886234744102
5.79434824659993984008091137653
5.81967343929097631946219129205
5.84499480927495551918218695296
5.8703123066482211162278164546
5.89562588113404374499267564401
5.92093548211874651400042682663
5.94624105868678902585345453285
5.97154255965485379288280167008
5.99683993360497713068322761197
6.0221331289167648924347233922
6.04742209379873177389489089598
6.07270677631880136745339044008
6.09798712443400266944663963889
6.12326308601939734394298561989
6.14853460889627071462265153799
6.17380164085961819060765082357
6.1990641297049576287739311154
6.22432202325449699103061578307
6.2495752693826855672960908597
6.27482381604117600063021041472
6.30006761128322336755314734169
6.32530660328754663150602909071
6.35054074038167689834318094966
6.37576997106481605748353263451
6.40099424403022858881056282448
6.42621350818718855163750036502
6.45142771268250304620208058919
6.47663680692163274848430143539
6.50184074058942946401308592777
6.52703946367051002419991747982
6.55223292646928525815499083629
6.5774210796296622125340331101
6.6026038741544372604410164181
6.62778126142439723655794229119
6.65295319321714525834318829742
6.6781196217256674412572339418
6.70328049957665628852523197684
6.72843577984860613197648552384
6.75358541608969561911526917017
6.77872936233547188193375555676
6.80386757312635068428586826239
6.82900000352494652615958431415
6.85412660913324638422024127402
6.87924734610964048789905334362
6.90436217118582326846217747503
6.92947104168357737434986554562
6.95457391553145341909502420112
6.97967075128135791782575947531
7.00476150812506167427294483386
7.02984614591064070192173634097
7.05492462515886160007870086595
7.07999690707952315781931196954
7.10506295358776582571048777141
7.13012272732036057657611021643
7.15517619165198857212574692171
7.18022331071152296176213772822
7.20526404939832406311312161704
7.23029837339855911061733168876
7.25532624920155770867545604266
7.28034764411621408933148253607
7.30536252628744725106811399156
7.3303708647127300450098107041
7.35537262925869827757315828144
7.3803677906778509143598891033
7.40535632062535249885017644737
7.43033819167594894124487149132
7.45531337734100788767213929815
7.48028185208569494798843634111
7.50524359134629714166310494818
7.53019857154770501586262590545
7.55514677012106499799313103392
7.58008816552161366679267845473
7.60502273724670576178924933007
7.62995046585404790078488388741
7.65487133298015013924716160365
7.67978532135900768437127571435
7.70469241484102527043360506517
7.72959259841219691123561910018
7.75448585821355397031115720463
7.77937218156089473054900979095
7.8042515569648089024083162405
7.82912397415101078445352227284
7.85398942408099508202177968807
7.87884789897302970000986951135
7.90369939232350015462066406518
7.92854389892862059707282219578
7.95338141490652681042710763681
7.97821193771976692953905653009
8.00303546619820604447891401128
8.02785200056236128038403615606
8.05266154244718440249713664382
8.07746409492630947502205498179
8.10225966253678360738171491142
8.12704825130429935253678666695
8.15182986876894788032944374495
8.176604524011512635534402715
8.2013722276803238066817109257
8.2261329920186945790919733346
8.25088683089296082534582509019
8.27563375982114660009275120972
8.30037379600227855527870945661
8.32510695834637317822351943333
8.34983326750512158029697517057
8.3745527459032974301261722873
8.3992654177709145343313334355
8.42397130917616152287331719658
8.44867044805914209747499000144
8.4733628642664503526636146067
8.49804858958661178233462116424
8.52272765778642174308260179853
8.54740010464821436177459187789
8.57206596800809615203137222977
8.59672528779517994570351534094
8.62137810607185615455910123854
8.64602446707513985793992424328
8.67066441725913376803116109147
8.69529800533864875981904991744
8.71992528233402537224800564412
8.74454630161720149529082172838
8.76916111895907335968446813364
8.7937697925781989473667618181
8.81837238319089504694370686644
8.84296895406278139597860383653
8.86755957106182768709310945845
8.89214430271296167482543353122
8.91672322025429921240086221975
8.9412963976950597800514169932
8.9658639118752339478485899079
8.99042584252707225536002111416
9.014982272338468197629199517
9.03953328701831139252636764782
9.06407897536389057970182281539
9.08861942933042987827638961636
9.11315474410284572199383966736
9.13768501816981611075289873846
9.16221035340025828117711334168
9.18673085512231562222755063398
9.21124663220495966208050805272
9.23575779714231824815197730687
9.26026446614084665324259341271
9.28476675920946428883061281711
9.30926480025278601475753611806
9.33375871716758372795013062993
9.35824864194262101839939355716
9.38273471076201122751868081254
9.40721706411225726372082930153
9.4316958468931400566335406496
9.45617120853263160164664067114
9.48064330310601820032999471063
9.50511228945942978287734588072
9.5295783313379821529549554457
9.55404159751875067397873476676
9.57850226194880637408081048714
9.60296050388855874480356278507
9.62741650806066371106342796518
9.65187046480477042809913857088
9.67632257023839679222396628221
9.70077302642424092045913395967
9.72522204154425445141459136761
9.74966983008082344642263308516
9.77411661300542403554856089463
9.79856261797514287761027768341
9.823008079537477118007524196
9.84745323934385497683527290173
9.87189834637234654020211013586
9.89634365716006493309822951633
9.92078943604579101289806352381
9.94523595542339024801708963419
9.96968349600662876692639812402
9.99413234710603693280267808625
10.01858280691851349899240802
10.0430351828304117399892678402
10.0674897917349012743644946141
10.0919469603644559793686035934
10.1164070256393798621979749687
10.1408703350333494668089674013
10.16533724695702387614264314
10.1898081311608521945157025444
10.2142833691582942062895948299
10.2387633546707634214621192831
10.2632484940957037370406331699
10.2877392069993223602829129461
10.3122359266356234589305913844
10.3367391004935203492084133331
10.3612491908739501681328821948
10.3857666754990753240661880197
10.4102920481558321802123193023
10.4348258193762812076339161111
10.4593685171574262909944831895
10.4839206877234062957964723704
10.5084828963332220355577484893
10.5330557281374493944194747872
10.5576397890877079616014991245
10.5822357069030079932252325974
10.6068441320974912623075326315
10.6314657390745184602257874162
10.6561012272925430921962693754
10.6807513225087559581339052713
10.7054167781070930429081140118
10.7300983765178818683012595189
10.7547969307371674025398772747
10.7795132859546204610602569125
10.8042483212999031043395260502
10.8290029517184631099094201024
10.853778129988972194262761811
10.8785748488960326096675538205
10.9033941435733803060775071685
10.928237094034641025157449555
10.9531048279107851744498750262
10.9779985234158216918319792326
11.0029194125650222808750133722
11.0278687846731374707355608964
11.0528479901637294521699131892
11.0778584447249933417273333324
11.1029016338523770127567400471
11.127979117824071776028841604
11.1530925371621928393883883317
11.1782436186403966939122101483
11.2034341819080349549335841482
11.2286661468120208368469662213
11.2539415415107585463241243115
11.2792625114902240286117187854
11.3046313296111744107255371795
11.3300504073392453743070942629
11.3555223073373154787327714834
11.3810497576331852013617605787
11.406635667616899360795376481
11.4322831461729675546504675688
11.4579955223159731858599645048
11.4837763687771306430635919188
11.5096295290889519952651366198
11.5355591488416492065272566589
11.5615697119468394474784456892
11.5876660829533918977143996285
11.6138535567333570664474960153
11.6401379172161273068550564412
11.6665255073295688178295195862
11.6930233129561473032209250552
11.719639064601316803799869751
11.7463813617077164866267383092
11.7732598262960301985045483334
11.8002852951284494286879386972
11.8274700632852296678790866874
11.8548281975969428191777677637
11.8823759469358172261365768702
11.9101322899610257768877248164
11.9381196832282129666965508251
11.9663651106704164449555826163
11.9949016035536618719133731664
12.0237705286053900983567918187
12.0530252017072596566717399669
12.0827369549613534094834670125
12.1130061820959491948281127862
12.143984856969127286308171576
12.1759310576798388827366178999
12.2093882655456098386972599001
12.2469135802469135802469135802


==> anc/C3qNS/C3qNS3300.dat <==
# C3qNS3300
150.763656543662066904504803554
150.763690971147048376457478682
150.763692997094759515115451169
150.763695147400392683841500183
150.763697430727679083241238216
150.763699856476605060287055986
150.763702434858042587490614562
150.763705176976639403230051996
150.763708094922899003164670833
150.76371120187548382260000115
150.763714512214889241669085281
150.763718041649762649464434751
150.76372180735728200955912529
150.763725828139163598934300789
150.76373012459504041093466889
150.763734719315142845063335079
150.763739637094423651242412133
150.763744905170501744296460533
150.763750553488056757010572407
150.763756614992590589376487427
150.763763125956786523371315645
150.763770126343043770890179384
150.763777660206148976616992736
150.763785776140469911789434454
150.763794527776524440167749691
150.763803974332294287536306041
150.763814181225223115063458568
150.76382522075146728201333514
150.763837172839661410617121707
150.763850125887225940195331748
150.763864177688087417142858972
150.763879436461612143349219164
150.763896021993578586970776165
150.76391406690114306342567587
150.763933718034996943299033732
150.763955138033283348246623832
150.763978507043349345815745353
150.764004024629069616760424165
150.764031911883304295647439452
150.764062413767063429147639231
150.764095801699161033648870307
150.764132376422572503070565329
150.764172471176381365080161494
150.764216455205138321418864903
150.764264737640682484635018758
150.764317771795019408801912185
150.764376059906743093918964796
150.764440158387762541869938311
150.764510683621783534181859256
150.764588318371142169411745469
150.764673818854230885311275005
150.764768022561946483893437335
150.764871856888373399015709171
150.764986348658348769496364872
150.765112634642698161734927287
150.76525197316084641197450622
150.765405756880266816870948662
150.765575526932909363019162068
150.765762988480426606913368431
150.765970027872782550736491855
150.766198731558780786100986733
150.766451406922286138226430997
150.766730605234549779831635137
150.767039146931200383193521681
150.767380149442261204925215138
150.767757057825132116313520337
150.768173678473983168093042029
150.768634216204598943987229459
150.769143315041557628458860547
150.769706103064902846575333563
150.770328241706358094698997298
150.77101597992084191390550718
150.771776213697776517058355073
150.772616551418663494894251424
150.773545385612857665249348271
150.77457197171264361643503552
150.775706514461856925096387321
150.776960262689648321323794439
150.778345613222824401816222884
150.77987622477677599359316177
150.78156714273658815764889169
150.783434935816773772031840417
150.785497845670437344256575593
150.787775950606795457913902718
150.790291344670073346301178788
150.793068333433053875830383155
150.796133647965128680799145882
150.799516678547695593204999901
150.803249729829204055801679741
150.807368299238035218473078109
150.811911380603583763639997719
150.81692179507413380453194171
150.822446551563997351298060419
150.828537239111343334157929497
150.835250453681412562941315776
150.842648262106365849295752564
150.85079870601153102292162935
150.859776348736634010778706821
150.869662868417644095406348292
150.880547700547577699533303736
150.892528733479869809798594349
150.90571306047196239916542191
151.097395998008149540934571996
151.308913253942577356526375009
151.532431512467449208110744323
151.764070441378342391713047856
152.001501310974859608357168873
152.243173623443516364089786534
152.487984318940519603087883265
152.735111510353768879112923273
152.983921497283650545690053069
153.233912619037467600078179381
153.484679327257161404088574453
153.735888125421149408810700226
153.987260851949118326045384857
154.238562707617100975762905288
154.489593459424944426603313951
154.74018083622981267377951725
154.990175476194922209461199811
155.239446997749247148014561023
155.487880899997053388331049532
155.735376086115563456465386334
155.981842861886102418987081555
156.227201301591374115004470544
156.471379901478299824487430513
156.714314460846179204222134085
156.955947145151558942220230372
157.19622569601493109024565531
157.435102760800770507772891238
157.672535320290711713355193303
157.908484197411719616424266557
158.142913633390094135343713318
158.375790920343459605132924081
158.607086081387650051717714649
158.83677159096285678071185844
159.064822129376106665882778061
159.291214366591379469282468319
159.51592677113174336086257756
159.738939440633196364231837945
159.96023395114060771348665835
160.179793222687787361728743759
160.397601399076075199516930629
160.613643740074398353889109643
160.827906524520652308652767012
161.040376963019136124093755397
161.251043119109265741520723177
161.459893837933025169576150388
161.666918681557518836144509352
161.872107870218542051065772577
162.075452228844525956379067238
162.27694313830017947115266059
162.476572490857808646217683022
162.674332649463426000116410619
162.870216410415842222219887377
163.064216969121182762394429562
163.256327888623710633665383205
163.446543070647315450583030993
163.634856728911261258897595431
163.821263364509372870815708896
164.005757743164289373893540154
164.188334874188153676092823169
164.368989990998503087615668839
164.547718533053488621362447411
164.724516129084145164633429293
164.899378581513488049323112522
165.072301851962918786921533061
165.243282047755951610173883894
165.412315409337767694945667065
165.579398298536690646803297629
165.744527187600463449059869667
165.907698648946287736181027052
166.068909345569042913105550539
166.228156022057006733681259501
166.385435496168812903943423591
166.540744650929359733611586929
166.694080427205974746839368141
166.845439816729385587891187118
166.994819855526984579335283128
167.14221761773853558369872124
167.287630209786886239288140197
167.431054764878441710367548759
167.572488437810150422953971298
167.711928400061567913286476058
167.84937183515221972478276692
167.984815934245994116303612049
168.118257891985674328225917981
168.249694902541980910081988836
168.379124155862648418608888892
168.506542834108117735662213838
168.631948108261394369142971671
168.755337134900512493716095804
168.876707053122861442513164651
168.99605498161138242299488215
169.113378015833334293267802509
169.228673225362963610948580217
169.341937651320000647451428728
169.453168303916443974844993837
169.562362160104595493911972211
169.669516161319768923106091044
169.774627211311521018203265753
169.877692174057649052319525563
169.978707871755562997972444355
170.077671082885978817983316812
170.174578540344192473938041248
170.269426929634484687486220851
170.362212887123475952119653614
170.452932998348501442839229598
170.541583796377307815672934455
170.628161760215589805229736247
170.712663313259085275061316415
170.795084821787134104117533075
170.87542259349478005737803275
170.953672876060656555901958582
171.029831855748047916904748801
171.103895656036657990898636601
171.175860336282748926817226861
171.245721890405434733221022102
171.313476245597028004757127986
171.379119261055444228219885736
171.442646726736767005979537446
171.504054362126169828266795655
171.563337815025476143362186284
171.620492660355719834416680554
171.675514398973143199388805595
171.728398456497139502757429135
171.779140182148712453401954005
171.827734847598085866504461899
171.874177645820153569743120039
171.91846368995651257552685566
171.960588012182871902254195367
172.000545562580675411356110143
172.038331208011819839501222264
172.073939730995389037884346921
172.107365828585362460023301517
172.138604111248290330016268473
172.167649101739959826829121088
172.194495233980106177856829006
172.219136851924249897426650614
172.241568208431766654251736878
172.261783464129319518438872101
172.279776686268804727642968069
172.295541847578981719868289924
172.309072825109976096686763184
172.320363399069860488132777595
172.329407251652533065959967945
172.336197965856126766304418907
172.340729024291194201745641932
172.342993807977923826956486146
172.342985595131652227583414411
172.34069755993594548032609195
172.336122771302529430786572461
172.32925419161735449935305808
172.320084675472085289876800545
172.308606968380308887621112976
172.294813705477758311265757975
172.278697410205849172639146342
172.260250492977828216138339323
172.239465249826832085937472531
172.216333861035153424458386934
172.190848389744009260078301383
172.163000780543103613139810804
172.132782858039272352234654109
172.100186325403493580540409524
172.065202762895541235729685091
172.027823626365553155698266592
171.988040245731777603217933604
171.945843823433754160911190782
171.901225432860176007177931705
171.854176016750670865644300372
171.804686385570727385417242895
171.752747215858982355315148552
171.698349048546071979071646975
171.64148228724423743543219169
171.582137196506861110647074098
171.520303900057095213099195964
171.455972378984728951112451131
171.389132469910424064226500168
171.319773863116431232692777989
171.247886100642881735373719324
171.17345857434872966676418981
171.096480523936400042061589117
171.016941034939177196040075582
170.934829036670345996253383592
170.85013330013307552145842166
170.762842435890010978085142814
170.672944891891514715315762785
170.580428951261471225347716314
170.485282730039543950354262168
170.387494174878743530313349489
170.287051060697137783117294492
170.183940988282503175089650322
170.078151381848685779060999616
169.969669486542406689213801812
169.858482365899212525524770495
169.744576899247235972061408584
169.627939779057394206511773608
169.508557508238614544567741699
169.386416397376636591005238289
169.261502561914898605704104615
169.133801919275972600834988547
169.003300185921967825513141311
168.869982874352275703843548546
168.733835290036980905745660511
168.594842528284212978211428841
168.45298947103966077519763663
168.30826078361641772101379014
168.160640911353269644844868973
168.01011407619947844893400023
167.856664273224054131718916568
167.700275267047444587216182082
167.540930588193507045874608493
167.378613529359556907778503229
167.213307141602218939131417436
167.044994230436732244635923622
166.873657351847283973247491073
166.699278808205867238358525432
166.521840644097076104972126913
166.341324642046164578393640808
166.157712318147607176906591967
165.970984917591305732891665097
165.781123410083490383144050563
165.588108485159262111727249445
165.391920547383619520817729627
165.192539711437703540663821681
164.989945797086880353269260528
164.784118324027164689668990216
164.575036506606362650735986613
164.362679248416185067844406637
164.147025136751448921700589595
163.928052436932345221587211829
163.705739086485606745792432216
163.480062689180257875240722899
163.25100050891347111903998409
163.018529463441890519225034631
162.782626117953610601513257385
162.543266678475820560126022008
162.30042698511293655890021818
162.05408250510985000853943915
161.804208325734716029455788593
161.550779146975493596372738274
161.293769274044226624982807408
161.033152609682823016331758523
160.76890264626384590695862161
160.500992457679577537947581339
160.229394691012350677858187976
159.954081557978864802956086244
159.675024826140913607047954476
159.392195809874646197740929816
159.105565361090165810171951225
158.815103859692936263370438577
158.520781203778116881766487565
158.222566799548580338247625122
157.920429550946983925481619849
157.614337848991862151698056037
157.304259560807286247479003531
156.990162018335193057679662544
156.672012006719020703860677089
156.349775752346800089157925068
156.023418910541338450771539021
155.69290655288459233072532688
155.358203154162761026606892359
155.019272578918036195201120769
154.676078067592317101770525257
154.328582222247542210830542121
153.97674699184659445289182016
153.62053365707800749657571466
153.259902814706931486126645317
152.894814361434006597871151449
152.525227477242938889043803844
152.151100608216672545631872963
151.772391448801102879377381454
151.389056923494272169702974343
151.001053167937932364802264428
150.608335509387241179395174479
150.210858446533177428734556928
149.808575628651013414673482612
149.401439834046862423853621283
148.98940294777292317808659263
148.572415938580565307361818786
148.150428835078835128616870868
147.723390701064303325664170647
147.291249609986419204746502815
146.853952618510673224932963814
146.411445739139893121261245157
145.96367391185190122278810311
145.510580974709532961858606363
145.052109633396649836498963658
144.588201429631264242708467475
144.118796708404217844713241944
143.643834583989007821745987559
143.163252904665323777022986876
142.676988216095628620987639271
142.184975723290674496105190619
141.687149251096173682254999006
141.183441203128926916022946608
140.673782519086528665485244488
140.158102630350299954780077695
139.63632941379632183660807989
139.108389143724332068712261921
138.574206441808777261624586987
138.03370422497045360315182442
137.486803651060889431413571634
136.93342406224488767690517667
136.373482925959417526228256885
135.806895773319280982858588743
135.233576134831635745635902723
134.653435473272481024913540992
134.066383113568552723916677913
133.472326169517668572849195357
132.871169467169346051047714615
132.262815464675413323072079877
131.647164168407265567731123462
131.024113045122297329144993918
130.393556929946767957586824625
129.755387929925823602954906918
129.109495322873485798543920923
128.455765451235990724322691062
127.794081610660777572698592103
127.124323932940515593829854302
126.446369262976645624703791613
125.76009102937979087773829343
125.065359108294837953662943755
124.362039680006250737965038058
123.649995077843975728792092741
122.929083628871812606052553084
122.199159485798005671814703209
121.460072449501664209902029537
120.711667781517997790237246367
119.953786005769755129301219489
119.186262698771117547856853721
118.408928267462982623160104995
117.6216077137643590444233457
116.824120384842662807796399705
116.016279708015130383804328925
115.197892909093292072930728535
114.368760712871277654145046868
113.528677024335286428648341586
112.677428589034278328480706922
111.814794630899037322391665624
110.940546465626162893111199651
110.054447087552890167072908325
109.156250727735192444083991329
108.245702380702224869955304287
107.322537297091169207506290805
106.386480439063693348431961231
105.437245895063606687158560504
104.474536250089111619849932071
103.49804190721558157691512166
102.507440355608130178820946065
101.502395379698072935853281026
100.482556203552748506260023276
99.4475565637310742881756729987
98.3970137030722439695067193015
97.3305272768937700244392953321
96.2476781619556865322931547357
95.1480271572538364451801107035
94.031113564205087776283633732
92.8964536320427661720782392256
91.7435388522051015439177639545
90.5718340831164640264951461536
89.3807754839613482317213630961
88.1697682327493116765610930463
86.9381840000602159055602849014
85.6853581452126037278529744437
84.4105865960509526915033833519
83.1131223668954375014385787812
81.7921716611826907789449941539
80.4468894956202255553813791432
79.0763747708619290760143935618
77.6796646992485358771128047982
76.2557284823469143542326121068
74.8034601089533973435873533354
73.3216701166986545876597874577
71.8090761258105257156635866661
70.2642919098204874920490511473
68.6858147121482011950782984875
67.0720104456140589812932560495
65.4210963185460475909347029323
63.7311203086152863814253957887
61.9999367430094439173292011604
60.225177025442387668380837871
58.4042142540394500194638660277
56.5341200655459912491653516725
54.6116114695215473723355231052
52.6329846224798448849226504415
50.5940313122510656423134317966
48.489932176830967034330305735
46.3151180371942449930123628372
44.0630866112083828899198533505
41.7261552884790266718224041798
39.2951197272971318838999129157
36.7587692037857676103999920538
34.1031756116443894944502495085
31.3106079699214576027755090641
28.3577912037376643241186982467
25.2129312826666175856014202699
21.8301898008252634482380026087
18.1381493680574814222078676875
14.0110494001318454711401411106
9.17023482931713552258570844946
2.10462847796917562575949115893


==> anc/C3qNS/C3qNS3310.dat <==
# C3qNS3310
1.18518518518518518518518518519
1.18521911841572876561230215686
1.18522167945392325872638922909
1.18522443259698774444103011771
1.18522739215100555260700376802
1.18523057347828643244298334139
1.18523399307453712103504497571
1.18523766865159782539313892685
1.18524161922613956528035705048
1.18524586521474476321994152201
1.18525042853582276070186713502
1.18525533271884320608201882485
1.18526060302140362782144192701
1.18526626655468311220155495787
1.18527235241787199138637639073
1.18527889184220796832204020754
1.18528591834529232131445032511
1.1852934678964059147746952031
1.18530157909359387539005464107
1.18531029335334016750309204851
1.18531965511370912180447005832
1.18532971205189045363245142785
1.18534051531714767996260401915
1.18535211978023734966003352288
1.18536458430043839592210671306
1.18537797201140747405924442878
1.18539235062715764846572720965
1.18540779276954454290422707241
1.18542437631873638849654642057
1.18544218478824263279130735318
1.18546130772618026895424808965
1.18548184114456818481333509813
1.18550388797855801695311164059
1.18552755857763564770061973832
1.18555297123096104901679576918
1.18558025272915612864576440195
1.18560953896500106881429443567
1.18564097557565989314891631306
1.18567471862922621027182105541
1.18571093535856085179076032139
1.18574980494558507130937466029
1.18579151935939675931293047698
1.18583628425179345501036943054
1.18588431991401554097921942116
1.18593586229876667534498093299
1.185991164111827083409684271
1.18605049597784968291436534936
1.18611414768522009841206262816
1.18618242951517043676865318487
1.18625567366066432197623999872
1.18633423574091827247550996573
1.18641849641779327975452694075
1.18650886312068173612108294106
1.18660577188693008662081140599
1.18670968932527828250538291553
1.18682111471026495530469516361
1.18694058221604401723737671801
1.18706866329858609109558648636
1.18720596923579892716873294572
1.18735315383569712715533436766
1.18751091632338564870966160693
1.18768000441829655727469075018
1.18786121761383747411498770178
1.18805541067237663612157928399
1.18826349734930732442773096289
1.18848645436080797884060736018
1.18872532561084845768957949946
1.1889812266939930902208432989
1.18925534969162355153665025425
1.18954896828035611078683329654
1.18986344317266631665196299865
1.19020022791106859599671814248
1.19056087503863866916039655812
1.19094704267022464215679065755
1.19136050149038124489868623262
1.19180314220589592314737131271
1.19227698348277247546119764859
1.19278418039971723292865517808
1.19332703345255682334427747757
1.19390799814663102293704926877
1.19452969521707851653576079597
1.19519492152010132349302777312
1.19590666164179393521410590963
1.19666810027500029658872097919
1.19748263541896665432305067336
1.19835389246134952625655296109
1.19928573920748279021396340618
1.20028230192778322179409139162
1.20134798250086814084315596007
1.20248747673747354973822030514
1.2037057939787125037296203198
1.20500827807173465486711690553
1.2064006298365915476999743897
1.20788893115025302556199514559
1.20947967078745795962410431247
1.21117977217364610314220787016
1.21299662322286857823288312663
1.21493810845361091192722018881
1.21701264359822553578654453943
1.21922921294754916156773122681
1.22159740970171785251730834457
1.22412747963169411446910559561
1.25560088300300067979976016225
1.28460707087819506825393024677
1.31217437326515073609031648659
1.3387787127867291678362592361
1.36469350120040500547207102854
1.3900950114851190639315928479
1.41510550035306864203984698678
1.43981417214540083222924113004
1.46428859292420246451918084105
1.48858142968687428786888776969
1.51273468040571127644597835173
1.53678245953383524235234479917
1.56075290458623320649651534822
1.58466952339086328134746869457
1.60855217190524553166668808874
1.63241778025129339219861177806
1.65628090248997083916371397292
1.68015414010907881402248123913
1.70404847317579798222438282944
1.72797352276010212260921695527
1.75193776138098962808118580567
1.77594868358185022427447353743
1.80001294552792605842449499952
1.82413648025522552020140975378
1.84832459357918250571063735672
1.8725820444929280785858243477
1.89691311301661442414525553755
1.92132165781120062855202046378
1.94581116538095036054332045535
1.97038479231571694179889253011
1.99504540173659177933586317469
2.01979559488497044811680477216
2.04463773861982953159275201479
2.06957398944949483071983646256
2.09460631461389895363505217733
2.11973651064490875476176180337
2.14496621976095204620272774273
2.17029694439424001674024258909
2.19573006010157072355923656766
2.2212668270708507943745767958
2.24690840040340809320741057992
2.27265583932557312141199662911
2.29851011546084576503833379678
2.32447212027541585660565001677
2.35054267179421659768456520885
2.37672252067153478168930006323
2.40301235568905848223293022472
2.42941280874476938194999731824
2.45592445938800497402351511638
2.48254783894909812655005950132
2.50928343430606139192739743544
2.53613169132566723746905200067
2.56309301801185589231247310952
2.59016778739057414159054136117
2.61735634015682313612687084708
2.64465898710679751426194587308
2.67207601137547008230463479485
2.69960767049776397060533448229
2.72725419830951365992454911754
2.75501580670271036266373670453
2.78289268724802435018533707737
2.81088501269627002709999046377
2.83899293836930587849383585582
2.86721660344982117145172392818
2.89555613217853757833497867716
2.9240116349665321626576683954
2.95258320942965588382892370203
2.98127094135136808824820768742
3.01007490557972296322901379528
3.0389951668637204763919965817
3.06803178063376480572951364926
3.09718479373055149346639427293
3.12645424508632512174931629341
3.15584016636210747647423825073
3.18534258254418778654419716747
3.2149615125028880535257781604
3.24469696951636451275482020666
3.27454896176197806354469844971
3.30451749277755957658593141956
3.33460256189470812308611578432
3.36480416464608941728925079105
3.39512229314854638726516999538
3.42555693646369224749606241439
3.45610808093752737012033434356
3.48677571052050341863702682708
3.51755980706935052912209231359
3.548460350631884826518787488
3.57947731971592337701665332365
3.61061069154335102249199112795
3.64186044229030772054092414929
3.67322654731439539633624734319
3.7047089813697393364008292217
3.73630771881068031190185054164
3.76802273378481945301872055089
3.79985400041608799396847774171
3.83180149297846799808650788824
3.86386518606094771746735320681
3.89604505472425603763072628426
3.92834107464988422877140023048
3.96075322228186972142131873117
3.99328147496178561897738544481
4.02592581105735094650814657973
4.05868621008505002724508073612
4.09156265282712470475105002035
4.12455512144328023470853166765
4.15766359957742441407973613472
4.19088807245973976795919222965
4.22422852700437025788417729958
4.25768495190298690196177789565
4.29125733771448080838690892099
4.32494567695101732958139761016
4.3587499641606712616726901003
4.39267019600685016762544069859
4.42670637134470092257046985521
4.46085849129468340296726136833
4.49512655931348480859779204054
4.52951058126243836415710549427
4.56401056547360104582736112461
4.59862652281363647208102085452
4.63335846674564114503550445109
4.66820641338904479024423681615
4.70317038157770858313426921886
4.7382503929163385364201388962
4.77344647183532522429319406451
4.80875864564411530787582342912
4.84418694458321497633547683713
4.87973140187492040511901213136
4.9153920537728656347308777377
4.95116893961047386972395340646
4.98706210184839406900077520114
5.02307158612100082743264910299
5.05919744128203191877828826223
5.09543971944943446569133662366
5.13179847604948751011059580121
5.1682737698602657634008497414
5.20486566305450650806149176476
5.24157422124193899031239175716
5.27839951351113317486659228126
5.31534161247092241991034481131
5.35240059429145246261882212896
5.38957653874490707495983510598
5.42686952924595884818435020936
5.46427965289199178492251362947
5.50180700050314071335386161485
5.5394516666621909821268134569
5.57721374975438044162847607234
5.61509335200714436132054030512
5.65309057952984266900807368802
5.69120554235350772129794619124
5.72943835447064972063545545146
5.76778913387515587911206766895
5.80625800260231848861898790684
5.84484508676902618757913128254
5.88355051661415191276182770571
5.92237442653917028763444269892
5.96131695514903652334357732796
6.0003782452933582920607327926
6.03955844410789147255973587485
6.07885770305639016218541139756
6.11827617797284089566482721029
6.15781402910411060750411166098
6.1974714211530375191566529409
6.23724852332199382303635358222
6.27714550935694877121123207135
6.31716255759206055580428903165
6.35729985099482518942732929975
6.39755757721181045617125060128
6.43793592861500290567418560631
6.47843510234879580359176053269
6.51905530037764593050573468238
6.55979672953442713712736800558
6.60065960156950861586984594473
6.64164413320058593685703596013
6.68275054616329301966478613653
6.72397906726262337009792957653
6.76532992842518910371148668174
6.80680336675234650428456561985
6.84839962457421712582028537989
6.89011894950463374071679399716
6.93196159449704076444559253112
6.97392781790137914836534679463
7.016017883521986127241441103
7.05823206067654063674985661812
7.10057062425608567890085901208
7.1430338547861594101714166027
7.18562203848906725849852405361
7.22833546734732794153716047498
7.27117443916832686017021481212
7.31413925765021097868264415539
7.35723023244905997685364693633
7.40044767924736917012060107831
7.44379191982388044263624348432
7.48726328212479822525381035659
7.53086210033642837708103281949
7.5745887149592786961614577876
7.61844347288366069306165501126
7.66242672746683321173103160224
7.70653883861172947609919437964
7.75078017284731017970470895667
7.79515110341058632051039698524
7.8396520103303566153393919593
7.88428328051270550953502561335
7.92904530782830902906792587932
7.97393849320159700604022080605
8.01896324470182154612089465725
8.06411997763608299974014879479
8.10940911464436614983085969841
8.15483108579664083959791955829
8.200386328692082836401444747
8.24607528856047236465675327958
8.29189841836582944410647899456
8.33785617891234694246250528462
8.38394903895268409593854992971
8.4301774752986851704325224293
8.47654197293458993305590503825
8.52304302513280468148799785051
8.56968113357230474056447392682
8.61645680845974158507534311201
8.66337056865333008861371272025
8.71042294178959383434348051281
8.75761446441304895880464661448
8.80494568210890963862711569277
8.85241714963890107678165604049
8.90002943108026870450263094562
8.94778309996807529226554988794
8.99567873944088076345359925289
9.04371694238990273314216304162
9.09189831161175915760682846028
9.14022345996489798387024126596
9.18869301052982233933018016935
9.2373075967732236060904417057
9.28606786271613869025460432454
9.33497446310625193074145824434
9.38402806359446640315824422637
9.43322934091587387038469502845
9.48257898307525732170726664725
9.53207768953726493602667851591
9.58172617142139941179900031967
9.63152515170197193747792768075
9.68147536541317564241618360751
9.73157755985943918120274957097
9.78183249483122717667830894394
9.83224094282646059151785581922
9.88280368927773672919210474782
9.93352153278553549702354732268
9.98439528535760581250680867532
10.0354257726547336155533210466
10.0866138342431008813134197093
10.1379603238534533292348557626
10.1894661096473032136590216006
10.2411320744904026803458572474
10.2929591162337327039363529597
10.3449481480022626069397739076
10.3971000984917456262541799182
10.4494159122738269649196831593
10.5018965501097522728463994656
10.554542989272976570504189985
10.6073562238809862957543259181
10.6603372652366604499177413992
10.7134871421795107807573321634
10.7668069014471556055790126509
10.8202976080473972879023382087
10.8739603456412895795712731568
10.9277962169375980731014843589
10.9818063440990749259153110085
11.0359918691609878716434524516
11.0903539544623633801884499969
11.144893783090424727905600253
11.1996125593387277563529768064
11.2545115091795203013372894748
11.3095918807508757369776398924
11.3648549448591768809386411412
11.4203019954975537311414784307
11.4759343503809072414625797591
11.5317533514981816909954040081
11.5877603656825802622312542517
11.6439567852004523294603432403
11.7003440283596167894785017584
11.7569235401379236708850983153
11.8136967928328963740963322654
11.8706652867333393703532931598
11.9278305508138411844962495782
11.9851941434531501754372148127
12.0427576531774511957965186418
12.1005226994296248583163720697
12.1584909333656280774768369615
12.2166640386791950234792861371
12.2750437324561218744387693113
12.3336317660594670536855812813
12.3924299260470712872582481843
12.4514400351228791310558362849
12.5106639531236259433819598422
12.5701035780425419915112210507
12.6297608470918188870200521966
12.6896377378056832853822457123
12.7497362691860292403762331077
12.8100585028926742947449998235
12.8706065444804258828764013965
12.9313825446852745372029197189
12.9923887007621694013716496694
13.0536272578769803950900236044
13.1151005105554108505121489173
13.1768108041917954251775499955
13.2387605366209015511725929155
13.3009521597560496545786930101
13.3633881812970790241961441641
13.4260711665119137861718014172
13.4890037400957283371946709656
13.5521885881119753261095787705
13.6156284600198235271949427431
13.6793261707928595624380109008
13.7432846031342384380806412341
13.8075067097938255060330454233
13.8719955159932592218330328119
13.9367541219652826885089074966
14.0017857056141454845581431569
14.0670935253043690379800738883
14.1326809227857025598714432453
14.198551326262676438355993172
14.264708253617790631168847174
14.3311553157980621234953945163
14.397896220375403670396860005
14.4649347752921222244189026897
14.5322748928037168214383722361
14.5999205936321302838800896265
14.6678760113436758985342442283
14.7361453969670293444495630956
14.8047331238679589567902878953
14.8736436928988767291217777622
14.9428817378428427413671728778
15.012452031173363302666777793
15.0823594901532065311561259165
15.1526091832975393576078298333
15.2232063372289909031544453465
15.2941563439547960148950970878
15.3654647685990004415720907019
15.4371373576258511186924445229
15.5091800475939918767484546698
15.5815989744849831438335592597
15.6544004836540174276829273886
15.7275911404555722458974799256
15.8011777416022000214501615509
15.8751673273207828305493319014
15.9495671943774746132090213116
16.0243849100503260546658275389
16.0996283271373679360074370068
16.1753056000978695605736640689
16.2514252024357684761120223293
16.3279959454470962525843923762
16.4050269984678505082345027514
16.4825279107754792422292055247
16.5605086353162984463876722417
16.6389795544531733490157046109
16.717951507953154244404958584
16.7974358234640658612574860874
16.8774443497630228426385488284
16.9579894930993518179436170579
17.0390842570004977155953105432
17.1207422859634651526230799989
17.2029779135177714959573738878
17.2858062152207072512037834609
17.3692430672343126526175269605
17.4533052112388721869421080359
17.538010326563633996984007071
17.6233771105665723965488437875
17.7094253684772668522646865284
17.7961761141379291024214110767
17.8836516833469600650497680701
17.9718758618396653908057591622
18.060874030348166252451083775
18.1506733296884295137257316675
18.2413028494548933634768709774
18.3327938446999788682350300866
18.4251799859874950713629868847
18.5184976495044778448732584826
18.612786255590169248182125758
18.7080886662256652237259984724
18.8044516549094206534084466016
18.9019264661885337549187443133
19.0005694873099868169050492326
19.1004430615699990417278292634
19.2016164828298494286219061048
19.304167224645007814275488104
19.4081824775750989038544911693
19.513761097798618868240231863
19.6210161145732254400334704562
19.7300780125687337242657673855
19.8410991138317010976281105679
19.9542595626639279643148320616
20.0697757214721182928650023816
20.1879123304149302594816295343
20.3090008124326888334036455965
20.4334681827921039481028871047
20.5618855856182247706862285341
20.6950566571429085301398859974
20.8341976737359862071730879225
20.9813737447961185628080141709
21.1409332045747359640838303958
21.3333333333333333333333333333


==> anc/C3qNS/C3qNS3320.dat <==
# C3qNS3320
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/C3qNS/CMAIN7.f <==
      PROGRAM CMAIN3
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXC3qNS,LXC3qNS,GRC3qNS,PLUC3qNS,DELC3qNS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR,TT6,TT7
      REAL*8 PLU1,PLU2,PLU3,DEL1,DEL2,DEL3
      REAL*8 XV,XXV,C3qNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/C3qNS/ C3qNS(22,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      DEL1= -1.97258660883050285222449077761571998355D0 
      DEL2=  4.04674986038503885952473086913680410401D0
      DEL3= -8.90809102992138355910700350677658540057D0
*
      PLU1=  1.46359274424198757853047361156581797473D0
      PLU2= -0.11823353037865412639465530326412551076D0 
      PLU3= -11.5167808283161059819114408186427413984D0
*   
      TEST1= 1.02783084358171539436980348115559439966D0 
      TEST2=-2.27671928797164986884082099097670010191D0 
      TEST3= 12.08634248149641375942116814471127218188D0
      WRITE(6,*) 'TEST1=',TEST1
      WRITE(6,*) 'TEST2=',TEST2
      WRITE(6,*) 'TEST3=',TEST3,TEST1+TEST2+TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATC3qNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='C3qNS.dat',STATUS='OLD')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) C3qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXC3qNS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXC3qNS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRC3qNS(IO,X,AS,LQ,NF,FLAV)
      TT6 = PLUC3qNS(IO,X,AS,LQ,NF,FLAV)
      TT7 = DELC3qNS(IO,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      WRITE(6,*) 'PLU=',TT6
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REGC3qNS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGC3qNS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGC3qNS=',(TT3+TT4+TT5)/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'PLUC3qNS=',TT6/PLU1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLUC3qNS=',TT6/PLU2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLUC3qNS=',TT6/PLU3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'DELC3qNS=',TT7/DEL1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'DELC3qNS=',TT7/DEL2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DELC3qNS=',TT7/DEL3-1.0D0
*     
      STOP
      END
      include 'DATC3qNS.f' 
      include 'SXC3qNS.f'
      include 'LXC3qNS.f'
      include 'GRC3qNS.f' 
      include 'PLUC3qNS.f' 
      include 'DELC3qNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/C3qNS/DATC3qNS.f <==
      SUBROUTINE DATC3qNS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),C3qNS
      CHARACTER*80 STAR
      COMMON/C3qNS/ C3qNS(22,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS1000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C3qNS(1,IX,1)
          A(IX)=C3qNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(1,IX,2)=B(IX)
          C3qNS(1,IX,3)=C(IX)
          C3qNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='C3qNS1100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(2,IX,1)
          A(IX)=C3qNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(2,IX,2)=B(IX)
          C3qNS(2,IX,3)=C(IX)
          C3qNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) C3qNS(3,IX,1)
          A(IX)=C3qNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(3,IX,2)=B(IX)
          C3qNS(3,IX,3)=C(IX)
          C3qNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(4,IX,1)
          A(IX)=C3qNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(4,IX,2)=B(IX)
          C3qNS(4,IX,3)=C(IX)
          C3qNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(5,IX,1)
          A(IX)=C3qNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(5,IX,2)=B(IX)
          C3qNS(5,IX,3)=C(IX)
          C3qNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(6,IX,1)
          A(IX)=C3qNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(6,IX,2)=B(IX)
          C3qNS(6,IX,3)=C(IX)
          C3qNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(7,IX,1)
          A(IX)=C3qNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(7,IX,2)=B(IX)
          C3qNS(7,IX,3)=C(IX)
          C3qNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(8,IX,1)
          A(IX)=C3qNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          C3qNS(8,IX,2)=B(IX)
          C3qNS(8,IX,3)=C(IX)
          C3qNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(9,IX,1)
          A(IX)=C3qNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(9,IX,2)=B(IX)
          C3qNS(9,IX,3)=C(IX)
          C3qNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(10,IX,1)
          A(IX)=C3qNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(10,IX,2)=B(IX)
          C3qNS(10,IX,3)=C(IX)
          C3qNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(11,IX,1)
          A(IX)=C3qNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(11,IX,2)=B(IX)
          C3qNS(11,IX,3)=C(IX)
          C3qNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(12,IX,1)
          A(IX)=C3qNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(12,IX,2)=B(IX)
          C3qNS(12,IX,3)=C(IX)
          C3qNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(13,IX,1)
          A(IX)=C3qNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(13,IX,2)=B(IX)
          C3qNS(13,IX,3)=C(IX)
          C3qNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(14,IX,1)
          A(IX)=C3qNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(14,IX,2)=B(IX)
          C3qNS(14,IX,3)=C(IX)
          C3qNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(15,IX,1)
          A(IX)=C3qNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(15,IX,2)=B(IX)
          C3qNS(15,IX,3)=C(IX)
          C3qNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(16,IX,1)
          A(IX)=C3qNS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(16,IX,2)=B(IX)
          C3qNS(16,IX,3)=C(IX)
          C3qNS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(17,IX,1)
          A(IX)=C3qNS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(17,IX,2)=B(IX)
          C3qNS(17,IX,3)=C(IX)
          C3qNS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(18,IX,1)
          A(IX)=C3qNS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(18,IX,2)=B(IX)
          C3qNS(18,IX,3)=C(IX)
          C3qNS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(19,IX,1)
          A(IX)=C3qNS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(19,IX,2)=B(IX)
          C3qNS(19,IX,3)=C(IX)
          C3qNS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*

      OPEN(UNIT=LIN,FILE='C3qNS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(20,IX,1)
          A(IX)=C3qNS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(20,IX,2)=B(IX)
          C3qNS(20,IX,3)=C(IX)
          C3qNS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(21,IX,1)
          A(IX)=C3qNS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(21,IX,2)=B(IX)
          C3qNS(21,IX,3)=C(IX)
          C3qNS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='C3qNS3101.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) C3qNS(22,IX,1)
          A(IX)=C3qNS(22,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          C3qNS(22,IX,2)=B(IX)
          C3qNS(22,IX,3)=C(IX)
          C3qNS(22,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='C3qNS.dat',STATUS='NEW')
      DO ISET=1,22
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) C3qNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/C3qNS/DELC3qNS.f <==
      REAL*8 FUNCTION DELC3qNS(IO,as,LQ,NF,flav)
*     ------------------------=----------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(16)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 1.0D0
      GOTO 200
101   CONTINUE
      w(1)=LQ - 3 - 4.D0/3.D0*z2
*
      G = 4.0D0*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=38.D0/9.D0*NF
      w(2)=3 - 2.D0/9.D0*NF
      w(2)=z2*w(2)
      w(3)= - 64.D0/9.D0*z2 - 7 + 2.D0/3.D0*NF
      w(3)=LQ*w(3)
      w(2)=w(3) + 16*w(2) - w(1) + 49 + 104.D0/9.D0*z3
      w(2)=LQ*w(2)
      w(3)=457.D0/3.D0 + 16*z3
      w(3)=NF*w(3)
      w(1)=253.D0/15.D0*z2 - 53 + w(1)
      w(1)=z2*w(1)
      w(1)=2*w(2) + 4*w(1) + 1.D0/9.D0*w(3) - 4141.D0/18.D0 + 48*z3
*
      G = as**2*w(1)
      GOTO 200
103   CONTINUE
      w(1)=4*LQ
      w(2)=2*LQ
      w(3)=101.D0/3.D0 - w(2)
      w(3)=w(3)*w(1)
      w(3)= - 6713.D0/9.D0 + w(3)
      w(3)=w(3)*w(1)
      w(4)=4*z2
      w(5)= - 2207.D0/9.D0 + 637.D0/5.D0*LQ
      w(5)=w(5)*w(4)
      w(3)=w(5) + 50311.D0/9.D0 + w(3)
      w(3)=z2*w(3)
      w(5)= - 19 + w(2)
      w(5)=LQ*w(5)
      w(5)=203.D0/3.D0 + w(5)
      w(5)=w(5)*w(1)
      w(6)=67.D0/3.D0 - w(1)
      w(6)=w(6)*w(2)
      w(6)= - 8.D0/3.D0*z2 - 215.D0/3.D0 + w(6)
      w(6)=z2*w(6)
      w(5)= - 304.D0/9.D0*z3 + 8*w(6) - 9517.D0/27.D0 + w(5)
      w(5)=NF*w(5)
      w(6)=373 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 4853.D0/3.D0 + w(6)
      w(6)=w(6)*w(2)
      w(7)= - 94.D0/9.D0 + 7*LQ
      w(7)=w(7)*w(1)
      w(7)= - 1460.D0/9.D0*z2 - 1069.D0/9.D0 + w(7)
      w(7)=z3*w(7)
      w(3)=1.D0/3.D0*w(5) - 4304.D0/9.D0*z5 + 4*w(7) + 4.D0/3.D0*w(3)
     &  + 140837.D0/27.D0 + w(6)
      w(3)=NF*w(3)
      w(5)= - 1121.D0/3.D0 + 28*LQ
      w(1)=w(5)*w(1)
      w(1)=67133.D0/9.D0 + w(1)
      w(1)=w(1)*w(2)
      w(1)= - 248563.D0/9.D0 + w(1)
      w(5)= - 679 + 1952.D0/27.D0*LQ
      w(5)=LQ*w(5)
      w(5)= - 640858.D0/8505.D0*z2 + 23704.D0/81.D0 + 1.D0/5.D0*w(5)
      w(5)=w(5)*w(4)
      w(1)=1.D0/9.D0*w(1) + w(5)
      w(1)=w(1)*w(4)
      w(4)= - 529 + 42*LQ
      w(4)=LQ*w(4)
      w(4)=65885.D0/27.D0 + w(4)
      w(2)=w(4)*w(2)
      w(4)= - 27 + 256.D0/81.D0*LQ
      w(4)=LQ*w(4)
      w(4)=70.D0/27.D0 + w(4)
      w(4)=LQ*w(4)
      w(5)=7523 - 2336*LQ
      w(5)=z2*w(5)
      w(4)=2906.D0/81.D0*z3 + 1.D0/27.D0*w(5) + 5899.D0/27.D0 + w(4)
      w(4)=z3*w(4)
      w(5)= - 1400.D0/3.D0 + 283*LQ
      w(5)=z5*w(5)
      w(1)=2.D0/9.D0*w(3) + 32.D0/9.D0*w(5) + 16*w(4) + w(1) - 1366241.D
     & 0/162.D0 + w(2)
*
      G = as**3*w(1)
*
200   CONTINUE
*
      DELC3qNS = G
*
      RETURN
      END


==> anc/C3qNS/GRC3qNS.f <==
      REAL*8 FUNCTION GRC3qNS(IO,X,AS,LQ,NF,FLAV)
*     ------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 C3qNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/C3qNS/  C3qNS(22,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC3qNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRC3qNS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + C3qNS(1,I1,K)*DX**(K-1)
      T2  = T2   + C3qNS(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      DO K=1,4
      T3  = T3   + C3qNS(3,I1,K)*DX**(K-1)
      T4  = T4   + C3qNS(4,I1,K)*DX**(K-1)
      T5  = T5   + C3qNS(5,I1,K)*DX**(K-1)
      T6  = T6   + C3qNS(6,I1,K)*DX**(K-1)
      T7  = T7   + C3qNS(7,I1,K)*DX**(K-1)
      T8  = T8   + C3qNS(8,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T3+T4*NF+T5*LQ+T6*LQ*NF+T7*LQ**2+T8*LQ**2*NF)
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      T22 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T9  = T9   + C3qNS(9,I1,K)*DX**(K-1)
      T10 = T10  + C3qNS(10,I1,K)*DX**(K-1)
      T11 = T11  + C3qNS(11,I1,K)*DX**(K-1)
      T12 = T12  + C3qNS(12,I1,K)*DX**(K-1)
      T13 = T13  + C3qNS(13,I1,K)*DX**(K-1)
      T14 = T14  + C3qNS(14,I1,K)*DX**(K-1)
      T15 = T15  + C3qNS(15,I1,K)*DX**(K-1)
      T16 = T16  + C3qNS(16,I1,K)*DX**(K-1)
      T17 = T17  + C3qNS(17,I1,K)*DX**(K-1)
      T18 = T18  + C3qNS(18,I1,K)*DX**(K-1)
      T19 = T19  + C3qNS(19,I1,K)*DX**(K-1)
      T20 = T20  + C3qNS(20,I1,K)*DX**(K-1)
      T21 = T21  + C3qNS(21,I1,K)*DX**(K-1)
      T22 = T22  + C3qNS(22,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T9+T10*FLAV+T11*NF+T12*NF**2+T13*LQ+T14*LQ*NF
     &   +T15*LQ*NF**2+T16*LQ**2+T17*LQ**2*NF
     &   +T18*LQ**2*NF**2+T19*LQ**3+T20*LQ**3*NF
     &   +T21*LQ**3*NF**2+T22*FLAV*LQ)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRC3qNS= G
*
      RETURN
      END


==> anc/C3qNS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/C3qNS/LXC3qNS.f <==
      REAL*8 FUNCTION LXC3qNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G =  - 16.D0/3.D0*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=35 - 16.D0/3.D0*LQ
      w(2)=LQ*w(2)
      w(2)= - 176.D0/3.D0 + w(2)
      w(3)= - 16.D0/3.D0*w(1) + 137.D0/3.D0 - 16*LQ
      w(3)=w(1)*w(3)
      w(4)= - w(1) + 31.D0/3.D0 - 2*LQ
      w(4)=NF*w(4)
      w(2)=2.D0/3.D0*w(4) + 100.D0/3.D0*z2 + 2*w(2) + w(3)
*
      G = 8.D0/3.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=8*LQ
      w(3)=2*LQ
      w(4)=161.D0/9.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)=4.D0/9.D0*NF
      w(6)=31.D0/3.D0 - w(3)
      w(6)=w(6)*w(5)
      w(4)=w(6) + 296.D0/9.D0*z2 - 8297.D0/27.D0 + w(4)
      w(4)=NF*w(4)
      w(6)=40*LQ
      w(7)= - NF + 509.D0/3.D0 - w(6)
      w(5)=w(7)*w(5)
      w(7)=8*w(1)
      w(6)= - 10.D0/3.D0*NF + 139 - w(6) - w(7)
      w(6)=w(1)*w(6)
      w(8)=41 - 16.D0/3.D0*LQ
      w(8)=LQ*w(8)
      w(5)=4.D0/3.D0*w(6) + w(5) + 224*z2 - 11465.D0/9.D0 + 16*w(8)
      w(5)=w(1)*w(5)
      w(6)=497 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 9553 + 4*w(6)
      w(6)=LQ*w(6)
      w(6)=48760.D0/3.D0 + w(6)
      w(8)= - 13267.D0/9.D0 + 448*LQ
      w(8)=z2*w(8)
      w(4)=2.D0/3.D0*w(5) + w(4) + 2.D0/9.D0*w(6) + w(8)
      w(4)=w(1)*w(4)
      w(2)=353.D0/3.D0 - w(2)
      w(2)=LQ*w(2)
      w(2)= - 5144.D0/9.D0 + w(2)
      w(2)=w(2)*w(3)
      w(2)=55799.D0/27.D0 + w(2)
      w(5)=2*z2
      w(6)=31.D0/3.D0 - LQ
      w(6)=LQ*w(6)
      w(6)=w(5) - 220.D0/9.D0 + w(6)
      w(6)=NF*w(6)
      w(8)= - 4411.D0/3.D0 + 328*LQ
      w(8)=z2*w(8)
      w(2)=4*w(6) + 2*w(2) + w(8)
      w(2)=NF*w(2)
      w(6)= - 5645 + 464*LQ
      w(6)=LQ*w(6)
      w(6)=71186.D0/3.D0 + w(6)
      w(6)=LQ*w(6)
      w(2)=w(2) - 336316.D0/9.D0 + w(6)
      w(6)= - 107 + 368.D0/27.D0*LQ
      w(3)=w(6)*w(3)
      w(3)= - 5972.D0/135.D0*z2 + 36169.D0/81.D0 + w(3)
      w(3)=w(3)*w(5)
      w(2)=w(3) + 1.D0/27.D0*w(2)
      w(3)= - 556.D0/9.D0*w(1) - 55.D0/9.D0*NF + 365 - 836.D0/9.D0*LQ
      w(3)=z3*w(3)
      w(2)=8.D0/3.D0*w(3) + 2*w(2) + 1.D0/3.D0*w(4)
*
      G = as**3*w(7)*w(2)
*
200   CONTINUE
*
      LXC3qNS = G
*
      RETURN
      END


==> anc/C3qNS/PLUC3qNS.f <==
      REAL*8 FUNCTION PLUC3qNS(IO,z,as,LQ,NF,flav)
*     -------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=w(2) + LQ
      w(3)= - 1 + 4.D0/3.D0*w(3)
*
      G = 4*as*w(3)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2.D0/3.D0*NF
      w(4)=247.D0/9.D0 - 8*z2
      w(4)=w(4)*w(3)
      w(5)=2*w(2)
      w(3)=16.D0/3.D0*w(2) - 23 + w(3)
      w(3)=w(3)*w(5)
      w(6)=58.D0/3.D0*NF + 200*z2
      w(7)=259 - w(6)
      w(3)=1.D0/3.D0*w(7) + w(3)
      w(3)=w(3)*w(5)
      w(3)=w(3) + w(4) + 656.D0/3.D0*z3 - 2543.D0/9.D0 + 184*z2
      w(4)=2*LQ
      w(5)=2.D0/9.D0*NF
      w(7)=32.D0/9.D0*w(2) - 1 + w(5)
      w(7)=w(7)*w(4)
      w(6)=187 - w(6)
      w(5)=8.D0/3.D0*w(2) - 5 + w(5)
      w(5)=w(2)*w(5)
      w(5)=w(7) + 1.D0/9.D0*w(6) + 4*w(5)
      w(4)=w(5)*w(4)
      w(3)=1.D0/3.D0*w(3) + w(4)
*
      G = 2*as**2*w(3)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=4.D0/3.D0*NF
      w(4)=29.D0/3.D0*NF
      w(5)=w(4) + 164*z2
      w(6)=4183.D0/9.D0 - w(5)
      w(6)=w(6)*w(3)
      w(7)=16*LQ
      w(8)=2.D0/3.D0*NF
      w(9)= - 7 + w(8)
      w(9)=w(9)*w(7)
      w(10)= - 206.D0/3.D0 + NF
      w(10)=NF*w(10)
      w(10)=4*w(10) + 3035 - 1472*z2
      w(9)=1.D0/3.D0*w(10) + w(9)
      w(10)=2*LQ
      w(9)=w(9)*w(10)
      w(6)=w(9) + w(6) - 55723.D0/9.D0 + 4520*z2
      w(6)=w(6)*w(10)
      w(9)=8*z2
      w(11)=5972.D0/15.D0*z2
      w(12)= - 2063 + w(11)
      w(12)=w(12)*w(9)
      w(13)=w(9) - 235.D0/9.D0
      w(14)= - w(13)*w(8)
      w(14)=w(14) - 2455.D0/3.D0 + 592*z2
      w(15)=2*NF
      w(14)=w(14)*w(15)
      w(6)=w(6) + w(14) + 41059.D0/3.D0 + w(12)
      w(12)=4.D0/9.D0*NF
      w(14)= - 103 + NF
      w(14)=w(14)*w(12)
      w(16)=224*z2
      w(7)=w(7) - 73 + 10.D0/3.D0*NF
      w(7)=LQ*w(7)
      w(17)=8*LQ - 17 + w(8)
      w(17)=5*w(17) + 8*w(2)
      w(17)=w(2)*w(17)
      w(7)=4.D0/3.D0*w(17) + 16.D0/3.D0*w(7) + w(14) + 1951.D0/3.D0 - 
     & w(16)
      w(7)=w(2)*w(7)
      w(14)= - 97 + NF
      w(14)=w(14)*w(12)
      w(14)=w(14) + 1675.D0/3.D0 - w(16)
      w(16)=4*LQ
      w(8)=32.D0/27.D0*LQ - 11 + w(8)
      w(8)=w(8)*w(16)
      w(8)=1.D0/3.D0*w(14) + w(8)
      w(8)=w(8)*w(16)
      w(4)= - w(4) + 1847.D0/3.D0 - 148*z2
      w(4)=w(4)*w(3)
      w(4)=w(4) - 28565.D0/3.D0 + 5224*z2
      w(4)=4.D0/9.D0*w(7) + 1.D0/9.D0*w(4) + w(8)
      w(4)=w(2)*w(4)
      w(4)=1.D0/9.D0*w(6) + w(4)
      w(4)=w(2)*w(4)
      w(6)= - 5833.D0/27.D0 + 118.D0/5.D0*z2
      w(6)=w(6)*w(9)
      w(7)=2.D0/9.D0*NF
      w(8)= - 4357.D0/27.D0 + 116*z2
      w(8)=w(8)*w(7)
      w(6)=w(8) + 154897.D0/81.D0 + w(6)
      w(6)=w(6)*w(7)
      w(5)=221 - w(5)
      w(5)=w(5)*w(3)
      w(7)= - 5 + 1.D0/3.D0*NF
      w(3)=w(7)*w(3)
      w(3)=w(3) + 13 - 128.D0/3.D0*z2
      w(3)=w(3)*w(16)
      w(3)=w(3) + w(5) - 1087 + 2936*z2
      w(3)=LQ*w(3)
      w(5)= - 1805 + w(11)
      w(5)=w(5)*w(9)
      w(3)=w(3) + 20563.D0/3.D0 + w(5)
      w(5)=NF*w(13)
      w(5)= - 2.D0/27.D0*w(5) - 1847.D0/27.D0 + 64*z2
      w(5)=w(5)*w(15)
      w(3)=w(5) + 1.D0/9.D0*w(3)
      w(3)=w(3)*w(10)
      w(5)= - 127 - w(12)
      w(5)=NF*w(5)
      w(7)= - 149 + 22.D0/3.D0*NF
      w(7)=5*w(7) + 232.D0/3.D0*LQ
      w(7)=LQ*w(7)
      w(8)=1112.D0/3.D0*w(2) + 1672.D0/3.D0*LQ - 1211 + 110.D0/3.D0*NF
      w(8)=w(2)*w(8)
      w(5)=w(8) + w(7) + w(5) + 2261 - 2330.D0/3.D0*z2
      w(5)=z3*w(5)
      w(7)=91663.D0/9.D0 - 12004.D0/5.D0*z2
      w(7)=z2*w(7)
      w(3)=16.D0/9.D0*w(5) + 2*w(4) + w(3) + w(6) + 4.D0/9.D0*w(7) - 
     & 776299.D0/243.D0 - 1200*z5
*
      G = 2*as**3*w(3)*w(1)
*
200   CONTINUE
*
      PLUC3qNS = G
*
      RETURN
      END


==> anc/C3qNS/SXC3qNS.f <==
      REAL*8 FUNCTION SXC3qNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 0.0D0
      GOTO 200
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 8.D0/3.D0*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=47 - 10.D0/3.D0*NF
      w(3)=z**2
      w(3)=w(3) - 1
      w(3)=w(3)*as**2
      w(2)=w(3)*w(2)
      w(4)=z2*w(3)  
      w(4)= - 52.D0/3.D0*w(4) + w(2)
      w(5)=w(3)*w(1)
      w(2)=52.D0/9.D0*w(5) + w(2)
      w(2)=w(1)*w(2)
      w(2)=4*w(4) + w(2)
      w(4)=LQ + NF
      w(6)=2.D0/9.D0*w(3)
      w(4)=w(6)*w(4)
      w(3)= - 5.D0/9.D0*w(5) - 3*w(3) + w(4)
      w(3)=LQ*w(3)
      w(2)=1.D0/3.D0*w(2) + 8*w(3)
*
      G = 2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)= - 256.D0/3.D0*z2 + 469
      w(3)=z**2
      w(3)=w(3) - 1
      w(2)=w(3)*w(2)
      w(4)=w(3)*NF
      w(5)= - 106.D0/3.D0*w(3) + w(4)
      w(6)=4.D0/3.D0*NF
      w(5)=w(5)*w(6)
      w(7)=2*NF
      w(7)=w(3)*w(7)
      w(8)= - w(7) + 29*w(3)
      w(9)=LQ*w(8)
      w(2)= - 2.D0/3.D0*w(9) + w(5) + w(2)
      w(5)=2*LQ
      w(2)=w(2)*w(5)
      w(9)=w(3)*flav
      w(10)= - 1531.D0/9.D0*w(3) - 8*w(9)
      w(11)=4718.D0/3.D0*w(3) - 41*w(4)
      w(11)=NF*w(11)
      w(12)=10*flav
      w(12)=w(3)*w(12)
      w(13)=59.D0/3.D0*w(3) + w(12)
      w(13)=z3*w(13)
      w(14)=661.D0/3.D0*w(3) - w(9)
      w(14)=5*w(14) - 218.D0/3.D0*w(4)
      w(14)=z2*w(14)
      w(2)=w(2) + 2*w(14) + 8*w(13) + 35*w(10) + 4.D0/9.D0*w(11)
      w(2)=w(2)*w(5)
      w(5)= - 1349*w(3) - 20*w(9)
      w(10)=1930.D0/27.D0*w(3) - w(4)
      w(10)=NF*w(10)
      w(11)=676.D0/9.D0*w(3) + 17*w(9)
      w(11)=z2*w(11)
      w(5)=w(11) + 2.D0/3.D0*w(5) + w(10)
      w(10)=16*z2
      w(5)=w(5)*w(10)
      w(11)=172.D0/3.D0*w(4) - 4129.D0/3.D0*w(3) - 85*w(9)
      w(11)=z3*w(11)
      w(13)= - 117107.D0/3.D0*w(3) + 842*w(4)
      w(13)=NF*w(13)
      w(2)=w(2) + w(5) + 8.D0/3.D0*w(11) + 2.D0/27.D0*w(13) + 687061.D0/
     & 27.D0*w(3) + 1000*w(9)
      w(5)=611.D0/9.D0*w(3) + 5*w(9)
      w(11)= - 6799*w(3) + 178*w(4)
      w(11)=NF*w(11)
      w(13)= - 377*w(3) - 190*w(9)
      w(13)=z3*w(13)
      w(5)=1.D0/9.D0*w(13) + 11*w(5) + 1.D0/81.D0*w(11)
      w(11)=292.D0/9.D0*w(4) - 13721.D0/27.D0*w(3) - w(12)
      w(11)=z2*w(11)
      w(5)=2*w(5) + w(11)
      w(11)= - 512.D0/27.D0*w(3) - w(9)
      w(7)=743.D0/9.D0*w(3) - w(7)
      w(7)=NF*w(7)
      w(7)=5*w(11) + 1.D0/9.D0*w(7)
      w(11)=97*w(3) + 50.D0/3.D0*w(9)
      w(11)=z2*w(11)
      w(13)=w(3)*LQ
      w(8)= - 1.D0/3.D0*w(13) + w(8)
      w(8)=LQ*w(8)
      w(7)=16.D0/27.D0*w(8) + 2*w(7) + 1.D0/3.D0*w(11)
      w(7)=LQ*w(7)
      w(5)=1.D0/3.D0*w(5) + w(7)
      w(7)=1009*w(3) - 76*w(4)
      w(8)=2*flav
      w(8)=w(3)*w(8)
      w(11)= - 7*w(3) - w(8)
      w(11)=LQ*w(11)
      w(8)=67.D0/15.D0*w(3) + w(8)
      w(8)=w(1)*w(8)
      w(7)=2*w(8) + 1.D0/3.D0*w(7) + 5*w(11)
      w(7)=w(1)*w(7)
      w(8)=3823.D0/3.D0*w(3) + 40*w(9)
      w(11)= - 3032.D0/3.D0*w(3) + 23*w(4)
      w(6)=w(11)*w(6)
      w(6)=11*w(8) + w(6)
      w(8)= - 154.D0/3.D0*w(3) + w(9)
      w(4)=32.D0/3.D0*w(13) + 5*w(8) + 56.D0/3.D0*w(4)
      w(4)=LQ*w(4)
      w(3)= - 451.D0/9.D0*w(3) - w(12)
      w(3)=w(3)*w(10)
      w(3)=w(7) + 4*w(4) + 1.D0/3.D0*w(6) + w(3)
      w(3)=w(1)*w(3)
      w(3)=2*w(5) + 1.D0/27.D0*w(3)
      w(3)=w(1)*w(3)
      w(2)=1.D0/9.D0*w(2) + w(3)
*
      G = 4*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXC3qNS = G
*
      RETURN
      END


==> anc/C3qNS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/C3qNS/delta.m <==
1 + as*((4*LQ*(-3 + 3*z))/(3*(-1 + z)) + (4*((9 - 9*z)/(-1 + z) - 4*z2))/3) + 
 as^2*(LQ^2*((22*(3 - 3*z))/(3*(-1 + z)) - (4*NF*(3 - 3*z))/(9*(-1 + z)) + 
     (16*((-9 + 9*z)/(2*(-1 + z)) - 8*z2))/9) + 
   (2*NF*((-1371 + 1371*z)/(54*(-1 + z)) + (4*(-19 + 19*z)*z2)/(3*(-1 + z)) + 
      (8*z3)/3))/3 + (16*((-331 + 331*z)/(8*(-1 + z)) + 
      ((-69 + 69*z)*z2)/(-1 + z) + 6*z2^2 + (2*(39 - 39*z^2)*z3)/
       ((-1 + z)*(1 + z))))/9 + 4*((5*(3279 - 3279*z))/(216*(-1 + z)) + 
     ((251 - 251*z)*z2)/(3*(-1 + z)) + (71*z2^2)/5 - 
     (4*(35 - 35*z^2)*z3)/(3*(-1 + z)*(1 + z))) + 
   LQ*((2*NF*((2*(57 - 57*z))/(9*(-1 + z)) - (32*z2)/3))/3 + 
     4*((-645 + 645*z)/(18*(-1 + z)) + (8*(-11 + 11*z^2)*z2)/
        (3*(-1 + z)*(1 + z)) - 12*z3) + 
     (16*((3*(17 - 17*z))/(2*(-1 + z)) + (4*(3 - 3*z^2)*z2)/
         ((-1 + z)*(1 + z)) + 40*z3))/9)) + 
 as^3*((NF^2*((2*(28551 - 28551*z))/(729*(-1 + z)) - 
      (16*(-215 + 215*z)*z2)/(27*(-1 + z)) - (128*z2^2)/27 + 
      (32*(19 - 19*z)*z3)/(81*(-1 + z))))/3 + 
   LQ^3*((-484*(3 - 3*z))/(9*(-1 + z)) - (16*NF^2*(3 - 3*z))/(81*(-1 + z)) + 
     (8*NF*((-2*(9 - 9*z))/(3*(-1 + z)) - (32*z2)/3))/9 + 
     3*((176*NF*(3 - 3*z))/(81*(-1 + z)) + 
       (16*((11*(9 - 9*z))/(6*(-1 + z)) + (88*z2)/3))/9) + 
     (64*((-9 + 9*z)/(2*(-1 + z)) + (8*(3 - 3*z)*z2)/(-1 + z) + (64*z3)/3))/
      27) + LQ^2*((NF^2*((8*(57 - 57*z))/(27*(-1 + z)) - (128*z2)/9))/3 + 
     12*((8013 - 8013*z)/(54*(-1 + z)) - (88*(-11 + 11*z^2)*z2)/
        (9*(-1 + z)*(1 + z)) + 44*z3) + 
     (8*NF*((2*(216 - 216*z))/(9*(-1 + z)) + (8*(-4 + 4*z^2)*z2)/
         (9*(-1 + z)*(1 + z)) + 64*z3))/9 + 
     (64*((3*(24 - 24*z))/(2*(-1 + z)) + (2*(-27 + 27*z^2)*z2)/
         ((-1 + z)*(1 + z)) + (128*z2^2)/5 - (4*(18 - 18*z^2)*z3)/
         ((-1 + z)*(1 + z))))/27 + 
     3*((2*NF*((-2*(1407 - 1407*z))/(27*(-1 + z)) + (32*(-22 + 22*z^2)*z2)/
           (9*(-1 + z)*(1 + z)) - 16*z3))/3 + 
       (16*((-2727 + 2727*z)/(18*(-1 + z)) - (2*(-140 + 140*z^2)*z2)/
           (9*(-1 + z)*(1 + z)) + 32*z2^2 + (4*(53 - 53*z^2)*z3)/
           ((-1 + z)*(1 + z))))/9)) + 
   (8*NF*((1023 - 1023*z)/(54*(-1 + z)) - (16*(-2059 + 2059*z^2)*z2^2)/
       (135*(-1 + z)*(1 + z)) + z2*((2*(16473 - 16473*z^2))/
         (81*(-1 + z)*(1 + z)) - (704*z3)/9) + (4*(-6066 + 6066*z^2)*z3)/
       (27*(-1 + z)*(1 + z)) - (1184*z5)/9))/9 + 
   (64*((21765 - 21765*z)/(72*(-1 + z)) + 
      (2*(3222 - 9666*z^2 + 9666*z^4 - 3222*z^6)*z2^2)/
       (15*(-1 + z)^3*(1 + z)^3) + (4184*z2^3)/315 - 
      (2*(1431 - 2862*z^2 + 1431*z^4)*z3)/(9*(-1 + z)^2*(1 + z)^2) - 
      (304*z3^2)/3 + z2*((10137 - 10137*z^2)/(18*(-1 + z)*(1 + z)) - 
        (8*(303 - 303*z^2)*z3)/(3*(-1 + z)*(1 + z))) - 
      (8*(465 - 465*z^2)*z5)/(3*(-1 + z)*(1 + z))))/27 + 
   12*((5729259 - 5729259*z)/(5832*(-1 + z)) + 
     (2*(-12592 + 37776*z^2 - 37776*z^4 + 12592*z^6)*z2^2)/
      (135*(-1 + z)^3*(1 + z)^3) - (3512*z2^3)/63 - 
     (2*(-52856 + 105712*z^2 - 52856*z^4)*z3)/(81*(-1 + z)^2*(1 + z)^2) - 
     (248*z3^2)/3 + z2*((143255 - 143255*z^2)/(81*(-1 + z)*(1 + z)) + 
       (4*(-405 + 405*z^2)*z3)/(3*(-1 + z)*(1 + z))) + 
     (8*(52 - 52*z^2)*z5)/(3*(-1 + z)*(1 + z))) + 
   3*((2*NF*((-428649 + 428649*z)/(729*(-1 + z)) - (16*(-311 + 311*z^2)*z2^2)/
         (135*(-1 + z)*(1 + z)) + z2*((4*(-20431 + 20431*z^2))/
           (81*(-1 + z)*(1 + z)) - (112*z3)/3) + (4*(9157 - 9157*z^2)*z3)/
         (81*(-1 + z)*(1 + z)) + (16*z5)/3))/3 + 
     (16*((-164898 + 164898*z)/(216*(-1 + z)) + 
        ((-87632 + 262896*z^2 - 262896*z^4 + 87632*z^6)*z2^2)/
         (135*(-1 + z)^3*(1 + z)^3) - (33556*z2^3)/315 + 
        ((-57771 + 115542*z^2 - 57771*z^4)*z3)/(27*(-1 + z)^2*(1 + z)^2) + 
        (1016*z3^2)/3 + z2*((-312351 + 312351*z^2)/(162*(-1 + z)*(1 + z)) + 
          (4*(1661 - 1661*z^2)*z3)/(9*(-1 + z)*(1 + z))) + 
        (2*(2476 - 2476*z^2)*z5)/(9*(-1 + z)*(1 + z))))/9) + 
   LQ*((NF^2*((-8*(609 - 609*z))/(81*(-1 + z)) + (32*(-67 + 67*z)*z2)/
         (27*(-1 + z))))/3 + (8*NF*((-5967 + 5967*z)/(54*(-1 + z)) - 
        (4*(1405 - 1405*z^2)*z2)/(27*(-1 + z)*(1 + z)) + (1216*z2^2)/15 - 
        (8*(-425 + 425*z^2)*z3)/(9*(-1 + z)*(1 + z))))/9 + 
     (64*((-1001 + 1001*z)/(8*(-1 + z)) - (2*(93 - 93*z^2)*z2^2)/
         (5*(-1 + z)*(1 + z)) + z2*((-225 + 225*z^2)/((-1 + z)*(1 + z)) - 
          224*z3) + (2*(245 - 245*z^2)*z3)/((-1 + z)*(1 + z)) - 48*z5))/27 + 
     12*((-49620 + 49620*z)/(81*(-1 + z)) + (2*(-11143 + 11143*z^2)*z2)/
        (27*(-1 + z)*(1 + z)) - (2*(-796 + 796*z^2)*z2^2)/
        (15*(-1 + z)*(1 + z)) + (8*(193 - 193*z^2)*z3)/(3*(-1 + z)*(1 + z)) + 
       40*z5) + 3*((2*NF*((4*(8274 - 8274*z))/(81*(-1 + z)) - 
          (16*(-902 + 902*z^2)*z2)/(27*(-1 + z)*(1 + z)) + (592*z2^2)/15 - 
          (32*(14 - 14*z^2)*z3)/(3*(-1 + z)*(1 + z))))/3 + 
       (16*((112077 - 112077*z)/(216*(-1 + z)) + ((2777 - 2777*z^2)*z2^2)/
           (15*(-1 + z)*(1 + z)) + z2*((19277 - 19277*z^2)/(27*(-1 + z)*
              (1 + z)) - 160*z3) - (4*(3113 - 3113*z^2)*z3)/
           (9*(-1 + z)*(1 + z)) + 120*z5))/9)))


==> anc/C3qNS/delta1.m <==
1 + (4*as*(-9 + 3*LQ - 4*z2))/3 + 
 (as^2*(60*LQ^2*(-63 + 6*NF - 64*z2) - 
    60*LQ*(-441 - 432*z2 + NF*(38 + 32*z2) - 104*z3) + 
    10*NF*(457 + 456*z2 + 48*z3) + 3*(-20705 - 19080*z2 + 6072*z2^2 + 
      4320*z3)))/270 - 
 (as^3*(140*NF^2*(9517 + 15480*z2 + 576*z2^2 + 912*z3) - 
    2520*LQ^3*(1701 + 12*NF^2 + 2016*z2 - 96*NF*(3 + 2*z2) + 1024*z3) + 
    252*LQ^2*(214245 + 269040*z2 - 46848*z2^2 + 60*NF^2*(19 + 16*z2) + 
      87480*z3 - 10*NF*(3357 + 3232*z2 + 504*z3)) + 
    3*(-79645440*z2^2 + 20507456*z2^3 - 840*z2*(-248563 + 90276*z3) - 
      105*(-1366241 + 566304*z3 + 92992*z3^2 - 268800*z5)) + 
    420*NF*(-140837 + 35312*z2^2 + 12828*z3 + 4*z2*(-50311 + 4380*z3) + 
      12912*z5) - 84*LQ*(60*NF^2*(203 + 268*z2) + 
      NF*(-436770 - 537040*z2 + 91728*z2^2 - 22560*z3) + 
      3*(988275 + 1342660*z2 - 439992*z2^2 + 8400*z3 - 280320*z2*z3 + 
        203760*z5))))/51030


==> anc/C3qNS/large-x.m <==
(-16*as*Log[1 - z])/3 + as^2*((-2816*Log[1 - z])/9 - 
   (256*LQ^2*Log[1 - z])/9 + (800*z2*Log[1 - z])/9 + (1096*Log[1 - z]^2)/9 - 
   (128*Log[1 - z]^3)/9 + LQ*((560*Log[1 - z])/3 - (32*NF*Log[1 - z])/9 - 
     (128*Log[1 - z]^2)/3) + NF*((496*Log[1 - z])/27 - 
     (16*Log[1 - z]^2)/9)) + as^3*((-5381056*Log[1 - z])/243 + 
   (1157408*z2*Log[1 - z])/81 - (191104*z2^2*Log[1 - z])/135 + 
   (23360*z3*Log[1 - z])/3 + (780160*Log[1 - z]^2)/81 - 
   (106136*z2*Log[1 - z]^2)/27 - (35584*z3*Log[1 - z]^2)/27 - 
   (183440*Log[1 - z]^3)/81 + (3584*z2*Log[1 - z]^3)/9 + 
   (8896*Log[1 - z]^4)/27 - (512*Log[1 - z]^5)/27 + 
   LQ^3*((7424*Log[1 - z])/27 - (512*NF*Log[1 - z])/27 - 
     (2048*Log[1 - z]^2)/27) + NF^2*((-14080*Log[1 - z])/243 + 
     (128*z2*Log[1 - z])/27 + (992*Log[1 - z]^2)/81 - (64*Log[1 - z]^3)/81) + 
   NF*((1785568*Log[1 - z])/729 - (70576*z2*Log[1 - z])/81 - 
     (3520*z3*Log[1 - z])/27 - (66376*Log[1 - z]^2)/81 + 
     (2368*z2*Log[1 - z]^2)/27 + (32576*Log[1 - z]^3)/243 - 
     (640*Log[1 - z]^4)/81) + LQ^2*((-90320*Log[1 - z])/27 - 
     (64*NF^2*Log[1 - z])/27 + (23552*z2*Log[1 - z])/27 + 
     (31808*Log[1 - z]^2)/27 - (4096*Log[1 - z]^3)/27 + 
     NF*((22592*Log[1 - z])/81 - (128*Log[1 - z]^2)/3)) + 
   LQ*((1138976*Log[1 - z])/81 - 6848*z2*Log[1 - z] - 
     (53504*z3*Log[1 - z])/27 - (152848*Log[1 - z]^2)/27 + 
     (3584*z2*Log[1 - z]^2)/3 + (10496*Log[1 - z]^3)/9 - 
     (2560*Log[1 - z]^4)/27 + NF^2*((1984*Log[1 - z])/81 - 
       (64*Log[1 - z]^2)/27) + NF*((-329216*Log[1 - z])/243 + 
       (5248*z2*Log[1 - z])/27 + (10304*Log[1 - z]^2)/27 - 
       (2560*Log[1 - z]^3)/81)))


==> anc/C3qNS/outg.f <==
      REAL*8 w(8)

      w(1)=Log(1 - z)
      w(2)=8*LQ
      w(3)=2*LQ
      w(4)=161.D0/9.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)=4.D0/9.D0*NF
      w(6)=31.D0/3.D0 - w(3)
      w(6)=w(6)*w(5)
      w(4)=w(6) + 296.D0/9.D0*z2 - 8297.D0/27.D0 + w(4)
      w(4)=NF*w(4)
      w(6)=40*LQ
      w(7)= - NF + 509.D0/3.D0 - w(6)
      w(5)=w(7)*w(5)
      w(7)=8*w(1)
      w(6)= - 10.D0/3.D0*NF + 139 - w(6) - w(7)
      w(6)=w(1)*w(6)
      w(8)=41 - 16.D0/3.D0*LQ
      w(8)=LQ*w(8)
      w(5)=4.D0/3.D0*w(6) + w(5) + 224*z2 - 11465.D0/9.D0 + 16*w(8)
      w(5)=w(1)*w(5)
      w(6)=497 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 9553 + 4*w(6)
      w(6)=LQ*w(6)
      w(6)=48760.D0/3.D0 + w(6)
      w(8)= - 13267.D0/9.D0 + 448*LQ
      w(8)=z2*w(8)
      w(4)=2.D0/3.D0*w(5) + w(4) + 2.D0/9.D0*w(6) + w(8)
      w(4)=w(1)*w(4)
      w(2)=353.D0/3.D0 - w(2)
      w(2)=LQ*w(2)
      w(2)= - 5144.D0/9.D0 + w(2)
      w(2)=w(2)*w(3)
      w(2)=55799.D0/27.D0 + w(2)
      w(5)=2*z2
      w(6)=31.D0/3.D0 - LQ
      w(6)=LQ*w(6)
      w(6)=w(5) - 220.D0/9.D0 + w(6)
      w(6)=NF*w(6)
      w(8)= - 4411.D0/3.D0 + 328*LQ
      w(8)=z2*w(8)
      w(2)=4*w(6) + 2*w(2) + w(8)
      w(2)=NF*w(2)
      w(6)= - 5645 + 464*LQ
      w(6)=LQ*w(6)
      w(6)=71186.D0/3.D0 + w(6)
      w(6)=LQ*w(6)
      w(2)=w(2) - 336316.D0/9.D0 + w(6)
      w(6)= - 107 + 368.D0/27.D0*LQ
      w(3)=w(6)*w(3)
      w(3)= - 5972.D0/135.D0*z2 + 36169.D0/81.D0 + w(3)
      w(3)=w(3)*w(5)
      w(2)=w(3) + 1.D0/27.D0*w(2)
      w(3)= - 556.D0/9.D0*w(1) - 55.D0/9.D0*NF + 365 - 836.D0/9.D0*LQ
      w(3)=z3*w(3)
      w(2)=8.D0/3.D0*w(3) + 2*w(2) + 1.D0/3.D0*w(4)

      G = AS3*w(7)*w(2)


==> anc/C3qNS/plus.m <==
(as*(-4 + (16*LQ)/3) + as^2*(-5086/27 + LQ^2*(-8 + (16*NF)/9) + 
    LQ*(748/9 - (232*NF)/27 - (800*z2)/9) + NF*(988/81 - (32*z2)/9) + 
    (368*z2)/3 + (1312*z3)/9) + 
  as^3*(-1552598/243 + LQ^3*(208/9 - (320*NF)/27 + (64*NF^2)/81 - 
      (2048*z2)/27) + (733304*z2)/81 - (96032*z2^2)/45 + 
    NF*(619588/729 - (186656*z2)/243 + (3776*z2^2)/45 - (4064*z3)/9) + 
    NF^2*(-34856/2187 + (928*z2)/81 - (128*z3)/81) + (72352*z3)/9 - 
    (74560*z2*z3)/27 + LQ^2*(-4348/9 - (464*NF^2)/81 + 
      NF*(3536/27 - (2624*z2)/27) + (11744*z2)/9 + (7424*z3)/27) + 
    LQ*(82252/27 + NF^2*(3760/243 - (128*z2)/27) - (57760*z2)/9 + 
      (191104*z2^2)/135 - (23840*z3)/9 + NF*(-14776/27 + 512*z2 + 
        (3520*z3)/27)) - 2400*z5) + 
  ((16*as)/3 + as^2*(1036/9 + (256*LQ^2)/9 - (232*NF)/27 + 
      LQ*(-80 + (32*NF)/9) - (800*z2)/9) + 
    as^3*(164236/27 + LQ^3*(-1792/9 + (512*NF)/27) + 
      LQ^2*(48560/27 - (13184*NF)/81 + (64*NF^2)/27 - (23552*z2)/27) + 
      NF^2*(3760/243 - (128*z2)/27) - (66016*z2)/9 + (191104*z2^2)/135 - 
      (38752*z3)/9 + NF*(-19640/27 + (4736*z2)/9 + (3520*z3)/27) + 
      LQ*(-445784/81 - (928*NF^2)/81 + NF*(133856/243 - (5248*z2)/27) + 
        (36160*z2)/9 + (53504*z3)/27)))*Log[1 - z] + 
  (as^2*(-184/3 + (128*LQ)/3 + (16*NF)/9) + 
    as^3*(-114260/27 + (2048*LQ^3)/27 - (464*NF^2)/81 + 
      LQ^2*(-704 + (128*NF)/3) + LQ*(26800/9 - (6208*NF)/27 + (64*NF^2)/27 - 
        (3584*z2)/3) + NF*(29552/81 - (2368*z2)/27) + (20896*z2)/9 + 
      (35584*z3)/27))*Log[1 - z]^2 + 
  ((128*as^2)/9 + as^3*(31216/27 + (4096*LQ^2)/27 - (6592*NF)/81 + 
      (64*NF^2)/81 + LQ*(-18688/27 + (2560*NF)/81) - (3584*z2)/9))*
   Log[1 - z]^3 + as^3*(-5440/27 + (2560*LQ)/27 + (640*NF)/81)*Log[1 - z]^4 + 
  (512*as^3*Log[1 - z]^5)/27)/(1 - z)


==> anc/C3qNS/small-x.m <==
(-8*as*Log[z])/3 + as^2*((-376*Log[z])/3 - (32*LQ^2*Log[z])/9 + 
   (416*z2*Log[z])/9 - (94*Log[z]^2)/3 - (104*Log[z]^3)/27 + 
   NF*((80*Log[z])/9 + (20*Log[z]^2)/9) + 
   LQ*(48*Log[z] - (32*NF*Log[z])/9 + (80*Log[z]^2)/9)) + 
 as^3*((-2748244*Log[z])/243 + (172672*z2*Log[z])/27 - 
   (43264*z2^2*Log[z])/81 + (132128*z3*Log[z])/81 - (107536*Log[z]^2)/27 + 
   (109768*z2*Log[z]^2)/81 + (6032*z3*Log[z]^2)/27 - (168212*Log[z]^3)/243 + 
   (28864*z2*Log[z]^3)/243 - (4036*Log[z]^4)/81 - (536*Log[z]^5)/405 + 
   LQ^3*((928*Log[z])/27 - (64*NF*Log[z])/27 + (128*Log[z]^2)/81) + 
   NF^2*((-6736*Log[z])/243 + (64*z2*Log[z])/9 - (2848*Log[z]^2)/243 - 
     (368*Log[z]^3)/243) + NF*((936856*Log[z])/729 - (123520*z2*Log[z])/243 - 
     (5504*z3*Log[z])/81 + (108784*Log[z]^2)/243 - (2336*z2*Log[z]^2)/27 + 
     (48512*Log[z]^3)/729 + (304*Log[z]^4)/81) + 
   flav*((-4000*Log[z])/9 + (2560*z2*Log[z])/27 - (1088*z2^2*Log[z])/9 + 
     (2720*z3*Log[z])/27 - (880*Log[z]^2)/3 + (80*z2*Log[z]^2)/3 + 
     (3040*z3*Log[z]^2)/27 - (1760*Log[z]^3)/81 + (640*z2*Log[z]^3)/27 - 
     (16*Log[z]^5)/27) + LQ^2*((-7504*Log[z])/9 - (64*NF^2*Log[z])/27 + 
     (4096*z2*Log[z])/27 - (3712*Log[z]^2)/27 - (512*Log[z]^3)/81 + 
     NF*((6784*Log[z])/81 + (256*Log[z]^2)/27)) + 
   LQ*((428680*Log[z])/81 - (52880*z2*Log[z])/27 - (3776*z3*Log[z])/27 + 
     (40960*Log[z]^2)/27 - (776*z2*Log[z]^2)/3 + (12320*Log[z]^3)/81 + 
     (140*Log[z]^4)/27 + NF^2*((1312*Log[z])/81 + (32*Log[z]^2)/9) + 
     NF*((-150976*Log[z])/243 + (3488*z2*Log[z])/27 - (11888*Log[z]^2)/81 - 
       (896*Log[z]^3)/81) + flav*((2240*Log[z])/9 + (80*z2*Log[z])/9 - 
       (640*z3*Log[z])/9 + 80*Log[z]^2 - (400*z2*Log[z]^2)/9 - 
       (80*Log[z]^3)/27 + (40*Log[z]^4)/27))) + 
 z^2*((8*as*Log[z])/3 + as^2*((376*Log[z])/3 + (32*LQ^2*Log[z])/9 - 
     (416*z2*Log[z])/9 + (94*Log[z]^2)/3 + (104*Log[z]^3)/27 + 
     LQ*(-48*Log[z] + (32*NF*Log[z])/9 - (80*Log[z]^2)/9) + 
     NF*((-80*Log[z])/9 - (20*Log[z]^2)/9)) + 
   as^3*((2748244*Log[z])/243 - (172672*z2*Log[z])/27 + 
     (43264*z2^2*Log[z])/81 - (132128*z3*Log[z])/81 + (107536*Log[z]^2)/27 - 
     (109768*z2*Log[z]^2)/81 - (6032*z3*Log[z]^2)/27 + 
     (168212*Log[z]^3)/243 - (28864*z2*Log[z]^3)/243 + (4036*Log[z]^4)/81 + 
     (536*Log[z]^5)/405 + LQ^3*((-928*Log[z])/27 + (64*NF*Log[z])/27 - 
       (128*Log[z]^2)/81) + NF^2*((6736*Log[z])/243 - (64*z2*Log[z])/9 + 
       (2848*Log[z]^2)/243 + (368*Log[z]^3)/243) + 
     NF*((-936856*Log[z])/729 + (123520*z2*Log[z])/243 + 
       (5504*z3*Log[z])/81 - (108784*Log[z]^2)/243 + (2336*z2*Log[z]^2)/27 - 
       (48512*Log[z]^3)/729 - (304*Log[z]^4)/81) + 
     flav*((4000*Log[z])/9 - (2560*z2*Log[z])/27 + (1088*z2^2*Log[z])/9 - 
       (2720*z3*Log[z])/27 + (880*Log[z]^2)/3 - (80*z2*Log[z]^2)/3 - 
       (3040*z3*Log[z]^2)/27 + (1760*Log[z]^3)/81 - (640*z2*Log[z]^3)/27 + 
       (16*Log[z]^5)/27) + LQ^2*((7504*Log[z])/9 + (64*NF^2*Log[z])/27 - 
       (4096*z2*Log[z])/27 + (3712*Log[z]^2)/27 + (512*Log[z]^3)/81 + 
       NF*((-6784*Log[z])/81 - (256*Log[z]^2)/27)) + 
     LQ*((-428680*Log[z])/81 + (52880*z2*Log[z])/27 + (3776*z3*Log[z])/27 - 
       (40960*Log[z]^2)/27 + (776*z2*Log[z]^2)/3 - (12320*Log[z]^3)/81 - 
       (140*Log[z]^4)/27 + NF^2*((-1312*Log[z])/81 - (32*Log[z]^2)/9) + 
       NF*((150976*Log[z])/243 - (3488*z2*Log[z])/27 + (11888*Log[z]^2)/81 + 
         (896*Log[z]^3)/81) + flav*((-2240*Log[z])/9 - (80*z2*Log[z])/9 + 
         (640*z3*Log[z])/9 - 80*Log[z]^2 + (400*z2*Log[z]^2)/9 + 
         (80*Log[z]^3)/27 - (40*Log[z]^4)/27))))


==> anc/C3qNS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/C3qNS/test1/C3qNS-test.m <==
{1.`20. - 1.97258660883050285222449077761571998355`20.*xx + 
  4.04674986038503885952473086913680410401`20.*xx^2 - 
  8.90809102992138355910700350677658540057`20.*xx^3, 
 1.46359274424198757853047361156581797473`20.*xx - 
  0.11823353037865412639465530326412551076`20.*xx^2 - 
  11.5167808283161059819114408186427413984`20.*xx^3, 
 1.02783084358171539436980348115559439966`20.*xx - 
  2.27671928797164986884082099097670010191`20.*xx^2 + 
  12.08634248149641375942116814471127218188`20.*xx^3}


==> anc/C3qNS/test2/C3qNS-test.m <==
{1.`20. - 1.97258660883050285222449077761571998355`20.*xx + 
  4.04674986038503885952473086913680410401`20.*xx^2 - 
  8.90809102992138355910700350677658540057`20.*xx^3, 
 1.55481837211650657057243465292658099324`20.*xx + 
  0.71563619851952135406920037925600458807`20.*xx^2 - 
  15.64601939864535008222500197298829658043`20.*xx^3, 
 0.74814403644683091534577909795101560286`20.*xx - 
  3.89955417323921029692537799117010686614`20.*xx^2 + 
  14.07751142598284852284380465295361522396`20.*xx^3}


==> anc/C3qNS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3,AS;
   L   G  =   (-16*as*Log(1 - z))/3 + as^2*((-2816*Log(1 - z))/9 - 
   (256*LQ^2*Log(1 - z))/9 + (800*z2*Log(1 - z))/9 + (1096*Log(1 - z)^2)/9 - 
   (128*Log(1 - z)^3)/9 + LQ*((560*Log(1 - z))/3 - (32*NF*Log(1 - z))/9 - 
     (128*Log(1 - z)^2)/3) + NF*((496*Log(1 - z))/27 - 
     (16*Log(1 - z)^2)/9)) + as^3*((-5381056*Log(1 - z))/243 + 
   (1157408*z2*Log(1 - z))/81 - (191104*z2^2*Log(1 - z))/135 + 
   (23360*z3*Log(1 - z))/3 + (780160*Log(1 - z)^2)/81 - 
   (106136*z2*Log(1 - z)^2)/27 - (35584*z3*Log(1 - z)^2)/27 - 
   (183440*Log(1 - z)^3)/81 + (3584*z2*Log(1 - z)^3)/9 + 
   (8896*Log(1 - z)^4)/27 - (512*Log(1 - z)^5)/27 + 
   LQ^3*((7424*Log(1 - z))/27 - (512*NF*Log(1 - z))/27 - 
     (2048*Log(1 - z)^2)/27) + NF^2*((-14080*Log(1 - z))/243 + 
     (128*z2*Log(1 - z))/27 + (992*Log(1 - z)^2)/81 - (64*Log(1 - z)^3)/81) + 
   NF*((1785568*Log(1 - z))/729 - (70576*z2*Log(1 - z))/81 - 
     (3520*z3*Log(1 - z))/27 - (66376*Log(1 - z)^2)/81 + 
     (2368*z2*Log(1 - z)^2)/27 + (32576*Log(1 - z)^3)/243 - 
     (640*Log(1 - z)^4)/81) + LQ^2*((-90320*Log(1 - z))/27 - 
     (64*NF^2*Log(1 - z))/27 + (23552*z2*Log(1 - z))/27 + 
     (31808*Log(1 - z)^2)/27 - (4096*Log(1 - z)^3)/27 + 
     NF*((22592*Log(1 - z))/81 - (128*Log(1 - z)^2)/3)) + 
   LQ*((1138976*Log(1 - z))/81 - 6848*z2*Log(1 - z) - 
     (53504*z3*Log(1 - z))/27 - (152848*Log(1 - z)^2)/27 + 
     (3584*z2*Log(1 - z)^2)/3 + (10496*Log(1 - z)^3)/9 - 
     (2560*Log(1 - z)^4)/27 + NF^2*((1984*Log(1 - z))/81 - 
       (64*Log(1 - z)^2)/27) + NF*((-329216*Log(1 - z))/243 + 
       (5248*z2*Log(1 - z))/27 + (10304*Log(1 - z)^2)/27 - 
       (2560*Log(1 - z)^3)/81)));
*    
   id as^3=AS3;
*   id as^2=AS2;
*   id AS2=0;
*   id AS3=0;
   id as=0;
*   id as^2=AS2;
*   id AS3=0;
*   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/C3qNS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Feb  1 15:00:33 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3,AS;
       L   G  =   (-16*as*Log(1 - z))/3 + as^2*((-2816*Log(1 - z))/9 - 
       (256*LQ^2*Log(1 - z))/9 + (800*z2*Log(1 - z))/9 + (1096*Log(1 - z)^2)/9 - 
       (128*Log(1 - z)^3)/9 + LQ*((560*Log(1 - z))/3 - (32*NF*Log(1 - z))/9 - 
         (128*Log(1 - z)^2)/3) + NF*((496*Log(1 - z))/27 - 
         (16*Log(1 - z)^2)/9)) + as^3*((-5381056*Log(1 - z))/243 + 
       (1157408*z2*Log(1 - z))/81 - (191104*z2^2*Log(1 - z))/135 + 
       (23360*z3*Log(1 - z))/3 + (780160*Log(1 - z)^2)/81 - 
       (106136*z2*Log(1 - z)^2)/27 - (35584*z3*Log(1 - z)^2)/27 - 
       (183440*Log(1 - z)^3)/81 + (3584*z2*Log(1 - z)^3)/9 + 
       (8896*Log(1 - z)^4)/27 - (512*Log(1 - z)^5)/27 + 
       LQ^3*((7424*Log(1 - z))/27 - (512*NF*Log(1 - z))/27 - 
         (2048*Log(1 - z)^2)/27) + NF^2*((-14080*Log(1 - z))/243 + 
         (128*z2*Log(1 - z))/27 + (992*Log(1 - z)^2)/81 - (64*Log(1 - z)^3)/81) + 
       NF*((1785568*Log(1 - z))/729 - (70576*z2*Log(1 - z))/81 - 
         (3520*z3*Log(1 - z))/27 - (66376*Log(1 - z)^2)/81 + 
         (2368*z2*Log(1 - z)^2)/27 + (32576*Log(1 - z)^3)/243 - 
         (640*Log(1 - z)^4)/81) + LQ^2*((-90320*Log(1 - z))/27 - 
         (64*NF^2*Log(1 - z))/27 + (23552*z2*Log(1 - z))/27 + 
         (31808*Log(1 - z)^2)/27 - (4096*Log(1 - z)^3)/27 + 
         NF*((22592*Log(1 - z))/81 - (128*Log(1 - z)^2)/3)) + 
       LQ*((1138976*Log(1 - z))/81 - 6848*z2*Log(1 - z) - 
         (53504*z3*Log(1 - z))/27 - (152848*Log(1 - z)^2)/27 + 
         (3584*z2*Log(1 - z)^2)/3 + (10496*Log(1 - z)^3)/9 - 
         (2560*Log(1 - z)^4)/27 + NF^2*((1984*Log(1 - z))/81 - 
           (64*Log(1 - z)^2)/27) + NF*((-329216*Log(1 - z))/243 + 
           (5248*z2*Log(1 - z))/27 + (10304*Log(1 - z)^2)/27 - 
           (2560*Log(1 - z)^3)/81)));
    *    
       id as^3=AS3;
    *   id as^2=AS2;
    *   id AS2=0;
    *   id AS3=0;
       id as=0;
    *   id as^2=AS2;
    *   id AS3=0;
    *   id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         45
               G         Terms in output =         45
                         Bytes used      =       2076
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.03 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.03 sec out of 0.03 sec


==> anc/C3qNS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CG1gS/CG1gS.dat <==
   6.0000000000000000     
   56.957346647875326     
  -7403886.9742396791     
   1708552927336.5337     
   6.0000512620126010     
   47.275231481405569     
  -2278228.1922300784     
   2059197920565.8772     
   6.0000550954174479     
   46.945330003994293     
  -1775479.1992702065     
   183047027578.29810     
   6.0000592132521167     
   46.637078200500653     
  -1727151.6024702908     
   532171821150.55371     
   6.0000636364227189     
   46.322798823388908     
  -1575214.5163477999     
   365658940713.35291     
   6.0000683873543332     
   46.010197016702080     
  -1462321.3860223333     
   333981209623.47205     
   6.0000734900997781     
   45.697127682930905     
  -1350816.7942587705     
   280535774509.96869     
   6.0000789704560198     
   45.384187956567111     
  -1249533.3713512132     
   241105721103.53619     
   6.0000848560887601     
   45.071211571260875     
  -1155401.4258764854     
   205893912761.86398     
   6.0000911766657374     
   44.758244755073740     
  -1068474.8793814650     
   176138355311.39465     
   6.0000979639993570     
   44.445274606835483     
  -988058.91846209601     
   150607752062.04135     
   6.0001052521992744     
   44.132304664020587     
  -913703.08508917410     
   128795981212.61183     
   6.0001130778356018     
   43.819333874975847     
  -844940.93764225231     
   110138743655.81644     
   6.0001214801134770     
   43.506362495256475     
  -781354.18627931434     
   94184959810.238449     
   6.0001305010597408     
   43.193390380114828     
  -722552.81201943080     
   80542251844.274414     
   6.0001401857225423     
   42.880417505463463     
  -668176.58286219276     
   68875358259.202530     
   6.0001505823847605     
   42.567443809398704     
  -617892.72496032377     
   58898786053.704895     
   6.0001617427921294     
   42.254469227528006     
  -571392.99150877353     
   50367077485.686012     
   6.0001737223970943     
   41.941493704246405     
  -528392.81169278047     
   43071351855.289490     
   6.0001865806193990     
   41.628517154347946     
  -488628.68738870567     
   36832393088.437012     
   6.0002003811245563     
   41.315539517675035     
  -451857.11028347095     
   31497128219.297512     
   6.0002151921213587     
   41.002560707892428     
  -417852.90116115229     
   26934730626.945072     
   6.0002310866796869     
   40.689580637572519     
  -386407.74494280509     
   23033172043.217407     
   6.0002481430699657     
   40.376599216313146     
  -357329.09283347032     
   19696783658.935394     
   6.0002664451256633     
   40.063616341827675     
  -330438.81836448121     
   16843669226.215324     
   6.0002860826303559     
   39.750631912265277     
  -305572.24034358934     
   14403830748.908707     
   6.0003071517309401     
   39.437645809819315     
  -282577.06476185139     
   12317415123.993349     
   6.0003297553786910     
   39.124657911957492     
  -261312.44120625645     
   10533215738.528362     
   6.0003540037999663     
   38.811668089474807     
  -241648.14080942556     
   9007462434.9922771     
   6.0003800149984494     
   38.498676199771786     
  -223463.72387879950     
   7702717974.0244274     
   6.0004079152909542     
   38.185682092666944     
  -206647.81606903020     
   6586966676.8381424     
   6.0004378398789262     
   37.872685605582781     
  -191097.42958744202     
   5632835766.4352121     
   6.0004699334578975     
   37.559686564955385     
  -176717.31953096628     
   4816911150.4288168     
   6.0005043508672928     
   37.246684785626378     
  -163419.41665343128     
   4119174983.3031526     
   6.0005412577831096     
   36.933680066716462     
  -151122.27537983633     
   3522507535.8239169     
   6.0005808314561513     
   36.620672195159017     
  -139750.57909353788     
   3012267840.3876562     
   6.0006232614986388     
   36.307660942113571     
  -129234.68250935772     
   2575937469.4081879     
   6.0006687507221788     
   35.994646061205479     
  -119510.17899180806     
   2202810186.6536555     
   6.0007175160302415     
   35.681627289157746     
  -110517.51021269104     
   1883731202.1856203     
   6.0007697893684666     
   35.368604344831901     
  -102201.59882277990     
   1610870950.5960302     
   6.0008258187362964     
   35.055576926077165     
  -94511.515039683189     
   1377535125.3959310     
   6.0008858692636160     
   34.742544708222965     
  -87400.159317200480     
   1177998336.6090000     
   6.0009502243562887     
   34.429507345432128     
  -80823.977696471877     
   1007364655.5553488     
   6.0010191869146583     
   34.116464466688612     
  -74742.694462544285     
   861447447.58625340     
   6.0010930806293024     
   33.803415673228358     
  -69119.064831870841     
   736666680.06151736     
   6.0011722513585379     
   33.490360539759841     
  -63918.645680951042     
   629960384.66196597     
   6.0012570685924045     
   33.177298610498106     
  -59109.588270810527     
   538710728.83257377     
   6.0013479270080516     
   32.864229396651815     
  -54662.438588542806     
   460678607.97613627     
   6.0014452481217271     
   32.551152375915741     
  -50549.960772884719     
   393949549.19573450     
   6.0015494820427593     
   32.238066988534499     
  -46746.967735718943     
   336886210.33534229     
   6.0016611093351964     
   31.924972635318714     
  -43230.168656709677     
   288088581.27316737     
   6.0017806429929861     
   31.611868675462798     
  -39978.024655175985     
   246359271.19386303     
   6.0019086305348459     
   31.298754423170706     
  -36970.618852604908     
   210674498.68114391     
   6.0020456562251869     
   30.985629143954363     
  -34189.532384557344     
   180158666.32792050     
   6.0021923434277387     
   30.672492053102346     
  -31617.733041405485     
   154063050.61021695     
   6.0023493570987254     
   30.359342310129293     
  -29239.470388105205     
   131747392.61703776     
   6.0025174064266995     
   30.046179016256087     
  -27040.179109676919     
   112664149.88395603     
   6.0026972476263696     
   29.733001210733796     
  -25006.390235664403     
   96345105.445299849     
   6.0028896868939601     
   29.419807865646096     
  -23125.648424349325     
   82389867.907415226     
   6.0030955835318558     
   29.106597882135574     
  -21386.435596902622     
   70456030.339724630     
   6.0033158532504718     
   28.793370085184613     
  -19778.100668284540     
   60250801.352099217     
   6.0035514716554390     
   28.480123218927147     
  -18290.793911300272     
   51523780.703746393     
   6.0038034779283569     
   28.166855940951915     
  -16915.407128103441     
   44060859.441196196     
   6.0040729787094325     
   27.853566816600413     
  -15643.517318428487     
   37678924.622893907     
   6.0043611521904392     
   27.540254313274826     
  -14467.335604848839     
   32221399.393310595     
   6.0046692524263907     
   27.226916792864749     
  -13379.659163566117     
   27554383.032095019     
   6.0049986138743412     
   26.913552506141777     
  -12373.827240525330     
   23563368.756268974     
   6.0053506561675993     
   26.600159584684071     
  -11443.680424436434     
   20150439.650267009     
   6.0057268891334594     
   26.286736032970641     
  -10583.522786166632     
   17231859.856148396     
   6.0061289180623261     
   25.973279720600491     
  -9788.0870872681589     
   14736023.419426050     
   6.0065584492357234     
   25.659788373164382     
  -9052.5024890981331     
   12601696.513907371     
   6.0070172957202175     
   25.346259562950284     
  -8372.2647217508820     
   10776515.220965587     
   6.0075073834336816     
   25.032690699263771     
  -7743.2084870587469     
   9215700.0405482184     
   6.0080307574895793     
   24.719079017808507     
  -7161.4819777436824     
   7880958.4073134782     
   6.0085895888240088     
   24.405421569571985     
  -6623.5232472196540     
   6739543.8760835314     
   6.0091861811091558     
   24.091715209081062     
  -6126.0384315031915     
   5763453.8516876325     
   6.0098229779554400     
   23.777956582026437     
  -5665.9815355734690     
   4928741.3644693699     
   6.0105025704030846     
   23.464142112102191     
  -5240.5358204486565     
   4214928.5711482437     
   6.0112277047019296     
   23.150267986871992     
  -4847.0965155312006     
   3604503.6244416600     
   6.0120012903761602     
   22.836330143360204     
  -4483.2548830633978     
   3082491.2280699727     
   6.0128264085680447     
   22.522324252198736     
  -4146.7834681002114     
   2636085.3949463158     
   6.0137063206518215     
   22.208245701359470     
  -3835.6224382894297     
   2254334.8528116862     
   6.0146444771054801     
   21.894089578745298     
  -3547.8669929704834     
   1927874.7993554375     
   6.0156445266242091     
   21.579850653824085     
  -3281.7556714071443     
   1648696.7509219004     
   6.0167103254548246     
   21.265523358490885     
  -3035.6595848657357     
   1409952.3162630727     
   6.0178459469252772     
   20.951101766531387     
  -2808.0724277674840     
   1205785.0380724242     
   6.0190556911374813     
   20.636579572335336     
  -2597.6012572906657     
   1031186.7624233003     
   6.0203440947849831     
   20.321950068402458     
  -2402.9579591220208     
   881874.69735451171     
   6.0217159410493499     
   20.007206121240433     
  -2222.9513678586932     
   754186.58133557730     
   6.0231762695205191     
   19.692340148123506     
  -2056.4799314199436     
   644989.96492354060     
   6.0247303860765262     
   19.377344084618688     
  -1902.5251137580012     
   551608.28309662174     
   6.0263838726469476     
   19.062209381744399     
  -1760.1446165840880     
   471745.45002120471     
   6.0281425967718594     
   18.746926881894975     
  -1628.4685495778278     
   403461.88809237536     
   6.0300127208539847     
   18.431487159268922     
  -1506.6871270286961     
   345019.43309596524     
   6.0320007109857636     
   18.115879049268507     
  -1394.0707676353768     
   295195.83082682354     
   6.0341133452151663     
   17.800095205915323     
  -1289.8756076360607     
   252068.41344648311     
   6.0363577210938928     
   17.484110353030534     
  -1193.6622979532908     
   216907.62148773356     
   6.0387412623289700     
   17.167965595993056     
  -1104.1318126341075     
   181118.31588661589     
   6.0412717243333107     
   16.851440747747695     
  -1023.2896546527190     
   169509.66190693431     
   6.0439571984422926     
   16.535326953569328     
  -941.47155570064945     
   96473.227542112349     
   6.0468061145314467     
   16.216483152996101     
  -891.11672558880991     
   243639.49080153945     
   6.0498272417345342     
   15.907038424393239     
  -753.59813581248727     
   49055.902313646904     
   6.0856513479203400     
   13.058845913711680     
  -385.67886846013550     
   14999.666426934837     
   6.1161223395646642     
   11.411695316916031     
  -273.18137025812428     
   9018.1817184508800     
   6.1430851033821918     
   10.214879372846363     
  -205.54500736974268     
   5151.5269893705226     
   6.1674181381274558     
   9.2837454670483481     
  -166.90855494946373     
   3574.2100926272929     
   6.1896401703593398     
   8.5162191315377918     
  -140.10197925475904     
   2542.1097734468112     
   6.2100948012830521     
   7.8633737935161232     
  -121.03615595390795     
   1924.7950371273826     
   6.2290268347145856     
   7.2942829206927220     
  -106.60019317545259     
   1501.3216335040718     
   6.2466197489594943     
   6.7894317354436611     
  -95.340280924172049     
   1206.1241698699678     
   6.2630162972324817     
   6.3353451590078622     
  -86.294349650147296     
   989.93768130329067     
   6.2783307882209582     
   5.9224347422815624     
  -78.869817040372610     
   827.50615879909662     
   6.2926568685038911     
   5.5436013975571825     
  -72.663520849379395     
   702.18278842392942     
   6.3060726965985445     
   5.1934497205932342     
  -67.397149936199924     
   603.50436871001511     
   6.3186445184686875     
   4.8677796778255473     
  -62.870867170874803     
   524.39469135595073     
   6.3304292184104858     
   4.5632577424340974     
  -58.937906985705176     
   459.99674903278378     
   6.3414761882971140     
   4.2771931465499362     
  -55.487931367959291     
   406.86829014209246     
   6.3518287289094726     
   4.0073822701503037     
  -52.436419191893599     
   362.51982681989642     
   6.3615251213371931     
   3.7519974209437095     
  -49.717520490744377     
   325.11332815191349     
   6.3705994602822376     
   3.5095056933928355     
  -47.279170529605025     
   293.26821188270361     
   6.3790823120157203     
   3.2786086197176112     
  -45.079658940484748     
   265.93107163770549     
   6.3870012408696306     
   3.0581965326083949     
  -43.085175903201957     
   242.28685536126000     
   6.3943812355838716     
   2.8473135316304083     
  -41.268024487992506     
   221.69692194082253     
   6.4012450582743030     
   2.6451302264768359     
  -39.605297573436339     
   203.65510939409117     
   6.4076135328417454     
   2.4509222719107937     
  -38.077884252980660     
   187.75605743006363     
   6.4135057854333386     
   2.2640532767227040     
  -36.669713822255176     
   173.67202920936208     
   6.4189394465392127     
   2.0839610581591037     
  -35.367173603184966     
   161.13572351477913     
   6.4239308220952704     
   1.9101464849590808     
  -34.158655676824118     
   149.92736871271916     
   6.4284950393248241     
   1.7421643447383235     
  -33.034200411478722     
   139.86492339058424     
   6.4326461718235262     
   1.5796158099945039     
  -31.985213486049346     
   130.79655627186983     
   6.4363973474604164     
   1.4221421779943546     
  -31.004239314010320     
   122.59481860824468     
   6.4397608419537304     
   1.2694196342732076     
  -30.084778174448488     
   115.15208836641325     
   6.4427481604272039     
   1.1211548450578352     
  -29.221137511700384     
   108.37697739037954     
   6.4453701088206721     
  0.97708122582540291     
  -28.408310181272540     
   102.19147670356028     
   6.4476368566884261     
  0.83695576510723180     
  -27.641874105995836     
   96.528670299976682     
   6.4495579926485052     
  0.70055630714537787     
  -26.917909078746014     
   91.330893184500809     
   6.4511425735298324     
  0.56767921599885707     
  -26.232927379862257     
   86.548236166550581     
   6.4523991680898956     
  0.43813735852766844     
  -25.583815608613129     
   82.137325515731092     
   6.4533358960343721     
  0.31175835533802265     
  -24.967785667245145     
   78.060321180147625     
   6.4539604629548153     
  0.18838305802392460     
  -24.382333258394034     
   74.284089736486010     
   6.4542801917059123     
   6.7864218414513428E-002
  -23.825202585370391     
   70.779517953596354     
   6.4543020506657580     
  -4.9934678550708038E-002
  -23.294356200718418     
   67.520940565394071     
   6.4540326792578231     
 -0.16514044191869909     
  -22.787949146477963     
   64.485661297671314     
   6.4534784110593186     
 -0.27787108150175766     
  -22.304306686745427     
   61.653548908468224     
   6.4526452947754738     
 -0.38823661089345113     
  -21.841905069931919     
   59.006697283001891     
   6.4515391133211981     
 -0.49633976066905450     
  -21.399354840309403     
   56.529135317028384     
   6.4501654012195129     
 -0.60227661358340734     
  -20.975386325431689     
   54.206581911089103     
   6.4485294604988628     
 -0.70613717179973234     
  -20.568836961098523     
   52.026234831479051     
   6.4466363752482758     
 -0.80800586470213487     
  -20.178640199862429     
   49.976590548546753     
   6.4444910249694987     
 -0.90796200462866183     
  -19.803815770748329     
   48.047289139480000     
   6.4420980968482526     
  -1.0060801968110382     
  -19.443461102202228     
   46.228980256597964     
   6.4394620970521528     
  -1.1024307089422383     
  -19.096743750277742     
   44.513207015952318     
   6.4365873611502176     
  -1.1970798050620781     
  -18.762894697658101     
   42.892305296430031     
   6.4334780637379723     
  -1.2900900478260606     
  -18.441202407934874     
   41.359316364096763     
   6.4301382273426757     
  -1.3815205726839082     
  -18.131007535204148     
   39.907909681672358     
   6.4265717306749597     
  -1.4714273370533977     
  -17.831698212591604     
   38.532316284397403     
   6.4227823162859394     
  -1.5598633471860233     
  -17.542705840458623     
   37.227270183580458     
   6.4187735976825682     
  -1.6468788650723734     
  -17.263501314081775     
   35.987955659613007     
   6.4145490659484814     
  -1.7325215974741646     
  -16.993591646634677     
   34.809962793759979     
   6.4101120959126732     
  -1.8168368689049550     
  -16.732516925681477     
   33.689246322968074     
   6.4054659519040991     
  -1.8998677801648070     
  -16.479847578259218     
   32.622090219222926     
   6.4006137931264826     
  -1.9816553538644925     
  -16.235181901615043     
   31.605075822222133     
   6.3955586786842460     
  -2.0622386682009011     
  -15.998143832948378     
   30.635054114105358     
   6.3903035722875083     
  -2.1416549801010039     
  -15.768380927092586     
   29.709119778725654     
   6.3848513466614580     
  -2.2199398387406157     
  -15.545562528752145     
   28.824589611100723     
   6.3792047876830145     
  -2.2971271903291681     
  -15.329378106668889     
   27.978981919765619     
   6.3733665982656174     
  -2.3732494749515172     
  -15.119535742270646     
   27.169998864116682     
   6.3673394020110816     
  -2.4483377161841684     
  -14.915760750789772     
   26.395509926128444     
   6.3611257466457714     
  -2.5224216041270022     
  -14.717794426343808     
   25.653538082451895     
   6.3547281072568218     
  -2.5955295724196747     
  -14.525392890725421     
   24.942246069845787     
   6.3481488893428004     
  -2.6676888697594920     
  -14.338326045201576     
   24.259924849265580     
   6.3413904316919449     
  -2.7389256263945763     
  -14.156376608832085     
   23.604983442032058     
   6.3344550091000196     
  -2.8092649159991989     
  -13.979339233016844     
   22.975938263502350     
   6.3273448349388506     
  -2.8787308133218423     
  -13.807019696040577     
   22.371405680485857     
   6.3200620635856595     
  -2.9473464479455362     
  -13.639234153436933     
   21.790093018046246     
   6.3126087927225401     
  -3.0151340544686325     
  -13.475808455801586     
   21.230792071911591     
   6.3049870655146458     
  -3.0821150193962921     
  -13.316577515262249     
   20.692372271688679     
   6.2971988726750014     
  -3.1483099249925095     
  -13.161384723224582     
   20.173774895806300     
   6.2892461544232328     
  -3.2137385903293358     
  -13.010081411506036     
   19.674007350849347     
   6.2811308023449524     
  -3.2784201097490380     
  -12.862526356374666     
   19.192138927033735     
   6.2728546611580231     
  -3.3423728889260294     
  -12.718585314421912     
   18.727295074812371     
   6.2644195303914785     
  -3.4056146787154860     
  -12.578130601360819     
   18.278654808783134     
   6.2558271659824127     
  -3.4681626069446247     
  -12.441040690294948     
   17.845445370263477     
   6.2470792817958207     
  -3.5300332082954071     
  -12.307199850017971     
   17.426940067888438     
   6.2381775510719581     
  -3.5912424524192241     
  -12.176497799508809     
   17.022453992246142     
   6.2291236078055068     
  -3.6518057704044136     
  -12.048829394566962     
   16.631342071172902     
   6.2199190480604996     
  -3.7117380797134141     
  -11.924094329033165     
   16.252995459256944     
   6.2105654312247136     
  -3.7710538076937188     
  -11.802196863088739     
   15.886839919611603     
   6.2010642812069587     
  -3.8297669137606700     
  -11.683045563691650     
   15.532332554689162     
   6.1914170875804801     
  -3.8878909103437280     
  -11.566553069531482     
   15.188960927218695     
   6.1816253066754507     
  -3.9454388826739999     
  -11.452635862577342     
   14.856239782953105     
   6.1716903626233712     
  -4.0024235074909562     
  -11.341214064205193     
   14.533710260501019     
   6.1616136483559654     
  -4.0588570707445983     
  -11.232211237251436     
   14.220937802310894     
   6.1513965265610242     
  -4.1147514843470621     
  -11.125554203734104     
   13.917510493312300     
   6.1410403305974848     
  -4.1701183020439823     
  -11.021172875034262     
   13.623038070242531     
   6.1305463653718757     
  -4.2249687344553362     
  -10.919000089507444     
   13.337150000433683     
   6.1199159081781467     
  -4.2793136633403659     
  -10.818971464504191     
   13.059494866552855     
   6.1091502095027499     
  -4.3331636551341388     
  -10.721025253005044     
   12.789738692396558     
   6.0982504937967503     
  -4.3865289737986819     
  -10.625102212812070     
   12.527564281132964     
   6.0872179602166154     
  -4.4394195930324711     
  -10.531145480703572     
   12.272669914386814     
   6.0760537833352473     
  -4.4918452078750937     
  -10.439100456345670     
   12.024768688152310     
   6.0647591138247181     
  -4.5438152457439198     
  -10.348914691184529     
   11.783587466977242     
   6.0533350791120926     
  -4.5953388769348367     
  -10.260537785182199     
   11.548866105960965     
   6.0417827840096310     
  -4.6464250246212604     
  -10.173921289387492     
   11.320356944556121     
   6.0301033113205964     
  -4.6970823743754879     
  -10.089018612303320     
   11.097823632472437     
   6.0182977224218250     
  -4.7473193832438954     
  -10.005784935059777     
   10.881040988117432     
   6.0063670578241366     
  -4.7971442884006672     
  -9.9241771276488961     
   10.669794067433527     
   5.9943123377116194     
  -4.8465651154001472     
  -9.8441536721431451     
   10.463877596324691     
   5.9821345624607556     
  -4.8955896860559323     
  -9.7656745901707112     
   10.263095818342007     
   5.9698347131402993     
  -4.9442256259601916     
  -9.6887013715331456     
   10.067261227259996     
   5.9574137519927834     
  -4.9924803716698465     
  -9.6131969123286947     
   9.8761951279175886     
   5.9448726228984556     
  -5.0403611775728416     
  -9.5391254488693136     
   9.6897260350022574     
   5.9322122518224374     
  -5.0878751224540313     
  -9.4664525036067957     
   9.5076906102649765     
   5.9194335472458208     
  -5.1350291157731220     
  -9.3951448240298099     
   9.3299315857805620     
   5.9065374005814189     
  -5.1818299036760376     
  -9.3251703371364556     
   9.1562992939801102     
   5.8935246865747981     
  -5.2282840747499577     
  -9.2564980924316060     
   8.9866497392600593     
   5.8803962636912477     
  -5.2743980655295051     
  -9.1890982193871551     
   8.8208450862150940     
   5.8671529744892572     
  -5.3201781657810745     
  -9.1229418812405410     
   8.6587533342175433     
   5.8537956459810676     
  -5.3656305235622606     
  -9.0580012312339093     
   8.5002475828609576     
   5.8403250899808352     
  -5.4107611500762518     
  -8.9942493743624521     
   8.3452064147065670     
   5.8267421034409050     
  -5.4555759243277882     
  -8.9316603262521532     
   8.1935128714816159     
   5.8130474687766851     
  -5.5000805975927083     
  -8.8702089797160415     
   8.0450550971274666     
   5.7992419541805660     
  -5.5442807977082174     
  -8.8098710664875846     
   7.8997251296250610     
   5.7853263139253350     
  -5.5881820331944754     
  -8.7506231280153965     
   7.7574197390100892     
   5.7713012886574822     
  -5.6317896972144457     
  -8.6924424799728222     
   7.6180391901477336     
   5.7571676056808085     
  -5.6751090713794943     
  -8.6353071860467132     
   7.4814878882857920     
   5.7429259792306953     
  -5.7181453294118230     
  -8.5791960268845706     
   7.3476738290430825     
   5.7285771107394012     
  -5.7609035406619515     
  -8.5240884731667457     
   7.2165081066584529     
   5.7141216890927282     
  -5.8033886735007849     
  -8.4699646623668077     
   7.0879057825722507     
   5.6995603908783643     
  -5.8456055985791959     
  -8.4168053689975153     
   6.9617842670721624     
   5.6848938806262392     
  -5.8875590919691758     
  -8.3645919869944745     
   6.8380646608828082     
   5.6701228110411579     
  -5.9292538381917570     
  -8.3133065020378538     
   6.7166703945867150     
   5.6552478232280157     
  -5.9706944331320475     
  -8.2629314740784530     
   6.5975280324236545     
   5.6402695469098481     
  -6.0118853868518318     
  -8.2134500138352760     
   6.4805664408600752     
   5.6251886006389826     
  -6.0528311263002426     
  -8.1648457655288258     
   6.3657170936227860     
   5.6100055920015270     
  -6.0935359979323813     
  -8.1171028873266540     
   6.2529140240409067     
   5.5947211178154319     
  -6.1340042702310633     
  -8.0702060321463485     
   6.1420929716968278     
   5.5793357643223560     
  -6.1742401361485761     
  -8.0241403348586218     
   6.0331927750108827     
   5.5638501073735291     
  -6.2142477154583364     
  -7.9788913890460407     
   5.9261532530610896     
   5.5482647126098463     
  -6.2540310570300717     
  -7.9344452396480829     
   5.8209171613523072     
   5.5325801356363540     
  -6.2935941410315372     
  -7.8907883609379397     
   5.7174285551495121     
   5.5167969221913404     
  -6.3329408810508179     
  -7.8479076467743187     
   5.6156335970726392     
   5.5009156083101960     
  -6.3720751261547441     
  -7.8057903947962739     
   5.5154800505901438     
   5.4849367204842174     
  -6.4110006628777771     
  -7.7644242944168482     
   5.4169174351285276     
   5.4688607758145178     
  -6.4497212171479532     
  -7.7237974136533838     
   5.3198967635626770     
   5.4526882821611995     
  -6.4882404561519031     
  -7.6838981879266637     
   5.2243707551582430     
   5.4364197382879382     
  -6.5265619901398768     
  -7.6447154072629768     
   5.1302933023190844     
   5.4200556340021260     
  -6.5646893741767736     
  -7.6062382074955837     
   5.0376200285295836     
   5.4035964502907001     
  -6.6026261098387167     
  -7.5684560572816117     
   4.9463076101867243     
   5.3870426594518017     
  -6.6403756468574340     
  -7.5313587502052108     
   4.8563142849939522     
   5.3703947252223800     
  -6.6779413847156164     
  -7.4949363930677571     
   4.7675991209874935     
   5.3536531029018706     
  -6.7153266741974367     
  -7.4591793996603499     
   4.6801230110878178     
   5.3368182394720511     
  -6.7525348188892806     
  -7.4240784770771917     
   4.5938471311700324     
   5.3198905737132076     
  -6.7895690766409569     
  -7.3896246235934164     
   4.5087345889431374     
   5.3028705363166857     
  -6.8264326609853816     
  -7.3558091141763429     
   4.4247488946506728     
   5.2857585499939601     
  -6.8631287425144887     
  -7.3226234974664628     
   4.3418549619417455     
   5.2685550295822985     
  -6.8996604502212842     
  -7.2900595852518997     
   4.2600183389879440     
   5.2512603821471240     
  -6.9360308728036877     
  -7.2581094477094901     
   4.1792058620581294     
   5.2338750070811582     
  -6.9722430599323220     
  -7.2267654037440536     
   4.0993847764486411     
   5.2163992962004411     
  -7.0083000234864832     
  -7.1960200179206897     
   4.0205237233429578     
   5.1988336338372960     
  -7.0442047387562745     
  -7.1658660899956175     
   3.9425915472813564     
   5.1811783969303358     
  -7.0799601456147405     
  -7.1362966533910068     
   3.8655584646278349     
   5.1634339551115662     
  -7.1155691496604838     
  -7.1073049649062980     
   3.7893949442934369     
   5.1456006707906807     
  -7.1510346233298092     
  -7.0788845028240974     
   3.7140724084338186     
   5.1276788992365949     
  -7.1863594069862717     
  -7.0510289597608438     
   3.6395630066824194     
   5.1096689886563027     
  -7.2215463099787005     
  -7.0237322372107265     
   3.5658392830931942     
   5.0915712802711122     
  -7.2565981116781968     
  -6.9969884425875275     
   3.4928747922670280     
   5.0733861083903191     
  -7.2915175624887789     
  -6.9707918816455248     
   3.4206432375007947     
   5.0551138004823875     
  -7.3263073848363041     
  -6.9451370573642688     
   3.3491192494828650     
   5.0367546772436764     
  -7.3609702741371974     
  -6.9200186629931473     
   3.2782779207405324     
   5.0183090526647822     
  -7.3955088997411487     
  -6.8954315785875924     
   3.2080946954401641     
   4.9997772340945428     
  -7.4299259058585472     
  -6.8713708683717911     
   3.1385457641521315     
   4.9811595223017466     
  -7.4642239124673289     
  -6.8478317751406506     
   3.0696075613263902     
   4.9624562115346018     
  -7.4984055162012568     
  -6.8248097184307026     
   3.0012573007425631     
   4.9436675895780038     
  -7.5324732912190218     
  -6.8023002886751334     
   2.9334721311895935     
   4.9247939378086540     
  -7.5664297900599378     
  -6.7802992476912110     
   2.8662302182842909     
   4.9058355312480533     
  -7.6002775444818012     
  -6.7588025210540792     
   2.7995095892528328     
   4.8867926386134295     
  -7.6340190662822724     
  -6.7378061991346829     
   2.7332890024791090     
   4.8676655223666199     
  -7.6676568481091500     
  -6.7173065316160896     
   2.6675473858208654     
   4.8484544387609523     
  -7.7011933642537462     
  -6.6972999262224331     
   2.6022641339187280     
   4.8291596378861561     
  -7.7346310714323474     
  -6.6777829452180431     
   2.5374187648543134     
   4.8097813637113358     
  -7.7679724095565970     
  -6.6587523044816352     
   2.4729914846240297     
   4.7903198541260332     
  -7.8012198024886681     
  -6.6402048683469550     
   2.4089622389187304     
   4.7707753409794194     
  -7.8343756587884235     
  -6.6221376515550645     
   2.3453117814890212     
   4.7511480501176226     
  -7.8674423724502960     
  -6.6045478131938964     
   2.2820207931603753     
   4.7314382014192393     
  -7.9004223236263931     
  -6.5874326572451940     
   2.2190702910553011     
   4.7116460088290388     
  -7.9333178793446617     
  -6.5707896300622792     
   2.1564415548011677     
   4.6917716803898886     
  -7.9661313942158207     
  -6.5546163184012709     
   2.0941160408482156     
   4.6718154182729226     
  -7.9988652111320606     
  -6.5389104480949092     
   2.0320753729519563     
   4.6517774188059695     
  -8.0315216619592924     
  -6.5236698827977690     
   1.9703013801315432     
   4.6316578725002628     
  -8.0641030682224031     
  -6.5088926224467833     
   1.9087762104483357     
   4.6114569640754448     
  -8.0966117417806913     
  -6.4945768008684208     
   1.8474817529586558     
   4.5911748724828900     
  -8.1290499855021654     
  -6.4807206877212309     
   1.7864006134564276     
   4.5708117709273459     
  -8.1614200939292694     
  -6.4673226831203072     
   1.7255150920131952     
   4.5503678268869265     
  -8.1937243539368954     
  -6.4543813199302082     
   1.6648075969465366     
   4.5298432021314534     
  -8.2259650453941049     
  -6.4418952629531088     
   1.6042610914327669     
   4.5092380527391542     
  -8.2581444418134051     
  -6.4298633047673635     
   1.5438580867987981     
   4.4885525291117485     
  -8.2902648109981154     
  -6.4182843691163729     
   1.4835813805763807     
   4.4677867759879053     
  -8.3223284156928106     
  -6.4071575087620491     
   1.4234141005054810     
   4.4469409324550888     
  -8.3543375142222374     
  -6.3964819030082580     
   1.3633388473134989     
   4.4260151319598089     
  -8.3862943611338920     
  -6.3862568616534077     
   1.3033389464901568     
   4.4050095023162603     
  -8.4182012078369102     
  -6.3764818195547317     
   1.2433969820418935     
   4.3839241657133732     
  -8.4500603032412727     
  -6.3671563421894168     
   1.1834964947649493     
   4.3627592387202645     
  -8.4818738943929421     
  -6.3582801184786799     
   1.1236198821265215     
   4.3415148322901018     
  -8.5136442271125450     
  -6.3498529693627308     
   1.0637507627329739     
   4.3201910517623681     
  -8.5453735466325575     
  -6.3418748386422337     
   1.0038715927212163     
   4.2987879968635383     
  -8.5770640982334054     
  -6.3343458016968244     
  0.94396570186143569     
   4.2773057617061587     
  -8.6087181278849787     
  -6.3272660589328638     
  0.88401568145693066     
   4.2557444347863225     
  -8.6403378828856177     
  -6.3206359413219371     
  0.82400471574272749     
   4.2341040989795493     
  -8.6719256125038058     
  -6.3144559059538663     
  0.76391505600328824     
   4.2123848315350498     
  -8.7034835686262753     
  -6.3087265430338419     
  0.70373001874576679     
   4.1905867040683722     
  -8.7350140064035937     
  -6.3034485678932484     
  0.64343144790600282     
   4.1687097825524297     
  -8.7665191849034123     
  -6.2986228320339528     
  0.58300255668798506     
   4.1467541273068864     
  -8.7980013677656430     
  -6.2942503128587930     
  0.52242493723698613     
   4.1247197929859061     
  -8.8294628238623645     
  -6.2903321258295160     
  0.46168142903885029     
   4.1026068285642365     
  -8.8609058279647162     
  -6.2868695151117251     
  0.40075350104177471     
   4.0804152773216282     
  -8.8923326614121319     
  -6.2838638638539113     
  0.33962354558437380     
   4.0581451768255672     
  -8.9237456127899204     
  -6.2813166872620290     
  0.27827273247442075     
   4.0357965589123079     
  -8.9551469786124986     
  -6.2792296417684703     
  0.21668298830377813     
   4.0133694496661878     
  -8.9865390640153091     
  -6.2776045193561920     
  0.15483523683474584     
   3.9908638693972036     
  -9.0179241834514006     
  -6.2764432550799309     
   9.2710828117860994E-002
   3.9682798326168380     
  -9.0493046613987715     
  -6.2757479238690479     
   3.0290233101836615E-002
   3.9456173480121013     
  -9.0806828330762475     
  -6.2755207471207832     
  -3.2445658792391169E-002
   3.9228764184177782     
  -9.1120610451679518     
  -6.2757640895617266     
  -9.5516917202151955E-002
   3.9000570407868462     
  -9.1434416565579593     
  -6.2764804664407432     
 -0.15894327748178566     
   3.8771592061590479     
  -9.1748270390766145     
  -6.2776725410218557     
 -0.22274523685546418     
   3.8541828996275811     
  -9.2062195782549150     
  -6.2793431302982725     
 -0.28694353494493235     
   3.8311281003038862     
  -9.2376216740976869     
  -6.2814952068103587     
 -0.35155886472183123     
   3.8079947812804926     
  -9.2690357418604528     
  -6.2841318982957723     
 -0.41661302356067614     
   3.7847829095918981     
  -9.3004642128461228     
  -6.2872564959724784     
 -0.48212735323592742     
   3.7614924461734436     
  -9.3319095352138586     
  -6.2908724511217473     
 -0.54812437412506809     
   3.7381233458181455     
  -9.3633741748014820     
  -6.2949833839276854     
 -0.61462630977865618     
   3.7146755571314567     
  -9.3948606159644292     
  -6.2995930812510252     
 -0.68165659440849269     
   3.6911490224839030     
  -9.4263713624318299     
  -6.3047055057090891     
 -0.74923826512273628     
   3.6675436779615653     
  -9.4579089381778463     
  -6.3103247926975090     
 -0.81739575598545389     
   3.6438594533143571     
  -9.4894758883117589     
  -6.3164552608674001     
 -0.88615312100268295     
   3.6200962719020553     
  -9.5210747799871136     
  -6.3231014092749209     
 -0.95553586105070487     
   3.5962540506380312     
  -9.5527082033308837     
  -6.3302679282328009     
  -1.0255690345742470     
   3.5723326999306368     
  -9.5843787723914460     
  -6.3379596959921081     
  -1.0962794155368019     
   3.5483321236221919     
  -9.6160891261104471     
  -6.3461817916086343     
  -1.1676931938067874     
   3.5242522189255125     
  -9.6478419293158737     
  -6.3549394905621845     
  -1.2398383840499674     
   3.5000928763579315     
  -9.6796398737383864     
  -6.3642382784425600     
  -1.3127425656249083     
   3.4758539796727432     
  -9.7114856790537036     
  -6.3740838476847461     
  -1.3864351041769432     
   3.4515354057880119     
  -9.7433820939503324     
  -6.3844821109660739     
  -1.4609449475152614     
   3.4271370247126782     
  -9.7753318972229284     
  -6.3954391980724381     
  -1.5363030459217697     
   3.4026586994698973     
  -9.8073378988954012     
  -6.4069614709168512     
  -1.6125399389366979     
   3.3781002860175295     
  -9.8394029413738409     
  -6.4190555204588762     
  -1.6896880823219327     
   3.3534616331657152     
  -9.8715299006276798     
  -6.4317281810762914     
  -1.7677799036290787     
   3.3287425824914538     
  -9.9037216874062519     
  -6.4449865303535088     
  -1.8468495069825082     
   3.3039429682500994     
  -9.9359812484862768     
  -6.4588379016558779     
  -1.9269313064724314     
   3.2790626172836972     
  -9.9683115679565528     
  -6.4732898864544204     
  -2.0080611586232848     
   3.2541013489260604     
  -10.000715668535548     
  -6.4883503451440951     
  -2.0902759127035835     
   3.2290589749045027     
  -10.033196612934631     
  -6.5040274144893724     
  -2.1736130436322405     
   3.2039352992381223     
  -10.065757505251646     
  -6.5203295123166143     
  -2.2581120069826190     
   3.1787301181325405     
  -10.098401492413361     
  -6.5372653523689834     
  -2.3438124869687162     
   3.1534432198709852     
  -10.131131765659337     
  -6.5548439460212489     
  -2.4307563332471966     
   3.1280743847016059     
  -10.163951562070691     
  -6.5730746185206037     
  -2.5189857603042580     
   3.1026233847209115     
  -10.196864166146300     
  -6.5919670117228844     
  -2.6085453872517768     
   3.0770899837532002     
  -10.229872911430926     
  -6.6115311021272731     
  -2.6994800285335652     
   3.0514739372258597     
  -10.262981182192096     
  -6.6317772023412749     
  -2.7918373255356310     
   3.0257749920404060     
  -10.296192415153657     
  -6.6527159822827926     
  -2.8856650910475685     
   2.9999928864391161     
  -10.329510101285528     
  -6.6743584704656485     
  -2.9810140463321511     
   2.9741273498671168     
  -10.362937787651225     
  -6.6967160758131410     
  -3.0779354821704121     
   2.9481781028297736     
  -10.396479079320581     
  -6.7198005919294186     
  -3.1764833838504081     
   2.9221448567452191     
  -10.430137641343675     
  -6.7436242173082963     
  -3.2767128085526651     
   2.8960273137918646     
  -10.463917200795377     
  -6.7681995633724412     
  -3.3786814907780567     
   2.8698251667507062     
  -10.497821548890192     
  -6.7935396745532772     
  -3.4824483515451052     
   2.8435380988422598     
  -10.531854543169549     
  -6.8196580371898650     
  -3.5880754775569792     
   2.8171657835579236     
  -10.566020109770704     
  -6.8465686032715425     
  -3.6956259051637805     
   2.7907078844855722     
  -10.600322245772782     
  -6.8742857975602707     
  -3.8051664214203926     
   2.7641640551291795     
  -10.634765021630987     
  -6.9028245457209243     
  -3.9167648093571596     
   2.7375339387222417     
  -10.669352583699766     
  -6.9322002817911024     
  -4.0304927236813404     
   2.7108171680347817     
  -10.704089156847290     
  -6.9624289772187131     
  -4.1464234114932275     
   2.6840133651736906     
  -10.738979047172350     
  -6.9935271528049121     
  -4.2646337404719583     
   2.6571221413761519     
  -10.774026644819008     
  -7.0255119058584521     
  -4.3852029660564051     
   2.6301430967958970     
  -10.809236426903913     
  -7.0584009281038744     
  -4.5082137093559531     
   2.6030758202819979     
  -10.844612960551483     
  -7.0922125309240434     
  -4.6337519566180418     
   2.5759198891499260     
  -10.880160906055290     
  -7.1269656705986790     
  -4.7619065181842348     
   2.5486748689445577     
  -10.915885020155498     
  -7.1626799694850600     
  -4.8927706867764025     
   2.5213403131948171     
  -10.951790159453301     
  -7.1993757496358839     
  -5.0264405083026285     
   2.4939157631596163     
  -10.987881283961011     
  -7.2370740534481532     
  -5.1630169541316082     
   2.4664007475647391     
  -11.024163460796142     
  -7.2757966806041416     
  -5.3026041633493355     
   2.4387947823303056     
  -11.060641868027226     
  -7.3155662118292604     
  -5.4453117332566041     
   2.4110973702884171     
  -11.097321798681371     
  -7.3564060498286858     
  -5.5912526297162781     
   2.3833080008905805     
  -11.134208664917320     
  -7.3983404445515575     
  -5.7405459421322034     
   2.3554261499044777     
  -11.171308002376495     
  -7.4413945391175496     
  -5.8933146055822592     
   2.3274512790996269     
  -11.208625474720936     
  -7.4855943986594156     
  -6.0496880766884358     
   2.2993828359214561     
  -11.246166878365672     
  -7.5309670592345803     
  -6.2098004162954625     
   2.2712202531532908     
  -11.283938147419649     
  -7.5775405623567949     
  -6.3737926234665867     
   2.2429629485657165     
  -11.321945358843125     
  -7.6253440070327958     
  -6.5418110205344222     
   2.2146103245527682     
  -11.360194737834924     
  -7.6744075896868029     
  -6.7140095928739152     
   2.1861617677543448     
  -11.398692663463224     
  -7.7247626616333580     
  -6.8905482554006214     
   2.1576166486642356     
  -11.437445674551180     
  -7.7764417735488616     
  -7.0715953970095811     
   2.1289743212230943     
  -11.476460475832617     
  -7.8294787390264347     
  -7.2573262223064585     
   2.1002341223956722     
  -11.515743944394417     
  -7.8839086856937319     
  -7.4479252088306023     
   2.0713953717315685     
  -11.555303136420553     
  -7.9397681247599632     
  -7.6435844745555164     
   2.0424573709087306     
  -11.595145294253250     
  -7.9970950083191283     
  -7.8445067229029739     
   2.0134194032588772     
  -11.635277853795900     
  -8.0559288087409016     
  -8.0509029486673658     
   1.9842807332739749     
  -11.675708452269891     
  -8.1163105808559060     
  -8.2629961551120221     
   1.9550406060928542     
  -11.716444936352081     
  -8.1782830520192462     
  -8.4810188580167569     
   1.9256982469669799     
  -11.757495370715764     
  -8.2418906934543710     
  -8.7052164023379746     
   1.8962528607043507     
  -11.798868046990579     
  -8.3071798164719048     
  -8.9358460342431272     
   1.8667036310904264     
  -11.840571493186081     
  -8.3741986617287303     
  -9.1731779777731681     
   1.8370497202849201     
  -11.882614483581808     
  -8.4429974965620271     
  -9.4174971947170114     
   1.8072902681932177     
  -11.925006049137020     
  -8.5136287255224055     
  -9.6691025238772994     
   1.7774243918111143     
  -11.967755488436953     
  -8.5861469944514841     
  -9.9283097718184816     
   1.7474511845414658     
  -12.010872379217433     
  -8.6606093177401249     
  -10.195450418151925     
   1.7173697154812742     
  -12.054366590501473     
  -8.7370751958762618     
  -10.470875161079654     
   1.6871790286776212     
  -12.098248295390126     
  -8.8156067595843624     
  -10.754952522573776     
   1.6568781423507659     
  -12.142527984547845     
  -8.8962689035036639     
  -11.048072857391766     
   1.6264660480826103     
  -12.187216480431440     
  -8.9791294499341028     
  -11.350646889585178     
   1.5959417099686126     
  -12.232324952310289     
  -9.0642593016059898     
  -11.663110034377141     
   1.5653040637311069     
  -12.277864932131465     
  -9.1517326268638222     
  -11.985921314813098     
   1.5345520157918404     
  -12.323848331290437     
  -9.2416270367249176     
  -12.319567608360131     
   1.5036844423013902     
  -12.370287458366718     
  -9.3340237937876207     
  -12.664563129701015     
   1.4727001881229640     
  -12.417195037894338     
  -9.4290080172603759     
  -13.021453869791399     
   1.4415980657679028     
  -12.464584230240700     
  -9.5266689212838145     
  -13.390817339965297     
   1.4103768542800228     
  -12.512468652672242     
  -9.6271000513335512     
  -13.773267503039969     
   1.3790352980657159     
  -12.560862401694592     
  -9.7303995576063542     
  -14.169454817169882     
   1.3475721056665135     
  -12.609780076760444     
  -9.8366704687351252     
  -14.580071626005537     
   1.3159859484705629     
  -12.659236805447110     
  -9.9460210059301701     
  -15.005852718049226     
   1.2842754593592101     
  -12.709248270215223     
  -10.058564901315536     
  -15.447581185995672     
   1.2524392312845820     
  -12.759830736869038     
  -10.174421760210507     
  -15.906089573885735     
   1.2204758157737592     
  -12.811001084849600     
  -10.293717432014647     
  -16.382266525905976     
   1.1883837213547699     
  -12.862776839507035     
  -10.416584430958945     
  -16.877058384085867     
   1.1561614118992722     
  -12.915176206506532     
  -10.543162368839585     
  -17.391476600274217     
   1.1238073048763795     
  -12.968218108536982     
  -10.673598443341639     
  -17.926601210823751     
   1.0913197695116215     
  -13.021922224526396     
  -10.808047952422822     
  -18.483586855575357     
   1.0586971248445589     
  -13.076309031542051     
  -10.946674853839633     
  -19.063670516432211     
   1.0259376376780147     
  -13.131399849633432     
  -11.089652382712877     
  -19.668175895645376     
  0.99303952041129151     
  -13.187216889845040     
  -11.237163701930216     
  -20.298524198580623     
  0.96000092874910048     
  -13.243783305683415     
  -11.389402633419573     
  -20.956239362447263     
  0.92681995927719374     
  -13.301123248338557     
  -11.546574428637925     
  -21.642960614628524     
  0.89349464689490798     
  -13.359261925993273     
  -11.708896633247642     
  -22.360449637600276     
  0.86002296209394213     
  -13.418225667590216     
  -11.876600005529641     
  -23.110605118553806     
  0.82640280807172628     
  -13.478041991463837     
  -12.049929543918799     
  -23.895472419613181     
  0.79263201766666136     
  -13.538739679291298     
  -12.229145587065894     
  -24.717260662335999     
  0.75870835010131532     
  -13.600348855864047     
  -12.414525042033418     
  -25.578355470339364     
  0.72462948751833900     
  -13.662901075239281     
  -12.606362708060960     
  -26.481339442749274     
  0.69039303129238583     
  -13.726429413894140     
  -12.804972753881582     
  -27.429008685084586     
  0.65599649809967875     
  -13.790968571576391     
  -13.010690319019712     
  -28.424397750095363     
  0.62143731572502825     
  -13.856554980629307     
  -13.223873302145433     
  -29.470800987636910     
  0.58671281858405189     
  -13.923226924658550     
  -13.444904309552705     
  -30.571803254697731     
  0.55182024293604415     
  -13.991024667517340     
  -13.674192833962945     
  -31.731307606882417     
  0.51675672176035792     
  -14.059990593704782     
  -13.912177641014557     
  -32.953573474604475     
  0.48151927926625326     
  -14.130169361412506     
  -14.159329442074096     
  -34.243252743401008     
  0.44610482500288567     
  -14.201608069611813     
  -14.416153837649599     
  -35.605437660701142     
  0.41051014753240656     
  -14.274356440756202     
  -14.683194620104864     
  -37.045708162537927     
  0.37473190762495112     
  -14.348467020884772     
  -14.961037431323891     
  -38.570192647569890     
  0.33876663092953246     
  -14.423995399153535     
  -15.250313876180673     
  -40.185630487454709     
  0.30261070006944690     
  -14.501000449106076     
  -15.551706104836576     
  -41.899449587392297     
  0.26626034610462745     
  -14.579544594310022     
  -15.865951976742011     
  -43.719850758210356     
  0.22971163929632882     
  -14.659694101395450     
  -16.193850857428597     
  -45.655906310166735     
  0.19296047910144595     
  -14.741519403925906     
  -16.536270154754838     
  -47.717675380048483     
  0.15600258331448530     
  -14.825095461113058     
  -16.894152720105211     
  -49.916332591450185     
  0.11883347626450605     
  -14.910502155949672     
  -17.268525214541079     
  -52.264323451374608     
   8.1448475961986191E-002
  -14.997824738087093     
  -17.660507640426399     
  -54.775538028071679     
   4.3842680076234909E-002
  -15.087154317627249     
  -18.071324175636928     
  -57.465520808452290     
   6.0109506073055471E-003
  -15.178588417020595     
  -18.502315581700330     
  -60.351708999405894     
  -3.2052102903083871E-002
  -15.272231589472833     
  -18.954953399195865     
  -63.453719925484322     
  -7.0352141799885651E-002
  -15.368196113717419     
  -19.430856298637007     
  -66.793682480663463     
 -0.10889511858733361     
  -15.466602776757114     
  -19.931808917241973     
  -70.396637146906272     
 -0.14768729928241547     
  -15.567581758289830     
  -20.459783695843782     
  -74.291003977582704     
 -0.18673528812317539     
  -15.671273633093627     
  -21.016966225675642     
  -78.509149229544619     
 -0.22604605495027755     
  -15.777830510770061     
  -21.605784844897240     
  -83.088057389777958     
 -0.26562696563337918     
  -15.887417336070603     
  -22.228945275320562     
  -88.070149295141775     
 -0.30548581597761010     
  -16.000213377746494     
  -22.889471395034139     
  -93.504265673028399     
 -0.34563086962234557     
  -16.116413939703030     
  -23.590753387581838     
  -99.446873570320989     
 -0.38607090053767601     
  -16.236232335520384     
  -24.336604939359262     
  -105.96353677017815     
 -0.42681524083760913     
  -16.359902176531619     
  -25.131331465135581     
  -113.13073704651111     
 -0.46787383476836258     
  -16.487680035176922     
  -25.979811992984434     
  -121.03812613294568     
 -0.50925729990198099     
  -16.619848560006837     
  -26.887597938981507     
  -129.79134815751991     
 -0.55097699677893264     
  -16.756720137479700     
  -27.861033050162931     
  -139.51558422952402     
 -0.59304510851019809     
  -16.898641219934813     
  -28.907399931884335     
  -150.36005818515514     
 -0.63547473218551953     
  -17.045997470685212     
  -30.035100368273028     
  -162.50379304375775     
 -0.67827998436129966     
  -17.199219918646143     
  -31.253878816101185     
  -176.16305099813820     
 -0.72147612344818657     
  -17.358792369932861     
  -32.575101698587190     
  -191.60102667322417     
 -0.76507969252467767     
  -17.525260397675925     
  -34.012109398636404     
  -209.14061962588468     
 -0.80910868702478966     
  -17.699242331287088     
  -35.580664045830510     
  -229.18145615286289     
 -0.85358275296354724     
  -17.881442803819109     
  -37.299524966977017     
  -252.22284165305493     
 -0.89852342298603849     
  -18.072669606934987     
  -39.191196279374893     
  -278.89516719944532     
 -0.94395439971711059     
  -18.273854872716853     
  -41.282910033370783     
  -310.00341630168242     
 -0.98990189888999003     
  -18.486081986939361     
  -43.607935655633348     
  -346.58875859427150     
  -1.0363950689045403     
  -18.710620204441174     
  -46.207351345090444     
  -390.01609558124932     
  -1.0834665093630425     
  -18.948969762958772     
  -49.132472061949755     
  -442.10553394621542     
  -1.1311529196197956     
  -19.202921602030017     
  -52.448263566546444     
  -505.31697803235653     
  -1.1794959208499423     
  -19.474637613200851     
  -56.238140901789038     
  -583.07953409114009     
  -1.2285431138813019     
  -19.766761058974012     
  -60.611237407472686     
  -680.13844000529843     
  -1.2783494639256576     
  -20.082569841761465     
  -65.712275707512319     
  -803.77369054635028     
  -1.3289791492171492     
  -20.426201976996779     
  -71.740578386610082     
  -963.39874883741948     
  -1.3805080858800070     
  -20.802968595470524     
  -78.966069002890578     
  -1179.1759883470231     
  -1.4330274699247705     
  -21.219908490266494     
  -87.809888915493460     
  -1462.6649859837626     
  -1.4866489070965634     
  -21.686382903331147     
  -98.779876310371435     
  -1913.3903918737799     
  -1.5415121353067054     
  -22.216158354730648     
  -113.13030424942512     
  -2408.0159380960968     
  -1.5977972208441225     
  -22.826960174817064     
  -131.19042378514547     
  -3870.2907009049727     
  -1.6557450347220253     
  -23.555480244384778     
  -160.21760404193344     
  -3803.8759933546048     
  -1.7156945309206442     
  -24.427890939469822     
  -188.74667399209235     
  -13748.566619029083     
  -1.7781587463351931     
  -25.629409933537115     
  -291.86092363481288     
   3045.2667334522312     
  -1.8440088196490418     
  -27.031615800458919     
  -269.02142313392164     
  -115832.46957011148     
  -1.9150791253818109     
  -30.548581720568251     
  -1137.7649449097778     
  -92056.922309399699     
  -2.0000000000000000     
  -37.963473738418188     
  -1828.1918622302610     
  -92056.922309399699     
  -2.0000000000000000     
   3.9999999788720739     
   3.8434022699443023E-002
  -17413.118507409788     
  -1.9999960000000001     
   4.0000000035007641     
  -1.3805332822786332E-002
  -95649.262526454244     
  -1.9999956744693728     
   3.9999999993532400     
  -3.7157906138961104E-002
   322958.77209399070     
  -1.9999953224461984     
   4.0000000003169838     
   4.8108823002969446E-002
  -325421.96798518940     
  -1.9999949417744425     
   4.0000000006318404     
  -4.4800390921622066E-002
   228366.94801881595     
  -1.9999945301226081     
   3.9999999986667150     
   2.5705363906693583E-002
  -102412.71198634198     
  -1.9999940849694535     
   4.0000000005829568     
  -8.4866424469292219E-003
   23611.561741142465     
  -1.9999936035885526     
   3.9999999995662003     
   3.7973700559856291E-005
   6603.9940310884758     
  -1.9999930830315951     
   3.9999999999116240     
   2.6162899810885090E-003
  -7461.1394379551321     
  -1.9999925201103292     
   4.0000000002047029     
  -5.3373556147996693E-004
  -2771.3517117295423     
  -1.9999919113770352     
   3.9999999998496998     
  -1.7989961036842675E-003
   13496.008175534478     
  -1.9999912531034085     
   4.0000000003541114     
   4.8640535824052674E-003
  -15033.855187201465     
  -1.9999905412577250     
   4.0000000006569607     
  -3.1622851072431444E-003
   2296.1437662960066     
  -1.9999897714801487     
   3.9999999996949445     
  -1.8366451197625584E-003
   4073.4553140769826     
  -1.9999889390560281     
   3.9999999994597517     
   7.0648672354385947E-004
   4158.2285672822309     
  -1.9999880388870210     
   4.0000000004094982     
   3.5138180842299908E-003
  -11623.830875976324     
  -1.9999870654598684     
   4.0000000000545439     
  -4.9723963590154853E-003
   10834.256557564870     
  -1.9999860128126281     
   3.9999999996884052     
   3.5810913412762041E-003
  -5224.2279188811781     
  -1.9999848744981585     
   4.0000000004573568     
  -8.7901933271443704E-004
  -624.55111152402276     
  -1.9999836435446332     
   3.9999999997389009     
  -1.4556143770568734E-003
   3436.8176249994644     
  -1.9999823124128397     
   3.9999999999119193     
   1.9755285299722048E-003
  -2609.6292348870807     
  -1.9999808729500042     
   4.0000000003199023     
  -8.4181969355405896E-004
   687.69313534697210     
  -1.9999793163398587     
   3.9999999999771418     
  -3.8967109996472097E-005
   114.01590163182003     
  -1.9999776330486441     
   4.0000000000049187     
   1.0497436416362398E-004
  -310.87664531544101     
  -1.9999758127667182     
   3.9999999999073230     
  -3.1943798981674251E-004
   615.82677835262689     
  -1.9999738443454131     
   4.0000000000403286     
   5.8971692326040888E-004
  -684.89353817798383     
  -1.9999717157287524     
   4.0000000000861080     
  -5.0368992383085652E-004
   417.21473303957237     
  -1.9999694138796127     
   3.9999999999208899     
   2.1658410693171465E-004
  -133.43568208943509     
  -1.9999669246998744     
   4.0000000000354285     
  -3.2524940238459142E-005
   18.460948964643610     
  -1.9999642329440757     
   4.0000000000167342     
   4.7443345801570341E-006
  -14.239998918686863     
  -1.9999613221260386     
   4.0000000000010170     
  -2.6343199694805324E-005
   36.395263001100503     
  -1.9999581744178963     
   4.0000000000271703     
   5.9578049574035636E-005
  -91.443818858524750     
  -1.9999547705409024     
   3.9999999999299116     
  -1.7386958385522895E-004
   94.159367546075657     
  -1.9999510896473556     
   3.9999999998491194     
   8.6073372436661170E-005
  -16.167441756973862     
  -1.9999471091929124     
   3.9999999999723954     
   3.7808048403570880E-005
   8.3131540168941669     
  -1.9999428047985113     
   4.0000000000826450     
   6.4645368607977653E-005
  -59.997487448254603     
  -1.9999381501010578     
   3.9999999999893632     
  -1.4480724541830254E-004
   68.599482479479846     
  -1.9999331165919592     
   3.9999999999508034     
   1.1416484400398106E-004
  -35.260937481387899     
  -1.9999276734425169     
   4.0000000000656293     
  -2.9783070134265155E-005
   9.9087245778033157     
  -1.9999217873151116     
   4.0000000000423448     
   1.3959941331723913E-005
  -10.908472445679363     
  -1.9999154221590199     
   4.0000000000039062     
  -3.8115656047344518E-005
   10.040524661375660     
  -1.9999085389896145     
   3.9999999999619216     
   1.3717318075097749E-005
  0.27242691780188871     
  -1.9999010956495957     
   4.0000000000158034     
   1.5238142709704311E-005
  -8.6861052105499716     
  -1.9998930465507907     
   3.9999999999716129     
  -3.7198346593097557E-005
   15.200411984064324     
  -1.9998843423949402     
   4.0000000000256515     
   6.2031719583944259E-005
  -18.337740546929538     
  -1.9998749298717611     
   4.0000000000129683     
  -6.7421586376476540E-005
   15.530665215604840     
  -1.9998647513324388     
   3.9999999999715325     
   5.1138028573903494E-005
  -9.2865570289376560     
  -1.9998537444365438     
   4.0000000000420153     
  -2.5524096255313454E-005
   4.2708430332190224     
  -1.9998418417702180     
   4.0000000000035625     
   1.2601718410647618E-005
  -3.7094788931164886     
  -1.9998289704332834     
   3.9999999999694338     
  -2.3207746102856028E-005
   4.5311027589905581     
  -1.9998150515927529     
   3.9999999999725144     
   2.4093026445395232E-005
  -3.1069170014940251     
  -1.9998000000000000     
   4.0000000000218572     
  -1.0980010621946976E-005
   1.2322644162000242     
  -1.9997837234686400     
   3.9999999999937099     
   4.0627321886760657E-006
 -0.73428505421633294     
  -1.9997661223099144     
   3.9999999999868114     
  -5.6304686531655088E-006
   1.2442209528018489     
  -1.9997470887221289     
   4.0000000000177440     
   1.2131022894108802E-005
  -1.6462135161895994     
  -1.9997265061304008     
   4.0000000000118243     
  -1.3281482631419344E-005
   1.3492634252976221     
  -1.9997042484726744     
   3.9999999999893472     
   9.2420999960184242E-006
 -0.84685033804766685     
  -1.9996801794276278     
   4.0000000000085842     
  -6.0450592045707992E-006
  0.49270511170134318     
  -1.9996541515797488     
   3.9999999999924989     
   3.5729810678693010E-006
 -0.23879848945139642     
  -1.9996260055164585     
   4.0000000000073106     
  -1.4679469804130236E-006
   8.2770383996162045E-002
  -1.9995955688517593     
   3.9999999999993485     
   4.2149383812683513E-007
  -4.0038326596584170E-002
  -1.9995626551704226     
   3.9999999999981521     
  -5.6686270401180134E-007
   2.3562835914327254E-002
  -1.9995270628862538     
   3.9999999999936611     
   6.2128659753645878E-008
   7.6692904735782986E-003
  -1.9994885740074377     
   3.9999999999969869     
   2.8351545348607056E-007
   1.2518224881541917E-002
  -1.9994469528014063     
   4.0000000000069527     
   6.7428316619306080E-007
  -6.0047496180716982E-002
  -1.9994019443510487     
   3.9999999999993197     
  -1.3527003970142973E-006
   6.3528146293058932E-002
  -1.9993532729934227     
   3.9999999999946176     
   9.6630044864918712E-007
  -2.7504886995121929E-002
  -1.9993006406314029     
   4.0000000000057607     
  -1.1943492858082340E-007
  -2.5962897015462507E-003
  -1.9992437249079282     
   4.0000000000007851     
  -2.3026220861571049E-007
   2.4220867574530798E-003
  -1.9991821772316636     
   3.9999999999954192     
  -1.1845684989118498E-007
   7.1185418954334062E-003
  -1.9991156206419847     
   3.9999999999973901     
   2.3688255414410232E-007
  -1.8276153510260315E-003
  -1.9990436475002100     
   4.0000000000041398     
   1.3822814006743527E-007
  -4.4379126363661313E-003
  -1.9989658169929394     
   4.0000000000044782     
  -1.2082560371551871E-007
   2.3597507576287184E-004
  -1.9988816524322071     
   3.9999999999997069     
  -1.0593004976900298E-007
   1.5034521735244068E-003
  -1.9987906383359140     
   3.9999999999972213     
  -3.3035440990548647E-009
   2.2783500522846048E-003
  -1.9986922172706583     
   4.0000000000011973     
   1.6487468527943876E-007
  -5.5623508741288316E-003
  -1.9985857864376269     
   3.9999999999981566     
  -2.7912954258028048E-007
   7.2757175344948400E-003
  -1.9984706939806380     
   4.0000000000001643     
   3.4890561297155678E-007
  -7.2513225585424815E-003
  -1.9983462349937215     
   4.0000000000008162     
  -3.2796358160841519E-007
   5.0531323864575631E-003
  -1.9982116472037874     
   3.9999999999959082     
   1.8210385849561125E-007
  -1.5807927095100194E-003
  -1.9980661063019354     
   4.0000000000028821     
   9.5513610582201660E-009
  -2.8150551166686191E-004
  -1.9979087208948174     
   4.0000000000023261     
  -2.3677283611485491E-008
  -5.8138903734186747E-005
  -1.9977385270451267     
   3.9999999999999951     
  -3.1098446493973999E-008
   3.2191300360087785E-004
  -1.9975544823677771     
   3.9999999999991780     
   1.3336334667797778E-008
  -2.9873833753416945E-004
  -1.9973554596456149     
   3.9999999999982863     
  -3.1255453194910334E-008
   4.6286220215799399E-004
  -1.9971402399255596     
   3.9999999999989431     
   4.3457351984608395E-008
  -3.4651855318465258E-004
  -1.9969075050528902     
   4.0000000000004805     
  -1.7027861530146514E-008
   2.6585388557112406E-004
  -1.9966558295979528     
   4.0000000000014957     
   3.3153811668322193E-008
  -4.4135565564580370E-004
  -1.9963836721258412     
   3.9999999999998774     
  -5.6934867988686642E-008
   4.2625762574586662E-004
  -1.9960893657555814     
   3.9999999999984217     
   3.7152882982994504E-008
  -1.1439935244152120E-004
  -1.9957711079509963     
   4.0000000000021609     
   9.8465179175062112E-009
  -1.9128183066281033E-004
  -1.9954269494807266     
   3.9999999999996074     
  -3.9526928755948918E-008
   2.3109696949829414E-004
  -1.9950547824797864     
   3.9999999999982538     
   2.4978070792500830E-008
  -4.9371155474858206E-005
  -1.9946523275395360     
   4.0000000000017808     
   1.0075821722457336E-008
  -1.2315211619541940E-004
  -1.9942171197470056     
   3.9999999999995999     
  -3.0121748753677531E-008
   1.6721700490411151E-004
  -1.9937464935880591     
   3.9999999999994560     
   2.8900773792759158E-008
  -1.1312343631814506E-004
  -1.9932375666219375     
   4.0000000000013163     
  -1.4277901639208817E-008
   3.2552200186920490E-005
  -1.9926872218271958     
   3.9999999999992366     
  -8.4170119151266252E-010
   1.3287766735332765E-005
  -1.9920920885109019     
   3.9999999999998685     
   5.0892933209920417E-009
  -1.9480791051105137E-005
  -1.9914485216641775     
   3.9999999999999933     
  -4.3136001303499677E-009
   1.5128791509469113E-005
  -1.9907525796376382     
   3.9999999999998659     
   3.5829712362938452E-009
  -6.9310412488702958E-006
  -1.9900000000000000     
   4.0000000000004787     
  -3.2914914735351089E-010
   5.5700731441015328E-008
  -1.9800000000000000     
   3.9999999999998770     
   8.8606338454104046E-011
  -1.5042230775115890E-008
  -1.9700000000000000     
   4.0000000000000382     
  -2.4210392359265103E-011
   4.0418660179921554E-009
  -1.9600000000000000     
   3.9999999999999925     
   6.1036027756760682E-012
  -8.4101620254869720E-010
  -1.9500000000000000     
   4.0000000000000071     
  -2.0401874343916253E-013
  -2.5147556634130768E-010
  -1.9399999999999999     
   4.0000000000000018     
  -2.0900854909989694E-012
   5.6794154354574727E-010
  -1.9299999999999999     
   4.0000000000000018     
   2.1694760855941386E-012
  -3.1498804201744318E-010
  -1.9199999999999999     
   4.0000000000000071     
  -1.9293422953668366E-013
  -1.6064065838809614E-010
  -1.9099999999999999     
   4.0000000000000027     
  -1.3977391674474042E-012
   1.0489939265770721E-010
  -1.8999999999999999     
   3.9999999999999978     
  -6.1099372251459937E-013
   1.4463456535815088E-009
  -1.8899999999999999     
   4.0000000000000222     
   1.0236598679346710E-011
  -6.7429332898958629E-009
  -1.8799999999999999     
   3.9999999999999467     
  -4.0335400994872237E-011
   1.0461881507887796E-008
  -1.8700000000000001     
   3.9999999999999409     
   3.8128710314286305E-011
  -5.8302320283392378E-009
  -1.8600000000000001     
   4.0000000000000222     
  -5.5980298982580219E-012
   4.9560300324342921E-010
  -1.8500000000000001     
   4.0000000000000036     
  -1.8810073739323101E-012
   1.5299778941301404E-010
  -1.8400000000000001     
   3.9999999999999973     
  -7.3352395333470366E-013
   7.3981695208077655E-010
  -1.8300000000000001     
   4.0000000000000071     
   4.8151031872711248E-012
  -1.2648544847598641E-009
  -1.8200000000000001     
   4.0000000000000080     
  -4.6713054484278391E-012
   6.2477876100614894E-010
  -1.8100000000000001     
   3.9999999999999960     
   1.4535259118281443E-014
   6.1315055371152381E-010
  -1.8000000000000000     
   4.0000000000000080     
   4.6131644119547141E-012
  -1.2299698628759890E-009
  -1.7900000000000000     
   4.0000000000000080     
  -4.6116095596151863E-012
   6.1190667183990131E-010
  -1.7800000000000000     
   3.9999999999999960     
  -2.2309520815922248E-014
   6.2975428849263911E-010
  -1.7700000000000000     
   4.0000000000000080     
   4.7008476428788752E-012
  -1.2835127128342026E-009
  -1.7600000000000000     
   4.0000000000000071     
  -4.9254977033776263E-012
   8.0947433689163909E-010
  -1.7500000000000000     
   3.9999999999999978     
   1.1455598233096733E-012
  -1.0697352175609872E-010
  -1.7400000000000000     
   4.0000000000000018     
   3.4325841013893218E-013
  -3.8158024986724420E-010
  -1.7300000000000000     
   3.9999999999999960     
  -2.5185934638654018E-012
   1.6332945212250753E-009
  -1.7200000000000000     
   4.0000000000000142     
   9.7311154453226725E-012
  -2.5988841562325690E-009
  -1.7100000000000000     
   4.0000000000000142     
  -9.7605157264215035E-012
   1.6568147461041392E-009
  -1.7000000000000000     
   3.9999999999999964     
   2.6655948693595513E-012
  -4.7566114938349996E-010
  -1.6899999999999999     
   4.0000000000000009     
  -9.0186375101670120E-013
   2.4582985142986045E-010
  -1.6799999999999999     
   4.0000000000000009     
   9.4186013470725374E-013
  -5.0765825633594184E-010
  -1.6699999999999999     
   3.9999999999999960     
  -2.8655767878123138E-012
   1.7848031739139067E-009
  -1.6599999999999999     
   4.0000000000000151     
   1.0520447016542001E-011
  -3.0788407605192016E-009
  -1.6499999999999999     
   4.0000000000000098     
  -1.2570858687351904E-011
   3.4251325105618235E-009
  -1.6399999999999999     
   4.0000000000000115     
   1.3117635141861796E-011
  -7.0689756029276039E-009
  -1.6299999999999999     
   3.9999999999999445     
  -3.9899681880095281E-011
   1.0639915185946614E-008
  -1.6200000000000001     
   3.9999999999999445     
   3.9899682014504395E-011
  -7.0689757104548971E-009
  -1.6100000000000001     
   4.0000000000000115     
  -1.3117635813907385E-011
   3.4251329406709990E-009
  -1.6000000000000001     
   4.0000000000000098     
   1.2570861241125133E-011
  -3.0788423734286104E-009
  -1.5900000000000001     
   4.0000000000000151     
  -1.0520456559589338E-011
   1.7848091954423681E-009
  -1.5800000000000001     
   3.9999999999999960     
   2.8656124062284367E-012
  -5.0768072954037884E-010
  -1.5700000000000001     
   4.0000000000000009     
  -9.4199306532440725E-013
   2.4591372271914648E-010
  -1.5600000000000001     
   4.0000000000000009     
   9.0235985506919313E-013
  -4.7597416133620738E-010
  -1.5500000000000000     
   3.9999999999999964     
  -2.6674463549523649E-012
   1.6579829226256829E-009
  -1.5400000000000000     
   4.0000000000000142     
   9.7674255647402672E-012
  -2.6032438503660359E-009
  -1.5300000000000000     
   4.0000000000000142     
  -9.7569033130049106E-012
   1.6495651212373992E-009
  -1.5200000000000000     
   3.9999999999999964     
   2.6148350962755936E-012
  -4.4230295578307363E-010
  -1.5100000000000000     
   4.0000000000000009     
  -7.0243707209746181E-013
   1.1964670189489529E-010
  -1.5000000000000000     
   3.9999999999999996     
   1.9491319211425372E-013
  -3.6283851796507543E-011
  -1.4900000000000000     
   4.0000000000000000     
  -7.7215696359553072E-014
   2.5488705291134863E-011
  -1.4800000000000000     
   4.0000000000000000     
   1.1394959332395857E-013
  -6.5670969368031914E-011
  -1.4700000000000000     
   3.9999999999999996     
  -3.7858267693628120E-013
   2.3719517218099280E-010
  -1.4600000000000000     
   4.0000000000000018     
   1.4003811144211661E-012
  -8.8310971935593914E-010
  -1.4500000000000000     
   3.9999999999999925     
  -5.2229417807483828E-012
   3.2952437052427640E-009
  -1.4399999999999999     
   4.0000000000000284     
   1.9491386008572364E-011
  -5.1924377440141538E-009
  -1.4299999999999999     
   4.0000000000000284     
  -1.9451897071533391E-011
   3.2636525556115829E-009
  -1.4199999999999999     
   3.9999999999999920     
   5.0254970955535022E-012
  -7.5674512083121547E-010
  -1.4099999999999999     
   4.0000000000000027     
  -6.5009131068061923E-013
  -2.3667207228672068E-010
  -1.3999999999999999     
   3.9999999999999956     
  -2.4251318528310257E-012
   1.7034334099780978E-009
  -1.3899999999999999     
   4.0000000000000151     
   1.0350618722004720E-011
  -6.5770615676256717E-009
  -1.3799999999999999     
   3.9999999999999436     
  -3.8977343035187858E-011
   1.0393958145322611E-008
  -1.3700000000000001     
   3.9999999999999436     
   3.8977343054731790E-011
  -6.5770615832608163E-009
  -1.3600000000000001     
   4.0000000000000151     
  -1.0350618819724371E-011
   1.7034334725186727E-009
  -1.3500000000000001     
   3.9999999999999956     
   2.4251322241656864E-012
  -2.3667230681387489E-010
  -1.3400000000000001     
   4.0000000000000027     
   6.5008992306162347E-013
  -7.5674424526317310E-010
  -1.3300000000000001     
   3.9999999999999920     
  -5.0254919164121807E-012
   3.2636492878665675E-009
  -1.3200000000000001     
   4.0000000000000284     
   1.9451877742587096E-011
  -5.1924255486021353E-009
  -1.3100000000000001     
   4.0000000000000284     
  -1.9491313871928522E-011
   3.2951981913397083E-009
  -1.3000000000000000     
   3.9999999999999925     
   5.2226725631193097E-012
  -8.8293985915573588E-010
  -1.2900000000000000     
   4.0000000000000018     
  -1.3993763805487150E-012
   2.3656124528323494E-010
  -1.2800000000000000     
   3.9999999999999996     
   3.7483295907554862E-013
  -6.3305121977203717E-011
  -1.2700000000000000     
   4.0000000000000000     
  -9.9955455753479700E-014
   1.6659242625579965E-011
  -1.2600000000000000     
   4.0000000000000000     
   2.4988863938370143E-014
  -3.3318485251161374E-012
  -1.2500000000000000     
   4.0000000000000000     
  -9.0957150848394893E-028
  -3.3318485251154104E-012
  -1.2400000000000000     
   4.0000000000000000     
  -2.4988863938366508E-014
   1.6659242625577778E-011
  -1.2300000000000000     
   4.0000000000000000     
   9.9955455753466940E-014
  -6.3305121977195691E-011
  -1.2200000000000000     
   3.9999999999999996     
  -3.7483295907550127E-013
   2.3656124528320500E-010
  -1.2100000000000000     
   4.0000000000000018     
   1.3993763805485381E-012
  -8.8293985915562442E-010
  -1.2000000000000000     
   3.9999999999999925     
  -5.2226725631186506E-012
   3.2951981913392926E-009
  -1.1899999999999999     
   4.0000000000000284     
   1.9491313871926066E-011
  -5.1924255486005877E-009
  -1.1799999999999999     
   4.0000000000000284     
  -1.9451877742577945E-011
   3.2636492878607947E-009
  -1.1699999999999999     
   3.9999999999999920     
   5.0254919163780353E-012
  -7.5674424524162939E-010
  -1.1599999999999999     
   4.0000000000000027     
  -6.5008992293419030E-013
  -2.3667230689427762E-010
  -1.1499999999999999     
   3.9999999999999956     
  -2.4251322246412737E-012
   1.7034334728187399E-009
  -1.1399999999999999     
   4.0000000000000151     
   1.0350618821499286E-011
  -6.5770615843806816E-009
  -1.1299999999999999     
   3.9999999999999436     
  -3.8977343061355865E-011
   1.0393958149502005E-008
  -1.1200000000000001     
   3.9999999999999436     
   3.8977343059909243E-011
  -6.5770615832233798E-009
  -1.1100000000000001     
   4.0000000000000151     
  -1.0350618814266150E-011
   1.7034334681895334E-009
  -1.1000000000000001     
   3.9999999999999956     
   2.4251321971553625E-012
  -2.3667228953475463E-010
  -1.0900000000000001     
   4.0000000000000027     
   6.5009002564470108E-013
  -7.5674431005051508E-010
  -1.0800000000000001     
   3.9999999999999920     
  -5.0254922997341664E-012
   3.2636495297368141E-009
  -1.0700000000000001     
   4.0000000000000284     
   1.9451879173291961E-011
  -5.1924264512957798E-009
  -1.0600000000000001     
   4.0000000000000284     
  -1.9491319211425986E-011
   3.2952015602440355E-009
  -1.0500000000000000     
   3.9999999999999925     
   5.2226924904042994E-012
  -8.8295243207940013E-010
  -1.0400000000000000     
   4.0000000000000018     
  -1.3994507501912072E-012
   2.3660816807356469E-010
  -1.0300000000000000     
   3.9999999999999996     
   3.7511051036052976E-013
  -6.3480240214858826E-011
  -1.0200000000000000     
   4.0000000000000000     
  -1.0099129125091185E-013
   1.7312792785870585E-011
  -1.0100000000000000     
   4.0000000000000000     
   2.8854654643117666E-014
  -5.7709309286235245E-012
  -1.0000000000000000     
   4.0000000000000000     
  -1.4427327321558808E-014
   5.7709309286235116E-012
 -0.98999999999999999     
   4.0000000000000000     
   2.8854654643117565E-014
  -1.7312792785870523E-011
 -0.97999999999999998     
   4.0000000000000000     
  -1.0099129125091147E-013
   6.3480240214858581E-011
 -0.96999999999999997     
   4.0000000000000009     
   3.7511051036052829E-013
  -2.3660816807356381E-010
 -0.95999999999999996     
   3.9999999999999978     
  -1.3994507501912016E-012
   8.8295243207939651E-010
 -0.94999999999999996     
   4.0000000000000071     
   5.2226924904042776E-012
  -3.2952015602440219E-009
 -0.93999999999999995     
   3.9999999999999720     
  -1.9491319211425905E-011
   5.1924264512957004E-009
 -0.93000000000000005     
   3.9999999999999716     
   1.9451879173291880E-011
  -3.2636495297368000E-009
 -0.92000000000000004     
   4.0000000000000080     
  -5.0254922997341422E-012
   7.5674431005051001E-010
 -0.91000000000000003     
   3.9999999999999969     
   6.5009002564468876E-013
   2.3667228953475944E-010
 -0.90000000000000002     
   4.0000000000000044     
   2.4251321971553863E-012
  -1.7034334681895479E-009
 -0.89000000000000001     
   3.9999999999999849     
  -1.0350618814266234E-011
   6.5770615832234327E-009
 -0.88000000000000000     
   4.0000000000000560     
   3.8977343059909553E-011
  -1.0393958149502320E-008
 -0.87000000000000000     
   4.0000000000000560     
  -3.8977343061356175E-011
   6.5770615843807337E-009
 -0.85999999999999999     
   3.9999999999999849     
   1.0350618821499368E-011
  -1.7034334728187537E-009
 -0.84999999999999998     
   4.0000000000000044     
  -2.4251322246412979E-012
   2.3667230689428233E-010
 -0.83999999999999997     
   3.9999999999999969     
  -6.5008992293417849E-013
   7.5674424524162473E-010
 -0.82999999999999996     
   4.0000000000000080     
   5.0254919163780119E-012
  -3.2636492878607810E-009
 -0.81999999999999995     
   3.9999999999999716     
  -1.9451877742577868E-011
   5.1924255486005099E-009
 -0.81000000000000005     
   3.9999999999999720     
   1.9491313871925989E-011
  -3.2951981913392798E-009
 -0.80000000000000004     
   4.0000000000000071     
  -5.2226725631186304E-012
   8.8293985915562091E-010
 -0.79000000000000004     
   3.9999999999999978     
   1.3993763805485324E-012
  -2.3656124528320407E-010
 -0.78000000000000003     
   4.0000000000000009     
  -3.7483295907549975E-013
   6.3305121977195445E-011
 -0.77000000000000002     
   4.0000000000000000     
   9.9955455753466548E-014
  -1.6659242625577710E-011
 -0.76000000000000001     
   4.0000000000000000     
  -2.4988863938366404E-014
   3.3318485251153963E-012
 -0.75000000000000000     
   4.0000000000000000     
  -9.1056232712064166E-028
   3.3318485251161245E-012
 -0.73999999999999999     
   4.0000000000000000     
   2.4988863938370048E-014
  -1.6659242625579894E-011
 -0.72999999999999998     
   4.0000000000000000     
  -9.9955455753479284E-014
   6.3305121977203446E-011
 -0.71999999999999997     
   4.0000000000000009     
   3.7483295907554706E-013
  -2.3656124528323390E-010
 -0.70999999999999996     
   3.9999999999999978     
  -1.3993763805487089E-012
   8.8293985915573216E-010
 -0.69999999999999996     
   4.0000000000000071     
   5.2226725631192879E-012
  -3.2951981913396946E-009
 -0.68999999999999995     
   3.9999999999999720     
  -1.9491313871928444E-011
   5.1924255486020568E-009
 -0.68000000000000005     
   3.9999999999999716     
   1.9451877742587015E-011
  -3.2636492878665535E-009
 -0.67000000000000004     
   4.0000000000000080     
  -5.0254919164121565E-012
   7.5674424526316824E-010
 -0.66000000000000003     
   3.9999999999999969     
   6.5008992306161115E-013
   2.3667230681387970E-010
 -0.65000000000000002     
   4.0000000000000044     
   2.4251322241657107E-012
  -1.7034334725186871E-009
 -0.64000000000000001     
   3.9999999999999849     
  -1.0350618819724455E-011
   6.5770615832608693E-009
 -0.63000000000000000     
   4.0000000000000560     
   3.8977343054732107E-011
  -1.0393958145322927E-008
 -0.62000000000000000     
   4.0000000000000560     
  -3.8977343035188181E-011
   6.5770615676257263E-009
 -0.60999999999999999     
   3.9999999999999849     
   1.0350618722004806E-011
  -1.7034334099781125E-009
 -0.59999999999999998     
   4.0000000000000044     
  -2.4251318528310491E-012
   2.3667207228672539E-010
 -0.58999999999999997     
   3.9999999999999969     
  -6.5009131068060742E-013
   7.5674512083121082E-010
 -0.57999999999999996     
   4.0000000000000080     
   5.0254970955534788E-012
  -3.2636525556115689E-009
 -0.56999999999999995     
   3.9999999999999716     
  -1.9451897071533311E-011
   5.1924377440140744E-009
 -0.56000000000000005     
   3.9999999999999720     
   1.9491386008572283E-011
  -3.2952437052427495E-009
 -0.55000000000000004     
   4.0000000000000071     
  -5.2229417807483610E-012
   8.8310971935593542E-010
 -0.54000000000000004     
   3.9999999999999978     
   1.4003811144211601E-012
  -2.3719517218099172E-010
 -0.53000000000000003     
   4.0000000000000009     
  -3.7858267693627953E-013
   6.5670969368031629E-011
 -0.52000000000000002     
   4.0000000000000000     
   1.1394959332395811E-013
  -2.5488705291134782E-011
 -0.51000000000000001     
   4.0000000000000000     
  -7.7215696359552908E-014
   3.6283851796507492E-011
 -0.50000000000000000     
   4.0000000000000000     
   1.9491319211425352E-013
  -1.1964670189489519E-010
 -0.48999999999999999     
   3.9999999999999991     
  -7.0243707209746121E-013
   4.4230295578307327E-010
 -0.47999999999999998     
   4.0000000000000036     
   2.6148350962755916E-012
  -1.6495651212373978E-009
 -0.46999999999999997     
   3.9999999999999858     
  -9.7569033130049041E-012
   2.6032438503660243E-009
 -0.46000000000000002     
   3.9999999999999858     
   9.7674255647402947E-012
  -1.6579829226257106E-009
 -0.45000000000000001     
   4.0000000000000036     
  -2.6674463549525458E-012
   4.7597416133632401E-010
 -0.44000000000000000     
   3.9999999999999991     
   9.0235985506988794E-013
  -2.4591372271958556E-010
 -0.42999999999999999     
   3.9999999999999991     
  -9.4199306532700552E-013
   5.0768072954201821E-010
 -0.41999999999999998     
   4.0000000000000036     
   2.8656124062381342E-012
  -1.7848091954484870E-009
 -0.40999999999999998     
   3.9999999999999849     
  -1.0520456559625531E-011
   3.0788423734514352E-009
 -0.40000000000000002     
   3.9999999999999898     
   1.2570861241260255E-011
  -3.4251329407562631E-009
 -0.39000000000000001     
   3.9999999999999885     
  -1.3117635814411743E-011
   7.0689757107731242E-009
 -0.38000000000000000     
   4.0000000000000560     
   3.9899682016386729E-011
  -1.0639915187134373E-008
 -0.37000000000000000     
   4.0000000000000560     
  -3.9899681887119357E-011
   7.0689756073592224E-009
 -0.35999999999999999     
   3.9999999999999885     
   1.3117635168074862E-011
  -3.4251325271006584E-009
 -0.34999999999999998     
   3.9999999999999898     
  -1.2570858785180096E-011
   3.0788408222429160E-009
 -0.34000000000000002     
   3.9999999999999849     
   1.0520447381641792E-011
  -1.7848034042700154E-009
 -0.33000000000000002     
   4.0000000000000036     
  -2.8655781503833349E-012
   5.0765911603665063E-010
 -0.32000000000000001     
   3.9999999999999991     
   9.4186521989154860E-013
  -2.4583305987658755E-010
 -0.31000000000000000     
   3.9999999999999991     
  -9.0188272918285944E-013
   4.7567312346969946E-010
 -0.29999999999999999     
   4.0000000000000036     
   2.6656656968398896E-012
  -1.6568594340022102E-009
 -0.28999999999999998     
   3.9999999999999858     
  -9.7607800581766981E-012
   2.5990509337386465E-009
 -0.28000000000000003     
   3.9999999999999858     
   9.7321019448631680E-012
  -1.6339169433513854E-009
 -0.27000000000000002     
   4.0000000000000036     
  -2.5222751302722348E-012
   3.8390316086640040E-010
 -0.26000000000000001     
   3.9999999999999987     
   3.5699857622577098E-013
   9.8304299885783793E-011
 -0.25000000000000000     
   4.0000000000000018     
   1.0942808253691501E-012
  -7.7712036040953542E-010
 -0.23999999999999999     
   3.9999999999999929     
  -4.7341218777023715E-012
   1.2338203023521109E-009
 -0.23000000000000001     
   3.9999999999999925     
   4.5195303899384687E-012
  -6.0544717019841356E-010
 -0.22000000000000000     
   4.0000000000000036     
  -2.1323386549636823E-014
  -5.8838846095870402E-010
 -0.20999999999999999     
   3.9999999999999925     
  -4.4342368437399206E-012
   1.1826441746329821E-009
 -0.20000000000000001     
   3.9999999999999925     
   4.4355944660074516E-012
  -5.8947455877272896E-010
 -0.19000000000000000     
   4.0000000000000036     
   1.4535275211980199E-014
  -6.0110277894231300E-010
 -0.17999999999999999     
   3.9999999999999925     
  -4.4937355668553713E-012
   1.2175288351417336E-009
 -0.17000000000000001     
   3.9999999999999929     
   4.6377306967076385E-012
  -7.1629888282412652E-010
 -0.16000000000000000     
   4.0000000000000027     
  -7.3451092447331556E-013
  -1.2869014324547467E-010
 -0.14999999999999999     
   3.9999999999999964     
  -1.6996869988143764E-012
  -5.4529738359422206E-010
 -0.14000000000000001     
   3.9999999999999778     
  -5.7894173757710453E-012
   5.8625933564228576E-009
 -0.13000000000000000     
   4.0000000000000586     
   3.8180032797400427E-011
  -1.0470578166295604E-008
 -0.12000000000000000     
   4.0000000000000533     
  -4.0349303449814936E-011
   6.7453585954423253E-009
 -0.11000000000000000     
   3.9999999999999782     
   1.0240886016002555E-011
  -1.4473502173597097E-009
 -0.10000000000000001     
   4.0000000000000018     
  -6.1424061419527856E-013
  -1.0330644309136860E-010
  -8.9999999999999997E-002
   3.9999999999999973     
  -1.3890389373805436E-012
   1.5527342390094660E-010
  -8.0000000000000002E-002
   3.9999999999999933     
  -2.2448825812344318E-013
   3.3486403039970094E-010
  -7.0000000000000007E-002
   3.9999999999999982     
   2.2869919698743164E-012
  -6.4207826258763170E-010
  -5.9999999999999998E-002
   3.9999999999999978     
  -2.5285949995329260E-012
   5.2814645412658827E-010
  -5.0000000000000003E-002
   3.9999999999999951     
   1.4325034064164894E-012
  -1.9153062955054306E-010
  -4.0000000000000001E-002
   3.9999999999999987     
  -3.9763152125845686E-015
  -1.8834957738047535E-010
  -2.9999999999999999E-002
   3.9999999999999951     
  -1.4165981455661512E-012
   7.3176611834441489E-010
  -2.0000000000000000E-002
   4.0000000000000018     
   4.0716477420169654E-012
  -2.4544978016931443E-009
  -1.0000000000000000E-002
   3.9999999999999760     
  -1.4337085770681634E-011
   9.0151708148521518E-009
   0.0000000000000000     
   4.0000000000000737     
   5.3276695340709562E-011
  -1.9395330742513875E-008
   1.0000000000000000E-002
   3.9999999999999760     
  -9.2188285228141382E-011
   2.5933588009594925E-008
   2.0000000000000000E-002
   4.0000000000000009     
   1.0231362484382502E-010
  -2.7637710982213155E-008
   2.9999999999999999E-002
   3.9999999999999947     
  -1.0496920752276923E-010
   2.8200162699902212E-008
   4.0000000000000001E-002
   3.9999999999999987     
   1.0653201272650223E-010
  -2.8603738050895555E-008
   5.0000000000000003E-002
   3.9999999999999951     
  -1.0799602265520985E-010
   2.8945045001412219E-008
   5.9999999999999998E-002
   3.9999999999999978     
   1.0909181485538678E-010
  -2.9054046169581070E-008
   7.0000000000000007E-002
   3.9999999999999982     
  -1.0881353141646658E-010
   2.8722418250276062E-008
   8.0000000000000002E-002
   3.9999999999999929     
   1.0660460546060884E-010
  -2.8139556687806946E-008
   8.9999999999999997E-002
   3.9999999999999982     
  -1.0444206969793875E-010
   2.7845040923052161E-008
  0.10000000000000001     
   3.9999999999999982     
   1.0439573722495726E-010
  -2.8102490709421738E-008
  0.11000000000000000     
   3.9999999999999933     
  -1.0637294309570130E-010
   2.8574154336735239E-008
  0.12000000000000000     
   3.9999999999999969     
   1.0793321442981794E-010
  -2.8498056493802959E-008
  0.13000000000000000     
   4.0000000000000027     
  -1.0580220927369971E-010
   2.7722001494752807E-008
  0.14000000000000001     
   3.9999999999999933     
   1.0211280193695113E-010
  -2.7251833190228278E-008
  0.14999999999999999     
   3.9999999999999929     
  -1.0227594698975664E-010
   2.7852517536997199E-008
  0.16000000000000000     
   4.0000000000000036     
   1.0661793453772717E-010
  -2.9020120662780563E-008
  0.17000000000000001     
   3.9999999999999925     
  -1.1103297043312242E-010
   2.9608189413913052E-008
  0.17999999999999999     
   3.9999999999999925     
   1.1102845017123063E-010
  -2.9016504453267125E-008
  0.19000000000000000     
   4.0000000000000036     
  -1.0659533322826821E-010
   2.7838052698943455E-008
  0.20000000000000001     
   3.9999999999999925     
   1.0219006201381252E-010
  -2.7197590047526739E-008
  0.20999999999999999     
   3.9999999999999938     
  -1.0179186334263368E-010
   2.7519493762000403E-008
  0.22000000000000000     
   4.0000000000000009     
   1.0460433987237411E-010
  -2.7742268705494861E-008
  0.23000000000000001     
   4.0000000000000036     
  -1.0346267541883290E-010
   2.4829805359767300E-008
  0.23999999999999999     
   3.9999999999999516     
   8.2760864779426172E-011
  -1.1180820193968763E-008
  0.25000000000000000     
   4.0000000000001563     
  -1.0952866753377607E-012
  -1.0304590853698538E-008
  0.26000000000000001     
   3.9999999999999574     
  -7.8379718078075145E-011
   2.3977474178356954E-008
  0.27000000000000002     
   4.0000000000000151     
   1.0145133825960614E-010
  -2.8761886998924159E-008
  0.28000000000000003     
   3.9999999999999831     
  -1.1426281423232043E-010
   3.0673941277727563E-008
  0.28999999999999998     
   3.9999999999999867     
   1.1579174535064159E-010
  -2.9985031893581147E-008
  0.29999999999999999     
   4.0000000000000036     
  -1.0909599385121222E-010
   2.8870053756984633E-008
  0.31000000000000000     
   3.9999999999999991     
   1.0742940932617753E-010
  -2.8651764273553342E-008
  0.32000000000000001     
   3.9999999999999991     
  -1.0745882272546797E-010
   2.8893584476416987E-008
  0.33000000000000002     
   4.0000000000000036     
   1.0924306084766443E-010
  -3.0079154771310568E-008
  0.34000000000000002     
   3.9999999999999858     
  -1.1635059993716005E-010
   3.1026902069212881E-008
  0.34999999999999998     
   3.9999999999999858     
   1.1635116558194193E-010
  -3.0079607287136082E-008
  0.35999999999999999     
   4.0000000000000036     
  -1.0924588907157391E-010
   2.8895394539719059E-008
  0.37000000000000000     
   3.9999999999999991     
   1.0746956997632401E-010
  -2.8658552010936113E-008
  0.38000000000000000     
   3.9999999999999991     
  -1.0746957010569226E-010
   2.8895394643213644E-008
  0.39000000000000001     
   4.0000000000000036     
   1.0924588971841507E-010
  -3.0079607701114428E-008
  0.40000000000000002     
   3.9999999999999858     
  -1.1635116803993835E-010
   3.1026903621631673E-008
  0.40999999999999998     
   3.9999999999999858     
   1.1635060912230457E-010
  -3.0079160567007414E-008
  0.41999999999999998     
   4.0000000000000036     
  -1.0924309513024620E-010
   2.8893606106785554E-008
  0.42999999999999999     
   3.9999999999999991     
   1.0745895067065047E-010
  -2.8651844999330789E-008
  0.44000000000000000     
   3.9999999999999991     
  -1.0742988682432587E-010
   2.8870355029725851E-008
  0.45000000000000001     
   4.0000000000000036     
   1.0909777589862302E-010
  -2.9986156258768590E-008
  0.46000000000000002     
   3.9999999999999867     
  -1.1579839604213661E-010
   3.0678137465736122E-008
  0.46999999999999997     
   3.9999999999999831     
   1.1428763495088965E-010
  -2.8777547385770974E-008
  0.47999999999999998     
   4.0000000000000151     
  -1.0154397044238808E-010
   2.4035919537735669E-008
  0.48999999999999999     
   3.9999999999999578     
   7.8725426090633616E-011
  -1.0522711904366607E-008
  0.50000000000000000     
   4.0000000000001537     
  -1.9491319211425806E-013
  -1.0366781350675199E-008
  0.51000000000000001     
   3.9999999999999587     
  -7.7945773322176595E-011
   2.3568127876661479E-008
  0.52000000000000002     
   4.0000000000000107     
   9.8815185752788570E-011
  -2.7062311295165513E-008
  0.53000000000000003     
   3.9999999999999978     
  -1.0415214896094843E-010
   2.7837698443189165E-008
  0.54000000000000004     
   3.9999999999999987     
   1.0463058936297513E-010
  -2.7445063616786882E-008
  0.55000000000000004     
   4.0000000000000071     
  -1.0120738776292210E-010
   2.5099137163146873E-008
  0.56000000000000005     
   3.9999999999999720     
   8.7036140960683775E-011
  -2.3213493532597038E-008
  0.56999999999999995     
   3.9999999999999720     
  -8.7065060533790294E-011
   2.5122272821632092E-008
  0.57999999999999996     
   4.0000000000000071     
   1.0135198562845473E-010
  -2.7537606250727763E-008
  0.58999999999999997     
   3.9999999999999978     
  -1.0518006125199912E-010
   2.8184733320467463E-008
  0.59999999999999998     
   4.0000000000000009     
   1.0620543865151175E-010
  -2.8357908170337917E-008
  0.60999999999999999     
   4.0000000000000000     
  -1.0647887262601807E-010
   2.8403480500072503E-008
  0.62000000000000000     
   4.0000000000000000     
   1.0654723112453061E-010
  -2.8412594969147967E-008
  0.63000000000000000     
   4.0000000000000000     
  -1.0654723114407457E-010
   2.8403480515707649E-008
  0.64000000000000001     
   4.0000000000000000     
   1.0647887272373769E-010
  -2.8357908232878489E-008
  0.65000000000000002     
   4.0000000000000009     
  -1.0620543902284642E-010
   2.8184733554994620E-008
  0.66000000000000003     
   3.9999999999999978     
   1.0518006263961812E-010
  -2.7537607126295811E-008
  0.67000000000000004     
   4.0000000000000071     
  -1.0135199080759605E-010
   2.5122276089377104E-008
  0.68000000000000005     
   3.9999999999999720     
   8.7065079862736595E-011
  -2.3213505728009058E-008
  0.68999999999999995     
   3.9999999999999720     
  -8.7036213097327630E-011
   2.5099182677049929E-008
  0.69999999999999996     
   4.0000000000000071     
   1.0120765698055116E-010
  -2.7445233476987083E-008
  0.70999999999999996     
   3.9999999999999987     
  -1.0463159409684758E-010
   2.7838332370086920E-008
  0.71999999999999997     
   3.9999999999999978     
   1.0415589867880915E-010
  -2.7064677142556337E-008
  0.72999999999999998     
   4.0000000000000107     
  -9.8829179890359072E-011
   2.3576957339327033E-008
  0.73999999999999999     
   3.9999999999999587     
   7.7998000154597780E-011
  -1.0399733353946592E-008
  0.75000000000000000     
   4.0000000000001537     
   4.0583931358936083E-027
  -1.0399733353946594E-008
  0.76000000000000001     
   3.9999999999999587     
  -7.7998000154597792E-011
   2.3576957339327036E-008
  0.77000000000000002     
   4.0000000000000107     
   9.8829179890359072E-011
  -2.7064677142556344E-008
  0.78000000000000003     
   3.9999999999999978     
  -1.0415589867880920E-010
   2.7838332370086950E-008
  0.79000000000000004     
   3.9999999999999987     
   1.0463159409684775E-010
  -2.7445233476987199E-008
  0.80000000000000004     
   4.0000000000000071     
  -1.0120765698055185E-010
   2.5099182677050356E-008
  0.81000000000000005     
   3.9999999999999720     
   8.7036213097330164E-011
  -2.3213505728010666E-008
  0.81999999999999995     
   3.9999999999999720     
  -8.7065079862746108E-011
   2.5122276089383106E-008
  0.82999999999999996     
   4.0000000000000071     
   1.0135199080763156E-010
  -2.7537607126318211E-008
  0.83999999999999997     
   3.9999999999999978     
  -1.0518006263975063E-010
   2.8184733555078235E-008
  0.84999999999999998     
   4.0000000000000009     
   1.0620543902334099E-010
  -2.8357908233190545E-008
  0.85999999999999999     
   4.0000000000000000     
  -1.0647887272558356E-010
   2.8403480516872267E-008
  0.87000000000000000     
   4.0000000000000000     
   1.0654723115096336E-010
  -2.8412594973494398E-008
  0.88000000000000000     
   4.0000000000000000     
  -1.0654723115024007E-010
   2.8403480516293624E-008
  0.89000000000000001     
   4.0000000000000000     
   1.0647887272196702E-010
  -2.8357908230875948E-008
  0.90000000000000002     
   4.0000000000000009     
  -1.0620543900959806E-010
   2.8184733546398476E-008
  0.91000000000000003     
   3.9999999999999978     
   1.0518006258839538E-010
  -2.7537607093913774E-008
  0.92000000000000004     
   4.0000000000000071     
  -1.0135199061595349E-010
   2.5122275968445105E-008
  0.93000000000000005     
   3.9999999999999720     
   8.7065079147389109E-011
  -2.3213505276663072E-008
  0.93999999999999995     
   3.9999999999999720     
  -8.7036210427580206E-011
   2.5099180992597981E-008
  0.94999999999999996     
   4.0000000000000071     
   1.0120764701690902E-010
  -2.7445227190525306E-008
  0.95999999999999996     
   3.9999999999999987     
  -1.0463155691202641E-010
   2.7838308908691774E-008
  0.96999999999999997     
   3.9999999999999978     
   1.0415575990316670E-010
  -2.7064589583437514E-008
  0.97999999999999998     
   4.0000000000000107     
  -9.8828661972610343E-011
   2.3576630564246886E-008
  0.98999999999999999     
   3.9999999999999587     
   7.7996067259245396E-011
  -1.0398513812744836E-008
   1.0000000000000000     
   4.0000000000001537     
   7.2136636607781402E-015
  -1.0404284743673462E-008
   1.0100000000000000     
   3.9999999999999587     
  -7.8024921913888511E-011
   2.3593943357032756E-008
   1.0200000000000000     
   4.0000000000000107     
   9.8929653263861233E-011
  -2.7128069823652375E-008
   1.0300000000000000     
   3.9999999999999969     
  -1.0453087041352723E-010
   2.8074917076765334E-008
   1.0400000000000000     
   4.0000000000000009     
   1.0603100766221761E-010
  -2.8328179622604737E-008
   1.0500000000000000     
   4.0000000000000000     
  -1.0643033950731338E-010
   2.8394382552841929E-008
   1.0600000000000001     
   4.0000000000000000     
   1.0652752963900603E-010
  -2.8405931727958863E-008
   1.0700000000000001     
   4.0000000000000000     
  -1.0651695832068091E-010
   2.8385925498181825E-008
   1.0800000000000001     
   3.9999999999999996     
   1.0637748291568770E-010
  -2.8294351403964304E-008
   1.0900000000000001     
   4.0000000000000009     
  -1.0583015261404005E-010
   2.7948061256863727E-008
   1.1000000000000001     
   3.9999999999999960     
   1.0378030681244272E-010
  -2.6654474762686353E-008
   1.1100000000000001     
   4.0000000000000151     
  -9.6128253907700701E-011
   2.1826418933070389E-008
   1.1200000000000001     
   3.9999999999999436     
   6.7569888090330985E-011
  -1.8018636823992206E-008
   1.1299999999999999     
   3.9999999999999436     
  -6.7569888089607667E-011
   2.1826418932491733E-008
   1.1399999999999999     
   4.0000000000000151     
   9.6128253904084112E-011
  -2.6654474760371746E-008
   1.1499999999999999     
   3.9999999999999960     
  -1.0378030679869975E-010
   2.7948061248183962E-008
   1.1599999999999999     
   4.0000000000000009     
   1.0583015256268480E-010
  -2.8294351371559864E-008
   1.1699999999999999     
   3.9999999999999996     
  -1.0637748272400964E-010
   2.8385925377243818E-008
   1.1799999999999999     
   4.0000000000000000     
   1.0651695760532390E-010
  -2.8405931276611269E-008
   1.1899999999999999     
   4.0000000000000000     
  -1.0652752696925607E-010
   2.8394380868389561E-008
   1.2000000000000000     
   4.0000000000000000     
   1.0643032954367056E-010
  -2.8328173336142851E-008
   1.2100000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.2200000000000000     
   3.9999999999999969     
   1.0453073163788470E-010
  -2.7127982264533542E-008
   1.2300000000000000     
   4.0000000000000107     
  -9.8929135346112530E-011
   2.3593616581952613E-008
   1.2400000000000000     
   3.9999999999999587     
   7.8022989018536154E-011
  -1.0403065202471710E-008
   1.2500000000000000     
   4.0000000000001537     
  -4.0583931358936083E-027
  -1.0403065202471708E-008
   1.2600000000000000     
   3.9999999999999587     
  -7.8022989018536154E-011
   2.3593616581952613E-008
   1.2700000000000000     
   4.0000000000000107     
   9.8929135346112530E-011
  -2.7127982264533542E-008
   1.2800000000000000     
   3.9999999999999969     
  -1.0453073163788471E-010
   2.8074893615370151E-008
   1.2900000000000000     
   4.0000000000000009     
   1.0603097047739628E-010
  -2.8328173336142841E-008
   1.3000000000000000     
   4.0000000000000000     
  -1.0643032954367052E-010
   2.8394380868389551E-008
   1.3100000000000001     
   4.0000000000000000     
   1.0652752696925599E-010
  -2.8405931276611213E-008
   1.3200000000000001     
   4.0000000000000000     
  -1.0651695760532354E-010
   2.8385925377243589E-008
   1.3300000000000001     
   3.9999999999999996     
   1.0637748272400829E-010
  -2.8294351371559007E-008
   1.3400000000000001     
   4.0000000000000009     
  -1.0583015256267972E-010
   2.7948061248180749E-008
   1.3500000000000001     
   3.9999999999999960     
   1.0378030679868075E-010
  -2.6654474760359759E-008
   1.3600000000000001     
   4.0000000000000151     
  -9.6128253904013182E-011
   2.1826418932446976E-008
   1.3700000000000001     
   3.9999999999999436     
   6.7569888089342917E-011
  -1.8018636823825162E-008
   1.3799999999999999     
   3.9999999999999436     
  -6.7569888089342917E-011
   2.1826418932446976E-008
   1.3899999999999999     
   4.0000000000000151     
   9.6128253904013182E-011
  -2.6654474760359759E-008
   1.3999999999999999     
   3.9999999999999960     
  -1.0378030679868075E-010
   2.7948061248180749E-008
   1.4099999999999999     
   4.0000000000000009     
   1.0583015256267972E-010
  -2.8294351371559007E-008
   1.4199999999999999     
   3.9999999999999996     
  -1.0637748272400829E-010
   2.8385925377243589E-008
   1.4299999999999999     
   4.0000000000000000     
   1.0651695760532353E-010
  -2.8405931276611206E-008
   1.4399999999999999     
   4.0000000000000000     
  -1.0652752696925599E-010
   2.8394380868389551E-008
   1.4500000000000000     
   4.0000000000000000     
   1.0643032954367052E-010
  -2.8328173336142841E-008
   1.4600000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.4700000000000000     
   3.9999999999999969     
   1.0453073163788470E-010
  -2.7127982264533542E-008
   1.4800000000000000     
   4.0000000000000107     
  -9.8929135346112530E-011
   2.3593616581952613E-008
   1.4900000000000000     
   3.9999999999999587     
   7.8022989018536154E-011
  -1.0403065202471710E-008
   1.5000000000000000     
   4.0000000000001537     
  -4.0583931358936083E-027
  -1.0403065202471708E-008
   1.5100000000000000     
   3.9999999999999587     
  -7.8022989018536154E-011
   2.3593616581952613E-008
   1.5200000000000000     
   4.0000000000000107     
   9.8929135346112530E-011
  -2.7127982264533542E-008
   1.5300000000000000     
   3.9999999999999969     
  -1.0453073163788471E-010
   2.8074893615370151E-008
   1.5400000000000000     
   4.0000000000000009     
   1.0603097047739628E-010
  -2.8328173336142841E-008
   1.5500000000000000     
   4.0000000000000000     
  -1.0643032954367052E-010
   2.8394380868389551E-008
   1.5600000000000001     
   4.0000000000000000     
   1.0652752696925599E-010
  -2.8405931276611213E-008
   1.5700000000000001     
   4.0000000000000000     
  -1.0651695760532354E-010
   2.8385925377243589E-008
   1.5800000000000001     
   3.9999999999999996     
   1.0637748272400829E-010
  -2.8294351371559007E-008
   1.5900000000000001     
   4.0000000000000009     
  -1.0583015256267972E-010
   2.7948061248180749E-008
   1.6000000000000001     
   3.9999999999999960     
   1.0378030679868075E-010
  -2.6654474760359759E-008
   1.6100000000000001     
   4.0000000000000151     
  -9.6128253904013182E-011
   2.1826418932446976E-008
   1.6200000000000001     
   3.9999999999999436     
   6.7569888089342917E-011
  -1.8018636823825162E-008
   1.6299999999999999     
   3.9999999999999436     
  -6.7569888089342917E-011
   2.1826418932446976E-008
   1.6399999999999999     
   4.0000000000000151     
   9.6128253904013182E-011
  -2.6654474760359759E-008
   1.6499999999999999     
   3.9999999999999960     
  -1.0378030679868075E-010
   2.7948061248180749E-008
   1.6599999999999999     
   4.0000000000000009     
   1.0583015256267972E-010
  -2.8294351371559007E-008
   1.6699999999999999     
   3.9999999999999996     
  -1.0637748272400829E-010
   2.8385925377243589E-008
   1.6799999999999999     
   4.0000000000000000     
   1.0651695760532353E-010
  -2.8405931276611206E-008
   1.6899999999999999     
   4.0000000000000000     
  -1.0652752696925599E-010
   2.8394380868389551E-008
   1.7000000000000000     
   4.0000000000000000     
   1.0643032954367052E-010
  -2.8328173336142841E-008
   1.7100000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.7200000000000000     
   3.9999999999999969     
   1.0453073163788471E-010
  -2.7127982264533552E-008
   1.7300000000000000     
   4.0000000000000107     
  -9.8929135346112595E-011
   2.3593616581952642E-008
   1.7400000000000000     
   3.9999999999999587     
   7.8022989018536309E-011
  -1.0403065202471811E-008
   1.7500000000000000     
   4.0000000000001537     
  -5.9658379097636045E-025
  -1.0403065202471334E-008
   1.7600000000000000     
   3.9999999999999587     
  -7.8022989018533944E-011
   2.3593616581951220E-008
   1.7700000000000000     
   4.0000000000000107     
   9.8929135346104297E-011
  -2.7127982264528350E-008
   1.7800000000000000     
   3.9999999999999969     
  -1.0453073163785399E-010
   2.8074893615350762E-008
   1.7900000000000000     
   4.0000000000000009     
   1.0603097047728161E-010
  -2.8328173336070502E-008
   1.8000000000000000     
   4.0000000000000000     
  -1.0643032954324261E-010
   2.8394380868119559E-008
   1.8100000000000001     
   4.0000000000000000     
   1.0652752696765899E-010
  -2.8405931275603598E-008
   1.8200000000000001     
   4.0000000000000000     
  -1.0651695759936344E-010
   2.8385925373483124E-008
   1.8300000000000001     
   3.9999999999999996     
   1.0637748270176489E-010
  -2.8294351357524750E-008
   1.8400000000000001     
   4.0000000000000009     
  -1.0583015247966621E-010
   2.7948061195804195E-008
   1.8500000000000001     
   3.9999999999999960     
   1.0378030648887010E-010
  -2.6654474564887792E-008
   1.8600000000000001     
   4.0000000000000151     
  -9.6128252747784089E-011
   2.1826418202935668E-008
   1.8700000000000001     
   3.9999999999999436     
   6.7569883774237198E-011
  -1.8018634101251893E-008
   1.8799999999999999     
   3.9999999999999436     
  -6.7569871985149119E-011
   2.1826408771665217E-008
   1.8899999999999999     
   4.0000000000000151     
   9.6128193802343783E-011
  -2.6654436839806001E-008
   1.8999999999999999     
   3.9999999999999960     
  -1.0378008249619695E-010
   2.7947919726747473E-008
   1.9099999999999999     
   4.0000000000000009     
   1.0582931545441393E-010
  -2.8293823206379645E-008
   1.9199999999999999     
   3.9999999999999996     
  -1.0637435859342890E-010
   2.8383954237959431E-008
   1.9299999999999999     
   4.0000000000000000     
   1.0650529819127175E-010
  -2.8398574884653947E-008
   1.9399999999999999     
   4.0000000000000000     
  -1.0648401344362832E-010
   2.8366926439844666E-008
   1.9500000000000000     
   3.9999999999999996     
   1.0626793485521159E-010
  -2.8225712013920578E-008
   1.9600000000000000     
   4.0000000000000018     
  -1.0542490524918823E-010
   2.7692502755025994E-008
   1.9700000000000000     
   3.9999999999999938     
   1.0226886541351154E-010
  -2.5700880145379118E-008
   1.9800000000000000     
   4.0000000000000231     
  -9.0487735676827722E-011
   1.8267598965679363E-008
   1.9900000000000000     
   3.9999999999999134     
   4.6519256565770661E-011
   9.4739031434680565E-009
   2.0000000000000000     
   4.0000000000003233     
   1.1757353014177958E-010
   9.4739031434680565E-009
   217.75905287166020     
  -58045.143009670748     
   18336844515.468994     
  -4511430290807485.0     
   217.71483314287519     
  -34905.744851155214     
   4802553643.0465393     
  -5496129804810796.0     
   217.71202126613099     
  -34233.260560524162     
   3460684706.1421976     
  -227425251218636.12     
   217.70903518892359     
  -33629.424191563521     
   3400640486.9684529     
  -1244537757748101.2     
   217.70586447261684     
  -33015.975397911061     
   3045320207.0016365     
  -801763114868610.38     
   217.70249808023826     
  -32414.644177686823     
   2797784764.1640186     
  -737475294244116.62     
   217.69892434428507     
  -31819.323899555471     
   2551567673.9477425     
  -609256401164216.50     
   217.69513093296246     
  -31231.657459177142     
   2331604377.4803286     
  -518402097613691.25     
   217.69110481479120     
  -30651.130337122064     
   2129211013.4273808     
  -437386796882481.00     
   217.68683222152012     
  -30077.828623063182     
   1944550266.4169173     
  -369877427691260.25     
   217.68229860927784     
  -29511.671200313085     
   1775682737.7199867     
  -312558725313740.75     
   217.67748861789627     
  -28952.623501749691     
   1621370863.4606345     
  -264153374279380.22     
   217.67238602833831     
  -28400.638000517436     
   1480343534.0378587     
  -223216859767762.47     
   217.66697371816019     
  -27855.670776922707     
   1351473034.0580914     
  -188613634343733.59     
   217.66123361493899     
  -27317.676906567245     
   1233718130.0276806     
  -159362365347219.22     
   217.65514664759417     
  -26786.611744568108     
   1126128333.3838725     
  -134637796974740.27     
   217.64869269553262     
  -26262.430567526950     
   1027833267.8856981     
  -113740649853986.02     
   217.64185053554576     
  -25745.088673097835     
   938036681.99352145     
  -96079711568113.703     
   217.63459778638750     
  -25234.541352371707     
   856009987.56655633     
  -81154848141801.688     
   217.62691085096202     
  -24730.743897595927     
   781086602.75543833     
  -68543086012267.984     
   217.61876485605129     
  -24233.651599825469     
   712656691.98968625     
  -57886700495284.484     
   217.61013358951274     
  -23743.219749689990     
   650162376.46549511     
  -48883181525899.555     
   217.60098943487949     
  -23259.403636534847     
   593093334.23813367     
  -41276724539774.938     
   217.59130330329660     
  -22782.158549353968     
   540982773.39775646     
  -34851028611355.133     
   217.58104456272932     
  -22311.439775998475     
   493403750.28852952     
  -29423217187418.266     
   217.57018096438298     
  -21847.202603227823     
   449965784.60597837     
  -24838673053970.566     
   217.55867856627557     
  -21389.402316885145     
   410311774.63805991     
  -20966688854108.199     
   217.54650165391030     
  -20937.994201505557     
   374115158.61093414     
  -17696770311902.129     
   217.53361265799802     
  -20492.933540433834     
   341077327.04027063     
  -14935522110722.486     
   217.51997206918679     
  -20054.175615529417     
   310925243.35431802     
  -12604003057696.871     
   217.50553834975986     
  -19621.675707405579     
   283409273.77487552     
  -10635496690549.111     
   217.49026784227280     
  -19195.389094752099     
   258301194.12673634     
  -8973620617507.7188     
   217.47411467510668     
  -18775.271054756140     
   235392368.54837477     
  -7570729618173.7891     
   217.45703066492410     
  -18361.276862763250     
   214492081.20020762     
  -6386564706597.4326     
   217.43896521602539     
  -17953.361792083670     
   195426008.80262133     
  -5387110406687.3174     
   217.41986521661300     
  -17551.481113832153     
   178034822.89809582     
  -4543628772293.1816     
   217.39967493198552     
  -17155.590096914413     
   162172909.94144732     
  -3831842157995.5684     
   217.37833589469614     
  -16765.644007848648     
   147707200.66602615     
  -3231242736944.3223     
   217.35578679172727     
  -16381.598110386733     
   134516097.84004465     
  -2724508354002.5171     
   217.33196334874910     
  -16003.407665542019     
   122488495.37390202     
  -2297008775842.0068     
   217.30679821154945     
  -15631.027931361552     
   111522880.82222265     
  -1936388395977.1465     
   217.28022082474359     
  -15264.414162637879     
   101526513.79911438     
  -1632213378383.2588     
   217.25215730789512     
  -14903.521610727255     
   92414674.430198491     
  -1375673485317.4043     
   217.22253032920423     
  -14548.305523374200     
   84109975.575137421     
  -1159330009187.4973     
   217.19125897694724     
  -14198.721144436855     
   76541733.763447657     
  -976902817039.91467     
   217.15825862888116     
  -13854.723713581474     
   69645393.456733048     
  -823090324966.10107     
   217.12344081985927     
  -13516.268466120146     
   63362000.527799591     
  -693417408487.64075     
   217.08671310793903     
  -13183.310632659734     
   57637720.607632801     
  -584106903236.85071     
   217.04797893930214     
  -12855.805438815114     
   52423398.431729369     
  -491971015183.53992     
   217.00713751234713     
  -12533.708104977042     
   47674154.907907516     
  -414319600777.37738     
   216.96408364136022     
  -12216.973845919540     
   43349018.568907566     
  -348882686528.14783     
   216.91870762021807     
  -11905.557870492969     
   39410588.481823958     
  -293745010527.51428     
   216.87089508662737     
  -11599.415381300800     
   35824726.075040072     
  -247290750133.57236     
   216.82052688746262     
  -11298.501574334316     
   32560273.266678583     
  -208156829588.24249     
   216.76747894582260     
  -11002.771638626706     
   29588794.799840875     
  -175193497734.37772     
   216.71162213049072     
  -10712.180755840178     
   26884342.621901941     
  -147431034486.76862     
   216.65282212855257     
  -10426.684099897435     
   24423240.493991759     
  -124051641344.43889     
   216.59093932199752     
  -10146.236836592956     
   22183887.086282436     
  -104365708717.28801     
   216.52582866920960     
  -9870.7941231700424     
   20146575.993571296     
  -87791781738.106155     
   216.45733959233635     
  -9600.3111079166101     
   18293331.209699355     
  -73839646881.231384     
   216.38531587161307     
  -9334.7429297251983     
   16607756.779472750     
  -62096058662.979935     
   216.30959554781484     
  -9074.0447176729449     
   15074899.364152681     
  -52212690245.064285     
   216.23001083410796     
  -8818.1715906072532     
   13681122.682834927     
  -43895967506.502914     
   216.14638803868024     
  -8567.0786566870720     
   12413992.752429096     
  -36898488766.976860     
   216.05854749964072     
  -8320.7210129625164     
   11262173.050014537     
  -31011786311.930393     
   215.96630353379925     
  -8079.0537449473632     
   10215328.716475645     
  -26060218619.480000     
   215.86946440106107     
  -7842.0319262086095     
   9264039.0512937680     
  -21895818464.493584     
   215.76783228630450     
  -7609.6106179522212     
   8399717.5681870393     
  -18393946734.208244     
   215.66120330074807     
  -7381.7448686331491     
   7614538.9787388686     
  -15449627022.236589     
   215.54936750496003     
  -7158.3897135849002     
   6901372.4969578190     
  -12974454125.737637     
   215.43210895581527     
  -6939.5001746950811     
   6253720.9322911352     
  -10893987201.311913     
   215.30920577986532     
  -6725.0312600734333     
   5665665.0682928534     
  -9145551759.7435780     
   215.18043027575408     
  -6514.9379638029577     
   5131812.8687456567     
  -7676386292.8992376     
   215.04554904848430     
  -6309.1752657165898     
   4647253.1084806472     
  -6442080173.0814962     
   214.90432317852319     
  -6107.6981312309435     
   4207513.0295799766     
  -5405256603.4514236     
   214.75650842891932     
  -5910.4615112636284     
   3808519.6949107368     
  -4534462819.2162752     
   214.60185549380003     
  -5717.4203422043875     
   3446564.7035115198     
  -3803234627.6291990     
   214.44011029181485     
  -5528.5295460028919     
   3118271.9901621034     
  -3189308255.7568502     
   214.27101430829777     
  -5343.7440303310977     
   2820568.4343054867     
  -2673956233.0734367     
   214.09430499012953     
  -5163.0186888927947     
   2550657.0394627093     
  -2241427904.7532468     
   213.90971619749510     
  -4986.3084018439640     
   2305992.4604421547     
  -1878478164.7646179     
   213.71697871694951     
  -4813.5680363709916     
   2084258.6723995521     
  -1573970489.8489954     
   213.51582084042263     
  -4644.7524474472275     
   1883348.5996743389     
  -1318542657.1519356     
   213.30596901501491     
  -4479.8164787667683     
   1701345.5312439355     
  -1104325240.4525988     
   213.08714856865404     
  -4318.7149639011877     
   1536506.1696134117     
  -924704604.60364759     
   212.85908451689951     
  -4161.4027276947700     
   1387245.1700108261     
  -774123373.49017680     
   212.62150245639313     
  -4007.8345879072403     
   1252121.0414411081     
  -647912491.88520145     
   212.37412955065841     
  -3857.9653572156731     
   1129823.2880750382     
  -542149831.82718647     
   212.11669561414493     
  -3711.7498452907471     
   1019160.6922732142     
  -453541367.15164953     
   211.84893430059446     
  -3569.1428622099502     
   919050.60712634679     
  -379320662.74121088     
   211.57058440196761     
  -3430.0992184595561     
   828509.28610803769     
  -317166068.75132847     
   211.28139126431003     
  -3294.5737401505244     
   746642.74432588753     
  -265125244.04745641     
   210.98110832704853     
  -3162.5212273044131     
   672639.59411283361     
  -221571008.31877011     
   210.66949879228594     
  -3033.8966356405604     
   605760.33392722881     
  -185100004.75425082     
   210.34633743069924     
  -2908.6543927773073     
   545342.61057739123     
  -154660775.61964303     
   210.01141253063207     
  -2786.7510795270086     
   490752.05550020654     
  -128952995.43043385     
   209.66452799689995     
  -2668.1350429595950     
   441531.31294769584     
  -108275646.11415023     
   209.30550560568088     
  -2552.7867746831944     
   396839.60927053296     
  -88264012.792314127     
   208.93418742163769     
  -2440.5621017317994     
   357442.96828865394     
  -80589459.878640965     
   208.55043838308902     
  -2331.8013305601121     
   318544.43985866627     
  -44113233.008324824     
   208.15414906060380     
  -2224.9631483259859     
   295519.25027590303     
  -113500224.25378031     
   207.74523859381176     
  -2125.8154786088198     
   231455.78204533487     
  -19277344.543620758     
   203.57609002657898     
  -1329.9867785750350     
   86875.697968179156     
  -4464889.9933111602     
   200.72433228629703     
  -979.32497610872349     
   53389.023018345470     
  -2598006.3909949833     
   198.56910739003058     
  -761.09248084815204     
   33903.975085883088     
  -1258900.5829689640     
   196.85860571058808     
  -615.17699134940472     
   24462.220713615858     
  -824006.96415358037     
   195.46067700285977     
  -508.31601835920509     
   18282.168482464007     
  -533977.89160082780     
   194.29580710542089     
  -426.91726141440051     
   14277.334295457795     
  -379061.18795877229     
   193.31182446016965     
  -362.63798721133855     
   11434.375385767004     
  -276648.40897928568     
   192.47237170691204     
  -310.65326795086514     
   9359.5123184223630     
  -209701.01379757817     
   191.75095891068443     
  -267.78760036745786     
   7786.7547149405254     
  -162866.56954824529     
   191.12761233658497     
  -231.90757497178487     
   6565.2554433286859     
  -129323.95549790750     
   190.58685555887166     
  -201.50612192072722     
   5595.3257770943801     
  -104523.22822668857     
   190.11642786473564     
  -175.48930356450572     
   4811.4015653942151     
  -85776.702590380883     
   189.70643560463012     
  -153.04060891110427     
   4168.0762959663580     
  -71311.969868934961     
   189.34877030967294     
  -133.53732686631503     
   3633.2365219493468     
  -59958.235161889061     
   189.03669787334493     
  -116.49536116585371     
   3183.5497582351782     
  -50910.330961298176     
   188.76456118249800     
  -101.53218108020215     
   2801.7222760254417     
  -43603.768256736104     
   188.52756018514364     
  -88.341140354888765     
   2474.6940140999213     
  -37633.527797431831     
   188.32158614797271     
  -76.673298930590988     
   2192.4425556191827     
  -32703.708021371011     
   188.14309467118102     
  -66.324280677895771     
   1947.1647454588997     
  -28594.416119596972     
   187.98900696139353     
  -57.124602252843736     
   1732.7066245619230     
  -25139.784908973048     
   187.85663206302573     
  -48.932440097077361     
   1544.1582377446248     
  -22212.986665413817     
   187.74360487385229     
  -41.628142408330739     
   1377.5608377540211     
  -19715.845959390655     
   187.64783621297431     
  -35.110010331299222     
   1229.6919930585914     
  -17571.510163675051     
   187.56747220725637     
  -29.291016181575163     
   1097.9056668310286     
  -15719.198723717895     
   187.50086096474007     
  -24.096222823489725     
   980.01167640314418     
  -14110.387391390292     
   187.44652500585588     
  -19.460734205062572     
   874.18377096771690     
  -12705.999274585212     
   187.40313828767310     
  -15.328052836622456     
   778.88877640832766     
  -11474.312078529598     
   187.36950692430787     
  -11.648752306053263     
   692.83143581935610     
  -10389.381638341458     
   187.34455290592851     
  -8.3793960326753822     
   614.91107353179518     
  -9429.8421808208823     
   187.32730026877232     
  -5.4816502059067966     
   544.18725717563848     
  -8577.9845136315580     
   187.31686328260687     
  -2.9215511296591945     
   479.85237332340171     
  -7819.0415075489273     
   187.31243630959244     
 -0.66889629130872641     
   421.20956201678473     
  -7140.6295918919677     
   187.31328505628940     
   1.3032647139272244     
   367.65484007759488     
  -6532.3088644411728     
   187.31873899349870     
   3.0190581231069196     
   318.66252359428631     
  -5985.2340431175662     
   187.32818476029701     
   4.5001476027698981     
   273.77326827090451     
  -5491.8756194157604     
   187.34106040167407     
   5.7660412762603759     
   232.58420112528631     
  -5045.7956706330051     
   187.35685031556440     
   6.8343536130624400     
   194.74073359553873     
  -4641.4664986346952     
   187.37508080626799     
   7.7210297841907334     
   159.92973485577849     
  -4274.1230591043341     
   187.39531615839851     
   8.4405386511114209     
   127.87381191249595     
  -3939.6422641280124     
   187.41715515944037     
   9.0060394182214978     
   98.326494931535990     
  -3634.4437441952900     
   187.44022801039574     
   9.4295260726755163     
   71.068166850071293     
  -3355.4078057414913     
   187.46419357337328     
   9.7219530105682193     
   45.902608307010091     
  -3099.8073829205209     
   187.48873691271126     
   9.8933446636735098     
   22.654052935106165     
  -2865.2512538508945     
   187.51356709265045     
   9.9528914673393363     
   1.1646685312244378     
  -2649.6365045911034     
   187.53841519992673     
   9.9090341255343759     
  -18.707605253208854     
  -2451.1085822913055     
   187.56303256413614     
   9.7695378133503699     
  -37.090919620393556     
  -2268.0275461956658     
   187.58718915249148     
   9.5415576987572344     
  -54.101126216861061     
  -2098.9395163139957     
   187.61067211876957     
   9.2316969517420411     
  -69.843172589216039     
  -1942.5523879349325     
   187.63328448893918     
   8.8460582315221803     
  -84.412315498728049     
  -1797.7150941259565     
   187.65484396824777     
   8.3902894960136774     
  -97.895178704672730     
  -1663.3999223105420     
   187.67518185649712     
   7.8696248539469913     
  -110.37067812200181     
  -1538.6872616468438     
   187.69414205990526     
   7.2889210771811035     
  -121.91083258435316     
  -1422.7525343918574     
   187.71158018938621     
   6.6526903042394894     
  -132.58147659229209     
  -1314.8548698718389     
   187.72736273631077     
   5.9651293924679312     
  -142.44288811633089     
  -1214.3273324368852     
   187.74136631787664     
   5.2301463144030844     
  -151.55034310960752     
  -1120.5684022268799     
   187.75347698513693     
   4.4513839413133010     
  -159.95460612630905     
  -1033.0346105649587     
   187.76358958753613     
   3.6322415117336622     
  -167.70236570554624     
  -951.23405224330133     
   187.77160718849774     
   2.7758940447263685     
  -174.83662109737102     
  -874.72077855350312     
   187.77744052721553     
   1.8853099246416340     
  -181.39702693652231     
  -803.08982843644901     
   187.78100752233021     
  0.96326685567583836     
  -187.42020064979567     
  -735.97289780546691     
   187.78223281363881     
   1.2366360593006664E-002
  -192.93999738333667     
  -673.03451216962401     
   187.78104733839240     
 -0.96495302342685818     
  -197.98775622460886     
  -613.96864933583913     
   187.77738793909728     
  -1.9664037167249502     
  -202.59252109462767     
  -558.49577059801118     
   187.77119700005221     
  -2.9898381178968023     
  -206.78123937411274     
  -506.36016714669222     
   187.76242211013377     
  -4.0332385679013676     
  -210.57894062771294     
  -457.32761980809715     
   187.75101574959103     
  -5.0947081639113350     
  -214.00889777627367     
  -411.18333288178485     
   187.73693499883058     
  -6.1724623402842376     
  -217.09277277288706     
  -367.73005170037243     
   187.72014126736798     
  -7.2648211426180431     
  -219.85074816063982     
  -326.78643530164749     
   187.70060004129738     
  -8.3702021290831503     
  -222.30164642540217     
  -288.18556405024623     
   187.67828064778507     
  -9.4871138405361037     
  -224.46303815577903     
  -251.77361755081597     
   187.65315603523248     
  -10.614149786644077     
  -226.35134028741015     
  -217.40870316730800     
   187.62520256787809     
  -11.749982901265517     
  -227.98190556116498     
  -184.95976972857289     
   187.59439983371877     
  -12.893360424753753     
  -229.36910383412925     
  -154.30567231140898     
   187.56073046473179     
  -14.043099175280240     
  -230.52639637646485     
  -125.33429504422304     
   187.52417996846788     
  -15.198081175194643     
  -231.46640358929650     
  -97.941794611489200     
   187.48473657016692     
  -16.357249601790091     
  -232.20096704888266     
  -72.031865018055825     
   187.44239106462049     
  -17.519605034503595     
  -232.74120603651809     
  -47.515153117126331     
   187.39713667707224     
  -18.684201973807134     
  -233.09756968489654     
  -24.308630101160112     
   187.34896893250485     
  -19.850145609046013     
  -233.27988441065526     
  -2.3351284162572461     
   187.29788553271828     
  -21.016588814757096     
  -233.29739787377719     
   18.477189580716146     
   187.24388624065077     
  -22.182729356821330     
  -233.15881895192180     
   38.195197484986885     
   187.18697277144022     
  -23.347807291628097     
  -232.87235497078439     
   56.881252136236021     
   187.12714868976215     
  -24.511102543004466     
  -232.44574557976262     
   74.593504664369377     
   187.06441931301828     
  -25.671932642690823     
  -231.88629429477987     
   91.386248581522892     
   186.99879161998234     
  -26.829650622003818     
  -231.20089743041842     
   107.31021077615982     
   186.93027416454044     
  -27.983643042703861     
  -230.39607084959724     
   122.41280360820485     
   186.85887699419092     
  -29.133328156884193     
  -229.47797482253571     
   136.73840808133366     
   186.78461157299370     
  -30.278154185845349     
  -228.45243676192570     
   150.32855339878765     
   186.70749070868297     
  -31.417597709278748     
  -227.32497261143479     
   163.22216702566820     
   186.62752848367731     
  -32.551162156704194     
  -226.10080635874226     
   175.45573003117724     
   186.54474018974159     
  -33.678376393559823     
  -224.78488838350845     
   187.06347703085254     
   186.45914226607212     
  -34.798793395283035     
  -223.38191230577706     
   198.07753605204741     
   186.37075224059350     
  -35.911989003010930     
  -221.89633078538671     
   208.52809179754084     
   186.27958867427000     
  -37.017560755216664     
  -220.33237009690515     
   218.44350998734947     
   186.18567110824870     
  -38.115126789888926     
  -218.69404377200004     
   227.85046292256064     
   186.08902001366388     
  -39.204324812569133     
  -216.98516530008084     
   236.77405920054164     
   185.98965674394401     
  -40.284811125459527     
  -215.20935985607676     
   245.23792093131624     
   185.88760348947378     
  -41.356259713722451     
  -213.37007544909187     
   253.26431588010200     
   185.78288323447285     
  -42.418361385045159     
  -211.47059307999112     
   260.87421931223935     
   185.67551971596316     
  -43.470822958833011     
  -209.51403643514931     
   268.08741832238616     
   185.56553738470427     
  -44.513366501915215     
  -207.50338079773144     
   274.92257109480511     
   185.45296136798467     
  -45.545728607695843     
  -205.44146151452037     
   281.39730026447842     
   185.33781743416378     
  -46.567659715888489     
  -203.33098176253679     
   287.52823862388345     
   185.22013195886677     
  -47.578923470226975     
  -201.17451997285767     
   293.33110397673153     
   185.09993189273987     
  -48.579296111891701     
  -198.97453669303218     
   298.82075239214004     
   184.97724473068007     
  -49.568565906249511     
  -196.73338105009111     
   304.01123229736953     
   184.85209848245839     
  -50.546532600894388     
  -194.45329680786085     
   308.91582953902315     
   184.72452164466094     
  -51.513006913129836     
  -192.13642808631818     
   313.54712772155978     
   184.59454317387645     
  -52.467810044916646     
  -189.78482462840648     
   317.91702556487820     
   184.46219246106375     
  -53.410773223829338     
  -187.40044693666988     
   322.03680903599803     
   184.32749930703596     
  -54.341737268343266     
  -184.98517086889990     
   325.91715451423352     
   184.19049389900272     
  -55.260552176040605     
  -182.54079221004321     
   329.56819995915481     
   184.05120678811443     
  -56.167076733341588     
  -180.06903071034952     
   332.99953857458291     
   183.90966886795692     
  -57.061178145545064     
  -177.57153417104016     
   336.22028347280633     
   183.76591135394642     
  -57.942731686085146     
  -175.04988204499412     
   339.23907413123942     
   183.61996576357896     
  -58.811620363670158     
  -172.50558898900982     
   342.06411184135533     
   183.47186389749035     
  -59.667734606518181     
  -169.94010815019965     
   344.70317927135994     
   183.32163782128529     
  -60.510971962657841     
  -167.35483430566444     
   347.16367247113425     
   183.16931984809662     
  -61.341236815327335     
  -164.75110676213095     
   349.45261155924612     
   183.01494252183809     
  -62.158440112671251     
  -162.13021217543658     
   351.57666781037420     
   182.85853860111575     
  -62.962499111026993     
  -159.49338716685878     
   353.54218287913250     
   182.70014104376500     
  -63.753337130932302     
  -156.84182079526528     
   355.35517758770789     
   182.53978299198235     
  -64.530883325328858     
  -154.17665696335746     
   357.02139032101991     
   182.37749775802223     
  -65.295072459077133     
  -151.49899653594983     
   358.54625653977303     
   182.21331881043145     
  -66.045844699446761     
  -148.80989961190153     
   359.93497052290843     
   182.04727976079417     
  -66.783145416808964     
  -146.11038733297971     
   361.19244624057069     
   181.87941435096329     
  -67.506924995106857     
  -143.40144398617542     
   362.32338665410816     
   181.70975644075352     
  -68.217138651537965     
  -140.68401858626962     
   363.33223663691820     
   181.53833999607471     
  -68.913746265032373     
  -137.95902681149272     
   364.22325651620577     
   181.36519907748294     
  -69.596712213030159     
  -135.22735238762118     
   365.00046961720011     
   181.19036782913028     
  -70.266005216162938     
  -132.48984886549218     
   365.66773306069786     
   181.01388046809279     
  -70.921598190495516     
  -129.74734086753693     
   366.22869438476721     
   180.83577127405948     
  -71.563468106813488     
  -127.00062565965118     
   366.68684150951344     
   180.65607457936397     
  -72.191595856833430     
  -124.25047434832982     
   367.04548268294809     
   180.47482475934288     
  -72.805966125774788     
  -121.49763322820772     
   367.30777490003243     
   180.29205622300475     
  -73.406567271136439     
  -118.74282491645747     
   367.47671372343905     
   180.10780340399484     
  -73.993391207336401     
  -115.98674956353173     
   367.55515830154729     
   179.92210075184107     
  -74.566433295935909     
  -113.23008587627012     
   367.54581963479291     
   179.73498272346794     
  -75.125692241199104     
  -110.47349222900917     
   367.45128262076571     
   179.54648377496480     
  -75.671169990795022     
  -107.71760760935342     
   367.27400587562863     
   179.35663835359659     
  -76.202871641231610     
  -104.96305256528620     
   367.01631866595471     
   179.16548089004496     
  -76.720805348083061     
  -102.21043017529155     
   366.68044970869255     
   178.97304579086818     
  -77.224982240527481     
  -99.460326802476345     
   366.26849715673552     
   178.77936743116962     
  -77.715416340218169     
  -96.713313073800833     
   365.78247438198696     
   178.58448014746352     
  -78.192124484192519     
  -93.969944515935936     
   365.22427327276540     
   178.38841823072909     
  -78.655126251648326     
  -91.230762466390189     
   364.59571069148177     
   178.19121591964253     
  -79.104443894404824     
  -88.496294636204070     
   363.89848120997607     
   177.99290739397881     
  -79.540102271063148     
  -85.767056027129243     
   363.13422513182127     
   177.79352676817325     
  -79.962128784477571     
  -83.043549338640588     
   362.30446010100189     
   177.59310808503588     
  -80.370553322543884     
  -80.326265887883068     
   361.41065567744414     
   177.39168530960922     
  -80.765408202189349     
  -77.615685970302238     
   360.45417259251275     
   177.18929232316287     
  -81.146728116304757     
  -74.912279675858386     
   359.43631655492078     
   176.98596291731658     
  -81.514550083748645     
  -72.216507301696481     
   358.35830928200602     
   176.78173078828516     
  -81.868913401958082     
  -69.528819982081430     
   357.22130145589654     
   176.57662953123821     
  -82.209859602466196     
  -66.849660221162196     
   356.02638079047432     
   176.37069263476786     
  -82.537432408932190     
  -64.179462365233647     
   354.77456682514480     
   176.16395347545836     
  -82.851677697630379     
  -61.518653114045051     
   353.46680913071646     
   175.95644531255121     
  -83.152643460529404     
  -58.867652045564682     
   352.10400878726597     
   175.74820128269974     
  -83.440379770592472     
  -56.226871979660181     
   350.68699247433671     
   175.53925439480764     
  -83.714938749381872     
  -53.596719536102654     
   349.21654188159977     
   175.32963752494555     
  -83.976374536902114     
  -50.977595471990654     
   347.69337261833357     
   175.11938341134055     
  -84.224743263525468     
  -48.369895177353207     
   346.11815487229165     
   174.90852464943305     
  -84.460103024008376     
  -45.774009015811018     
   344.49149653722242     
   174.69709368699631     
  -84.682513853527354     
  -43.190322791781846     
   342.81396591087486     
   174.48512281931326     
  -84.892037705625441     
  -40.619218047450282     
   341.08606737874152     
   174.27264418440620     
  -85.088738432099333     
  -38.061072542109720     
   339.30826948174058     
   174.05968975831428     
  -85.272681764757110     
  -35.516260520996667     
   337.48098763842449     
   173.84629135041456     
  -85.443935298843869     
  -32.985153113708478     
   335.60458728713030     
   173.63248059878217     
  -85.602568478400769     
  -30.468118709054998     
   333.67939769010036     
   173.41828896558482     
  -85.748652583239362     
  -27.965523226379243     
   331.70569359262998     
   173.20374773250802     
  -85.882260717616390     
  -25.477730524434516     
   329.68371840255708     
   172.98888799620630     
  -86.003467800518521     
  -23.005102636415337     
   327.61365528789247     
   172.77374066377689     
  -86.112350557663945     
  -20.548000221756141     
   325.49566867511260     
   172.55833644825117     
  -86.208987514985068     
  -18.106782706692794     
   323.32985810782844     
   172.34270586410082     
  -86.293458993679010     
  -15.681808770884079     
   321.11630308836402     
   172.12687922275404     
  -86.365847106850524     
  -13.273436497721345     
   318.85502444027327     
   171.91088662811856     
  -86.426235757630877     
  -10.882023814419295     
   316.54602307605541     
   171.69475797210725     
  -86.474710638770304     
  -8.5079286413488759     
   314.18924359934380     
   171.47852293016325     
  -86.511359233659562     
  -6.1515093143537962     
   311.78459927389150     
   171.26221095678025     
  -86.536270818994936     
  -3.8131248197996079     
   309.33197221008805     
   171.04585128101471     
  -86.549536468615003     
  -1.4931350282239453     
   306.83118764989069     
   170.82947290198655     
  -86.551249058987679     
  0.80809887915023704     
   304.28205843293046     
   170.61310458436424     
  -86.541503275996320     
   3.0902143173972179     
   301.68433107258210     
   170.39677485383140     
  -86.520395623201722     
   5.3528468004415855     
   299.03774420823493     
   170.18051199253065     
  -86.488024431495603     
   7.5956298820033492     
   296.34197423040843     
   169.96434403448202     
  -86.444489870068765     
   9.8181946887314133     
   293.59667396786568     
   169.74829876097169     
  -86.389893958988210     
   12.020169743490360     
   290.80145631677868     
   169.53240369590787     
  -86.324340582964822     
   14.201180665866202     
   287.95589640175882     
   169.31668610114050     
  -86.247935506577960     
   16.360849888879393     
   285.05952457992453     
   169.10117297174094     
  -86.160786391047694     
   18.498796323228831     
   282.11185243335325     
   168.88589103123803     
  -86.063002812198420     
   20.614635216478980     
   279.11232771700628     
   168.67086672680776     
  -85.954696279971330     
   22.707977674356531     
   276.06038274298231     
   168.45612622441178     
  -85.835980259423110     
   24.778430544928902     
   272.95539897997304     
   168.24169540388223     
  -85.706970192967603     
   26.825596037278700     
   269.79672205463720     
   168.02759985394883     
  -85.567783524242685     
   28.849071452688481     
   266.58365897454934     
   167.81386486720447     
  -85.418539723373456     
   30.848448894997603     
   263.31547423498353     
   167.60051543500592     
  -85.259360313756574     
   32.823314951759983     
   259.99139907393646     
   167.38757624230558     
  -85.090368900265133     
   34.773250444814508     
   256.61061289712040     
   167.17507166241103     
  -84.911691199049244     
   36.697830041542915     
   253.17226436744605     
   166.96302575166780     
  -84.723455068884633     
   38.596622024298718     
   249.67545531715123     
   166.75146224406222     
  -84.525790543975944     
   40.469187939177395     
   246.11924073426536     
   166.54040454574005     
  -84.318829868516289     
   42.315082244684348     
   242.50264232624596     
   166.32987572943657     
  -84.102707532749250     
   44.133852062131233     
   238.82462452032425     
   166.11989852881484     
  -83.877560310728839     
   45.925036746033626     
   235.08412202412597     
   165.91049533270709     
  -83.643527299710712     
   47.688167661214607     
   231.28000279850264     
   165.70168817925574     
  -83.400749961352176     
   49.422767682203343     
   227.41111227821634     
   165.49349874994900     
  -83.149372164585941     
   51.128351024290005     
   223.47622271763379     
   165.28594836354742     
  -82.889540230288532     
   52.804422694672226     
   219.47407678828688     
   165.07905796989598     
  -82.621402977875391     
   54.450478270584412     
   215.40335510645895     
   164.87284814361792     
  -82.345111773614221     
   56.066003433882820     
   211.26268935386116     
   164.66733907768486     
  -82.060820581019428     
   57.650473604036819     
   207.05066096688697     
   164.46255057685892     
  -81.768686013106120     
   59.203353561288438     
   202.76578901348145     
   164.25850205100136     
  -81.468867386755662     
   60.724096978889577     
   198.40654977880800     
   164.05521250824293     
  -81.161526779052863     
   62.212146102230605     
   193.97134247094505     
   163.85270054801066     
  -80.846829085870382     
   63.666931170762730     
   189.45853136327719     
   163.65098435390536     
  -80.524942082553508     
   65.087870155987275     
   184.86639228214585     
   163.45008168642482     
  -80.196036486918274     
   66.474368098103412     
   180.19316387867789     
   163.25000987552633     
  -79.860286024605045     
   67.825816827193464     
   175.43700380824438     
   163.05078581302317     
  -79.517867496647668     
   69.141594355755331     
   170.59600514564232     
   162.85242594480886     
  -79.168960849772418     
   70.421064394347610     
   165.66820192480705     
   162.65494626290254     
  -78.813749249014577     
   71.663575908783699     
   160.65153975565835     
   162.45836229730975     
  -78.452419153100251     
   72.868462456951107     
   155.54391478196476     
   162.26268910769102     
  -78.085160392413314     
   74.035041817815866     
   150.34311678915097     
   162.06794127483255     
  -77.712166249884447     
   75.162615193734482     
   145.04689299281094     
   161.87413289191051     
  -77.333633544672168     
   76.250466891180537     
   139.65287313047659     
   161.68127755554303     
  -76.949762718845065     
   77.297863439659139     
   134.15863754015194     
   161.48938835662113     
  -76.560757927192896     
   78.304053221210253     
   128.56164864412551     
   161.29847787091154     
  -76.166827130174767     
   79.268265586041224     
   122.85930878029183     
   161.10855814942272     
  -75.768182190204939     
   80.189710401893393     
   117.04889882768313     
   160.91964070852626     
  -75.365038971342443     
   81.067577143101033     
   111.12763342261569     
   160.73173651982432     
  -74.957617442500265     
   81.901034393770630     
   105.09259430727168     
   160.54485599975482     
  -74.546141784388141     
   82.689228851075185     
   98.940796288976401     
   160.35900899892411     
  -74.130840500202353     
   83.431284823242493     
   92.669111658246791     
   160.17420479115862     
  -73.711946530242543     
   84.126303160679356     
   86.274332396175581     
   159.99045206226421     
  -73.289697370706733     
   84.773360653650656     
   79.753109049078859     
   159.80775889848385     
  -72.864335196643793     
   85.371508971518764     
   73.101995627709613     
   159.62613277464200     
  -72.436106989368184     
   85.919773938726578     
   66.317402851438942     
   159.44558054196511     
  -72.005264668371083     
   86.417154460112386     
   59.395623275088226     
   159.26610841556618     
  -71.572065228134122     
   86.862621634675534     
   52.332812486906946     
   159.08772196158125     
  -71.136770879726612     
   87.255117728327349     
   45.124984427037411     
   158.91042608394562     
  -70.699649197626968     
   87.593555111530122     
   37.768010716685843     
   158.73422501079617     
  -70.260973271868366     
   87.876815191905266     
   30.257610026551809     
   158.55912228048660     
  -69.821021865720851     
   88.103747267104410     
   22.589343591253385     
   158.38512072720121     
  -69.380079579192994     
   88.273167344038811     
   14.758611623586008     
   158.21222246615244     
  -68.938437018504857     
   88.383856931215703     
   6.7606404447657411     
   158.04042887834700     
  -68.496390971840441     
   88.434561734551437     
  -1.4095196874152138     
   157.86974059490450     
  -68.054244591661828     
   88.423990336895827     
  -9.7570051108644993     
   157.70015748091174     
  -67.612307583823167     
   88.350812798564348     
  -18.287138559519569     
   157.53167861879564     
  -67.170896403678341     
   88.213659259367944     
  -27.005456064975995     
   157.36430229119657     
  -66.730334459682737     
   88.011118338880635     
  -35.917692159228544     
   157.19802596332303     
  -66.290952324716301     
   87.741735647686411     
  -45.029806090377171     
   157.03284626476832     
  -65.853087955342076     
   87.404012102008593     
  -54.347984791164258     
   156.86875897076834     
  -65.417086919546861     
   86.996402216074856     
  -63.878653907808257     
   156.70575898287936     
  -64.983302633227268     
   86.517312311766304     
  -73.628486282048016     
   156.54384030905314     
  -64.552096605786204     
   85.965098664650924     
  -83.604422855893645     
   156.38299604308622     
  -64.123838695391512     
   85.338065493231738     
  -93.813663566488231     
   156.22321834341858     
  -63.698907374117219     
   84.634463016483068     
  -104.26370699311542     
   156.06449841125672     
  -63.277690003540933     
   83.852485214034715     
  -114.96234064660219     
   155.90682646799388     
  -62.860583121357870     
   82.990267659185179     
  -125.91766935829567     
   155.75019173189978     
  -62.447992739362419     
   82.045885138997974     
  -137.13811705781436     
   155.59458239405041     
  -62.040334653362258     
   81.017349261064339     
  -148.63245642582856     
   155.43998559346775     
  -61.638034765614925     
   79.902605837870652     
  -160.40981453959574     
   155.28638739143685     
  -61.241529420448181     
   78.699532228823657     
  -172.47969451404200     
   155.13377274496693     
  -60.851265753576214     
   77.405934519968369     
  -184.85198602939334     
   154.98212547936146     
  -60.467702055714412     
   76.019544624747894     
  -197.53700421173897     
   154.83142825986039     
  -60.091308151419653     
   74.538017093159880     
  -210.54547943395445     
   154.68166256231555     
  -59.722565793693228     
   72.958925997405188     
  -223.88861056009881     
   154.53280864285927     
  -59.361969075154214     
   71.279761418204487     
  -237.57806021027667     
   154.38484550652305     
  -59.010024856692127     
   69.497925966627363     
  -251.62599692058305     
   154.23775087476241     
  -58.667253214301255     
   67.610730989723038     
  -266.04511687280831     
   154.09150115184039     
  -58.334187905294002     
   65.615392613176923     
  -280.84865461222989     
   153.94607139002076     
  -58.011376854502103     
   63.509027703585247     
  -296.05044256617134     
   153.80143525351949     
  -57.699382661782280     
   61.288649384338910     
  -311.66490905404584     
   153.65756498115948     
  -57.398783131905354     
   58.951162566433609     
  -327.70712426820967     
   153.51443134767194     
  -57.110171827653225     
   56.493359134422093     
  -344.19284705088046     
   153.37200362358416     
  -56.834158647863312     
   53.911912781540430     
  -361.13852832659660     
   153.23024953362989     
  -56.571370431361736     
   51.203373819091013     
  -378.56138174282682     
   153.08913521361626     
  -56.322451588173955     
   48.364163456019746     
  -396.47940278473607     
   152.94862516567676     
  -56.088064759696074     
   45.390567935134285     
  -414.91142467387795     
   152.80868221183610     
  -55.868891509233038     
   42.278732250080132     
  -433.87714834841734     
   152.66926744580914     
  -55.665633044514173     
   39.024653637467068     
  -453.39721569796740     
   152.53034018295159     
  -55.479010974121167     
   35.624174519732236     
  -473.49322866346114     
   152.39185790827534     
  -55.309768099559953     
   32.072975304756355     
  -494.18783793757223     
   152.25377622243712     
  -55.158669244997498     
   28.366566520224477     
  -515.50477092289134     
   152.11604878560334     
  -55.026502126851177     
   24.500280738302877     
  -537.46892063462860     
   151.97862725908894     
  -54.914078265421566     
   20.469263833543067     
  -560.10639112385707     
   151.84146124466199     
  -54.822233941087418     
   16.268465900114229     
  -583.44458193996206     
   151.70449822139955     
  -54.751831197498220     
   11.892631535564412     
  -607.51225373711009     
   151.56768347997394     
  -54.703758894577973     
   7.3362896325361833     
  -632.33962749804277     
   151.43096005424101     
  -54.678933814430877     
   2.5937424263007531     
  -657.95843811801888     
   151.29426864999451     
  -54.678301823014088     
  -2.3409458595842829     
  -684.40206886491774     
   151.15754757074302     
  -54.702839091103229     
  -7.4739613760712853     
  -711.70561058099054     
   151.02073264035650     
  -54.753553378181977     
  -12.811753455428601     
  -739.90600031280485     
   150.88375712242069     
  -54.831485382964985     
  -18.361048457774764     
  -769.04211095863070     
   150.74655163612744     
  -54.937710164834328     
  -24.128864289964373     
  -799.15488581025829     
   150.60904406851844     
  -55.073338640393096     
  -30.122525933541446     
  -830.28747234683840     
   150.47115948288862     
  -55.239519160167305     
  -36.349681976142605     
  -862.48534428518508     
   150.33282002314235     
  -55.437439170253370     
  -42.818322058281638     
  -895.79648130088344     
   150.19394481388383     
  -55.668326964569168     
  -49.536795668038124     
  -930.27150023291642     
   150.05444985600730     
  -55.933453533538717     
  -56.513831919784849     
  -965.96385471712313     
   149.91424791753872     
  -56.234134515413594     
  -63.758560830163439     
  -1002.9300085890171     
   149.77324841946361     
  -56.571732257225449     
  -71.280535894580908     
  -1041.2296448436794     
   149.63135731625800     
  -56.947657992539185     
  -79.089758230908686     
  -1080.9258818272926     
   149.48847697082081     
  -57.363374143977978     
  -87.196702344613200     
  -1122.0855086189172     
   149.34450602348514     
  -57.820396758987663     
  -95.612343659255274     
  -1164.7792386828519     
   149.19933925476420     
  -58.320298088009231     
  -104.34818794937648     
  -1209.0819965239807     
   149.05286744146329     
  -58.864709315190950     
  -113.41630292330655     
  -1255.0731878390945     
   148.90497720576349     
  -59.455323452079448     
  -122.82935183209955     
  -1302.8370594918370     
   148.75555085685528     
  -60.093898406105438     
  -132.60062977828855     
  -1352.4630077504246     
   148.60446622466941     
  -60.782260236392183     
  -142.74410233641652     
  -1404.0460031659950     
   148.45159648522002     
  -61.522306610633649     
  -153.27444736016173     
  -1457.6869435987701     
   148.29680997703895     
  -62.316010477626918     
  -164.20709943715227     
  -1513.4931691512199     
   148.13997000814263     
  -63.165423971734285     
  -175.55829820578668     
  -1571.5788783126577     
   147.98093465292953     
  -64.072682566731558     
  -187.34513979313135     
  -1632.0657162176494     
   147.81955653836218     
  -65.040009497876312     
  -199.58563266476403     
  -1695.0833043969246     
   147.65568261873671     
  -66.069720473157560     
  -212.29875744774068     
  -1760.7699026193350     
   147.48915393829003     
  -67.164228696070396     
  -225.50453171738599     
  -1829.2730699020628     
   147.31980538083491     
  -68.326050224717974     
  -239.22407974165117     
  -1900.7504290426668     
   147.14746540554927     
  -69.557809693970810     
  -253.47970795947151     
  -1975.3704758952460     
   146.97195576797591     
  -70.862246430191163     
  -268.29498652868551     
  -2053.3134893624247     
   146.79309122521136     
  -72.242220990760174     
  -283.69483769890405     
  -2134.7724992753228     
   146.61067922417854     
  -73.700722163616078     
  -299.70563144346863     
  -2219.9543758692753     
   146.42451957178585     
  -75.240874465380998     
  -316.35528926248861     
  -2309.0810245330354     
   146.23440408567350     
  -76.865946180903407     
  -333.67339694648604     
  -2402.3906664498554     
   146.04011622413617     
  -78.579357990631735     
  -351.69132694485955     
  -2500.1393137531913     
   145.84143069368940     
  -80.384692237488949     
  -370.44237179800894     
  -2602.6023159777296     
   145.63811303261076     
  -82.285702889903533     
  -389.96188916784149     
  -2710.0761513986126     
   145.42991916863883     
  -84.286326263581515     
  -410.28746030333150     
  -2822.8803311513193     
   145.21659494884781     
  -86.390692571307213     
  -431.45906278696600     
  -2941.3595769819271     
   144.99787563953373     
  -88.603138377310501     
  -453.51925961433096     
  -3065.8861742258041     
   144.77348539374640     
  -90.928220041148833     
  -476.51340592102395     
  -3196.8626410498532     
   144.54313668387775     
  -93.370728245273696     
  -500.48987572889843     
  -3334.7246448972242     
   144.30652969646869     
  -95.935703711009964     
  -525.50031056562705     
  -3479.9443076735761     
   144.06335168612031     
  -98.628454219607036     
  -551.59989287317944     
  -3633.0338296688728     
   143.81327628508726     
  -101.45457306827916     
  -578.84764659569544     
  -3794.5496086097055     
   143.55596276478769     
  -104.41995910641914     
  -607.30676866026897     
  -3965.0967850558736     
   143.29105524508026     
  -107.53083851444022     
  -637.04499454818733     
  -4145.3343963447605     
   143.01818184672828     
  -110.79378850711269     
  -668.13500252077370     
  -4335.9811189252596     
   142.73695378198977     
  -114.21576316569634     
  -700.65486091271248     
  -4537.8217747741901     
   142.44696437772959     
  -117.80412162853700     
  -734.68852422351972     
  -4751.7146332936463     
   142.14778802484071     
  -121.56665889902878     
  -770.32638397322125     
  -4978.5996809705230     
   141.83897904707328     
  -125.51163956291317     
  -807.66588158050104     
  -5219.5079767235002     
   141.52007048159399     
  -129.64783474537916     
  -846.81219140592657     
  -5475.5722794924723     
   141.19057276271738     
  -133.98456268264937     
  -887.87898350212095     
  -5748.0391026374355     
   140.84997229925290     
  -138.53173333333433     
  -930.98927677190090     
  -6038.2824965934078     
   140.49772993477572     
  -143.29989751400507     
  -976.27639549635251     
  -6347.8197341567684     
   140.13327927883552     
  -148.30030111150216     
  -1023.8850435025272     
  -6678.3293405010954     
   139.75602489563892     
  -153.54494500414933     
  -1073.9725135562867     
  -7031.6717243572293     
   139.36534033504813     
  -159.04665141676233     
  -1126.7100514889646     
  -7409.9129636176476     
   138.96056598879437     
  -164.81913754227486     
  -1182.2843987160959     
  -7815.3522534338681     
   138.54100675256774     
  -170.87709739060736     
  -1240.8995406168513     
  -8250.5536420748449     
   138.10592947206172     
  -177.23629297448039     
  -1302.7786929324111     
  -8718.3829120977207     
   137.65456014806168     
  -183.91365611874443     
  -1368.1665647731456     
  -9222.0504709614415     
   137.18608087219638     
  -190.92740238894055     
  -1437.3319433053550     
  -9765.1615003746683     
   136.69962646092992     
  -198.29715888359951     
  -1510.5706545581666     
  -10351.774651277348     
   136.19428075065102     
  -206.04410793110162     
  -1588.2089644427451     
  -10986.471164211773     
   135.66907251118354     
  -214.19114908764450     
  -1670.6074981743354     
  -11674.436308556300     
   135.12297092853353     
  -222.76308225930143     
  -1758.1657704885056     
  -12421.556022082572     
   134.55488060000687     
  -231.78681528715822     
  -1851.3274406541273     
  -13234.531673482898     
   133.96363597572750     
  -241.29159995930647     
  -1950.5864282052466     
  -14121.017295380254     
   133.34799516975770     
  -251.30930117462131     
  -2056.4940579206013     
  -15089.784035349025     
   132.70663305108360     
  -261.87470491488688     
  -2169.6674381857165     
  -16150.918468804812     
   132.03813350920663     
  -273.02587182710579     
  -2290.7993267017555     
  -17316.062607136249     
   131.34098077036876     
  -284.80454463449814     
  -2420.6697962552744     
  -18598.706076356419     
   130.61354961777346     
  -297.25661935470646     
  -2560.1600918279510     
  -20014.543545165834     
   129.85409434156989     
  -310.43269250531779     
  -2710.2691684166912     
  -21581.914594708909     
   129.06073621058843     
  -324.38869924605240     
  -2872.1335278770121     
  -23322.348168419965     
   128.23144921623395     
  -339.18666091359501     
  -3047.0511391401578     
  -25261.240877075998     
   127.36404378744162     
  -354.89556487574134     
  -3236.5104457182324     
  -27428.707674172023     
   126.45614811140914     
  -371.59240537322285     
  -3442.2257532745180     
  -29860.656502422935     
   125.50518661426024     
  -389.36342144901630     
  -3666.1806770426952     
  -32600.156113935067     
   124.50835505396692     
  -408.30557776136561     
  -3910.6818478972027     
  -35699.191605973094     
   123.46259154814528     
  -428.52834684346413     
  -4178.4257849420073     
  -39220.936966633977     
   122.36454269274066     
  -450.15586833629806     
  -4472.5828121917557     
  -43242.725053018068     
   121.21052371174478     
  -473.32958349200044     
  -4796.9032500893845     
  -47859.968119150370     
   119.99647129569983     
  -498.21147414468203     
  -5155.8530109830208     
  -53191.389697621475     
   118.71788741355549     
  -524.98807775642695     
  -5554.7884337151736     
  -59386.090770745242     
   117.36977188378538     
  -553.87550912695497     
  -6000.1841144957725     
  -66633.210718447532     
   115.94654081633495     
  -585.12580240040404     
  -6499.9331948841191     
  -75175.342311518121     
   114.44192711314226     
  -619.03500604316639     
  -7063.7482622205171     
  -85327.370246159800     
   112.84885793123540     
  -655.95363554638368     
  -7703.7035390667024     
  -97503.658789442969     
   111.15930220058165     
  -696.30034684402017     
  -8434.9809799875420     
  -112256.94992715892     
   109.36407868750410     
  -740.58006955509120     
  -9276.9081044412160     
  -130339.19541861732     
   107.45261128803516     
  -789.40846999139751     
  -10254.452070080868     
  -152783.40297430367     
   105.41261254694723     
  -843.54541914756885     
  -11400.327592388121     
  -181072.53632639168     
   103.22966769324573     
  -903.94216716563074     
  -12758.371614836091     
  -217257.64843376592     
   100.88667780198220     
  -971.80760614794269     
  -14387.803978089300     
  -264734.95734240900     
   98.363098528040751     
  -1048.7104064885614     
  -16373.316158157413     
  -327399.08997479297     
   95.633873675050069     
  -1136.7157202163737     
  -18828.809332968307     
  -416410.28002495132     
   92.667897905552621     
  -1238.6674596316857     
  -21951.886433155516     
  -531589.93119853549     
   89.425723873591281     
  -1358.3942030074329     
  -25938.810917144445     
  -743849.73632456921     
   85.855998145710387     
  -1502.0354401492446     
  -31517.683939578845     
  -914821.95587662491     
   81.889629927654426     
  -1676.7767715198213     
  -38378.848608653381     
  -1805701.6183724457     
   77.429606107263609     
  -1902.5279199075776     
  -51921.610746447041     
  -1099735.4298534950     
   72.331592874238027     
  -2182.7560129495596     
  -60169.626470348077     
  -8730434.0639868677     
   66.362229644174505     
  -2647.2997840010680     
  -125647.88195025110     
   8485819.6143081971     
   59.091271853456497     
  -3116.4300759840385     
  -62004.234842940983     
  -90217143.136718526     
   49.503027334216497     
  -5118.0226840123005     
  -738632.80836834549     
  -70476550.586514071     
   30.990319468969844     
  -10132.622049351032     
  -1267206.9377671897     
  -70476550.586514071     
  -180.05755305504684     
  -10116.514468883839     
   2145534242.7198739     
  -511036423799987.44     
  -180.06603507169680     
  -7358.5552548440537     
   612424971.31991172     
  -619044226085481.88     
  -180.06663020796935     
  -7271.1737561659465     
   461286579.93275768     
  -41140823440809.281     
  -180.06726656875458     
  -7190.9378825175017     
   450424687.48048341     
  -150572993344899.69     
  -180.06794696580735     
  -7109.2970943814435     
   407435523.17617297     
  -100572148519000.62     
  -180.06867439904369     
  -7028.6318062155424     
   376384991.09368718     
  -92100248034857.797     
  -180.06945206883253     
  -6948.2793308640557     
   345635954.13430983     
  -76782171718667.906     
  -180.07028338906531     
  -6868.4241597806167     
   317914850.88633108     
  -65681103129985.117     
  -180.07117200105048     
  -6789.0149351656610     
   292271784.47441149     
  -55777521207489.711     
  -180.07212178828286     
  -6710.0659588265935     
   268723019.84324121     
  -47461907747278.469     
  -180.07313689214055     
  -6631.5732540473764     
   247054287.26187754     
  -40361946020732.750     
  -180.07422172856454     
  -6553.5379319590847     
   227127383.82009327     
  -34328516929623.570     
  -180.07538100577997     
  -6475.9596880069530     
   208799928.87526631     
  -29194810067944.121     
  -180.07661974312100     
  -6398.8386121946314     
   191944796.27379215     
  -24828383542989.730     
  -180.07794329102427     
  -6322.1746848967259     
   176443987.27073333     
  -21114285114964.805     
  -180.07935735226002     
  -6245.9679169990568     
   162189168.46926221     
  -17955243107821.508     
  -180.08086800447339     
  -6170.2183113557157     
   149080577.59080276     
  -15268360085788.906     
  -180.08248172411251     
  -6094.9258734197001     
   137026429.75855193     
  -12983141110960.148     
  -180.08420541182380     
  -6020.0906082095116     
   125942256.71900328     
  -11039595501201.504     
  -180.08604641939951     
  -5945.7125212655865     
   115750334.96898809     
  -9386689578543.3828     
  -180.08801257836666     
  -5871.7916182396220     
   106379144.26814085     
  -7981002327667.1592     
  -180.09011223031155     
  -5798.3279050136216     
   97762877.087648064     
  -6785596557496.7617     
  -180.09235425903847     
  -5725.3213879047817     
   89840980.754602566     
  -5769045594567.8115     
  -180.09474812466689     
  -5652.7720736561887     
   82557742.929931045     
  -4904617420483.1592     
  -180.09730389977574     
  -5580.6799690650505     
   75861903.097098872     
  -4169570678271.7119     
  -180.10003230770985     
  -5509.0450813385232     
   69706299.279879794     
  -3544560797815.0078     
  -180.10294476316884     
  -5437.8674181793458     
   64047540.903253034     
  -3013131994833.4282     
  -180.10605341520454     
  -5367.1469875351368     
   58845709.435493022     
  -2561287933818.2319     
  -180.10937119275931     
  -5296.8837975583529     
   54064079.913831204     
  -2177123057739.2979     
  -180.11291185288408     
  -5227.0778570795728     
   49668867.202489510     
  -1850510774285.8623     
  -180.11669003178142     
  -5157.7291751438852     
   45628992.097842820     
  -1572838852697.3162     
  -180.12072129882515     
  -5088.8377611714432     
   41915863.850404754     
  -1336781791887.4697     
  -180.12502221371625     
  -5020.4036250905247     
   38503183.260038428     
  -1136109933139.2146     
  -180.12961038694047     
  -4952.4267771338791     
   35366758.468864292     
  -965524917103.03149     
  -180.13450454370169     
  -4884.9072280177388     
   32484337.509104297     
  -820521059474.66357     
  -180.13972459151188     
  -4817.8449888768391     
   29835452.818308245     
  -697266578353.62476     
  -180.14529169162662     
  -4751.2400713094703     
   27401279.093362112     
  -592503108129.70825     
  -180.15122833452287     
  -4685.0924872649930     
   25164501.754007593     
  -503459880613.49170     
  -180.15755841962374     
  -4619.4022492040485     
   23109196.227747660     
  -427780812820.12549     
  -180.16430733948360     
  -4554.1693699925863     
   21220716.953428254     
  -363462605888.66418     
  -180.17150206865435     
  -4489.3938629539798     
   19485594.788445204     
  -308801847386.93945     
  -180.17917125746311     
  -4425.0757418377461     
   17891443.217248667     
  -262350300468.61600     
  -180.18734533093888     
  -4361.2150207896921     
   16426871.349430330     
  -222876605202.38391     
  -180.19605659313544     
  -4297.8117144440193     
   15081404.486981442     
  -189333908485.52335     
  -180.20533933710493     
  -4234.8658377459897     
   13845410.601534598     
  -160832225844.53500     
  -180.21522996078590     
  -4172.3774060835158     
   12710032.811273832     
  -136614943864.93263     
  -180.22576708907761     
  -4110.3464351954817     
   11667127.377653396     
  -116038890789.25882     
  -180.23699170237984     
  -4048.7729411380451     
   10709206.384651355     
  -98557312794.560181     
  -180.24894727188666     
  -3987.6569402954747     
   9829385.2785245888     
  -83705462992.101929     
  -180.26167990192855     
  -3926.9984492966755     
   9021334.3654531352     
  -71088297013.663925     
  -180.27523847966577     
  -3866.7974849903380     
   8279234.3631492909     
  -60370045490.871262     
  -180.28967483244176     
  -3807.0540643898316     
   7597735.3587535229     
  -51265318492.519516     
  -180.30504389311184     
  -3747.7682046154964     
   6971919.1856583562     
  -43531566422.870117     
  -180.32140387366752     
  -3688.9399228113007     
   6397264.6780200591     
  -36962647933.017380     
  -180.33881644748192     
  -3630.5692360848957     
   5869615.8248571446     
  -31383378666.389198     
  -180.35734694050456     
  -3572.6561613865151     
   5385152.3722575344     
  -26644883163.222664     
  -180.37706453173732     
  -3515.2007154415533     
   4940362.8550489936     
  -22620651725.829647     
  -180.39804246332366     
  -3458.2029145909123     
   4532019.7410212392     
  -19203183606.020599     
  -180.42035826058361     
  -3401.6627746905647     
   4157156.5847531892     
  -16301134415.620941     
  -180.44409396232501     
  -3345.5803109587282     
   3813047.0140297576     
  -13836891507.485939     
  -180.46933636175748     
  -3289.9555377928696     
   3497185.3935597632     
  -11744512374.482021     
  -180.49617725832985     
  -3234.7884686003013     
   3207269.0402489882     
  -9967972007.5572243     
  -180.52471372080356     
  -3180.0791155920715     
   2941181.8710387270     
  -8459673636.4920063     
  -180.55504836186313     
  -3125.8274895389964     
   2696979.3559745327     
  -7179182474.5039387     
  -180.58728962455089     
  -3072.0335995295900     
   2472874.6812930163     
  -6092149503.5727997     
  -180.62155208079585     
  -3018.6974526983226     
   2267226.0249164086     
  -5169396804.2090511     
  -180.65795674228480     
  -2965.8190538969657     
   2078524.8544898336     
  -4386140328.1736364     
  -180.69663138389822     
  -2913.3984053591685     
   1905385.1602733857     
  -3721328991.8148813     
  -180.73771087990397     
  -2861.4355063308071     
   1746533.5613812483     
  -3157083412.9365606     
  -180.78133755306504     
  -2809.9303526492599     
   1600800.2005012308     
  -2678218648.1364207     
  -180.82766153677750     
  -2758.8829362999941     
   1467110.3757752576     
  -2271838795.7444210     
  -180.87684115030603     
  -2708.2932449053083     
   1344476.8439738418     
  -1926992481.0578620     
  -180.92904328713013     
  -2658.1612611897217     
   1231992.7422434404     
  -1634380055.7969024     
  -180.98444381635133     
  -2608.4869623895584     
   1128825.0826441015     
  -1386104913.5255177     
  -181.04322799704013     
  -2559.2703195955532     
   1034208.7680901086     
  -1175462130.3480279     
  -181.10559090532050     
  -2510.5112970516734     
   947441.09181263158     
  -996758922.39810908     
  -181.17173787389848     
  -2462.2098513845149     
   867876.67998092156     
  -845162111.22205949     
  -181.24188494363833     
  -2414.3659307674493     
   794922.84203004814     
  -716568536.33607328     
  -181.31625932667365     
  -2366.9794740092107     
   728035.29646365182     
  -607494984.23952484     
  -181.39509988041135     
  -2320.0504095704464     
   666714.24096992938     
  -514984671.77634829     
  -181.47865759164122     
  -2273.5786544943030     
   610500.74079220684     
  -436527833.28593308     
  -181.56719606980113     
  -2227.5641132498672     
   558973.40772222239     
  -369994248.46824932     
  -181.66099204826804     
  -2182.0066764816834     
   511745.34858955210     
  -313575956.15192127     
  -181.76033589234285     
  -2136.9062196577761     
   468461.35933362390     
  -265738584.65145698     
  -181.86553211237444     
  -2092.2626016166528     
   428795.34695796517     
  -225180031.70619538     
  -181.97689988021921     
  -2048.0756629927118     
   392447.95941855200     
  -190795367.68670589     
  -182.09477354695761     
  -2004.3452245266747     
   359144.40771519777     
  -161647037.86012959     
  -182.21950315948419     
  -1961.0710852637458     
   328632.46387066296     
  -136939548.03942612     
  -182.35145497324956     
  -1918.2530205447422     
   300680.62295078614     
  -115998014.92000113     
  -182.49101195805983     
  -1875.8907801426512     
   275076.40690443368     
  -98249802.172931686     
  -182.63857429342551     
  -1833.9840851393080     
   251624.83214908274     
  -83209440.603741348     
  -182.79455984949632     
  -1792.5326289647974     
   230146.90680645575     
  -70464124.305615485     
  -182.95940464911396     
  -1751.5360615024090     
   210478.59044392040     
  -59667054.742507003     
  -183.13356330595869     
  -1710.9940381567862     
   192468.61473043798     
  -50513000.435776681     
  -183.31750943315228     
  -1670.9060157583463     
   175980.87617013475     
  -42779966.726017110     
  -183.51173601600149     
  -1631.2720309692336     
   160880.84760503710     
  -36157243.033182129     
  -183.71675574181936     
  -1592.0896613746668     
   147079.80060489275     
  -30788113.861180246     
  -183.93310127893716     
  -1553.3658135200690     
   134371.74195233121     
  -25442969.545865677     
  -184.16132549610987     
  -1515.0709166018503     
   123015.27282068261     
  -23567204.358514342     
  -184.40200161251491     
  -1477.3168330462404     
   111639.96927434421     
  -13174439.027835181     
  -184.65572326743651     
  -1439.6657684293705     
   104763.48492768085     
  -33620689.799489893     
  -184.92310449750721     
  -1403.8147023303329     
   85786.800017847549     
  -6285450.8275124887     
  -187.99468392240138     
  -1092.7329052569544     
   38645.918811503885     
  -1715891.8864651208     
  -190.51179000369788     
  -931.67628407065592     
   25776.729663015478     
  -1012455.7435065968     
  -192.69569577447297     
  -821.77618094632726     
   18183.311586716001     
  -542137.75680978061     
  -194.64496143187196     
  -741.02470595293062     
   14117.278410642644     
  -366419.32523250178     
  -196.41501550864453     
  -677.30867624782684     
   11369.133471398884     
  -251224.20705076851     
  -198.04115549330302     
  -625.17346277303432     
   9484.9519185181180     
  -185267.37565921075     
  -199.54770300348954     
  -581.22246647405393     
   8095.4466010740380     
  -140780.28182057486     
  -200.95236232032141     
  -543.38486375281946     
   7039.5944874197266     
  -110551.16805422703     
  -202.26855437615794     
  -510.25972571673759     
   6210.4607270130236     
  -88830.579180985529     
  -203.50677628870565     
  -480.87299544131599     
   5544.2313831556321     
  -72823.489128271773     
  -204.67544519818185     
  -454.51727894669295     
   4998.0552146935943     
  -60685.252420905766     
  -205.78144875752582     
  -430.66485135611691     
   4542.9158215368006     
  -51283.707053815713     
  -206.83051896995423     
  -408.91184175569197     
   4158.2880186331822     
  -43861.629792785141     
  -207.82749461219251     
  -388.94280722114081     
   3829.3257951872943     
  -37907.164512023483     
  -208.77651064347094     
  -370.50693757980474     
   3545.0220613471179     
  -33062.022690383827     
  -209.68113819364157     
  -353.40174019851383     
   3297.0568911692390     
  -29070.323476566100     
  -210.54449016237237     
  -337.46152430785327     
   3079.0294650949936     
  -25745.331687196925     
  -211.36930230979277     
  -322.54910195151325     
   2885.9394774410166     
  -22948.352407527662     
  -212.15799651094392     
  -308.54968617194930     
   2713.8268343845589     
  -20574.684581889727     
  -212.91273078810548     
  -295.36632733593694     
   2559.5167000203865     
  -18544.145462216722     
  -213.63543937934304     
  -282.91644656325155     
   2420.4356090537608     
  -16794.523687207795     
  -214.32786518762720     
  -271.12916583711791     
   2294.4766813997021     
  -15276.979050270058     
  -214.99158632575890     
  -259.94322578731197     
   2179.8993385226768     
  -13952.754461976461     
  -215.62803803114988     
  -249.30534324086065     
   2075.2536800578532     
  -12790.790649236613     
  -216.23853090985557     
  -239.16890216524456     
   1979.3227501885785     
  -11765.971694713824     
  -216.82426624138773     
  -229.49290038357753     
   1891.0779624782249     
  -10857.818250793516     
  -217.38634890849136     
  -220.24109466338879     
   1809.6443255972736     
  -10049.502783368645     
  -217.92579839159583     
  -211.38130121259061     
   1734.2730547220090     
  -9327.0995638110344     
  -218.44355817396598     
  -202.88481905580204     
   1664.3198079934261     
  -8679.0076558730034     
  -218.94050383230015     
  -194.72595140938250     
   1599.2272505743786     
  -8095.5029838224546     
  -219.41745003274164     
  -186.88160583745727     
   1538.5109781957101     
  -7568.3874958287497     
  -219.87515660977618     
  -179.33095821202551     
   1481.7480719769944     
  -7090.7122479948321     
  -220.31433387223527     
  -172.05516870679045     
   1428.5677301170331     
  -6656.5571318662560     
  -220.73564725439419     
  -165.03714050242780     
   1378.6435516280364     
  -6260.8544412954816     
  -221.13972140930323     
  -158.26131376506191     
   1331.6871433183203     
  -5899.2466007626435     
  -221.52714382479829     
  -151.71348892223460     
   1287.4427938126005     
  -5567.9707451020886     
  -221.89846802918544     
  -145.38067440464226     
   1245.6830132243347     
  -5263.7644911764664     
  -222.25421644268457     
  -139.25095492273013     
   1206.2047795405113     
  -4983.7886317134189     
  -222.59488292181663     
  -133.31337706187219     
   1168.8263648026605     
  -4725.5633275311075     
  -222.92093503661829     
  -127.55784955025013     
   1133.3846398461774     
  -4486.9151999174810     
  -223.23281611454487     
  -121.97505601101768     
   1099.7327758467964     
  -4265.9332913003218     
  -223.53094707993105     
  -116.55637838099558     
   1067.7382761620438     
  -4060.9321317220029     
  -223.81572811372209     
  -111.29382947765515     
   1037.2812851741287     
  -3870.4207828672870     
  -224.08754015470862     
  -106.17999344146327     
   1008.2531293026241     
  -3693.0766500253835     
  -224.34674626057679     
  -101.20797298213812     
   980.55505442743367     
  -3527.7233228569849     
  -224.59369284461889     
  -96.371342522304531     
   954.09712950600647     
  -3373.3117312365007     
  -224.82871080186104     
  -91.664106469735188     
   928.79729152173263     
  -3228.9040469627680     
  -225.05211653658910     
  -87.080661963007074     
   904.58051116951185     
  -3093.6599259445047     
  -225.26421290173815     
  -82.615765530770972     
   881.37806172492810     
  -2966.8246584573781     
  -225.46529005931458     
  -78.264503184492398     
   859.12687678649763     
  -2847.7189742749233     
  -225.65562626990487     
  -74.022263531327553     
   837.76898447943574     
  -2735.7302360919880     
  -225.83548861836513     
  -69.884713550857100     
   817.25100770874587     
  -2630.3047788840081     
  -226.00513368195627     
  -65.847776726917445     
   797.52372186711568     
  -2530.9412895215905     
  -226.16480814646954     
  -61.907613266760393     
   778.54166219570379     
  -2437.1849857143593     
  -226.31474937526312     
  -58.060602174264012     
   760.26277480284602     
  -2348.6225943284935     
  -226.45518593558430     
  -54.303324973893481     
   742.64810534538253     
  -2264.8778759135535     
  -226.58633808607743     
  -50.632550907339947     
   725.66152127603095     
  -2185.6077711664038     
  -226.70841822895923     
  -47.045223446669155     
   709.26946299228280     
  -2110.4989458026562     
  -226.82163132997823     
  -43.538447986941542     
   693.44072089876295     
  -2039.2647898644764     
  -226.92617530895231     
  -40.109480597257679     
   678.14623497477930     
  -1971.6427217635992     
  -227.02224140339439     
  -36.755717723416851     
   663.35891456155230     
  -1907.3918627646419     
  -227.11001450748478     
  -33.474686748035921     
   649.05347559081747     
  -1846.2908794931748     
  -227.18967348842742     
  -30.264037324072330     
   635.20629399461870     
  -1788.1361774265868     
  -227.26139148202790     
  -27.121533407425982     
   621.79527266391926     
  -1732.7401885547017     
  -227.32533616915777     
  -24.045045922641783     
   608.79972124975893     
  -1679.9299118694860     
  -227.38167003461143     
  -21.032546002240540     
   596.20024691073786     
  -1629.5455797926693     
  -227.43055060972353     
  -18.082098747307960     
   583.97865506229277     
  -1581.4394648153941     
  -227.47213069998929     
  -15.191857461961813     
   572.11785907617741     
  -1535.4748158717471     
  -227.50655859881897     
  -12.360058319378521     
   560.60179795713930     
  -1491.5249003156973     
  -227.53397828845675     
  -9.5850154214737397     
   549.41536120477167     
  -1449.4721324201450     
  -227.55452962900497     
  -6.8651162179327567     
   538.54432021162052     
  -1409.2073143297839     
  -227.56834853641277     
  -4.1988172540183353     
   527.97526535414715     
  -1370.6289064944588     
  -227.57556715021602     
  -1.5846402192443689     
   517.69554855543868     
  -1333.6424214876604     
  -227.57631399174849     
  0.97883172812993302     
   507.69323039428122     
  -1298.1598238723666     
  -227.57071411348545     
   3.4929573834037342     
   497.95703171523849     
  -1264.0990317247986     
  -227.55888924012609     
   5.9590406851350881     
   488.47628897730249     
  -1231.3834274876274     
  -227.54095790197320     
   8.3783336907562092     
   479.24091327114525     
  -1199.9414281173119     
  -227.51703556112318     
   10.752039355334738     
   470.24135256026540     
  -1169.7061197683058     
  -227.48723473093946     
   13.081314128390410     
   461.46855666200310     
  -1140.6148515296527     
  -227.45166508924640     
   15.367270383234247     
   452.91394527553069     
  -1112.6089738505243     
  -227.41043358564556     
   17.610978691352180     
   444.56937797165187     
  -1085.6334777845395     
  -227.36364454332795     
   19.813469953501983     
   436.42712688826782     
  -1059.6367817425848     
  -227.31139975572586     
   21.975737398285649     
   428.47985102519840     
  -1034.5704292314044     
  -227.25379857832419     
   24.098738457863554     
   420.72057280596289     
  -1010.3889148756243     
  -227.19093801592629     
   26.183396529739451     
   413.14265594439564     
  -987.04942445744928     
  -227.12291280564955     
   28.230602632752856     
   405.73978526096482     
  -964.51168428336496     
  -227.04981549590485     
   30.241216964977369     
   398.50594762883952     
  -942.73776507046625     
  -226.97173652159731     
   32.216070370026493     
   391.43541439081105     
  -921.69191107114932     
  -226.88876427576841     
   34.155965718647970     
   384.52272505777739     
  -901.34042835619459     
  -226.80098517788437     
   36.061679210905176     
   377.76267184510596     
  -881.65149127460643     
  -226.70848373896263     
   37.933961604669314     
   371.15028566054639     
  -862.59507700251481     
  -226.61134262371365     
   39.773539375278247     
   364.68082258302752     
  -844.14279145730984     
  -226.50964270986543     
   41.581115810853539     
   358.34975164709778     
  -826.26780939654554     
  -226.40346314482503     
   43.357372047662849     
   352.15274307662366     
  -808.94473363483075     
  -226.29288139982310     
   45.102968049290311     
   346.08565757436247     
  -792.14954027665317     
  -226.17797332167660     
   46.818543533281940     
   340.14453602228753     
  -775.85945405547182     
  -226.05881318229723     
   48.504718848629842     
   334.32559011687147     
  -760.05290658277931     
  -225.93547372606409     
   50.162095807215771     
   328.62519331750065     
  -744.70943099660690     
  -225.80802621517267     
   51.791258471972093     
   323.03987258502610     
  -729.80961404723462     
  -225.67654047306431     
   53.392773904633835     
   317.56630047967184     
  -715.33502202594764     
  -225.54108492603444     
   54.967192875369207     
   312.20128781447721     
  -701.26814844172088     
  -225.40172664311200     
   56.515050536658315     
   306.94177670116431     
  -687.59234629812283     
  -225.25853137429638     
   58.036867063671046     
   301.78483410392835     
  -674.29179480414462     
  -225.11156358723335     
   59.533148263038115     
   296.72764564289730     
  -661.35143831368680     
  -224.96088650240671     
   61.004386151784217     
   291.76750985554463     
  -648.75694189005856     
  -224.80656212691787     
   62.451059508401507     
   286.90183279136920     
  -636.49465727727318     
  -224.64865128692094     
   63.873634397534403     
   282.12812286178962     
  -624.55157787261953     
  -224.48721365877762     
   65.272564669758239     
   277.44398602774498     
  -612.91530550002960     
  -224.32230779899220     
   66.648292437918840     
   272.84712123649479     
  -601.57401005794725     
  -224.15399117298358     
   68.001248531412728     
   268.33531616106018     
  -590.51640951532761     
  -223.98232018274794     
   69.331852929539622     
   263.90644308969519     
  -579.73172995828111     
  -223.80735019346307     
   70.640515175051348     
   259.55845511500820     
  -569.20967433248916     
  -223.62913555908213     
   71.927634769232654     
   255.28938255751450     
  -558.94041667495412     
  -223.44772964696207     
   73.193601549207571     
   251.09732943245234     
  -548.91454870269126     
  -223.26318486156993     
   74.438796048581665     
   246.98047031718215     
  -539.12308323178831     
  -223.07555266730716     
   75.663589842356984     
   242.93704719294374     
  -529.55741173970478     
  -222.88488361049087     
   76.868345876851578     
   238.96536660489596     
  -520.20929802267756     
  -222.69122734052775     
   78.053418785538142     
   235.06379686972588     
  -511.07085710530623     
  -222.49463263031561     
   79.219155191316048     
   231.23076544143606     
  -502.13452407475597     
  -222.29514739590525     
   80.365893996196817     
   227.46475651087539     
  -493.39305795310179     
  -222.09281871545309     
   81.493966658914573     
   223.76430857622711     
  -484.83951008026861     
  -221.88769284749455     
   82.603697460981707     
   220.12801225062509     
  -476.46721210428456     
  -221.67981524856572     
   83.695403762007885     
   216.55450815984295     
  -468.26977196436093     
  -221.46923059019989     
   84.769396244582765     
   213.04248487011026     
  -460.24103830313794     
  -221.25598277532421     
   85.825979149465127     
   209.59067708283672     
  -452.37512132479725     
  -221.04011495408005     
   86.865450501354474     
   206.19786367290072     
  -444.66633949307339     
  -220.82166953909027     
   87.888102325853481     
   202.86286612670267     
  -437.10925181256886     
  -220.60068822019440     
   88.894220858015515     
   199.58454673810843     
  -429.69860563853746     
  -220.37721197867296     
   89.884086742850329     
   196.36180719581938     
  -422.42936585242848     
  -220.15128110097970     
   90.857975228219701     
   193.19358695192616     
  -415.29666667535105     
  -219.92293519200112     
   91.816156350479176     
   190.07886195186103     
  -408.29584248655487     
  -219.69221318786026     
   92.758895113191855     
   187.01664313321186     
  -401.42238000730651     
  -219.45915336828239     
   93.686451659232773     
   184.00597528315706     
  -394.67194232496718     
  -219.22379336853788     
   94.599081436729975     
   181.04593571571979     
  -388.04034425948510     
  -218.98617019097821     
   95.497035358853708     
   178.13563313377367     
  -381.52354320002325     
  -218.74632021617936     
   96.380559958087574     
   175.27420655977349     
  -375.11765275338240     
  -218.50427921370647     
   97.249897534897300     
   172.46082416412318     
  -368.81889972465808     
  -218.26008235251351     
   98.105286301348073     
   169.69468241618824     
  -362.62366254464348     
  -218.01376421098976     
   98.946960519756303     
   166.97500494710340     
  -356.52842717439876     
  -217.76535878666613     
   99.775150636482309     
   164.30104174329543     
  -350.52980027255643     
  -217.51489950559215     
   100.59008341144367     
   161.67206824125125     
  -344.62450417992130     
  -217.26241923139492     
   101.39198204319655     
   159.08738445990184     
  -338.80936686625745     
  -217.00795027403041     
   102.18106628986732     
   156.54631420840491     
  -333.08131293063894     
  -216.75152439823745     
   102.95755258629190     
   154.04820436142512     
  -327.43737145444499     
  -216.49317283170339     
   103.72165415738425     
   151.59242407551676     
  -321.87466268631482     
  -216.23292627295106     
   104.47358112783647     
   149.17836410536941     
  -316.39039250386787     
  -215.97081489895569     
   105.21354062850386     
   146.80543616159039     
  -310.98185699325683     
  -215.70686837249994     
   105.94173689949319     
   144.47307223414097     
  -305.64642780475680     
  -215.44111584927518     
   106.65837139014256     
   142.18072402560529     
  -300.38156071025497     
  -215.17358598473655     
   107.36364285600727     
   139.92786232027836     
  -295.18477600392686     
  -214.90430694071915     
   108.05774745305860     
   137.71397650024892     
  -290.05368105069891     
  -214.63330639182215     
   108.74087882904014     
   135.53857389236867     
  -284.98592697662252     
  -214.36061153156783     
   109.41322821237117     
   133.40117944004402     
  -279.97925567638595     
  -214.08624907834127     
   110.07498449852746     
   131.30133502247111     
  -275.03145149935028     
  -213.81024528111749     
   110.72633433392420     
   129.23859913622599     
  -270.14036380675157     
  -213.53262592498126     
   111.36746219778395     
   127.21254640767535     
  -265.30390507440677     
  -213.25341633644527     
   111.99855048160218     
   125.22276711961729     
  -260.52003046796960     
  -212.97264138857224     
   112.61977956662899     
   123.26886689110751     
  -255.78675049832475     
  -212.69032550590558     
   113.23132789951269     
   121.35046626237008     
  -251.10213356684858     
  -212.40649266921349     
   113.83337206582017     
   119.46720026061871     
  -246.46427585284675     
  -212.12116642005162     
   114.42608686195102     
   117.61871819172237     
  -241.87134241298000     
  -211.83436986514778     
   115.00964536523938     
   115.80468312362504     
  -237.32151396687848     
  -211.54612568061381     
   115.58421900247062     
   114.02477176887345     
  -232.81303914049241     
  -211.25645611598782     
   116.14997761683111     
   112.27867397531976     
  -228.34418026890526     
  -210.96538299811121     
   116.70708953332766     
   110.56609262330298     
  -223.91325638144488     
  -210.67292773484363     
   117.25572162288702     
   108.88674320044214     
  -219.51861039362066     
  -210.37911131861969     
   117.79603936494435     
   107.24035362248998     
  -215.15861629391091     
  -210.08395432985057     
   118.32820690900130     
   105.62666400028564     
  -210.83169452465975     
  -209.78747694017329     
   118.85238713473039     
   104.04542629135069     
  -206.53627601342617     
  -209.48969891555146     
   119.36874171101189     
   102.49640422125000     
  -202.27083426031226     
  -209.19063961922933     
   119.87743115397576     
   100.97937296429765     
  -198.03386753802653     
  -208.89031801454254     
   120.37861488378091     
   99.494118957762453     
  -193.82388887814824     
  -208.58875266758787     
   120.87245128065325     
   98.040439791176340     
  -189.63945485604921     
  -208.28596174975402     
   121.35909773983059     
   96.618143879755962     
  -185.47912226531747     
  -207.98196304011648     
   121.83871072568689     
   95.227050462766087     
  -181.34149080565987     
  -207.67677392769767     
   122.31144582504811     
   93.866989281723633     
  -177.22515931688019     
  -207.37041141359515     
   122.77745779971954     
   92.537800586847027     
  -173.12876902678468     
  -207.06289211297920     
   123.23690063823453     
   91.239334819146151     
  -169.05095072311397     
  -206.75423225696210     
   123.68992760700421     
   89.971452688722792     
  -164.99038004066747     
  -206.44444769433997     
   124.13669130082205     
   88.734024838417781     
  -160.94572555609105     
  -206.13355389320964     
   124.57734369265997     
   87.526931896747101     
  -156.91568106833941     
  -205.82156594246115     
   125.01203618312367     
   86.350064288734558     
  -152.89895386569427     
  -205.50849855314769     
   125.44091964918236     
   85.203322134741853     
  -148.89425209230026     
  -205.19436605973408     
   125.86414449262934     
   84.086615244049597     
  -144.90031245433229     
  -204.87918242122461     
   126.28186068799107     
   82.999862900642100     
  -140.91586205526016     
  -204.56296122217185     
   126.69421783008075     
   81.942993935227648     
  -136.93965012948590     
  -204.24571567356659     
   127.10136518131695     
   80.915946559256525     
  -132.97042972989732     
  -203.92745861361027     
   127.50345171855579     
   79.918668336282295     
  -129.00695522263692     
  -203.60820250837045     
   127.90062617982679     
   78.951116172112521     
  -125.04799727733615     
  -203.28795945231977     
   128.29303711073840     
   78.013256192532495     
  -121.09231695158076     
  -202.96674116875917     
   128.68083291075823     
   77.105063815395638     
  -117.13869287002287     
  -202.64455901012550     
   129.06416187934389     
   76.226523618870459     
  -113.18589530229549     
  -202.32142395818414     
   129.44317226190131     
   75.377629404103246     
  -109.23270491410467     
  -201.99734662410663     
   129.81801229570470     
   74.558384117247471     
  -105.27789278872736     
  -201.67233724843371     
   130.18883025580115     
   73.768799921332004     
  -101.32023793418475     
  -201.34640570092341     
   130.55577450094654     
   73.008898136825621     
  -97.358519069865594     
  -201.01956148028455     
   130.91899351939810     
   72.278709243801629     
  -93.391499049964381     
  -200.69181371379545     
   131.27863597500993     
   71.578273000926899     
  -89.417957184343692     
  -200.36317115680725     
   131.63485075331735     
   70.907638322044320     
  -85.436651460247901     
  -200.03364219213213     
   131.98778700771268     
   70.266863436092478     
  -81.446342859987453     
  -199.70323482931548     
   132.33759420596454     
   69.656015864642555     
  -77.445785940341466     
  -199.37195670379182     
   132.68442217680135     
   69.075172470089996     
  -73.433724897753635     
  -199.03981507592383     
   133.02842115680997     
   68.524419533356834     
  -69.408895958449136     
  -198.70681682992372     
   133.36974183767754     
   68.003852813668487     
  -65.370030806091876     
  -198.37296847265617     
   133.70853541366827     
   67.513577582622787     
  -61.315842517713179     
  -198.03827613232215     
   134.04495362953418     
   67.053708763739934     
  -57.245040670920943     
  -197.70274555702230     
   134.37914882884030     
   66.624370958708028     
  -53.156317052649335     
  -197.36638211319917     
   134.71127400268909     
   66.225698580813159     
  -49.048352137355103     
  -197.02919078395681     
   135.04148283899059     
   65.857835939782987     
  -44.919813451782424     
  -196.69117616725680     
   135.36992977218728     
   65.520937338894626     
  -40.769345815238488     
  -196.35234247398898     
   135.69677003364774     
   65.215167245280327     
  -36.595587111642018     
  -196.01269352591564     
   136.02215970261577     
   64.940700341943028     
  -32.397149085371488     
  -195.67223275348741     
   136.34625575778014     
   64.697721723802729     
  -28.172629582356624     
  -195.33096319352953     
   136.66921612959450     
   64.486427001935056     
  -23.920599015154114     
  -194.98888748679613     
   136.99119975337263     
   64.307022509321399     
  -19.639616777619004     
  -194.64600787539104     
   137.31236662310465     
   64.159725383489260     
  -15.328208370419462     
  -194.30232620005287     
   137.63287784611518     
   64.044763820711111     
  -10.984882003806952     
  -193.95784389730250     
   137.95289569868115     
   63.962377205682564     
  -6.6081182394766707     
  -193.61256199645010     
   138.27258368249258     
   63.912816318886485     
  -2.1963687540648391     
  -193.26648111646014     
   138.59210658217285     
   63.896343553231006     
   2.2519385428778995     
  -192.91960146267095     
   138.91163052378670     
   63.913233092302590     
   6.7384123233368616     
  -192.57192282336698     
   139.23132303447926     
   63.963771184727612     
   11.264685243110957     
  -192.22344456620016     
   139.55135310325122     
   64.048256324050953     
   15.832427234811401     
  -191.87416563445834     
   139.87189124288213     
   64.166999528312033     
   20.443346457655746     
  -191.52408454317680     
   140.19310955326975     
   64.320324626744451     
   25.099174763247721     
  -191.17319937509009     
   140.51518178593031     
   64.508568437468810     
   29.801697614917725     
  -190.82150777642102     
   140.83828340994791     
   64.732081169580681     
   34.552728789062485     
  -190.46900695250244     
   141.16259167946063     
   64.991226635498663     
   39.354125742716789     
  -190.11569366322911     
   141.48828570249577     
   65.286382578569032     
   44.207799232686227     
  -189.76156421833488     
   141.81554651162426     
   65.617941072814176     
   49.115682646535298     
  -189.40661447249158     
   142.14455713603795     
   65.986308692663187     
   54.079788047765646     
  -189.05083982022546     
   142.47550267552717     
   66.391907103021438     
   59.102147956096310     
  -188.69423519064620     
   142.80857037631642     
   66.835173212692155     
   64.184864065057866     
  -188.33679504198432     
   143.14394970858112     
   67.316559693180096     
   69.330087952703025     
  -187.97851335593217     
   143.48183244619614     
   67.836535352825365     
   74.540024764543190     
  -187.61938363178282     
   143.82241274842460     
   68.395585538559445     
   79.816940827159328     
  -187.25939888036245     
   144.16588724375791     
   68.994212594763127     
   85.163166345207657     
  -186.89855161774986     
   144.51245511610068     
   69.632936342352195     
   90.581091265383918     
  -186.53683385877792     
   144.86231819327367     
   70.312294526842564     
   96.073173761846590     
  -186.17423711031060     
   145.21568103791591     
   71.032843330056437     
   101.64194508715457     
  -185.81075236428961     
   145.57275104103658     
   71.795157918210080     
   107.29000868115045     
  -185.44637009054364     
   145.93373851829043     
   72.599832983318720     
   113.02003388251578     
  -185.08108022935374     
   146.29885680884229     
   73.447483237437581     
   118.83479412429675     
  -184.71487218376774     
   146.66832237741932     
   74.338744193369820     
   124.73711028034539     
  -184.34773481165564     
   147.04235491920392     
   75.274272520472394     
   130.72993088580188     
  -183.97965641749920     
   147.42117746801040     
   76.254747002115920     
   136.81625451446288     
  -183.61062474390644     
   147.80501650779311     
   77.280868910974377     
   142.99920599391908     
  -183.24062696284366     
   148.19410208746038     
   78.353362955928787     
   149.28199069836160     
  -182.86964966657544     
   148.58866793956562     
   79.472977886166490     
   155.66792238761926     
  -182.49767885830346     
   148.98895160254122     
   80.640487304073602     
   162.16042357917269     
  -182.12469994249483     
   149.39519454700368     
   81.856690480917422     
   168.76302327687191     
  -181.75069771488958     
   149.80764230609472     
   83.122413155493945     
   175.47937991221423     
  -181.37565635217680     
   150.22654461024555     
   84.438508504835568     
   182.31325277143034     
  -180.99955940132847     
   150.65215552625918     
   85.805857900621277     
   189.26855747591975     
  -180.62238976857972     
   151.08473360121496     
   87.225372081690708     
   196.34931611245739     
  -180.24412970804312     
   151.52454201130053     
   88.697991952534096     
   203.55970740344375     
  -179.86476080994473     
   151.97184871557701     
   90.224689758059966     
   210.90405175203011     
  -179.48426398846900     
   152.42692661533766     
   91.806470146200155     
   218.38682132739316     
  -179.10261946919815     
   152.89005371896857     
   93.444371306155645     
   226.01264165909697     
  -178.71980677613254     
   153.36151331253043     
   95.139466118598833     
   233.78632803385983     
  -178.33580471827659     
   153.84159413677409     
   96.892863578852825     
   241.71283305197394     
  -177.95059137577428     
   154.33059057028805     
   98.705709826742591     
   249.79733407545828     
  -177.56414408557879     
   154.82880281943571     
   100.57918983230857     
   258.04516579504462     
  -177.17643942663804     
   155.33653711545588     
   102.51452857577137     
   266.46188511623404     
  -176.78745320457884     
   155.85410591868069     
   104.51299271414317     
   275.05324757324291     
  -176.39716043587069     
   156.38182813064338     
   106.57589207094244     
   283.82523911500556     
  -176.00553533144927     
   156.92002931423153     
   108.70458136430503     
   292.78405948177294     
  -175.61255127977924     
   157.46904192216832     
   110.90046181041828     
   301.93617528406531     
  -175.21818082933476     
   158.02920553450699     
   113.16498312504882     
   311.28827900209711     
  -174.82239567047461     
   158.60086710536351     
   115.49964521756451     
   320.84735952702601     
  -174.42516661668859     
   159.18438121944249     
   117.90600041401726     
   330.62064900793325     
  -174.02646358518976     
   159.78011035868147     
   120.38565528157670     
   340.61571668234262     
  -173.62625557682696     
   160.38842517977716     
   122.94027315669433     
   350.84039532737177     
  -173.22451065528912     
   161.00970480297300     
   125.57157612164957     
   361.30287574277048     
  -172.82119592557351     
   161.64433711250140     
   128.28134768972029     
   372.01167148328972     
  -172.41627751168681     
   162.29271906979034     
   131.07143522584502     
   382.97565665731918     
  -172.00972053354755     
   162.95525703948186     
   133.94375265077485     
   394.20408610678749     
  -171.60148908305592     
   163.63236712935026     
   136.90028329657582     
   405.70660288746308     
  -171.19154619929628     
   164.32447554463727     
   139.94308281823174     
   417.49327436507883     
  -170.77985384283465     
   165.03201895762280     
   143.07428237596991     
   429.57459891478101     
  -170.36637286907265     
   165.75544489323227     
   146.29609186783068     
   441.96154678161406     
  -169.95106300061622     
   166.49521213157360     
   149.61080346869286     
   454.66555568602416     
  -169.53388279861630     
   167.25179112808615     
   153.02079513633799     
   467.69860889492975     
  -169.11478963303571     
   168.02566445268465     
   156.52853470305004     
   481.07318824844072     
  -168.69373965179355     
   168.81732724847953     
   160.13658361491326     
   494.80239198474288     
  -168.27068774873737     
   169.62728771140382     
   163.84760155479893     
   508.89987741828639     
  -167.84558753038857     
   170.45606759187942     
   167.66435063543599     
   523.37997978666453     
  -167.41839128140521     
   171.30420271967762     
   171.58970048383605     
   538.25766553692642     
  -166.98904992870197     
   172.17224355332559     
   175.62663297536292     
   553.54865599355355     
  -166.55751300416480     
   173.06075575550230     
   179.77824789531468     
   569.26937711874155     
  -166.12372860589269     
   173.97032079579984     
   184.04776822370513     
   585.43709707906044     
  -165.68764335789714     
   174.90153658248860     
   188.43854645179820     
   602.06988470940678     
  -165.24920236818366     
   175.85501812508588     
   192.95407058711865     
   619.18673763841230     
  -164.80834918513699     
   176.83139822935220     
   197.59797111940685     
   636.80756519787781     
  -164.36502575212592     
   177.83132822679670     
   202.37402785839083     
   654.95330733815729     
  -163.91917236023937     
   178.85547874060126     
   207.28617766342711     
   673.64594899540020     
  -163.47072759905953     
   179.90454049046204     
   212.33852228089251     
   692.90861431250153     
  -163.01962830537201     
   180.97922513838489     
   217.53533688823640     
   712.76561830870651     
  -162.56580950970772     
   182.08026617816932     
   222.88107902555157     
   733.24255875754000     
  -162.10920438060342     
   183.20841987127378     
   228.38039821623300     
   754.36638509448778     
  -161.64974416646160     
   184.36446623207547     
   234.03814610444181     
   776.16547921656388     
  -161.18735813488266     
   185.54921006533297     
   239.85938719856591     
   798.66977938530545     
  -160.72197350933402     
   186.76348205968930     
   245.84941054395586     
   821.91083373193169     
  -160.25351540301213     
   188.00813994054153     
   252.01374179694520     
   845.92195448677535     
  -159.78190674974400     
   189.28406968617293     
   258.35815645559614     
   870.73830005910656     
  -159.30706823176479     
   190.59218681157697     
   264.88869370603931     
   896.39702057971454     
  -158.82891820419673     
   191.93343772424308     
   271.61167136038733     
   922.93738124723438     
  -158.34737261604354     
   193.30880115694336     
   278.53370171974143     
   950.40092328596381     
  -157.86234492750100     
   194.71928968285371     
   285.66170864438635     
   978.83159454495217     
  -157.37374602337118     
   196.16595131847333     
   293.00294560347334     
   1008.2759630597019     
  -156.88148412235304     
   197.64987122079810     
   300.56501532642125     
   1038.7833460104951     
  -156.38546468196549     
   199.17217348516789     
   308.35589042149979     
   1070.4060758092489     
  -155.88559029884249     
   200.73402305119683     
   316.38393599006935     
   1103.1996493912352     
  -155.38176060412005     
   202.33662772457325     
   324.65793336050342     
   1137.2230264935433     
  -154.87387215361531     
   203.98124032312253     
   333.18710605920523     
   1172.5388329923214     
  -154.36181831247538     
   205.66916095653713     
   341.98114730664747     
   1209.2136859926659     
  -153.84548913394951     
   207.40173944968279     
   351.05024995159266     
   1247.3184574235215     
  -153.32477123191222     
   209.18037792051740     
   360.40513838226889     
   1286.9286407503623     
  -152.79954764673602     
   211.00653352444286     
   370.05710318789681     
   1328.1246750160392     
  -152.26969770408195     
   212.88172137803883     
   380.01803825051690     
   1370.9923867250236     
  -151.73509686614173     
   214.80751767654257     
   390.30048115095479     
   1415.6233599737750     
  -151.19561657482819     
   216.78556302029682     
   400.91765635075785     
   1462.1154809523323     
  -150.65112408637086     
   218.81756596731850     
   411.88352245790065     
   1510.5733807368420     
  -150.10148229672814     
   220.90530683049678     
   423.21282281342667     
   1561.1090647586698     
  -149.54654955718019     
   223.05064173952809     
   434.92114079911647     
   1613.8425087801888     
  -148.98617947941216     
   225.25550699056336     
   447.02495961496817     
   1668.9023244537921     
  -148.42022072933935     
   227.52192370722165     
   459.54172704837134     
   1726.4265800072565     
  -147.84851680886192     
   229.85200284083871     
   472.48992639842606     
   1786.5635412250906     
  -147.27090582466451     
   232.24795053922875     
   485.88915295761399     
   1849.4726899186530     
  -146.68722024309966     
   234.71207391695285     
   499.76019813200418     
   1915.3256517107320     
  -146.09728663010566     
   237.24678726358241     
   514.12514051983430     
   1984.3073972476641     
  -145.50092537501536     
   239.85461872988003     
   529.00744599919221     
   2056.6174237260707     
  -144.89795039700593     
   242.53821753657078     
   544.43207667713739     
   2132.4712131718420     
  -144.28816883282255     
   245.30036175520351     
   560.42561077592654     
   2212.1016967652413     
  -143.67138070427819     
   248.14396671589742     
   577.01637350166550     
   2295.7610560289972     
  -143.04737856388755     
   251.07209410320638     
   594.23458142188338     
   2383.7225577944478     
  -142.41594711683069     
   254.08796180827437     
   612.11250060534144     
   2476.2827848534012     
  -141.77686281726270     
   257.19495461351715     
   630.68462149174229     
   2573.7639442711707     
  -141.12989343678296     
   260.39663579493089     
   649.98785107377569     
   2676.5166611266018     
  -140.47479760265358     
   263.69675973769597     
   670.06172603222569     
   2784.9228998400604     
  -139.81132430310134     
   267.09928567222903     
   690.94864778102567     
   2899.3994780373455     
  -139.13921235675528     
   270.60839265134740     
   712.69414386630626     
   3020.4018191283658     
  -138.45818984294934     
   274.22849590478751     
   735.34715750976852     
   3148.4283766352019     
  -137.76797348925953     
   277.96426472439839     
   758.96037033453308     
   3284.0255028545262     
  -137.06826801223548     
   281.82064205424945     
   783.59056160594150     
   3427.7930891162105     
  -136.35876540682278     
   285.80286598270021     
   809.29900977431362     
   3580.3909011107944     
  -135.63914417944713     
   289.91649336096754     
   836.15194153264406     
   3742.5458698521697     
  -134.90906851913090     
   294.16742580369055     
   864.22103555653598     
   3915.0603690954695     
  -134.16818740033119     
   298.56193836339366     
   893.58398832475132     
   4098.8217872729329     
  -133.41613361040527     
   303.10671121352868     
   924.32515172929766     
   4294.8134316015658     
  -132.65252269371325     
   307.80886472401784     
   956.53625246631020     
   4504.1271794471695     
  -131.87695180333813     
   312.67599837096390     
   990.31720631216331     
   4727.9780891120527     
  -131.08899845021361     
   317.71623399169573     
   1025.7770419805045     
   4967.7212743888422     
  -130.28821913807710     
   322.93826397549293     
   1063.0349515384200     
   5224.8716685316067     
  -129.47414787107141     
   328.35140507697008     
   1102.2214890524078     
   5501.1269101559074     
  -128.64629451896445     
   333.96565865179741     
   1143.4799408785764     
   5798.3943391174562     
  -127.80414302279290     
   339.79177825004894     
   1186.9678984219584     
   6118.8225213496871     
  -126.94714942120076     
   345.84134566443390     
   1232.8590673320800     
   6464.8386126037040     
  -126.07473967476551     
   352.12685672508076     
   1281.3453569266089     
   6839.1924377705300     
  -125.18630726209020     
   358.66181836792185     
   1332.6393002098866     
   7245.0090424272194     
  -124.28121051727777     
   365.46085878851693     
   1386.9768680280922     
   7685.8512927719448     
  -123.35876967345487     
   372.53985284039675     
   1444.6207527238805     
   8165.7951056592019     
  -122.41826357110081     
   379.91606526224740     
   1505.8642160163258     
   8689.5199322368208     
  -121.45892598284617     
   387.60831484105830     
   1571.0356155081008     
   9262.4185309870099     
  -120.47994149785703     
   395.63716326605504     
   1640.5037544905049     
   9890.7303756661186     
  -119.48044089856423     
   404.02513323305112     
   1714.6842323079991     
   10581.705223223737     
  -118.45949594988554     
   412.79696136752676     
   1794.0470214821789     
   11343.804263213420     
  -117.41611350564087     
   421.97989280487269     
   1879.1255534562779     
   12186.949605497321     
  -116.34922881783197     
   431.60402587725736     
   1970.5276754975098     
   13122.835219832685     
  -115.25769791086668     
   441.70271741511658     
   2068.9489396462532     
   14165.317729227254     
  -114.14028885336656     
   452.31306182077111     
   2175.1888226154597     
   15330.910732426410     
  -112.99567172319311     
   463.47646051008115     
   2290.1706531086556     
   16639.415634569810     
  -111.82240701446666     
   475.23930281877290     
   2414.9662703679319     
   18114.733109744317     
  -110.61893217552512     
   487.65378541641996     
   2550.8267686910112     
   19785.917011060759     
  -109.38354588972648     
   500.77890520383215     
   2699.2211462739638     
   21688.556478956161     
  -108.11438961085767     
   514.68167136918271     
   2861.8853198661391     
   23866.607984840502     
  -106.80942573343582     
   529.43859686822884     
   3040.8848797524388     
   26374.852502098958     
  -105.46641160369641     
   545.13754975140580     
   3238.6962735181855     
   29282.231180112183     
  -104.08286834274625     
   561.88007295362343     
   3458.3130073690222     
   32676.441330632471     
  -102.65604313467031     
   579.78432126541838     
   3703.3863173487716     
   36670.346340252087     
  -101.18286319286180     
   598.98882184604145     
   3978.4139149006560     
   41411.131181763310     
  -99.659879002353819     
   619.65735013020333     
   4288.9973987638878     
   47093.368168150213     
  -98.083193559408443     
   641.98533777717512     
   4642.1976600250073     
   53978.987328593146     
  -96.448373057913301     
   666.20843208971178     
   5047.0400649894655     
   62424.884511309996     
  -94.750332588462385     
   692.61409899924558     
   5515.2266988242800     
   72935.278750243611     
  -92.983187560366105     
   721.55776896993484     
   6062.2412894511199     
   86209.089452856293     
  -91.140057112859537     
   753.48539584443074     
   6708.8094603475283     
   103354.06635739707     
  -89.212798656834408     
   788.96733189037047     
   7483.9649580280238     
   125739.44195094240     
  -87.191640867340368     
   828.74477121708981     
   8427.0107726600727     
   156677.31245677354     
  -85.064662038961330     
   873.81752468895581     
   9602.0906160859013     
   197207.46232410913     
  -82.817023794289639     
   925.52561768796113     
   11081.146583516687     
   265798.11878741515     
  -80.429799488316647     
   985.91506533281017     
   13074.632474422348     
   333022.08732076560     
  -77.878091901905151     
   1057.5323918421846     
   15572.298129328035     
   583831.18742636289     
  -75.127811696687786     
   1146.3407172530713     
   19951.032035025859     
   485375.29001680977     
  -72.129681964429750     
   1255.1966641160134     
   23591.346710151854     
   2403249.1013912940     
  -68.806693619991947     
   1418.2143183178641     
   41615.714970586974     
  -1387220.1718246788     
  -65.022734920815964     
   1600.2825149490830     
   31211.563681902109     
   22544132.010549393     
  -60.474704297766408     
   2179.0428085564176     
   200292.55376102644     
   17757861.574074779     
  -53.497802228274217     
   3513.4654818754161     
   333476.51556658442     
   17757861.574074779     
   76.000000000000000     
  -321.80096941235195     
   34550949.418143906     
  -7973229500616.7969     
   75.999704776750505     
  -276.61875907791449     
   10631260.916293517     
  -9609569308553.0488     
   75.999682330013627     
  -275.07929503806679     
   8285104.0731837004     
  -854217168439.27454     
   75.999658185028011     
  -273.64086850598579     
   8059575.8936657868     
  -2483457506821.6484     
   75.999632214045050     
  -272.17431960468878     
   7350539.2966514565     
  -1706397430406.5627     
   75.999604279770779     
  -270.71560587147962     
   6823708.0721171591     
  -1558573068561.7461     
   75.999574234658283     
  -269.25471745584832     
   6303355.2835887624     
  -1309156051762.0598     
   75.999541920148189     
  -267.79444144937929     
   5830703.2438472388     
  -1125155145042.5605     
   75.999507165853430     
  -266.33400250950751     
   5391422.7395149739     
  -960831463552.17908     
   75.999469788684223     
  -264.87361711773076     
   4985768.3917492498     
  -821971255110.37268     
   75.999429591909021     
  -263.41322549037960     
   4610497.4394859392     
  -702831955651.76440     
   75.999386364146702     
  -261.95284494364824     
   4263505.6341631981     
  -601042674282.84668     
   75.999339878285056     
  -260.49247144925681     
   3942618.4092527805     
  -513974695367.48969     
   75.999289890320313     
  -259.03210674677950     
   3645883.7627844540     
  -439526424911.53516     
   75.999236138111954     
  -257.57175114338384     
   3371479.4644718235     
  -375859051382.99908     
   75.999178340046655     
  -256.11140551671252     
   3117726.9626378817     
  -321414768655.64581     
   75.999116193604976     
  -254.65107046072021     
   2883071.5653647473     
  -274857299683.19269     
   75.999049373823681     
  -253.19074681347902     
   2666075.7318542302     
  -235043202007.95490     
   75.998977531646190     
  -251.73043543602915     
   2465410.9235031572     
  -200996486221.45059     
   75.998900292153266     
  -250.27013715947987     
   2279847.9235387044     
  -171881633848.31577     
   75.998817252665219     
  -248.80985296373080     
   2108250.0928777568     
  -146984154657.57962     
   75.998727980706491     
  -247.34958394718078     
   1949566.4218508417     
  -125692821137.80034     
   75.998632011822806     
  -245.88933115955336     
   1802825.3814095850     
  -107486031698.99809     
   75.998528847240408     
  -244.42909579134977     
   1667127.6617675144     
  -91916168350.327423     
   75.998417951355947     
  -242.96887913756177     
   1541642.6568105323     
  -78601965923.927689     
   75.998298749045233     
  -241.50868257291890     
   1425601.3185491059     
  -67216050930.216064     
   75.998170622777707     
  -240.04850756216359     
   1318293.4141453789     
  -57479651547.936966     
   75.998032909523133     
  -238.58835562105352     
   1219061.2992925849     
  -49153522283.303986     
   75.997884897435441     
  -237.12822852791521     
   1127297.3354913217     
  -42033403679.297485     
   75.997725822298236     
  -235.66812803891824     
   1042439.5919221351     
  -35944748945.254433     
   75.997554863715052     
  -234.20805609644762     
   963968.12424708297     
  -30737960666.011642     
   75.997371141026179     
  -232.74801476959135     
   891402.52744619269     
  -26285482547.662727     
   75.997173708933062     
  -231.28800628292655     
   824298.11545972805     
  -22477891578.740143     
   75.996961552809367     
  -229.82803305896402     
   762244.07091310213     
  -19221870137.404419     
   75.996733583677084     
  -228.36809759356422     
   704860.23711616767     
  -16437500270.332506     
   75.996488632823826     
  -226.90820265838991     
   651795.12401728309     
  -14056442932.875927     
   75.996225446036320     
  -225.44835119801209     
   602723.75717477466     
  -12020293160.726009     
   75.995942677423358     
  -223.98854632475718     
   557345.56592919538     
  -10279092308.131197     
   75.995638882799398     
  -222.52879140986633     
   515382.58925646805     
  -8790108236.9724293     
   75.995312512598190     
  -221.06909007754484     
   476577.81651523081     
  -7516805867.5583210     
   75.994961904283855     
  -219.60944616603169     
   440693.58452171925     
  -6427953473.2373409     
   75.994585274224448     
  -218.14986381353737     
   407510.06500702043     
  -5496819542.3631020     
   75.994180708990612     
  -216.69034745118537     
   376824.04235014104     
  -4700569972.6507540     
   75.993746156039791     
  -215.23090181815405     
   348447.52823785495     
  -4019655235.9282932     
   75.993279413743267     
  -213.77153198039716     
   322206.74900843529     
  -3437379950.4440727     
   75.992778120711023     
  -212.31224336748696     
   297940.93516467034     
  -2939445419.9165606     
   75.992239744365676     
  -210.85304180015905     
   275501.48957010545     
  -2513642708.0829453     
   75.991661568714434     
  -209.39393348621607     
   254750.93686659721     
  -2149517637.4638438     
   75.991040681263542     
  -207.93492508982837     
   235562.19346635288     
  -1838139673.3633451     
   75.990373959017020     
  -206.47602372474083     
   217817.70716497180     
  -1571865782.4380810     
   75.989658053496782     
  -205.01723701623993     
   201408.79529380368     
  -1344163890.8662305     
   75.988889374717743     
  -203.55857310822438     
   186234.93968508800     
  -1149445801.4034631     
   75.988064074046633     
  -202.10004071630482     
   172203.19671016460     
  -982934433.52037537     
   75.987178025868914     
  -200.64164916635133     
   159227.60797420249     
  -840542989.32227612     
   75.986226807982931     
  -199.18340842345319     
   147228.69639314516     
  -718778574.49535120     
   75.985205680635559     
  -197.72532914372147     
   136132.95193693781     
  -614652364.85814214     
   75.984109564107357     
  -196.26742272398477     
   125872.41046855952     
  -525610050.91484523     
   75.982933014750117     
  -194.80970133739555     
   116384.21147428485     
  -449466191.71618903     
   75.981670199372473     
  -193.35217800429527     
   107610.23322571535     
  -384352641.52012771     
   75.980314867863328     
  -191.89486663058869     
   99496.722895221581     
  -328671422.54239410     
   75.978860323935052     
  -190.43778207809527     
   91993.976482108934     
  -281056308.71155536     
   75.977299393861358     
  -188.98094021985784     
   85056.028145174670     
  -240338807.01029825     
   75.975624393076259     
  -187.52435801481894     
   78640.372808235814     
  -205519777.85026780     
   75.973827090492350     
  -186.06805357337359     
   72707.703440238576     
  -175744760.30162963     
   75.971898670387333     
  -184.61204623437797     
   67221.671782142410     
  -150283096.68576804     
   75.969829691698280     
  -183.15635664132196     
   62148.664809575639     
  -128509971.60759233     
   75.967610044552742     
  -181.70100683468507     
   57457.598719602887     
  -109891037.13515286     
   75.965228903855063     
  -180.24602033450989     
   53119.730082684197     
  -93969414.588806838     
   75.962674679734931     
  -178.79142224067340     
   49108.477170828599     
  -80354332.191980422     
   75.959934964652561     
  -177.33723933227245     
   45399.260352665922     
  -68711695.492810711     
   75.956996476942663     
  -175.88350017370198     
   41969.348260368970     
  -58755743.678088538     
   75.953845000564769     
  -174.43023523021279     
   38797.721658006245     
  -50242162.032113068     
   75.950465320813876     
  -172.97747698471238     
   35864.941940011158     
  -42961986.580593571     
   75.946841155728919     
  -171.52526006952772     
   33153.034393454058     
  -36736552.138778009     
   75.942955082921159     
  -170.07362139545199     
   30645.376323076838     
  -31413055.391618207     
   75.938788461526286     
  -168.62260029804514     
   28326.596542141335     
  -26860841.025070347     
   75.934321348966265     
  -167.17223868462446     
   26182.480277475290     
  -22968170.860213913     
   75.929532412186717     
  -165.72258119388499     
   24199.882864842617     
  -19639500.910328697     
   75.924398833015317     
  -164.27367536209107     
   22366.648574710751     
  -16793121.571640059     
   75.918896207263884     
  -162.82557180115697     
   20671.536735892103     
  -14359164.112961022     
   75.912998437173911     
  -161.37832438164477     
   19104.152464760962     
  -12277878.524449665     
   75.906677616779589     
  -159.93199043007198     
   17654.883282175455     
  -10498172.102004381     
   75.899903909736082     
  -158.48663093384897     
   16314.840038608761     
  -8976352.1873157248     
   75.892645419131995     
  -157.04231075716967     
   15075.802657040625     
  -7675057.2987550935     
   75.884868048774933     
  -155.59909886978113     
   13930.169559778475     
  -6562336.4863900756     
   75.876535355406162     
  -154.15706858478632     
   12870.911393645580     
  -5610869.2087609861     
   75.867608391266501     
  -152.71629780768765     
   11891.527695496447     
  -4797291.6367798364     
   75.858045536397597     
  -151.27686930204186     
   10986.007279131389     
  -4101624.9979789048     
   75.847802320023987     
  -149.83887095917893     
   10148.791360881913     
  -3506785.6383859091     
   75.836831230318296     
  -148.40239609489188     
   9374.7393464969937     
  -2998161.7542715673     
   75.825081511806502     
  -146.96754371932718     
   8659.0980632181036     
  -2563268.6388994106     
   75.812498949621315     
  -145.53441896432253     
   7997.4701029779380     
  -2191396.7333536251     
   75.799025639758696     
  -144.10313296731570     
   7385.7959403858003     
  -1873499.2244389374     
   75.784599744436107     
  -142.67380492847946     
   6820.2966765628171     
  -1601471.1303778563     
   75.769155231589295     
  -141.24655578990243     
   6297.5671399732246     
  -1369606.7790509139     
   75.752621597478438     
  -139.82153452497914     
   5814.1375567042232     
  -1168958.1447023663     
   75.734923571302289     
  -138.39881782025327     
   5367.9518151244938     
  -1005389.6273091133     
   75.715980800641276     
  -136.97880161284195     
   4952.9686040668412     
  -839019.87089556188     
   75.695707516465660     
  -135.56068213470644     
   4578.4720954148652     
  -784877.82550376526     
   75.674012176352377     
  -134.14835808869668     
   4199.6310849973634     
  -445952.60853844043     
   75.650797084454013     
  -132.72750644075904     
   3966.8632134022882     
  -1128244.0558457347     
   75.625957986652978     
  -131.35463066601937     
   3330.0430863654619     
  -225711.08905224118     
   75.314857443511272     
  -118.93649815392158     
   1637.2099184736528     
  -68147.287560812751     
   75.026683958748791     
  -112.02821020331855     
   1126.1052617675573     
  -40722.336946633564     
   74.753015304611750     
  -107.16122771223014     
   820.68773466780544     
  -22989.772355097972     
   74.489882318479800     
  -103.48884727054920     
   648.26444200457058     
  -15817.786826630716     
   74.234964700146790     
  -100.54410856352568     
   529.63104080484027     
  -11135.538782909158     
   73.986740629949523     
  -98.104744711681022     
   446.11449993302153     
  -8352.5085083675021     
   73.744136475849459     
  -96.030781746547802     
   383.47068612026533     
  -6451.4051631939228     
   73.506355410065666     
  -94.234392162756365     
   335.08514739631090     
  -5133.1060951509371     
   73.272783507047265     
  -92.655212165058884     
   296.58685168267886     
  -4172.2874409187252     
   73.042933952466370     
  -91.250508296162721     
   265.29469587578842     
  -3453.9898187134800     
   72.816411804984270     
  -89.988797125884659     
   239.38977223543733     
  -2902.5295195262602     
   72.592890646222287     
  -88.846270693198591     
   217.62080083899036     
  -2470.4814290074501     
   72.372096498222206     
  -87.804488215797520     
   199.09219012143447     
  -2125.8421100074866     
   72.153796387588002     
  -86.848886804752993     
   183.14837429637834     
  -1846.7014837713164     
   71.937789993204788     
  -85.967770586091817     
   169.29811316809347     
  -1617.5688665704272     
   71.723903405433319     
  -85.151609436499541     
   157.16634666881527     
  -1427.2689627537088     
   71.511984370431207     
  -84.392538996207094     
   146.46182944816246     
  -1267.5711244368547     
   71.301898603575921     
  -83.683996807549477     
   136.95504601488602     
  -1132.3083928100421     
   71.093526888276003     
  -83.020452359840235     
   128.46273306881071     
  -1016.7868987959215     
   70.886762762162789     
  -82.397203448848600     
   120.83683132784131     
  -917.38381616902905     
   70.681510649614339     
  -81.810220238762568     
   113.95645270657360     
  -831.26747340271197     
   70.477684338292576     
  -81.256024240355998     
   107.72194665605325     
  -756.19915227020590     
   70.275205724246533     
  -80.731593241180803     
   102.05045301402671     
  -690.39041571155849     
   70.074003769124673     
  -80.234285796405260     
   96.872524896190015     
  -632.39888648678948     
   69.874013626681659     
  -79.761780651045939     
   92.129533247539101     
  -581.05108826633887     
   69.675175905713587     
  -79.312027692713229     
   87.771650085541552     
  -535.38460487491432     
   69.477436043910387     
  -78.883207903626925     
   83.756265548979684     
  -494.60422781308557     
   69.280743772619942     
  -78.473700405153537     
   80.046733840381563     
  -458.04837367736116     
   69.085052656687722     
  -78.082055142958069     
   76.611371037801348     
  -425.16308683977218     
   68.890319696726081     
  -77.706970095647307     
   73.422647886503057     
  -395.48175330489920     
   68.696504983633858     
  -77.347272139089256     
   70.456534736716321     
  -368.60914587180071     
   68.503571397110335     
  -77.001900886890780     
   67.691966142677813     
  -344.20873153568692     
   68.311484341420069     
  -76.669894969893676     
   65.110400656160152     
  -321.99256771687891     
   68.120211512865566     
  -76.350380327257568     
   62.695456398283568     
  -301.71313673768168     
   67.929722694382150     
  -76.042560166579989     
   60.432607872750957     
  -283.15675120174268     
   67.739989573440667     
  -75.745706316301266     
   58.308932238737881     
  -266.13817880004950     
   67.550985580067362     
  -75.459151745960071     
   56.312895897737512     
  -250.49621838413407     
   67.362685742298410     
  -75.182284070566098     
   54.434174259856505     
  -236.09008485903311     
   67.175066556803543     
  -74.914539888357922     
   52.663498623413759     
  -222.79638253810921     
   66.988105872755568     
  -74.655399827413433     
   50.992525754377944     
  -210.50660819723797     
   66.801782787307246     
  -74.404384197545241     
   49.413726192898658     
  -199.12505386113591     
   66.616077551273122     
  -74.161049161340642     
   47.920288288940135     
  -188.56704369326263     
   66.430971483811518     
  -73.924983351965196     
   46.506035461240664     
  -178.75745131623671     
   66.246446895068061     
  -73.695804876871165     
   45.165354576368891     
  -169.62944641699721     
   66.062487015881885     
  -73.473158656109646     
   43.893133728241409     
  -161.12341273020621     
   65.879075933774089     
  -73.256714051457138     
   42.684708132764868     
  -153.18605427732791     
   65.696198534539178     
  -73.046162749311009     
   41.535812725684906     
  -145.76959957103441     
   65.513840448845443     
  -72.841216865674539     
   40.442540728902145     
  -138.83113687419299     
   65.331988003324298     
  -72.641607245846416     
   39.401307202345698     
  -132.33203856839270     
   65.150628175691594     
  -72.447081935557847     
   38.408816913082752     
  -126.23745458446425     
   64.969748553498178     
  -72.257404803265899     
   37.462036003699268     
  -120.51588888507030     
   64.789337296154272     
  -72.072354296163994     
   36.558166837061243     
  -115.13881070864248     
   64.609383099912677     
  -71.891722314679470     
   35.694625756746426     
  -110.08034117075657     
   64.429875165531627     
  -71.715313192292697     
   34.869023197965745     
  -105.31695114910765     
   64.250803168368520     
  -71.542942769136914     
   34.079146064347441     
  -100.82722334945475     
   64.072157230683217     
  -71.374437549252974     
   33.322941889226541     
  -96.591620566208206     
   63.893927895952821     
  -71.209633932692455     
   32.598504734979976     
  -92.592302585655432     
   63.716106105020955     
  -71.048377514691040     
   31.904062465587558     
  -88.812940884777362     
   63.538683173922436     
  -70.890522445004692     
   31.237965408951730     
  -85.238583201620983     
   63.361650773240868     
  -70.735930841394961     
   30.598676034939572     
  -81.855504812546016     
   63.185000908870336     
  -70.584472251935495     
   29.984759748845477     
  -78.651097991669801     
   63.008725904065521     
  -70.436023161278612     
   29.394876513907953     
  -75.613764733469608     
   62.832818382675462     
  -70.290466536797823     
   28.827773278406930     
  -72.732817937624290     
   62.657271253466178     
  -70.147691410742127     
   28.282277143874744     
  -69.998402779945167     
   62.482077695446428     
  -70.007592495074874     
   27.757289123025156     
  -67.401418007170776     
   62.307231144118603     
  -69.870069826047384     
   27.251778487971375     
  -64.933447363550499     
   62.132725278583919     
  -69.735028435745591     
   26.764777632744746     
  -62.586703894500246     
   61.958554009437513     
  -69.602378048279888     
   26.295377353535997     
  -60.353967562597376     
   61.784711467394530     
  -69.472032798404015     
   25.842722596816518     
  -58.228545630288359     
   61.611191992593724     
  -69.343910970650498     
   25.406008504589355     
  -56.204218186902416     
   61.437990124529342     
  -69.217934757218558     
   24.984476868187585     
  -54.275208008018389     
   61.265100592566597     
  -69.094030033027764     
   24.577412808127448     
  -52.436137461275884     
   61.092518306999430     
  -68.972126146564534     
   24.184141777167881     
  -50.681996779429952     
   60.920238350612927     
  -68.852155725118308     
   23.804026801322152     
  -49.008120217066377     
   60.748255970715761     
  -68.734054493365761     
   23.436465899694156     
  -47.410148986888203     
   60.576566571610641     
  -68.617761104160792     
   23.080889782292495     
  -45.884017366174092     
   60.405165707473607     
  -68.503216980574948     
   22.736759652046189     
  -44.425921643403711     
   60.234049075614969     
  -68.390366168345537     
   22.403565239720660     
  -43.032306339649260     
   60.063212510097067     
  -68.279155197890802     
   22.080822942173292     
  -41.699840782309359     
   59.892651975685716     
  -68.169532955194597     
   21.768074136305970     
  -40.425406655871811     
   59.722363562114104     
  -68.061450560887863     
   21.464883586386932     
  -39.206076704093071     
   59.552343478639351     
  -67.954861256894134     
   21.170838011106234     
  -38.039108489455806     
   59.382588048873615     
  -67.849720300122783     
   20.885544697435318     
  -36.921923225975881     
   59.213093705872616     
  -67.745984862696091     
   20.608630273240497     
  -35.852098588617636     
   59.043856987466043     
  -67.643613938178419     
   20.339739533825863     
  -34.827358358379684     
   58.874874531815209     
  -67.542568253478521     
   20.078534346138017     
  -33.845558666692781     
   58.706143073184322     
  -67.442810185972832     
   19.824692656137820     
  -32.904681402055374     
   58.537659437912843     
  -67.344303685468418     
   19.577907545622406     
  -32.002826590631955     
   58.369420540577167     
  -67.247014200738889     
   19.337886346192665     
  -31.138200354489570     
   58.201423380330603     
  -67.150908610264565     
   19.104349843533996     
  -30.309112490413852     
   58.033665037411581     
  -67.055955156906094     
   18.877031499855889     
  -29.513968183069725     
   57.866142669810436     
  -66.962123386310253     
   18.655676738482867     
  -28.751257307471018     
   57.698853510085883     
  -66.869384088692343     
   18.440042308676837     
  -28.019558749228299     
   57.531794862322975     
  -66.777709243875506     
   18.229895618057625     
  -27.317523570335897     
   57.364964099224593     
  -66.687071969352175     
   18.025014191280103     
  -26.643878408824737     
   57.198358659329308     
  -66.597446471115930     
   17.825185103213919     
  -25.997417846302163     
   57.031976044348760     
  -66.508807997184476     
   17.630204469366653     
  -25.376999495895781     
   56.865813816618115     
  -66.421132793578195     
   17.439876973147435     
  -24.781541642940020     
   56.699869596653663     
  -66.334398062618263     
   17.254015410825382     
  -24.210018831296388     
   56.534141060811891     
  -66.248581923417220     
   17.072440269590661     
  -23.661459594793378     
   56.368625939044726     
  -66.163663374436680     
   16.894979322629709     
  -23.134938572005105     
   56.203322012745986     
  -66.079622257921756     
   16.721467283339670     
  -22.629583940361165     
   56.038227112684453     
  -65.996439226203933     
   16.551745403786963     
  -22.144560112388213     
   55.873339117018965     
  -65.914095709687103     
   16.385661202944050     
  -21.679080403937316     
   55.708655949391634     
  -65.832573886429955     
   16.223068099914521     
  -21.232391400156896     
   55.544175577095068     
  -65.751856653269144     
   16.063825164413345     
  -20.803781441395923     
   55.379896009310087     
  -65.671927598349100     
   15.907796803602874     
  -20.392570044289098     
   55.215815295410330     
  -65.592770975019420     
   15.754852528270707     
  -19.998111718219729     
   55.051931523330587     
  -65.514371676972772     
   15.604866690384057     
  -19.619792187843981     
   54.888242817995717     
  -65.436715214624385     
   15.457718248975228     
  -19.257025589396886     
   54.724747339807188     
  -65.359787692609302     
   15.313290557054751     
  -18.909253778547399     
   54.561443283184559     
  -65.283575788332385     
   15.171471153715649     
  -18.575946641941226     
   54.398328875159272     
  -65.208066731563335     
   15.032151553901089     
  -18.256597317327188     
   54.235402374018243     
  -65.133248284993527     
   14.895227074021136     
  -17.950722880538081     
   54.072662067994926     
  -65.059108725677433     
   14.760596652417100     
  -17.657864036144474     
   53.910106274005685     
  -64.985636827366022     
   14.628162672146015     
  -17.377579886805336     
   53.747733336429285     
  -64.912821843628180     
   14.497830822994976     
  -17.109453963691109     
   53.585541625927640     
  -64.840653491775015     
   14.369509918267292     
  -16.853084198322307     
   53.423529538305750     
  -64.769121937512409     
   14.243111786779874     
  -16.608090174713638     
   53.261695493409228     
  -64.698217780269275     
   14.118551110469522     
  -16.374107791359535     
   53.100037934057561     
  -64.627932039238019     
   13.995745302034326     
  -16.150787445005562     
   52.938555325011549     
  -64.558256139992437     
   13.874614396196783     
  -15.937798448114279     
   52.777246151973443     
  -64.489181901732366     
   13.755080907835927     
  -15.734822270196943     
   52.616108920618188     
  -64.420701525110744     
   13.637069740809450     
  -15.541555600854537     
   52.455142155654485     
  -64.352807580574222     
   13.520508073803040     
  -15.357708494286356     
   52.294344399914316     
  -64.285492997239473     
   13.405325260095893     
  -15.183003725983454     
   52.133714213469659     
  -64.218751052258852     
   13.291452732151017     
  -15.017175764475240     
   51.973250172775217     
  -64.152575360643681     
   13.178823913917451     
  -14.859972799175823     
   51.812950869835994     
  -64.086959865564083     
   13.067374117923634     
  -14.711150111986969     
   51.652814911398600     
  -64.021898829039060     
   12.957040492083731     
  -14.570478646891504     
   51.492840918165349     
  -63.957386823053270     
   12.847761902232044     
  -14.437735095120972     
   51.333027524029994     
  -63.893418721075143     
   12.739478889018638     
  -14.312707973786930     
   51.173373375334300     
  -63.829989689904558     
   12.632133579215235     
  -14.195195959110750     
   51.013877130144472     
  -63.767095181932717     
   12.525669609521906     
  -14.085003017911278     
   50.854537457546527     
  -63.704730927691692     
   12.420032086887570     
  -13.981946360750173     
   50.695353036959929     
  -63.642892928751515     
   12.315167489181944     
  -13.885847004382098     
   50.536322557468502     
  -63.581577450936940     
   12.211023636649081     
  -13.796536612581521     
   50.377444717168004     
  -63.520781017815182     
   12.107549612054719     
  -13.713852505816947     
   50.218718222529596     
  -63.460500404489395     
   12.004695718261091     
  -13.637641045011494     
   50.060141787778470     
  -63.400732631667680     
   11.902413410423506     
  -13.567752458171954     
   49.901714134286983     
  -63.341474959974150     
   11.800655266987215     
  -13.504047486447122     
   49.743433989981725     
  -63.282724884529586     
   11.699374910838863     
  -13.446389380897893     
   49.585300088763759     
  -63.224480129776282     
   11.598526990482128     
  -13.394649943629654     
   49.427311169941603     
  -63.166738644510318     
   11.498067115904906     
  -13.348706099403872     
   49.269465977676269     
  -63.109498597170159     
   11.397951820159376     
  -13.308439382629254     
   49.111763260437854     
  -63.052758371307782     
   11.298138524789657     
  -13.273739144033124     
   48.954201770473190     
  -62.996516561292786     
   11.198585481209408     
  -13.244496603445898     
   48.796780263283956     
  -62.940771968198057     
   11.099251756683564     
  -13.220611789578905     
   48.639497497114881     
  -62.885523595885694     
   11.000097168261721     
  -13.201985370554135     
   48.482352232451447     
  -62.830770647270079     
   10.901082277982566     
  -13.188527111592117     
   48.325343231526773     
  -62.776512520763511     
   10.802168324645624     
  -13.180147039392574     
   48.168469257837096     
  -62.722748806897272     
   10.703317221850181     
  -13.176762772787663     
   48.011729075665571     
  -62.669479285090006     
   10.604491501054273     
  -13.178294951910617     
   47.855121449613868     
  -62.616703920615087     
   10.505654288914943     
  -13.184666822165157     
   47.698645144141217     
  -62.564422861673428     
   10.406769287748704     
  -13.195808650217154     
   47.542298923110572     
  -62.512636436646872     
   10.307800722872075     
  -13.211651844715343     
   47.386081549341412     
  -62.461345151504602     
   10.208713334036711     
  -13.232132141281015     
   47.229991784168924     
  -62.410549687312070     
   10.109472342977103     
  -13.257190472521595     
   47.074028387009186     
  -62.360250897918540     
   10.010043414433191     
  -13.286768121979074     
   46.918190114929978     
  -62.310449807748661     
   9.9103926535183469     
  -13.320813869634827     
   46.762475722226974     
  -62.261147609741130     
   9.8104865494960869     
  -13.359274574723941     
   46.606883960004893     
  -62.212345663391922     
   9.7102919901856595     
  -13.402105957679376     
   46.451413575763446     
  -62.164045492927698     
   9.6097761955030627     
  -13.449262643613823     
   46.296063312987620     
  -62.116248785624755     
   9.5089067256759598     
  -13.500703531624568     
   46.140831910742101     
  -62.068957390187592     
   9.4076514491887746     
  -13.556391671610323     
   45.985718103269569     
  -62.022173315285492     
   9.3059785116516984     
  -13.616291097912013     
   45.830720619592505     
  -61.975898728185321     
   9.2038563284173573     
  -13.680369801504165     
   45.675838183118316     
  -61.930135953477013     
   9.1012535549060765     
  -13.748598971274882     
   45.521069511247482     
  -61.884887471933190     
   8.9981390626215152     
  -13.820950782962159     
   45.366413314984435     
  -61.840155919447263     
   8.8944819317492971     
  -13.897401180935264     
   45.211868298550996     
  -61.795944086060658     
   8.7902514228922826     
  -13.977930511817314     
   45.057433159002073     
  -61.752254915143297     
   8.6854169440536531     
  -14.062516389222766     
   44.903106585843297     
  -61.709091502605325     
   8.5799480711344831     
  -14.151145685035603     
   44.748887260650577     
  -61.666457096231248     
   8.4738144784967151     
  -14.243802803379056     
   44.594773856691070     
  -61.624355095141325     
   8.3669859574713730     
  -14.340475489640157     
   44.440765038545521     
  -61.582789049269401     
   8.2594323912990717     
  -14.441156508065932     
   44.286859461731723     
  -61.541762658997428     
   8.1511237174885771     
  -14.545837488820888     
   44.133055772328753     
  -61.501279774862901     
   8.0420299363224199     
  -14.654514127007966     
   43.979352606601914     
  -61.461344397321170     
   7.9321210803698605     
  -14.767185636710765     
   43.825748590628088     
  -61.421960676650009     
   7.8213671880945288     
  -14.883849916792423     
   43.672242339921233     
  -61.383132912895476     
   7.7097383137185860     
  -15.004511610244705     
   43.518832459057961     
  -61.344865555919576     
   7.5972044766417506     
  -15.129173800376158     
   43.365517541302800     
  -61.307163205545123     
   7.4837356731389288     
  -15.257844522061767     
   43.212296168233074     
  -61.270030611764220     
   7.3693018392234659     
  -15.390531753492972     
   43.059166909363100     
  -61.233472675038477     
   7.2538728510722681     
  -15.527248297721371     
   42.906128321767568     
  -61.197494446688701     
   7.1374184888393586     
  -15.668006123151535     
   42.753178949703809     
  -61.162101129359314     
   7.0199084429157246     
  -15.812823042697296     
   42.600317324232819     
  -61.127298077576789     
   6.9013122700954943     
  -15.961714425392323     
   42.447541962838777     
  -61.093090798371783     
   6.7815994119050522     
  -16.114703845918385     
   42.294851369046924     
  -61.059484952009370     
   6.6607391330606642     
  -16.271810057355992     
   42.142244032039450     
  -61.026486352782641     
   6.5387005576304933     
  -16.433061128868673     
   41.989718426269398     
  -60.994100969890660     
   6.4154525991639790     
  -16.598481099567394     
   41.837273011072149     
  -60.962334928415451     
   6.2909639909172235     
  -16.768101722188597     
   41.684906230274464     
  -60.931194510368158     
   6.1652032280008084     
  -16.941952026624193     
   41.532616511800718     
  -60.900686155828652     
   6.0381385878011269     
  -17.120067403754366     
   41.380402267276267     
  -60.870816464153471     
   5.9097380822729688     
  -17.302482805968541     
   41.228261891627604     
  -60.841592195294716     
   5.7799694612282053     
  -17.489236764082325     
   41.076193762679175     
  -60.813020271177898     
   5.6488001854975876     
  -17.680370759352634     
   40.924196240746596     
  -60.785107777202150     
   5.5161974048024423     
  -17.875925660714056     
   40.772267668226036     
  -60.757861963784279     
   5.3821279623470897     
  -18.075948965495165     
   40.620406369179634     
  -60.731290248015647     
   5.2465583451058730     
  -18.280487478201515     
   40.468610648916638     
  -60.705400215430330     
   5.1094546890193646     
  -18.489591008861890     
   40.316878793570005     
  -60.680199621816648     
   4.9707827564528975     
  -18.703313049208379     
   40.165209069668428     
  -60.655696395154060     
   4.8305079085838374     
  -18.921708527410626     
   40.013599723703273     
  -60.631898637646032     
   4.6885950946282549     
  -19.144834458399060     
   39.862048981690464     
  -60.608814627818980     
   4.5450088361902647     
  -19.372753389504279     
   39.710555048726867     
  -60.586452822764088     
   4.3997131857689791     
  -19.605524715604414     
   39.559116108541048     
  -60.564821860423656     
   4.2526717504019489     
  -19.843218856180819     
   39.407730323038130     
  -60.543930562025203     
   4.1038476089805895     
  -20.085899081590849     
   39.256395831838454     
  -60.523787934588078     
   3.9532033658686614     
  -20.333642450574427     
   39.105110751809853     
  -60.504403173554685     
   3.8007010474893494     
  -20.586517270131740     
   38.953873176593184     
  -60.485785665516055     
   3.6463021679633649     
  -20.844606105918171     
   38.802681176120970     
  -60.467944991040717     
   3.4899676221689750     
  -21.107984295311962     
   38.651532796128755     
  -60.450890927635413     
   3.3316577399541387     
  -21.376739441572518     
   38.500426057658984     
  -60.434633452800171     
   3.1713321941423409     
  -21.650954250712502     
   38.349358956557040     
  -60.419182747221662     
   3.0089500372620011     
  -21.930720934627495     
   38.198329462959201     
  -60.404549198052877     
   2.8444696302522909     
  -22.216130036088028     
   38.047335520772229     
  -60.390743402339787     
   2.6778486549816343     
  -22.507281472749444     
   37.896375047144197     
  -60.377776170592497     
   2.5090440439360093     
  -22.804269417953812     
   37.745445931926284     
  -60.365658530424405     
   2.3380120233013595     
  -23.107204303119921     
   37.594546037125298     
  -60.354401730388581     
   2.1647079910279561     
  -23.416185547666768     
   37.443673196346374     
  -60.344017243912461     
   1.9890865994204590     
  -23.731331193214917     
   37.292825214225786     
  -60.334516773375228     
   1.8111016154713431     
  -24.052749992286838     
   37.141999865853229     
  -60.325912254360226     
   1.6307059905291956     
  -24.380564130426272     
   36.991194896183458     
  -60.318215859985024     
   1.4478517595510025     
  -24.714895716629666     
   36.840408019436744     
  -60.311440005481955     
   1.2624900416762757     
  -25.055870819902839     
   36.689636918487821     
  -60.305597352851450     
   1.0745710105270083     
  -25.403621835400159     
   36.538879244242914     
  -60.300700815708225     
  0.88404384676150283     
  -25.758283981647040     
   36.388132615004501     
  -60.296763564299077     
  0.69085671689915418     
  -26.119998860252032     
   36.237394615823249     
  -60.293799030693208     
  0.49495672544725938     
  -26.488909803221613     
   36.086662797836837     
  -60.291820914124784     
  0.29628990192310151     
  -26.865169957225632     
   35.935934677595128     
  -60.290843186551868     
   9.4801127243904576E-002
  -27.248931570426919     
   35.785207736371241     
  -60.290880098382594     
 -0.10956585953429296     
  -27.640358332721508     
   35.634479419458060     
  -60.291946184399002     
 -0.31686854702970907     
  -28.039613248851218     
   35.483747135449690     
  -60.294056269882567     
 -0.52716564639608876     
  -28.446871468040733     
   35.333008255507323     
  -60.297225476954573     
 -0.74051718240639919     
  -28.862307158494097     
   35.182260112609001     
  -60.301469231125829     
 -0.95698448609510023     
  -29.286107113613138     
   35.031500000782721     
  -60.306803268064684     
  -1.1766302894472038     
  -29.718458247271073     
   34.880725174322343     
  -60.313243640604057     
  -1.3995187263017321     
  -30.159559759328307     
   34.729932846985669     
  -60.320806725981051     
  -1.6257154244966996     
  -30.609612134962681     
   34.579120191174127     
  -60.329509233331066     
  -1.8552875155089148     
  -31.068827008395676     
   34.428284337093402     
  -60.339368211415021     
  -2.0883037180718880     
  -31.537421136843420     
   34.277422371894424     
  -60.350401056651691     
  -2.3248343765982087     
  -32.015618671988982     
   34.126531338793896     
  -60.362625521384786     
  -2.5649515166381311     
  -32.503652338433604     
   33.975608236173890     
  -60.376059722449320     
  -2.8087289091763781     
  -33.001763578811875     
   33.824650016659525     
  -60.390722150062302     
  -3.0562421360174730     
  -33.510198211963619     
   33.673653586174176     
  -60.406631676958867     
  -3.3075686226071950     
  -34.029217597844422     
   33.522615802971359     
  -60.423807567901861     
  -3.5627877545910338     
  -34.559084385882983     
   33.371533476642448     
  -60.442269489507055     
  -3.8219808874851506     
  -35.100076807425346     
   33.220403367099436     
  -60.462037520384619     
  -4.0852314635408353     
  -35.652479762099155     
   33.069222183531828     
  -60.483132161697860     
  -4.3526250617565854     
  -36.216587095168300     
   32.917986583336777     
  -60.505574348014676     
  -4.6242494649703412     
  -36.792708196592585     
   32.766693171021515     
  -60.529385458618215     
  -4.9001947764447920     
  -37.381155742569035     
   32.615338497077062     
  -60.554587329170616     
  -5.1805534445140538     
  -37.982262236559194     
   32.463919056822256     
  -60.581202263810120     
  -5.4654204112882550     
  -38.596365025573419     
   32.312431289216960     
  -60.609253047710787     
  -5.7548931489800488     
  -39.223817140867006     
   32.160871575643355     
  -60.638762960027080     
  -6.0490717775365583     
  -39.864985122608552     
   32.009236238654289     
  -60.669755787385810     
  -6.3480591659561156     
  -40.520245908423242     
   31.857521540687191     
  -60.702255837826378     
  -6.6519610102692974     
  -41.189993332826617     
   31.705723682742669     
  -60.736287955252713     
  -6.9608859602654904     
  -41.874634503990748     
   31.553838803026117     
  -60.771877534450994     
  -7.2749457190454283     
  -42.574590812374623     
   31.401862975551268     
  -60.809050536623950     
  -7.5942551501382312     
  -43.290302002055434     
   31.249792208704047     
  -60.847833505537182     
  -7.9189324151536544     
  -44.022221227771979     
   31.097622443765406     
  -60.888253584260966     
  -8.2490990743619363     
  -44.770822018519169     
   30.945349553391441     
  -60.930338532545626     
  -8.5848802395008388     
  -45.536592783021220     
   30.792969340049321     
  -60.974116744857810     
  -8.9264046853734911     
  -46.320044371999984     
   30.640477534407196     
  -61.019617269116658     
  -9.2738050181634986     
  -47.121703031565090     
   30.487869793676435     
  -61.066869826139310     
  -9.6272177909002288     
  -47.942120586302785     
   30.335141699904256     
  -61.115904829854806     
  -9.9867836952975075     
  -48.781865072371716     
   30.182288758214884     
  -61.166753408301403     
  -10.352647683340289     
  -49.641532781086106     
   30.029306394997157     
  -61.219447425457751     
  -10.724959179198443     
  -50.521737221850685     
   29.876189956036502     
  -61.274019503926652     
  -11.103872208362315     
  -51.423123891794610     
   29.722934704589068     
  -61.330503048541438     
  -11.489545637550783     
  -52.346356873621552     
   29.569535819395657     
  -61.388932270920570     
  -11.882143314102937     
  -53.292133224071208     
   29.415988392633064     
  -61.449342214989031     
  -12.281834313283461     
  -54.261175928418297     
   29.262287427800256     
  -61.511768783604111     
  -12.688793132746609     
  -55.254236333001330     
   29.108427837536727     
  -61.576248766199086     
  -13.103199905244111     
  -56.272102337359918     
   28.954404441370219     
  -61.642819867644135     
  -13.525240672774320     
  -57.315586921660056     
   28.800211963390861     
  -61.711520738262784     
  -13.955107574686760     
  -58.385547030624068     
   28.645845029848687     
  -61.782391005143040     
  -14.392999177416451     
  -59.482865958576369     
   28.491298166671193     
  -61.855471304766844     
  -14.839120672105764     
  -60.608475069946643     
   28.336565796897649     
  -61.930803317034936     
  -15.293684235130375     
  -61.763336467852419     
   28.181642238026463     
  -62.008429800769363     
  -15.756909258639258     
  -62.948462967584327     
   28.026521699271935     
  -62.088394630743203     
  -16.229022730896151     
  -64.164904796974596     
   27.871198278726375     
  -62.170742836362628     
  -16.710259516873450     
  -65.413764667806177     
   27.715665960423411     
  -62.255520642034519     
  -17.200862751882006     
  -66.696189447991117     
   27.559918611298169     
  -62.342775509346076     
  -17.701084172741929     
  -68.013383817487693     
   27.403949978039599     
  -62.432556181156365     
  -18.211184551373101     
  -69.366599965819788     
   27.247753683830140     
  -62.524912727662588     
  -18.731434051116736     
  -70.757156624001070     
   27.091323224967589     
  -62.619896594604874     
  -19.262112725796758     
  -72.186424093816484     
   26.934651967363667     
  -62.717560653685609     
  -19.803510906500371     
  -73.655846499519200     
   26.777733142913682     
  -62.817959255339986     
  -20.355929755246777     
  -75.166927083873787     
   26.620559845731130     
  -62.921148283999038     
  -20.919681708375819     
  -76.721249729143537     
   26.463125028240924     
  -63.027185215973340     
  -21.495091081344409     
  -78.320465884912124     
   26.305421497124456     
  -63.136129180115404     
  -22.082494575481235     
  -79.966315849667708     
   26.147441909109382     
  -63.248041021414991     
  -22.682241944353759     
  -81.660617638123469     
   25.989178766596545     
  -63.362983367717476     
  -23.294696576639673     
  -83.405285664576056     
   25.830624413116055     
  -63.481020699706882     
  -23.920236219124007     
  -85.202326310576424     
   25.671771028604073     
  -63.602219424420824     
  -24.559253666453316     
  -87.053848464965441     
   25.512610624491227     
  -63.726647952411810     
  -25.212157529940541     
  -88.962070768013106     
   25.353135038593276     
  -63.854376778888415     
  -25.879373060700658     
  -90.929322054330953     
   25.193335929793772     
  -63.985478568980433     
  -26.561342976108122     
  -92.958057978359662     
   25.033204772508061     
  -64.120028247448076     
  -27.258528410945836     
  -95.050857930573230     
   24.872732850917220     
  -64.258103093088991     
  -27.971409845425121     
  -97.210444669884197     
   24.711911252959762     
  -64.399782838153683     
  -28.700488180449270     
  -99.439680943306982     
   24.550730864068239     
  -64.545149773073618     
  -29.446285787524054     
  -101.74159196701474     
   24.389182360637005     
  -64.694288856860624     
  -30.209347727276686     
  -104.11936270048309     
   24.227256203206519     
  -64.847287833547639     
  -30.990242947530291     
  -106.57636151162289     
   24.064942629348575     
  -65.004237355063637     
  -31.789565658867481     
  -109.11613993752331     
   23.902231646235865     
  -65.165231110981793     
  -32.607936708398888     
  -111.74245782471982     
   23.739113022878076     
  -65.330365965608010     
  -33.446005142084303     
  -114.45928439795341     
   23.575576282005603     
  -65.499742102900882     
  -34.304449775068939     
  -117.27082676139715     
   23.411610691580584     
  -65.673463179778011     
  -35.183980975779434     
  -120.18153273201733     
   23.247205255913595     
  -65.851636488395627     
  -36.085342471269549     
  -123.19612198166254     
   23.082348706362751     
  -66.034373128039135     
  -37.009313386132035     
  -126.31959078518504     
   22.917029491590387     
  -66.221788187297022     
  -37.956710317020907     
  -129.55724906976570     
   22.751235767350643     
  -66.414000937302177     
  -38.928389685044174     
  -132.91472523066759     
   22.584955385779278     
  -66.611135036825473     
  -39.925250124274157     
  -136.39800847161223     
   22.418175884155051     
  -66.813318750105694     
  -40.948235187811271     
  -140.01345868211828     
   22.250884473099575     
  -67.020685178395041     
  -41.998336127927139     
  -143.76785240799515     
   22.083068024180090     
  -67.233372506267330     
  -43.076595020987128     
  -147.66839602951794     
   21.914713056876856     
  -67.451524263797808     
  -44.184107991208485     
  -151.72278159895433     
   21.745805724873950     
  -67.675289605908844     
  -45.322028853200671     
  -155.93920243349308     
   21.576331801628811     
  -67.904823610220461     
  -46.491572871451844     
  -160.32641492291390     
   21.406276665172584     
  -68.140287594857526     
  -47.694020983373676     
  -164.89377037516891     
   21.235625282089128     
  -68.381849457968926     
  -48.930724261187464     
  -169.65126871475681     
   21.064362190616503     
  -68.629684040563262     
  -50.203108776548120     
  -174.60961914990514     
   20.892471482809938     
  -68.883973514805078     
  -51.512680920172436     
  -179.78028895526947     
   20.719936785700163     
  -69.144907799823841     
  -52.861033087336928     
  -185.17558304268675     
   20.546741241375319     
  -69.412685007442576     
  -54.249849960157107     
  -190.80870492073225     
   20.372867485908451     
  -69.687511920460622     
  -55.680915247062572     
  -196.69384957019787     
   20.198297627045601     
  -69.969604506375390     
  -57.156119118839086     
  -202.84627975202915     
   20.023013220562053     
  -70.259188469714928     
  -58.677466216979276     
  -209.28244110945201     
   19.846995245185763     
  -70.556499846570631     
  -60.247084525300203     
  -216.02005440608599     
   19.670224075977707     
  -70.861785645217239     
  -61.867234933345813     
  -223.07825547533523     
   19.492679456048585     
  -71.175304537174142     
  -63.540321849410866     
  -230.47771515735101     
   19.314340466479795     
  -71.497327603580388     
  -65.268904713090961     
  -238.24080567769687     
   19.135185494303794     
  -71.828139142252311     
  -67.055710755673729     
  -246.39175594107840     
   18.955192198384758     
  -72.168037541454567     
  -68.903648925231778     
  -254.95685507865866     
   18.774337473024474     
  -72.517336227113447     
  -70.815825338321758     
  -263.96465048165390     
   18.592597409100666     
  -72.876364691001584     
  -72.795560216934120     
  -273.44620072351313     
   18.409947252524915     
  -73.245469608349836     
  -74.846406722360513     
  -283.43532885575263     
   18.226361359785017     
  -73.625016054377667     
  -76.972171688778616     
  -293.96894013930142     
   18.041813150311324     
  -74.015388830449183     
  -79.176938739823427     
  -305.08734726072299     
   17.856275055378280     
  -74.416993911909429     
  -81.465093844278812     
  -316.83467386968380     
   17.669718463220196     
  -74.830260031265894     
  -83.841353898301492     
  -329.25927562716868     
   17.482113660003989     
  -75.255640412175396     
  -86.310798465505201     
  -342.41425660361449     
   17.293429766260378     
  -75.693614671814260     
  -88.878905390032372     
  -356.35802075333822     
   17.103634668328084     
  -76.144690911653527     
  -91.551590545682345     
  -371.15493535721038     
   16.912694944312179     
  -76.609408019419874     
  -94.335252560861363     
  -386.87606902329708     
   16.720575783996541     
  -77.088338208518380     
  -97.236823078536162     
  -403.60004297624818     
   16.527240902080337     
  -77.582089824716860     
  -100.26382340085796     
  -421.41402855120754     
   16.332652444028088     
  -78.091310454756496     
  -103.42442861499208     
  -440.41487011946941     
   16.136770883730012     
  -78.616690376646190     
  -106.72754014088804     
  -460.71041895878369     
   15.939554912062215     
  -79.158966397706109     
  -110.18286828307899     
  -482.42105413897781     
   15.740961315312214     
  -79.718926133886598     
  -113.80102618912125     
  -505.68148552718782     
   15.540944842290600     
  -80.297412792685861     
  -117.59363733057525     
  -530.64283323467964     
   15.339458058781304     
  -80.895330532461870     
  -121.57345857983526     
  -557.47510564439006     
   15.136451187785495     
  -81.513650483591888     
  -125.75452187216828     
  -586.37008455739704     
   14.931871933782247     
  -82.153417532038176     
  -130.15229750634867     
  -617.54477873352585     
   14.725665288955565     
  -82.815757984171185     
  -134.78388334685022     
  -651.24549389993513     
   14.517773319013381     
  -83.501888253916050     
  -139.66822455109963     
  -687.75272870087576     
   14.308134925838756     
  -84.213124740334706     
  -144.82637001635632     
  -727.38701420818597     
   14.096685583753224     
  -84.950895096932868     
  -150.28177262291760     
  -770.51598907520065     
   13.883357045619665     
  -85.716751134842639     
  -156.06064254098175     
  -817.56293838482497     
   13.668077014345769     
  -86.512383652642242     
  -162.19236457886780     
  -869.01723467064448     
   13.450768774541249     
  -87.339639548686677     
  -168.70999383889779     
  -925.44709651268693     
   13.231350778097161     
  -88.200541650940764     
  -175.65084706274277     
  -987.51535764710911     
   13.009736176248198     
  -89.097311799210374     
  -183.05721224509625     
  -1055.9989984961474     
   12.785832289189294     
  -90.032397841657641     
  -190.97720473381719     
  -1131.8135938806870     
   12.559540002468154     
  -91.008505370212021     
  -199.46580668792257     
  -1216.0440453355338     
   12.330753077062621     
  -92.028635229501646     
  -208.58613702793886     
  -1309.9836186837915     
   12.099357357138395     
  -93.096128107491694     
  -218.41101416806754     
  -1415.1838451677993     
   11.865229855783539     
  -94.214717875428903     
  -229.02489300682578     
  -1533.5189910134702     
   11.628237694279445     
  -95.388595821544499     
  -240.52628543942657     
  -1667.2700722022639     
   11.388236864346704     
  -96.622488562595464     
  -253.03081098094384     
  -1819.2355491675064     
   11.145070774816134     
  -97.921753284047043     
  -266.67507759969988     
  -1992.8788425959904     
   10.898568533639097     
  -99.292495150344251     
  -281.62166891917013     
  -2192.5272655695508     
   10.648542902093972     
  -100.74171338116949     
  -298.06562341094138     
  -2423.6441995897344     
   10.394787839054105     
  -102.27748482696654     
  -316.24295490786483     
  -2693.2061682281305     
   10.137075527172142     
  -103.90919721716011     
  -336.44200116957541     
  -3010.2366340425465     
   9.8751527366745186     
  -105.64784915989632     
  -359.01877592489501     
  -3386.5647430724816     
   9.6087363313511425     
  -107.50644112845337     
  -384.41801149793810     
  -3837.9647462079242     
   9.3375076477589811     
  -109.50049302493450     
  -413.20274709449814     
  -4385.7558138559762     
   9.0611053705927187     
  -111.64873968191675     
  -446.09591569841729     
  -5059.6568596701072     
   8.7791163647763728     
  -113.97408782652771     
  -484.04334214594394     
  -5900.7932789302695     
   8.4910636744266643     
  -116.50494441123732     
  -528.29929173792004     
  -6972.2583519142836     
   8.1963905012884535     
  -119.27717071402537     
  -580.59122937727841     
  -8355.6354262274308     
   7.8944383225162538     
  -122.33679502515346     
  -643.25849507398277     
  -10225.665064190051     
   7.5844161933425225     
  -125.74481872047701     
  -719.95098305540989     
  -12682.530267743217     
   7.2653562883618070     
  -129.58237107827418     
  -815.06996006348209     
  -16588.777990400926     
   6.9360469737596171     
  -133.96876046591171     
  -939.48579499149184     
  -20875.493937825799     
   6.5949271067833699     
  -139.05760495220329     
  -1096.0519995251821     
  -33548.503327092883     
   6.2399085740413351     
  -145.16689938721234     
  -1347.6657744783845     
  -32972.871260000829     
   5.8680532133693850     
  -152.52346959572910     
  -1594.9623089283855     
  -119160.15124300441     
   5.4749141475860785     
  -162.73253397617765     
  -2488.6634432509391     
   26386.438672256027     
   5.0529409542295793     
  -174.68110546732728     
  -2290.7651532090231     
  -1003887.2261215710     
   4.5862351704455433     
  -204.95781672315300     
  -9819.9193491209789     
  -797832.49316281476     
   4.0000000000000000     
  -269.01677271555900     
  -15803.663047841963     
  -797832.49316281476     
   10.378912043204824     
   43.325511405028756     
   25052.766705179187     
  -3006500409.0113225     
   10.378955390762496     
   43.366597437212079     
   16033.265478145218     
  -3396840534.0671334     
   10.378958920155771     
   43.369139603476754     
   15203.933755977285     
  -1308298024.3117402     
   10.378962737008184     
   43.371785273607721     
   14858.520338182130     
  -1603923869.0645370     
   10.378966864744786     
   43.374569803209532     
   14400.593951735907     
  -1356279557.7857709     
   10.378971328701134     
   43.377490725285092     
   13981.857725633605     
  -1249446435.5671916     
   10.378976156279286     
   43.380556335827357     
   13564.711458975593     
  -1127872465.4223795     
   10.378981377116601     
   43.383772227498653     
   13157.509261321102     
  -1021793020.9886177     
   10.378987023268307     
   43.387144928054667     
   12758.583161608789     
  -925144481.80481350     
   10.378993129405048     
   43.390680999425911     
   12367.995534546542     
  -837232953.16840744     
   10.378999733026580     
   43.394387234404078     
   11985.756854485227     
  -758200884.73717785     
   10.379006874692974     
   43.398270585702079     
   11611.429119844477     
  -685558943.71618879     
   10.379014598274743     
   43.402338223045476     
   11245.419988755591     
  -620761725.35708964     
   10.379022951223472     
   43.406597489674816     
   10887.033646441208     
  -561137807.64288390     
   10.379031984864598     
   43.411055898909339     
   10536.705161882117     
  -507707775.40075159     
   10.379041754714205     
   43.415721169540731     
   10193.938058803345     
  -459027958.34896481     
   10.379052320821758     
   43.420601143203463     
   9858.8153499857763     
  -415030536.29200536     
   10.379063748140950     
   43.425703842842857     
   9531.1547884551001     
  -375047544.79081005     
   10.379076106930945     
   43.431037448881803     
   9210.9632532179239     
  -339003780.20736229     
   10.379089473190534     
   43.436610268790929     
   8897.9898294673221     
  -306252852.29578000     
   10.379103929127885     
   43.442430719922903     
   8592.2426480432714     
  -276675245.89680630     
   10.379119563668841     
   43.448507335809893     
   8293.5448475663434     
  -249830643.48632580     
   10.379136473006920     
   43.454848741004952     
   8001.8781618524445     
  -225611582.87737703     
   10.379154761198453     
   43.461463624704557     
   7717.0506653175298     
  -203647743.32351837     
   10.379174540806556     
   43.468360708918098     
   7439.0284355066533     
  -183787280.60433486     
   10.379195933597975     
   43.475548757946285     
   7167.7003364436368     
  -165846159.27108809     
   10.379219071297143     
   43.483036504169490     
   6902.9331631495115     
  -149591654.71339375     
   10.379244096402132     
   43.490832644651640     
   6644.6800968594507     
  -134919695.41128212     
   10.379271163067633     
   43.498945802828949     
   6392.8005677701649     
  -121642171.83626659     
   10.379300438060424     
   43.507384476012291     
   6147.2273017164134     
  -109653122.26776531     
   10.379332101793326     
   43.516157004365994     
   5907.8420871303060     
  -98809805.969969779     
   10.379366349444062     
   43.525271520536712     
   5674.5737640330153     
  -89023621.367118001     
   10.379403392166033     
   43.534735897070412     
   5447.3046715248647     
  -80178410.817703992     
   10.379443458398500     
   43.544557683477031     
   5225.9585252846518     
  -72195163.425121441     
   10.379486795284397     
   43.554744054373479     
   5010.4313560074015     
  -64987121.301026657     
   10.379533670204548     
   43.565301727753074     
   4800.6337052031558     
  -58479550.576427631     
   10.379584372437870     
   43.576236908345031     
   4596.4802438456472     
  -52611127.745529547     
   10.379639214957864     
   43.587555189637960     
   4397.8663011938488     
  -47313239.182347462     
   10.379698536376537     
   43.599261475619528     
   4204.7165275947273     
  -42537877.973265454     
   10.379762703047865     
   43.611359888884394     
   4016.9290006216133     
  -38230654.783336475     
   10.379832111343752     
   43.623853655854852     
   3834.4209367337371     
  -34347894.830438577     
   10.379907190116645     
   43.636745014928522     
   3657.1041526063864     
  -30849596.193780586     
   10.379988403363960     
   43.650035080444376     
   3484.8861271714522     
  -27696908.313090816     
   10.380076253110754     
   43.663723721751076     
   3317.6847634674868     
  -24857706.437609624     
   10.380171282528417     
   43.677809429797946     
   3155.4107502763036     
  -22301029.825328156     
   10.380274079308473     
   43.692289160782309     
   2997.9790301675757     
  -19999510.954642404     
   10.380385279312183     
   43.707158184020180     
   2845.3046736567003     
  -17928406.840723287     
   10.380505570518228     
   43.722409909312454     
   2697.3025929146465     
  -16065076.020563334     
   10.380635697292481     
   43.738035706622398     
   2553.8896633851518     
  -14389347.783990443     
   10.380776465005793     
   43.754024712142510     
   2414.9820556887071     
  -12882694.728535861     
   10.380928745027662     
   43.770363621411065     
   2280.4979255387243     
  -11528631.101184051     
   10.381093480125868     
   43.787036468841819     
   2150.3547302898314     
  -10311996.708149713     
   10.381271690304382     
   43.804024393704474     
   2024.4720769360661     
  -9219346.6533898879     
   10.381464479114371     
   43.821305390723630     
   1902.7686890913510     
  -8238304.1089991052     
   10.381673040475661     
   43.838854044678250     
   1785.1653257447074     
  -7357872.8778103087     
   10.381898666048903     
   43.856641250721943     
   1671.5822556723117     
  -6567966.4947373942     
   10.382142753201524     
   43.874633917490677     
   1561.9415930227412     
  -5859629.0890070032     
   10.382406813613825     
   43.892794652387387     
   1456.1648356483920     
  -5224640.1332116295     
   10.382692482574768     
   43.911081428327655     
   1354.1752316909317     
  -4655675.3491890049     
   10.383001529020682     
   43.929447236072008     
   1255.8960319131618     
  -4146080.7752479990     
   10.383335866373685     
   43.947839712391684     
   1161.2513791339723     
  -3689863.7039182540     
   10.383697564240649     
   43.966200753602273     
   1070.1661305392261     
  -3281626.4704480334     
   10.384088861037588     
   43.984466107208846     
   982.56569413501438     
  -2916498.6652133451     
   10.384512177608666     
   44.002564942608089     
   898.37612136541975     
  -2590085.0859078895     
   10.384970131913514     
   44.020419403564922     
   817.52427261575519     
  -2298435.5065466939     
   10.385465554861232     
   44.037944138866401     
   739.93750731847990     
  -2037983.5067422071     
   10.386001507374250     
   44.055045811397072     
   665.54393924895498     
  -1805520.9402374413     
   10.386581298770203     
   44.071622587695714     
   594.27231542832089     
  -1598158.5394412861     
   10.387208506555101     
   44.087563605688871     
   526.05205330375134     
  -1413296.8751174142     
   10.387886997726188     
   44.102748421461470     
   460.81319940203912     
  -1248595.4442152784     
   10.388620951688148     
   44.117046435977507     
   398.48650841027120     
  -1101950.9033835852     
   10.389414884891536     
   44.130316301636952     
   339.00335696183873     
  -971471.11725146184     
   10.390273677307411     
   44.142405308572300     
   282.29578957108720     
  -855455.16493505239     
   10.391202600857200     
   44.153148753217046     
   228.29653343388256     
  -752375.63155550906     
   10.392207349921602     
   44.162369288369497     
   176.93894229963504     
  -660859.73703472782     
   10.393294074056721     
   44.169876256580778     
   128.15705282194477     
  -579675.42253266694     
   10.394469413049693     
   44.175465008858190     
   81.885549240973063     
  -507716.60995946050     
   10.395740534449383     
   44.178916209668628     
   38.059785170229738     
  -443991.15219766030     
   10.397115173710372     
   44.179995130736231     
  -3.3842315815322377     
  -387609.21521561616     
   10.398601677090094     
   44.178450935578759     
  -42.509832307057657     
  -337773.14717499091     
   10.400209047439398     
   44.174015957877053     
  -79.379688652990353     
  -293768.19111186592     
   10.401946993025840     
   44.166404976762571     
  -114.05580842030174     
  -254954.25624591435     
   10.403825979526184     
   44.155314492329126     
  -146.59954319444194     
  -220758.24401759246     
   10.405857285319762     
   44.140422005560431     
  -177.07157803880256     
  -190667.44138627598     
   10.408053060206928     
   44.121385306996515     
  -205.53194294810945     
  -164223.22125115292     
   10.410426387666561     
   44.097841779244888     
  -232.03999972631721     
  -141015.69717090286     
   10.412991350752828     
   44.069407718968328     
  -256.65445247040725     
  -120678.62319765665     
   10.415763101713669     
   44.035677684329066     
  -279.43333801626409     
  -102885.01730028813     
   10.418757935391140     
   43.996223874886482     
  -300.43403268621034     
  -87343.066316290817     
   10.421993366436006     
   43.950595551063259     
  -319.71324829740433     
  -73792.463354822830     
   10.425488210335253     
   43.898318502827955     
  -337.32701883407316     
  -62001.439838240527     
   10.429262668210391     
   43.838894571722967     
  -353.33075935100237     
  -51762.750689176974     
   10.433338415295728     
   43.771801252938616     
  -367.77905011431557     
  -42894.544802252800     
   10.437738692948212     
   43.696491324771962     
  -380.72639121340796     
  -35226.438205026134     
   10.442488403972655     
   43.612392761287644     
  -392.22450652084444     
  -28635.596034627797     
   10.447614210967121     
   43.518907991875842     
  -402.33200194903765     
  -22917.963345059114     
   10.453144637301532     
   43.415416207112905     
  -411.07967911519989     
  -18207.823971710975     
   10.459110170236777     
   43.301264406048915     
  -418.59511497500313     
  -13576.882261656418     
   10.465543365570232     
   43.175802823461524     
  -424.65515619898764     
  -11681.185877679782     
   10.472478953055081     
   43.038248691011226     
  -430.29337416996236     
  -3319.4874955242381     
   10.479953941683473     
   42.888217617413147     
  -432.02600231099279     
  -18720.678275726215     
   10.488007723745765     
   42.723662579099006     
  -442.59260326580750     
   2652.0718227869907     
   10.592092115045332     
   40.560425909447225     
  -422.70206459490504     
   4951.3192705885795     
   10.690928656278835     
   38.539752822796231     
  -385.56717006549070     
   4256.7430533798524     
   10.784934755133126     
   36.691730904719648     
  -353.64159716514177     
   3748.7760436765816     
   10.874512397038325     
   34.993812469712879     
  -325.52577683756743     
   3226.6995529478340     
   10.960012809287887     
   33.426684202142816     
  -301.32553019045872     
   2817.3420154783375     
   11.041740256198546     
   31.972881713980737     
  -280.19546507437116     
   2477.6704189644033     
   11.119959952427079     
   30.618360708964467     
  -261.61293693213815     
   2199.7021943980835     
   11.194905143690452     
   29.351540440448741     
  -245.11517047415251     
   1968.2054575059435     
   11.266782778186384     
   28.162868440406211     
  -230.35362954285790     
   1773.6689232913600     
   11.335777952679683     
   27.044356585003637     
  -217.05111261817274     
   1608.3241759387088     
   11.402057404753577     
   25.989257100211624     
  -204.98868129863240     
   1466.4420041741764     
   11.465772281402305     
   24.991809481296727     
  -193.99036626732607     
   1343.6015391416008     
   11.527060359090425     
   24.047050178818999     
  -183.91335472376406     
   1236.3969769260586     
   11.586047844773214     
   23.150665848517544     
  -174.64037739681865     
   1142.1615510090835     
   11.642850853310012     
   22.298879490614873     
  -166.07416576425049     
   1058.7862307627763     
   11.697576632035378     
   21.488360903620421     
  -158.13326903352967     
   984.58384346922014     
   11.750324585485524     
   20.716155505517822     
  -150.74889020751056     
   918.19104229039317     
   11.801187140420557     
   19.979627136523213     
  -143.86245739033259     
   858.49555116345960     
   11.850250481896163     
   19.276411641155864     
  -137.42374075660663     
   804.58190941352120     
   11.897595184211658     
   18.604378848174335     
  -131.38937643600525     
   755.69046452031262     
   11.943296755392877     
   17.961601162204065     
  -125.72169795210289     
   711.18607357098756     
   11.987426109968586     
   17.346327411323006     
  -120.38780240032048     
   670.53396210501273     
   12.030049981825050     
   16.756960911110873     
  -115.35879768453289     
   633.28092616520962     
   12.071231286631770     
   16.192040940053808     
  -110.60919073829382     
   599.04056148342534     
   12.111029441548563     
   15.650226996890151     
  -106.11638652716812     
   567.48155642765380     
   12.149500648524313     
   15.130285343437329     
  -101.86027485396070     
   538.31834102520259     
   12.186698146389148     
   14.631077438061748     
  -97.822887296271688     
   511.30355888171647     
   12.222672436056808     
   14.151549943309423     
  -93.988110604658829     
   486.22196544764574     
   12.257471482442012     
   13.690726052138272     
  -90.341445863801482     
   462.88544905697893     
   12.291140896120851     
   13.247697924989083     
  -86.869804995874148     
   441.12894128771205     
   12.323724097291807     
   12.821620067658856     
  -83.561337936216290     
   420.80704009222632     
   12.355262464208854     
   12.411703509979503     
  -80.405285135524593     
   401.79120428975460     
   12.385795467939273     
   12.017210669382314     
  -77.391851103351428     
   383.96741027658868     
   12.415360795034118     
   11.637450802808244     
  -74.512095526277037     
   367.23418704931811     
   12.443994459478272     
   11.271775966184032     
  -71.757839123407138     
   351.50095731316895     
   12.471730905101669     
   10.919577413516619     
  -69.121581943558368     
   336.68663469309166     
   12.498603099476981     
   10.580282378199323     
  -66.596432183360179     
   322.71842891273764     
   12.524642620196785     
   10.253351187824634     
  -64.176043966514655     
   309.53082592945663     
   12.549879734310711     
   9.9382746709782381     
  -61.854562772043721     
   297.06471388107184     
   12.574343471606985     
   9.6345718205032913     
  -59.626577417935692     
   285.26663096210689     
   12.598061692340490     
   9.3417876827441528     
  -57.487077685719896     
   274.08811523251705     
   12.621061149938615     
   9.0594914464761622     
  -55.431416821476013     
   263.48514227952342     
   12.643367549155020     
   8.7872747087865228     
  -53.455278254379586     
   253.41763640528660     
   12.665005600088465     
   8.5247498981972232     
  -51.554645981339931     
   243.84904365701891     
   12.685999068437882     
   8.2715488378590933     
  -49.725778153912287     
   234.74595891891536     
   12.706370822324676     
   8.0273214338192620     
  -47.965183462020434     
   226.07780028222544     
   12.726142875978216     
   7.7917344752644517     
  -46.269599959903744     
   217.81651999740157     
   12.745336430549752     
   7.5644705352148840     
  -44.635976059923230     
   209.93635255076109     
   12.763971912292924     
   7.3452269615255945     
  -43.061453415792521     
   202.41359018311141     
   12.782069008325236     
   7.1337149492625658     
  -41.543351489419180     
   195.22638483311763     
   12.799646700163846     
   6.9296586865310905     
  -40.079153603170795     
   188.35457254503521     
   12.816723295210350     
   6.7327945667504556     
  -38.666494309083035     
   181.77951637438863     
   12.833316456342738     
   6.5428704611370598     
  -37.303147936275117     
   175.48396698344092     
   12.849443229757963     
   6.3596450458366238     
  -35.987018183899309     
   169.45193879882069     
   12.865120071195449     
   6.1828871787696045     
  -34.716128642908153     
   163.66859673889448     
   12.880362870660178     
   6.0123753217439200     
  -33.488614167366457     
   158.12015765548665     
   12.895186975753456     
   5.8478970038631282     
  -32.302712984950304     
   152.79379996074653     
   12.909607213710082     
   5.6892483226876402     
  -31.156759485244706     
   147.67758203682376     
   12.923637912232238     
   5.5362334799246069     
  -30.049177619968525     
   142.76036992751446     
   12.937292919202704     
   5.3886643487609049     
  -28.978474845512167     
   138.03177171656731     
   12.950585621353255     
   5.2463600702530302     
  -27.943236557637910     
   133.48207643006435     
   12.963528961957847     
   5.1091466763979039     
  -26.942120984412426     
   129.10220205590252     
   12.976135457614596     
   4.9768567377643897     
  -25.973854468993160     
   124.88364465084618     
   12.988417214175524     
   4.8493290337566277     
  -25.037227134111809     
   120.81843478194105     
   13.000385941878370     
   4.7264082437382298     
  -24.131088873247251     
   116.89909719515040     
   13.012052969730652     
   4.6079446574444027     
  -23.254345644283624     
   113.11861263695552     
   13.023429259192309     
   4.4937939032099274     
  -22.405956049506457     
   109.47038580722440     
   13.034525417199802     
   4.3838166926962812     
  -21.584928155952284     
   105.94821294650342     
   13.045351708571395     
   4.2778785809092668     
  -20.790316558853505     
   102.54625497915262     
   13.055918067830410     
   4.1758497403958579     
  -20.021219646509859     
   99.259010753836833     
   13.066234110480652     
   4.0776047486149434     
  -19.276777065856084     
   96.081293758278989     
   13.076309143765743     
   3.9830223875436306     
  -18.556167362668990     
   93.008210541171636     
   13.086152176941875     
   3.8919854546779327     
  -17.858605783610201     
   90.035140534731454     
   13.095771931091493     
   3.8043805846449077     
  -17.183342229599717     
   87.157717144518472     
   13.105176848503501     
   3.7200980806933686     
  -16.529659351015827     
   84.371812268230357     
   13.114375101643857     
   3.6390317554183187     
  -15.896870759004099     
   81.673518904879856     
   13.123374601738892     
   3.5610787801027648     
  -15.284319367217499     
   79.059138202276387     
   13.132183006992138     
   3.4861395421079697     
  -14.691375830700427     
   76.525164755631465     
   13.140807730454165     
   3.4141175097936358     
  -14.117437095033189     
   74.068276284817287     
   13.149255947563622     
   3.3449191044988100     
  -13.561925022897059     
   71.685319487369654     
   13.157534603376593     
   3.2784535791247138     
  -13.024285126741791     
   69.373302216108655     
   13.165650419500210     
   3.2146329029075567     
  -12.503985360120977     
   67.129381854056135     
   13.173609900745570     
   3.1533716520167152     
  -12.000514996215555     
   64.950856563309443     
   13.181419341514019     
   3.0945869055961994     
  -11.513383571990733     
   62.835158004937007     
   13.189084831930028     
   3.0381981469488384     
  -11.042119886953706     
   60.779841225072971     
   13.196612263733126     
   2.9841271695370399     
  -10.586271077765659     
   58.782579794789974     
   13.204007335940542     
   2.9322979875193638     
  -10.145401729304734     
   56.841157273523763     
   13.211275560291615     
   2.8826367505717188     
  -9.7190930497533046     
   54.953461422903644     
   13.218422266484318     
   2.8350716627246317     
  -9.3069420890815273     
   53.117478598711493     
   13.225452607213676     
   2.7895329050029498     
  -8.9085609995911899     
   51.331287522108539     
   13.232371563021303     
   2.7459525616460336     
  -8.5235763431753764     
   49.593054900985003     
   13.239183946964756     
   2.7042645497095501     
  -8.1516284314179881     
   47.901029960102328     
   13.245894409114927     
   2.6644045518642123     
  -7.7923707067172243     
   46.253540085354629     
   13.252507440889234     
   2.6263099522072264     
  -7.4454691560770643     
   44.648987098382300     
   13.259027379227950     
   2.5899197749349359     
  -7.1106017528391963     
   43.085842246892412     
   13.265458410620617     
   2.5551746257128691     
  -6.7874579359875034     
   41.562643646089334     
   13.271804574989106     
   2.5220166356012959     
  -6.4757381086418331     
   40.077992209332400     
   13.278069769433559     
   2.4903894074120116     
  -6.1751531670718398     
   38.630547780217803     
   13.284257751847104     
   2.4602379643475314     
  -5.8854240587202060     
   37.219027864102614     
   13.290372144404916     
   2.4315087008263823     
  -5.6062813497394366     
   35.842202472753527     
   13.296416436932960     
   2.4041493353740493     
  -5.3374648311937847     
   34.498893163184235     
   13.302393990161406     
   2.3781088654648901     
  -5.0787231324699027     
   33.187969645781358     
   13.308308038867516     
   2.3533375242333987     
  -4.8298133601265416     
   31.908347714690748     
   13.314161694912531     
   2.3297867389524165     
  -4.5905007522663617     
   30.658986593605213     
   13.319957950176876     
   2.3074090911897147     
  -4.3605583528143219     
   29.438887183993831     
   13.325699679397758     
   2.2861582785603431     
  -4.1397666989343680     
   28.247090357721369     
   13.331389642913077     
   2.2659890780098784     
  -3.9279135212514573     
   27.082673487527106     
   13.337030489315367     
   2.2468573105315124     
  -3.7247934700950038     
   25.944751366966013     
   13.342624758019248     
   2.2287198072691679     
  -3.5302078348427588     
   24.832471338576735     
   13.348174881745818     
   2.2115343769325526     
  -3.3439642998034333     
   23.745014581932789     
   13.353683188927128     
   2.1952597744569466     
  -3.1658766904389370     
   22.681592656338708     
   13.359151906033841     
   2.1798556708670587     
  -2.9957647455164005     
   21.641446687620316     
   13.364583159828953     
   2.1652826242648695     
  -2.8334538953592476     
   20.623846509525627     
   13.369978979550371     
   2.1515020519101267     
  -2.6787750465378055     
   19.628088501397549     
   13.375341299024988     
   2.1384762033368387     
  -2.5315643827773240     
   18.653495021769100     
   13.380671958716798     
   2.1261681344546104     
  -2.3916631701140556     
   17.699412989085669     
   13.385972707711449     
   2.1145416825975856     
  -2.2589175726959128     
   16.765212789929315     
   13.391245205639564     
   2.1035614424739171     
  -2.1331784767714428     
   15.850287463786769     
   13.396491024541010     
   2.0931927429800057     
  -2.0143013207930420     
   14.954051144041523     
   13.401711650672254     
   2.0834016248349916     
  -1.9021459372127305     
   14.075939401710912     
   13.406908486258788     
   2.0741548190127097     
  -1.7965763916998985     
   13.215406018901442     
   13.412082851194590     
   2.0654197259170646     
  -1.6974608465581376     
   12.371925546809715     
   13.417235984690429     
   2.0571643952882765     
  -1.6046714049570645     
   11.544988687684732     
   13.422369046872817     
   2.0493575068013854     
  -1.5180839897994289     
   10.734104907621047     
   13.427483120335273     
   2.0419683513194062     
  -1.4375782029922712     
   9.9387991045305633     
   13.432579211643539     
   2.0349668127876548     
  -1.3630372097082919     
   9.1586131148314518     
   13.437658252796277     
   2.0283233507350165     
  -1.2943476113470558     
   8.3931030187186870     
   13.442721102642778     
   2.0220089833598820     
  -1.2313993387066657     
   7.6418399995678827     
   13.447768548259061     
   2.0159952711663407     
  -1.1740855387099065     
   6.9044094873628996     
   13.452801306283758     
   2.0102543011506793     
  -1.1223024675546847     
   6.1804095191670241     
   13.457820024215112     
   2.0047586714913903     
  -1.0759493961609321     
   5.4694519010363107     
   13.462825281670300     
   1.9994814767337299     
  -1.0349285069031597     
   4.7711603367628319     
   13.467817591608346     
   1.9943962934555284     
 -0.99914480437743836     
   4.0851704982118173     
   13.472797401517747     
   1.9894771663804827     
 -0.96850602564084975     
   3.4111295688673295     
   13.477765094569937     
   1.9846985949316946     
 -0.94292255387434465     
   2.7486954982013345     
   13.482720990739672     
   1.9800355202029143     
 -0.92230733763783468     
   2.0975371507606648     
   13.487665347893337     
   1.9754633123363019     
 -0.90657580900713008     
   1.4573331556946498     
   13.492598362846202     
   1.9709577582879356     
 -0.89564581033942015     
  0.82777184604385579     
   13.497520172389542     
   1.9664950499583518     
 -0.88943752149409128     
  0.20855161009136738     
   13.502430854288548     
   1.9620517726935705     
 -0.88787338441840591     
 -0.40062123027220198     
   13.507330428251922     
   1.9576048941234110     
 -0.89087804364544754     
  -1.0000307986174786     
   13.512218856873977     
   1.9531317533277095     
 -0.89837827463507858     
  -1.5899531346127413     
   13.517096046550062     
   1.9486100503332602     
 -0.91030292314467420     
  -2.1706566006137500     
   13.521961848366116     
   1.9440178359062754     
 -0.92658284764927723     
  -2.7424010584038849     
   13.526816058963067     
   1.9393335016481839     
 -0.94715085558730649     
  -3.3054400735230218     
   13.531658421376839     
   1.9345357703688688     
 -0.97194165613872907     
  -3.8600184918671641     
   13.536488625854622     
   1.9296036867414526     
  -1.0008917948277329     
  -4.4063760636085156     
   13.541306310648132     
   1.9245166082161214     
  -1.0339396153047968     
  -4.9447441248012325     
   13.546111062784449     
   1.9192541961872573     
  -1.0710251962408059     
  -5.4753489942635580     
   13.550902418815113     
   1.9137964074124107     
  -1.1120903136977827     
  -5.9984100035820278     
   13.555679865544027     
   1.9081234856563547     
  -1.1570783887246481     
  -6.5141407969805991     
   13.560442840734789     
   1.9022159535727881     
  -1.2059344447020026     
  -7.0227493987593919     
   13.565190733797982     
   1.8960546047980513     
  -1.2586050651926981     
  -7.5244378942245822     
   13.569922886458977     
   1.8896204962615710     
  -1.3150383493993825     
  -8.0194036385309015     
   13.574638593406766     
   1.8828949406963518     
  -1.3751838766883644     
  -8.5078382646734880     
   13.579337102924304     
   1.8758594993454474     
  -1.4389926636734156     
  -8.9899287373397403     
   13.584017617500884     
   1.8684959748632550     
  -1.5064171292034636     
  -9.4658573129547641     
   13.588679294426964     
   1.8607864043926199     
  -1.5774110590506245     
  -9.9358013272359180     
   13.593321246371930     
   1.8527130528224811     
  -1.6519295690048938     
  -10.399934085640208     
   13.597942541945210     
   1.8442584062133509     
  -1.7299290746471954     
  -10.858423900908978     
   13.602542206241154     
   1.8354051653919727     
  -1.8113672539040129     
  -11.311436022991403     
   13.607119221368109     
   1.8261362396970218     
  -1.8962030240764465     
  -11.759130474669533     
   13.611672526962037     
   1.8164347408802395     
  -1.9843965026364683     
  -12.201664436336513     
   13.616201020685089     
   1.8062839771588759     
  -2.0759089859089919     
  -12.639190555705049     
   13.620703558709472     
   1.7956674474064114     
  -2.1707029150767800     
  -13.071858709126781     
   13.625178956186977     
   1.7845688354802314     
  -2.2687418553952310     
  -13.499814307584566     
   13.629625987704483     
   1.7729720046849879     
  -2.3699904627021153     
  -13.923200537324730     
   13.634043387725795     
   1.7608609923614027     
  -2.4744144667320507     
  -14.342156100075464     
   13.638429851020092     
   1.7482200046008660     
  -2.5819806374826171     
  -14.756818032500250     
   13.642784033077328     
   1.7350334110753434     
  -2.6926567727263691     
  -15.167318599882615     
   13.647104550510834     
   1.7212857399879637     
  -2.8064116622254884     
  -15.573789103904620     
   13.651389981447460     
   1.7069616731311381     
  -2.9232150805047734     
  -15.976356170675551     
   13.655638865905470     
   1.6920460410504141     
  -3.0430377517848402     
  -16.375145173816183     
   13.659849706160504     
   1.6765238183194808     
  -3.1658513405884614     
  -16.770278098490529     
   13.664020967099828     
   1.6603801189021918     
  -3.2916284263271409     
  -17.161874342090563     
   13.668151076565133     
   1.6436001916266418     
  -3.4203424838928198     
  -17.550051466455660     
   13.672238425684121     
   1.6261694157421818     
  -3.5519678698912376     
  -17.934924116762371     
   13.676281369191100     
   1.6080732965655362     
  -3.6864798007669553     
  -18.316604865469692     
   13.680278225736808     
   1.5892974612204738     
  -3.8238543372579783     
  -18.695204077166387     
   13.684227278187688     
   1.5698276544577370     
  -3.9640683678367266     
  -19.070830060699233     
   13.688126773914814     
   1.5496497345549154     
  -4.1070995932919709     
  -19.443589050019199     
   13.691974925072664     
   1.5287496692937677     
  -4.2529265111671144     
  -19.813585015202921     
   13.695769908867938     
   1.5071135320188969     
  -4.4015283987811369     
  -20.180920892225522     
   13.699509867818604     
   1.4847274977582621     
  -4.5528853054728282     
  -20.545696353963532     
   13.703192910003335     
   1.4615778394242611     
  -4.7069780281275548     
  -20.908011062618552     
   13.706817109301547     
   1.4376509240761992     
  -4.8637881110971941     
  -21.267961273635116     
   13.710380505624148     
   1.4129332092468330     
  -5.0232978206494545     
  -21.625642926982529     
   13.713881105135215     
   1.3874112393387048     
  -5.1854901426018234     
  -21.981149506681312     
   13.717316880464709     
   1.3610716420724454     
  -5.3503487639019331     
  -22.334573596503994     
   13.720685770912404     
   1.3339011249980013     
  -5.5178580658757133     
  -22.686005802298915     
   13.723985682643146     
   1.3058864720598296     
  -5.6880031093929553     
  -23.035535682118514     
   13.727214488873617     
   1.2770145402188251     
  -5.8607696270088443     
  -23.383251340807011     
   13.730370030050693     
   1.2472722561211407     
  -6.0361440120648968     
  -23.729239331038855     
   13.733450114021556     
   1.2166466128233591     
  -6.2141133070476888     
  -24.073585568245349     
   13.736452516195671     
   1.1851246665587161     
  -6.3946651988095287     
  -24.416373929905944     
   13.739374979698733     
   1.1526935335534827     
  -6.5777880032838238     
  -24.757687873916524     
   13.742215215518723     
   1.1193403868894276     
  -6.7634706623381984     
  -25.097609344831163     
   13.744970902644161     
   1.0850524534025210     
  -6.9517027324244314     
  -25.436219370687830     
   13.747639688194662     
   1.0498170106271985     
  -7.1424743777045911     
  -25.773597902204788     
   13.750219187543902     
   1.0136213837780099     
  -7.3357763619711225     
  -26.109823774950875     
   13.752706984435088     
  0.97645294277237304     
  -7.5316000402832586     
  -26.444975485350529     
   13.755100631089025     
  0.93829909928060728     
  -7.7299373564233829     
  -26.779129603384625     
   13.757397648304849     
  0.89914730381842600     
  -7.9307808284487731     
  -27.112363041563949     
   13.759595525553545     
  0.85898504286915367     
  -8.1341235512604975     
  -27.444750753921710     
   13.761691721064292     
  0.81779983603621420     
  -8.3399591819149155     
  -27.776367928551753     
   13.763683661903746     
  0.77557923322798017     
  -8.5482819413790487     
  -28.107288246957179     
   13.765568744048304     
  0.73231081186645341     
  -8.7590866032312320     
  -28.437585080857172     
   13.767344332449433     
  0.68798217413003215     
  -8.9723684913376580     
  -28.767331090607275     
   13.769007761092139     
  0.64258094421539391     
  -9.1881234745172158     
  -29.096598282685537     
   13.770556333046613     
  0.59609476562500852     
  -9.4063479616373531     
  -29.425457831440870     
   13.771987320513137     
  0.54851129848248115     
  -9.6270388953731647     
  -29.753980877384759     
   13.773297964860296     
  0.49981821686416539     
  -9.8501937519535456     
  -30.082237508997892     
   13.774485476656546     
  0.45000320615110279     
  -10.075810533271035     
  -30.410297379249165     
   13.775547035695194     
  0.39905396040888780     
  -10.303887763615400     
  -30.738230325846772     
   13.776479791012845     
  0.34695817977219995     
  -10.534424491059255     
  -31.066104410882595     
   13.777280860901325     
  0.29370356785920076     
  -10.767420274140870     
  -31.393989026216737     
   13.777947332913181     
  0.23927782919425361     
  -11.002875191837500     
  -31.721951413585856     
   13.778476263860727     
  0.18366866664606257     
  -11.240789827439389     
  -32.050059905270494     
   13.778864679808734     
  0.12686377888564046     
  -11.481165276728923     
  -32.378381584342520     
   13.779109576060756     
   6.8850857847290670E-002
  -11.724003138611488     
  -32.706983622617038     
   13.779207917139139     
   9.6175862113077812E-003
  -11.969305515781121     
  -33.035932914256698     
   13.779156636758742     
  -5.0848365109738843E-002
  -12.217075012638041     
  -33.365296033036472     
   13.778952637794388     
 -0.11255933947354992     
  -12.467314732885821     
  -33.695139170580298     
   13.778592792242074     
 -0.17552769699742604     
  -12.720028276665168     
  -34.025528772657779     
   13.778073941173965     
 -0.23976581704523783     
  -12.975219742460094     
  -34.356530657530996     
   13.777392894687170     
 -0.30528610070736856     
  -13.232893722391584     
  -34.688210517287416     
   13.776546431846347     
 -0.37210097326652414     
  -13.493055301271234     
  -35.020634463498268     
   13.775531300620134     
 -0.44022288666907250     
  -13.755710059747477     
  -35.353867794595615     
   13.774344217811404     
 -0.50966432198895706     
  -14.020864068206938     
  -35.687975950916837     
   13.772981868981381     
 -0.58043779187907307     
  -14.288523887838821     
  -36.023024824491102     
   13.771440908367621     
 -0.65255584303372483     
  -14.558696574022498     
  -36.359079273823141     
   13.769717958795836     
 -0.72603105864022321     
  -14.831389668576179     
  -36.696205121535712     
   13.767809611585601     
 -0.80087606082913132     
  -15.106611206987690     
  -37.034467614592117     
   13.765712426449928     
 -0.87710351313184509     
  -15.384369714097136     
  -37.373932017339669     
   13.763422931388698     
 -0.95472612292765424     
  -15.664674204227179     
  -37.714663812806585     
   13.760937622575980     
  -1.0337566438952821     
  -15.947534182823235     
  -38.056728806078254     
   13.758252964241212     
  -1.1142078784745104     
  -16.232959648868814     
  -38.400191882622714     
   13.755365388544222     
  -1.1960926803166556     
  -16.520961087988493     
  -38.745119236913553     
   13.752271295444142     
  -1.2794239567422885     
  -16.811549482265338     
  -39.091576367965949     
   13.748967052562142     
  -1.3642146712105165     
  -17.104736305025089     
  -39.439628805107091     
   13.745448995038009     
  -1.4504778457757359     
  -17.400533521063387     
  -39.789343052537312     
   13.741713425380578     
  -1.5382265635632899     
  -17.698953593957423     
  -40.140784486180578     
   13.737756613311950     
  -1.6274739712421911     
  -18.000009477603772     
  -40.494019881419646     
   13.733574795605549     
  -1.7182332815029886     
  -18.303714626714424     
  -40.849115066954930     
   13.729164175917951     
  -1.8105177755440640     
  -18.610082989716581     
  -41.206136875679292     
   13.724520924614517     
  -1.9043408055590683     
  -18.919129016284181     
  -41.565151724492289     
   13.719641178588772     
  -1.9997157972353212     
  -19.230867654217867     
  -41.926226516457731     
   13.714521041075555     
  -2.0966562522535965     
  -19.545314353091307     
  -42.289428071035054     
   13.709156581457901     
  -2.1951757507953826     
  -19.862485063624064     
  -42.654823652299910     
   13.703543835067645     
  -2.2952879540569815     
  -20.182396241016306     
  -43.022480544459611     
   13.697678802979738     
  -2.3970066067722740     
  -20.505064845099760     
  -43.392465947982330     
   13.691557451800245     
  -2.5003455397342953     
  -20.830508339709624     
  -43.764847761408333     
   13.685175713448039     
  -2.6053186723283721     
  -21.158744697920191     
  -44.139693537781937     
   13.678529484930145     
  -2.7119400150718045     
  -21.489792399453549     
  -44.517071311749525     
   13.671614628110730     
  -2.8202236721561698     
  -21.823670434291678     
  -44.897048801261867     
   13.664426969473737     
  -2.9301838439926495     
  -22.160398300301136     
  -45.279694585603302     
   13.656962299879151     
  -3.0418348297676379     
  -22.499996009693170     
  -45.665076450643390     
   13.649216374312852     
  -3.1551910299995507     
  -22.842484083072986     
  -46.053262930849215     
   13.641184911630100     
  -3.2702669490948719     
  -23.187883555054363     
  -46.444322175826180     
   13.632863594292610     
  -3.3870771979109380     
  -23.536215971373053     
  -46.838322875820623     
   13.624248068099217     
  -3.5056364963217277     
  -23.887503392941717     
  -47.235332901771741     
   13.615333941910130     
  -3.6259596757783417     
  -24.241768389704994     
  -47.635420967096884     
   13.606116787364796     
  -3.7480616818700025     
  -24.599034046958231     
  -48.038654927929826     
   13.596592138593344     
  -3.8719575768846899     
  -24.959323958917697     
  -48.445103165384346     
   13.586755491921652     
  -3.9976625423636323     
  -25.322662232658089     
  -48.854833088553185     
   13.576602305570022     
  -4.1251918816473303     
  -25.689073480822231     
  -49.267912897277029     
   13.566127999345509     
  -4.2545610224182688     
  -26.058582827551817     
  -49.684409267959133     
   13.555327954327897     
  -4.3857855192297990     
  -26.431215897061499     
  -50.104389391270395     
   13.544197512549381     
  -4.5188810560161956     
  -26.806998817496037     
  -50.527919740592267     
   13.532731976667986     
  -4.6538634485988091     
  -27.185958215550471     
  -50.955066000374202     
   13.520926609634735     
  -4.7907486471640714     
  -27.568121210553286     
  -51.385893171552894     
   13.508776634354678     
  -4.9295527387138023     
  -27.953515409339925     
  -51.820466232389833     
   13.496277233341800     
  -5.0702919495023622     
  -28.342168906082858     
  -52.258848031855059     
   13.483423548367881     
  -5.2129826474333703     
  -28.734110266321764     
  -52.701101386954420     
   13.470210680105424     
  -5.3576413444159821     
  -29.129368526723912     
  -53.147287695085957     
   13.456633687764722     
  -5.5042846986938878     
  -29.527973184437066     
  -53.597466459242050     
   13.442687588725171     
  -5.6529295171121801     
  -29.929954182881374     
  -54.051696785995233     
   13.428367358160985     
  -5.8035927573413284     
  -30.335341908776346     
  -54.510034969431331     
   13.413667928661406     
  -5.9562915300408834     
  -30.744167171047074     
  -54.972536007366706     
   13.398584189845609     
  -6.1110431009462607     
  -31.156461191102331     
  -55.439252602147818     
   13.383110987972477     
  -6.2678648928880589     
  -31.572255585618432     
  -55.910235455118013     
   13.367243125545418     
  -6.4267744877309383     
  -31.991582351531825     
  -56.385531479068398     
   13.350975360912464     
  -6.5877896282038266     
  -32.414473837624833     
  -56.865186393744800     
   13.334302407861932     
  -6.7509282196368376     
  -32.840962735577925     
  -57.349240803175206     
   13.317218935213855     
  -6.9162083315797833     
  -33.271082041601730     
  -57.837733205662630     
   13.299719566407564     
  -7.0836481992854017     
  -33.704865040644208     
  -58.330696917287916     
   13.281798879085708     
  -7.2532662250558184     
  -34.142345267523865     
  -58.828161751797900     
   13.263451404675118     
  -7.4250809794262880     
  -34.583556480662352     
  -59.330151817175491     
   13.244671627964927     
  -7.5991112021761680     
  -35.028532619291163     
  -59.836686357868317     
   13.225453986682391     
  -7.7753758031418378     
  -35.477307766975187     
  -60.347778478182200     
   13.205792871066954     
  -7.9538938628231755     
  -35.929916105561546     
  -60.863434778152495     
   13.185682623443068     
  -8.1346846327530784     
  -36.386391866397695     
  -61.383654268885721     
   13.165117537792423     
  -8.3177675356026040     
  -36.846769273414331     
  -61.908428852070323     
   13.144091859326256     
  -8.5031621650106572     
  -37.311082489804868     
  -62.437740654289705     
   13.122599784058471     
  -8.6908882850969444     
  -37.779365544712029     
  -62.971563274843554     
   13.100635458380397     
  -8.8809658296319132     
  -38.251652269273364     
  -63.509858810949218     
   13.078192978638091     
  -9.0734149008309810     
  -38.727976210355479     
  -64.052578732622521     
   13.055266390713156     
  -9.2682557677339990     
  -39.208370550850155     
  -64.599661168223534     
   13.031849689608173     
  -9.4655088641351490     
  -39.692868009611821     
  -65.151030552951255     
   13.007936819037923     
  -9.6651947860060723     
  -40.181500738758949     
  -65.706596683029417     
   12.983521671027717     
  -9.8673342883876796     
  -40.674300213881679     
  -66.266251292233122     
   12.958598085520235     
  -10.071948281668812     
  -41.171297098573419     
  -66.829869610712095     
   12.933159849992483     
  -10.279057827216885     
  -41.672521120653769     
  -67.397305047239101     
   12.907200699084546     
  -10.488684132289785     
  -42.178000908508054     
  -67.968390496335331     
   12.880714314242041     
  -10.700848544154136     
  -42.687763837230577     
  -68.542933625370537     
   12.853694323374336     
  -10.915572543345760     
  -43.201835839420845     
  -69.120716436466807     
   12.826134300530780     
  -11.132877735976054     
  -43.720241212694361     
  -69.701491275559206     
   12.798027765597460     
  -11.352785845000938     
  -44.243002397261044     
  -70.284979514373248     
   12.769368184017170     
  -11.575318700353142     
  -44.770139743618856     
  -70.870866567977316     
   12.740148966535600     
  -11.800498227819380     
  -45.301671242878669     
  -71.458800798820960     
   12.710363468977020     
  -12.028346436548757     
  -45.837612248869846     
  -72.048387240354231     
   12.680004992053043     
  -12.258885405053858     
  -46.377975153172486     
  -72.639186024975999     
   12.649066781208418     
  -12.492137265557695     
  -46.922769048359818     
  -73.230705646512604     
   12.617542026508197     
  -12.728124186530360     
  -47.471999340708649     
  -73.822399405935073     
   12.585423862571000     
  -12.966868353222772     
  -48.025667336253179     
  -74.413659316127394     
   12.552705368553665     
  -13.208391946016208     
  -48.583769781124118     
  -75.003810047470807     
   12.519379568192960     
  -13.452717116360226     
  -49.146298356480166     
  -75.592101712482147     
   12.485439429910743     
  -13.699865960049729     
  -49.713239119323774     
  -76.177704099343316     
   12.450877866989496     
  -13.949860487598217     
  -50.284571900068855     
  -76.759695323123580     
   12.415687737825886     
  -14.202722591385864     
  -50.860269614992276     
  -77.337056392228106     
   12.379861846270821     
  -14.458474009268187     
  -51.440297537934001     
  -77.908657205212492     
   12.343392942065270     
  -14.717136284280448     
  -52.024612466973082     
  -78.473248781640905     
   12.306273721382137     
  -14.978730720029976     
  -52.613161832835402     
  -79.029447498435260     
   12.268496827485491     
  -15.243278331334743     
  -53.205882689073647     
  -79.575723507940936     
   12.230054851519668     
  -15.510799789595879     
  -53.802700615383195     
  -80.110383939928482     
   12.190940333442082     
  -15.781315362371675     
  -54.403528494932672     
  -80.631554504632007     
   12.151145763115021     
  -16.054844846493296     
  -55.008265153717403     
  -81.137163538211155     
   12.110663581573396     
  -16.331407494078228     
  -55.616793880253994     
  -81.624914504768100     
   12.069486182487161     
  -16.611021930626457     
  -56.228980739039741     
  -82.092268171993041     
   12.027605913839285     
  -16.893706064349889     
  -56.844672750329707     
  -82.536409218133485     
   11.985015079842327     
  -17.179476985774372     
  -57.463695819465698     
  -82.954220012893600     
   11.941705943119331     
  -17.468350856496947     
  -58.085852469562411     
  -83.342242953202472     
   11.897670727177609     
  -17.760342785900125     
  -58.710919291711420     
  -83.696644218607673     
   11.852901619207218     
  -18.055466694437790     
  -59.338644123350988     
  -84.013166857075220     
   11.807390773239621     
  -18.353735161933106     
  -59.968742874779039     
  -84.287084800502939     
   11.761130313706120     
  -18.655159259147020     
  -60.600896010782826     
  -84.513143365379435     
   11.714112339440321     
  -18.959748360639026     
  -61.234744586023155     
  -84.685498633204219     
   11.666328928174144     
  -19.267509936668525     
  -61.869885825772201     
  -84.797643388580852     
   11.617772141582885     
  -19.578449321610911     
  -62.505868151186547     
  -84.842327023617685     
   11.568434030941551     
  -19.892569455998547     
  -63.142185603863695     
  -84.811460314283622     
   11.518306643462465     
  -20.209870598898750     
  -63.778271556220808     
  -84.696011832039090     
   11.467382029392805     
  -20.530350006901713     
  -64.413491644961113     
  -84.485882726739121     
   11.415652249960853     
  -20.854001575427638     
  -65.047135765411639     
  -84.169772051066090     
   11.363109386271061     
  -21.180815437480661     
  -65.678409055794660     
  -83.735012211194629     
   11.309745549261196     
  -21.510777514238587     
  -66.306421647378599     
  -83.167389812980232     
   11.255552890849836     
  -21.843869011034482     
  -66.930177070975972     
  -82.450929340642517     
   11.200523616419787     
  -22.180065851314492     
  -67.548559041030771     
  -81.567652733796578     
   11.144649998802919     
  -22.519338040008410     
  -68.160316436534259     
  -80.497292326946322     
   11.087924393954978     
  -22.861648946422207     
  -68.764046128986351     
  -79.216963421379475     
   11.030339258535564     
  -23.206954495131281     
  -69.358173354646681     
  -77.700781550951689     
   10.971887169639556     
  -23.555202251558601     
  -69.940929216278832     
  -75.919412330103086     
   10.912560846962242     
  -23.906330386621178     
  -70.510324808754589     
  -73.839551467554259     
   10.852353177722641     
  -24.260266502254975     
  -71.064121444761270     
  -71.423305628421573     
   10.791257244718825     
  -24.616926296459308     
  -71.599796236974413     
  -68.627471758703791     
   10.729266357946948     
  -24.976212042739665     
  -72.114502275164710     
  -65.402676905792106     
   10.666374090284053     
  -25.338010854307463     
  -72.605022351958127     
  -61.692367299592370     
   10.602574317815344     
  -25.702192697954128     
  -73.067715106705094     
  -57.431596259844554     
   10.537861265482352     
  -26.068608115917520     
  -73.498452078653912     
  -52.545585705910220     
   10.472229558842288     
  -26.437085606042782     
  -73.892543971448248     
  -46.947992139751740     
   10.405674282864984     
  -26.807428600752637     
  -74.244653912496375     
  -40.538829310412922     
   10.338191048856940     
  -27.179411973364697     
  -74.548695132324482     
  -33.201946030164464     
   10.269776070798546     
  -27.552777985514378     
  -74.797709727550711     
  -24.801973013443895     
   10.200426252618133     
  -27.927231571146141     
  -74.983724525151544     
  -15.180588505156191     
   10.130139288215291     
  -28.302434829806362     
  -75.097578938940217     
  -4.1519472496928707     
   10.058913776398230     
  -28.678000573512005     
  -75.128718543312914     
   8.5029654416802138     
   9.9867493533323906     
  -29.053484735626530     
  -75.064946302500317     
   23.043320638640274     
   9.9136468456308169     
  -29.428377404877065     
  -74.892121397710497     
   39.777172769753967     
   9.8396084478782146     
  -29.802092189876177     
  -74.593792601937352     
   59.072400228400625     
   9.7646379292060139     
  -30.173953545381590     
  -74.150749600224344     
   81.370536189568867     
   9.6887408745721881     
  -30.543181595829150     
  -73.540470578802584     
   107.20435977638127     
   9.6119249677096175     
  -30.908873866977363     
  -72.736437880479713     
   137.22045578644790     
   9.5342003243750444     
  -31.269983172833758     
  -71.707284462081375     
   172.20836370156604     
   9.4555798866707530     
  -31.625290688324768     
  -70.415721734319590     
   213.13858987216776     
   9.3760798919795700     
  -31.973372948436257     
  -68.817182310278369     
   261.21261852117914     
   9.2957204336662063     
  -32.312561123390367     
  -66.858087671369574     
   317.92939234385761     
   9.2145261354565378     
  -32.640890385640780     
  -64.473617228790587     
   385.17463322600031     
   9.1325269677384018     
  -32.956036447411734     
  -61.584807479595639     
   465.34228305816248     
   9.0497592425462958     
  -33.255235317002381     
  -58.094740356659344     
   561.50165783315401     
   8.9662668355899662     
  -33.535180862701303     
  -53.883477922910778     
   677.63107455513705     
   8.8821026996817327     
  -33.791892669667952     
  -48.801244863747129     
   818.94802807172448     
   8.7973307562901049     
  -34.020543618460337     
  -42.659134653209328     
   992.38892455822793     
   8.7120282837293157     
  -34.215231999390923     
  -35.216217719022453     
   1207.2991651126686     
   8.6262889664195512     
  -34.368676228640169     
  -26.161473980677627     
   1476.5211916262501     
   8.5402268372791887     
  -34.471798826200562     
  -15.087565043480495     
   1817.8608732468747     
   8.4539814470083119     
  -34.513151760044586     
  -1.4536084941292269     
   2257.1550364825821     
   8.3677247506025552     
  -34.478098145581185     
   15.475054279490532     
   2830.3796108735487     
   8.2816704490092707     
  -34.347653256479859     
   36.702901361041697     
   3597.9714483828498     
   8.1960869273054566     
  -34.096676785017465     
   63.687687223913684     
   4629.0029488807877     
   8.1113156115591405     
  -33.691444543606387     
   98.405209340518866     
   6126.7085572230180     
   8.0277977625797075     
  -33.084542711455846     
   144.35552351969255     
   8083.2366095052766     
   7.9461149283950911     
  -32.211204407429186     
   204.97979809098084     
   11810.177066295359     
   7.8670525751312459     
  -30.964864596981208     
   293.55612608819808     
   14736.780154840564     
   7.7917054016167651     
  -29.220769338636998     
   404.08197724949991     
   30998.358090827242     
   7.7216633399731496     
  -26.619140238186414     
   636.56966293070968     
   17635.107431510198     
   7.6593695983246191     
  -23.105633659192133     
   768.83296866703336     
   159195.46618745034     
   7.6088981493899857     
  -16.276553824842047     
   1962.7989650729382     
  -159473.71933993694     
   7.5779824814949004     
  -9.4526912371012557     
   766.74607002343669     
   1678870.2340814695     
   7.5853752637473182     
   25.859856002045021     
   13358.272825634749     
   1311201.4433972032     
   7.7540016314657230     
   117.23624719391384     
   23192.283651113561     
   1311201.4433972032     
   5504.8578341483626     
   38511452.596269570     
  -17021238846093.826     
   4.3785438365312876E+018
   5530.7265917350696     
   17604606.413675781     
  -3885607336499.9648     
   5.3825969733520783E+018
   5532.1364677332558     
   17079113.345753063     
  -2571457209970.1343     
   10339488924778592.     
   5533.6196197183981     
   16626747.319301080     
  -2568727405184.5298     
   1.0792806113752488E+018
   5535.1796184549185     
   16167151.261876890     
  -2260588671257.7207     
   6.4882721853996224E+017
   5536.8201929503575     
   15722478.862227101     
  -2060270485140.2295     
   6.0387188820027520E+017
   5538.5452364201628     
   15286347.920111738     
  -1858658878166.3647     
   4.9106737965474598E+017
   5540.3588124059715     
   14860322.824615208     
  -1681366034939.6611     
   4.1446941097605114E+017
   5542.2651610460762     
   14443758.068161190     
  -1519549833248.6763     
   3.4605901181568154E+017
   5544.2687054961834     
   14036625.729362624     
  -1373446850517.9092     
   2.8978405794370566E+017
   5546.3740584980569     
   13638728.307783674     
  -1241145947415.5762     
   2.4242194225970141E+017
   5548.5860290929741     
   13249917.851919580     
  -1121460969067.4690     
   2.0282604428123174E+017
   5550.9096294762876     
   12870034.942084897     
  -1013175335993.8787     
   1.6966498298574602E+017
   5553.3500819886667     
   12498925.663764589     
  -915222111451.69922     
   1.4191092376028286E+017
   5555.9128262388176     
   12136436.868968135     
  -826624554512.60181     
   1.1868144925247038E+017
   5558.6035263516796     
   11782417.482027669     
  -746499532757.02734     
   99242067724599440.     
   5561.4280783351887     
   11436718.122668825     
  -674045840210.39490     
   82976132687380672.     
   5564.3926175578072     
   11099191.197574938     
  -608537392391.35938     
   69367272040674984.     
   5567.5035263279769     
   10769690.861468360     
  -549316065286.53333     
   57982823698698856.     
   5570.7674415656265     
   10448073.014571771     
  -495785444357.73688     
   48460376754873080.     
   5574.1912625547284     
   10134195.289917156     
  -447405083187.28766     
   40496380976122136.     
   5577.7821587646940     
   9827917.0434643161     
  -403685306646.97876     
   33836619007179772.     
   5581.5475777271540     
   9529099.3434685767     
  -364182488322.25946     
   28268211569380580.     
   5585.4952529533230     
   9237604.9600376431     
  -328494764180.88812     
   23612915953617524.     
   5589.6332118757337     
   8953298.3546410408     
  -296258141085.42651     
   19721507289700980.     
   5593.9697837966560     
   8676045.6696296372     
  -267142964746.90802     
   16469069009686064.     
   5598.5136078239275     
   8405714.7177507449     
  -240850713737.62820     
   13751045153245476.     
   5603.2736407733100     
   8142174.9716711678     
  -217111090144.83719     
   11479932129319908.     
   5608.2591650147306     
   7885297.5534891468     
  -195679379304.58084     
   9582506243703246.0     
   5613.4797962379871     
   7634955.2242532922     
  -176334054244.00769     
   7997500770389818.0     
   5618.9454911115836     
   7391022.3734714640     
  -158874602123.73621     
   6673659669260997.0     
   5624.6665548064120     
   7153375.0086368127     
  -143119552463.54700     
   5568107182302706.0     
   5630.6536483539248     
   6921890.7447337024     
  -128904688510.84933     
   4644982150104033.0     
   5636.9177958062965     
   6696448.7937498931     
  -116081424894.19153     
   3874294177708754.0     
   5643.4703911638653     
   6476929.9541959940     
  -104515336288.61682     
   3230965743571048.5     
   5650.3232050328252     
   6263216.6006135494     
  -94084823146.015274     
   2694030107587622.5     
   5657.4883909737391     
   6055192.6730821980     
  -84679901835.162216     
   2245959748113371.2     
   5664.9784914989905     
   5852743.6667362871     
  -76201107714.503204     
   1872104152443400.8     
   5672.8064436747354     
   5655756.6212734738     
  -68558500709.626434     
   1560219219227422.5     
   5680.9855842802735     
   5464120.1104565319     
  -61670763881.315895     
   1300073378598352.0     
   5689.5296544750772     
   5277724.2316275602     
  -55464386392.234146     
   1083117965882842.0     
   5698.4528039209545     
   5096460.5952134598     
  -49872923058.338432     
   902211407891541.25     
   5707.7695943039598     
   4920222.3142278679     
  -44836323350.000015     
   751388453644922.00     
   5717.4950021978120     
   4748903.9937796630     
  -40300323421.752991     
   625667125059707.25     
   5727.6444212076140     
   4582401.7205741620     
  -36215895296.412544     
   520887239091071.62     
   5738.2336633296854     
   4420613.0524166264     
  -32538747887.746330     
   433575354863418.19     
   5749.2789594603028     
   4263437.0077141551     
  -29228875038.711426     
   360831837599192.06     
   5760.7969589830709     
   4110774.0549757709     
  -26250146184.714455     
   300236427759820.75     
   5772.8047283615942     
   3962526.1023120992     
  -23569935670.839989     
   249769295116632.38     
   5785.3197486610197     
   3818596.4869351229     
  -21158787105.838303     
   207745045727570.94     
   5798.3599119189648     
   3678889.9646551022     
  -18990109483.930862     
   172757565685436.28     
   5811.9435162832560     
   3543312.6993785938     
  -17039902091.188972     
   143633926370440.47     
   5826.0892598309165     
   3411772.2526048827     
  -15286505510.986351     
   119395869925483.52     
   5840.8162329798042     
   3284177.5729212039     
  -13710376267.678703     
   99227630827118.891     
   5856.1439094014468     
   3160438.9854997746     
  -12293882901.108137     
   82449056671073.188     
   5872.0921353407148     
   3040468.1815905818     
  -11021121447.248882     
   68493157446891.812     
   5888.6811172452908     
   2924178.2080179942     
  -9877748505.9502773     
   56887357128628.461     
   5905.9314076052369     
   2811483.4566749223     
  -8850830234.9710102     
   47237838942136.383     
   5923.8638889005006     
   2702299.6540178903     
  -7928705770.3807068     
   39216475933305.078     
   5942.4997555518694     
   2596543.8505619043     
  -7100863710.1518364     
   32549921421078.039     
   5961.8604937687642     
   2494134.4103767681     
  -6357830426.9414845     
   27010503816011.258     
   5981.9678591853335     
   2394991.0005837935     
  -5691069090.4351568     
   22408628527271.449     
   6002.8438521746248     
   2299034.5808542063     
  -5092888384.6521358     
   18586438477325.668     
   6024.5106907291856     
   2206187.3929085024     
  -4556360001.0192451     
   15412525602622.279     
   6046.9907807952977     
   2116372.9500182997     
  -4075244073.3404636     
   12777519762481.049     
   6070.3066839472440     
   2029516.0265108836     
  -3643921800.3990741     
   10590410127434.916     
   6094.4810822874979     
   1945542.6472761028     
  -3257334571.3596516     
   8775477880987.4785     
   6119.5367404586304     
   1864380.0772772287     
  -2910928974.8132148     
   7269739096158.8115     
   6145.4964646529943     
   1785956.8110658000     
  -2600607129.7160654     
   6020813272227.3320     
   6172.3830585069600     
   1710202.5623014416     
  -2322681830.1191945     
   4985146991441.3594     
   6200.2192757676112     
   1637048.2532767239     
  -2073836043.0200896     
   4126533777374.9170     
   6229.0277696214362     
   1566426.0044485542     
  -1851086342.5724821     
   3414880984536.1235     
   6258.8310385766636     
   1498269.1239769694     
  -1651749903.1013198     
   2825182669204.2876     
   6289.6513687935249     
   1432512.0972713032     
  -1473414709.3447468     
   2336664193897.2900     
   6321.5107727598634     
   1369090.5765455195     
  -1313912674.3836913     
   1932069974483.0889     
   6354.4309242132613     
   1307941.3703839409     
  -1171295385.6057472     
   1597070533409.4614     
   6388.4330892150856     
   1249002.4333173519     
  -1043812225.1452814     
   1319768962791.7292     
   6423.5380532867166     
   1192212.8554119824     
  -929890635.70620775     
   1090290211046.1007     
   6459.7660445236279     
   1137512.8518716616     
  -828118324.37248921     
   900439360175.05286     
   6497.1366526089532     
   1084843.7526548386     
  -737227216.78063512     
   743417359699.45251     
   6535.6687436547300     
   1034147.9921077745     
  -656078992.04330516     
   613584604802.13867     
   6575.3803708060732     
   985369.09861540876     
  -583652044.92228317     
   506264344796.04938     
   6616.2886805511671     
   938451.68427138322     
  -519029736.57080019     
   417579246179.80890     
   6658.4098146880287     
   893341.43456845148     
  -461389808.34751284     
   344315546432.23138     
   6701.7588079075776     
   849985.09811126627     
  -409994845.34721720     
   283810165229.56976     
   6746.3494809615140     
   808330.47635390132     
  -364183687.11501837     
   233856912415.09549     
   6792.1943293928043     
   768326.41335882992     
  -323363693.06468284     
   192628583241.96057     
   6839.3044078162038     
   729922.78559868329     
  -287003778.32367361     
   158612250067.14731     
   6887.6892097460404     
   693070.49172617996     
  -254628146.55552891     
   130555574577.63889     
   6937.3565429784658     
   657721.44261032681     
  -225810643.60216445     
   107422115807.27209     
   6988.3124005453074     
   623828.55048816511     
  -200169698.54664078     
   88354661249.003036     
   7040.5608272666213     
   591345.72170964535     
  -177363694.75415936     
   72643405034.839111     
   7094.1037819387066     
   560227.83569038624     
  -157087086.11172217     
   59704194831.959816     
   7148.9409952038095     
   530430.77760886645     
  -139065899.98887858     
   49045069729.739937     
   7205.0698231566803     
   501911.26251751190     
  -123057302.59019661     
   40289743387.188034     
   7262.4850967515804     
   474627.46986091702     
  -108836247.20875326     
   33026918313.432415     
   7321.1789670810067     
   448536.53025634709     
  -96230030.205556750     
   27250579338.759319     
   7381.1407466042374     
   423604.23944531352     
  -84982119.335970297     
   21847547908.188465     
   7442.3567464096241     
   399767.27754934097     
  -75230466.606351212     
   19580039750.705597     
   7504.8101095992142     
   377079.91558381397     
  -65779668.275526680     
   10500793859.694427     
   7568.4806408876302     
   355144.10498445964     
  -60298710.456285641     
   27014889130.878544     
   7633.3446325090217     
   335323.17437272292     
  -45050568.851572320     
   4122118452.9913483     
   8254.4946139464919     
   187360.05110844912     
  -14134680.454137202     
   778717237.67067301     
   8646.7204457178614     
   131287.59704408824     
  -8294301.1716071554     
   459777288.54998255     
   8930.2840761391308     
   98436.915346364622     
  -4845971.5074822856     
   197003040.86462897     
   9149.1672150967879     
   77900.864825164987     
  -3368448.7009975682     
   126863837.85662565     
   9324.8488202449753     
   63437.318279988882     
  -2416969.9170728764     
   77378426.257816404     
   9469.5450918735205     
   52803.314186958545     
  -1836631.7201392530     
   53261608.743405342     
   9590.9066417266622     
   44618.810750201133     
  -1437169.6545637129     
   37467286.620424822     
   9694.0567846145859     
   38135.474101515538     
  -1156165.0049105268     
   27587216.473268926     
   9782.6004888450789     
   32871.909385836690     
  -949260.88136100979     
   20838891.263360076     
   9859.1729894771543     
   28516.334190219648     
  -792969.19688580930     
   16142284.871306954     
   9925.7599906732812     
   24854.156047127610     
  -671902.06035100715     
   12750768.008299533     
   9983.8952236640362     
   21733.722645528185     
  -576271.30028876057     
   10245402.765909981     
   10034.787919069269     
   19044.467445945193     
  -499430.77954443567     
   8352496.0949493842     
   10079.408153063463     
   16703.922850003320     
  -436787.05883231544     
   6895937.0570722735     
   10118.545790087286     
   14649.286375661846     
  -385067.53090427333     
   5756659.2428276734     
   10152.852281758958     
   12831.886081943498     
  -341892.58658306574     
   4852771.6660119798     
   10182.870992854954     
   11213.412617765896     
  -305496.79908797599     
   4126497.2276721755     
   10209.059645924252     
   9763.3004453448684     
  -274548.06988043466     
   3536312.1055998341     
   10231.807226477511     
   8456.8659479226899     
  -248025.72908843585     
   3051830.3008575630     
   10251.446915388966     
   7273.9591206215928     
  -225137.00183200417     
   2650466.6834302107     
   10268.266120470998     
   6197.9703617758869     
  -205258.50170627757     
   2315192.7088642474     
   10282.514355625850     
   5215.0877165357033     
  -187894.55638979570     
   2033002.8944880739     
   10294.409499609979     
   4313.7337388583774     
  -172647.03468113518     
   1793846.8153526264     
   10304.142818846858     
   3484.1331932405628     
  -159193.18356599048     
   1589873.6947256678     
   10311.883036209152     
   2717.9774071867159     
  -147269.13085554796     
   1414890.0987479154     
   10317.779655317065     
   2008.1609422604990     
  -136657.45511493858     
   1263965.3720326449     
   10321.965698037186     
   1348.5730174114178     
  -127177.71482469373     
   1133140.9833672044     
   10324.559975190925     
   733.93083672608714     
  -118679.15744943974     
   1019213.9530688835     
   10325.668982766698     
   159.64531109892954     
  -111035.05280142309     
   919573.75708844257     
   10325.388495304391     
  -378.28794496277817     
  -104138.24962325978     
   832078.29136480507     
   10323.804912605141     
  -883.37772511598735     
  -97897.662438023734     
   754958.66466117080     
   10320.996404131249     
  -1358.7105623437094     
  -92235.472453064955     
   686745.49639002304     
   10317.033886420939     
  -1807.0114465517217     
  -87084.881230139770     
   626211.39717711776     
   10311.981861849952     
  -2230.6943890053476     
  -82388.295751311409     
   572325.73973297642     
   10305.899141618676     
  -2631.9047601419115     
  -78095.852703314085     
   524218.84529442276     
   10298.839471558384     
  -3012.5549203092119     
  -74164.211363605908     
   481153.42698101990     
   10290.852075958885     
  -3374.3543503713477     
  -70555.560661248252     
   442501.68652428652     
   10281.982131917675     
  -3718.8352470552591     
  -67236.798012316111     
   407726.82581365481     
   10272.271184544114     
  -4047.3743591328334     
  -64178.846818713690     
   376368.04316426162     
   10261.757511604339     
  -4361.2116924170705     
  -61356.086494981741     
   348028.29261425184     
   10250.476444774775     
  -4661.4665944054623     
  -58745.874300374853     
   322364.24225643976     
   10238.460653515669     
  -4949.1516363650289     
  -56328.142483451549     
   299078.00235634029     
   10225.740396628022     
  -5225.1846362381057     
  -54085.057465778998     
   277910.27499241731     
   10212.343745776312     
  -5490.3991059108930     
  -52000.730403335867     
   258634.66054836730     
   10198.296784613085     
  -5745.5533580422907     
  -50060.970449223110     
   241052.90067233841     
   10183.623786604245     
  -5991.3384684007988     
  -48253.073694180581     
   224990.89487888539     
   10168.347374205387     
  -6228.3852575927222     
  -46565.641982588932     
   210295.34327657658     
   10152.488661663752     
  -6457.2704298192311     
  -44988.426908014611     
   196830.91659132388     
   10136.067383404101     
  -6678.5219846732170     
  -43512.195033579679     
   184477.85305811031     
   10119.102009689912     
  -6892.6240000962762     
  -42128.611135643849     
   173129.91805710539     
   10101.609851025043     
  -7100.0208698109254     
  -40830.136750215563     
   162692.66203077845     
   10083.607152568671     
  -7301.1210661489258     
  -39609.941784984723     
   153081.92980011794     
   10065.109179672296     
  -7496.3004888900978     
  -38461.827311483838     
   144222.58196359823     
   10046.130295507217     
  -7685.9054520356995     
  -37380.157946756844     
   136047.39317372211     
   10026.684031630479     
  -7870.2553531474769     
  -36359.802497953933     
   128496.10252561382     
   10006.783152233600     
  -8049.6450637148891     
  -35396.081729011836     
   121514.59061778068     
   9986.4397127289849     
  -8224.3470737858643     
  -34484.722299378482     
   115054.16644930291     
   9965.6651132514999     
  -8394.6134196618332     
  -33621.816051008704     
   109070.94649425989     
   9944.4701475855654     
  -8560.6774196701099     
  -32803.783952301761     
   103525.31477930961     
   9922.8650479697317     
  -8722.7552397795062     
  -32027.344091456936     
   98381.448356067907     
   9900.8595261798419     
  -8881.0473080801148     
  -31289.483228786426     
   93606.905272477074     
   9878.4628112473565     
  -9035.7395947501882     
  -30587.431439242846     
   89172.260364829635     
   9855.6836841305540     
  -9187.0047720645616     
  -29918.639486506625     
   85050.785161280437     
   9832.5305096221200     
  -9335.0032672753205     
  -29280.758597797019     
   81218.168361605713     
   9809.0112657465761     
  -9479.8842196075257     
  -28671.622335084976     
   77652.264483437393     
   9785.1335708745955     
  -9621.7863513238863     
  -28089.230351459195     
   74332.877150515487     
   9760.9047087577947     
  -9760.8387616346099     
  -27531.733772830328     
   71241.560855781427     
   9736.3316516670166     
  -9897.1616512327146     
  -26997.422066411971     
   68361.451687446912     
   9711.4210817987023     
  -10030.866984345636     
  -26484.711178756123     
   65677.109690212761     
   9686.1794110978099     
  -10162.059094432725     
  -25992.132856079523     
   63174.385538850707     
   9660.6127996311516     
  -10290.835238984269     
  -25518.324964538144     
   60840.295033453680     
   9634.7271726322724     
  -10417.286108275082     
  -25062.022751787241     
   58662.912430019009     
   9608.5282363273927     
  -10541.496292425956     
  -24622.050908562098     
   56631.271157447503     
   9582.0214926417611     
  -10663.544710634564     
  -24197.316374881240     
   54735.276479362023     
   9555.2122528765267     
  -10783.505006074982     
  -23786.801801286027     
   52965.627816119333     
   9528.1056504380158     
  -10901.445909559861     
  -23389.559592665129     
   51313.746127825609     
   9500.7066526939452     
  -11017.431574783290     
  -23004.706496706436     
   49771.712487708603     
   9473.0200720243902     
  -11131.521887657678     
  -22631.418653048622     
   48332.209219981771     
   9445.0505761294335     
  -11243.772752000046     
  -22268.927083898758     
   46988.468344235618     
   9416.8026976499768     
  -11354.236353638085     
  -21916.513571316991     
   45734.225808897201     
   9388.2808431533394     
  -11462.961404760752     
  -21573.506877750267     
   44563.677911414889     
   9359.4893015309190     
  -11569.993370188666     
  -21239.279293414656     
   43471.443438858805     
   9330.4322518511672     
  -11675.374677091260     
  -20913.243467623215     
   42452.529715780074     
   9301.1137707075432     
  -11779.144909497205     
  -20594.849494754861     
   41502.299735603046     
   9271.5378390978913     
  -11881.340988850936     
  -20283.582246737838     
   40616.444182917221     
   9241.7083488686621     
  -11981.997341756196     
  -19978.958915365962     
   39790.955638754858     
   9211.6291087547324     
  -12081.146055914800     
  -19680.526748075299     
   39022.104343030478     
   9181.3038500431503     
  -12178.817025198745     
  -19387.860965502568     
   38306.416002403021     
   9150.7362318868691     
  -12275.038084726211     
  -19100.562845484546     
   37640.654178433724     
   9119.9298462924908     
  -12369.835136687789     
  -18818.257939146293     
   37021.798840030497     
   9088.8882228042585     
  -12463.232267655270     
  -18540.594447846066     
   36447.033350237660     
   9057.6148329047173     
  -12555.251858019185     
  -18267.241697719281     
   35913.726558075359     
   9026.1130941510364     
  -12645.914684134816     
  -17997.888748533718     
   35419.421093383033     
   8994.3863740644756     
  -12735.240013731984     
  -17732.243090333344     
   34961.818578268474     
   8962.4379937892463     
  -12823.245695085307     
  -17470.029450996331     
   34538.770129734228     
   8930.2712315357476     
  -12909.948240400357     
  -17210.988675023327     
   34148.263976107381     
   8897.8893258221524     
  -12995.362903825921     
  -16954.876695202518     
   33788.416273544106     
   8865.2954785272468     
  -13079.503754496805     
  -16701.463573150941     
   33457.462092260874     
   8832.4928577665178     
  -13162.383744948329     
  -16450.532607458983     
   33153.747242833168     
   8799.4846006026510     
  -13244.014775224821     
  -16201.879503137734     
   32875.719693325998     
   8766.2738156008145     
  -13324.407752996261     
  -15955.311605437788     
   32621.923529599706     
   8732.8635852383450     
  -13403.572649957270     
  -15710.647178965790     
   32390.992346795945     
   8699.2569681778386     
  -13481.518554745597     
  -15467.714736364820     
   32181.641680620640     
   8665.4570014120236     
  -13558.253722645908     
  -15226.352423760165     
   31992.665954420925     
   8631.4667022881658     
  -13633.785622278065     
  -14986.407429102008     
   31822.931022797973     
   8597.2890704193360     
  -13708.120979466898     
  -14747.735446431023     
   31671.370493897455     
   8562.9270894892925     
  -13781.265818502292     
  -14510.200167726791     
   31536.981470663130     
   8528.3837289573239     
  -13853.225500938350     
  -14273.672806696817     
   31418.819419339678     
   8493.6619456689896     
  -13924.004762107723     
  -14038.031661051769     
   31315.995712989723     
   8458.7646853782717     
  -13993.607745493362     
  -13803.161693204347     
   31227.672681942175     
   8423.6948841863414     
  -14062.038035096597     
  -13568.954148089781     
   31153.061953135631     
   8388.4554699017681     
  -14129.298685925423     
  -13335.306183441269     
   31091.419280266171     
   8353.0493633267342     
  -14195.392252731126     
  -13102.120538839272     
   31042.044061855966     
   8317.4794794734771     
  -14260.320817099162     
  -12869.305208375352     
   31004.274920182768     
   8281.7487287149725     
  -14324.086012986285     
  -12636.773146473981     
   30977.487955201985     
   8245.8600178735906     
  -14386.689050819496     
  -12404.441986809965     
   30961.094298938740     
   8209.8162512512226     
  -14448.130740235440     
  -12172.233779567925     
   30954.538604924499     
   8173.6203316041774     
  -14508.411511534438     
  -11940.074740030992     
   30957.295478787426     
   8137.2751610659579     
  -14567.531435944366     
  -11707.895023940086     
   30968.869725026678     
   8100.7836420207868     
  -14625.490244756722     
  -11475.628501002386     
   30988.792759296637     
   8064.1486779306506     
  -14682.287347397496     
  -11243.212555307660     
   31016.622160591185     
   8027.3731741184074     
  -14737.921848508524     
  -11010.587889103226     
   31051.939657838710     
   7990.4600385093863     
  -14792.392564085456     
  -10777.698341669435     
   31094.349677846520     
   7953.4121823337509     
  -14845.698036737344     
  -10544.490719085587     
   31143.478552172899     
   7916.2325207917656     
  -14897.836550109918     
  -10310.914629944289     
   31198.972273203770     
   7878.9239736839954     
  -14948.806142529516     
  -10076.922337895261     
   31260.496716912501     
   7841.4894660083210     
  -14998.604619905551     
  -9842.4686125184162     
   31327.734979418681     
   7803.9319285255879     
  -15047.229567937278     
  -9607.5106001727763     
   31400.387912688864     
   7766.2542982955547     
  -15094.678363664780     
  -9372.0076908276096     
   31478.171851204723     
   7728.4595191847602     
  -15140.948186396708     
  -9135.9214019435749     
   31560.818613068266     
   7690.5505423477971     
  -15186.036028057431     
  -8899.2152623455622     
   31648.074334659366     
   7652.5303266834253     
  -15229.938702975383     
  -8661.8547048356158     
   31739.698368341458     
   7614.4018392668686     
  -15272.652857155155     
  -8423.8069670730547     
   31835.463443661654     
   7576.1680557595528     
  -15314.174977050952     
  -8185.0409912455925     
   31935.153621936086     
   7537.8319607975054     
  -15354.501397876769     
  -7945.5273390810717     
   32038.565273841021     
   7499.3965483595266     
  -15393.628311473291     
  -7705.2380995272633     
   32145.504750224565     
   7460.8648221162339     
  -15431.551773756859     
  -7464.1468139005847     
   32255.789252951916     
   7422.2397957609619     
  -15468.267711777869     
  -7222.2283945034451     
   32369.245508692409     
   7383.5244933235126     
  -15503.771930397099     
  -6979.4590531882513     
   32485.709264357654     
   7344.7219494676447     
  -15538.060118614332     
  -6735.8162337055692     
   32605.025249730686     
   7305.8352097731677     
  -15571.127855559427     
  -6491.2785443325884     
   32727.046192351707     
   7266.8673310034637     
  -15602.970616164985     
  -6245.8256978899508     
   32851.632918190138     
   7227.8213813592038     
  -15633.583776537218     
  -5999.4384510035243     
   32978.653417404501     
   7188.7004407190016     
  -15662.962619040660     
  -5752.0985503729908     
   33107.982755333403     
   7149.5076008676906     
  -15691.102337115863     
  -5503.7886797079900     
   33239.502965792475     
   7110.2459657128866     
  -15717.998039833794     
  -5254.4924074645460     
   33373.101937074956     
   7070.9186514904732     
  -15743.644756209796     
  -5004.1941429364833     
   33508.674016544108     
   7031.5287869595868     
  -15768.037439286669     
  -4752.8790878124028     
   33646.118997284400     
   6992.0795135876806     
  -15791.170969994531     
  -4500.5331953327695     
   33785.342249081499     
   6952.5739857261960     
  -15813.040160804025     
  -4247.1431284646578     
   33926.254160108299     
   6913.0153707773543     
  -15833.639759180845     
  -3992.6962222638454     
   34068.770143722912     
   6873.4068493525465     
  -15852.964450851970     
  -3737.1804461859233     
   34212.810296477954     
   6833.7516154227887     
  -15871.008862889841     
  -3480.5843689623384     
   34358.298954849095     
   6794.0528764616793     
  -15887.767566629249     
  -3222.8971268009700     
   34505.164889456290     
   6754.3138535812650     
  -15903.235080421577     
  -2964.1083901300476     
   34653.340796828583     
   6714.5377816612227     
  -15917.405872232286     
  -2704.2083341538328     
   34802.763100855933     
   6674.7279094717269     
  -15930.274362094915     
  -2443.1876108974134     
   34953.372091061567     
   6634.8874997903604     
  -15941.834924422694     
  -2181.0373202144510     
   35105.111218819700     
   6595.0198295134151     
  -15952.081890188414     
  -1917.7489860733033     
   35257.927504106614     
   6555.1281897618983     
  -15961.009548978078     
  -1653.3145297925034     
   35411.770903323362     
   6515.2158859825622     
  -15968.612150922603     
  -1387.7262480175780     
   35566.594570049107     
   6475.2862380442466     
  -15974.883908514503     
  -1120.9767887422154     
   35722.354201248134     
   6435.3425803298151     
  -15979.818998316941     
  -853.05913223285415     
   35879.008559484479     
   6395.3882618239550     
  -15983.411562567615     
  -583.96656803672033     
   36036.518801923346     
   6355.4266461970919     
  -15985.655710680263     
  -313.69267702229496     
   36194.848481171939     
   6315.4611118856674     
  -15986.545520656351     
  -42.231313413505184     
   36353.963833026028     
   6275.4950521690025     
  -15986.075040401549     
   230.42341533419022     
   36513.832867712539     
   6235.5318752429830     
  -15984.238288958610     
   504.27716184203450     
   36674.426212777405     
   6195.5750042907575     
  -15981.029257657909     
   779.33535843786535     
   36835.716221897557     
   6155.6278775506689     
  -15976.441911186559     
   1055.6032301020973     
   36997.677310231840     
   6115.6939483815986     
  -15970.470188586482     
   1333.0858099288362     
   37160.285795243399     
   6075.7766853259100     
  -15963.108004178177     
   1611.7879533931618     
   37323.519732397122     
   6035.8795721701690     
  -15954.349248416229     
   1891.7143513861406     
   37487.358858433945     
   5996.0061080038067     
  -15944.187788680703     
   2172.8695428243955     
   37651.784575121485     
   5956.1598072758816     
  -15932.617470005796     
   2455.2579271378067     
   37816.779838146715     
   5916.3441998500966     
  -15919.632115748143     
   2738.8837759239077     
   37982.329093927146     
   5876.5628310582179     
  -15905.225528198012     
   3023.7512441283616     
   38148.418061392986     
   5836.8192617520308     
  -15889.391489138719     
   3309.8643795888092     
   38315.034085977153     
   5797.1170683539640     
  -15872.123760351664     
   3597.2271352336379     
   38482.165582149777     
   5757.4598429065172     
  -15853.416084070830     
   3885.8433770997617     
   38649.802221274389     
   5717.8511931206067     
  -15833.262183393681     
   4175.7168937593196     
   38817.935028682099     
   5678.2947424229433     
  -15811.655762643097     
   4466.8514064744359     
   38986.555865729737     
   5638.7941300025614     
  -15788.590507688243     
   4759.2505754674094     
   39155.658007508791     
   5599.3530108565938     
  -15764.060086223264     
   5052.9180105237247     
   39325.235514103006     
   5559.9750558354062     
  -15738.058148004757     
   5347.8572768794984     
   39495.283363411691     
   5520.6639516871774     
  -15710.578325057295     
   5644.0719021050863     
   39665.797958436022     
   5481.4234011020162     
  -15681.614231835050     
   5941.5653867933497     
   39836.775763659498     
   5442.2571227557173     
  -15651.159465355515     
   6240.3412050207962     
   40008.215100165180     
   5403.1688513532208     
  -15619.207605297282     
   6540.4028182720358     
   40180.114088772243     
   5364.1623376718744     
  -15585.752214066757     
   6841.7536739378274     
   40352.472565172284     
   5325.2413486045534     
  -15550.786836836471     
   7144.3972181766203     
   40525.290269535581     
   5286.4096672027363     
  -15514.305001553035     
   7448.3368951981374     
   40698.568347281944     
   5247.6710927195791     
  -15476.300218920533     
   7753.5761578027523     
   40872.308064497120     
   5209.0294406530775     
  -15436.765982355309     
   8060.1184682864805     
   41046.511767942829     
   5170.4885427893623     
  -15395.695767918229     
   8367.9673065460520     
   41221.181959419264     
   5132.0522472462007     
  -15353.083034223759     
   8677.1261712416963     
   41396.322233571809     
   5093.7244185167465     
  -15308.921222325671     
   8987.5985879934851     
   41571.936142072409     
   5055.5089375136095     
  -15263.203755583039     
   9299.3881090590294     
   41748.028291790033     
   5017.4097016132755     
  -15215.924039507272     
   9612.4983212474544     
   41924.603484720305     
   4979.4306247009454     
  -15167.075461585699     
   9926.9328473828500     
   42101.666691967628     
   4941.5756372158185     
  -15116.651391098309     
   10242.695347572615     
   42279.224322466318     
   4903.8486861968759     
  -15064.645178904400     
   10559.789529991105     
   42457.281684312438     
   4866.2537353292028     
  -15011.050157222862     
   10878.219142623457     
   42635.845910127318     
   4828.7947649908801     
  -14955.859639398932     
   11197.987986949403     
   42814.923350206947     
   4791.4757723004777     
  -14899.066919651366     
   11519.099912075962     
   42994.521613390505     
   4754.3007711652008     
  -14840.665272810736     
   11841.558824176385     
   43174.647526092398     
   4717.2737923296918     
  -14780.647954048740     
   12165.368680622087     
   43355.309415143180     
   4680.3988834255342     
  -14719.008198594096     
   12490.533501235652     
   43536.514585159690     
   4643.6801090214713     
  -14655.739221439446     
   12817.057360624358     
   43718.271716186631     
   4607.1215506743729     
  -14590.834217041645     
   13144.944398495751     
   43900.588476446581     
   4570.7273069809535     
  -14524.286359015232     
   13474.198812069108     
   44083.474023879018     
   4534.5014936302732     
  -14456.088799816940     
   13804.824867248193     
   44266.936065859845     
   4498.4482434570264     
  -14386.234670429463     
   14136.826887742151     
   44450.984186358110     
   4462.5717064956298     
  -14314.717080037261     
   14470.209269139828     
   44635.626139656291     
   4426.8760500351264     
  -14241.529115701440     
   14804.976465187257     
   44820.871436820606     
   4391.3654586748971     
  -14166.663842036065     
   15141.133000963406     
   45006.728291330051     
   4356.0441343811917     
  -14090.114300875784     
   15478.683463148389     
   45193.205749269924     
   4320.9162965444875     
  -14011.873510952246     
   15817.632506267906     
   45380.312010694295     
   4285.9861820376454     
  -13931.934467570703     
   16157.984846348121     
   45568.056248633249     
   4251.2580452748880     
  -13850.290142284302     
   16499.745268212864     
   45756.446036650268     
   4216.7361582715721     
  -13766.933482580049     
   16842.918613487749     
   45945.490441036127     
   4182.4248107047451     
  -13681.857411566843     
   17187.509791795514     
   46135.196673488492     
   4148.3283099744740     
  -13595.054827670236     
   17533.523766846683     
   46325.573161230830     
   4114.4509812659226     
  -13506.518604339231     
   17880.965565555907     
   46516.626951444676     
   4080.7971676121560     
  -13416.241589756113     
   18229.840267691736     
   46708.365158342363     
   4047.3712299576437     
  -13324.216606570933     
   18580.153006379311     
   46900.794983839201     
   4014.1775472224285     
  -13230.436451633092     
   18931.908968758096     
   47093.922024028514     
   3981.2205163669314     
  -13134.893895751349     
   19285.113383938318     
   47287.752904220099     
   3948.5045524573425     
  -13037.581683464705     
   19639.771530719961     
   47482.292159483397     
   3916.0340887315620     
  -12938.492532833112     
   19995.888721916097     
   47677.545284657317     
   3883.8135766656369     
  -12837.619135249448     
   20353.470311551020     
   47873.515535027022     
   3851.8474860406400     
  -12734.954155275407     
   20712.521678063727     
   48070.207168089044     
   3820.1403050099270     
  -12630.490230500689     
   21073.048231824388     
   48267.621875729652     
   3788.6965401667153     
  -12524.219971431396     
   21435.055395892370     
   48465.762289604696     
   3757.5207166118976     
  -12416.135961409005     
   21798.548613064399     
   48664.628454956226     
   3726.6173780220256     
  -12306.230756560151     
   22163.533326476580     
   48864.220994605734     
   3695.9910867173694     
  -12194.496885784121     
   22530.014983936111     
   49064.537998592234     
   3665.6464237299642     
  -12080.926850776965     
   22897.999018925562     
   49265.577720524336     
   3635.5879888715426     
  -11965.513126100079     
   23267.490851829487     
   49467.336065984222     
   3605.8204008012417     
  -11848.248159289693     
   23638.495872324376     
   49669.808510455157     
   3576.3482970929781     
  -11729.124371018503     
   24011.019436152783     
   49872.988221736101     
   3547.1763343023481     
  -11608.134155308577     
   24385.066847815811     
   50076.867814214689     
   3518.3091880329357     
  -11485.269879797985     
   24760.643356422413     
   50281.437031207606     
   3489.7515530018713     
  -11360.523886071534     
   25137.754134156479     
   50486.685167047457     
   3461.5081431044873     
  -11233.888490053872     
   25516.404272909327     
   50692.598210912831     
   3433.5836914779047     
  -11105.355982472869     
   25896.598759491186     
   50899.161528166216     
   3405.9829505633688     
  -10974.918629396761     
   26278.342470952422     
   51106.356771932318     
   3378.7106921671443     
  -10842.568672852523     
   26661.640146741924     
   51314.164707749660     
   3351.7717075197543     
  -10708.298331530546     
   27046.496382050038     
   51522.562435081280     
   3325.1708073333543     
  -10572.099801574641     
   27432.915600313139     
   51731.524795450503     
   3298.9128218569940     
  -10433.965257483158     
   27820.902036279025     
   51941.024086092890     
   3273.0026009295148     
  -10293.886853100152     
   28210.459716924714     
   52151.028621127873     
   3247.4450140298168     
  -10151.856722728879     
   28601.592431583183     
   52361.504456195347     
   3222.2449503241996     
  -10007.866982362411     
   28994.303715004640     
   52572.413062353975     
   3197.4073187104659     
  -9861.9097310424659     
   29388.596812972304     
   52783.713172328535     
   3172.9370478584597     
  -9713.9770523556272     
   29784.474661764762     
   52995.358384559455     
   3148.8390862466808     
  -9564.0610160770884     
   30181.939849648967     
   53207.299100466887     
   3125.1184021945974     
  -9412.1536799707137     
   30580.994592902458     
   53419.479936657663     
   3101.7799838902497     
  -9258.2470917573846     
   30981.640692427398     
   53631.841803361436     
   3078.8288394127126     
  -9102.3332912614387     
   31383.879505952602     
   53844.318983952900     
   3056.2699967489548     
  -8944.4043127507230     
   31787.711898332258     
   54056.841573201076     
   3034.1085038045926     
  -8784.4521874795682     
   32193.138210131256     
   54269.332136481738     
   3012.3494284080211     
  -8622.4689464513485     
   32600.158201154882     
   54481.708265437628     
   2990.9978583073421     
  -8458.4466234156007     
   33008.771013145655     
   54693.879273712999     
   2970.0589011594984     
  -8292.3772581134872     
   33418.975107698512     
   54905.748413143454     
   2949.5376845109572     
  -8124.2528997922509     
   33830.768220797079     
   55117.209829760577     
   2929.4393557692597     
  -7954.0656110039536     
   34244.147294520291     
   55328.150378955339     
   2909.7690821646906     
  -7781.8074717117506     
   34659.108422362449     
   55538.446988363459     
   2890.5320507012848     
  -7607.4705837189022     
   35075.646774775181     
   55747.967629663348     
   2871.7334680963245     
  -7431.0470754519738     
   35493.756531997649     
   55956.569487689718     
   2853.3785607074174     
  -7252.5291071140873     
   35913.430803155330     
   56164.099190084853     
   2835.4725744462021     
  -7071.9088762385009     
   36334.661547080963     
   56370.391031499610     
   2818.0207746776346     
  -6889.1786236712505     
   36757.439479817214     
   56575.267301311149     
   2801.0284461037572     
  -6704.3306400102692     
   37181.753984577037     
   56778.536233109960     
   2784.5008926307642     
  -6517.3572725330168     
   37607.593006325355     
   56979.991857191773     
   2768.4434372180935     
  -6328.2509326540639     
   38034.942945254305     
   57179.412870955770     
   2752.8614217081927     
  -6137.0041039364660     
   38463.788541786460     
   57376.560885705243     
   2737.7602066355012     
  -5943.6093507109217     
   38894.112748429267     
   57571.180305076043     
   2723.1451710130941     
  -5748.0593273380600     
   39325.896600717322     
   57762.995946800344     
   2709.0217120953148     
  -5550.3467881604665     
   39759.119070318338     
   57951.712634246142     
   2695.3952451146133     
  -5350.4645981969861     
   40193.756915075173     
   58137.012855589383     
   2682.2712029906656     
  -5148.4057446305633     
   40629.784511492107     
   58318.555951394745     
   2669.6550360097231     
  -4944.1633491490193     
   41067.173681127555     
   58495.975660821670     
   2657.5522114719770     
  -4737.7306811997360     
   41505.893498583726     
   58668.878977146029     
   2645.9682133045781     
  -4529.1011722260000     
   41945.910090912315     
   58836.843352297095     
   2634.9085416377584     
  -4318.2684309585784     
   42387.186416054552     
   58999.415484304140     
   2624.3787123413294     
  -4105.2262598379793     
   42829.682032186822     
   59156.107845802122     
   2614.3842565186205     
  -3889.9686726549317     
   43273.352841030348     
   59306.397374551118     
   2604.9307199546988     
  -3672.4899134990114     
   43718.150821339470     
   59449.721594605297     
   2596.0236625154844     
  -3452.7844771124101     
   44164.023733299022     
   59585.476578140333     
   2587.6686574941082     
  -3230.8471307600798     
   44610.914807635068     
   59713.013049952933     
   2579.8712909005844     
  -3006.6729377272127     
   45058.762405509726     
   59831.633508282357     
   2572.6371606905745     
  -2780.2572825713887     
   45507.499656821834     
   59940.587815145482     
   2565.9718759286857     
  -2551.5958982657398     
   45957.054065435434     
   60039.069893980020     
   2559.8810558813975     
  -2320.6848953780554     
   46407.347089640272     
   60126.212442237076     
   2554.3703290343319     
  -2087.5207934465570     
   46858.293682957061     
   60201.082879576832     
   2549.4453320281541     
  -1852.1005547277846     
   47309.801804553877     
   60262.677653750936     
   2545.1117085069513     
  -1614.4216204990018     
   47761.771886957024     
   60309.916728564545     
   2541.3751078724463     
  -1374.4819501255613     
   48214.096262421248     
   60341.637370772347     
   2538.2411839368565     
  -1132.2800631127584     
   48666.658542702033     
   60356.587416130846     
   2535.7155934666448     
  -887.81508438518995     
   49119.332948323019     
   60353.418030312438     
   2533.8039946087656     
  -641.08679305551186     
   49571.983583550355     
   60330.675432476048     
   2532.5120451903276     
  -392.09567497339538     
   50024.463649293932     
   60286.792574735424     
   2531.8454008818362     
  -140.84297936615479     
   50476.614593604441     
   60220.079265131855     
   2531.8097132133694     
   112.66922008809453     
   50928.265188092941     
   60128.711917168228     
   2532.4106274321389     
   368.43795937700065     
   51379.230527471693     
   60010.722119982602     
   2533.6537801889112     
   626.45931305411477     
   51829.310943371573     
   59863.984267430897     
   2535.5447970396967     
   886.72831747598138     
   52278.290825377291     
   59686.201622606393     
   2538.0892897479457     
   1149.2388878832978     
   52725.937337546857     
   59474.891798831042     
   2541.2928533711979     
   1413.9837287922544     
   53171.999026038073     
   59227.369805738359     
   2545.1610631147446     
   1680.9542371063085     
   53616.204299581121     
   58940.730525718922     
   2549.6994709332971     
   1950.1403973015656     
   54058.259778524007     
   58611.828340029853     
   2554.9136018599847     
   2221.5306679755677     
   54497.848491074241     
   58237.255865341074     
   2560.8089500401156     
   2495.1118589784082     
   54934.627910064286     
   57813.319424097550     
   2567.3909744451157     
   2770.8689982679380     
   55368.227805745031     
   57336.012748235720     
   2574.6650942397705     
   3048.7851875356864     
   55798.247901356794     
   56800.988025717525     
   2582.6366837734313     
   3328.8414455679590     
   56224.255311549685     
   56203.522720430665     
   2591.3110671630907     
   3611.0165381767092     
   56645.781731952899     
   55538.485163092439     
   2600.6935124331881     
   3895.2867934332885     
   57062.320370676105     
   54800.293512103679     
   2610.7892251736739     
   4181.6259007900153     
   57473.322572016870     
   53982.873336837140     
   2621.6033416741202     
   4470.0046925251718     
   57878.194122043162     
   53079.607713753328     
   2633.1409214875662     
   4760.3909057800138     
   58276.291179896303     
   52083.284438582159     
   2645.4069393732102     
   5052.7489232627258     
   58666.915813185682     
   50986.034680858931     
   2658.4062765619910     
   5347.0394904789136     
   59049.311073292112     
   49779.267252771722     
   2672.1437112834469     
   5643.2194071063577     
   59422.655577687896     
   48453.593325945592     
   2686.6239084859694     
   5941.2411898696655     
   59786.057527632496     
   46998.743148232010     
   2701.8514086755526     
   6241.0527039418512     
   60138.548101244225     
   45403.473677685950     
   2717.8306157903166     
   6542.5967595795355     
   60479.074153826878     
   43655.463397367042     
   2734.5657840193421     
   6845.8106702873638     
   60806.490129307123     
   41741.196575365524     
   2752.0610034645656     
   7150.6257683696949     
   61119.549103622368     
   39645.831210236909     
   2770.3201845334997     
   7456.9668732229920     
   61416.892837699139     
   37353.052695845552     
   2789.3470409382417     
   7764.7517071495422     
   61697.040732917987     
   34844.906751767136     
   2809.1450711623638     
   8073.8902528157214     
   61958.377533556239     
   32101.613657641414     
   2829.7175382417017     
   8384.2840457395905     
   62199.139635988555     
   29101.355254339327     
   2851.0674476874510     
   8695.8253943305444     
   62417.399800396095     
   25820.037833162627     
   2873.1975233601215     
   9008.3965190419040     
   62611.050084144823     
   22231.018730080286     
   2896.1101810804194     
   9321.8686010638121     
   62777.782724620418     
   18304.801053074640     
   2919.8074997376248     
   9636.1007297066662     
   62915.068732518484     
   14008.681148775511     
   2944.2911896271121     
   9950.9387361407917     
   63020.133841134295     
   9306.3519320885134     
   2969.5625577157207     
   10266.213899445196     
   63089.931480624960     
   4157.4450031986062     
   2995.6224694961652     
   10581.741508942125     
   63121.112318148953     
  -1482.9887072599033     
   3022.4713070488110     
   10897.319264494616     
   63109.989902844500     
  -7665.0785751555122     
   3050.1089228800870     
   11212.725493785547     
   63052.501813530835     
  -14444.819790252617     
   3078.5345890505769     
   11527.717162482140     
   62944.165665103937     
  -21884.866407303081     
   3107.7469410411509     
   11842.027649562517     
   62780.029167049172     
  -30055.442855219768     
   3137.7439157310573     
   12155.364255844235     
   62554.613345635014     
  -39035.403810484524     
   3168.5226827758929     
   12467.405408750956     
   62261.847817056390     
  -48913.458009781934     
   3200.0795685738462     
   12777.797520498561     
   61894.996881983010     
  -59789.597762908488     
   3232.4099718931393     
   13086.151449950416     
   61446.574898761210     
  -71776.761123808756     
   3265.5082700992393     
   13392.038510173144     
   60908.249190332659     
  -85002.779192584640     
   3299.3677147636877     
   13694.985954014954     
   60270.728346388256     
  -99612.660264633392     
   3333.9803152530726     
   13994.471858366927     
   59523.633394403521     
  -115771.27413523436     
   3369.3367086815474     
   14289.919313948916     
   58655.348838389240     
  -133666.52661323745     
   3405.4260143571805     
   14580.689810766857     
   57652.849888789984     
  -153513.11156038800     
   3442.2356705535353     
   14866.075689369056     
   56501.501552087051     
  -175556.97715520885     
   3479.7512510838897     
   15145.291503807826     
   55184.824223423013     
  -200080.64562389019     
   3517.9562587347186     
   15417.464112819500     
   53684.219381243798     
  -227409.58797688704     
   3556.8318921130872     
   15681.621279951145     
   51978.647471417178     
  -257919.87943842236     
   3596.3567818615461     
   15936.678519568766     
   50044.248375628973     
  -292047.44439277024     
   3636.5066914714962     
   16181.423871864543     
   47853.892542683243     
  -330299.25502821390     
   3677.2541770536905     
   16414.500223546183     
   45376.648129971582     
  -373266.97353281773     
   3718.5681993669059     
   16634.384708442296     
   42577.145828475506     
  -421643.63377795351     
   3760.4136801176628     
   16839.364619451342     
   39414.818575140780     
  -476244.16024379164     
   3802.7509929673811     
   17027.509134322474     
   35842.987373312419     
  -538030.72151080996     
   3845.5353777442479     
   17196.635995160712     
   31807.756961981249     
  -608144.25285629753     
   3888.7162639592102     
   17344.272075229557     
   27246.675065559117     
  -687943.85904912895     
   3932.2364867436472     
   17467.606503200186     
   22087.096122690531     
  -779056.39831833134     
   3976.0313745961898     
   17563.434676345169     
   16244.173135303170     
  -883439.26866192685     
   4020.0276836305766     
   17628.091055734272     
   9618.3786203385662     
  -1003460.4944318560     
   4064.1423470660629     
   17657.368064565369     
   2092.4249120998065     
  -1142001.6250674108     
   4108.2810011077863     
   17646.417658655853     
  -6472.5872759059712     
  -1302591.0202853440     
   4152.3362385992586     
   17589.631140645975     
  -16242.019928045844     
  -1489577.9497859776     
   4196.1855291708589     
   17480.491454447256     
  -27413.854551440934     
  -1708362.1081663049     
   4239.6887280580895     
   17311.390392161935     
  -40226.570362687948     
  -1965699.1275063066     
   4282.6850739248594     
   17073.400681707761     
  -54969.313818984927     
  -2270111.5990181994     
   4324.9895469240264     
   16755.989520131236     
  -71995.150811621817     
  -2632448.2301928401     
   4366.3884190281842     
   16346.655361757021     
  -91738.512538067705     
  -3066654.3617467619     
   4406.6337752548125     
   15830.463029783916     
  -114738.42025116895     
  -3590846.3866395708     
   4445.4367107279104     
   15189.442558778595     
  -141669.76815096516     
  -4228837.9810748547     
   4482.4588054804599     
   14401.803005878595     
  -173386.05300902730     
  -5012319.9154217634     
   4517.3013326651708     
   13440.891742419324     
  -210978.45237468972     
  -5984114.7913811980     
   4549.4914449002626     
   12273.797328207449     
  -255859.31331004974     
  -7202802.6441520220     
   4578.4642737212780     
   10859.448212079382     
  -309880.33314118872     
  -8750655.9782795683     
   4603.5394131696839     
   9145.9717467806531     
  -375510.25297828706     
  -10742735.046355225     
   4623.8895482204216     
   7066.9941997701071     
  -456080.76582594949     
  -13353912.873420544     
   4638.4978740447877     
   4536.2045042636601     
  -556235.11237660586     
  -16816791.627687830     
   4646.0991534839104     
   1439.7140993615569     
  -682361.04958426196     
  -21594721.287124209     
   4645.0962646523012     
  -2376.9921726934290     
  -844321.45923769730     
  -28022906.318479069     
   4633.4389171891062     
  -7124.0289623532863     
  -1054493.2566262858     
  -38167469.075950868     
   4608.4418952249962     
  -13112.135290658949     
  -1340749.2746959240     
  -49877587.734767228     
   4566.5025367231447     
  -20751.086434165270     
  -1714831.1827066701     
  -80987866.895528555     
   4502.6416903255704     
  -30843.764851990050     
  -2322240.1844231482     
  -83363200.499391288     
   4409.7157270351499     
  -44018.025783469064     
  -2947464.1881685695     
  -274136079.23241812     
   4276.9656351624135     
  -63895.398209920328     
  -5003484.7824117532     
   72304073.488419548     
   4087.0851108958004     
  -87557.120744070751     
  -4461204.2312486181     
  -1973686710.3217075     
   3809.4709277415345     
  -146869.76771884807     
  -19263854.558661766     
   3798859394.7233505     
   3381.2545954953398     
  -171960.42686109507     
   9227590.9017627575     
  -24207218739.524532     
   2630.7881786735152     
  -579707.82371838612     
  -172326549.64467543     
  -18606003112.675198     
  -186.24111453712604     
  -1790203.1303043901     
  -311871572.98973644     
  -18606003112.675198     
  -3753.7378476422532     
  -1709562.6388437448     
   860701815234.99341     
  -2.2512546416297990E+017
  -3754.8118339300249     
  -663535.40086269786     
   185325422746.05368     
  -2.7770187825193779E+017
  -3754.8647564518606     
  -638888.62292233598     
   117525072794.33072     
   3611952396617083.5     
  -3754.9200696562248     
  -618118.92438985629     
   118478691005.96507     
  -52974810123716720.     
  -3754.9778673668557     
  -597007.54722015210     
   103354180522.32428     
  -30836608701454312.     
  -3755.0382461584218     
  -576714.35690621473     
   93833720614.692184     
  -28875267667911888.     
  -3755.1013053730026     
  -556902.03631601995     
   84193283246.961197     
  -23308862338073880.     
  -3755.1671471312648     
  -537650.26193340623     
   75777952382.992249     
  -19601328250805940.     
  -3755.2358763378579     
  -518922.80907982658     
   68125246533.906342     
  -16286625010594092.     
  -3755.3076006805331     
  -500715.90497214923     
   61249180858.920563     
  -13575697939015708.     
  -3755.3824306224610     
  -483016.92704226647     
   55051196365.497620     
  -11302985666505192.     
  -3755.4604793872113     
  -465815.89985901327     
   49470853339.801476     
  -9411562440593470.0     
  -3755.5418629358260     
  -449102.29325241002     
   44446168266.921051     
  -7834523502220691.0     
  -3755.6266999353975     
  -432865.91249600996     
   39923037882.034988     
  -6520614389117063.0     
  -3755.7151117185472     
  -417096.64929227711     
   35852100357.919006     
  -5425948053696918.0     
  -3755.8072222331698     
  -401784.54988587601     
   32188897653.659538     
  -4514152344342670.0     
  -3755.9031579817952     
  -386919.79491117067     
   28893248806.707993     
  -3754809101050742.0     
  -3756.0030479499010     
  -372492.70380621316     
   25928881727.883762     
  -3122550630308301.0     
  -3756.1070235224820     
  -358493.73237161955     
   23263048304.732338     
  -2596208640640815.0     
  -3756.2152183881749     
  -344913.47226186667     
   20866189170.786293     
  -2158125624178870.8     
  -3756.3277684302207     
  -331742.64992344851     
   18711626946.123535     
  -1793574384624143.0     
  -3756.4448116035237     
  -318972.12569092290     
   16775289194.105021     
  -1490273774768882.8     
  -3756.5664877970730     
  -306592.89283973572     
   15035457736.171909     
  -1237984382480849.2     
  -3756.6929386809602     
  -294596.07664914097     
   13472541559.997606     
  -1028170375425614.2     
  -3756.8243075372484     
  -282972.93346662028     
   12068871596.676666     
  -853717497336441.88     
  -3756.9607390739156     
  -271714.84976261633     
   10808514813.946896     
  -708697258301621.12     
  -3757.1023792211254     
  -260813.34120335040     
   9677106220.4255657     
  -588170255597499.38     
  -3757.2493749090581     
  -250260.05170097027     
   8661696822.7577209     
  -488021909490436.81     
  -3757.4018738265595     
  -240046.75248194198     
   7750616136.0351934     
  -404825351166454.19     
  -3757.5600241598763     
  -230165.34114908162     
   6933347896.1922131     
  -335727042453098.62     
  -3757.7239743107602     
  -220607.84073888339     
   6200417648.1711769     
  -278351302700318.78     
  -3757.8938725932544     
  -211366.39878616791     
   5543291151.7120762     
  -230720677605221.81     
  -3758.0698669085059     
  -202433.28638532700     
   4954282546.8388977     
  -191189513192202.09     
  -3758.2521043969855     
  -193800.89725233358     
   4426471362.8176250     
  -158388559407804.28     
  -3758.4407310675415     
  -185461.74678511429     
   3953627529.0271311     
  -131178780966482.75     
  -3758.6358914027683     
  -177408.47112547918     
   3530143621.2748108     
  -108612847172186.81     
  -3758.8377279402357     
  -169633.82622218237     
   3150973663.9216518     
  -89903035009955.859     
  -3759.0463808291938     
  -162130.68689115104     
   2811577855.3760490     
  -74394479870622.234     
  -3759.2619873624476     
  -154892.04587605622     
   2507872651.6664648     
  -61542887023949.969     
  -3759.4846814831935     
  -147911.01291269172     
   2236185696.2363725     
  -50895961857516.898     
  -3759.7145932667127     
  -141180.81378845303     
   1993215139.9911427     
  -42077947127035.289     
  -3759.9518483769175     
  -134694.78940321933     
   1775992911.2612858     
  -34776741067486.832     
  -3760.1965674978992     
  -128446.39483376170     
   1581851579.8777647     
  -28733175630750.801     
  -3760.4488657407405     
  -122429.19839198244     
   1408394452.6526163     
  -23732090105262.023     
  -3760.7088520260222     
  -116636.88068824461     
   1253468594.4499888     
  -19594901263125.812     
  -3760.9766284426241     
  -111063.23369281222     
   1115140497.7039371     
  -16173422462401.641     
  -3761.2522895835878     
  -105702.15979598652     
   991674135.32008433     
  -13344720315555.283     
  -3761.5359218600197     
  -100547.67087072179     
   881511174.87583899     
  -11006837456795.230     
  -3761.8276027942175     
  -95593.887333778213     
   783253139.71226656     
  -9075235318849.1309     
  -3762.1274002934288     
  -90835.037206505935     
   695645331.05076635     
  -7479836980598.1055     
  -3762.4353719058931     
  -86265.455176075149     
   617562337.45384121     
  -6162568848801.6484     
  -3762.7515640610823     
  -81879.581658046212     
   547994979.98657274     
  -5075317893995.9844     
  -3763.0760112963176     
  -77671.961856019843     
   486038551.83865345     
  -4178234532365.1479     
  -3763.4087354722278     
  -73637.244823288071     
   430882224.94084185     
  -3438322669693.6509     
  -3763.7497449798288     
  -69770.182524694246     
   381799512.66450292     
  -2828269074160.4702     
  -3764.0990339422974     
  -66065.628896894705     
   338139681.92690533     
  -2325471283577.1919     
  -3764.4565814148536     
  -62518.538909562587     
   299320024.01478851     
  -1911230833358.3999     
  -3764.8223505864930     
  -59123.967626454803     
   264818898.24800622     
  -1570083686017.6887     
  -3765.1962879876633     
  -55877.069266542618     
   234169473.74523592     
  -1289244803010.5022     
  -3765.5783227083184     
  -52773.096264553642     
   206954099.37863791     
  -1058147415109.1985     
  -3765.9683656311481     
  -49807.398331781333     
   182799240.82159090     
  -868061022151.16418     
  -3766.3663086851238     
  -46975.421516867777     
   161370927.92372245     
  -711774694040.08289     
  -3766.7720241248639     
  -44272.707266419791     
   142370662.54285696     
  -583334635571.41064     
  -3767.1853638416455     
  -41694.891485396460     
   125531740.46953872     
  -477826728386.73151     
  -3767.6061587122326     
  -39237.703597542910     
   110615946.93740107     
  -391196435422.24847     
  -3768.0342179919803     
  -36896.965605640908     
   97410587.929595426     
  -320099655007.32013     
  -3768.4693287589694     
  -34668.591151646593     
   85725824.340961173     
  -261779274251.67569     
  -3768.9112554161475     
  -32548.584576530855     
   75392278.192196801     
  -213962996318.64365     
  -3769.3597392586721     
  -30533.039980199173     
   66258884.142993696     
  -174778824221.43295     
  -3769.8144981137689     
  -28618.140280960142     
   58190961.274666533     
  -142685153869.70236     
  -3770.2752260605116     
  -26800.156274931742     
   51068483.345124699     
  -116412983368.95021     
  -3770.7415932369017     
  -25075.445695058992     
   44784527.227808751     
  -94918143232.505493     
  -3771.2132457415400     
  -23440.452270115115     
   39243881.800087757     
  -77341831248.258575     
  -3771.6898056369437     
  -21891.704782989902     
   34361800.860156499     
  -62978014052.224289     
  -3772.1708710612238     
  -20425.816129076364     
   30062885.583682127     
  -51246512278.309616     
  -3772.6560164543280     
  -19039.482373868210     
   26280083.336877633     
  -41670786397.628387     
  -3773.1447929043593     
  -17729.481810310681     
   22953790.954848774     
  -33859607327.329807     
  -3773.6367286186151     
  -16492.674015808894     
   20031051.904861707     
  -27491939827.565685     
  -3774.1313295228465     
  -15325.998908293195     
   17464837.670383390     
  -22304479271.538345     
  -3774.6280799908627     
  -14226.475801978540     
   15213404.742289765     
  -18081380083.281727     
  -3775.1264437049235     
  -13191.202462414689     
   13239719.469252270     
  -14645794245.970621     
  -3775.6258646453239     
  -12217.354160545052     
   11510943.751777515     
  -11852903386.264616     
  -3776.1257682051710     
  -11302.182726144272     
   9997975.3087873198     
  -9584183182.1448097     
  -3776.6255624235214     
  -10443.015600161320     
   8675036.8827243820     
  -7742684459.8677282     
  -3777.1246393267056     
  -9637.2548859658127     
   7519309.2791896742     
  -6249152073.5726938     
  -3777.6223763638277     
  -8882.3763995197678     
   6510603.7092959955     
  -5038834568.4797096     
  -3778.1181379179457     
  -8175.9287180181900     
   5631069.3180231145     
  -4058862743.7263155     
  -3778.6112768693147     
  -7515.5322273438042     
   4864932.2223566175     
  -3266096573.9882922     
  -3779.1011361811907     
  -6898.8781669394084     
   4198262.7819200885     
  -2625358322.4298611     
  -3779.5870504719874     
  -6323.7276763347891     
   3618768.0230404427     
  -2107980993.6902583     
  -3780.0683475299547     
  -5787.9108261470756     
   3115606.9706713641     
  -1690624147.9611552     
  -3780.5443497179040     
  -5289.3256990716027     
   2679225.0052490490     
  -1354282826.7545640     
  -3781.0143752057456     
  -4825.9372653627624     
   2301210.4717052793     
  -1083543686.9343653     
  -3781.4777389576070     
  -4395.7770441930579     
   1974152.3393674213     
  -865750088.82453883     
  -3781.9337533879248     
  -3996.9396985397843     
   1691566.4505872265     
  -691069156.38080049     
  -3782.3817285870346     
  -3627.5915260900538     
   1447640.0336117370     
  -550054823.14815176     
  -3782.8209720012487     
  -3285.9327248238415     
   1237686.7343528019     
  -439932163.83924484     
  -3783.2507874350495     
  -2970.3391964607226     
   1056100.9520465157     
  -342243111.37111259     
  -3783.6704732236676     
  -2678.8069378481287     
   903340.74365971691     
  -295892635.57862610     
  -3784.0793194027242     
  -2411.1054180227579     
   760520.72582349274     
  -153524186.83919442     
  -3784.4766036776236     
  -2160.4082223986206     
   680387.77553973289     
  -389966084.23008066     
  -3784.8615859687052     
  -1945.7978810271793     
   460277.37476895400     
  -47874576.909701280     
  -3787.5973873431813     
  -542.05932423930835     
   101218.04794619439     
  -4869301.5249959826     
  -3788.3960056904439     
  -127.26848810201110     
   64698.286508724530     
  -3442174.1166998446     
  -3788.3635965905928     
   131.68217975348949     
   38881.980633475694     
  -956564.24186317215     
  -3787.8063250785290     
   308.15650338593355     
   31707.748819501903     
  -675631.68057469185     
  -3786.8483171349512     
   454.02715347266752     
   26640.511215191716     
  -360825.61691547418     
  -3785.5523839564389     
   580.46422923146110     
   23934.319088325658     
  -258572.85365235378     
  -3783.9556740898965     
   695.28758366710770     
   21995.022685933007     
  -186061.98183458374     
  -3782.0828934574079     
   801.77403493737415     
   20599.557822173629     
  -146921.51491685095     
  -3779.9520067823464     
   902.01704564355146     
   19497.646460297245     
  -120368.44285397352     
  -3777.5769846347803     
   997.24836964152564     
   18594.883138892445     
  -102496.86211839404     
  -3774.9692472045290     
   1088.3009691712680     
   17826.156673004487     
  -89477.851173893505     
  -3772.1384793938191     
   1175.7540428267801     
   17155.072789200287     
  -79670.345870598176     
  -3769.0931199309739     
   1260.0355877877078     
   16557.545195170802     
  -71976.497644353862     
  -3765.8406709368105     
   1341.4737544327299     
   16017.721462838148     
  -65762.221155987878     
  -3762.3879033262915     
   1420.3293201002459     
   15524.504804168238     
  -60613.453842342591     
  -3758.7409989562311     
   1496.8153418615434     
   15069.903900350668     
  -56259.820125448568     
  -3754.9056527618895     
   1571.1099897359443     
   14647.955249409804     
  -52516.157909969072     
  -3750.8871486322082     
   1643.3650880221815     
   14254.084065085037     
  -49252.547245720372     
  -3746.6904174577967     
   1713.7120230867495     
   13884.689960742133     
  -46375.059167899322     
  -3742.3200826981247     
   1782.2659405310619     
   13536.877016982889     
  -43814.105199890728     
  -3737.7804969608346     
   1849.1288111434785     
   13208.271227983707     
  -41516.912204050423     
  -3733.0757719395542     
   1914.3917251795710     
   12896.894386453328     
  -39442.620029466416     
  -3728.2098033276279     
   1978.1366479862852     
   12601.074736232331     
  -37558.990846060588     
  -3723.1862918497927     
   2040.4377905890833     
   12319.382304886876     
  -35840.157473652078     
  -3718.0087612363750     
   2101.3626991608867     
   12050.581123834487     
  -34265.049724863064     
  -3712.6805737478508     
   2160.9731350977181     
   11793.593250898013     
  -32816.273401436745     
  -3707.2049437065602     
   2219.3257962259313     
   11547.471200387237     
  -31479.296771411791     
  -3701.5849493850051     
   2276.4729154134029     
   11311.376474601650     
  -30241.850954306912     
  -3695.8235435224265     
   2332.4627630810182     
   11084.562592444348     
  -29093.479581654512     
  -3689.9235626841396     
   2387.3400733010840     
   10866.361495581939     
  -28025.196832731101     
  -3683.8877356352400     
   2441.1464083383798     
   10656.172519336455     
  -27029.222890916546     
  -3677.7186908677559     
   2493.9204730058577     
   10453.453347654580     
  -26098.777593189676     
  -3671.4189633952183     
   2545.6983876642585     
   10257.712515705658     
  -25227.916653762375     
  -3664.9910009090322     
   2596.5139268055282     
   10068.503140802441     
  -24411.401046570769     
  -3658.4371693755297     
   2646.3987287399173     
   9885.4176329531601     
  -23644.590939635942     
  -3651.7597581402074     
   2695.3824808245649     
   9708.0832009058904     
  -22923.359351302293     
  -3644.9609845956302     
   2743.4930838412574     
   9536.1580057711235     
  -22244.021069205501     
  -3638.0429984613202     
   2790.7567984750658     
   9369.3278477520817     
  -21603.273152515412     
  -3631.0078857172271     
   2837.1983763422163     
   9207.3032991082164     
  -20998.145863199450     
  -3623.8576722267812     
   2882.8411776028224     
   9049.8172051342208     
  -20425.960697149803     
  -3616.5943270808780     
   2927.7072768654220     
   8896.6224999055976     
  -19884.294974736422     
  -3609.2197656901990     
   2971.8175588341737     
   8747.4902875950738     
  -19370.951942243100     
  -3601.7358526499402     
   3015.1918049232318     
   8602.2081480282504     
  -18883.934603584548     
  -3594.1444043981851     
   3057.8487718895562     
   8460.5786385013671     
  -18421.423533438778     
  -3586.4471916867133     
   3099.8062633908107     
   8322.4179620005762     
  -17981.757691201612     
  -3578.6459418809377     
   3141.0811952441036     
   8187.5547793165642     
  -17563.417307947915     
  -3570.7423411038521     
   3181.6896550661622     
   8055.8291495069552     
  -17165.009573882329     
  -3562.7380362372769     
   3221.6469568841867     
   7927.0915777028367     
  -16785.255583226157     
  -3554.6346367923243     
   3260.9676912305158     
   7801.2021608286414     
  -16422.978976000180     
  -3546.4337166597893     
   3299.6657711788589     
   7678.0298185086394     
  -16077.096264524320     
  -3538.1368157501056     
   3337.7544747164425     
   7557.4515965247065     
  -15746.607581943666     
  -3529.7454415315797     
   3375.2464838069045     
   7439.3520396601289     
  -15430.589259912434     
  -3521.2610704747717     
   3412.1539204565815     
   7323.6226202107864     
  -15128.186640859882     
  -3512.6851494101702     
   3448.4883800581197     
   7210.1612204043367     
  -14838.607845492503     
  -3504.0190968056449     
   3484.2609622630384     
   7098.8716615631429     
  -14561.118341393889     
  -3495.2643039695768     
   3519.4822996019525     
   6989.6632740026898     
  -14295.035970002924     
  -3486.4221361850464     
   3554.1625840475285     
   6882.4505042276678     
  -14039.726219736609     
  -3477.4939337799983     
   3588.3115917020468     
   6777.1525575796431     
  -13794.598647962253     
  -3468.4810131378622     
   3621.9387057652957     
   6673.6930677199261     
  -13559.102796404828     
  -3459.3846676527569     
   3655.0529379264626     
   6571.9997967468898     
  -13332.725246649521     
  -3450.2061686330430     
   3687.6629483118227     
   6472.0043573970179     
  -13114.986492480410     
  -3440.9467661566937     
   3719.7770641020738     
   6373.6419587034152     
  -12905.438269568356     
  -3431.6076898816696     
   3751.4032969280365     
   6276.8511716816520     
  -12703.661299064504     
  -3422.1901498142342     
   3782.5493591370873     
   6181.5737119386686     
  -12509.262606241999     
  -3412.6953370379201     
   3813.2226790229133     
   6087.7542423918530     
  -12321.874241465128     
  -3403.1244244056329     
   3843.4304150928456     
   5995.3401855808652     
  -12141.150571256174     
  -3393.4785671972186     
   3873.1794694475388     
   5904.2815562964433     
  -11966.767463586833     
  -3383.7589037446146     
   3902.4765003390785     
   5814.5308003195432     
  -11798.419952450684     
  -3373.9665560265767     
   3931.3279339665678     
   5726.0426506761632     
  -11635.821566331368     
  -3364.1026302348055     
   3959.7399755655797     
   5638.7739889286777     
  -11478.702316948409     
  -3354.1682173131844     
   3987.7186198417803     
   5552.6837215515643     
  -11326.808296903153     
  -3344.1643934716999     
   4015.2696607939711     
   5467.7326593247908     
  -11179.899828309581     
  -3334.0922206765290     
   4042.3987009688144     
   5383.8834106124687     
  -11037.751015079439     
  -3323.9527471176502     
   4069.1111601903440     
   5301.1002779993732     
  -10900.148619018810     
  -3313.7470076552590     
   4095.4122837937343     
   5219.3491633567319     
  -10766.891153282531     
  -3303.4760242461780     
   4121.3071504013942     
   5138.5974797071131     
  -10637.788219147469     
  -3293.1408063513672     
   4146.8006792708202     
   5058.8140680635070     
  -10512.659787203020     
  -3282.7423513255740     
   4171.8976372401285     
   4979.9691196594840     
  -10391.335341134700     
  -3272.2816447900905     
   4196.6026453007789     
   4902.0341046009735     
  -10273.653568517957     
  -3261.7596609895218     
   4220.9201848193743     
   4824.9817028370890     
  -10159.461535883942     
  -3251.1773631334172     
   4244.8546034297615     
   4748.7857413179599     
  -10048.614217997319     
  -3240.5357037235567     
   4268.4101206197638     
   4673.4211346829798     
  -9940.9741361911892     
  -3229.8356248676364     
   4291.5908330281254     
   4598.8638286615460     
  -9836.4106594321038     
  -3219.0780585800535     
   4314.4007194715687     
   4525.0907487158056     
  -9734.7999574919322     
  -3208.2639270704444     
   4336.8436457159451     
   4452.0797490346158     
  -9636.0240086432805     
  -3197.3941430205982     
   4358.9233690109559     
   4379.8095689697911     
  -9539.9710412824697     
  -3186.4696098503123     
   4380.6435423987805     
   4308.2597861601726     
  -9446.5343598327217     
  -3175.4912219727512     
   4402.0077188103351     
   4237.4107784614271     
  -9355.6126413909533     
  -3164.4598650398075     
   4423.0193549656160     
   4167.2436836509951     
  -9267.1093411517995     
  -3153.3764161779541     
   4443.6818150837244     
   4097.7403635923565     
  -9180.9325039783216     
  -3142.2417442150427     
   4463.9983744172368     
   4028.8833698125190     
  -9096.9944828693697     
  -3131.0567098984770     
   4483.9722226197455     
   3960.6559111909983     
  -9015.2116740444417     
  -3119.8221661051653     
   4503.6064669568123     
   3893.0418236356659     
  -8935.5043998299079     
  -3108.5389580436317     
   4522.9041353674938     
   3826.0255406369415     
  -8857.7965164211419     
  -3097.2079234486546     
   4541.8681793859951     
   3759.5920667637829     
  -8782.0154251207823     
  -3085.8298927687633     
   4560.5014769305935     
   3693.7269510753767     
  -8708.0916790061492     
  -3074.4056893469251     
   4578.8068349669884     
   3628.4162634828308     
  -8635.9589636635901     
  -3062.9361295947197     
   4596.7869920538342     
   3563.6465712553536     
  -8565.5539014763162     
  -3051.4220231602944     
   4614.4446207744586     
   3499.4049169942814     
  -8496.8157848873416     
  -3039.8641730903737     
   4631.7823300634627     
   3435.6787986076260     
  -8429.6866449289992     
  -3028.2633759865776     
   4648.8026674319090     
   3372.4561487706587     
  -8364.1108676746553     
  -3016.6204221563003     
   4665.5081210969929     
   3309.7253172630990     
  -8300.0353182145700     
  -3004.9360957583767     
   4681.9011220210923     
   3247.4750523764897     
  -8237.4089976570685     
  -2993.2111749437622     
   4697.9840458642684     
   3185.6944848940611     
  -8176.1830388035305     
  -2981.4464319914309     
   4713.7592148567610     
   3124.3731121030351     
  -8116.3107173519547     
  -2969.6426334396933     
   4729.2288995913259     
   3063.5007817228952     
  -8057.7470039540385     
  -2957.8005402131262     
   4744.3953207436161     
   3003.0676791932397     
  -8000.4488604847138     
  -2945.9209077452856     
   4759.2606507234486     
   2943.0643127396042     
  -7944.3749976727231     
  -2934.0044860973817     
   4773.8270152559408     
   2883.4815002570590     
  -7889.4855587835009     
  -2922.0520200730771     
   4788.0964949029985     
   2824.3103585661825     
  -7835.7425795118088     
  -2910.0642493295563     
   4802.0711265224636     
   2765.5422892198440     
  -7783.1092333405941     
  -2898.0419084850246     
   4815.7529046704376     
   2707.1689699697909     
  -7731.5505023704118     
  -2885.9857272227628     
   4829.1437829483666     
   2649.1823412020126     
  -7681.0322848026699     
  -2873.8964303918888     
   4842.2456752990365     
   2591.5745990659925     
  -7631.5222468587699     
  -2861.7747381049321     
   4855.0604572522379     
   2534.3381822145516     
  -7582.9888604191119     
  -2849.6213658323636     
   4867.5899671221778     
   2477.4657657614084     
  -7535.4020542735207     
  -2837.4370244941792     
   4879.8360071624675     
   2420.9502503543567     
  -7488.7328192832620     
  -2825.2224205486586     
   4891.8003446738776     
   2364.7847542097325     
  -7442.9530185809135     
  -2812.9782560784010     
   4903.4847130758280     
   2308.9626065703756     
  -7398.0359595310283     
  -2800.7052288737323     
   4914.8908129344391     
   2253.4773368738925     
  -7353.9554016335778     
  -2788.4040325135938     
   4926.0203129550273     
   2198.3226713616409     
  -7310.6865373318606     
  -2776.0753564439874     
   4936.8748509392608     
   2143.4925223316518     
  -7268.2050690402257     
  -2763.7198860540789     
   4947.4560347058750     
   2088.9809843138501     
  -7226.4877665451813     
  -2751.3383027500336     
   4957.7654429818213     
   2034.7823260647610     
  -7185.5121498991530     
  -2738.9312840266684     
   4967.8046262593343     
   1980.8909849405175     
  -7145.2565310602886     
  -2726.4995035369975     
   4977.5751076240795     
   1927.3015609575652     
  -7105.6999316052888     
  -2714.0436311597427     
   4987.0783835551501     
   1874.0088114705254     
  -7066.8221374109571     
  -2701.5643330648791     
   4996.3159246974255     
   1821.0076454399432     
  -7028.6036204200109     
  -2689.0622717772831     
   5005.2891766067432     
   1768.2931182867933     
  -6991.0254185472631     
  -2676.5381062385491     
   5013.9995604715787     
   1715.8604276476885     
  -6954.0693741495425     
  -2663.9924918670313     
   5022.4484738090523     
   1663.7049073415669     
  -6917.7176785853981     
  -2651.4260806161765     
   5030.6372911392864     
   1611.8220247521765     
  -6881.9533786667698     
  -2638.8395210311951     
   5038.5673646371970     
   1560.2073744121758     
  -6846.7598540318413     
  -2626.2334583041347     
   5046.2400247619953     
   1508.8566755069369     
  -6812.1211206305979     
  -2613.6085343274003     
   5053.6565808685182     
   1457.7657671022073     
  -6778.0216632806678     
  -2600.9653877457731     
   5060.8183217978431     
   1406.9306046276022     
  -6744.4465219668546     
  -2588.3046540069768     
   5067.7265164486935     
   1356.3472557128518     
  -6711.3810658357061     
  -2575.6269654108360     
   5074.3824143322736     
   1306.0118977190841     
  -6678.8112572516120     
  -2562.9329511570704     
   5080.7872461097950     
   1255.9208132896970     
  -6646.7233949881747     
  -2550.2232373917659     
   5086.9422241125876     
   1206.0703878272857     
  -6615.1042459108739     
  -2537.4984472525643     
   5092.8485428471131     
   1156.4571059829541     
  -6583.9409501515038     
  -2524.7592009126115     
   5098.5073794842128     
   1107.0775488568177     
  -6553.2209678548898     
  -2512.0061156232982     
   5103.9198943353495     
   1057.9283915979058     
  -6522.9322886352238     
  -2499.2398057558294     
   5109.0872313129275     
   1009.0063994331417     
  -6493.0630253531663     
  -2486.4608828416604     
   5114.0105183783680     
   960.30842674299288     
  -6463.6018400208004     
  -2473.6699556118260     
   5118.6908679775825     
   911.83141294283689     
  -6434.5376068311398     
  -2460.8676300352013     
   5123.1293774621681     
   863.57238089160330     
  -6405.8594901248798     
  -2448.0545093557198     
   5127.3271295011864     
   815.52843471566666     
  -6377.5569985964521     
  -2435.2311941285780     
   5131.2851924810411     
   767.69675722619320     
  -6349.6200106458846     
  -2422.3982822554553     
   5135.0046208919730     
   720.07460714634908     
  -6322.0384150387363     
  -2409.5563690187810     
   5138.4864557074225     
   672.65931903355852     
  -6294.8027371104045     
  -2396.7060471150612     
   5141.7317247512692     
   625.44829850523047     
  -6267.9033902731189     
  -2383.8479066873078     
   5144.7414430552280     
   578.43902307818200     
  -6241.3312684504435     
  -2370.9825353565766     
   5147.5166132093354     
   531.62903856480364     
  -6215.0774636077758     
  -2358.1105182526476     
   5150.0582256997168     
   485.01595758774522     
  -6189.1331920154753     
  -2345.2324380438695     
   5152.3672592403054     
   438.59745864762914     
  -6163.4899642131077     
  -2332.3488749661828     
   5154.4446810967147     
   392.37128391603079     
  -6138.1395318608675     
  -2319.4604068513468     
   5156.2914474000718     
   346.33523742707428     
  -6113.0737266436881     
  -2306.5676091543896     
   5157.9085034548325     
   300.48718447724656     
  -6088.2846921418377     
  -2293.6710549802979     
   5159.2967840392412     
   254.82504928618272     
  -6063.7646995209252     
  -2280.7713151099651     
   5160.4572136975567     
   209.34681403977572     
  -6039.5061980070905     
  -2267.8689580254181     
   5161.3907070265423     
   164.05051755472351     
  -6015.5017510293992     
  -2254.9645499343319     
   5162.0981689564842     
   118.93425442200299     
  -5991.7442635678217     
  -2242.0586547938547     
   5162.5804950236525     
   73.996172445244298     
  -5968.2265455415718     
  -2229.1518343337575     
   5162.8385716381499     
   29.234473353682461     
  -5944.9417526134939     
  -2216.2446480789185     
   5162.8732763470571     
  -15.352589790918781     
  -5921.8831140036018     
  -2203.3376533711607     
   5162.6854780897147     
  -59.766713145945843     
  -5899.0439282216603     
  -2190.4314053904550     
   5162.2760374503305     
  -104.00954260760832     
  -5876.4177833455678     
  -2177.5264571754983     
   5161.6458069038545     
  -148.08267598270012     
  -5853.9982040441319     
  -2164.6233596436855     
   5160.7956310576155     
  -191.98766251303115     
  -5831.7789991964764     
  -2151.7226616104790     
   5159.7263468888159     
  -235.72600500700477     
  -5809.7539228837841     
  -2138.8249098081933     
   5158.4387839777264     
  -279.29915942863317     
  -5787.9171007259520     
  -2125.9306489042001     
   5156.9337647349448     
  -322.70853768407790     
  -5766.2623329315929     
  -2113.0404215185722     
   5155.2121046277816     
  -365.95550518106484     
  -5744.7840878812494     
  -2100.1547682411615     
   5153.2746124002288     
  -409.04138584017426     
  -5723.4762911166008     
  -2087.2742276481395     
   5151.1220902905698     
  -451.96745802354883     
  -5702.3335855593532     
  -2074.3993363179879     
   5148.7553342457222     
  -494.73495991524396     
  -5681.3501209912893     
  -2061.5306288469687     
   5146.1751341313775     
  -537.34508582267870     
  -5660.5206329857374     
  -2048.6686378640616     
   5143.3822739403959     
  -579.79899057007174     
  -5639.8394913851980     
  -2035.8138940453937     
   5140.3775319970819     
  -622.09778675546079     
  -5619.3014920545193     
  -2022.9669261281540     
   5137.1616811603280     
  -664.24254794586977     
  -5598.9012712050289     
  -2010.1282609240102     
   5133.7354890217639     
  -706.23430747990744     
  -5578.6336048803669     
  -1997.2984233320276     
   5130.0997181042731     
  -748.07405951651026     
  -5558.4933496616213     
  -1984.4779363510975     
   5126.2551260563841     
  -789.76275963897251     
  -5538.4753512571433     
  -1971.6673210918816     
   5122.2024658453529     
  -831.30132477340112     
  -5518.5745638477056     
  -1958.8670967882756     
   5117.9424859484143     
  -872.69063400225889     
  -5498.7859951807459     
  -1946.0777808083985     
   5113.4759305409934     
  -913.93152896611355     
  -5479.1045703394457     
  -1933.2998886651110     
   5108.8035396854693     
  -955.02481324365954     
  -5459.5254369660279     
  -1920.5339340260650     
   5103.9260495173075     
  -995.97125402090478     
  -5440.0436481765792     
  -1907.7804287232914     
   5098.8441924287999     
  -1036.7715813822292     
  -5420.6543289187221     
  -1895.0398827623269     
   5093.5586972532210     
  -1077.4264888491196     
  -5401.3525932705033     
  -1882.3128043308834     
   5088.0702894478518     
  -1117.9366332986483     
  -5382.1336833821942     
  -1869.5996998070607     
   5082.3796912747948     
  -1158.3026359240148     
  -5362.9926746786350     
  -1856.9010737671088     
   5076.4876219825246     
  -1198.5250809841045     
  -5343.9249049277078     
  -1844.2174289927352     
   5070.3947979856366     
  -1238.6045177710625     
  -5324.9254404310204     
  -1831.5492664779672     
   5064.1019330447734     
  -1278.5414585742951     
  -5305.9896180398209     
  -1818.8970854355591     
   5057.6097384465638     
  -1318.3363807095939     
  -5287.1126041569778     
  -1806.2613833029566     
   5050.9189231816881     
  -1357.9897252407713     
  -5268.2895980796911     
  -1793.6426557478101     
   5044.0301941255202     
  -1397.5018972263690     
  -5249.5159219527050     
  -1781.0413966730405     
   5036.9442562158520     
  -1436.8732666410133     
  -5230.7866007298271     
  -1768.4580982214577     
   5029.6618126338826     
  -1476.1041661464881     
  -5212.0970842483957     
  -1755.8932507799286     
   5022.1835649828208     
  -1515.1948942783501     
  -5193.4422587950557     
  -1743.3473429830958     
   5014.5102134690769     
  -1554.1457112193139     
  -5174.8176025449729     
  -1730.8208617166435     
   5006.6424570829322     
  -1592.9568432384003     
  -5156.2179431846462     
  -1718.3142921201115     
   4998.5809937803051     
  -1631.6284778122863     
  -5137.6386880173595     
  -1705.8281175892519     
   4990.3265206658443     
  -1670.1607679724157     
  -5119.0746262848006     
  -1693.3628197779278     
   4981.8797341767386     
  -1708.5538276695524     
  -5100.5210852240634     
  -1680.9188785995511     
   4973.2413302680434     
  -1746.8077358087321     
  -5081.9728050412059     
  -1668.4967722280546     
   4964.4120045989048     
  -1784.9225318465419     
  -5063.4249826023906     
  -1656.0969770983970     
   4955.3924527212484     
  -1822.8982192160593     
  -5044.8723007177905     
  -1643.7199679065934     
   4946.1833702695294     
  -1860.7347614714436     
  -5026.3098389044153     
  -1631.3662176092703     
   4936.7854531526928     
  -1898.4320852632259     
  -5007.7321641527969     
  -1619.0361974227362     
   4927.1993977482989     
  -1935.9900764943727     
  -4989.1342689667154     
  -1606.7303768215668     
   4917.4259010982842     
  -1973.4085835116221     
  -4970.5105270435743     
  -1594.4492235366947     
   4907.4656611083437     
  -2010.6874124644498     
  -4951.8558481083492     
  -1582.1932035529996     
   4897.3193767488701     
  -2047.8263313252617     
  -4933.1644294482203     
  -1569.9627811063922     
   4886.9877482591910     
  -2084.8250645461239     
  -4914.4310250791159     
  -1557.7584186803826     
   4876.4714773547403     
  -2121.6832972342168     
  -4895.6496542268505     
  -1545.5805770021291     
   4865.7712674375525     
  -2158.4006696409187     
  -4876.8148940350911     
  -1533.4297150379534     
   4854.8878238100851     
  -2194.9767813461813     
  -4857.9205992142552     
  -1521.3062899883207     
   4843.8218538921183     
  -2231.4111858402894     
  -4838.9610485382154     
  -1509.2107572822686     
   4832.5740674432573     
  -2267.7033937043252     
  -4819.9300117442617     
  -1497.1435705712772     
   4821.1451767870149     
  -2303.8528687924077     
  -4800.8214192486894     
  -1485.1051817225746     
   4809.5358970414427     
  -2339.8590294367723     
  -4781.6289111019723     
  -1473.0960408118569     
   4797.7469463521757     
  -2375.7212462700363     
  -4762.3459780407566     
  -1461.1165961154213     
   4785.7790461337372     
  -2411.4388411053428     
  -4742.9662518893210     
  -1449.1672941016918     
   4773.6329213109875     
  -2447.0110879945119     
  -4723.4827070188021     
  -1437.2485794221313     
   4761.3093005702576     
  -2482.4372082971536     
  -4703.8887911499933     
  -1425.3608949015202     
   4748.8089166139380     
  -2517.7163742307780     
  -4684.1771432581763     
  -1413.5046815275919     
   4736.1325064213479     
  -2552.8477028052148     
  -4664.3408733379229     
  -1401.6803784400074     
   4723.2808115159469     
  -2587.8302593552489     
  -4644.3722656124301     
  -1389.8884229186549     
   4710.2545782391908     
  -2622.6630513473428     
  -4624.2640938082404     
  -1378.1292503712546     
   4697.0545580306953     
  -2657.3450320509037     
  -4604.0082302006185     
  -1366.4032943202565     
   4683.6815077161236     
  -2691.8750937774093     
  -4583.5970483884530     
  -1354.7109863890064     
   4670.1361898025798     
  -2726.2520716403219     
  -4563.0220435360879     
  -1343.0527562871669     
   4656.4193727810616     
  -2760.4747369668435     
  -4542.2750561492703     
  -1331.4290317953682     
   4642.5318314389251     
  -2794.5417998879620     
  -4521.3472356423927     
  -1319.8402387490705     
   4628.4743471788170     
  -2828.4519041552808     
  -4500.2298388865756     
  -1308.2868010216159     
   4614.2477083485610     
  -2862.2036279469294     
  -4478.9135493159720     
  -1296.7691405064431     
   4599.8527105797766     
  -2895.7954795668002     
  -4457.3890912713105     
  -1285.2876770984458     
   4585.2901571364819     
  -2929.2258977513343     
  -4435.6465833194643     
  -1273.8428286744431     
   4570.5608592742874     
  -2962.4932471262309     
  -4413.6761833638984     
  -1262.4350110727426     
   4555.6656366102188     
  -2995.5958185014597     
  -4391.4673303781346     
  -1251.0646380717594     
   4540.6053175052666     
  -3028.5318234792962     
  -4369.0096438481323     
  -1239.7321213676689     
   4525.3807394570476     
  -3061.2993958081565     
  -4346.2918118750986     
  -1228.4378705510594     
   4509.9927495065340     
  -3093.8965843972205     
  -4323.3027650302583     
  -1217.1822930825515     
   4494.4422046577038     
  -3126.3213551349468     
  -4300.0304899652210     
  -1205.9657942673530     
   4478.7299723103424     
  -3158.5715838096867     
  -4276.4630626886174     
  -1194.7887772287115     
   4462.8569307088683     
  -3190.6450567798506     
  -4252.5878116349304     
  -1183.6516428802290     
   4446.8239694035019     
  -3222.5394653671119     
  -4228.3917202374078     
  -1172.5547898969992     
   4430.6319897319108     
  -3254.2524032688934     
  -4203.8615163241038     
  -1161.4986146855263     
   4414.2819053121357     
  -3285.7813646413233     
  -4178.9830166211632     
  -1150.4835113523843     
   4397.7746425573678     
  -3317.1237372659825     
  -4153.7420802960669     
  -1139.5098716715690     
   4381.1111412070322     
  -3348.2768028682026     
  -4128.1235037914439     
  -1128.5780850504989     
   4364.2923548769950     
  -3379.2377291466391     
  -4102.1120144759116     
  -1117.6885384946140     
   4347.3192516309909     
  -3410.0035692552078     
  -4075.6913306378888     
  -1106.8416165705212     
   4330.1928145722650     
  -3440.5712542349929     
  -4048.8449784930663     
  -1096.0377013676325     
   4312.9140424577436     
  -3470.9375915736900     
  -4021.5554385532396     
  -1085.2771724582390     
   4295.4839503354015     
  -3501.0992573628400     
  -3993.8049288176385     
  -1074.5604068559612     
   4277.9035702061728     
  -3531.0527943289717     
  -3965.5745668533195     
  -1063.8877789725127     
   4260.1739517113983     
  -3560.7946035803725     
  -3936.8451424380441     
  -1053.2596605727122     
   4242.2961628470766     
  -3590.3209421486572     
  -3907.5962594103667     
  -1042.6764207276742     
   4224.2712907064688     
  -3619.6279140942352     
  -3877.8071134882257     
  -1032.1384257661075     
   4206.1004422526203     
  -3648.7114674453965     
  -3847.4556711965329     
  -1021.6460392236421     
   4187.7847451215575     
  -3677.5673849793711     
  -3816.5193576367433     
  -1011.1996217901095     
   4169.3253484587058     
  -3706.1912801616463     
  -3784.9743059189714     
  -1000.7995312546871     
   4150.7234237896610     
  -3734.5785874560388     
  -3752.7960109959058     
  -990.44612244882239     
   4131.9801659271752     
  -3762.7245575385077     
  -3719.9585727312347     
  -980.13974718684153     
   4113.0967939162429     
  -3790.6242468339924     
  -3686.4353519438614     
  -969.88075420414623     
   4094.0745520192249     
  -3818.2725119735710     
  -3652.1981714845492     
  -959.66948909289420     
   4074.9147107436411     
  -3845.6639982597057     
  -3617.2180478165365     
  -949.50629423505643     
   4055.6185679139467     
  -3872.7931336183292     
  -3581.4643014675394     
  -939.39150873273616     
   4036.1874497902018     
  -3899.6541158793361     
  -3544.9052823532684     
  -929.32546833563015     
   4016.6227122367613     
  -3926.2409054969853     
  -3507.5076289107365     
  -919.30850536550452     
   3996.9257419412347     
  -3952.5472127138155     
  -3469.2365841057035     
  -909.34094863755229     
   3977.0979576917134     
  -3978.5664870946084     
  -3430.0559312573391     
  -899.42312337849148     
   3957.1408117075298     
  -4004.2919065790384     
  -3389.9274720454869     
  -889.55535114125530     
   3937.0557910345333     
  -4029.7163626193797     
  -3348.8116339280882     
  -879.73794971611733     
   3916.8444190033006     
  -4054.8324498738402     
  -3306.6665723769947     
  -869.97123303808576     
   3896.5082567556988     
  -4079.6324491666683     
  -3263.4488691454649     
  -860.25551109039259     
   3876.0489048435693     
  -4104.1083156852583     
  -3219.1126392910687     
  -850.59108980389146     
   3855.4680049031558     
  -4128.2516604799421     
  -3173.6101603360789     
  -840.97827095217053     
   3834.7672414102503     
  -4152.0537366824619     
  -3126.8910067486290     
  -831.41735204217093     
   3813.9483435204611     
  -4175.5054192330772     
  -3078.9026861102429     
  -821.90862620009466     
   3793.0130869989316     
  -4198.5971893789037     
  -3029.5896485545409     
  -812.45238205236899     
   3771.9632962461260     
  -4221.3191117430633     
  -2978.8940272641139     
  -803.04890360142144     
   3750.8008464243999     
  -4243.6608169475439     
  -2926.7545916688737     
  -793.69847009600664     
   3729.5276656910683     
  -4265.6114763850610     
  -2873.1073725466263     
  -784.40135589580927     
   3708.1457375459081     
  -4287.1597816791600     
  -2817.8847578936516     
  -775.15783033002913     
   3686.6571032983011     
  -4308.2939173633631     
  -2761.0159505726774     
  -765.96815754964132     
   3665.0638646624116     
  -4329.0015369926577     
  -2702.4260779250940     
  -756.83259637299875     
   3643.3681864884866     
  -4349.2697325770960     
  -2642.0366932285669     
  -747.75140012442967     
   3621.5722996376035     
  -4369.0850077763098     
  -2579.7647140034628     
  -738.72481646545771     
   3599.6785040103341     
  -4388.4332431313360     
  -2515.5230019420369     
  -729.75308721824854     
   3577.6891717383915     
  -4407.2996656459018     
  -2449.2192330700509     
  -720.83644818086316     
   3555.6067505495412     
  -4425.6688098939267     
  -2380.7564019212405     
  -711.97512893387011     
   3533.4337673175360     
  -4443.5244829083358     
  -2310.0316851634866     
  -703.16935263783932     
   3511.1728318088972     
  -4460.8497205470630     
  -2236.9368640944708     
  -694.41933582120919     
   3488.8266406399607     
  -4477.6267470277708     
  -2161.3572449027292     
  -685.72528815798535     
   3466.3979814564805     
  -4493.8369263645409     
  -2083.1717083697613     
  -677.08741223469167     
   3443.8897373551249     
  -4509.4607141773140     
  -2002.2521453080544     
  -668.50590330595742     
   3421.3048915565146     
  -4524.4776052671241     
  -1918.4627122471750     
  -659.98094903807873     
   3398.6465323543239     
  -4538.8660756089785     
  -1831.6598297428236     
  -651.51272923985050     
   3375.9178583544717     
  -4552.6035243320493     
  -1741.6909665004421     
  -643.10141557991255     
   3353.1221840271892     
  -4565.6662065808032     
  -1648.3947218049605     
  -634.74717128980342     
   3330.2629455932515     
  -4578.0291669943399     
  -1551.5994305165445     
  -626.45015085185491     
   3307.3437072689571     
  -4589.6661627232143     
  -1451.1232168633196     
  -618.21049967099998     
   3284.3681678950252     
  -4600.5495868496891     
  -1346.7723864126726     
  -610.02835372949858     
   3261.3401679785311     
  -4610.6503797477844     
  -1238.3414644951963     
  -601.90383922351123     
   3238.2636971773336     
  -4619.9379407314982     
  -1125.6113452084460     
  -593.83707218037455     
   3215.1429022609527     
  -4628.3800258205620     
  -1008.3492348505603     
  -585.82815805534051     
   3191.9820955836972     
  -4635.9426450819410     
  -886.30663718265851     
  -577.87719130645405     
   3168.7857641088394     
  -4642.5899448608106     
  -759.21904156877440     
  -569.98425494613502     
   3145.5585790275068     
  -4648.2840876725768     
  -626.80382967990602     
  -562.14942006792387     
   3122.3054060173367     
  -4652.9851163951762     
  -488.75959922580608     
  -554.37274534672690     
   3099.0313161928757     
  -4656.6508133893694     
  -344.76389867321927     
  -546.65427651076413     
   3075.7415978028284     
  -4659.2365426294182     
  -194.47228572044384     
  -538.99404578327812     
   3052.4417687343243     
  -4660.6950847723219     
  -37.515716732558801     
  -531.39207129190504     
   3029.1375898907736     
  -4660.9764526478157     
   126.50071399266650     
  -523.84835644343366     
   3005.8350795159222     
  -4660.0276972928714     
   298.00076290893452     
  -516.36288926148984     
   2982.5405285437619     
  -4657.7926915710541     
   477.43871359235635     
  -508.93564168447301     
   2959.2605170617871     
  -4654.2119012191115     
   665.30278956141331     
  -501.56656882084491     
   2936.0019319829953     
  -4649.2221302974012     
   862.11746427236017     
  -494.25560815861655     
   2912.7719860339639     
  -4642.7562493153582     
   1068.4472198134472     
  -487.00267872560221     
   2889.5782381727590     
  -4634.7428951667571     
   1284.8998792245470     
  -479.80768019670433     
   2866.4286155696605     
  -4625.1061460725732     
   1512.1305370200712     
  -472.67049194415364     
   2843.3314372868672     
  -4613.7651670449231     
   1750.8462814928457     
  -465.59097202625719     
   2820.2954398194197     
  -4600.6338199337260     
   2001.8105900381188     
  -458.56895610979291     
   2797.3298046683149     
  -4585.6202405084405     
   2265.8492686984960     
  -451.60425632073031     
   2774.4441881395601     
  -4568.6263709932018     
   2543.8559280527074     
  -444.69666001745139     
   2751.6487535832457     
  -4549.5474515328069     
   2836.7992144513009     
  -437.84592848007748     
   2728.9542063108520     
  -4528.2714574244219     
   3145.7297361149117     
  -431.05179550888226     
   2706.3718314562825     
  -4504.6784844035601     
   3471.7889219324315     
  -424.31396592406702     
   2683.9135350765505     
  -4478.6400674890665     
   3816.2177915974003     
  -417.63211395839460     
   2661.5918888226984     
  -4450.0184340520864     
   4180.3679645839056     
  -411.00588153330108     
   2639.4201785517730     
  -4418.6656743177064     
   4565.7127627096152     
  -404.43487640812435     
   2617.4124572944861     
  -4384.4228285973850     
   4973.8609584708447     
  -397.91867019098925     
   2595.5836030444698     
  -4347.1188714088530     
   5406.5710408724290     
  -391.45679619865200     
   2573.9493818944425     
  -4306.5695886023104     
   5865.7684326638000     
  -385.04874715121275     
   2552.5265171095430     
  -4262.5763253573314     
   6353.5638982489663     
  -378.69397268603660     
   2531.3327648058489     
  -4214.9245961204651     
   6872.2754322100864     
  -372.39187667344396     
   2510.3869969896000     
  -4163.3825303788881     
   7424.4520214417880     
  -366.14181431472213     
   2489.7092928131078     
  -4107.6991402180756     
   8012.9018135309680     
  -359.94308900072474     
   2469.3210390210206     
  -4047.6023766165918     
   8640.7230396256655     
  -353.79494890672868     
   2449.2450406949310     
  -3982.7969538194011     
   9311.3405414930312     
  -347.69658329625662     
   2429.5056435609868     
  -3912.9618997582015     
   10028.546408107501     
  -341.64711850319014     
   2410.1288693073484     
  -3837.7478016973969     
   10796.547813755320     
  -335.64561355762265     
   2391.1425655703688     
  -3756.7736930942301     
   11620.020923020249     
  -329.69105541645177     
   2372.5765724972043     
  -3669.6235361715799     
   12504.174156329731     
  -323.78235375458877     
   2354.4629080817781     
  -3575.8422299991089     
   13454.820578234065     
  -317.91833526675015     
   2336.8359748176240     
  -3474.9310756623513     
   14478.462299291314     
  -312.09773742295567     
   2319.7327906074242     
  -3366.3426084176690     
   15582.388858749076     
  -306.31920161291367     
   2303.1932473564375     
  -3249.4746919770478     
   16774.791495487163     
  -300.58126560523044     
   2287.2604012370930     
  -3123.6637557608969     
   18064.897854976916     
  -294.88235523658210     
   2271.9807992930687     
  -2988.1770218485672     
   19463.129363742115     
  -289.22077523333979     
   2257.4048478593963     
  -2842.2035516205042     
   20981.287803019237     
  -283.59469905326688     
   2243.5872292476001     
  -2684.8438930978564     
   22632.775208185267     
  -278.00215761736723     
   2230.5873743172647     
  -2515.0980790364702     
   24432.856181141578     
  -272.44102678119009     
   2218.4699999754785     
  -2331.8516576779043     
   26398.969774877987     
  -266.90901337020927     
   2207.3057223703681     
  -2133.8593843663239     
   28551.104386926658     
  -261.40363957442946     
   2197.1717586557911     
  -1919.7261014643686     
   30912.247637940458     
  -255.92222546205491     
   2188.1527327916810     
  -1687.8842441798201     
   33508.931648592807     
  -250.46186932954470     
   2180.3416040391926     
  -1436.5672568153684     
   36371.894251386657     
  -245.01942555395425     
   2173.8407407723294     
  -1163.7780499299743     
   39536.887777525408     
  -239.59147955096384     
   2168.7631671685081     
  -867.25139159852688     
   43045.671024107476     
  -234.17431936563042     
   2165.2340165422174     
  -544.40885891772768     
   46947.235482463933     
  -228.76390332908858     
   2163.3922329129250     
  -192.30459279924014     
   51299.327915136659     
  -223.35582309851270     
   2163.3925723473376     
   192.44036656427664     
   56170.355530578432     
  -217.94526125354804     
   2165.4079683463574     
   613.71803304362459     
   61641.783840353768     
  -212.52694244210323     
   2169.6323419585819     
   1076.0314118462679     
   67811.179119051740     
  -207.09507684120888     
   2176.2839586262958     
   1584.6152552391677     
   74796.096261893545     
  -201.64329441029392     
   2185.6094617074018     
   2145.5859772033573     
   82739.090884003323     
  -196.16456804537270     
   2197.8887495474942     
   2766.1291588333966     
   91814.235712855312     
  -190.65112326682836     
   2213.4409122612769     
   3454.7359266797966     
   102235.67625130372     
  -185.09433145419212     
   2232.6315108243871     
   4221.5034985645580     
   114268.97777469984     
  -179.48458282748726     
   2255.8815716504864     
   5078.5208318748273     
   128246.34150252168     
  -173.81113429407597     
   2283.6787947130319     
   6040.3683931437190     
   144587.26051468533     
  -168.06192582889057     
   2316.5916478134018     
   7124.7728470038837     
   163826.90435918834     
  -162.22335708368280     
   2355.2872665051550     
   8353.4746296977701     
   186655.76330153167     
  -156.28001320468258     
   2400.5544352155489     
   9753.3928544592909     
   213975.57873204097     
  -150.21432504288578     
   2453.3334415890699     
   11358.209694949564     
   246980.74665014696     
  -144.00614355415311     
   2514.7553790635093     
   13210.565294825708     
   287274.73955075140     
  -137.63220040559634     
   2586.1946069042128     
   15365.125841456298     
   337056.21648180991     
  -131.06541534844402     
   2669.3400401705303     
   17893.047465069933     
   399361.09759486548     
  -124.27399368421123     
   2766.2932980757814     
   20888.255697031360     
   478607.55809768150     
  -117.22023059781989     
   2879.7084682752725     
   24477.812382764052     
   580864.28211722383     
  -109.85889709533151     
   3012.9887354787879     
   28834.294498643139     
   716624.68297783367     
  -102.13501365534631     
   3170.5969207778417     
   34208.979620977014     
   896870.93032908905     
  -93.980701622484389     
   3358.4581488263930     
   40935.511598445039     
   1159137.0360028634     
  -85.310597786740374     
   3584.8695262436777     
   49629.039368466714     
   1491413.7001400972     
  -76.014939136013780     
   3860.9787299636314     
   60814.642119517201     
   2157945.7837931430     
  -65.948682894985708     
   4205.5134240073476     
   76999.235497966147     
   2572038.9510903824     
  -54.913466004494509     
   4638.7353318301130     
   96289.527631143603     
   5708748.8992065340     
  -42.625618925674175     
   5227.2220118459700     
   139105.14437519360     
   2174073.9302841565     
  -28.654186838553919     
   5963.5116199147487     
   155410.69885232442     
   31306053.312090434     
  -12.284933837938183     
   7327.5536137781119     
   390206.09869300813     
  -40467836.569594316     
   7.8404283669380321     
   8519.8121715632496     
   86697.324421057216     
   344926175.41693372     
   35.071288564368245     
   15420.664582736352     
   2673643.6400481202     
   267847373.01963148     
   94.518337974939811     
   33811.021027094539     
   4682498.9376953132     
   267847373.01963148     
  -21015.144349238602     
   9664948.1599265486     
  -3526792582424.6738     
   8.8416241384273178E+017
  -21008.122031247258     
   5263850.2366053965     
  -874305340896.47876     
   1.0811311776133407E+018
  -21007.698853035043     
   5143025.0927663557     
  -610349358145.06812     
   27235844229295000.     
  -21007.250945633783     
   5036229.3599096537     
  -603158621885.47144     
   2.3325184771787670E+017
  -21006.776919788270     
   4927764.2757169651     
  -536564329090.48480     
   1.4638588077164118E+017
  -21006.275312226713     
   4821976.5829321165     
  -491369316810.67804     
   1.3519855100845202E+017
  -21005.744582008683     
   4717632.6181259574     
  -446231270708.56836     
   1.1101260874286750E+017
  -21005.183106714074     
   4615052.3904914455     
  -406151758500.13336     
   94150756681083456.     
  -21004.589178467828     
   4514123.5028764447     
  -369393634911.26044     
   79110003204298224.     
  -21003.960999795032     
   4414854.0626584021     
  -335994107555.08612     
   66639890554496896.     
  -21003.296679300962     
   4317218.7551373662     
  -305569667489.05145     
   56089397208930872.     
  -21002.594227170663     
   4221201.6956485799     
  -277878039297.58313     
   47215111047527944.     
  -21001.851550482603     
   4126784.4998225817     
  -252670634555.55542     
   39739145295696920.     
  -21001.066448330992     
   4033949.6047216444     
  -229727907342.41730     
   33444577058247632.     
  -21000.236606751329     
   3942679.3443433964     
  -208847852856.77789     
   28144455766589656.     
  -20999.359593443834     
   3852956.2068952061     
  -189846777753.62854     
   23682207400369184.     
  -20998.432852289512     
   3764762.7632070524     
  -172557099967.25351     
   19925649556316868.     
  -20997.453697653571     
   3678081.6867314200     
  -156826089953.34760     
   16763455607694144.     
  -20996.419308471224     
   3592895.7478649365     
  -142514526895.65140     
   14101809911997994.     
  -20995.326722110909     
   3509187.8155825250     
  -129495522427.50494     
   11861673433437568.     
  -20994.172828010185     
   3426940.8570190053     
  -117653434453.27299     
   9976458375018748.0     
  -20992.954361079828     
   3346137.9375335365     
  -106882878657.76398     
   8390071919706478.0     
  -20991.667894871862     
   3266762.2207255200     
  -97087825354.561096     
   7055264996205596.0     
  -20990.309834507552     
   3188796.9684033035     
  -88180776165.726410     
   5932242026001928.0     
  -20988.876409361805     
   3112225.5406253049     
  -80082011460.896133     
   4987486692999642.0     
  -20987.363665500656     
   3037031.3956950135     
  -72718905161.788254     
   4192774474670896.5     
  -20985.767457869206     
   2963198.0901118489     
  -66025297961.010010     
   3524338271313706.5     
  -20984.083442227595     
   2890709.2786440547     
  -59940926697.425835     
   2962166569402730.0     
  -20982.307066833371     
   2819548.7142987517     
  -54410902942.845123     
   2489411091390535.5     
  -20980.433563869108     
   2749700.2483084821     
  -49385237887.422752     
   2091888251526422.8     
  -20978.457940614902     
   2681147.8301550136     
  -44818408346.910706     
   1757658416425973.0     
  -20976.374970366000     
   2613875.5075697070     
  -40668961565.260971     
   1476672046638601.0     
  -20974.179183096847     
   2547867.4265120924     
  -36899154060.040039     
   1240470987841527.8     
  -20971.864855873526     
   2483107.8312139791     
  -33474622819.257645     
   1041937240115916.2     
  -20969.426003017768     
   2419581.0641350783     
  -30364085031.506157     
   875081070667786.75     
  -20966.856366026674     
   2357271.5659879884     
  -27539064485.682014     
   734862663824244.25     
  -20964.149403253519     
   2296163.8757492094     
  -24973641958.262806     
   617041818557265.25     
  -20961.298279356302     
   2236242.6306365184     
  -22644227752.251842     
   518051459095354.38     
  -20958.295854522148     
   2177492.5661157337     
  -20529354119.285805     
   434891003947866.06     
  -20955.134673477030     
   2119898.5159234856     
  -18609486226.826492     
   365036674078436.94     
  -20951.806954292122     
   2063445.4120379840     
  -16866849669.548283     
   306365908143361.25     
  -20948.304576999661     
   2008118.2846918064     
  -15285273335.207836     
   257093761966007.84     
  -20944.619072033194     
   1953902.2623764947     
  -13850046119.937153     
   215719342413750.31     
  -20940.741608509015     
   1900782.5718408031     
  -12547786394.007599     
   180980737642605.72     
  -20936.662982367870     
   1848744.5380766925     
  -11366322984.208376     
   151817065196469.03     
  -20932.373604398195     
   1797773.5843383234     
  -10294586750.368902     
   127336537148334.55     
  -20927.863488164669     
   1747855.2321235137     
  -9322511787.4592495     
   106789587946676.95     
  -20923.122237868516     
   1698975.1011810461     
  -8440945379.5732784     
   89546252606142.016     
  -20918.139036168639     
   1651118.9095065356     
  -7641566005.4453831     
   75077143872539.750     
  -20912.902631995796     
   1604272.4733335890     
  -6916808594.2985516     
   62937437141853.781     
  -20907.401328394932     
   1558421.7071383421     
  -6259796481.0530987     
   52753405793442.031     
  -20901.622970434277     
   1513552.6236254456     
  -5664279395.8100042     
   44211089559592.844     
  -20895.554933223091     
   1469651.3337323973     
  -5124577006.5506992     
   37046766515738.086     
  -20889.184110083730     
   1426704.0466123931     
  -4635527493.2644548     
   31038938836057.199     
  -20882.496900927457     
   1384697.0696335447     
  -4192440717.9360600     
   26001592927513.121     
  -20875.479200887399     
   1343616.8083702100     
  -3791055589.3092470     
   21778533127427.488     
  -20868.116389266328     
   1303449.7665891191     
  -3427501237.2065048     
   18238616793064.488     
  -20860.393318861206     
   1264182.5462430820     
  -3098261670.3228188     
   15271748928987.373     
  -20852.294305731029     
   1225801.8474548582     
  -2800143601.8449144     
   12785515197319.465     
  -20843.803119479198     
   1188294.4685054370     
  -2530247161.8884735     
   10702351739899.365     
  -20834.902974126471     
   1151647.3058191903     
  -2285939243.3378654     
   8957166844015.9473     
  -20825.576519655642     
   1115847.3539456404     
  -2064829241.9507012     
   7495342133381.4639     
  -20815.805834314171     
   1080881.7055428077     
  -1864746981.5850213     
   6271053182671.3975     
  -20805.572417766336     
   1046737.5513550857     
  -1683722627.0870256     
   5245858518263.4189     
  -20794.857185191846     
   1013402.1801924270     
  -1519968408.4366748     
   4387514272327.7212     
  -20783.640462433319     
   980862.97890697012     
  -1371861994.6974468     
   3668978541941.6357     
  -20771.901982300624     
   949107.43236545648     
  -1237931369.6445096     
   3067575159601.4883     
  -20759.620882145646     
   918123.12342156761     
  -1116841074.9022689     
   2564291428547.2134     
  -20746.775702826606     
   887897.73288692010     
  -1007379698.5106406     
   2143188446125.4070     
  -20733.344389186652     
   858419.03949762648     
  -908448497.01838708     
   1790906017031.9167     
  -20719.304292176937     
   829674.91987853136     
  -819051049.32146859     
   1496247027215.0806     
  -20704.632172759731     
   801653.34850804682     
  -738283849.75675225     
   1249828563419.4729     
  -20689.304207732268     
   774342.39767782332     
  -665327756.43766463     
   1043789118269.6368     
  -20673.295997617104     
   747730.23745048908     
  -599440216.96042228     
   871542860136.43372     
  -20656.582576769237     
   721805.13561689749     
  -539948202.61338758     
   727573459574.03882     
  -20639.138425854628     
   696555.45764837915     
  -486241786.40607607     
   607261107574.94983     
  -20620.937486858504     
   671969.66664918303     
  -437768307.24601102     
   506737406913.54956     
  -20601.953180785018     
   648036.32330594049     
  -394027067.33860141     
   422763662853.22229     
  -20582.158428212475     
   624744.08583503461     
  -354564514.45077944     
   352628809175.69470     
  -20561.525672870033     
   602081.70992848161     
  -318969865.38019180     
   294063817361.32898     
  -20540.026908402706     
   580038.04869884637     
  -286871130.49457991     
   245169932893.07123     
  -20517.633708491212     
   558602.05262239370     
  -257931503.21850610     
   204358517891.39566     
  -20494.317260491927     
   537762.76948222017     
  -231846081.06073993     
   170300624585.45508     
  -20470.048402759210     
   517509.34431108716     
  -208338888.43254155     
   141884737254.33142     
  -20444.797665808219     
   497831.01933390112     
  -187160173.45131636     
   118181359595.65398     
  -20418.535317469938     
   478717.13391287898     
  -168083954.10535470     
   98413346290.706635     
  -20391.231412182140     
   460157.12449168554     
  -150905790.89190358     
   81931050089.289368     
  -20362.855844549424     
   442140.52455045143     
  -135440765.16336989     
   68191500745.826614     
  -20333.378407292585     
   424656.96453448030     
  -121521645.31651431     
   56740986513.532219     
  -20302.768853691628     
   407696.17190421990     
  -108997219.97718769     
   47200407433.884018     
  -20270.996964607821     
   391247.97074118519     
  -97730796.443118557     
   39253219903.595459     
  -20238.032620147547     
   375302.28310860717     
  -87598800.356736556     
   32634658695.243477     
  -20203.845876004238     
   359849.12363866233     
  -78489643.066744357     
   27124998492.919357     
  -20168.407044483771     
   344878.62047726841     
  -70302200.830925390     
   22536336219.290955     
  -20131.686780182921     
   330380.93390452839     
  -62946208.977636278     
   18726707010.534519     
  -20093.656170249269     
   316346.57249051647     
  -56336250.335071146     
   15528273188.151047     
  -20054.286829103723     
   302765.16515612043     
  -50409182.613008350     
   12965013491.672714     
  -20013.550997452930     
   289630.23116784677     
  -45057761.846334837     
   10512187908.610628     
  -19971.421645357525     
   276920.65203262010     
  -40365646.907667041     
   9541604660.7721729     
  -19927.872579052466     
   264672.64200932113     
  -35760151.589499280     
   5186958977.5500269     
  -19882.878551137150     
   252700.18845507081     
  -33052784.532689668     
   13354651440.472551     
  -19836.415373663676     
   241680.96631675848     
  -25514955.476298798     
   2191366634.9439731     
  -19357.441325927648     
   155194.31334046400     
  -9079705.7142190002     
   477221781.52201062     
  -19018.747112954075     
   118743.69317290670     
  -5500542.3528039204     
   278176946.69273853     
  -18751.919754934759     
   96456.799159375936     
  -3414215.2526083812     
   130024052.92874902     
  -18530.084976538110     
   81823.673888748075     
  -2439034.8556427634     
   84556084.763535812     
  -18339.448570839577     
   71213.926199850554     
  -1804864.2199162450     
   53824441.566080898     
  -18171.853149814957     
   63198.813379633342     
  -1401180.9081706379     
   37838433.901504077     
  -18022.022271512229     
   56902.379474433357     
  -1117392.6539093575     
   27314315.196798615     
  -17886.323240738129     
   51827.559614826539     
  -912535.28993336810     
   20524616.088855855     
  -17762.136990136758     
   47649.719716825748     
  -758600.66926694894     
   15811477.821051035     
  -17647.506890686658     
   44153.181579635711     
  -640014.58560906630     
   12465700.224970415     
  -17540.929251331610     
   41186.840530808578     
  -546521.83392178826     
   10010252.818271311     
  -17441.221501266315     
   38641.923601542221     
  -471444.93778475333     
   8167475.7819587290     
  -17347.435606314521     
   36437.839083530176     
  -410188.86942006281     
   6754911.8810243858     
  -17258.799143541430     
   34513.549334199073     
  -359527.03031238000     
   5652984.9812001809     
  -17174.673986255053     
   32821.907651034679     
  -317129.64295337861     
   4779909.3075025147     
  -17094.526591312995     
   31325.882735783453     
  -281280.32314710971     
   4078687.2554447637     
  -17017.906157004840     
   29995.956506087496     
  -250690.16873127405     
   3508640.1745966431     
  -16944.428256791463     
   28808.292665704812     
  -224375.36742179922     
   3040202.3827224304     
  -16873.762368011357     
   27743.419623271860     
  -201573.84955138096     
   2651509.9046916575     
  -16805.622225670613     
   26785.266186227927     
  -181687.52526619355     
   2326147.6648506923     
  -16739.758261180694     
   25920.443828612908     
  -164241.41777981335     
   2051620.2532635373     
  -16675.951603903828     
   25137.704619462533     
  -148854.26588033681     
   1818296.6845421242     
  -16614.009270631228     
   24427.526352896013     
  -135217.04074627091     
   1618668.8403115419     
  -16553.760269553022     
   23781.791189920499     
  -123077.02444393434     
   1446822.3563733411     
  -16495.052416381677     
   23193.533986882831     
  -112225.85677113428     
   1298053.5814601392     
  -16437.749710932079     
   22656.743207679534     
  -102490.45491018321     
   1168588.6473742784     
  -16381.730159058454     
   22166.201970266888     
  -93726.040054876124     
   1055374.9175636380     
  -16326.883951650043     
   21717.360049696825     
  -85810.728173148877     
   955924.42552270135     
  -16273.111932257734     
   21306.229991809632     
  -78641.294981728599     
   868195.12940907362     
  -16220.324299822949     
   20929.302175577410     
  -72129.831511160548     
   790499.96915238805     
  -16168.439504268932     
   20583.474892443213     
  -66201.081742517636     
   721436.59662629000     
  -16117.383301351892     
   20265.996419917366     
  -60790.307267820448     
   659832.62050700805     
  -16067.087939837827     
   19974.416745212769     
  -55841.562614017887     
   604702.60232237622     
  -16017.491459262972     
   19706.547105936228     
  -51306.293096600086     
   555214.04040411091     
  -15968.537080610604     
   19460.425903710802     
  -47142.187793569246     
   510660.26453210099     
  -15920.172675458403     
   19234.289844702933     
  -43312.235809578488     
   470438.71054331935     
  -15872.350301715604     
   19026.549391477729     
  -39783.945480503593     
   434033.38506911567     
  -15825.025796124521     
   18835.767790045258     
  -36528.695092485221     
   401000.64384003961     
  -15778.158415358675     
   18660.643076654833     
  -33521.190263684919     
   370957.58131623833     
  -15731.710518893979     
   18499.992579986087     
  -30739.008403813146     
   343572.51309873216     
  -15685.647287926020     
   18352.739522587621     
  -28162.214555572653     
   318557.12769540015     
  -15639.936475505403     
   18217.901395954046     
  -25773.036097857148     
   295659.98772127577     
  -15594.548183803821     
   18094.579840234535     
  -23555.586189947579     
   274661.12588206102     
  -15549.454665036830     
   17981.951805395085     
  -21495.627745832120     
   255367.52664888641     
  -15504.630143079150     
   17879.261807790594     
  -19580.371295965469     
   237609.33958735043     
  -15460.050653234342     
   17785.815126428028     
  -17798.301249060351     
   221236.68900232713     
  -15415.693897977813     
   17700.971808101520     
  -16139.026081542896     
   206116.97739329629     
  -15371.539116792797     
   17624.141371019930     
  -14593.148751093173     
   192132.59821789199     
  -15327.566968473095     
   17554.778113481050     
  -13152.154264458981     
   179178.99020947481     
  -15283.759424481823     
   17492.376948225181     
  -11808.311837887919     
   167162.97409465609     
  -15240.099672138776     
   17436.469694800016     
  -10554.589532177997     
   156001.32885515271     
  -15196.572026565589     
   17386.621772055161     
  -9384.5795657643503     
   145619.56920653163     
  -15153.161850451968     
   17342.429241148962     
  -8292.4327967153622     
   135950.89021509601     
  -15109.855480821416     
   17303.516156356916     
  -7272.8011201021418     
   126935.25717049804     
  -15066.640162074131     
   17269.532186828354     
  -6320.7866913234047     
   118518.61613509357     
  -15023.503984670504     
   17240.150477424271     
  -5431.8970703102123     
   110652.20865741521     
  -14980.435828892872     
   17215.065720985047     
  -4602.0055053795977     
   103291.97421847838     
  -14937.425313187721     
   17193.992417974743     
  -3827.3156987410093     
   96398.029652347308     
  -14894.462746646688     
   17176.663302537021     
  -3104.3304763484039     
   89934.213149751318     
  -14851.539085233742     
   17162.827916651837     
  -2429.8238777252682     
   83867.684161668978     
  -14808.645891408783     
   17152.251316341240     
  -1800.8162465127502     
   78168.572291689867     
  -14765.775296835529     
   17144.712895839148     
  -1214.5519543250757     
   72809.667574030376     
  -14722.919967894590     
   17140.005317334533     
  -668.47944751984755     
   67766.148056790480     
  -14680.073073751737     
   17137.933535373002     
  -160.23333709391841     
   63015.337618456258     
  -14637.228256757011     
   17138.313906267878     
   312.38169504450400     
   58536.492276358258     
  -14594.379604973055     
   17140.973373973280     
   751.40538711719137     
   54310.611329103842     
  -14551.521626651151     
   17145.748724871286     
   1158.7349720854704     
   50320.266569833453     
  -14508.649226491232     
   17152.485904729900     
   1536.1369713592176     
   46549.454629885578     
  -14465.757683538108     
   17161.039391861006     
   1885.2578810833597     
   42983.460300266604     
  -14422.842630580131     
   17171.271621147054     
   2207.6338333353597     
   39608.739010003737     
  -14379.900034929258     
   17183.052454170167     
   2504.6993759103880     
   36412.807182962264     
  -14336.926180472621     
   17196.258691184401     
   2777.7954297826050     
   33384.149263316220     
  -14293.917650895892     
   17210.773621132001     
   3028.1765492574768     
   30512.127636633631     
  -14250.871313987634     
   17226.486606271475     
   3257.0175065322292     
   27786.908528394244     
  -14207.784306942094     
   17243.292698339043     
   3465.4193204951862     
   25199.390045295673     
  -14164.654022585024     
   17261.092283504866     
   3654.4147458349044     
   22741.139544833073     
  -14121.478096453795     
   17279.790753600508     
   3824.9732924211521     
   20404.337998708779     
  -14078.254394668935     
   17299.298201400088     
   3978.0058274114681     
   18181.726168196368     
  -14034.981002539542     
   17319.529137902802     
   4114.3687736729407     
   16066.561567152970     
  -13991.656213849925     
   17340.402229800551     
   4234.8679854265883     
   14052.572053619640     
  -13948.278520779077     
   17361.840055453686     
   4340.2622758287343     
   12133.922000646442     
  -13904.846604408687     
   17383.768877870345     
   4431.2666908335832     
   10305.173945956167     
  -13861.359325778851     
   17406.118433335996     
   4508.5554954282543     
   8561.2587922058920     
  -13817.815717453996     
   17428.821734415495     
   4572.7649363697983     
   6897.4475893330173     
  -13774.214975564486     
   17451.814886239641     
   4624.4957932897960     
   5309.3225431268320     
  -13730.556452292014     
   17475.036915003773     
   4664.3157123632482     
   3792.7573852608443     
  -13686.839648769468     
   17498.429607766564     
   4692.7613927527036     
   2343.8906268974256     
  -13643.064208368056     
   17521.937362679582     
   4710.3405724544346     
   959.11014753828488     
  -13599.229910346683     
   17545.507048857122     
   4717.5338985609724     
  -364.96877569679748     
  -13555.336663840311     
   17569.087875185382     
   4714.7966327432459     
  -1631.5176371074799     
  -13511.384502165856     
   17592.631267393401     
   4702.5602504649396     
  -2843.5117489258091     
  -13467.373577425678     
   17616.090752800435     
   4681.2339123479960     
  -4003.7430830936910     
  -13423.304155390211     
   17639.421852179366     
   4651.2058392247936     
  -5114.8347285753471     
  -13379.176610642560     
   17662.581978224331     
   4612.8445787604787     
  -6179.2507137663906     
  -13334.991421969175     
   17685.530340167250     
   4566.5001984072305     
  -7199.3096961354177     
  -13290.749167981730     
   17708.227854102483     
   4512.5053756862153     
  -8177.1918283496161     
  -13246.450522956498     
   17730.637058634133     
   4451.1764369735929     
  -9114.9516864216748     
  -13202.096252878302     
   17752.722035474879     
   4382.8142993254305     
  -10014.523387168438     
  -13157.687211677172     
   17774.448334657998     
   4307.7053739216672     
  -10877.730993213563     
  -13113.224337646487     
   17795.782904071482     
   4226.1223914725651     
  -11706.295210153610     
  -13068.708650032224     
   17816.694022993655     
   4138.3251773964130     
  -12501.838800902158     
  -13024.141245783612     
   17837.151239403120     
   4044.5613863896469     
  -13265.895716872263     
  -12979.523296456060     
   17857.125310790376     
   3945.0671685131047     
  -13999.913629565604     
  -12934.856045257931     
   17876.588148252387     
   3840.0678162913628     
  -14705.261914210938     
  -12890.140804233166     
   17895.512763672952     
   3729.7783519347804     
  -15383.235484266410     
  -12845.378951572338     
   17913.873219767298     
   3614.4040858027820     
  -16035.059409444770     
  -12800.571929045187     
   17931.644582832385     
   3494.1411402319463     
  -16661.893384642539     
  -12755.721239548064     
   17948.802878032584     
   3369.1769398471270     
  -17264.836477372668     
  -12710.828444760178     
   17965.325047047867     
   3239.6906662668321     
  -17844.929164068057     
  -12665.895162902912     
   17981.188907957374     
   3105.8536975363213     
  -18403.158598220427     
  -12620.923066596763     
   17996.373117221341     
   2967.8300080496683     
  -18940.461049426987     
  -12575.913880810864     
   18010.857133616912     
   2825.7765501789690     
  -19457.724203529942     
  -12530.869380900323     
   18024.621184038991     
   2679.8436186524941     
  -19955.791652706677     
  -12485.791390726854     
   18037.646231038765     
   2530.1751812571938     
  -20435.464064262287     
  -12440.681780858500     
   18049.913941993844     
   2376.9092007752265     
  -20897.502113942690     
  -12395.542466844481     
   18061.406659833086     
   2220.1779349206563     
  -21342.629118708308     
  -12350.375407561385     
   18072.107375211712     
   2060.1082165303437     
  -21771.532495153795     
  -12305.182603627198     
   18081.999700060082     
   1896.8217228166902     
  -22184.866415928427     
  -12259.966095879818     
   18091.067842428864     
   1730.4352246972269     
  -22583.253346231621     
  -12214.727963916925     
   18099.296582552110     
   1561.0608246004895     
  -22967.285602369317     
  -12169.470324694228     
   18106.671250070067     
   1388.8061825827194     
  -23337.527592755036     
  -12124.195331179280     
   18113.177702340618     
   1213.7747256370567     
  -23694.516704047353     
  -12078.905171058217     
   18118.802303780602     
   1036.0658503567013     
  -24038.765315427943     
  -12033.602065492909     
   18123.531906182721     
   855.77511049099166     
  -24370.761517822066     
  -11988.288267926160     
   18127.353829956715     
   672.99439910732599     
  -24690.971091243548     
  -11942.966062932697     
   18130.255846244290     
   487.81211592299917     
  -24999.838305834612     
  -11897.637765113835     
   18132.226159855672     
   300.31332862923944     
  -25297.786677543922     
  -11852.305718033809     
   18133.253392998613     
   110.57992854765985     
  -25585.221081555024     
  -11806.972293195839     
   18133.326569746074     
  -81.309229564003004     
  -25862.527506875085     
  -11761.639889056150     
   18132.435101207499     
  -275.27818586556629     
  -26130.075184180107     
  -11716.310930074218     
   18130.568771368467     
  -471.25374974691726     
  -26388.215886841306     
  -11670.987865797606     
   18127.717723571855     
  -669.16536889822726     
  -26637.287160111566     
  -11625.673169979844     
   18123.872447593112     
  -868.94502259906415     
  -26877.610115070842     
  -11580.369339729910     
   18119.023767290459     
  -1070.5270984620956     
  -27109.492928182452     
  -11535.078894691876     
   18113.162828805747     
  -1273.8482954234642     
  -27333.229526500938     
  -11489.804376253420     
   18106.281089275006     
  -1478.8475168722214     
  -27549.101748932546     
  -11444.548346781929     
   18098.370306032852     
  -1685.4657799892111     
  -27757.378284880018     
  -11399.313388887007     
   18089.422526290065     
  -1893.6461171258115     
  -27958.317276569436     
  -11354.102104708221     
   18079.430077255500     
  -2103.3334967000824     
  -28152.165149224333     
  -11308.917115227017     
   18068.385556675454     
  -2314.4747353192652     
  -28339.157727524227     
  -11263.761059601764     
   18056.281823791465     
  -2527.0184182756971     
  -28519.521311130549     
  -11218.636594524920     
   18043.111990675501     
  -2740.9148281091761     
  -28693.472162953887     
  -11173.546393601409     
   18028.869413931901     
  -2956.1158693313305     
  -28861.217428190976     
  -11128.493146747285     
   18013.547686758466     
  -3172.5750000427633     
  -29022.955811611129     
  -11083.479559607824     
   17997.140631336784     
  -3390.2471686298468     
  -29178.877325421738     
  -11038.508352994244     
   17979.642291543783     
  -3609.0887485705098     
  -29329.164202591957     
  -10993.582262338254     
   17961.046925972132     
  -3829.0574800899499     
  -29473.990988156103     
  -10948.704037163683     
   17941.349001240655     
  -4050.1124125011211     
  -29613.524890489836     
  -10903.876440574486     
   17920.543185586452     
  -4272.2138491797950     
  -29747.926380375404     
  -10859.102248758427     
   17898.624342720923     
  -4495.3232970326108     
  -29877.348655357557     
  -10814.384250505804     
   17875.587525948471     
  -4719.4034119477928     
  -30001.939416088018     
  -10769.725246742561     
   17851.427972524682     
  -4944.4179575684529     
  -30121.839186027839     
  -10725.128050077221     
   17826.141098252101     
  -5170.3317514636619     
  -30237.183695166888     
  -10680.595484361033     
   17799.722492300498     
  -5397.1106291774140     
  -30348.101729781294     
  -10636.130384260803     
   17772.167912247176     
  -5624.7213921507737     
  -30454.718322899200     
  -10591.735594843860     
   17743.473279317870     
  -5853.1317795725172     
  -30557.151476836472     
  -10547.413971174679     
   17713.634673829816     
  -6082.3104156487916     
  -30655.515796163374     
  -10503.168377922637     
   17682.648330830394     
  -6312.2267841200173     
  -30749.919848035795     
  -10459.001688980459     
   17650.510635912644     
  -6542.8511829802856     
  -30840.468664123880     
  -10414.916787092894     
   17617.218121210288     
  -6774.1546979612149     
  -30927.261611251895     
  -10370.916563495193     
   17582.767461565272     
  -7006.1091600456039     
  -31010.395201480722     
  -10327.003917560956     
   17547.155470855017     
  -7238.6871240567052     
  -31089.960353977738     
  -10283.181756458975     
   17510.379098478097     
  -7471.8618267115380     
  -31166.045271965748     
  -10239.452994818654     
   17472.435425995689     
  -7705.6071662512813     
  -31238.733392845796     
  -10195.820554403663     
   17433.321663913317     
  -7939.8976666976250     
  -31308.105017130372     
  -10152.287363793437     
   17393.035148610757     
  -8174.7084543261026     
  -31374.236595823066     
  -10108.856358072197     
   17351.573339402956     
  -8410.0152287947767     
  -31437.201282843642     
  -10065.530478525139     
   17308.933815734927     
  -8645.7942384161033     
  -31497.068664442093     
  -10022.312672341490     
   17265.114274505388     
  -8882.0222533994202     
  -31553.905289115726     
  -9979.2058923240802     
   17220.112527514222     
  -9118.6765430677879     
  -31607.774564767322     
  -9936.2130966051664     
   17173.926499025791     
  -9355.7348523035434     
  -31658.736523729538     
  -9893.3372483681869     
   17126.554223454455     
  -9593.1753762315147     
  -31706.848981927549     
  -9850.5813155751675     
   17077.993843154887     
  -9830.9767435959711     
  -31752.165698339893     
  -9807.9482706995168     
   17028.243606330063     
  -10069.117986333520     
  -31794.739085537156     
  -9765.4410904639044     
   16977.301865040539     
  -10307.578529475049     
  -31834.617610907633     
  -9723.0627555830124     
   16925.167073312961     
  -10546.338161556858     
  -31871.847544031123     
  -9680.8162505108576     
   16871.837785363725     
  -10785.377018137091     
  -31906.473222570065     
  -9638.7045631924557     
   16817.312653900117     
  -11024.675567306367     
  -31938.534823417620     
  -9596.7306848196076     
   16761.590428535645     
  -11264.214578481999     
  -31968.072239173460     
  -9554.8976095905127     
   16704.669954288751     
  -11503.975120275800     
  -31995.120765081963     
  -9513.2083344730545     
   16646.550170173028     
  -11743.938526013915     
  -32019.715161572429     
  -9471.6658589714589     
   16587.230107883679     
  -11984.086389725708     
  -32041.886681142721     
  -9430.2731848961648     
   16526.708890559778     
  -12224.400539834280     
  -32061.664728268232     
  -9389.0333161366507     
   16464.985731646953     
  -12464.863025296290     
  -32079.076801762465     
  -9347.9492584370164     
   16402.059933830438     
  -12705.456101309510     
  -32094.147298252909     
  -9307.0240191741250     
   16337.930888062047     
  -12946.162206046407     
  -32106.899853397728     
  -9266.2606071380687     
   16272.598072659566     
  -13186.963954946885     
  -32117.354118578049     
  -9225.6620323147963     
   16206.061052495108     
  -13427.844110836220     
  -32125.529742586121     
  -9185.2313056706535     
   16138.319478258252     
  -13668.785583905617     
  -32131.442330389080     
  -9144.9714389386936     
   16069.373085795030     
  -13909.771401383536     
  -32135.107079426205     
  -9104.8854444065128     
   15999.221695530374     
  -14150.784704479232     
  -32136.535546577186     
  -9064.9763347054577     
   15927.865211966478     
  -14391.808721078560     
  -32135.739066462673     
  -9025.2471226009711     
   15855.303623253589     
  -14632.826764077032     
  -32132.725121388983     
  -8985.7008207839426     
   15781.537000837177     
  -14873.822202487449     
  -32127.500527038472     
  -8946.3404416628109     
   15706.565499189859     
  -15114.778456440237     
  -32120.069653928629     
  -8907.1689971562773     
   15630.389355601646     
  -15355.678978844702     
  -32110.434397749457     
  -8868.1894984864284     
   15553.008890062465     
  -15596.507236827823     
  -32098.595610908858     
  -8829.4049559720588     
   15474.424505210622     
  -15837.246703909641     
  -32084.551364131374     
  -8790.8183788220467     
   15394.636686352997     
  -16077.880839140626     
  -32068.297873746589     
  -8752.4327749285640     
   15313.646001572162     
  -16318.393073193720     
  -32049.829713441421     
  -8714.2511506599294     
   15231.453101899064     
  -16558.766796044536     
  -32029.139021173571     
  -8676.2765106529550     
   15148.058721562196     
  -16798.985338703333     
  -32006.215771188716     
  -8638.5118576045370     
   15063.463678322967     
  -17039.031956987252     
  -31981.048858406164     
  -8600.9601920623500     
   14977.668873871939     
  -17278.889823425296     
  -31953.623205654356     
  -8563.6245122144283     
   14890.675294319704     
  -17518.541997467706     
  -31923.924228383428     
  -8526.5078136774300     
   14802.484010753085     
  -17757.971429180579     
  -31891.932283924318     
  -8489.6130892834208     
   14713.096179876857     
  -17997.160921310016     
  -31857.628472221721     
  -8452.9433288649325     
   14622.513044736454     
  -18236.093134851675     
  -31820.988879549252     
  -8416.5015190381346     
   14530.735935520703     
  -18474.750551448298     
  -31781.990182940302     
  -8380.2906429838768     
   14437.766270447531     
  -18713.115477820345     
  -31740.604101416462     
  -8344.3136802264326     
   14343.605556731527     
  -18951.170008580975     
  -31696.802330903978     
  -8308.5736064096945     
   14248.255391644920     
  -19188.896026062750     
  -31650.552341441649     
  -8273.0733930706247     
   14151.717463658202     
  -19426.275168623568     
  -31601.820934435400     
  -8237.8160074097359     
   14053.993553672564     
  -19663.288825631829     
  -31550.570512974446     
  -8202.8044120583781     
   13955.085536347286     
  -19899.918104479140     
  -31496.763146503818     
  -8168.0415648425878     
   13854.995381515895     
  -20136.143828077915     
  -31440.356105799583     
  -8133.5304185432869     
   13753.725155698519     
  -20371.946498871417     
  -31381.306067902129     
  -8099.2739206525666     
   13651.277023715391     
  -20607.306294380680     
  -31319.565085895378     
  -8065.2750131258217     
   13547.653250398125     
  -20842.203032524900     
  -31255.084282225591     
  -8031.5366321294723     
   13442.856202405212     
  -21076.616164641586     
  -31187.810120486400     
  -7998.0617077840207     
   13336.888350142241     
  -21310.524740545239     
  -31117.687665681231     
  -7964.8531639021639     
   13229.752269795787     
  -21543.907398037845     
  -31044.657727452806     
  -7931.9139177216884     
   13121.450645473204     
  -21776.742330993744     
  -30968.658853161036     
  -7899.2468796328694     
   13011.986271464741     
  -22009.007272392450     
  -30889.625858232033     
  -7866.8549529000647     
   12901.362054617939     
  -22240.679466329184     
  -30807.490117939611     
  -7834.7410333772168     
   12789.581016846580     
  -22471.735642213738     
  -30722.180382788720     
  -7802.9080092169334     
   12676.646297753336     
  -22702.151995084649     
  -30633.620446147710     
  -7771.3587605728380     
   12562.561157394544     
  -22931.904148430760     
  -30541.731993899080     
  -7740.0961592948424     
   12447.328979177508     
  -23160.967138385000     
  -30446.431304211754     
  -7709.1230686170020     
   12330.953272898627     
  -23389.315373166592     
  -30347.632242077736     
  -7678.4423428375922     
   12213.437677928257     
  -23616.922614982170     
  -30245.243002241506     
  -7648.0568269910364     
   12094.785966547051     
  -23843.761937498988     
  -30139.169143790703     
  -7617.9693565112966     
   11975.002047438113     
  -24069.805706077412     
  -30029.309965849858     
  -7588.1827568863318     
   11854.089969345863     
  -24295.025530821291     
  -29915.562265895551     
  -7558.6998433031958     
   11732.053924899274     
  -24519.392247815504     
  -29797.815880756065     
  -7529.5234202833690     
   11608.898254612430     
  -24742.875866921178     
  -29675.957668801035     
  -7500.6562813078453     
   11484.627451071536     
  -24965.445549437180     
  -29549.867635066083     
  -7472.1012084315316     
   11359.246163306190     
  -25187.069556700182     
  -29419.421861838680     
  -7443.8609718864627     
   11232.759201362782     
  -25407.715220663966     
  -29284.489583153532     
  -7415.9383296733340     
   11105.171541079775     
  -25627.348892537622     
  -29144.935169294225     
  -7388.3360271408255     
   10976.488329082666     
  -25845.935906307328     
  -29000.616178244003     
  -7361.0567965521604     
   10846.714887997783     
  -26063.440527644161     
  -28851.384585713709     
  -7334.1033566383485     
   10715.856721898585     
  -26279.825912037009     
  -28697.084670013348     
  -7307.4784121374996     
   10583.919522000833     
  -26495.054047062113     
  -28537.555310946362     
  -7281.1846533195940     
   10450.909172603446     
  -26709.085711894208     
  -28372.626441942775     
  -7255.2247554960722     
   10316.831757298185     
  -26921.880410208782     
  -28202.122116664996     
  -7229.6013785135492     
   10181.693565457455     
  -27133.396326083766     
  -28025.857238035758     
  -7204.3171662309624     
   10045.501099003821     
  -27343.590255369039     
  -27843.639335119817     
  -7179.3747459794140     
   9908.2610794894445     
  -27552.417550382434     
  -27655.266899917340     
  -7154.7767280039261     
   9769.9804554831626     
  -27759.832052131809     
  -27460.529377628794     
  -7130.5257048863150     
   9630.6664102966697     
  -27965.786022464032     
  -27259.207465780346     
  -7106.6242509483309     
   9490.3263700443695     
  -28170.230078457378     
  -27051.070799200636     
  -7083.0749216341910     
   9348.9680120745943     
  -28373.113109451388     
  -26835.880062068307     
  -7059.8802528715651     
   9206.5992737761753     
  -28574.382209916897     
  -26613.383905332852     
  -7037.0427604100596     
   9063.2283617783633     
  -28773.982589206898     
  -26383.320609888160     
  -7014.5649391361812     
   8918.8637615708958     
  -28971.857493781055     
  -26145.415746322520     
  -6992.4492623637107     
   8773.5142475567445     
  -29167.948111878475     
  -25899.383064546244     
  -6970.6981810983789     
   8627.1888935648949     
  -29362.193484862568     
  -25644.922679117142     
  -6949.3141232756634     
   8479.8970838403457     
  -29554.530404955953     
  -25381.721583293071     
  -6928.2994929704937     
   8331.6485245358817     
  -29744.893316830647     
  -25109.451341918033     
  -6907.6566695775609     
   8182.4532557390639     
  -29933.214201895036     
  -24827.769676322150     
  -6887.3880069608767     
   8032.3216640481614     
  -30119.422474467450     
  -24536.316979499839     
  -6867.4958325711741     
   7881.2644957324546     
  -30303.444851813700     
  -24234.718004474933     
  -6847.9824465296360     
   7729.2928705108061     
  -30485.205236847258     
  -23922.579003731691     
  -6828.8501206763858     
   7576.4182959702457     
  -30664.624579375253     
  -23599.488357569273     
  -6810.1010975820873     
   7422.6526826666686     
  -30841.620742057017     
  -23265.014334756605     
  -6791.7375895209070     
   7268.0083599376030     
  -31016.108349567694     
  -22918.705017662192     
  -6773.7617774030141     
   7112.4980924706870     
  -31187.998637200159     
  -22560.086546262235     
  -6756.1758096646718     
   6956.1350976619397     
  -31357.199286297131     
  -22188.662413503080     
  -6738.9818011139068     
   6798.9330638102047     
  -31523.614254398399     
  -21803.911746698075     
  -6722.1818317295920     
   6640.9061691929583     
  -31687.143592498636     
  -21405.288640795789     
  -6705.7779454116981     
   6482.0691020684535     
  -31847.683257304605     
  -20992.219815884408     
  -6689.7721486803193     
   6322.4370816603787     
  -32005.124905923738     
  -20564.104282860790     
  -6674.1664093209602     
   6162.0258801754599     
  -32159.355688045194     
  -20120.310632536413     
  -6658.9626549734257     
   6000.8518459108773     
  -32310.258017789212     
  -19660.176116497587     
  -6644.1627716615112     
   5838.9319275197431     
  -32457.709338662949     
  -19183.004547569406     
  -6629.7686022605249     
   5676.2836994911650     
  -32601.581872769715     
  -18688.064234788475     
  -6615.7819448995051     
   5512.9253889229103     
  -32741.742354530630     
  -18174.586440917868     
  -6602.2045512948271     
   5348.8759036544934     
  -32878.051752837513     
  -17641.762408663228     
  -6589.0381250116834     
   5184.1548618451397     
  -33010.364970902490     
  -17088.741923220732     
  -6576.2843196497315     
   5018.7826230795708     
  -33138.530535326645     
  -16514.630106462191     
  -6563.9447369489735     
   4852.7803210884376     
  -33262.390261125111     
  -15918.485042071892     
  -6552.0209248117135     
   4686.1698981882764     
  -33381.778898940647     
  -15299.315086609942     
  -6540.5143752361591     
   4518.9741415356957     
  -33496.523762090226     
  -14656.075513559648     
  -6529.4265221570131     
   4351.2167213093689     
  -33606.444328441925     
  -13987.665297147436     
  -6518.7587391880625     
   4182.9222309428333     
  -33711.351818170529     
  -13292.924262812005     
  -6508.5123372615108     
   4014.1162295220570     
  -33811.048750141621     
  -12570.627986785694     
  -6498.6885621584561     
   3844.8252864965925     
  -33905.328460042510     
  -11819.485495642110     
  -6489.2885919245509     
   3675.0770288433405     
  -33993.974601259826     
  -11038.133524968471     
  -6480.3135341645366     
   3504.9001908334444     
  -34076.760602697090     
  -10225.132894104390     
  -6471.7644232089215     
   3334.3246665781980     
  -34153.449099402875     
  -9378.9629056363647     
  -6463.6422171456425     
   3163.3815655266990     
  -34223.791321195145     
  -8498.0165991053582     
  -6455.9477947090927     
   2992.1032711094936     
  -34287.526445688432     
  -7580.5945069556474     
  -6448.6819520183935     
   2820.5235027340423     
  -34344.380904490608     
  -6624.8990437082784     
  -6441.8453991562592     
   2648.6773813545233     
  -34394.067647318414     
  -5629.0273780802245     
  -6435.4387565792213     
   2476.6014988545880     
  -34436.285352654020     
  -4590.9649047870589     
  -6429.4625513493656     
   2304.3339914993571     
  -34470.717589439919     
  -3508.5767522002343     
  -6423.9172131770629     
   2131.9146177380499     
  -34497.031915081425     
  -2379.6006842589632     
  -6418.8030702634478     
   1959.3848406498164     
  -34514.878920213363     
  -1201.6367862241425     
  -6414.1203449306495     
   1786.7879153590115     
  -34523.891196110046     
   27.860889920702260     
  -6409.8691490269011     
   1614.1689817701433     
  -34523.682239435642     
   1311.5956932859542     
  -6406.0494790927896     
   1441.5751629922179     
  -34513.845271735998     
   2652.4391986196247     
  -6402.6612112738949     
   1269.0556698685079     
  -34493.951977746350     
   4053.4432683548357     
  -6399.7040959640335     
   1096.6619120410617     
  -34463.551153233690     
   5517.8540572355450     
  -6397.1777521621689     
   924.44761603846246     
  -34422.167247804420     
   7049.1250739769066     
  -6395.0816615247923     
   752.46895089458110     
  -34369.298809749598     
   8650.9342297007424     
  -6393.4151620942694     
   580.78466186263597     
  -34304.416803026834     
   10327.199356826388     
  -6392.1774416821418     
   409.45621283544597     
  -34226.962807850643     
   12082.097676112329     
  -6391.3675308848260     
   238.54793812761594     
  -34136.347075279795     
   13920.084975911164     
  -6390.9842957073997     
   68.127204344518930     
  -34031.946437960461     
   15845.918024031196     
  -6391.0264297693066     
  -101.73541688233671     
  -33913.102052780232     
   17864.677651467009     
  -6391.4924460637540     
  -270.96596444026920     
  -33779.116970394229     
   19981.795283159128     
  -6392.3806682403683     
  -439.48689063068502     
  -33629.253505770532     
   22203.080573952066     
  -6393.6892213782221     
  -607.21685039877252     
  -33462.730401465895     
   24534.752832967366     
  -6395.4160222137152     
  -774.07047579048765     
  -33278.719755218634     
   26983.474413903452     
  -6397.5587687848738     
  -939.95813442131657     
  -33076.343697114367     
   29556.387676535131     
  -6400.1149294504767     
  -1104.7856706379571     
  -32854.670789540345     
   32261.156351993082     
  -6403.0817312389381     
  -1268.4541279040557     
  -32612.712116900402     
   35106.008467709682     
  -6406.4561474780467     
  -1430.8594508297917     
  -32349.417053392572     
   38099.787292782363     
  -6410.2348846525283     
  -1591.8921650850116     
  -32063.668648696712     
   41252.003156625644     
  -6414.4143684317460     
  -1751.4370332693120     
  -31754.278625022012     
   44572.894212783511     
  -6418.9907288048535     
  -1909.3726846279289     
  -31419.981918426143     
   48073.490716466382     
  -6423.9597842551211     
  -2065.5712162691298     
  -31059.430738052637     
   51765.687989454833     
  -6429.3170248990318     
  -2219.8977633095874     
  -30671.188078131734     
   55662.324942558647     
  -6435.0575945089668     
  -2372.2100351075696     
  -30253.720641062551     
   59777.273590965415     
  -6441.1762713308426     
  -2522.3578144330554     
  -29805.391089130302     
   64125.535633427266     
  -6447.6674475997379     
  -2670.1824160855767     
  -29324.449571879610     
   68723.351055517429     
  -6454.5251076474160     
  -2815.5161011126875     
  -28809.024438963213     
   73588.319280852127     
  -6461.7428044854523     
  -2958.1814423209844     
  -28257.112044356836     
   78739.531560681280     
  -6469.3136347363516     
  -3097.9906363260088     
  -27666.565557651713     
   84197.722041167770     
  -6477.2302117724948     
  -3234.7447568259927     
  -27035.082642342968     
   89985.432389556183     
  -6485.4846369086936     
  -3368.2329431804064     
  -26360.191899421283     
   96127.199664637606     
  -6494.0684684785210     
  -3498.2315176837983     
  -25639.237901936514     
   102649.76275325588     
  -6502.9726886070748     
  -3624.5030241418599     
  -24869.364681287079     
   109582.29764300647     
  -6512.1876674732866     
  -3746.7951794674864     
  -24047.497448964546     
   116956.67795571010     
  -6521.7031248329185     
  -3864.8397290006424     
  -23170.322364296699     
   124807.77104996717     
  -6531.5080885487741     
  -3978.3511951149367     
  -22234.264081421967     
   133173.76988374401     
  -6541.5908498469162     
  -4087.0255073367289     
  -21235.460807293864     
   142096.56800717433     
  -6551.9389149864282     
  -4190.5385007230616     
  -20169.736547240078     
   151622.18456586465     
  -6562.5389529950226     
  -4288.5442674986543     
  -19032.570162996068     
   161801.24472410517     
  -6573.3767390828389     
  -4380.6733449750554     
  -17819.060827565307     
   172689.52594325130     
  -6584.4370933016062     
  -4466.5307205014478     
  -16523.889382990892     
   184348.57991195016     
  -6595.7038139649421     
  -4545.6936315430521     
  -15141.275033651295     
   196846.44080546586     
  -6607.1596052871228     
  -4617.7091359462074     
  -13664.926727610266     
   210258.43564674299     
  -6618.7859986309786     
  -4682.0914239158810     
  -12087.988460259727     
   224668.11274567051     
  -6630.5632666793836     
  -4738.3188391031990     
  -10402.977614667159     
   240168.30659570318     
  -6642.4703297574424     
  -4785.8305714278649     
  -8601.7153151994244     
   256862.36578913129     
  -6654.4846534322669     
  -4824.0229786453165     
  -6675.2475717808938     
   274865.56810155383     
  -6666.5821364017020     
  -4852.2454871023165     
  -4613.7558110192840     
   294306.75991762010     
  -6678.7369875501527     
  -4869.7960144089575     
  -2406.4551116371808     
   315330.25700028974     
  -6690.9215908953574     
  -4875.9158476483872     
  -41.478184134953167     
   338098.05838218099     
  -6703.1063569709668     
  -4869.7838999743972     
   2494.2572537313499     
   362792.42868093128     
  -6715.2595589813691     
  -4850.5102556679722     
   5215.2004688383977     
   389618.92387080338     
  -6727.3471518219230     
  -4817.1288985012034     
   8137.3423978693609     
   418809.94346272486     
  -6739.3325717728230     
  -4768.5895000719293     
   11278.416973839870     
   450628.92054712697     
  -6751.1765143400326     
  -4703.7481229424729     
   14658.133877943250     
   485375.27469449386     
  -6762.8366873219848     
  -4621.3566671522321     
   18298.448438152038     
   523390.29665690783     
  -6774.2675357137414     
  -4520.0508568991572     
   22223.875663078761     
   565064.15815965668     
  -6785.4199345056240     
  -4398.3365256182669     
   26461.856849276286     
   610844.30531917524     
  -6796.2408447720909     
  -4254.5739106471547     
   31043.189139170005     
   661245.54156574595     
  -6806.6729276550022     
  -4086.9596110469429     
   36002.530700913208     
   716862.20514811506     
  -6816.6541098937832     
  -3893.5057911958538     
   41378.997239523960     
   778382.93380193890     
  -6826.1170934056854     
  -3672.0161249894422     
   47216.869243038636     
   846608.66592190636     
  -6834.9888000249848     
  -3420.0578662882190     
   53566.434237452799     
   922474.69238768006     
  -6843.1897408096529     
  -3134.9292946186788     
   60484.994430360559     
   1007077.8262765099     
  -6850.6332972399741     
  -2813.6216132241989     
   68038.078127434215     
   1101710.0665371595     
  -6857.2248990649487     
  -2452.7741588394474     
   76300.903626463114     
   1207900.5695764902     
  -6862.8610803679821     
  -2048.6215050275814     
   85360.157898286590     
   1327468.3136452513     
  -6867.4283914512862     
  -1596.9306846552893     
   95316.170250626208     
   1462588.6440993831     
  -6870.8021391512939     
  -1092.9262963253061     
   106285.58508137135     
   1615877.9681700752     
  -6872.8449218920960     
  -531.20065901524674     
   118404.66984264718     
   1790502.4050440905     
  -6873.4049177530387     
   94.394610292551761     
   131833.43788047758     
   1990318.3229267546     
  -6872.3138735167586     
   790.88026824983331     
   146760.82530242860     
   2220055.7654850017     
  -6869.3847293166582     
   1566.3104403648026     
   163411.24354356574     
   2485560.1491717510     
  -6864.4087960662682     
   2429.9709108795823     
   182052.94466235349     
   2794114.0670124642     
  -6857.1523798526323     
   3392.6252729478565     
   203008.80016494746     
   3154870.4900306389     
  -6847.3527168178252     
   4466.8230954606443     
   226670.32884017675     
   3579443.1934384266     
  -6834.7130407240247     
   5667.2892995385282     
   253516.15279096557     
   4082721.3458675188     
  -6818.8965489992061     
   7011.4210887283416     
   284136.56288497127     
   4684012.2437976561     
  -6799.5189550680443     
   8519.9291327244409     
   319266.65471345454     
   5408659.3284962922     
  -6776.1392053422669     
   10217.674768700981     
   359831.59967717587     
   6290411.4411471179     
  -6748.2477832437635     
   12134.777981608415     
   407009.68548578036     
   7374812.1325382674     
  -6715.2517963158862     
   14308.104136522359     
   462320.77647981618     
   8724697.3484853134     
  -6676.4557077255104     
   16783.296094205602     
   527756.00659345754     
   10427195.227143193     
  -6631.0360675233642     
   19617.586037681758     
   605959.97079702979     
   12610363.662951183     
  -6578.0078156794434     
   22883.830210347325     
   700537.69826916582     
   15449409.505771162     
  -6516.1784825158666     
   26676.195129926276     
   816408.26956244709     
   19256093.569446679     
  -6444.0845665442612     
   31119.288232165745     
   960828.97133330046     
   24337553.240479816     
  -6359.9008906236331     
   36379.762212091126     
   1143360.6206368953     
   31866305.259371419     
  -6261.3075701947446     
   42694.058538888974     
   1382357.9100821863     
   41276017.377618395     
  -6145.2877491379859     
   50379.773415130068     
   1691928.0404143177     
   61257797.037141800     
  -6007.8066122688624     
   59987.997311648316     
   2151361.5181928920     
   71450136.924169391     
  -5843.2742011115997     
   72084.494969940657     
   2687237.5451241508     
   171797527.26707453     
  -5643.5833926661689     
   88741.886331819522     
   3975718.9996272395     
   41938806.590423509     
  -5396.2251392359804     
   109406.83395352571     
   4290260.0490554087     
   1010750010.6044545     
  -5080.1009601298665     
   149809.69689763765     
   11870885.128588993     
  -1463391925.2609606     
  -4654.2491846643034     
   181725.52394193952     
   895445.68913202244     
   11482081139.584927     
  -4014.9313214463418     
   401491.77375482698     
   87011054.236020952     
   8892986526.6158600     
  -2328.4298836058242     
   1003290.5423089627     
   153708453.18563849     
   8892986526.6158600     
   2513.7514568880451     
  -497335.42130688985     
   208658773802.81805     
  -52986910195504088.     
   2513.4097933303456     
  -238978.60428776607     
   49698043216.305779     
  -64946583780101584.     
   2513.3906387667917     
  -232179.93703096439     
   33841466601.923248     
  -955502461833717.38     
   2513.3704670387178     
  -226245.64793548326     
   33589197344.521214     
  -13561169141257038.     
   2513.3492282331649     
  -220220.88651986304     
   29717431794.661461     
  -8351151473390544.0     
   2513.3268702873756     
  -214369.61192782834     
   27139106676.139992     
  -7735214263243253.0     
   2513.3033389186635     
  -208616.48627015969     
   24556590403.446037     
  -6322168787387245.0     
   2513.2785775538114     
  -202980.64086809676     
   22274061923.417377     
  -5348237480750109.0     
   2513.2525272581724     
  -197454.91872010435     
   20186015249.868408     
  -4479376474541242.0     
   2513.2251266646813     
  -192039.49254055097     
   18294863043.570492     
  -3761686684859712.0     
   2513.1963119029965     
  -186732.50574582122     
   16577465098.609550     
  -3156081997813296.0     
   2513.1660165290141     
  -181532.67794796452     
   15019290941.385471     
  -2648228840250554.5     
   2513.1341714550308     
  -176438.57958175478     
   13605443239.989429     
  -2221663043100720.2     
   2513.1007048808478     
  -171448.83385880277     
   12322803445.446857     
  -1863592757920078.0     
   2513.0655422261393     
  -166562.06054311004     
   11159328773.405270     
  -1563014607763266.8     
   2513.0286060644421     
  -161776.89159804216     
   10104095792.681404     
  -1310739063947203.0     
   2512.9898160591497     
  -157091.96683608036     
   9147164046.6437168     
  -1099028354493686.8     
   2512.9490889019285     
  -152505.93512546399     
   8279497173.2882233     
  -921383300525953.12     
   2512.9063382540116     
  -148017.45405988875     
   7492879216.0853500     
  -772341714897441.88     
   2512.8614746908565     
  -143625.19004391809     
   6779841648.5720711     
  -647314713112984.75     
   2512.8144056507031     
  -139327.81827175413     
   6133595752.2645750     
  -542446893174145.75     
   2512.7650353875897     
  -135124.02273956992     
   5547971645.0501080     
  -454499863687952.44     
   2512.7132649294558     
  -131012.49622931935     
   5017362320.8719082     
  -380753594038971.88     
   2512.6589920419756     
  -126991.94032622935     
   4536672936.0288658     
  -318923776765788.44     
   2512.6021111988334     
  -123061.06540666296     
   4101274546.0979190     
  -267092282787628.88     
   2512.5425135591977     
  -119218.59064242252     
   3706961941.1947274     
  -223648596133780.38     
   2512.4800869531900     
  -115463.24400141228     
   3349915345.3025112     
  -187240706060306.41     
   2512.4147158762166     
  -111793.76224585222     
   3026665451.6701717     
  -156733707960861.03     
   2512.3462814930654     
  -108208.89093601264     
   2734061674.0433650     
  -131175090647775.89     
   2512.2746616527456     
  -104707.38442539574     
   2469243190.8726530     
  -109765510597341.28     
   2512.1997309150943     
  -101288.00586360338     
   2229612619.8038836     
  -91834254193872.094     
   2512.1213605902358     
  -97949.527196412775     
   2012812047.5488844     
  -76818609403600.969     
   2512.0394187920451     
  -94690.729165257173     
   1816701224.6146135     
  -64246541995888.586     
   2511.9537705068255     
  -91510.401309143053     
   1639337713.2277064     
  -53722129888058.039     
   2511.8642776784732     
  -88407.341961238417     
   1478958845.2675714     
  -44913346946208.141     
   2511.7707993114745     
  -85380.358251742568     
   1333965275.9198294     
  -37541776941606.141     
   2511.6731915931264     
  -82428.266108302283     
   1202906065.7755272     
  -31374002901957.297     
   2511.5713080364626     
  -79549.890253561985     
   1084465068.9722190     
  -26214352786662.621     
   2511.4649996454032     
  -76744.064209014221     
   977448589.16035903     
  -21898825861305.059     
   2511.3541151037330     
  -74009.630291140929     
   880774129.87741375     
  -18289983899982.039     
   2511.2385009895579     
  -71345.439615133393     
   793460178.04886425     
  -15272667018602.488     
   2511.1180020169559     
  -68750.352092856119     
   714616912.27798581     
  -12750397768005.793     
   2510.9924613065969     
  -66223.236433768412     
   643437752.80624390     
  -10642361952346.541     
   2510.8617206871500     
  -63762.970145754407     
   579191685.65143085     
  -8880877182619.1953     
   2510.7256210293549     
  -61368.439534778103     
   521216281.33572149     
  -7409267564545.3369     
   2510.5840026146680     
  -59038.539704604817     
   468911354.31807375     
  -6180082226987.0234     
   2510.4367055404364     
  -56772.174558023144     
   421733196.84565198     
  -5153599674899.1201     
   2510.2835701635677     
  -54568.256797121088     
   379189345.51670313     
  -4296575079246.9302     
   2510.1244375847004     
  -52425.707922982998     
   340833820.88242781     
  -3581188455296.2075     
   2509.9591501748637     
  -50343.458236633553     
   306262808.45691746     
  -2984163994589.8521     
   2509.7875521466299     
  -48320.446839152944     
   275110731.38810658     
  -2486030901094.1191     
   2509.6094901717211     
  -46355.621632285445     
   247046687.86756712     
  -2070504660302.5293     
   2509.4248140470154     
  -44447.939318557415     
   221771212.34164587     
  -1723967870431.9312     
   2509.2333774108138     
  -42596.365402503397     
   199013338.24762225     
  -1435035768967.2739     
   2509.0350385111778     
  -40799.874190327471     
   178527928.78465545     
  -1194191873618.0691     
   2508.8296610280177     
  -39057.448791373230     
   160093255.95005047     
  -993483024900.65613     
   2508.6171149504976     
  -37368.081118049944     
   143508802.10600525     
  -826263859295.91382     
   2508.3972775111511     
  -35730.771887022194     
   128593265.56873472     
  -686982903057.11267     
   2508.1700341779033     
  -34144.530620044650     
   115182750.69653209     
  -571003456534.31567     
   2507.9352797049619     
  -32608.375644526470     
   103129126.12661688     
  -474453691839.49750     
   2507.6929192432608     
  -31121.334094517824     
   92298535.176234856     
  -394101160229.14984     
   2507.4428695108027     
  -29682.441912154136     
   82570045.174603820     
  -327247809934.75262     
   2507.1850600228772     
  -28290.743848435301     
   73834422.390974507     
  -271642140954.16882     
   2506.9194343816880     
  -26945.293464514765     
   65993021.307570778     
  -225405727919.28580     
   2506.6459516244149     
  -25645.153133266591     
   58956777.625772968     
  -186971765892.78503     
   2506.3645876281653     
  -24389.394040761203     
   52645295.543190584     
  -155033689112.15591     
   2506.0753365696182     
  -23177.096187919702     
   46986020.448039554     
  -128502209580.60686     
   2505.7782124364217     
  -22007.348392325850     
   41913489.336799785     
  -106469413449.74388     
   2505.4732505865768     
  -20879.248290301261     
   37368651.565992668     
  -88178751347.879242     
   2505.1605093510998     
  -19791.902339317494     
   33298253.634955160     
  -72999969144.322571     
   2504.8400716742162     
  -18744.425820266457     
   29654281.890267037     
  -60408164093.688812     
   2504.5120467841684     
  -17735.942840265234     
   26393457.871271841     
  -49966293815.254234     
   2504.1765718864149     
  -16765.586335691398     
   23476781.375720207     
  -41310571358.262726     
   2503.8338138695572     
  -15832.498075489757     
   20869116.806743689     
  -34138272900.504074     
   2503.4839710127276     
  -14935.828664803443     
   18538818.763958000     
  -28197561719.534302     
   2503.1272746813970     
  -14074.737549022710     
   16457393.217419691     
  -23278996928.541061     
   2502.7639909966051     
  -13248.393018250617     
   14599190.940990221     
  -19208449722.071075     
   2502.3944224604606     
  -12455.972212061306     
   12941130.185894106     
  -15841195446.225723     
   2502.0189095183887     
  -11696.661124939719     
   11462445.833308095     
  -13056986844.110266     
   2501.6378320359854     
  -10969.654612227827     
   10144462.581395682     
  -10755947478.320961     
   2501.2516106655016     
  -10274.156396484866     
   8970389.8591948282     
  -8855148862.0179901     
   2500.8607080738334     
  -9609.3790747201947     
   7925136.4526414322     
  -7285758597.2959690     
   2500.4656300004826     
  -8974.5441261595988     
   6995142.9749482684     
  -5990664885.6520796     
   2500.0669261102216     
  -8368.8819208215100     
   6168230.4854562329     
  -4922498185.2073460     
   2499.6651906011107     
  -7791.6317290132592     
   5433463.7439621817     
  -4041984261.3609204     
   2499.2610625240927     
  -7242.0417315788663     
   4781027.7030632142     
  -3316573433.7496953     
   2498.8552257655624     
  -6719.3690311962737     
   4202115.9812114360     
  -2719300017.6172566     
   2498.4484086390503     
  -6222.8796649801407     
   3688830.1794278375     
  -2227833515.3061299     
   2498.0413830264843     
  -5751.8486173300462     
   3234089.0260695820     
  -1823690103.3722761     
   2497.6349630033083     
  -5305.5598371946962     
   2831546.3149676584     
  -1491575502.8456581     
   2497.2300028750392     
  -4883.3062449060581     
   2475517.1562863369     
  -1218844320.4501731     
   2496.8273945456158     
  -4484.3897860364004     
   2160910.4586691838     
  -995032957.37004530     
   2496.4280641300338     
  -4108.1213099485340     
   1883171.6349832192     
  -811531172.69039547     
   2496.0329677153090     
  -3753.8211373312333     
   1638218.0877709137     
  -661111987.18633389     
   2495.6430861646431     
  -3420.8169597157294     
   1422427.2713518885     
  -538197277.91257596     
   2495.2594188497887     
  -3108.4521119651113     
   1232459.9831072418     
  -436900171.30611098     
   2494.8829761859533     
  -2816.0535618204285     
   1065697.2740966787     
  -356635614.86831099     
   2494.5147708320615     
  -2543.0563840210843     
   918492.85839996790     
  -282743966.90671432     
   2494.1558074068125     
  -2288.5204012811905     
   792290.09238448378     
  -250240759.90810561     
   2493.8070705575810     
  -2053.0078872596728     
   671505.09980250697     
  -131550315.22467580     
   2493.4695112048103     
  -1831.2900388823034     
   602841.55507549027     
  -341172915.62707150     
   2493.1440307690164     
  -1640.6779348076807     
   410271.71316456341     
  -46410525.753582530     
   2490.8813696743759     
  -459.51672686453594     
   62192.770012694469     
  -5990835.1495781681     
   2490.0276758705818     
  -260.88103585565426     
   17261.506390858209     
  -3454525.2350590243     
   2489.4293807390877     
  -239.34585205871991     
  -8647.4328720844751     
  -863856.95483621408     
   2488.7634718885711     
  -298.78033432232132     
  -15126.360033356081     
  -439633.51585324551     
   2487.9151120288716     
  -382.65526291135001     
  -18423.611402255421     
  -101423.44912630279     
   2486.8417415589365     
  -476.67500959374541     
  -19184.287270702691     
   7632.1905931279653     
   2485.5302714924883     
  -572.45334237363761     
  -19127.045841254232     
   69974.216008095420     
   2483.9806874471715     
  -666.77655502975699     
  -18602.239221193515     
   94524.709329581587     
   2482.1989590130479     
  -758.01541283579502     
  -17893.303901221654     
   104519.05900674434     
   2480.1937204418728     
  -845.52219998552675     
  -17109.410958671073     
   105943.96247659648     
   2477.9746364978309     
  -929.08280548244591     
  -16314.831240096599     
   103332.06506348097     
   2475.5515763523908     
  -1008.7194854629887     
  -15539.840752120490     
   98671.585734766180     
   2472.9341953775597     
  -1084.5685969910644     
  -14799.803859109743     
   93143.137392117380     
   2470.1317304724844     
  -1156.8211824605107     
  -14101.230328668866     
   87357.681115396117     
   2467.1529097905463     
  -1225.6893775829415     
  -13446.047720303393     
   81651.435209626579     
   2464.0059243520122     
  -1291.3886517742781     
  -12833.661956231193     
   76196.810979203074     
   2460.6984329105217     
  -1354.1282713495737     
  -12262.185873887171     
   71076.435734869418     
   2457.2375841397443     
  -1414.1065175489809     
  -11729.112605875651     
   66321.396540734655     
   2453.6300471639061     
  -1471.5085543932203     
  -11231.702131820140     
   61934.130779573687     
   2449.8820453603926     
  -1526.5058001002039     
  -10767.196150973337     
   57901.459314232256     
   2445.9993905945003     
  -1579.2561284929288     
  -10332.935206116596     
   54202.266523282145     
   2441.9875163386441     
  -1629.9045120262003     
  -9926.4182071919786     
   50811.962429487998     
   2437.8515088816966     
  -1678.5838787666073     
  -9545.3284889708193     
   47705.062117640548     
   2433.5961362733196     
  -1725.4160512967555     
  -9187.5405230885153     
   44856.636906246204     
   2429.2258749017601     
  -1770.5126919702061     
  -8851.1157462916690     
   42243.090520515725     
   2424.7449337467096     
  -1813.9762127544047     
  -8534.2925673878017     
   39842.532518970038     
   2420.1572764258481     
  -1855.9006281066131     
  -8235.4735734955248     
   37634.913277611297     
   2415.4666411912672     
  -1896.3723413501355     
  -7953.2117239134423     
   35602.021058957114     
   2410.6765590461964     
  -1935.4708620748472     
  -7686.1965659712632     
   33727.402169995337     
   2405.7903701531309     
  -1973.2694561140161     
  -7433.2410496962984     
   31996.242279056394     
   2400.8112386975708     
  -2009.8357318197654     
  -7193.2692326033748     
   30395.229950563746     
   2395.7421663607856     
  -2045.2321674212092     
  -6965.3050079741461     
   28912.417403952142     
   2390.5860045424547     
  -2079.5165846347559     
  -6748.4618774445053     
   27537.084849771727     
   2385.3454654610846     
  -2112.7425736810451     
  -6541.9337410712178     
   26259.612964831082     
   2380.0231322474528     
  -2144.9598746433107     
  -6344.9866438349854     
   25071.365922232304     
   2374.6214681344131     
  -2176.2147197514437     
  -6156.9513994182425     
   23964.584584414184     
   2369.1428248354223     
  -2206.5501407875772     
  -5977.2170150351358     
   22932.290993356470     
   2363.5894501941561     
  -2236.0062454066274     
  -5805.2248325849623     
   21968.202599657052     
   2357.9634951786015     
  -2264.6204657708086     
  -5640.4633130875345     
   21066.656023723233     
   2352.2670202849681     
  -2292.4277825358013     
  -5482.4633929096108     
   20222.539645123634     
   2346.5020014096049     
  -2319.4609268820036     
  -5330.7943455711829     
   19431.233298231273     
   2340.6703352407603     
  -2345.7505629855177     
  -5185.0600958344485     
   18688.555617055390     
   2334.7738442163791     
  -2371.3254530468698     
  -5044.8959287065336     
   17990.716843454160     
   2328.8142810891582     
  -2396.2126067495878     
  -4909.9655523806268     
   17334.277460663528     
   2322.7933331356671     
  -2420.4374168091035     
  -4779.9584714256507     
   16716.111385725966     
   2316.7126260424384     
  -2444.0237820777493     
  -4654.5876360327056     
   16133.373569107502     
   2310.5737274984808     
  -2466.9942195034923     
  -4533.5873342643999     
   15583.470983853462     
   2304.3781505206171     
  -2489.3699660938669     
  -4416.7113018854989     
   15064.037192209695     
   2298.1273565353267     
  -2511.1710719059406     
  -4303.7310229439263     
   14572.909781968143     
   2291.8227582383838     
  -2532.4164849622484     
  -4194.4341995791647     
   14108.109836067057     
   2285.4657222514470     
  -2553.1241289007180     
  -4088.6233758086619     
   13667.824308330170     
   2279.0575715928512     
  -2573.3109740739801     
  -3986.1146934961853     
   13250.389950980287     
   2272.5995879781749     
  -2592.9931027298799     
  -3886.7367688638333     
   12854.278924274229     
   2266.0930139646530     
  -2612.1857688443692     
  -3790.3296769317762     
   12478.086195795902     
   2259.5390549521580     
  -2630.9034531128568     
  -3696.7440304633069     
   12120.518018738345     
   2252.9388810522796     
  -2649.1599135523220     
  -3605.8401453227702     
   11780.381908907828     
   2246.2936288359579     
  -2666.9682321181435     
  -3517.4872810059614     
   11456.577158862081     
   2239.6044029691743     
  -2684.3408577014447     
  -3431.5629523144958     
   11148.087000752721     
   2232.8722777453281     
  -2701.2896458317532     
  -3347.9522998088505     
   10853.970936453870     
   2226.0982985221708     
  -2717.8258953757390     
  -3266.5475177854460     
   10573.358124492088     
   2219.2834830704660     
  -2733.9603824998321     
  -3187.2473318517555     
   10305.441510127448     
   2212.4288228409159     
  -2749.7033921307757     
  -3109.9565205257995     
   10049.472270546576     
   2205.5352841553399     
  -2765.0647471283323     
  -3034.5854784967000     
   9804.7549293692919     
   2198.6038093275743     
  -2780.0538353658899     
  -2961.0498165264303     
   9570.6430585590078     
   2191.6353177191040     
  -2794.6796348911744     
  -2889.2699935872379     
   9346.5349882054306     
   2184.6307067340254     
  -2808.9507373280817     
  -2819.1709811756969     
   9131.8706436434168     
   2177.5908527575516     
  -2822.8753696593917     
  -2750.6819513483715     
   8926.1275274023319     
   2170.5166120419499     
  -2836.4614145249948     
  -2683.7359948928543     
   8728.8185691498638     
   2163.4088215434595     
  -2849.7164291512872     
  -2618.2698556242303     
   8539.4885726720004     
   2156.2682997134925     
  -2862.6476630186708     
  -2554.2236913291904     
   8357.7123612669693     
   2149.0958472471307     
  -2875.2620743685429     
  -2491.5408486196879     
   8183.0920678892580     
   2141.8922477917190     
  -2887.5663456353686     
  -2430.1676581105185     
   8015.2553545818519     
   2134.6582686181323     
  -2899.5668978880230     
  -2370.0532429511545     
   7853.8533056123397     
   2127.3946612571017     
  -2911.2699043532984     
  -2311.1493431590620     
   7698.5588535283041     
   2120.1021621028058     
  -2922.6813030905901     
  -2253.4101517575996     
   7549.0650245621900     
   2112.7814929857718     
  -2933.8068088801674     
  -2196.7921640733830     
   7405.0836938612456     
   2105.4333617169787     
  -2944.6519243812745     
  -2141.2540363694238     
   7266.3439663635863     
   2098.0584626049226     
  -2955.2219506137521     
  -2086.7564566216970     
   7132.5912833327429     
   2090.6574769472732     
  -2965.5219968102983     
  -2033.2620219967012     
   7003.5859505615399     
   2083.2310734986404     
  -2975.5569896837087     
  -1980.7351273674897     
   6879.1024049170364     
   2075.7799089158602     
  -2985.3316821504541     
  -1929.1418593306125     
   6758.9279819338053     
   2068.3046281821130     
  -2994.8506615474457     
  -1878.4498994661089     
   6642.8622972618487     
   2060.8058650110961     
  -3004.1183573767025     
  -1828.6284322366450     
   6530.7161915792622     
   2053.2842422323934     
  -3013.1390486092937     
  -1779.6480607998005     
   6422.3111303909664     
   2045.7403721591015     
  -3021.9168705795978     
  -1731.4807273218680     
   6317.4785367782479     
   2038.1748569387089     
  -3030.4558214936428     
  -1684.0996382960311     
   6216.0588907208821     
   2030.5882888881556     
  -3038.7597685809219     
  -1637.4791966156245     
   6117.9015660263249     
   2022.9812508139364     
  -3046.8324539096370     
  -1591.5949348704271     
   6022.8637930524146     
   2015.3543163180661     
  -3054.6774998878695     
  -1546.4234564225339     
   5930.8105907587278     
   2007.7080500906593     
  -3062.2984144714055     
  -1501.9423769918435     
   5841.6139366477355     
   2000.0430081898423     
  -3069.6985960950524     
  -1458.1302724669854     
   5755.1525751783574     
   1992.3597383096608     
  -3076.8813383466027     
  -1414.9666281531477     
   5671.3114550222954     
   1984.6587800366099     
  -3083.8498343975866     
  -1372.4317922404809     
   5589.9814449929363     
   1976.9406650953745     
  -3090.6071812066957     
  -1330.5069314030338     
   5511.0589248063843     
   1969.2059175843322     
  -3097.1563835088705     
  -1289.1739894669859     
   5434.4454378630826     
   1961.4550542013358     
  -3103.5003576042459     
  -1248.4156486830127     
   5360.0474939574451     
   1953.6885844602630     
  -3109.6419349571493     
  -1208.2152924783318     
   5287.7761321760727     
   1945.9070108987942     
  -3115.5838656170622     
  -1168.5569714870112     
   5217.5467329526282     
   1938.1108292778474     
  -3121.3288214732547     
  -1129.4253709898667     
   5149.2788590727469     
   1930.3005287730778     
  -3126.8793993495965     
  -1090.8057795468210     
   5082.8957553742566     
   1922.4765921588278     
  -3132.2381239519173     
  -1052.6840613815139     
   5018.3244862268975     
   1914.6394959848844     
  -3137.4074506747079     
  -1015.0466277348122     
   4955.4953765933260     
   1906.7897107463896     
  -3142.3897682750708     
  -977.88041241036217     
   4894.3421603526485     
   1898.9277010472206     
  -3147.1874014216160     
  -941.17284620771738     
   4834.8014657288741     
   1891.0539257571506     
  -3151.8026131251722     
  -904.91183521475068     
   4776.8129644723058     
   1883.1688381630702     
  -3156.2376070581622     
  -869.08573798120847     
   4720.3189404616251     
   1875.2728861145458     
  -3160.4945297679346     
  -833.68334592774613     
   4665.2643672642580     
   1867.3665121639697     
  -3164.5754727906869     
  -798.69386317326416     
   4611.5966072890797     
   1859.4501537015451     
  -3168.4824746701670     
  -764.10688861859603     
   4559.2653880131784     
   1851.5242430853375     
  -3172.2175228872347     
  -729.91239820849728     
   4508.2225721895575     
   1843.5892077666083     
  -3175.7825557050483     
  -696.10072891707546     
   4458.4222309436918     
   1835.6454704106375     
  -3179.1794639328036     
  -662.66256218499848     
   4409.8202381478659     
   1827.6934490132330     
  -3182.4100926142632     
  -629.58891039888954     
   4362.3745206486965     
   1819.7335570131092     
  -3185.4762426439956     
  -596.87110149402429     
   4316.0446831156569     
   1811.7662034003131     
  -3188.3796723136575     
  -564.50076637065683     
   4270.7920342647030     
   1803.7917928208647     
  -3191.1220987948682     
  -532.46982611367150     
   4226.5795263709906     
   1795.8107256777694     
  -3193.7051995593170     
  -500.77047966588907     
   4183.3715864897349     
   1787.8233982285542     
  -3196.1306137403999     
  -469.39519276721603     
   4141.1341648402713     
   1779.8302026794697     
  -3198.3999434386451     
  -438.33668653091394     
   4099.8344917692712     
   1771.8315272764962     
  -3200.5147549745789     
  -407.58792784264438     
   4059.4412302634132     
   1763.8277563932800     
  -3202.4765800907248     
  -377.14211861566878     
   4019.9241816942867     
   1755.8192706161271     
  -3204.2869171053962     
  -346.99268725296156     
   3981.2544226596024     
   1747.8064468261687     
  -3205.9472320212362     
  -317.13327908301454     
   3943.4040955290889     
   1739.7896582788103     
  -3207.4589595898601     
  -287.55774836654632     
   3906.3464982392779     
   1731.7692746805724     
  -3208.8235043348509     
  -258.26014962975171     
   3870.0558472570797     
   1723.7456622634227     
  -3210.0422415358635     
  -229.23473077532361     
   3834.5074956461272     
   1715.7191838566953     
  -3211.1165181741967     
  -200.47592455797763     
   3799.6775597727883     
   1707.6901989566932     
  -3212.0476538427411     
  -171.97834285968167     
   3765.5431757811466     
   1699.6590637940556     
  -3212.8369416224937     
  -143.73676904132304     
   3732.0822835449826     
   1691.6261313989785     
  -3213.4856489248837     
  -115.74615191473566     
   3699.2736377560132     
   1683.5917516643674     
  -3213.9950183037495     
  -88.001599631565540     
   3667.0967467885939     
   1675.5562714069970     
  -3214.3662682379049     
  -60.498374030651064     
   3635.5319315294755     
   1667.5200344267510     
  -3214.6005938843423     
  -33.231884544179970     
   3604.5601220902950     
   1659.4833815640136     
  -3214.6991678047739     
  -6.1976836285027330     
   3574.1630300513198     
   1651.4466507552763     
  -3214.6631406661027     
   20.608539096882190     
   3544.3228956045400     
   1643.4101770870257     
  -3214.4936419163259     
   47.190960813916263     
   3515.0227186863913     
   1635.3742928479701     
  -3214.1917804362811     
   73.553631204063635     
   3486.2459291985128     
   1627.3393275796670     
  -3213.7586451690881     
   99.700475673052495     
   3457.9766966861653     
   1619.3056081256032     
  -3213.1953057276601     
   125.63530089819876     
   3430.1995667373571     
   1611.2734586787828     
  -3212.5028129812927     
   151.36179764872895     
   3402.8997111230551     
   1603.2432008278729     
  -3211.6821996234653     
   176.88354548215190     
   3376.0627781143480     
   1595.2151536019544     
  -3210.7344807189652     
   202.20401631800954     
   3349.6748555177674     
   1587.1896335139286     
  -3209.6606542338341     
   227.32657773439280     
   3323.7225031542125     
   1579.1669546026189     
  -3208.4617015482281     
   252.25449650804944     
   3298.1927472192724     
   1571.1474284736132     
  -3207.1385879516774     
   276.99094211219398     
   3273.0729684998691     
   1563.1313643388874     
  -3205.6922631229568     
   301.53898937594306     
   3248.3510204530689     
   1555.1190690552482     
  -3204.1236615944435     
   325.90162202934107     
   3224.0150724013261     
   1547.1108471616353     
  -3202.4337032016897     
   350.08173507235102     
   3200.0536821146311     
   1539.1070009153141     
  -3200.6232935197881     
   374.08213768821076     
   3176.4558223584431     
   1531.1078303269974     
  -3198.6933242846781     
   397.90555635589914     
   3153.2106730155165     
   1523.1136331949297     
  -3196.6446738027794     
   421.55463640351553     
   3130.3078439744099     
   1515.1247051379603     
  -3194.4782073486872     
   445.03194523332365     
   3107.7372589778720     
   1507.1413396276409     
  -3192.1947775489148     
   468.33997467565769     
   3085.4890189913676     
   1499.1638280193763     
  -3189.7952247564303     
   491.48114231809296     
   3063.5536719785905     
   1491.1924595826508     
  -3187.2803774134904     
   514.45779485793241     
   3041.9219107157205     
   1483.2275215303648     
  -3184.6510524033747     
   537.27220918830039     
   3020.5847696102951     
   1475.2692990473008     
  -3181.9080553930030     
   559.92659496037754     
   2999.5334597543178     
   1467.3180753177471     
  -3179.0521811658309     
   582.42309590853495     
   2978.7595408543752     
   1459.3741315522998     
  -3176.0842139448969     
   604.76379246494275     
   2958.2546894967636     
   1451.4377470138700     
  -3173.0049277071444     
   626.95070263616856     
   2938.0108575275217     
   1443.5091990429132     
  -3169.8150864903846     
   648.98578406762499     
   2918.0202518975702     
   1435.5887630819043     
  -3166.5154446903239     
   670.87093595685633     
   2898.2751757464116     
   1427.6767126990778     
  -3163.1067473509943     
   692.60799977495435     
   2878.7682291617416     
   1419.7733196114525     
  -3159.5897304478226     
   714.19876149366746     
   2859.4921616154211     
   1411.8788537071573     
  -3155.9651211623241     
   735.64495270578323     
   2840.4398667067171     
   1403.9935830670788     
  -3152.2336381512941     
   756.94825170608351     
   2821.6044966023646     
   1396.1177739858440     
  -3148.3959918084524     
   778.11028543060138     
   2802.9792652524270     
   1388.2516909921578     
  -3144.4528845200762     
   799.13262991999454     
   2784.5576085022662     
   1380.3955968685073     
  -3140.4050109153168     
   820.01681198376150     
   2766.3331478818441     
   1372.5497526702493     
  -3136.2530581088749     
   840.76431059287540     
   2748.2995152664421     
   1364.7144177440982     
  -3131.9977059399994     
   861.37655695737374     
   2730.4506538850978     
   1356.8898497460207     
  -3127.6396272054521     
   881.85493686151199     
   2712.7804881206180     
   1349.0763046585575     
  -3123.1794878869923     
   902.20079052241658     
   2695.2831720471045     
   1341.2740368075804     
  -3118.6179473749044     
   922.41541431276994     
   2677.9529347990524     
   1333.4832988784972     
  -3113.9556586858130     
   942.50006132376279     
   2660.7841158615406     
   1325.7043419319177     
  -3109.1932686770219     
   962.45594219272448     
   2643.7712076456114     
   1317.9374154187890     
  -3104.3314182559147     
   982.28422625006647     
   2626.9087372071203     
   1310.1827671950123     
  -3099.3707425858420     
   1001.9860417791199     
   2610.1914057578574     
   1302.4406435355495     
  -3094.3118712880882     
   1021.5624773223039     
   2593.6139690451432     
   1294.7112891480308     
  -3089.1554286395572     
   1041.0145820901425     
   2577.1712852826090     
   1286.9949471858713     
  -3083.9020337675074     
   1060.3433667297620     
   2560.8582721525158     
   1279.2918592609051     
  -3078.5523008412556     
   1079.5498037709060     
   2544.6699726572410     
   1271.6022654555438     
  -3073.1068392604138     
   1098.6348285658353     
   2528.6014947830131     
   1263.9264043344697     
  -3067.5662538395577     
   1117.5993397767079     
   2512.6479832653081     
   1256.2645129558691     
  -3061.9311449909878     
   1136.4441996511978     
   2496.8046910014641     
   1248.6168268822128     
  -3056.2021089047757     
   1155.1702348337087     
   2481.0669436338530     
   1240.9835801905897     
  -3050.3797377254141     
   1173.7782369109623     
   2465.4300673628745     
   1233.3650054826016     
  -3044.4646197270963     
   1192.2689624161837     
   2449.8895146428117     
   1225.7613338938227     
  -3038.4573394866156     
   1210.6431337760050     
   2434.4407693215749     
   1218.1727951028292     
  -3032.3584780533110     
   1228.9014395459167     
   2419.0793082013192     
   1210.5996173398073     
  -3026.1686131185525     
   1247.0445343574265     
   2403.8007863784946     
   1203.0420273947379     
  -3019.8883191820205     
   1265.0730402552654     
   2388.6007094909451     
   1195.5002506251706     
  -3013.5181677174414     
   1282.9875455764475     
   2373.4748426454394     
   1187.9745109635812     
  -3007.0587273362594     
   1300.7886068962882     
   2358.4187755758626     
   1180.4650309243270     
  -3000.5105639497360     
   1318.4767477131072     
   2343.4282926554692     
   1172.9720316101930     
  -2993.8742409306833     
   1336.0524599080234     
   2328.4991134944198     
   1165.4957327185393     
  -2987.1503192727650     
   1353.5162032592316     
   2313.6269930120056     
   1158.0363525470495     
  -2980.3393577503498     
   1370.8684057068215     
   2298.8077551730139     
   1150.5941079990805     
  -2973.4419130764063     
   1388.1094638706190     
   2284.0372220552613     
   1143.1692145886204     
  -2966.4585400591400     
   1405.2397430360334     
   2269.3111115404395     
   1135.7618864448525     
  -2959.3897917606182     
   1422.2595763725869     
   2254.6254450545830     
   1128.3723363163260     
  -2952.2362196516606     
   1439.1692672104959     
   2239.9758523454402     
   1121.0007755747395     
  -2944.9983737683765     
   1455.9690861030872     
   2225.3583796172752     
   1113.6474142183315     
  -2937.6768028682436     
   1472.6592739502164     
   2210.7686936368227     
   1106.3124608748838     
  -2930.2720545854863     
   1489.2400391524930     
   2196.2028184996611     
   1098.9961228043339     
  -2922.7846755868773     
   1505.7115602912399     
   2181.6563977368965     
   1091.6986059009996     
  -2915.2152117279634     
   1522.0739832742670     
   2167.1254854400113     
   1084.4201146954110     
  -2907.5642082087402     
   1538.3274244150668     
   2152.6056551668676     
   1077.1608523557550     
  -2899.8322097306304     
   1554.4719668288187     
   2138.0929512267357     
   1069.9210206889236     
  -2892.0197606536508     
   1570.5076639630188     
   2123.5829379734660     
   1062.7008201411725     
  -2884.1274051537484     
   1586.4345359978201     
   2109.0715474803796     
   1055.5004497983812     
  -2876.1556873822442     
   1602.2525726039228     
   2094.5543939219506     
   1048.3201073859166     
  -2868.1051516243388     
   1617.9617305583379     
   2080.0272508022763     
   1041.1599892680977     
  -2859.9763424605944     
   1633.5619349393546     
   2065.4857327835066     
   1034.0202904472540     
  -2851.7698049284077     
   1649.0530779352312     
   2050.9255248623031     
   1026.9012045623815     
  -2843.4860846851407     
   1664.4350193716982     
   2036.3421563561117     
   1019.8029238873858     
  -2835.1257281728504     
   1679.7075855443693     
   2021.7312278103668     
   1012.7256393289139     
  -2826.6892827846073     
   1694.8705697529467     
   2007.0881731360250     
   1005.6695404237659     
  -2818.1772970325960     
   1709.9237310514673     
   1992.4085003053704     
   998.63481533588640     
  -2809.5903207179581     
   1724.8667948037573     
   1977.6875034249767     
   991.62165085292611     
  -2800.9289051032497     
   1739.6994510794448     
   1962.9206166269305     
   984.63023238237201     
  -2792.1936030862912     
   1754.4213557041467     
   1948.1029558178766     
   977.66074394723796     
  -2783.3849693773486     
   1769.0321278727811     
   1933.2298342409515     
   970.71336818131010     
  -2774.5035606785927     
   1783.5313516295878     
   1918.2962806761179     
   963.78828632394084     
  -2765.5499358651823     
   1797.9185737346584     
   1903.2973097296251     
   956.88567821438403     
  -2756.5246561719514     
   1812.1933035576308     
   1888.2279601777502     
   950.00572228566341     
  -2747.4282853799100     
   1826.3550132589637     
   1873.0829318596557     
   943.14859555796716     
  -2738.2613900086426     
   1840.4031352479115     
   1857.8571485879761     
   936.31447363155894     
  -2729.0245395108673     
   1854.3370638623210     
   1842.5450951276191     
   929.50353067919787     
  -2719.7183064710221     
   1868.1561520757784     
   1827.1414817017037     
   922.71593943805658     
  -2710.3432668078613     
   1881.8597131885408     
   1811.6405868876009     
   915.95187120112837     
  -2700.8999999809143     
   1895.4470175901984     
   1796.0368810071868     
   909.21149580811243     
  -2691.3890892014447     
   1908.9172941977517     
   1780.3243945656548     
   902.49498163576607     
  -2681.8111216480575     
   1922.2697271569946     
   1764.4973626607145     
   895.80249558771209     
  -2672.1666886867229     
   1935.5034573769497     
   1748.5495254180983     
   889.13420308369007     
  -2662.4563860962362     
   1948.6175788175856     
   1732.4748434630151     
   882.49026804823666     
  -2652.6808142988339     
   1961.6111401435580     
   1716.2667697560269     
   875.87085289878360     
  -2642.8405785961827     
   1974.4831409167286     
   1699.9189288743671     
   869.27611853315727     
  -2632.9362894116830     
   1987.2325328832860     
   1683.4244826824554     
   862.70622431646598     
  -2622.9685625382158     
   1999.8582165034047     
   1666.7766736802960     
   856.16132806735925     
  -2612.9380193930674     
   2012.3590415560066     
   1649.9683344760870     
   849.64158604364138     
  -2602.8452872790158     
   2024.7338040645777     
   1632.9923280756595     
   843.14715292722451     
  -2592.6909996525419     
   2036.9812465251448     
   1615.8410618923053     
   836.67818180840038     
  -2582.4757964000055     
   2049.1000544893373     
   1598.5070295370747     
   830.23482416941340     
  -2572.2003241207549     
   2061.0888572108652     
   1580.9821741826997     
   823.81722986731540     
  -2561.8652364189347     
   2072.9462235172359     
   1563.2585405734396     
   817.42554711607988     
  -2551.4711942037129     
   2084.6706625715360     
   1545.3276153286067     
   811.05992246795552     
  -2541.0188659980677     
   2096.2606196865008     
   1527.1809048051507     
   804.72050079403516     
  -2530.5089282576700     
   2107.7144764725394     
   1508.8094369103922     
   798.40742526401652     
  -2519.9420656983657     
   2119.0305472493674     
   1490.2040794218576     
   792.12083732512951     
  -2509.3189716356296     
   2130.2070778450316     
   1471.3554013765902     
   785.86087668020525     
  -2498.6403483326285     
   2141.2422433553556     
   1452.2535679298137     
   779.62768126485651     
  -2487.9069073614528     
   2152.1341451148292     
   1432.8885835889046     
   773.42138722374409     
  -2477.1193699749369     
   2162.8808094917458     
   1413.2499332189709     
   767.24212888589614     
  -2466.2784674912300     
   2173.4801839908887     
   1393.3269331437557     
   761.09003873905147     
  -2455.3849416912794     
   2183.9301359894662     
   1373.1083442798219     
   754.96524740299094     
  -2444.4395452298763     
   2194.2284485715654     
   1352.5827404256522     
   748.86788360182527     
  -2433.4430420606359     
   2204.3728191247574     
   1331.7380696750809     
   742.79807413520041     
  -2422.3962078762056     
   2214.3608546473206     
   1310.5620860134702     
   736.75594384838416     
  -2411.2998305638562     
   2224.1900702924218     
   1289.0418647142426     
   730.74161560119285     
  -2400.1547106774306     
   2233.8578842777788     
   1267.1642491224973     
   724.75521023571753     
  -2388.9616619263707     
   2243.3616161461973     
   1244.9153414923044     
   718.79684654280459     
  -2377.7215116829866     
   2252.6984812073897     
   1222.2810058283164     
   712.86664122724551     
  -2366.4351015080906     
   2261.8655887511018     
   1199.2462661514487     
   706.96470887162775     
  -2355.1032876968443     
   2270.8599357472381     
   1175.7958855014544     
   701.09116189879489     
  -2343.7269418452556     
   2279.6784048884988     
   1151.9137319912450     
   695.24611053286424     
  -2332.3069514383378     
   2288.3177578784334     
   1127.5833470458806     
   689.42966275874505     
  -2320.8442204611888     
   2296.7746329812771     
   1102.7873192017723     
   683.64192428009994     
  -2309.3396700340472     
   2305.0455378752904     
   1077.5078268957943     
   677.88299847568646     
  -2297.7942390729168     
   2313.1268465770090     
   1051.7260678238683     
   672.15298635401496     
  -2286.2088849762595     
   2321.0147920856880     
   1025.4227239044430     
   666.45198650625503     
  -2274.5845843397583     
   2328.7054625149713     
   998.57742454098536     
   660.78009505731848     
  -2262.9223337004728     
   2336.1947931990289     
   971.16920203177210     
   655.13740561504369     
  -2251.2231503119401     
   2343.4785622142672     
   943.17599687280756     
   649.52400921740275     
  -2239.4880729509273     
   2350.5523821908128     
   914.57493248419883     
   643.93999427764732     
  -2227.7181627599889     
   2357.4116941844445     
   885.34214104940543     
   638.38544652730707     
  -2215.9145041239226     
   2364.0517602423151     
   855.45263875735895     
   632.86044895694613     
  -2204.0782055857339     
   2370.4676550329950     
   824.88047116800715     
   627.36508175458323     
  -2192.2104008017345     
   2376.6542585667553     
   793.59840373975192     
   621.89942224166987     
  -2180.3122495388307     
   2382.6062465948035     
   761.57811188783660     
   616.46354480652212     
  -2168.3849387162591     
   2388.3180824339620     
   728.78986555390975     
   611.05752083508821     
  -2156.4296834941097     
   2393.7840064256166     
   695.20272077390132     
   605.68141863893572     
  -2144.4477284109676     
   2398.9980268314207     
   660.78413664266304     
   600.33530338032801     
  -2132.4403485742478     
   2403.9539078562407     
   625.50027048333925     
   595.01923699425834     
  -2120.4088509048952     
   2408.6451598848657     
   589.31544963114447     
   589.73327810729916     
  -2108.3545754407901     
   2413.0650257570996     
   552.19256064143610     
   584.47748195311704     
  -2096.2788967014931     
   2417.2064699619100     
   514.09246843444362     
   579.25190028449526     
  -2084.1832251178998     
   2421.0621634751687     
   474.97437388361607     
   574.05658128169694     
  -2072.0690085310139     
   2424.6244712792954     
   434.79526874001652     
   568.89156945699085     
  -2059.9377337633287     
   2427.8854357948458     
   393.51023774789542     
   563.75690555515382     
  -2047.7909282673968     
   2430.8367625779547     
   351.07189810090955     
   558.65262644974973     
  -2035.6301618564173     
   2433.4698018137119     
   307.43072922478603     
   553.57876503497528     
  -2023.4570485211759     
   2435.7755322828975     
   262.53443453151095     
   548.53535011284953     
  -2011.2732483391137     
   2437.7445405418839     
   216.32828168163093     
   543.52240627550964     
  -1999.0804694811231     
   2439.3670026544960     
   168.75446759335838     
   538.53995378236186     
  -1986.8804703215828     
   2440.6326611614463     
   119.75236550106530     
   533.58800843182098     
  -1974.6750616589229     
   2441.5308039027045     
   69.257950884592205     
   528.66658142735344     
  -1962.4661090528300     
   2442.0502385343389     
   17.203937808381308     
   523.77567923752383     
  -1950.2555352863246     
   2442.1792680679018     
  -36.480728851166397     
   518.91530344972216     
  -1938.0453229596512     
   2441.9056626015181     
  -91.870930541470145     
   514.08545061723089     
  -1925.8375172265910     
   2441.2166306224572     
  -149.04562982210655     
   509.28611209926794     
  -1913.6342286790382     
   2440.0987883987909     
  -208.08836177888654     
   504.51727389361707     
  -1901.4376363938272     
   2438.5381256854494     
  -269.08714904353138     
   499.77891646143144     
  -1889.2499911494449     
   2436.5199720676228     
  -332.13527417073379     
   495.07101454376948     
  -1877.0736188254973     
   2434.0289575113425     
  -397.33116169428223     
   490.39353696939088     
  -1864.9109239972224     
   2431.0489737986354     
  -464.77922061270709     
   485.74644645330864     
  -1852.7643937386156     
   2427.5631296440401     
  -534.58975074105410     
   481.12969938555761     
  -1840.6366016482220     
   2423.5537065134822     
  -606.87990628974569     
   476.54324560960413     
  -1828.5302121138973     
   2419.0021072163090     
  -681.77362399502817     
   471.98702818977671     
  -1816.4479848332658     
   2413.8888050363466     
  -759.40266971572851     
   467.46098316705820     
  -1804.3927796081409     
   2408.1932850134781     
  -839.90668568773765     
   462.96503930252732     
  -1792.3675614334306     
   2401.8939848708205     
  -923.43426306013180     
   458.49911780768872     
  -1780.3754059015084     
   2394.9682278978694     
  -1010.1431597232237     
   454.06313206087253     
  -1768.4195049462642     
   2387.3921541999453     
  -1100.2014173411881     
   449.65698730882337     
  -1756.5031729518394     
   2379.1406435698864     
  -1193.7877576537430     
   445.28058035253247     
  -1744.6298532544463     
   2370.1872353874833     
  -1291.0927824393796     
   440.93379921629270     
  -1732.8031250671793     
   2360.5040395191877     
  -1392.3195467615485     
   436.61652279887892     
  -1721.0267108610853     
   2350.0616429184765     
  -1497.6849208268159     
   432.32862050566746     
  -1709.3044842387583     
   2338.8290060122749     
  -1607.4203111022941     
   428.06995186041587     
  -1697.6404783395303     
   2326.7733536790079     
  -1721.7732538893017     
   423.84036609532035     
  -1686.0388948196453     
   2313.8600542748381     
  -1841.0083498742945     
   419.63970171785508     
  -1674.5041134548317     
   2300.0524916507811     
  -1965.4090598096900     
   415.46778605277416     
  -1663.0407024164488     
   2285.3119237022079     
  -2095.2789929036035     
   411.32443475752200     
  -1651.6534292790550     
   2269.5973312554315     
  -2230.9438607678680     
   407.20945130914697     
  -1640.3472728201675     
   2252.8652522996726     
  -2372.7533333227166     
   403.12262646065250     
  -1629.1274356836686     
   2235.0696022997518     
  -2521.0830229847570     
   399.06373766453555     
  -1617.9993579788511     
   2216.1614796273666     
  -2676.3371328032299     
   395.03254846106830     
  -1606.9687319019540     
   2196.0889511313417     
  -2838.9506163658248     
   391.02880782865469     
  -1596.0415174703544     
   2174.7968215085984     
  -3009.3924870831629     
   387.05224949335553     
  -1585.2239594719440     
   2152.2263778554743     
  -3188.1685164490814     
   383.10259119440428     
  -1574.5226057423504     
   2128.3151139821066     
  -3375.8252235656660     
   379.17953390224159     
  -1563.9443268953814     
   2102.9964248053639     
  -3572.9532962567041     
   375.28276098526300     
  -1553.4963376456597     
   2076.1992750834388     
  -3780.1923809551718     
   371.41193732111208     
  -1543.1862198773852     
   2047.8478322262745     
  -3998.2355311291881     
   367.56670834793994     
  -1533.0219476324626     
   2017.8610657428062     
  -4227.8349589237159     
   363.74669905059835     
  -1523.0119142092281     
   1986.1523035508776     
  -4469.8077510097437     
   359.95151287622645     
  -1513.1649615868055     
   1952.6287454183052     
  -4725.0429834379065     
   356.18073057312159     
  -1503.4904124156531     
   1917.1909230425204     
  -4994.5089661158518     
   352.43390894614896     
  -1493.9981048435554     
   1879.7321057966521     
  -5279.2621476553595     
   348.71057952123016     
  -1484.6984304798405     
   1840.1376396892360     
  -5580.4564274744562     
   345.01024711064701     
  -1475.6023758394097     
   1798.2842164831786     
  -5899.3542972830710     
   341.33238826999053     
  -1466.7215676500675     
   1754.0390592535546     
  -6237.3389116350118     
   337.67644963656528     
  -1458.0683224583931     
   1707.2590174162929     
  -6595.9282365265908     
   334.04184613789937     
  -1449.6557010257463     
   1657.7895556423423     
  -6976.7906706053636     
   330.42795905770362     
  -1441.4975680726086     
   1605.4636256128033     
  -7381.7633144824076     
   326.83413394513030     
  -1433.6086580066910     
   1550.1004007541837     
  -7812.8722603066608     
   323.25967835148930     
  -1426.0046473578011     
   1491.5038588018851     
  -8272.3564389860840     
   319.70385937664287     
  -1418.7022347470224     
   1429.4611855094881     
  -8762.6942900652975     
   316.16590100508654     
  -1411.7192293374137     
   1363.7409783339997     
  -9286.6350576408349     
   312.64498120918489     
  -1405.0746488530747     
   1294.0912154016951     
  -9847.2343883079920     
   309.14022879411107     
  -1398.7888284208468     
   1220.2369574893833     
  -10447.895725129223     
   305.65071995567263     
  -1392.8835416782463     
   1141.8777395509157     
  -11092.418321401005     
   302.17547451831285     
  -1387.3821358240177     
   1058.6846021404062     
  -11785.052854980633     
   298.71345181606540     
  -1382.3096825543469     
   970.29670572805344     
  -12530.566678651263     
   295.26354617398590     
  -1377.6931471509311     
   876.31745563816685     
  -13334.319707024622     
   291.82458194146096     
  -1373.5615783672472     
   776.31005783548426     
  -14202.354155072204     
   288.39530802162056     
  -1369.9463222184772     
   669.79240167244029     
  -15141.499645201900     
   284.97439183265294     
  -1366.8812633284626     
   556.23115433342855     
  -16159.498245435056     
   281.56041262688620     
  -1364.4030981488972     
   435.03491749266277     
  -17265.152397129037     
   278.15185408174216     
  -1362.5516451688802     
   305.54627451419776     
  -18468.501918437167     
   274.74709606269312     
  -1361.3701982072798     
   167.03251012591582     
  -19781.035510834547     
   271.34440544168342     
  -1360.9059300724784     
   18.674743794659875     
  -21215.945912757485     
   267.94192583449598     
  -1361.2103553393695     
  -140.44485055102493     
  -22788.437787579842     
   264.53766609649125     
  -1362.3398628006416     
  -311.35813395787011     
  -24516.102650703957     
   261.12948738704841     
  -1364.3563303951316     
  -495.22890383815400     
  -26419.376239747027     
   257.71508857765792     
  -1367.3278382188175     
  -693.37422563625250     
  -28522.101367085306     
   254.29198973536671     
  -1371.3294987476318     
  -907.28998588939726     
  -30852.222824565706     
   250.85751336010426     
  -1376.4444278550393     
  -1138.6816570736351     
  -33442.652734645526     
   247.40876298866090     
  -1382.7648858791822     
  -1389.5015525834824     
  -36332.353472557683     
   243.94259869623636     
  -1390.3936252697099     
  -1661.9942036276591     
  -39567.704376823298     
   240.45560892390844     
  -1399.4454907449140     
  -1958.7519864538408     
  -43204.238153897961     
   236.94407793090974     
  -1410.0493301425686     
  -2282.7837726080684     
  -47308.866496332164     
   233.40394800593543     
  -1422.3502902524153     
  -2637.6002713305679     
  -51962.756261008297     
   229.83077536054208     
  -1436.5125932889619     
  -3027.3209432881217     
  -57265.082610944497     
   226.21967835450840     
  -1452.7229183043571     
  -3456.8090628701966     
  -63337.974926223425     
   222.56527634624626     
  -1471.1945506485754     
  -3931.8438748168828     
  -70333.105999312334     
   218.86161699062606     
  -1492.1725157601463     
  -4459.3421698117145     
  -78440.575857061878     
   215.10208917866652     
  -1515.9399874065255     
  -5047.6464887396924     
  -87901.036184609955     
   211.27931796590528     
  -1542.8263642786847     
  -5706.9042601242527     
  -99022.493864758857     
   207.38503667711606     
  -1573.2175573392710     
  -6449.5729641099606     
  -112203.86773226531     
   203.40992976730897     
  -1607.5692446798000     
  -7291.1019721019329     
  -127968.89995771284     
   199.34343775422190     
  -1646.4241714145178     
  -8250.8687217848019     
  -147014.64281597751     
   195.17351229238054     
  -1690.4350395762403     
  -9353.4785429046096     
  -170286.87114973826     
   190.88630472018497     
  -1740.3953111248222     
  -10630.630076527676     
  -199082.20255309230     
   186.46576434497982     
  -1797.2812528053298     
  -12123.746595675835     
  -235254.71027646711     
   181.89311194189534     
  -1862.3110116013943     
  -13888.156922749380     
  -281370.02531736309     
   177.14613702547919     
  -1937.0274841898399     
  -15998.432112629558     
  -341632.01522272988     
   172.19824011406268     
  -2023.4252450384161     
  -18560.672226800092     
  -420949.64189996157     
   167.01709546189457     
  -2124.1214119580386     
  -21717.794541049734     
  -532843.39209039102     
   161.56273003811637     
  -2242.7011982649851     
  -25714.119981727759     
  -678071.42044063215     
   155.78466892662385     
  -2383.9856373068824     
  -30799.655635032395     
  -940240.65254829626     
   149.61751572544148     
  -2555.6134277173292     
  -37851.460529144781     
  -1162098.2455146317     
   142.97375274275498     
  -2766.6600724664477     
  -46567.197370504335     
  -2229258.7561422559     
   135.73122540995831     
  -3041.2946609966439     
  -63286.638041571641     
  -1473008.2800521320     
   127.70943151533125     
  -3385.3467564554717     
  -74334.200141962385     
  -10407749.028552059     
   118.61885479473395     
  -3952.1630514506523     
  -152392.31785610464     
   9273819.8202082608     
   107.93089861419766     
  -4540.2405191022617     
  -82838.669204544174     
  -105513398.08704306     
   94.413908788803155     
  -6932.8100792571413     
  -874189.15485738544     
  -82555954.505593807     
   70.328264583652427     
  -12851.680000523793     
  -1493358.8136493259     
  -82555954.505593807     
   4550.1961853043376     
   730266.71782689390     
  -200566607449.89209     
   48861761573112656.     
   4550.7747471762877     
   475718.78764644772     
  -53981322730.554123     
   59425415011846032.     
   4550.8131369402317     
   468113.24868766463     
  -39472728265.181915     
   2903838445863263.5     
   4550.8540298804073     
   461233.06199038401     
  -38706064444.193367     
   13754234272317444.     
   4550.8975857770974     
   454239.62291943579     
  -34779178062.528290     
   8963172163370477.0     
   4550.9439743411594     
   447365.95563364535     
  -32011898364.143417     
   8232841587510817.0     
   4550.9933758101770     
   440546.75014775357     
  -29263241811.565441     
   6821421186368006.0     
   4551.0459815787426     
   433799.75067548605     
  -26800465404.327110     
   5814232626956115.0     
   4551.1019948646817     
   427119.57970631548     
  -24530485969.110844     
   4915976301874672.0     
   4551.1616314131297     
   420507.29665601393     
  -22455005267.223488     
   4165657840078498.0     
   4551.2251202404532     
   413962.16895145166     
  -20553174303.269073     
   3527462012754534.0     
   4551.2927044201087     
   407483.96288307582     
  -18811647894.046516     
   2987430293658421.5     
   4551.3646419126108     
   401072.30585567997     
  -17216705874.847656     
   2529826259823833.0     
   4551.4412064419103     
   394726.86396419059     
  -15756153229.744429     
   2142242934250251.8     
   4551.5226884205467     
   388447.29250664130     
  -14418712211.706779     
   1813943915629194.5     
   4551.6093959260716     
   382233.24978774623     
  -13194070141.537960     
   1535882754229521.2     
   4551.7016557313455     
   376084.39329427510     
  -12072767659.495485     
   1300380578778756.2     
   4551.7998143914074     
   370000.38072323886     
  -11046136138.709137     
   1100933592330295.4     
   4551.9042393897344     
   363980.86971003504     
  -10106229660.134443     
   932029518718318.25     
   4552.0153203468481     
   358025.51792288112     
  -9245765893.8263798     
   788998032441663.25     
   4552.1334702943050     
   352133.98301014578     
  -8458070619.2851439     
   667881867982576.62     
   4552.2591270172597     
   346305.92262662016     
  -7737027273.6899090     
   565328172906123.25     
   4552.3927544689068     
   340540.99443271681     
  -7077030596.6159534     
   478496311806458.94     
   4552.5348442602253     
   334838.85608369042     
  -6472944118.1876793     
   404979774345338.81     
   4552.6859172285831     
   329199.16523429035     
  -5920061095.5021353     
   342739842188950.75     
   4552.8465250888949     
   323621.57954895188     
  -5414068789.8948174     
   290049490096194.50     
   4553.0172521711456     
   318105.75668826734     
  -4951015657.1258917     
   245445826906844.84     
   4553.1987172482241     
   312651.35431688977     
  -4527281207.9800673     
   207689689884432.91     
   4553.3915754581558     
   307258.03010190692     
  -4139548482.0402164     
   175731550053610.69     
   4553.5965203249316     
   301925.44171278091     
  -3784778667.8885822     
   148682466299355.97     
   4553.8142858822866     
   296653.24682504975     
  -3460187964.3667173     
   125789602977518.61     
   4554.0456489048793     
   291441.10311482550     
  -3163226246.2295766     
   106415384771249.88     
   4554.2914312514777     
   286288.66826737631     
  -2891557586.2215419     
   90019894131539.844     
   4554.5525023248565     
   281195.59996916010     
  -2643042350.6642838     
   76145932108460.906     
   4554.8297816532368     
   276161.55591369903     
  -2415720790.3171587     
   64406359270139.312     
   4555.1242415982169     
   271186.19380309712     
  -2207798011.1385088     
   54473381255258.992     
   4555.4369101942339     
   266269.17134362308     
  -2017630179.3838129     
   46069464989320.398     
   4555.7688741246993     
   261410.14625135565     
  -1843711875.9852433     
   38959640348855.453     
   4556.1212818400500     
   256608.77625179844     
  -1684664517.5094738     
   32944987241148.414     
   4556.4953468230033     
   251864.71907733541     
  -1539225723.3114114     
   27857110739879.230     
   4556.8923510063996     
   247177.63247321651     
  -1406239579.7190831     
   23553464304062.012     
   4557.3136483490462     
   242547.17419631372     
  -1284647716.0525637     
   19913389504471.730     
   4557.7606685750006     
   237973.00201342953     
  -1173481119.2959991     
   16834760069520.865     
   4558.2349210817592     
   233454.77370595149     
  -1071852633.9273795     
   14231139582780.502     
   4558.7379990228001     
   228992.14707118337     
  -978950091.28218722     
   12029375612368.990     
   4559.2715835698809     
   224584.77991999863     
  -894030008.69755435     
   10167561546823.928     
   4559.8374483604384     
   220232.33007985761     
  -816411814.93438458     
   8593310243793.5020     
   4560.4374641353461     
   215934.45539706154     
  -745472561.50030029     
   7262293007203.7236     
   4561.0736035721393     
   211690.81373580682     
  -680642073.68116271     
   6137002118112.4229     
   4561.7479463186555     
   207501.06298121528     
  -621398507.15874708     
   5185702825978.8662     
   4562.4626842318285     
   203364.86103932792     
  -567264279.15260589     
   4381546758586.4990     
   4563.2201268260915     
   199281.86583882349     
  -517802336.07453203     
   3701820434146.4771     
   4564.0227069355633     
   195251.73533246593     
  -472612738.78526378     
   3127309977304.2056     
   4564.8729865937712     
   191274.12749755909     
  -431329529.31417221     
   2641762580130.7798     
   4565.7736631342732     
   187348.70033871930     
  -393617864.33116734     
   2231431188244.0117     
   4566.7275755149849     
   183475.11188699646     
  -359171386.49374706     
   1884688819010.0100     
   4567.7377108684568     
   179653.02020265462     
  -327709817.50278711     
   1591702201990.5229     
   4568.8072112796635     
   175882.08337576260     
  -298976753.50253642     
   1344155616352.5425     
   4569.9393807920824     
   172161.95952667808     
  -272737645.07140291     
   1135017110892.8792     
   4571.1376926419844     
   168492.30680789280     
  -248777947.49239117     
   958340696769.74121     
   4572.4057967198623     
   164872.78340410453     
  -226901426.65096748     
   809098981723.60608     
   4573.7475272568045     
   161303.04753273615     
  -206928607.11029121     
   683041518116.84412     
   4575.1669107323969     
   157782.75744523088     
  -188695351.25132635     
   576574972209.12134     
   4576.6681739993310     
   154311.57142613293     
  -172051558.07599983     
   486661751859.50421     
   4578.2557526183382     
   150889.14779361908     
  -156859971.29467246     
   410734209221.60968     
   4579.9342993953851     
   147515.14489924232     
  -142995088.59525806     
   346622104574.09595     
   4581.7086931111016     
   144189.22112670404     
  -130342162.28563568     
   292491209957.92688     
   4583.5840474303532     
   140911.03489105834     
  -118796284.84805691     
   246791404849.15671     
   4585.5657199774914     
   137680.24463686184     
  -108261551.33232817     
   208212755405.61765     
   4587.6593215602834     
   134496.50883606661     
  -98650292.884416059     
   175648384447.99835     
   4589.8707255226500     
   131359.48598509724     
  -89882374.795804083     
   148163058054.98767     
   4592.2060772032773     
   128268.83460174338     
  -81884554.208438143     
   124966630268.38608     
   4594.6718034737078     
   125224.21322016208     
  -74589892.039181590     
   105391584050.77589     
   4597.2746223258055     
   122225.28038617969     
  -67937214.756795138     
   88874041209.533127     
   4600.0215524744035     
   119271.69465108402     
  -61870621.848342180     
   74937709140.801804     
   4602.9199229364367     
   116363.11456401153     
  -56339034.977245219     
   63180306945.375206     
   4605.9773825430093     
   113499.19866362592     
  -51295785.452714838     
   53262091506.932838     
   4609.2019093355057     
   110679.60546808189     
  -46698236.720788255     
   44896158430.378159     
   4612.6018197910444     
   107903.99346357271     
  -42507438.924777225     
   37840243652.721840     
   4616.1857778162603     
   105172.02109112639     
  -38687812.851931103     
   31889794590.596756     
   4619.9628034415100     
   102483.34673147804     
  -35206860.753487736     
   26872114064.283478     
   4623.9422811401282     
   99837.628687998003     
  -32034901.794394333     
   22641411660.645546     
   4628.1339676892285     
   97234.525167239510     
  -29144830.034676529     
   19074622032.397121     
   4632.5479994797197     
   94673.694257015100     
  -26511893.041538034     
   16067871573.129810     
   4637.1948991736308     
   92154.793901673809     
  -24113489.386659656     
   13533493209.082405     
   4642.0855815964460     
   89677.481874550227     
  -21928983.421786390     
   11397504280.928295     
   4647.2313587408889     
   87241.415746764746     
  -19939535.891108502     
   9597476312.2985687     
   4652.6439437463623     
   84846.252853561353     
  -18127948.978247814     
   8080734701.5276499     
   4658.3354537050291     
   82491.650252685693     
  -16478524.731369194     
   6802840835.1559906     
   4664.3184111311402     
   80177.264694391168     
  -14976935.186130784     
   5726301488.7141914     
   4670.6057439146980     
   77902.752525642078     
  -13610105.080988280     
   4819507283.5813627     
   4677.2107835636289     
   75667.769827074910     
  -12366099.390360512     
   4055742472.3547511     
   4684.1472615204384     
   73471.971621629345     
  -11234039.255968301     
   3412660085.7212439     
   4691.4293033194363     
   71315.014663273832     
  -10203957.822798034     
   2870805283.9506249     
   4699.0714203291927     
   69196.546290562270     
  -9266910.1999886278     
   2415801523.4327989     
   4707.0884988015468     
   67116.247380243018     
  -8414205.6561756767     
   2028793598.3247919     
   4715.4957859231836     
   65073.665123158105     
  -7639824.8280141698     
   1716255685.8083048     
   4724.3088725383477     
   63068.862174837755     
  -6931425.5406663325     
   1409342257.9417107     
   4733.5436721813549     
   61099.894666440247     
  -6302365.6418447457     
   1296835259.0130074     
   4743.2163960251055     
   59172.608063376982     
  -5676415.5080717606     
   718024572.35853457     
   4753.3435233164373     
   57262.585879121740     
  -5301637.9010775564     
   1839257883.8678222     
   4763.9417668306141     
   55462.954462762500     
  -4263496.8772543035     
   329513906.42324567     
   4881.1009522925442     
   40323.855821926838     
  -1792142.5790799605     
   84043891.552444145     
   4972.0228865336185     
   32938.965893135362     
  -1161813.3924366294     
   49302232.408644088     
   5047.8793149451130     
   28054.315788614294     
  -792046.64937179862     
   25407216.239784386     
   5113.4618006118217     
   24570.467846251257     
  -601492.52757341578     
   16964225.470843501     
   5171.3937079530979     
   21881.084435962497     
  -474260.83654208959     
   11394341.031374494     
   5223.3103253932313     
   19723.424147590318     
  -388803.27880678081     
   8288708.5013555810     
   5270.3183763399984     
   17934.821037956834     
  -326637.96504661394     
   6210143.9463218646     
   5313.2109751525104     
   16418.071411717297     
  -280061.88544920000     
   4817938.3156168526     
   5352.5810471839277     
   15108.098327889113     
  -243927.34808207356     
   3827465.8825822077     
   5388.8865512325528     
   13960.226572777163     
  -215221.35396270704     
   3105111.1181800561     
   5422.4905015634504     
   12942.340636429504     
  -191933.02057635662     
   2562348.0183129120     
   5453.6868084637081     
   12030.719558891087     
  -172715.41043900978     
   2145626.0290546468     
   5482.7176614523960     
   11207.372994740812     
  -156623.21522109990     
   1819321.2735238171     
   5509.7856257390149     
   10458.369192513885     
  -142978.30566967130     
   1559559.5945290248     
   5535.0623024285287     
   9772.7194065629483     
  -131281.60871070361     
   1349739.2468639142     
   5558.6946805662265     
   9141.6189738881276     
  -121158.56435922423     
   1178084.2913940863     
   5580.8098945407546     
   8557.9152325556461     
  -112322.93217376861     
   1036054.2695695525     
   5601.5188526440197     
   8015.7265892412324     
  -104552.52515199696     
   917343.89042672771     
   5620.9190493332108     
   7510.1641614267483     
  -97672.445973796493     
   817220.32728341152     
   5639.0967760170552     
   7037.1248126943301     
  -91543.293519170911     
   732078.81538407318     
   5656.1288811957866     
   6593.1348228869265     
  -86052.702403790361     
   659137.13636809343     
   5672.0841878807360     
   6175.2301321748764     
  -81109.173881029652     
   596222.03086525958     
   5687.0246468436490     
   5780.8634258484526     
  -76637.508649540221     
   541617.25805935811     
   5701.0062837488676     
   5407.8312061893639     
  -72575.379214095025     
   493953.87777673121     
   5714.0799836735932     
   5054.2159453272025     
  -68870.725130769541     
   452129.90512420761     
   5726.2921460346115     
   4718.3397553944333     
  -65479.750842337977     
   415250.72045832314     
   5737.6852352728401     
   4398.7269521913367     
  -62365.370438900558     
   382584.35034128814     
   5748.2982469685494     
   4094.0735565657342     
  -59495.987811340907     
   353527.54197074944     
   5758.1671048039861     
   3803.2222589209809     
  -56844.531246560284     
   327579.76624214614     
   5767.3250005648451     
   3525.1417233052193     
  -54387.682999744182     
   304323.10878175020     
   5775.8026869029345     
   3258.9093665961564     
  -52105.259683881057     
   283406.58070991753     
   5783.6287306742242     
   3003.6969415650615     
  -49979.710328556670     
   264533.77559871488     
   5790.8297331788272     
   2758.7583982147539     
  -47995.707011566308     
   247453.08738296560     
   5797.4305224600321     
   2523.4196085453541     
  -46139.808856194075     
   231949.90008592847     
   5803.4543218932331     
   2297.0696248909944     
  -44400.184605549613     
   217840.31139420820     
   5808.9228985565414     
   2079.1532077018878     
  -42766.382270093047     
   204966.05576849816     
   5813.8566942812295     
   1869.1644098970817     
  -41229.136851829309     
   193190.37459751690     
   5818.2749418002513     
   1666.6410451616384     
  -39780.209042347931     
   182394.63586147813     
   5822.1957680228261     
   1471.1598993723014     
  -38412.249273386842     
   172475.55497869480     
   5825.6362861438447     
   1282.3325696612185     
  -37118.682611046643     
   163342.89545819469     
   5828.6126780344202     
   1099.8018358958263     
  -35893.610895110178     
   154917.56020466913     
   5831.1402681429436     
   923.23848567411278     
  -34731.729193575156     
   147129.99751846498     
   5833.2335899558802     
   752.33852715970806     
  -33628.254212186672     
   139918.86597020263     
   5834.9064459172341     
   586.82073483571583     
  -32578.862717410149     
   133229.90950099981     
   5836.1719615796756     
   426.42448205180875     
  -31579.638396152652     
   127015.00881051093     
   5837.0426346543418     
   270.90782148624328     
  -30627.025830073824     
   121231.37423123761     
   5837.5303795368418     
   120.04578060270974     
  -29717.790523339543     
   115840.86128746047     
   5837.6465678110353     
  -26.371155864848191     
  -28848.984063683587     
   110809.38428575890     
   5837.4020651676046     
  -168.53840022790826     
  -28017.913681540394     
   106106.41407336798     
   5836.8072651192451     
  -306.63847337173468     
  -27222.115575990134     
   101704.54759825871     
   5835.8721198470221     
  -440.84209098421815     
  -26459.331469003191     
   97579.134221429471     
   5834.6061684718525     
  -571.30913956258235     
  -25727.487962342471     
   93707.955314045015     
   5833.0185630099832     
  -698.18955521215651     
  -25024.678297487131     
   90070.944209947556     
   5831.1180922410967     
  -821.62411649565581     
  -24349.146215912526     
   86649.943898636702     
   5828.9132036913816     
  -941.74516112711910     
  -23699.271636672751     
   83428.495344894458     
   5826.4120239110744     
  -1058.6772350227648     
  -23073.557921586049     
   80391.652306340911     
   5823.6223772060748     
  -1172.5376811499514     
  -22470.620529288492     
   77525.819843538484     
   5820.5518029658269     
  -1283.4371746743275     
  -21889.176880461950     
   74818.611011921821     
   5817.2075717144353     
  -1391.4802101201637     
  -21328.037297872535     
   72258.722901618545     
   5813.5966999985685     
  -1496.7655455551212     
  -20786.096876110398     
   69835.824768240796     
   5809.7259642139670     
  -1599.3866082212687     
  -20262.328190348591     
   67540.461584387536     
   5805.6019134619364     
  -1699.4318655183047     
  -19755.774728465683     
   65363.966483767159     
   5801.2308815180641     
  -1796.9851647890625     
  -19265.544979837432     
   63298.385019803696     
   5796.6189979872333     
  -1892.1260449691283     
  -18790.807092188901     
   61336.405788742872     
   5791.7721987118248     
  -1984.9300228215341     
  -18330.784048773330     
   59471.300636143445     
   5786.6962354935386     
  -2075.4688561784733     
  -17884.749294002253     
   57696.869818466752     
   5781.3966851835958     
  -2163.8107863393880     
  -17452.022770363754     
   56007.393494349373     
   5775.8789581909559     
  -2250.0207615631871     
  -17031.967319156138     
   54397.588656782995     
   5770.1483064536260     
  -2334.1606433716529     
  -16623.985404230265     
   52862.569874331122     
   5764.2098309140747     
  -2416.2893972076608     
  -16227.516130172780     
   51397.814198042353     
   5758.0684885360888     
  -2496.4632688423112     
  -15842.032523687463     
   49999.130177618237     
   5751.7290988971190     
  -2574.7359477699183     
  -15467.039047355325     
   48662.628959457244     
   5745.1963503872257     
  -2651.1587187137052     
  -15102.069330159396     
   47384.698965047166     
   5738.4748060430493     
  -2725.7806022589079     
  -14746.684087921542     
   46161.982763795051     
   5731.5689090428332     
  -2798.6484855216945     
  -14400.469217193078     
   44991.356019993291     
   5724.4829878863593     
  -2869.8072436822849     
  -14063.034047043129     
   43869.908637464287     
   5717.2212612816820     
  -2939.2998531305484     
  -13734.009732262146     
   42794.927671963123     
   5709.7878427587739     
  -3007.1674968980096     
  -13413.047774722421     
   41763.881333290519     
   5702.1867450285827     
  -3073.4496629966225     
  -13099.818664722743     
   40774.405128834369     
   5694.4218841045167     
  -3138.1842362240709     
  -12794.010626256484     
   39824.288996494986     
   5686.4970832020581     
  -3201.4075839366683     
  -12495.328458782777     
   38911.464903583837     
   5678.4160764309881     
  -3263.1546362636400     
  -12203.492472005897     
   38033.996964432808     
   5670.1825122935816     
  -3323.4589611805864     
  -11918.237494772649     
   37190.070877866092     
   5661.7999570011452     
  -3382.3528348254899     
  -11639.311963188655     
   36377.985152846821     
   5653.2718976203296     
  -3439.8673074198173     
  -11366.477074542303     
   35596.143219210324     
   5644.6017450598019     
  -3496.0322651071683     
  -11099.506000398225     
   34843.045173488252     
   5635.7928369071124     
  -3550.8764880121566     
  -10838.183161597062     
   34117.281659746157     
   5626.8484401248479     
  -3604.4277047890218     
  -10582.303549148966     
   33417.526727703415     
   5617.7717536145483     
  -3656.7126439086223     
  -10331.672098691191     
   32742.532589052978     
   5608.5659106562316     
  -3707.7570819160337     
  -10086.103104273294     
   32091.124031814223     
   5599.2339812308528     
  -3757.5858888618036     
  -9845.4196740346870     
   31462.193119274132     
   5589.7789742325031     
  -3806.2230711109905     
  -9609.4532256401308     
   30854.695414043224     
   5580.2038395766813     
  -3853.6918117001774     
  -9378.0430100348094     
   30267.644702759546     
   5570.5114702105666     
  -3900.0145084121750     
  -9151.0356747641126     
   29700.110372679566     
   5560.7047040307934     
  -3945.2128097165078     
  -8928.2848469690143     
   29151.212289394218     
   5550.7863257139006     
  -3989.3076487209269     
  -8709.6507547985584     
   28620.119107640832     
   5540.7590684642419     
  -4032.3192752616515     
  -8494.9998614912511     
   28106.043820392526     
   5530.6256156838881     
  -4074.2672862474751     
  -8284.2045328383065     
   27608.241550844079     
   5520.3886025687134     
  -4115.1706543825885     
  -8077.1427212069766     
   27126.007184315105     
   5510.0506176346116     
  -4155.0477553539176     
  -7873.6976673246136     
   26658.671914663839     
   5499.6142041775547     
  -4193.9163935921406     
  -7673.7576279646346     
   26205.602139050439     
   5489.0818616709330     
  -4231.7938266918563     
  -7477.2156119217561     
   25766.196389423363     
   5478.4560471034474     
  -4268.6967885691638     
  -7283.9691390010803     
   25339.884159909867     
   5467.7391762605957     
  -4304.6415114361707     
  -7093.9200078017566     
   24926.123071961752     
   5456.9336249526295     
  -4339.6437466675807     
  -6906.9740847620433     
   24524.398406076194     
   5446.0417301916559     
  -4373.7187846212764     
  -6723.0410967164717     
   24134.220359186635     
   5435.0657913204413     
  -4406.8814734731241     
  -6542.0344440225708     
   23755.123317979975     
   5424.0080710952852     
  -4439.1462371310254     
  -6363.8710191377213     
   23386.664174066551     
   5412.8707967252158     
  -4470.5270922734499     
  -6188.4710378322216     
   23028.420884215644     
   5401.6561608696220     
  -4501.0376645710321     
  -6015.7578812006050     
   22679.991706956185     
   5390.3663225963073     
  -4530.6912041325295     
  -5845.6579433984334     
   22340.993684358567     
   5379.0034083018563     
  -4559.5006002179398     
  -5678.1004907657471     
   22011.061558961756     
   5367.5695125960810     
  -4587.4783952675380     
  -5513.0175290735342     
   21689.847231015192     
   5356.0666991522185     
  -4614.6367982773236     
  -5350.3436748409204     
   21377.018223249870     
   5344.4970015244671     
  -4640.9876975598427     
  -5190.0160381665455     
   21072.257395719844     
   5332.8624239343508     
  -4666.5426729245055     
  -5031.9741076986465     
   20775.261480617864     
   5321.1649420273270     
  -4691.3130073102375     
  -4876.1596465940129     
   20485.741233471235     
   5309.4065036009670     
  -4715.3096978950798     
  -4722.5165873429778     
   20203.419459654815     
   5297.5890293059874     
  -4738.5434667169266     
  -4570.9909413955666     
   19928.031771343813     
   5285.7144133213078     
  -4761.0247708281913     
  -4421.5307031104885     
   19659.324660229031     
   5273.7845240042907     
  -4782.7638120063648     
  -4274.0857681587704     
   19397.055814021296     
   5261.8012045172209     
  -4803.7705460506459     
  -4128.6078495536103     
   19140.992973287284     
   5249.7662734310497     
  -4824.0546916801641     
  -3985.0504022539558     
   18890.913880233511     
   5237.6815253073646     
  -4843.6257390561796     
  -3843.3685481522043     
   18646.605356629498     
   5225.5487312595069     
  -4862.4929579465042     
  -3703.5190079774829     
   18407.863027014522     
   5213.3696394937006     
  -4880.6654055546351     
  -3565.4600352748739     
   18174.491019630099     
   5201.1459758310157     
  -4898.1519340243913     
  -3429.1513526276481     
   17946.301227597527     
   5188.8794442109574     
  -4914.9611976395117     
  -3294.5540934206665     
   17723.113129022644     
   5176.5717271774174     
  -4931.1016597354464     
  -3161.6307449529968     
   17504.753557373791     
   5164.2244863476972     
  -4946.5815993310107     
  -3030.3450932726928     
   17291.055762604203     
   5151.8393628652830     
  -4961.4091175018248     
  -2900.6621750531613     
   17081.859962024995     
   5139.4179778369962     
  -4975.5921435028031     
  -2772.5482253379737     
   16877.012192109927     
   5126.9619327551463     
  -4989.1384406508905     
  -2645.9706338971491     
   16676.364508697028     
   5114.4728099052527     
  -5002.0556119858384     
  -2520.8979000819213     
   16479.774519470386     
   5101.9521727598894     
  -5014.3511057140076     
  -2397.2995911858934     
   16287.105365808142     
   5089.4015663591808     
  -5026.0322204443282     
  -2275.1463009423323     
   16098.224789801387     
   5076.8225176784517     
  -5037.1061102342310     
  -2154.4096150188243     
   15913.005982919489     
   5064.2165359834908     
  -5047.5797894471452     
  -2035.0620701469281     
   15731.326261672652     
   5051.5851131739073     
  -5057.4601374304739     
  -1917.0771231843833     
   15553.067660878136     
   5038.9297241149934     
  -5066.7539030277539     
  -1800.4291157277971     
   15378.116131672172     
   5026.2518269585153     
  -5075.4677089289244     
  -1685.0932447402556     
   15206.361970762769     
   5013.5528634528191     
  -5083.6080558656740     
  -1571.0455299595346     
   15037.698954837457     
   5000.8342592426388     
  -5091.1813266600684     
  -1458.2627877982536     
   14872.024772212499     
   4988.0974241589520     
  -5098.1937901345809     
  -1346.7226020066598     
   14709.240394658660     
   4975.3437524992341     
  -5104.6516048872145     
  -1236.4032990467199     
   14549.250237597298     
   4962.5746232984320     
  -5110.5608229404925     
  -1127.2839222647399     
   14391.961914658314     
   4949.7914005909715     
  -5115.9273932659171     
  -1019.3442079048025     
   14237.285895100591     
   4936.9954336640994     
  -5120.7571651949074     
  -912.56456369154807     
   14085.135722585970     
   4924.1880573028347     
  -5125.0558917185672     
  -806.92604577215320     
   13935.427657288425     
   4911.3705920268094     
  -5128.8292326788533     
  -702.41033834248992     
   13788.080549906112     
   4898.5443443192562     
  -5132.0827578602548     
  -598.99973421819391     
   13643.015772181172     
   4885.7106068483881     
  -5134.8219499856177     
  -496.67711592683509     
   13500.157213354896     
   4872.8706586814060     
  -5137.0522076175012     
  -395.42593682667325     
   13359.430956374365     
   4860.0257654913657     
  -5138.7788479712026     
  -295.23020465386543     
   13220.765237833859     
   4847.1771797571155     
  -5140.0071096462625     
  -196.07446537011140     
   13084.090640964223     
   4834.3261409565075     
  -5140.7421552735950     
  -97.943785562879640     
   12949.339421942201     
   4821.4738757530922     
  -5140.9890740872479     
 -0.82373989831305039     
   12816.446032602624     
   4808.6215981764690     
  -5140.7528844236285     
   95.299605346206732     
   12685.346634603389     
   4795.7705097964845     
  -5140.0385361474991     
   190.43970510573223     
   12555.979006653954     
   4782.9217998914446     
  -5138.8509130155953     
   284.60954765563696     
   12428.283052190483     
   4770.0766456105011     
  -5137.1948349700888     
   377.82167054706565     
   12302.199599960177     
   4757.2362121303859     
  -5135.0750603748538     
   470.08816754676502     
   12177.671619898865     
   4744.4016528066149     
  -5132.4962881942474     
   561.42070469600662     
   12054.643203875425     
   4731.5741093193337     
  -5129.4631601106939     
   651.83052872507233     
   11933.059803846380     
   4718.7547118139209     
  -5125.9802625957473     
   741.32847725392025     
   11812.868476723339     
   4705.9445790364844     
  -5122.0521289255385     
   829.92499082934546     
   11694.017165192157     
   4693.1448184643814     
  -5117.6832411495443     
   917.63011956828666     
   11576.455339573216     
   4680.3565264318695     
  -5112.8780320140859     
   1004.4535346150858     
   11460.133390117051     
   4667.5807882510098     
  -5107.6408868399458     
   1090.4045350409638     
   11345.002902561499     
   4654.8186783279243     
  -5101.9761453603178     
   1175.4920568101752     
   11231.016512853685     
   4642.0712602745116     
  -5095.8881035166514     
   1259.7246806565779     
   11118.127688835912     
   4629.3395870157192     
  -5089.3810152192027     
   1343.1106383228473     
   11006.291050288895     
   4616.6247008924583     
  -5082.4590940703956     
   1425.6578212000140     
   10895.461889147613     
   4603.9276337602569     
  -5075.1265150539739     
   1507.3737853686212     
   10785.596546236833     
   4591.2494070837265     
  -5067.3874161918893     
   1588.2657594653974     
   10676.651907978830     
   4578.5910320269295     
  -5059.2459001712878     
   1668.3406487752388     
   10568.585820468606     
   4565.9535095397096     
  -5050.7060359432771     
   1747.6050424287534     
   10461.356751370649     
   4553.3378304400658     
  -5041.7718602920449     
   1826.0652180640334     
   10354.923796936546     
   4540.7449754926329     
  -5032.4473793805328     
   1903.7271465410577     
   10249.246759204098     
   4528.1759154833280     
  -5022.7365702710922     
   1980.5964972350885     
   10144.285888393224     
   4515.6316112902250     
  -5012.6433824245096     
   2056.6786413980376     
   10040.002195837578     
   4503.1130139507068     
  -5002.1717391763477     
   2131.9786578668195     
   9936.3569837329032     
   4490.6210647249554     
  -4991.3255391935681     
   2206.5013352448163     
   9833.3120744333792     
   4478.1566951558179     
  -4980.1086579159482     
   2280.2511758030669     
   9730.8299455960787     
   4465.7208271250947     
  -4968.5249489754533     
   2353.2324003950375     
   9628.8730185141412     
   4453.3143729062995     
  -4956.5782456043808     
   2425.4489480338934     
   9527.4046640322686     
   4440.9382352139119     
  -4944.2723620267607     
   2496.9044830141338     
   9426.3879345480200     
   4428.5933072491753     
  -4931.6110948379173     
   2567.6023925232444     
   9325.7868740087724     
   4416.2804727424536     
  -4918.5982243714134     
   2637.5457940783099     
   9225.5651411533927     
   4404.0006059921934     
  -4905.2375160546253     
   2706.7375326369606     
   9125.6870872296913     
   4391.7545719004966     
  -4891.5327217585555     
   2775.1801857911832     
   9026.1169962825916     
   4379.5432260053394     
  -4877.4875811359188     
   2842.8760632633030     
   8926.8195841471806     
   4367.3674145094510     
  -4863.1058229523996     
   2909.8272101444068     
   8827.7592454755832     
   4355.2279743058716     
  -4848.3911664158250     
   2976.0354044854739     
   8728.9011696536290     
   4343.1257330001908     
  -4833.3473224964664     
   3041.5021632578760     
   8630.2098419993781     
   4331.0615089294988     
  -4817.9779952456392     
   3106.2287370728714     
   8531.6503723858586     
   4319.0361111780285     
  -4802.2868831157930     
   3170.2161148657651     
   8433.1877063452266     
   4307.0503395895148     
  -4786.2776802719700     
   3233.4650226633548     
   8334.7866475973133     
   4295.1049847762679     
  -4769.9540779090112     
   3295.9759225203343     
   8236.4120159639187     
   4283.2008281249491     
  -4753.3197655711101     
   3357.7490126400626     
   8138.0287692051688     
   4271.3386417990496     
  -4736.3784324684866     
   3418.7842284091030     
   8039.6013323006518     
   4259.5191887380770     
  -4719.1337688014610     
   3479.0812384013561     
   7941.0943297357317     
   4247.7432226534120     
  -4701.5894670907719     
   3538.6394458743757     
   7842.4721500148589     
   4236.0114880208494     
  -4683.7492235085874     
   3597.4579869994859     
   7743.6987147173595     
   4224.3247200697888     
  -4665.6167392226889     
   3655.5357273598675     
   7644.7382199388621     
   4212.6836447690630     
  -4647.1957217442659     
   3712.8712640094077     
   7545.5538439816410     
   4201.0889788093809     
  -4628.4898862896434     
   3769.4629178392715     
   7446.1094023022042     
   4189.5414295823530     
  -4609.5029571491541     
   3825.3087383565367     
   7346.3673075802153     
   4178.0416951560837     
  -4590.2386690703543     
   3880.4064931633893     
   7246.2906903139537     
   4166.5904642472824     
  -4570.7007686540946     
   3934.7536733407433     
   7145.8412148245943     
   4155.1884161898743     
  -4550.8930157646118     
   3988.3474824519290     
   7044.9810380459576     
   4143.8362209000570     
  -4530.8191849578898     
   4041.1848402372725     
   6943.6710489452926     
   4132.5345388377737     
  -4510.4830669245348     
   4093.2623731043632     
   6841.8723036116353     
   4121.2840209645492     
  -4489.8884699533210     
   4144.5764153814489     
   6739.5446950785563     
   4110.0853086976476     
  -4469.0392214133808     
   4195.1230005945399     
   6636.6479658252101     
   4098.9390338604926     
  -4447.9391692610488     
   4244.8978603382275     
   6533.1410077500859     
   4087.8458186292951     
  -4426.5921835654617     
   4293.8964178963543     
   6428.9820758442611     
   4076.8062754758384     
  -4405.0021580620587     
   4342.1137834651854     
   6324.1287138415273     
   4065.8210071063409     
  -4383.1730117313473     
   4389.5447488189984     
   6218.5377669469253     
   4054.8906063963454     
  -4361.1086904041231     
   4436.1837820710989     
   6112.1650593576715     
   4044.0156563215519     
  -4338.8131683989041     
   4482.0250200162827     
   6004.9659507037550     
   4033.1967298845229     
  -4316.2904501872472     
   4527.0622646465599     
   5896.8944330617433     
   4022.4343900371841     
  -4293.5445720933940     
   4571.2889728945238     
   5787.9039469177187     
   4011.7291895990306     
  -4270.5796040299174     
   4614.6982524964060     
   5677.9467233944461     
   4001.0816711709517     
  -4247.3996512663725     
   4657.2828529218632     
   5566.9739140689298     
   3990.4923670445837     
  -4224.0088562408737     
   4699.0351572773816     
   5454.9358402776561     
   3979.9617991070872     
  -4200.4114004074818     
   4739.9471760794622     
   5341.7812080125841     
   3969.4904787412502     
  -4176.6115061294340     
   4780.0105351395578     
   5227.4580161091062     
   3959.0789067208029     
  -4152.6134386159347     
   4819.2164702603750     
   5111.9125347968020     
   3948.7275731008353     
  -4128.4215079046044     
   4857.5558142713526     
   4995.0900194792821     
   3938.4369571031948     
  -4104.0400708953830     
   4895.0189894174464     
   4876.9340784527012     
   3928.2075269967349     
  -4079.4735334343241     
   4931.5959950058423     
   4757.3870954252125     
   3918.0397399722915     
  -4054.7263524512564     
   4967.2763982215311     
   4636.3895921222884     
   3907.9340420122394     
  -4029.8030381552958     
   5002.0493201624486     
   4513.8808399100581     
   3897.8908677544905     
  -4004.7081562887356     
   5035.9034264617731     
   4389.7980320038996     
   3887.9106403507781     
  -3979.4463304433261     
   5068.8269117018035     
   4264.0769648798596     
   3877.9937713190707     
  -3954.0222444417263     
   5100.8074889384015     
   4136.6512448385902     
   3868.1406603899477     
  -3928.4406447861929     
   5131.8323732746921     
   4007.4527849054848     
   3858.3516953467652     
  -3902.7063431801030     
   5161.8882691614817     
   3876.4112855075850     
   3848.6272518594233     
  -3876.8242191226918     
   5190.9613538027897     
   3743.4545106616383     
   3838.9676933115547     
  -3850.7992225816033     
   5219.0372626327517     
   3608.5076861579259     
   3829.3733706209246     
  -3824.6363767493235     
   5246.1010702789363     
   3471.4941740081317     
   3819.8446220528372     
  -3798.3407808821671     
   5272.1372765839969     
   3332.3343845363665     
   3810.3817730263349     
  -3771.9176132295361     
   5297.1297844680203     
   3190.9465661189415     
   3800.9851359129543     
  -3745.3721340590819     
   5321.0618837139118     
   3047.2461249208413     
   3791.6550098278003     
  -3718.7096887756697     
   5343.9162296508184     
   2901.1456830245770     
   3782.3916804126980     
  -3691.9357111458594     
   5365.6748222735023     
   2752.5550008456139     
   3773.1954196111442     
  -3665.0557266282253     
   5386.3189847798449     
   2601.3806891858267     
   3764.0664854348020     
  -3638.0753558164047     
   5405.8293399487384     
   2447.5263409619015     
   3755.0051217212349     
  -3611.0003179977684     
   5424.1857875059522     
   2290.8918356915292     
   3746.0115578825971     
  -3583.8364348383188     
   5441.3674762736391     
   2131.3740901900474     
   3737.0860086449484     
  -3556.5896341927601     
   5457.3527819500641     
   1968.8657259598131     
   3728.2286737778804     
  -3529.2659540506475     
   5472.1192748947633     
   1803.2561424165963     
   3719.4397378140993     
  -3501.8715466235039     
   5485.6436959628873     
   1634.4300656375331     
   3710.7193697586099     
  -3474.4126825799581     
   5497.9019214551690     
   1462.2687097055261     
   3702.0677227871179     
  -3446.8957554343756     
   5508.8689367779607     
   1286.6481002016983     
   3693.4849339332632     
  -3419.3272860986067     
   5518.5187975294730     
   1107.4404365313294     
   3684.9711237642582     
  -3391.7139276027747     
   5526.8246008034585     
   924.51221836197556     
   3676.5263960445095     
  -3364.0624699946625     
   5533.7584424411725     
   737.72572581648751     
   3668.1508373867528     
  -3336.3798454250982     
   5539.2913853847967     
   546.93702232797125     
   3659.8445168902394     
  -3308.6731334290048     
   5543.3934130522566     
   351.99739758546298     
   3651.6074857654580     
  -3280.9495664125398     
   5546.0333935341478     
   152.75153178735866     
   3643.4397769448788     
  -3253.2165353536470     
   5547.1790300225530     
  -50.961469309914897     
   3635.3414046791595     
  -3225.4815957310848     
   5546.7968190027277     
  -259.30942722124513     
   3627.3123641182406     
  -3197.7524736878308     
   5544.8519982985690     
  -472.46659269040816     
   3619.3526308767200     
  -3170.0370724449513     
   5541.3084988533910     
  -690.61475578835825     
   3611.4621605828697     
  -3142.3434789773551     
   5536.1288881849778     
  -913.94277812334747     
   3603.6408884106218     
  -3114.6799709635202     
   5529.2743173490526     
  -1142.6477923513366     
   3595.8887285938245     
  -3087.0550240228808     
   5520.7044589064180     
  -1376.9349608636114     
   3588.2055739220268     
  -3059.4773192588659     
   5510.3774466999412     
  -1617.0184037162098     
   3580.5912952170088     
  -3031.9557511204353     
   5498.2498086720689     
  -1863.1210646925354     
   3573.0457407892454     
  -3004.4994355970384     
   5484.2764006868756     
  -2115.4760882661744     
   3565.5687358734431     
  -2977.1177187702583     
   5468.4103300248789     
  -2374.3261543252224     
   3558.1600820422341     
  -2949.8201857355280     
   5450.6028838674401     
  -2639.9252091773287     
   3550.8195565970882     
  -2922.6166699138635     
   5430.8034447986101     
  -2912.5381794948462     
   3543.5469119354243     
  -2895.5172627807356     
   5408.9594084523987     
  -3192.4418461010418     
   3536.3418748928716     
  -2868.5323240230882     
   5385.0160946066408     
  -3479.9258984241637     
   3529.2041460595628     
  -2841.6724921606501     
   5358.9166503684592     
  -3775.2926922512311     
   3522.1333990692779     
  -2814.9486956467881     
   5330.6019551765758     
  -4078.8591587369378     
   3515.1292798602062     
  -2788.3721644801308     
   5300.0105114860480     
  -4390.9563701201505     
   3508.1914059060095     
  -2761.9544423546408     
   5267.0783387101474     
  -4711.9315381963861     
   3501.3193654158094     
  -2735.7073993774306     
   5231.7388521736739     
  -5042.1477598412075     
   3494.5127165016333     
  -2709.6432453870598     
   5193.9227439748656     
  -5381.9860169715530     
   3487.7709863117839     
  -2683.7745439050032     
   5153.5578488475785     
  -5731.8452950289011     
   3481.0936701284941     
  -2658.1142267600476     
   5110.5690091348624     
  -6092.1442474334481     
   3474.4802304281470     
  -2632.6756094190123     
   5064.8779272791107     
  -6463.3219974131416     
   3467.9300959022389     
  -2607.4724070700686     
   5016.4030122985132     
  -6845.8395544745381     
   3461.4426604371474     
  -2582.5187515002217     
   4965.0592156399525     
  -7240.1809286104890     
   3455.0172820506677     
  -2557.8292088144340     
   4910.7578586753752     
  -7646.8546458719229     
   3448.6532817831444     
  -2533.4187980456668     
   4853.4064488313343     
  -8066.3952660639452     
   3442.3499425409095     
  -2509.3030107127493     
   4792.9084843358560     
  -8499.3647510528572     
   3436.1065078895804     
  -2485.4978313801516     
   4729.1632487029583     
  -8946.3544352811459     
   3429.9221807946465     
  -2462.0197592822988     
   4662.0655904383511     
  -9407.9866154781139     
   3423.7961223065900     
  -2438.8858310791470     
   4591.5056908222632     
  -9884.9167040744142     
   3417.7274501876364     
  -2416.1136448132374     
   4517.3688155417067     
  -10377.835079900375     
   3411.7152374770271     
  -2393.7213851432766     
   4439.5350524424521     
  -10887.469623325847     
   3405.7585109915340     
  -2371.7278499365020     
   4357.8790302675097     
  -11414.587808402039     
   3399.8562497576972     
  -2350.1524783065715     
   4272.2696217044931     
  -11959.999616576788     
   3394.0073833720726     
  -2329.0153801908605     
   4182.5696245801691     
  -12524.560033253050     
   3388.2107902854987     
  -2308.3373675685834     
   4088.6354243307733     
  -13109.172288839334     
   3382.4652960071621     
  -2288.1399874273447     
   3990.3166321644758     
  -13714.790837429357     
   3376.7696712239381     
  -2268.4455565947246     
   3887.4557008837578     
  -14342.425246599520     
   3371.1226298301872     
  -2249.2771985636791     
   3779.8875115342589     
  -14993.143297500912     
   3365.5228268628612     
  -2230.6588824428363     
   3667.4389368030043     
  -15668.075904394756     
   3359.9688563364230     
  -2212.6154641820285     
   3549.9283675200413     
  -16368.420644694728     
   3354.4592489716924     
  -2195.1727302315167     
   3427.1652126848330     
  -17095.447102435777     
   3348.9924698123318     
  -2178.3574438012629     
   3298.9493594165619     
  -17850.501734173140     
   3343.5669157222355     
  -2162.1973939116961     
   3165.0705964102663     
  -18635.013458593017     
   3338.1809127565984     
  -2146.7214474319931     
   3025.3079954708155     
  -19450.499735558245     
   3332.8327133989319     
  -2131.9596043246811     
   2879.4292474541317     
  -20298.573010179585     
   3327.5204936557134     
  -2117.9430563313508     
   2727.1899498777811     
  -21180.947937036806     
   3322.2423499997603     
  -2104.7042493557815     
   2568.3328403500086     
  -22099.448952436742     
   3316.9962961527331     
  -2092.2769498218895     
   2402.5869732067295     
  -23056.018783068375     
   3311.7802596964675     
  -2080.6963153080387     
   2229.6668323337199     
  -24052.727505377279     
   3306.5920785020321     
  -2069.9989697870956     
   2049.2713760433862     
  -25091.782571176271     
   3301.4294969645621     
  -2060.2230838300884     
   1861.0830067595684     
  -26175.539578004358     
   3296.2901620309731     
  -2051.4084601633781     
   1664.7664599245311     
  -27306.514312057370     
   3291.1716190066531     
  -2043.5966250071065     
   1459.9676025841052     
  -28487.395508051282     
   3286.0713071260966     
  -2036.8309256599618     
   1246.3121362737156     
  -29721.059188084539     
   3280.9865548712487     
  -2031.1566348383699     
   1023.4041923630864     
  -31010.584343285871     
   3275.9145750199746     
  -2026.6210623329910     
   790.82480978843694     
  -32359.269580700795     
   3270.8524594056162     
  -2023.2736745886871     
   548.13028793318608     
  -33770.652518353018     
   3265.7971733669983     
  -2021.1662228837401     
   294.85039404553265     
  -35248.529696395519     
   3260.7455498664754     
  -2020.3528808453200     
   30.486421322571889     
  -36796.979913516043     
   3255.6942832516843     
  -2020.8903921120855     
  -245.49092802879255     
  -38420.388738126421     
   3250.6399226345297     
  -2022.8382290410693     
  -533.64384356474739     
  -40123.476421862782     
   3245.5788648585858     
  -2026.2587634418030     
  -834.56991672871186     
  -41911.328353832083     
   3240.5073470234961     
  -2031.2174504320810     
  -1148.9048793824597     
  -43789.428517613487     
   3235.4214385320993     
  -2037.7830266136984     
  -1477.3255932645538     
  -45763.697577506660     
   3230.3170326228324     
  -2046.0277239095997     
  -1820.5533250958617     
  -47840.533393471531     
   3225.1898373464423     
  -2056.0275005362064     
  -2179.3573255468905     
  -50026.858264529830     
   3220.0353659421567     
  -2067.8622907564009     
  -2554.5587625308731     
  -52330.169065775430     
   3214.8489265641083     
  -2081.6162752390383     
  -2947.0350305241805     
  -54758.595629599091     
   3209.6256113040131     
  -2097.3781740597146     
  -3357.7244977461833     
  -57320.963598271868     
   3204.3602844506968     
  -2115.2415646159125     
  -3787.6317247332126     
  -60026.866493998816     
   3199.0475699210883     
  -2135.3052269863415     
  -4237.8332234382142     
  -62886.745455417687     
   3193.6818377905784     
  -2157.6735195808214     
  -4709.4838143538373     
  -65911.978876466965     
   3188.2571898431165     
  -2182.4567882565248     
  -5203.8236559273510     
  -69114.983673984825     
   3182.7674440530059     
  -2209.7718124800481     
  -5722.1860334822259     
  -72509.328369865543     
   3177.2061179008406     
  -2239.7422925543951     
  -6266.0059962562300     
  -76109.861769625044     
   3171.5664104153880     
  -2272.4993824438561     
  -6836.8299595284061     
  -79932.857547930296     
   3165.8411828211320     
  -2308.1822733205227     
  -7436.3263911378963     
  -83996.178497171757     
   3160.0229376575971     
  -2346.9388336230331     
  -8066.2977298666719     
  -88319.463079467780     
   3154.1037962211171     
  -2388.9263122051075     
  -8728.6937029626952     
  -92924.336938578912     
   3148.0754741621963     
  -2434.3121120375185     
  -9425.6262300020226     
  -97834.655482200033     
   3141.9292550516730     
  -2483.2746429778208     
  -10159.386146118539     
  -103076.77914405723     
   3135.6559617061412     
  -2536.0042633173634     
  -10932.461989698952     
  -108679.89104755511     
   3129.2459250371144     
  -2592.7043212230014     
  -11747.561172555634     
  -114676.35975044075     
   3122.6889501586074     
  -2653.5923088310988     
  -12607.633870683921     
  -121102.15850543830     
   3115.9742794536114     
  -2718.9011436564938     
  -13515.900059474690     
  -127997.34872860313     
   3109.0905522605244     
  -2788.8805942425306     
  -14475.880174939235     
  -135406.63959715565     
   3102.0257607950812     
  -2863.7988696096718     
  -15491.429971917882     
  -143380.03911300472     
   3094.7672018706212     
  -2943.9443952026318     
  -16566.780265265443     
  -151973.61065951004     
   3087.3014239182903     
  -3029.6278017288228     
  -17706.582345211740     
  -161250.35961220958     
   3079.6141687374416     
  -3121.1841576976126     
  -18915.960042303341     
  -171281.27025545109     
   3071.6903073230856     
  -3218.9754817264170     
  -20200.569569219198     
  -182146.52853680798     
   3063.5137690194533     
  -3323.3935769825807     
  -21566.668533245291     
  -193936.96355473562     
   3055.0674631336087     
  -3434.8632377154559     
  -23021.195759905775     
  -206755.75837049686     
   3046.3331920070959     
  -3553.8458869844344     
  -24571.863947684538     
  -220720.48454223620     
   3037.2915543823910     
  -3680.8437158080214     
  -26227.267581751272     
  -235965.53464381251     
   3027.9218377090060     
  -3816.4044074913522     
  -27997.009091579908     
  -252645.04082135129     
   3018.2018978046926     
  -3961.1265474646489     
  -29891.846897740004     
  -270936.39598746481     
   3008.1080240117326     
  -4115.6658393781181     
  -31923.869867646034     
  -291044.51743139181     
   2997.6147876560299     
  -4280.7422734181828     
  -34106.703748381427     
  -313207.04283774906     
   2986.6948712140124     
  -4457.1484242133020     
  -36455.756569664598     
  -337700.68842777685     
   2975.3188751016623     
  -4645.7590949696414     
  -38988.511732872874     
  -364849.08162868698     
   2963.4550983990071     
  -4847.5425739145485     
  -41724.879845088086     
  -395032.46080061694     
   2951.0692890829891     
  -5063.5738317799960     
  -44687.623301092652     
  -428699.77042171697     
   2938.1243584239942     
  -5295.0500689808723     
  -47902.871579255603     
  -466383.83894174016     
   2924.5800530566885     
  -5543.3091238573024     
  -51400.750371318580     
  -508720.56924958294     
   2910.3925767983296     
  -5809.8513863873313     
  -55216.154640690540     
  -556473.38150669693     
   2895.5141524692713     
  -6096.3660354940275     
  -59389.705001990675     
  -610564.60963889887     
   2879.8925116522478     
  -6404.7626469347178     
  -63968.939574282529     
  -672116.17628109211     
   2863.4702973473177     
  -6737.2095231113935     
  -69009.810896390612     
  -742502.79334635683     
   2846.1843606152911     
  -7096.1805049685827     
  -74578.581846488174     
  -823422.24803010165     
   2827.9649272437032     
  -7484.5125813515979     
  -80754.248706714076     
  -916989.27728727052     
   2808.7346037784500     
  -7905.4773738342947     
  -87631.668286368455     
  -1025862.4647723769     
   2788.4071833160619     
  -8362.8706364806294     
  -95325.636772161466     
  -1153417.8873581593     
   2766.8861993405449     
  -8861.1254057293918     
  -103976.27092734748     
  -1303990.4661786936     
   2744.0631592818909     
  -9405.4565816069935     
  -113756.19942368790     
  -1483213.1741512767     
   2719.8153663756298     
  -10002.047825740756     
  -124880.29822982223     
  -1698507.1860179962     
   2694.0032057725593     
  -10658.296326627720     
  -137619.10212495748     
  -1959783.3530354237     
   2666.4667239528185     
  -11383.137775121906     
  -152317.47727272287     
  -2280542.1974866097     
   2637.0212618102228     
  -12187.485327688413     
  -169421.54375387283     
  -2679349.0853515528     
   2605.4517990130821     
  -13084.830841808100     
  -189516.66189400904     
  -3182908.2177752098     
   2571.5055098308208     
  -14092.093680361453     
  -213388.47352732369     
  -3828142.9705376038     
   2534.8817829364575     
  -15230.813728695626     
  -242099.54580635508     
  -4676511.4567483338     
   2495.2185559619161     
  -16528.996047541466     
  -277173.38173196837     
  -5797849.7251893524     
   2452.0731408052825     
  -18023.572638548572     
  -320657.25467088760     
  -7396226.4544319920     
   2404.8945353288664     
  -19765.538157923656     
  -376128.95307912887     
  -9461295.1407828405     
   2352.9820512407391     
  -21823.582207208929     
  -447088.66663499863     
  -13306348.298621057     
   2295.4208798640807     
  -24308.519570983131     
  -546886.27887465886     
  -16325878.352747018     
   2230.9764498443960     
  -27349.061184470360     
  -669330.36652025883     
  -32703410.479311030     
   2157.9094913037275     
  -31308.901963558841     
  -914605.94511509733     
  -19074256.042119987     
   2073.6229139872048     
  -36239.573989923963     
  -1057662.8654309942     
  -160843330.59777096     
   1973.9004090628584     
  -44543.700765787406     
  -2263987.8449143041     
   162516784.42089745     
   1850.9305578742549     
  -52816.450282466983     
  -1045111.9617575991     
  -1676911577.4333205     
   1686.1557390097016     
  -89484.102168131300     
  -13621948.792507794     
  -1309025905.0624928     
   1356.8547738696079     
  -182138.08185058951     
  -23439643.080476280     
  -1309025905.0624928     
  -597.09385939042375     
  -44885.189340797042     
   14062619312.013580     
  -3451201421546594.5     
  -597.12813316187408     
  -27113.554981409670     
   3709015047.3737969     
  -4202592416139987.0     
  -597.13031743493252     
  -26593.359017886225     
   2682960638.5510874     
  -182221634552432.47     
  -597.13263714921857     
  -26125.360787803329     
   2634850959.8560615     
  -957183262725474.38     
  -597.13510040730534     
  -25649.861561716709     
   2361571484.9877667     
  -618537211248121.75     
  -597.13771577304203     
  -25183.441870397746     
   2170605001.6731281     
  -568710572667179.50     
  -597.14049229592831     
  -24721.446621784718     
   1980732522.5945354     
  -470192417752640.94     
  -597.14343953661898     
  -24265.132571277252     
   1810976285.3433201     
  -400251460619008.75     
  -597.14656759360093     
  -23814.110660937400     
   1654711023.3880072     
  -337883417301086.12     
  -597.14988713107959     
  -23368.450014531496     
   1512059702.6668859     
  -285879820268685.44     
  -597.15340940811393     
  -22928.092200245006     
   1381541279.1598644     
  -241705937149361.47     
  -597.15714630903938     
  -22493.014298094393     
   1262209796.2723143     
  -204382025002537.47     
  -597.16111037521591     
  -22063.183500692718     
   1153093449.5788140     
  -172801168719833.78     
  -597.16531483813878     
  -21638.569753648797     
   1053329600.9466720     
  -146092437661457.06     
  -597.16977365394848     
  -21219.142236619558     
   962121449.23351240     
  -123502976538677.12     
  -597.17450153937398     
  -20804.870341584563     
   878741285.40530813     
  -104399315660947.28     
  -597.17951400914308     
  -20395.723401618368     
   802522438.97853065     
  -88244453645144.078     
  -597.18482741489083     
  -19991.670767034720     
   732854728.52121520     
  -74584134307937.859     
  -597.19045898559466     
  -19592.681782272753     
   669179579.06325924     
  -63033934428594.891     
  -597.19642686956115     
  -19198.725792632245     
   610985696.21475208     
  -53268549924597.781     
  -597.20275017798872     
  -18809.772145107243     
   557805100.91285956     
  -45012732494674.836     
  -597.20944903012298     
  -18425.790185039499     
   509209484.25031769     
  -38033614783771.070     
  -597.21654460001844     
  -18046.749257622527     
   464806851.27103376     
  -32134167202981.367     
  -597.22405916491687     
  -17672.618708623777     
   424238480.26397359     
  -27147720219155.652     
  -597.23201615524340     
  -17303.367884035841     
   387176101.93149626     
  -22933270303930.680     
  -597.24044020621761     
  -16938.966128776206     
   353319348.53483558     
  -19371562276102.145     
  -597.24935721106590     
  -16579.382788028117     
   322393375.88236672     
  -16361710146547.160     
  -597.25879437581887     
  -16224.587207311335     
   294146734.56276453     
  -13818402453782.156     
  -597.26878027565920     
  -15874.548731336146     
   268349369.00975996     
  -11669478605138.135     
  -597.27934491278461     
  -15529.236705465040     
   244790828.98249483     
  -9853922832760.7246     
  -597.29051977572908     
  -15188.620473716652     
   223278596.74459156     
  -8320135796045.2412     
  -597.30233790008083     
  -14852.669381317111     
   203636577.35154599     
  -7024488268123.1455     
  -597.31483393051485     
  -14521.352772282002     
   185703706.84466091     
  -5930093437823.0771     
  -597.32804418404339     
  -14194.639990706266     
   169332674.84340450     
  -5005763715082.6787     
  -597.34200671437281     
  -13872.500380774660     
   154388764.02725238     
  -4225135429548.5781     
  -597.35676137722965     
  -13554.903285919147     
   140748777.06209537     
  -3565921746757.0518     
  -597.37234989650312     
  -13241.818049522697     
   128300061.90688846     
  -3009285075890.3433     
  -597.38881593102303     
  -12933.214014448055     
   116939614.04922809     
  -2539303499462.5850     
  -597.40620514176896     
  -12629.060523610104     
   106573257.72916348     
  -2142520778063.3567     
  -597.42456525927594     
  -12329.326919095209     
   97114895.028186858     
  -1807565523392.7412     
  -597.44394615097076     
  -12033.982542599804     
   88485817.501409173     
  -1524828438588.2380     
  -597.46439988814166     
  -11742.996735534198     
   80614078.158688471     
  -1286190285562.8062     
  -597.48598081220223     
  -11456.338838501651     
   73433914.440439314     
  -1084791122249.3909     
  -597.50874559987403     
  -11173.978191658111     
   66885221.246104516     
  -914835491244.54126     
  -597.53275332686599     
  -10895.884134406557     
   60913068.226010546     
  -771427642418.35254     
  -597.55806552958086     
  -10622.026005328580     
   55467257.802161448     
  -650432148810.21558     
  -597.58474626432803     
  -10352.373142232906     
   50501920.899734102     
  -548356117842.33081     
  -597.61286216346423     
  -10086.894881929724     
   45975146.872944698     
  -462249610590.45508     
  -597.64248248782280     
  -9825.5605602365013     
   41848644.717350125     
  -389621413661.27411     
  -597.67367917472666     
  -9568.3395117355249     
   38087433.348255977     
  -328367929628.55127     
  -597.70652688080645     
  -9315.2010698188533     
   34659557.712312438     
  -276712952043.69855     
  -597.74110301877135     
  -9066.1145664034302     
   31535829.714630038     
  -233156913106.36847     
  -597.77748778719081     
  -8821.0493317796190     
   28689590.358637333     
  -196433839296.10736     
  -597.81576419226280     
  -8579.9746946228024     
   26096492.970235050     
  -165475109735.84424     
  -597.85601806043883     
  -8342.8599815344096     
   23734304.199632056     
  -139378738881.26810     
  -597.89833804067814     
  -8109.6745171167331     
   21582722.441173557     
  -117383476130.44673     
  -597.94281559498654     
  -7880.3876235399184     
   19623211.515323926     
  -98846902374.106491     
  -597.98954497577586     
  -7654.9686203919773     
   17838848.605861392     
  -83226929907.985794     
  -598.03862318845063     
  -7433.3868244457262     
   16214185.202548105     
  -70066176677.089539     
  -598.09014993748769     
  -7215.6115492530362     
   14735119.920104880     
  -58978769203.307510     
  -598.14422755412511     
  -7001.6121048935001     
   13388782.153142992     
  -49639191074.092735     
  -598.20096090361847     
  -6791.3577976729493     
   12163425.765527757     
  -41772871635.644691     
  -598.26045726984773     
  -6584.8179295983446     
   11048331.827173464     
  -35148235556.090958     
  -598.32282621487650     
  -6381.9617980596713     
   10033719.692984160     
  -29569988761.276031     
  -598.38817941087007     
  -6182.7586953734071     
   9110665.7470486574     
  -24873452609.818089     
  -598.45663044156618     
  -5987.1779081931818     
   8271029.0792918243     
  -20919778436.928638     
  -598.52829457027156     
  -5795.1887170358341     
   7507383.5659702625     
  -17591908384.514595     
  -598.60328847111816     
  -5606.7603956240782     
   6812955.7979360148     
  -14791166975.128878     
  -598.68172992005759     
  -5421.8622102665713     
   6181568.3208686067     
  -12434382653.480515     
  -598.76373744180512     
  -5240.4634191411078     
   5607587.8022878896     
  -10451460522.857527     
  -598.84942990865193     
  -5062.5332714666083     
   5085877.6251134090     
  -8783332464.3862953     
  -598.93892608676390     
  -4888.0410067021166     
   4611754.6005786601     
  -7380228630.8015070     
  -599.03234412525615     
  -4716.9558535993983     
   4180949.3969979146     
  -6200218447.4385958     
  -599.12980098299067     
  -4549.2470292094577     
   3789570.4004431656     
  -5207980227.2605534     
  -599.23141178767639     
  -4384.8837377608370     
   3434070.6900207140     
  -4373763058.8307886     
  -599.33728912146557     
  -4223.8351695058509     
   3111217.8754509618     
  -3672511311.2399521     
  -599.44754222682968     
  -4066.0704994202529     
   2818066.5468216678     
  -3083126317.4394641     
  -599.56227612606267     
  -3911.5588858010037     
   2551933.1095106639     
  -2587843709.8150225     
  -599.68159064730241     
  -3760.2694687611483     
   2310372.8046945697     
  -2171708460.7979927     
  -599.80557934947512     
  -3612.1713685980135     
   2091158.7231042711     
  -1822132251.3593557     
  -599.93432833805650     
  -3467.2336840149596     
   1892262.6447369007     
  -1528520385.2691050     
  -600.06791496300195     
  -3325.4254902036705     
   1711837.5423942683     
  -1281957264.9117522     
  -600.20640638963141     
  -3186.7158367952597     
   1548201.6108535535     
  -1074941340.6831920     
  -600.34985803265249     
  -3051.0737456189695     
   1399823.6866917198     
  -901161739.41310453     
  -600.49831184287484     
  -2918.4682082999952     
   1265309.9398268671     
  -755310046.56948340     
  -600.65179443550483     
  -2788.8681836789988     
   1143391.7272435534     
  -632921730.29014254     
  -600.81031504821021     
  -2662.2425950119650     
   1032914.5085119852     
  -530242566.51403916     
  -600.97386331641019     
  -2538.5603270239562     
   932827.72914608335     
  -444116083.92206371     
  -601.14240685247489     
  -2417.7902225266380     
   842175.59610286541     
  -371888906.45827448     
  -601.31588861470675     
  -2299.9010796120924     
   760088.64045309601     
  -311330599.64302945     
  -601.49422405112648     
  -2184.8616454566118     
   685776.09559620405     
  -260567636.78067750     
  -601.67729800219183     
  -2072.6406221013640     
   618518.67613906018     
  -218022982.26103586     
  -601.86496134563947     
  -1963.2066244010389     
   557662.95655592810     
  -182381252.60446027     
  -602.05702736565445     
  -1856.5283224036248     
   502612.77946614451     
  -152506193.09104043     
  -602.25326782754041     
  -1752.5738659602671     
   452833.86673437816     
  -127547934.56731370     
  -602.45340873797306     
  -1651.3130959362809     
   407813.32083913474     
  -106446309.95803601     
  -602.65712576978103     
  -1552.7089296662068     
   367183.27265281149     
  -89462546.776686475     
  -602.86403932899441     
  -1456.7507961070153     
   330256.83744564746     
  -72992035.399155840     
  -603.07370924063787     
  -1363.3247326366918     
   297676.84337803628     
  -66711216.355072372     
  -603.28562902841293     
  -1272.7179471551922     
   265476.99801495054     
  -36550237.036439709     
  -603.49921976200335     
  -1183.6588790643996     
   246399.36348972458     
  -94062260.830253169     
  -603.71382344425399     
  -1100.9302979971676     
   193307.35686143246     
  -16050435.192860013     
  -605.50876625875139     
  -435.33917355613045     
   72929.092914982350     
  -3740588.5929895113     
  -606.19975405868854     
  -140.82974509977208     
   44874.678467561025     
  -2171932.0061459537     
  -606.30529811861174     
   42.819922122796456     
   28585.188421466373     
  -1053353.6201696412     
  -606.03604953598574     
   165.99548385194754     
   20685.036270194061     
  -688140.27476562699     
  -605.50253154146037     
   256.51803505106233     
   15523.984209451861     
  -445293.72581066051     
  -604.77116926698943     
   325.78869873937180     
   12184.281265871905     
  -315482.34974615643     
  -603.88547517394409     
   380.79481101099088     
   9818.1636427757330     
  -229794.89131791572     
  -602.87571516882610     
   425.57697501265858     
   8094.7019578913660     
  -173839.74020945045     
  -601.76389708999841     
   462.79098967318828     
   6790.9039063204864     
  -134757.76252090232     
  -600.56658205644032     
   494.21880115752373     
   5780.2206874137191     
  -106815.43898956166     
  -599.29657766548439     
   521.11711511353803     
   4979.1048949920078     
  -86195.195358623838     
  -597.96401227203432     
   544.39647967552389     
   4332.6409298023282     
  -70640.782832868194     
  -596.57704582926601     
   564.73516964641931     
   3802.8350585558160     
  -58665.324072292169     
  -595.14235683172262     
   582.64937011284292     
   3362.8451280136255     
  -49287.008315980529     
  -593.66548573389537     
   598.53946434698639     
   2993.1925656437711     
  -41831.087659483601     
  -592.15108323023730     
   612.72109428158990     
   2679.4594081976438     
  -35824.845000666275     
  -590.60309363643523     
   625.44667547881568     
   2410.7730706926473     
  -30929.389459251088     
  -589.02489288775666     
   636.92061477991797     
   2178.8026497482642     
  -26897.357489689442     
  -587.41939410545672     
   647.31030257572752     
   1977.0724685755931     
  -23545.108720802637     
  -585.78912953841257     
   656.75419413009047     
   1800.4841531695736     
  -20734.268972945145     
  -584.13631500008273     
   665.36784735269566     
   1644.9771358724847     
  -18359.152246517835     
  -582.46290113635564     
   673.24849892743589     
   1507.2834940236010     
  -16338.046165278327     
  -580.77061464917074     
   680.47857803195484     
   1384.7481477840138     
  -14607.065435507535     
  -579.06099176356463     
   687.12843629395923     
   1275.1951570177071     
  -13115.750780084671     
  -577.33540563670431     
   693.25849175192116     
   1176.8270261670721     
  -11823.872354501407     
  -575.59508898641650     
   698.92092927610963     
   1088.1479835083114     
  -10699.078114913176     
  -573.84115291142484     
   704.16106147899654     
   1007.9048976464625     
  -9715.1427006618851     
  -572.07460265122177     
   709.01842704159139     
   935.04132739149873     
  -8850.6493957775238     
  -570.29635086671840     
   713.52768400237812     
   868.66145692316718     
  -8087.9876716765393     
  -568.50722889741405     
   717.71934151815003     
   808.00154938559308     
  -7412.5835696619833     
  -566.70799635555329     
   721.62036332314676     
   752.40717261312818     
  -6812.3035915631754     
  -564.89934934466021     
   725.25466849387067     
   701.31489567640426     
  -6276.9891681815179     
  -563.08192753328331     
   728.64354942534919     
   654.23747691504286     
  -5798.0902902783146     
  -561.25632027065001     
   731.80602261698175     
   610.75179973795571     
  -5368.3749678166532     
  -559.42307189621806     
   734.75912458502489     
   570.48898747933072     
  -4981.6975631267906     
  -557.58268636760818     
   737.51816269311303     
   533.12625575587981     
  -4632.8123514639019     
  -555.73563130946991     
   740.09692874030247     
   498.38016311990054     
  -4317.2232365790551     
  -553.88234156821272     
   742.50788162021604     
   466.00098884555757     
  -4031.0612430106821     
  -552.02322234331382     
   744.76230416613737     
   435.76802952297743     
  -3770.9846574815579     
  -550.15865195434924     
   746.87043835142447     
   407.48564459186588     
  -3534.0968463507547     
  -548.28898429345520     
   748.84160225851474     
   380.97991824423519     
  -3317.8785371988483     
  -546.41455100517203     
   750.68429162716347     
   356.09582921524384     
  -3120.1315241165303     
  -544.53566342922659     
   752.40626830716246     
   332.69484278436983     
  -2938.9319288157567     
  -542.65261433650267     
   754.01463754741906     
   310.65285331825163     
  -2772.5910050713910     
  -540.76567948403533     
   755.51591573266523     
   289.85842078021619     
  -2619.6222440481911     
  -538.87511901117136     
   756.91608991949045     
   270.21125394985484     
  -2478.7136585385647     
  -536.98117869593636     
   758.22067030814208     
   251.62090151081557     
  -2348.7043686942948     
  -535.08409108803733     
   759.43473660878317     
   234.00561874560833     
  -2228.5645829096702     
  -533.18407653271981     
   760.56297911658157     
   217.29138437378580     
  -2117.3787643206292     
  -531.28134409781921     
   761.60973518661956     
   201.41104364138107     
  -2014.3310036791786     
  -529.37609241475184     
   762.57902169850740     
   186.30356111378723     
  -1918.6926959115635     
  -527.46851044282198     
   763.47456401602801     
   171.91336589445046     
  -1829.8117667022138     
  -525.55877816505392     
   764.29982187487462     
   158.18977764418386     
  -1747.1034863725733     
  -523.64706722274843     
   765.05801257272606     
   145.08650149638956     
  -1670.0425595363427     
  -521.73354149509726     
   765.75213178221668     
   132.56118229986697     
  -1598.1560754341806     
  -519.81835762944104     
   766.38497226730169     
   120.57501173411075     
  -1531.0176587682877     
  -517.90166552710036     
   766.95914074487030     
   109.09237929334857     
  -1468.2421405954260     
  -515.98360878915105     
   767.47707310120086     
   98.080563238882860     
  -1409.4810121171352     
  -514.06432512601862     
   767.94104814841808     
   87.509455648004348     
  -1354.4184241395444     
  -512.14394673433765     
   768.35320008120550     
   77.351317466957752     
  -1302.7677061343841     
  -510.22260064414587     
   768.71552977405031     
   67.580559670949867     
  -1254.2682389186912     
  -508.30040903915403     
   769.02991504292527     
   58.173547879059669     
  -1208.6827506657276     
  -506.37748955254045     
   769.29811998074558     
   49.108427249066708     
  -1165.7949474845477     
  -504.45395554046434     
   769.52180346172565     
   40.364965142932590     
  -1125.4073469023294     
  -502.52991633526767     
   769.70252689968584     
   31.924410041165114     
  -1087.3394349106268     
  -500.60547748013437     
   769.84176133548715     
   23.769364279335406     
  -1051.4259665813909     
  -498.68074094679963     
   769.94089392001035     
   15.883669529974968     
  -1017.5155170771922     
  -496.75580533774502     
   770.00123385171503     
   8.2523031518961041     
  -985.46912806583759     
  -494.83076607417615     
   770.02401782132335     
  0.86128469140231645     
  -955.15914976250667     
  -492.90571557095524     
   770.01041501072223     
  -6.3024089318164904     
  -926.46816912317172     
  -490.98074339954940     
   769.96153168789215     
  -13.250920200240284     
  -899.28809538687267     
  -489.05593643995741     
   769.87841543510240     
  -19.995580915641835     
  -873.51927221891356     
  -487.13137902248900     
   769.76205904417009     
  -26.546975457283693     
  -849.06977539238960     
  -485.20715306019042     
   769.61340410859509     
  -32.914998772726619     
  -825.85465839703147     
  -483.28333817264030     
   769.43334433988650     
  -39.108908710704362     
  -803.79541952502291     
  -481.36001180177345     
   769.22272863221690     
  -45.137374357142036     
  -782.81937363142265     
  -479.43724932033535     
   768.98236389717556     
  -51.008519659377711     
  -762.85920918493639     
  -477.51512413351543     
   768.71301768870649     
  -56.729963728264742     
  -743.85249611127983     
  -475.59370777426221     
   768.41542063576310     
  -62.308857449099349     
  -725.74131067716587     
  -473.67306999273984     
   768.09026869894240     
  -67.751917279178087     
  -708.47183295702803     
  -471.75327884034789     
   767.73822526567858     
  -73.065456026355747     
  -691.99403515176039     
  -469.83440074869065     
   767.35992309738765     
  -78.255411289993958     
  -676.26137043373910     
  -467.91650060385166     
   766.95596614024203     
  -83.327371568247003     
  -661.23048524648959     
  -465.99964181629969     
   766.52693121080245     
  -88.286600207595683     
  -646.86097822999579     
  -464.08388638672676     
   766.07336956642268     
  -93.138057544320660     
  -633.11517111083708     
  -462.16929496809490     
   765.59580836924272     
  -97.886421327651931     
  -619.95788514698745     
  -460.25592692414705     
   765.09475205225795     
  -102.53610546625436     
  -607.35626706455662     
  -458.34384038461724     
   764.57068359491927     
  -107.09127746923852     
  -595.27959928259349     
  -456.43309229735786     
   764.02406571508652     
  -111.55587446385798     
  -583.69915259726156     
  -454.52373847758480     
   763.45534198365601     
  -115.93361810833744     
  -572.58802298401531     
  -452.61583365442669     
   762.86493786768335     
  -120.22802828071757     
  -561.92101857187663     
  -450.70943151495015     
   762.25326170718154     
  -124.44243592000664     
  -551.67451326121864     
  -448.80458474582099     
   761.62070563045791     
  -128.57999476946574     
  -541.82635434246674     
  -446.90134507274894     
   760.96764641246659     
  -132.64369242703424     
  -532.35573896101823     
  -444.99976329785386     
   760.29444628022600     
  -136.63636046924188     
  -523.24313834219777     
  -443.09988933508026     
   759.60145366903578     
  -140.56068400680837     
  -514.47018982259135     
  -441.20177224377943     
   758.88900393294261     
  -144.41921043047782     
  -506.01962886728086     
  -439.30546026056896     
   758.15742001274896     
  -148.21435764698242     
  -497.87521207332429     
  -437.41100082957257     
   757.40701306428764     
  -151.94842173753236     
  -490.02164337549868     
  -435.51844063113589     
   756.63808304978670     
  -155.62358406284861     
  -482.44450966273814     
  -433.62782560910728     
   755.85091929491625     
  -159.24191788531914     
  -475.13023375655581     
  -431.73920099676667     
   755.04580101360671     
  -162.80539463849331     
  -468.06599946291914     
  -429.85261134148038     
   754.22299780292440     
  -166.31588963446521     
  -461.23972367460300     
  -427.96810052815397     
   753.38277010993318     
  -169.77518756202474     
  -454.63998825131529     
  -426.08571180155121     
   752.52536967234334     
  -173.18498747390959     
  -448.25601297865165     
  -424.20548778754227     
   751.65103993473042     
  -176.54690757124951     
  -442.07760265960263     
  -422.32747051334030     
   750.76001644182429     
  -179.86248959119652     
  -436.09512749313484     
  -420.45170142678205     
   749.85252721022778     
  -183.13320304739503     
  -430.29945801735283     
  -418.57822141470456     
   748.92879308015301     
  -186.36044898252518     
  -424.68197210989405     
  -416.70707082046613     
   747.98902804826332     
  -189.54556377334939     
  -419.23448290391394     
  -414.83828946065785     
   747.03343958284211     
  -192.68982239512874     
  -413.94926281117563     
  -412.97191664104798     
   746.06222892218875     
  -195.79444186621248     
  -408.81893259368633     
  -411.10799117179999     
   745.07559135787164     
  -198.86058386066514     
  -403.83657064106126     
  -409.24655138200086     
   744.07371650286871     
  -201.88935814047312     
  -398.99552338658248     
  -407.38763513353712     
   743.05678854610289     
  -204.88182456587248     
  -394.28954667754931     
  -405.53127983434956     
   742.02498649427332     
  -207.83899616595409     
  -389.71266028596540     
  -403.67752245110023     
   740.97848440106316     
  -210.76184111809886     
  -385.25920609912384     
  -401.82639952127965     
   739.91745158535832     
  -213.65128516384226     
  -380.92379988402706     
  -399.97794716478290     
   738.84205283829124     
  -216.50821366297248     
  -376.70130960562994     
  -398.13220109498053     
   737.75244862042132     
  -219.33347348501471     
  -372.58687397439269     
  -396.28919662930866     
   736.64879524910918     
  -222.12787503982264     
  -368.57584266175502     
  -394.44896869940243     
   735.53124507686016     
  -224.89219385978583     
  -364.66379680194302     
  -392.61155186079372     
   734.39994666137125     
  -227.62717233580040     
  -360.84652313124332     
  -390.77698030219432     
   733.25504492738355     
  -230.33352125928474     
  -357.12001689347483     
  -388.94528785438399     
   732.09668132077036     
  -233.01192138598577     
  -353.48043423338106     
  -387.11650799872251     
   730.92499395569860     
  -235.66302464273616     
  -349.92413056024219     
  -385.29067387530182     
   729.74011775503686     
  -238.28745562193797     
  -346.44761654593566     
  -383.46781829075587     
   728.54218458411697     
  -240.88581274603249     
  -343.04756116347306     
  -381.64797372574338     
   727.33132337861491     
  -243.45866945475854     
  -339.72078351753765     
  -379.83117234211818     
   726.10766026665021     
  -246.00657533114008     
  -336.46424246557530     
  -378.01744598980116     
   724.87131868544827     
  -248.53005714963189     
  -333.27502809541983     
  -376.20682621336704     
   723.62241949292331     
  -251.02961986034754     
  -330.15035890011831     
  -374.39934425835821     
   722.36108107439225     
  -253.50574755209843     
  -327.08757613485176     
  -372.59503107733781     
   721.08741944457915     
  -255.95890437310982     
  -324.08412555880062     
  -370.79391733569315     
   719.80154834535938     
  -258.38953531480081     
  -321.13756335146462     
  -368.99603341719990     
   718.50357933947259     
  -260.79806703993683     
  -318.24556269450676     
  -367.20140942935717     
   717.19362189997241     
  -263.18490876014556     
  -315.40585581435010     
  -365.41007520850349     
   715.87178349637509     
  -265.55045267875317     
  -312.61631807925568     
  -363.62206032472176     
   714.53816967701744     
  -267.89507506434762     
  -309.87485572115332     
  -361.83739408654299     
   713.19288414815082     
  -270.21913648225626     
  -307.17951372576493     
  -360.05610554545552     
   711.83602884985726     
  -272.52298283519951     
  -304.52835958836289     
  -358.27822350022922     
   710.46770402893890     
  -274.80694553211219     
  -301.91958596707849     
  -356.50377650105997     
   709.08800830904147     
  -277.07134242686533     
  -299.35141896984845     
  -354.73279285354346     
   707.69703875780147     
  -279.31647806913918     
  -296.82216407443292     
  -352.96530062248320     
   706.29489095187944     
  -281.54264429969743     
  -294.33020511125932     
  -351.20132763553983     
   704.88165903903507     
  -283.75012083803188     
  -291.87395877343050     
  -349.44090148672808     
   703.45743579811790     
  -285.93917552883261     
  -289.45191933317432     
  -347.68404953976608     
   702.02231269698621     
  -288.11006492383143     
  -287.06263087583443     
  -345.93079893128299     
   700.57637994803815     
  -290.26303465540019     
  -284.70468425375066     
  -344.18117657389018     
   699.11972656193143     
  -292.39831978730331     
  -282.37672829605435     
  -342.43520915912040     
   697.65244039933930     
  -294.51614524952373     
  -280.07744957115483     
  -340.69292316024001     
   696.17460822091232     
  -296.61672612130735     
  -277.80558402791348     
  -338.95434483493824     
   694.68631573560515     
  -298.70026800151675     
  -275.55991611689569     
  -337.21950022789792     
   693.18764764717048     
  -300.76696737239342     
  -273.33925247345951     
  -335.48841517325189     
   691.67868769932454     
  -302.81701176594441     
  -271.14245894317696     
  -333.76111529692804     
   690.15951871938967     
  -304.85058020801824     
  -268.96842610825593     
  -332.03762601888752     
   688.63022266036000     
  -306.86784340383014     
  -266.81607556898803     
  -330.31797255525908     
   687.09088064192395     
  -308.86896397059758     
  -264.68437656760079     
  -328.60217992037246     
   685.54157299001031     
  -310.85409679485457     
  -262.57231322912253     
  -326.89027292869480     
   683.98237927516300     
  -312.82338914407296     
  -260.47890802455504     
  -325.18227619667198     
   682.41337834991725     
  -314.77698095425717     
  -258.40321646870717     
  -323.47821414447844     
   680.83464838483712     
  -316.71500507777239     
  -256.34429813032943     
  -321.77811099767774     
   679.24626690385833     
  -318.63758731374992     
  -254.30127256308288     
  -320.08199078879619     
   677.64831081842908     
  -320.54484685797303     
  -252.27325652507466     
  -318.38987735881261     
   676.04085646057933     
  -322.43689628191106     
  -250.25939080818466     
  -316.70179435856591     
   674.42397961559209     
  -324.31384171297248     
  -248.25885744468769     
  -315.01776525008228     
   672.79775555345020     
  -326.17578314380762     
  -246.27083986251228     
  -313.33781330782517     
   671.16225905948374     
  -328.02281444277645     
  -244.29454378804371     
  -311.66196161986898     
   669.51756446457375     
  -329.85502352118681     
  -242.32920077361064     
  -309.99023308899831     
   667.86374567445341     
  -331.67249252698889     
  -240.37405865039409     
  -308.32265043373513     
   666.20087619821868     
  -333.47529796686683     
  -238.42836525768101     
  -306.65923618929509     
   664.52902917653580     
  -335.26351070629943     
  -236.49141396930966     
  -305.00001270847400     
   662.84827740899243     
  -337.03719631106924     
  -234.56247972147801     
  -303.34500216246721     
   661.15869338094228     
  -338.79641490898035     
  -232.64087294286335     
  -301.69422654162167     
   659.46034929002963     
  -340.54122145605186     
  -230.72591513455885     
  -300.04770765612312     
   657.75331707184068     
  -342.27166581956101     
  -228.81692077544906     
  -298.40546713661928     
   656.03766842547827     
  -343.98779272537689     
  -226.91324682663756     
  -296.76752643477960     
   654.31347483847344     
  -345.68964207657666     
  -225.01422558555626     
  -295.13390682379367     
   652.58080761136080     
  -347.37724876846835     
  -223.11923097038837     
  -293.50462939880805     
   650.83973788193771     
  -349.05064300074628     
  -221.22762240916794     
  -291.87971507730356     
   649.09033664901381     
  -350.70985016881502     
  -219.33877566986533     
  -290.25918459941295     
   647.33267479612596     
  -352.35489098633900     
  -217.45208477221334     
  -288.64305852818012     
   645.56682311460474     
  -353.98578162213062     
  -215.56692351086875     
  -287.03135724976192     
   643.79285232667826     
  -355.60253354846213     
  -213.68270650094112     
  -285.42410097357219     
   642.01083310818910     
  -357.20515384721921     
  -211.79882171616649     
  -283.82130973236985     
   640.22083611104586     
  -358.79364501009047     
  -209.91468422505355     
  -282.22300338229053     
   638.42293198566620     
  -360.36800514177833     
  -208.02970647155783     
  -280.62920160282266     
   636.61719140296100     
  -361.92822794031497     
  -206.14329023090914     
  -279.03992389672879     
   634.80368507656760     
  -363.47430261704682     
  -204.25488075865684     
  -277.45518958991124     
   632.98248378446806     
  -365.00621422273673     
  -202.36386417905106     
  -275.87501783122434     
   631.15365839090100     
  -366.52394320407961     
  -200.46969871112293     
  -274.29942759223115     
   629.31727986802980     
  -368.02746594441305     
  -198.57177839633079     
  -272.72843766690727     
   627.47341931746280     
  -369.51675428238553     
  -196.66955092420704     
  -271.16206667128961     
   625.62214799197102     
  -370.99177591431709     
  -194.76242998508707     
  -269.60033304307211     
   623.76353731683730     
  -372.45249413920521     
  -192.84984249617293     
  -268.04325504114718     
   621.89765891159436     
  -373.89886795792654     
  -190.93122193247592     
  -266.49085074509327     
   620.02458461139349     
  -375.33085212242008     
  -189.00597686270527     
  -264.94313805460894     
   618.14438648871533     
  -376.74839694889039     
  -187.07354343951562     
  -263.40013468889219     
   616.25713687503128     
  -378.15144852468677     
  -185.13333568983339     
  -261.86185818596630     
   614.36290838236380     
  -379.53994854236049     
  -183.18476378733666     
  -260.32832590195068     
   612.46177392533093     
  -380.91383427076556     
  -181.22726019807760     
  -258.79955501027752     
   610.55380674284834     
  -382.27303872225110     
  -179.26020548960804     
  -257.27556250085308     
   608.63908042038418     
  -383.61749026342318     
  -177.28303943737083     
  -255.75636517916379     
   606.71766891207767     
  -384.94711305920345     
  -175.29512851176202     
  -254.24197966532657     
   604.78964656312201     
  -386.26182652304169     
  -173.29589618973756     
  -252.73242239308294     
   602.85508813245326     
  -387.56154574446469     
  -171.28470763318151     
  -251.22770960873623     
   600.91406881546277     
  -388.84618105171359     
  -169.26096659697484     
  -249.72785737003178     
   598.96666426708055     
  -390.11563830119087     
  -167.22402690825970     
  -248.23288154497885     
   597.01295062507006     
  -391.36981850300288     
  -165.17327791130253     
  -246.74279781061432     
   595.05300453359416     
  -392.60861808733762     
  -163.10805462621451     
  -245.25762165170670     
   593.08690316713319     
  -393.83192849703426     
  -161.02773630055142     
  -243.77736835940038     
   591.11472425459249     
  -395.03963651928836     
  -158.93162779946894     
  -242.30205302979880     
   589.13654610397475     
  -396.23162372778438     
  -156.81910297245503     
  -240.83169056248568     
   587.15244762715508     
  -397.40776700007780     
  -154.68943428517929     
  -239.36629565898392     
   585.16250836526183     
  -398.56793775721667     
  -152.54198015260596     
  -237.90588282115021     
   583.16680851434796     
  -399.71200260836116     
  -150.37598845293240     
  -236.45046634950543     
   581.16542895152259     
  -400.83982252175815     
  -148.19078990420027     
  -235.00006034149851     
   579.15845126160309     
  -401.95125344603969     
  -145.98561274554757     
  -233.55467868970371     
   577.14595776413387     
  -403.04614554163129     
  -143.75975437737077     
  -232.11433507994920     
   575.12803154103119     
  -404.12434369946152     
  -141.51241714141307     
  -230.67904298937623     
   573.10475646471252     
  -405.18568682802220     
  -139.24286848959196     
  -229.24881568442697     
   571.07621722678823     
  -406.23000834169409     
  -136.95027961287818     
  -227.82366621876022     
   569.04249936733697     
  -407.25713543879067     
  -134.63387826479052     
  -226.40360743109275     
   567.00368930492562     
  -408.26688952577661     
  -132.29281925995619     
  -224.98865194296530     
   564.95987436693565     
  -409.25908567022623     
  -129.92626357751914     
  -223.57881215643124     
   562.91114282114233     
  -410.23353264705770     
  -127.53336150534822     
  -222.17410025166623     
   560.85758390737885     
  -411.19003285834776     
  -125.11320674551310     
  -220.77452818449697     
   558.79928787046060     
  -412.12838190893910     
  -122.66492641664661     
  -219.38010768384726     
   556.73634599354568     
  -413.04836885706396     
  -120.18756340092700     
  -217.99085024909940     
   554.66885063244649     
  -413.94977558257096     
  -117.68019475413463     
  -216.60676714736874     
   552.59689525088208     
  -414.83237704322693     
  -115.14182481016367     
  -215.22786941068904     
   550.52057445645073     
  -415.69594072930317     
  -112.57147707548496     
  -213.85416783310683     
   548.43998403760907     
  -416.54022680736932     
  -109.96810429440730     
  -212.48567296768195     
   546.35522100161666     
  -417.36498758957737     
  -107.33067395891796     
  -211.12239512339215     
   544.26638361353207     
  -418.16996764426926     
  -104.65808646071977     
  -209.76434436193867     
   542.17357143618960     
  -418.95490329272468     
  -101.94924969961438     
  -208.41153049445083     
   540.07688537129411     
  -419.71952266547174     
  -99.202997684719762     
  -207.06396307808606     
   537.97642770176014     
  -420.46354514810719     
  -96.418185652387152     
  -205.72165141252302     
   535.87230213503869     
  -421.18668154050005     
  -93.593567653429204     
  -204.38460453634451     
   533.76461384794254     
  -421.88863329790081     
  -90.727936991415504     
  -203.05283122330681     
   531.65346953263452     
  -422.56909282533638     
  -87.819978648654129     
  -201.72633997849252     
   529.53897744390815     
  -423.22774266520128     
  -84.868400620418456     
  -200.40513903434319     
   527.42124744807052     
  -423.86425566985440     
  -81.871817504291286     
  -199.08923634656807     
   525.30039107314303     
  -424.47829430113666     
  -78.828851778463871     
  -197.77863958992543     
   523.17652156066652     
  -425.06951068947512     
  -75.738031508295151     
  -196.47335615387229     
   521.04975391912831     
  -425.63754592578732     
  -72.597892988086826     
  -195.17339313807861     
   518.92020497900592     
  -426.18203012319793     
  -69.406867461985470     
  -193.87875734780164     
   516.78799344962499     
  -426.70258162916286     
  -66.163394094247948     
  -192.58945528911582     
   514.65323997783992     
  -427.19880708486971     
  -62.865816005229568     
  -191.30549316399390     
   512.51606720836548     
  -427.67030070490893     
  -59.512433001531001     
  -190.02687686523413     
   510.37659984672217     
  -428.11664395242042     
  -56.101520379264741     
  -188.75361197122831     
   508.23496472345300     
  -428.53740535526492     
  -52.631232307168069     
  -187.48570374056612     
   506.09129086107089     
  -428.93213959756866     
  -49.099732189871382     
  -186.22315710646927     
   503.94570954310450     
  -429.30038758899269     
  -45.505054113390401     
  -184.96597667105038     
   501.79835438539487     
  -429.64167549484313     
  -41.845222954692403     
  -183.71416669939038     
   499.64936140999032     
  -429.95551466700329     
  -38.118137024433992     
  -182.46773111342793     
   497.49886912158604     
  -430.24140069468660     
  -34.321681090967381     
  -181.22667348565460     
   495.34701858659218     
  -430.49881330286883     
  -30.453603444686202     
  -179.99099703260879     
   493.19395351501322     
  -430.72721532870401     
  -26.511625442424812     
  -178.76070460816123     
   491.03982034539268     
  -430.92605251952216     
  -22.493339951460648     
  -177.53579869658441     
   488.88476833267094     
  -431.09475256915812     
  -18.396295307150403     
  -176.31628140539843     
   486.72894963928815     
  -431.23272478396177     
  -14.217901846700114     
  -175.10215445798480     
   484.57251942970868     
  -431.33935904781197     
  -9.9555220091931300     
  -173.89341918595963     
   482.41563596843201     
  -431.41402546288094     
  -5.6063730045706119     
  -172.69007652129724     
   480.25846072162369     
  -431.45607326041522     
  -1.1676084137661995     
  -171.49212698819497     
   478.10115846266393     
  -431.46483032351847     
   3.3637688090038087     
  -170.29957069466892     
   475.94389738171145     
  -431.43960205745094     
   7.9908284651880308     
  -169.11240732387083     
   473.78684919945795     
  -431.37967084396200     
   12.716808131869746     
  -167.93063612511480     
   471.63018928539060     
  -431.28429478297301     
   17.545017663212921     
  -166.75425590460284     
   469.47409678055692     
  -431.15270715049894     
   22.478960572572696     
  -165.58326501583736     
   467.31875472531516     
  -430.98411494620461     
   27.522219407058532     
  -164.41766134970783     
   465.16435019219801     
  -430.77769830065165     
   32.678574952216579     
  -163.25744232423895     
   463.01107442397506     
  -430.53260898851005     
   37.951919187674676     
  -162.10260487398648     
   460.85912297751736     
  -430.24796959460252     
   43.346338724814828     
  -160.95314543906613     
   458.70869587339547     
  -429.92287205416642     
   48.866068207074711     
  -159.80905995380064     
   456.55999775190350     
  -429.55637654261329     
   54.515524344425359     
  -158.67034383496923     
   454.41323803527189     
  -429.14751011003011     
   60.299325049196312     
  -157.53699196964226     
   452.26863109706636     
  -428.69526517216116     
   66.222253748925638     
  -156.40899870258423     
   450.12639643846342     
  -428.19859826904423     
   72.289345428940280     
  -155.28635782320620     
   447.98675887234492     
  -427.65642817832713     
   78.505805087651737     
  -154.16906255204827     
   445.84994871529875     
  -427.06763464016979     
   84.877106000406314     
  -153.05710552677172     
   443.71620198783535     
  -426.43105634516672     
   91.408937351390833     
  -151.95047878763967     
   441.58576062368491     
  -425.74548931503131     
   98.107260872516250     
  -150.84917376246270     
   439.45887268825106     
  -425.00968485848739     
   104.97828860497061     
  -149.75318125098670     
   437.33579260687003     
  -424.22234769395016     
   112.02854249916950     
  -148.66249140869661     
   435.21678140357204     
  -423.38213362520639     
   119.26480087114696     
  -147.57709373001035     
   433.10210695046243     
  -422.48764761867278     
   126.69421696092220     
  -146.49697703083464     
   430.99204422893700     
  -421.53744099146581     
   134.32420977167399     
  -145.42212943045274     
   428.88687560291294     
  -420.53000941817834     
   142.16261335269235     
  -144.35253833271346     
   426.78689110482236     
  -419.46378981803309     
   150.21758234890152     
  -143.28819040648807     
   424.69238873540132     
  -418.33715795041633     
   158.49770804167835     
  -142.22907156536004     
   422.60367477767494     
  -417.14842514010377     
   167.01196023882758     
  -141.17516694651113     
   420.52106412622896     
  -415.89583543831259     
   175.76978590233969     
  -140.12646088876411     
   418.44488063252300     
  -414.57756204404495     
   184.78106598602548     
  -139.08293690974145     
   416.37545746729006     
  -413.19170404914985     
   194.05620831165157     
  -138.04457768209525     
   414.31313750095012     
  -411.73628248681240     
   203.60611773171948     
  -137.01136500876285     
   412.25827370322355     
  -410.20923660382454     
   213.44228510293496     
  -135.98327979719784     
   410.21122956305010     
  -408.60841946555252     
   223.57676168094736     
  -134.96030203252499     
   408.17237953000387     
  -406.93159375294545     
   234.02226159986913     
  -133.94241074956312     
   406.14210947864422     
  -405.17642679094644     
   244.79214381173622     
  -132.92958400365669     
   404.12081719738586     
  -403.34048571235837     
   255.90048109341387     
  -131.92179884025393     
   402.10891290284462     
  -401.42123210415781     
   267.36212669497326     
  -130.91903126316421     
   400.10681978219935     
  -399.41601615394546     
   279.19269381720284     
  -129.92125620142386     
   398.11497456443874     
  -397.32207095031652     
   291.40871780643249     
  -128.92844747469496     
   396.13382812314597     
  -395.13650556676816     
   304.02758175478732     
  -127.94057775711595     
   394.16384611247008     
  -392.85629870360731     
   317.06771183095674     
  -126.95761853951865     
   392.20550963854879     
  -390.47829086487513     
   330.54851887222435     
  -125.97954008991960     
   390.25931596895333     
  -387.99917697333348     
   344.49058671538410     
  -125.00631141218786     
   388.32577928258752     
  -385.41549757296804     
   358.91563404595303     
  -124.03790020278446     
   386.40543146286109     
  -382.72363031762347     
   373.84671586600848     
  -123.07427280546183     
   384.49882293719543     
  -379.91977994862833     
   389.30819537534637     
  -122.11539416380299     
   382.60652356611558     
  -376.99996848331330     
   405.32595947727458     
  -121.16122777147258     
   380.72912358543920     
  -373.96002378723364     
   421.92740822192479     
  -120.21173562004192     
   378.86723460540725     
  -370.79556822556930     
   439.14168865347972     
  -119.26687814424091     
   377.02149067094160     
  -367.50200556066812     
   456.99970162773246     
  -118.32661416447799     
   375.19254938754381     
  -364.07450779846022     
   475.53435150334775     
  -117.39090082645860     
   373.38109311764214     
  -360.50800016218500     
   494.78059143512417     
  -116.45969353771879     
   371.58783025292070     
  -356.79714572642166     
   514.77567682185224     
  -115.53294590087731     
   369.81349656822891     
  -352.93632815025768     
   535.55926012599571     
  -114.61060964339426     
   368.05885666360507     
  -348.91963369931278     
   557.17365593546754     
  -113.69263454360747     
   366.32470550115721     
  -344.74083127979668     
   579.66398643870423     
  -112.77896835280031     
   364.61187004450403     
  -340.39335138150648     
   603.07847136670910     
  -111.86955671303404     
   362.92121100893456     
  -335.87026284625608     
   627.46862520850959     
  -110.96434307045725     
   361.25362473142599     
  -331.16424815719233     
   652.88958147811195     
  -110.06326858377997     
   359.61004517029278     
  -326.26757629610660     
   679.40036457835186     
  -109.16627202757537     
   357.99144604564805     
  -321.17207356176885     
   707.06423052290950     
  -108.27328969004243     
   356.39884313216152     
  -315.86909183284718     
   735.94905868327498     
  -107.38425526483192     
   354.83329671784759     
  -310.34947389272247     
   766.12770464030223     
  -106.49909973650377     
   353.29591424284598     
  -304.60351610792031     
   797.67852325270360     
  -105.61775125914538     
   351.78785313461736     
  -298.62092718352488     
   830.68577234599343     
  -104.74013502763856     
   350.31032385693123     
  -292.39078389093009     
   865.24025671349409     
  -103.86617314101652     
   348.86459319228993     
  -285.90148196557874     
   901.43984238424298     
  -102.99578445730056     
   347.45198777950679     
  -279.14068314769702     
   939.39021435778716     
  -102.12888443914935     
   346.07389793028750     
  -272.09525654001345     
   979.20555087194816     
  -101.26538498959029     
   344.73178175166629     
  -264.75121490847403     
   1021.0094253293724     
  -100.40519427703201     
   343.42716960384882     
  -257.09364421850353     
   1064.9356730476313     
  -99.548216548678880     
   342.16166892662596     
  -249.10662667064651     
   1111.1294952698670     
  -98.694351931380623     
   340.93696947130900     
  -240.77315545612231     
   1159.7485562963946     
  -97.843496218852778     
   339.75484897945898     
  -232.07504128389951     
   1210.9643602148712     
  -96.995540644094007     
   338.61717935479351     
  -222.99280858228778     
   1264.9636372329426     
  -96.150371635703848     
   337.52593338008018     
  -213.50558130304091     
   1321.9500846622147     
  -95.307870556666700     
   336.48319203765237     
  -203.59095566807406     
   1382.1461304508500     
  -94.467913424012224     
   335.49115249925796     
  -193.22485968969292     
   1445.7951351315394     
  -93.630370607588134     
   334.55213685959325     
  -182.38139617620612     
   1513.1636788986166     
  -92.795106505982787     
   333.66860169769154     
  -171.03266858446673     
   1584.5443609773188     
  -91.961979197411551     
   332.84314856153753     
  -159.14858587713658     
   1660.2587766436939     
  -91.130840063126072     
   332.07853548421394     
  -146.69664505230912     
   1740.6611287068326     
  -90.301533380616959     
   331.37768965511560     
  -133.64168658700760     
   1826.1421373879150     
  -89.473895883549460     
   330.74372138725664     
  -119.94562055659853     
   1917.1337191964608     
  -88.647756284995452     
   330.17993954170856     
  -105.56711766262538     
   2014.1142198197788     
  -87.822934760091869     
   329.68986859501706     
  -90.461261013976682     
   2117.6145014203921     
  -86.999242383759096     
   329.27726756184882     
  -74.579152253324082     
   2228.2250107708405     
  -86.176480518540245     
   328.94615101953411     
  -57.867464672542390     
   2346.6038711521041     
  -85.354440146960144     
   328.70081251875553     
  -40.267935638901989     
   2473.4864216519486     
  -84.532901142035641     
   328.54585071096699     
  -21.716787476511939     
   2609.6961974096366     
  -83.711631468676885     
   328.48619857728585     
  -2.1440659959400841     
   2756.1579382187560     
  -82.890386307678341     
   328.52715620864780     
   18.527118540701061     
   2913.9127017249866     
  -82.068907092779895     
   328.67442766450864     
   40.381463803637999     
   3084.1358378238197     
  -81.246920449847366     
   328.93416253048599     
   63.512482587317180     
   3268.1581160045012     
  -80.424137025534435     
   329.31300290809764     
   88.023668457350411     
   3467.4909599762127     
  -79.600250190790064     
   329.81813670588400     
   114.02985065717260     
   3683.8564304931756     
  -78.774934602202038     
   330.45735826724160     
   141.65877388587083     
   3919.2232976340424     
  -77.947844601333102     
   331.23913757350158     
   171.05294861812683     
   4175.8503451806955     
  -77.118612428808859     
   332.17269951056437     
   202.37182620698138     
   4456.3389171490708     
  -76.286846225823055     
   333.26811499629582     
   235.79436808560018     
   4763.6967128229335     
  -75.452127790770660     
   334.53640615008925     
   271.52209343177140     
   5101.4159737725276     
  -74.614010052686879     
   335.98966816675636     
   309.78271323506624     
   5473.5695477052814     
  -73.772014215788104     
   337.64121116195111     
   350.83448484285498     
   5884.9299974865298     
  -72.925626520321728     
   339.50572602361831     
   394.97145982400502     
   6341.1179067959201     
  -72.074294553671507     
   341.59947928349072     
   442.52984412497335     
   6848.7881729220144     
  -71.217423031621777     
   343.94054328235791     
   493.89575542188970     
   7415.8654783964939     
  -70.354368952046414     
   346.54906953718728     
   549.51474650986222     
   8051.8445704353398     
  -69.484436000966326     
   349.44761535543228     
   609.90358078812869     
   8768.1762288011032     
  -68.606868062444264     
   352.66153656366288     
   675.66490250413551     
   9578.7681950525093     
  -67.720841647141427     
   356.21946297984073     
   747.50566396702777     
   10500.641546338165     
  -66.825457006767849     
   360.15387832866980     
   826.26047556456592     
   11554.800084152563     
  -65.919727639222600     
   364.50183320807037     
   912.92147619570824     
   12767.395374259013     
  -65.002567806423457     
   369.30582925231641     
   1008.6769415026531     
   14171.306993314382     
  -64.072777575736524     
   374.61492596595417     
   1114.9617439525086     
   15808.317858552753     
  -63.129024744955373     
   380.48614064556472     
   1233.5241278916569     
   17732.145526885863     
  -62.169822802768302     
   386.98623901365198     
   1366.5152193432982     
   20012.766997326587     
  -61.193503785628920     
   394.19405449156852     
   1516.6109718232510     
   22742.587525275834     
  -60.198184477896042     
   402.20353286678352     
   1687.1803782628162     
   26045.848426046578     
  -59.181723801983260     
   411.12779441608620     
   1882.5242414581699     
   30091.658557174927     
  -58.141668357268998     
   421.10463422132386     
   2108.2116806369772     
   35118.522522727886     
  -57.075181721797264     
   432.30416492181018     
   2371.6005995574424     
   41456.974645163398     
  -55.978951040516698     
   444.93948619419388     
   2682.5279093961612     
   49628.740946451842     
  -54.849061076520172     
   459.28266463392106     
   3054.7434664945586     
   60282.431232074545     
  -53.680820355281803     
   475.68667755199488     
   3506.8617007351081     
   74963.615193689388     
  -52.468514469284791     
   494.62655384055256     
   4069.0888146877915     
   94204.455451719332     
  -51.205044334975206     
   516.73833145371077     
   4775.6222305756710     
   126507.35502083115     
  -49.881374189977599     
   542.98845551323029     
   5724.4273932319265     
   158641.22568427020     
  -48.485646610835538     
   574.58511546096929     
   6914.2365858639278     
   275099.31531826442     
  -47.001671416719581     
   614.31441055250741     
   8977.4814507509582     
   233938.21934429058     
  -45.406120846593900     
   663.58815941896648     
   10732.018095833100     
   1113381.5884761063     
  -43.662678747627545     
   738.12415468206120     
   19082.380009404093     
  -599034.94142516830     
  -41.707463406823429     
   822.30414957735820     
   14589.617948715424     
   10327959.691475436     
  -39.399143550521195     
   1088.9014835361104     
   92049.315634782979     
   8142560.7648954149     
  -35.974354107012125     
   1701.8210760517979     
   153118.52137149731     
   8142560.7648954149     
  -1703.5130970401556     
   17004.742829825576     
  -2877607495.2731371     
   680982258012956.62     
  -1703.4982889225630     
   13292.474613318171     
  -834660721.23426771     
   824066412692064.38     
  -1703.4972122295569     
   13172.994513095930     
  -633466579.09996593     
   58484500053720.547     
  -1703.4960577960680     
   13062.855945852012     
  -618025654.57344306     
   202961149671322.75     
  -1703.4948200534720     
   12950.738109146256     
  -560079471.68374896     
   136384989146800.62     
  -1703.4934930378874     
   12839.792629925720     
  -517972123.44238031     
   124826057608454.33     
  -1703.4920703624175     
   12729.142110892974     
  -476297088.45829403     
   104234233709843.62     
  -1703.4905451874654     
   12619.030814968113     
  -438664811.46003860     
   89255092421490.141     
  -1703.4889101889935     
   12509.390737223093     
  -403818041.94039869     
   75888905466906.984     
  -1703.4871575245866     
   12400.240799880989     
  -371778432.89593375     
   64650743493034.617     
  -1703.4852787971668     
   12291.575732711850     
  -342262137.86210763     
   55045322051985.375     
  -1703.4832650162011     
   12183.397001137751     
  -315085975.02574706     
   46873442650865.680     
  -1703.4811065562344     
   12075.704188905655     
  -290060981.66370231     
   39912318671622.250     
  -1703.4787931125611     
   11968.497408764642     
  -267018275.71436164     
   33984715090068.742     
  -1703.4763136538445     
   11861.776624424174     
  -245801003.28410453     
   28936863569150.477     
  -1703.4736563714778     
   11755.541838748490     
  -226264952.47228813     
   24638339641215.070     
  -1703.4708086254625     
   11649.793048702551     
  -208277230.87243259     
   20977931364175.793     
  -1703.4677568865729     
   11544.530248224510     
  -191715459.70265600     
   17861028757510.070     
  -1703.4644866745552     
   11439.753432999403     
  -176466859.09663862     
   15206919809516.924     
  -1703.4609824920901     
   11335.462600583553     
  -162427600.43535125     
   12946967258941.631     
  -1703.4572277542404     
   11231.657744923621     
  -149502010.62374109     
   11022656326871.971     
  -1703.4532047130745     
   11128.338862908642     
  -137601982.52553618     
   9384170830286.6152     
  -1703.4488943771444     
   11025.505949843458     
  -126646360.88502051     
   7989084405943.1729     
  -1703.4442764254741     
   10923.159001303438     
  -116560394.18982789     
   6801261276983.0703     
  -1703.4393291156885     
   10821.298014005435     
  -107275234.45815688     
   5789925478937.3301     
  -1703.4340291858932     
   10719.922983474229     
  -98727474.957331344     
   4928876344353.3652     
  -1703.4283517498889     
   10619.033906169485     
  -90858708.728759304     
   4195788954686.2705     
  -1703.4222701852721     
   10518.630778557306     
  -83615153.831731468     
   3571664509225.7036     
  -1703.4157560139554     
   10418.713596994132     
  -76947267.635381103     
   3040313524016.2100     
  -1703.4087787745968     
   10319.282359093384     
  -70809431.466811031     
   2587956899372.0225     
  -1703.4013058864073     
   10220.337061581107     
  -65159627.750479572     
   2202857748830.3921     
  -1703.3933025037613     
   10121.877702639742     
  -59959162.796143875     
   1875022635616.7395     
  -1703.3847313610054     
   10023.904280632029     
  -55172402.986951753     
   1595942235915.9487     
  -1703.3755526068155     
   9926.4167942811837     
  -50766532.878785647     
   1358370933394.2502     
  -1703.3657236274164     
   9829.4152435249998     
  -46711332.665732495     
   1156138625810.7456     
  -1703.3551988579279     
   9732.8996287777954     
  -42978975.194848314     
   983992637692.67261     
  -1703.3439295810617     
   9636.8699511213053     
  -39543834.176233202     
   837459825913.03784     
  -1703.3318637123357     
   9541.3262130407002     
  -36382312.936057724     
   712732127370.58215     
  -1703.3189455709257     
   9446.2684184177942     
  -33472682.324890211     
   606566774563.14661     
  -1703.3051156352158     
   9351.6965720185653     
  -30794935.338760346     
   516203590443.88654     
  -1703.2903102820501     
   9257.6106802496197     
  -28330648.017556846     
   439291839877.91199     
  -1703.2744615086228     
   9164.0107512979448     
  -26062857.903342620     
   373830889239.75714     
  -1703.2574966358825     
   9070.8967950950373     
  -23975945.089733869     
   318116932920.47717     
  -1703.2393379922460     
   8978.2688240789175     
  -22055529.121266849     
   270699878102.17416     
  -1703.2199025763546     
   8886.1268526427011     
  -20288368.675460722     
   230344986075.75986     
  -1703.1991016975123     
   8794.4708981591539     
  -18662273.035018966     
   196001262582.55692     
  -1703.1768405923719     
   8703.3009805746606     
  -17166018.116187319     
   166773974626.76328     
  -1703.1530180163375     
   8612.6171234242847     
  -15789270.283673963     
   141901457399.48080     
  -1703.1275258080605     
   8522.4193539263197     
  -14522516.009737402     
   120735363163.31863     
  -1703.1002484253072     
   8432.7077030123401     
  -13356996.855350327     
   102723814301.36871     
  -1703.0710624503649     
   8343.4822061518316     
  -12284649.562869079     
   87397022500.915497     
  -1703.0398360630418     
   8254.7429039151721     
  -11298051.270003211     
   74355119940.916199     
  -1703.0064284791993     
   8166.4898420124564     
  -10390368.688878777     
   63257759555.105797     
  -1702.9706893526266     
   8078.7230722172953     
  -9555311.2889607437     
   53815234761.883606     
  -1702.9324581379299     
   7991.4426528692620     
  -8787088.5426829737     
   45780983760.478172     
  -1702.8915634119744     
   7904.6486493440079     
  -8080370.0694498383     
   38945144418.812859     
  -1702.8478221512585     
   7818.3411350892256     
  -7430249.2985105850     
   33129104392.173405     
  -1702.8010389624462     
   7732.5201920448126     
  -6832209.8690363439     
   28180856031.116802     
  -1702.7510052631158     
   7647.1859116464148     
  -6282094.5936271176     
   23971024992.835270     
  -1702.6974984095978     
   7562.3383957071201     
  -5776077.1036921404     
   20389514958.258636     
  -1702.6402807685986     
   7477.9777573172769     
  -5310635.4810684100     
   17342626974.216797     
  -1702.5790987290948     
   7394.1041219509016     
  -4882528.2077414691     
   14750627326.961884     
  -1702.5136816507827     
   7310.7176285628111     
  -4488771.8181236908     
   12545660897.500702     
  -1702.4437407451376     
   7227.8184308254285     
  -4126620.5016595945     
   10669988796.231039     
  -1702.3689678849078     
   7145.4066984157562     
  -3793547.1501287147     
   9074476345.9212456     
  -1702.2890343376132     
   7063.4826185004677     
  -3487226.0615268038     
   7717315869.8158903     
  -1702.2035894183625     
   6982.0463971858699     
  -3205516.8810668876     
   6562932010.5037622     
  -1702.1122590570162     
   6901.0982612215230     
  -2946449.9209509287     
   5581055739.2000437     
  -1702.0146442744367     
   6820.6384598070690     
  -2708212.5520894099     
   4745931326.2091351     
  -1701.9103195622470     
   6740.6672664531652     
  -2489136.7684594528     
   4035646177.0452170     
  -1701.7988311602010     
   6661.1849810317472     
  -2287687.6334380703     
   3431555833.1606202     
  -1701.6796952249058     
   6582.1919321084642     
  -2102452.7425723458     
   2917798379.1235657     
  -1701.5523958832839     
   6503.6884791335742     
  -1932132.4466021401     
   2480878852.8140588     
  -1701.4163831637602     
   6425.6750151702527     
  -1775530.8874442715     
   2109316402.5824747     
  -1701.2710707977521     
   6348.1519695371680     
  -1631547.7428112836     
   1793344185.4109745     
  -1701.1158338836062     
   6271.1198107372338     
  -1499170.6089875300     
   1524653428.8865633     
  -1700.9500064046538     
   6194.5790496506024     
  -1377468.0080971331     
   1296176131.2554073     
  -1700.7728785925756     
   6118.5302428642026     
  -1265582.9363696903     
   1101899817.5967259     
  -1700.5836941267401     
   6042.9739962326266     
  -1162726.9351336304     
   936710179.86872137     
  -1700.3816471596310     
   5967.9109687510354     
  -1068174.6204455195     
   796256865.08252382     
  -1700.1658791578877     
   5893.3418766339009     
  -981258.66375803924     
   676839627.83784306     
  -1699.9354755478682     
   5819.2674976527551     
  -901365.15347247489     
   575311127.80674613     
  -1699.6894621539705     
   5745.6886758044502     
  -827929.34176398045     
   488994496.03606546     
  -1699.4268014172535     
   5672.6063262031776     
  -760431.71607746650     
   415613004.64211434     
  -1699.1463883811366     
   5600.0214403847904     
  -698394.39241503528     
   353230339.43633950     
  -1698.8470464301604     
   5527.9350918034070     
  -641377.79133860045     
   300199753.32830966     
  -1698.5275227669342     
   5456.3484417589580     
  -588977.57781391870     
   255120788.25424150     
  -1698.1864836114707     
   5385.2627456718983     
  -540821.84747803444     
   216802479.98705262     
  -1697.8225091061356     
   5314.6793595612780     
  -496568.53630244825     
   184232093.05146146     
  -1697.4340879083763     
   5244.5997473920197     
  -455903.02735891566     
   156548297.55390263     
  -1697.0196114522662     
   5175.0254869754081     
  -418535.98924064718     
   133019170.90365089     
  -1696.5773678586716     
   5105.9582833271706     
  -384201.23345960310     
   113020710.44266731     
  -1696.1055354725436     
   5037.3999548867123     
  -352654.29932240082     
   96027825.471723393     
  -1695.6021760043996     
   4969.3525270681494     
  -323669.14475045592     
   81575832.461739391     
  -1695.0652272515294     
   4901.8179108805407     
  -297042.31627333304     
   69330195.334400401     
  -1694.4924953727816     
   4834.7991951451440     
  -272570.86362639657     
   58805367.646113947     
  -1693.8816466889723     
   4768.2956728706404     
  -250125.13561555269     
   50256636.193148039     
  -1693.2301989789780     
   4702.3222083111104     
  -229381.27701795788     
   41681867.795072705     
  -1692.5355122394144     
   4636.8340576420405     
  -210776.57586030080     
   38750399.577643700     
  -1691.7947788734439     
   4572.0189446384175     
  -192072.72151118072     
   21796225.791773655     
  -1691.0050132716678     
   4507.1625829223667     
  -180696.03934985300     
   55435116.458735593     
  -1690.1630407452269     
   4445.0554640775945     
  -149406.53445714552     
   10639186.859321302     
  -1679.8179556307132     
   3897.5075454041412     
  -69612.633012235761     
   3026700.8078797506     
  -1670.4619735234062     
   3606.1950204907080     
  -46912.376953137638     
   1795423.9707207100     
  -1661.7116348285940     
   3405.2973351760329     
  -33446.697172732311     
   983249.54885598109     
  -1653.3920700737826     
   3256.4997783534209     
  -26072.325556312451     
   669434.10927577387     
  -1645.4033127546686     
   3138.6900401207795     
  -21051.569736744150     
   464026.03210282826     
  -1637.6809095584697     
   3042.1326795389868     
  -17571.374495972934     
   344462.11097352515     
  -1630.1800167297381     
   2960.7344716398757     
  -14987.908663671496     
   263352.44900912634     
  -1622.8677400977706     
   2890.7327867404392     
  -13012.765296103051     
   207731.20806948119     
  -1615.7189921138940     
   2829.5639204112267     
  -11454.781235581941     
   167506.80151673433     
  -1608.7140574018147     
   2775.4307667617559     
  -10198.480224206434     
   137670.09545523222     
  -1601.8370698910701     
   2727.0196799305095     
  -9165.9545082921923     
   114918.10797443839     
  -1595.0750123114835     
   2683.3446219135690     
  -8304.0686984839049     
   97204.819804512867     
  -1588.4170323607557     
   2643.6468687924839     
  -7575.0325499500568     
   83156.184305723378     
  -1581.8539598268319     
   2607.3308844984663     
  -6951.3611676571327     
   71837.997053080413     
  -1575.3779561541796     
   2573.9210411049257     
  -6412.5761897590291     
   62593.315760442456     
  -1568.9822541320445     
   2543.0317848266391     
  -5943.1263215557101     
   54950.774136656779     
  -1562.6609606036418     
   2514.3464802339226     
  -5530.9955155307853     
   48564.910451888820     
  -1556.4089042983032     
   2487.6020947272418     
  -5166.7586871416188     
   43178.088020479081     
  -1550.2215166456544     
   2462.5778904419176     
  -4842.9230269880254     
   38595.066641239267     
  -1544.0947371405521     
   2439.0869328065005     
  -4553.4600271787313     
   34665.778787366042     
  -1538.0249372809121     
   2416.9696160228700     
  -4293.4666862734857     
   31273.386633887792     
  -1532.0088587609780     
   2396.0886585908879     
  -4058.9162865193275     
   28325.861220763691     
  -1526.0435627497100     
   2376.3251870561808     
  -3846.4723273636000     
   25749.942984212135     
  -1520.1263878912564     
   2357.5756368503166     
  -3653.3477549820091     
   23486.746831044162     
  -1514.2549152421800     
   2339.7492745784889     
  -3477.1971537491772     
   21488.519433508081     
  -1508.4269387798286     
   2322.7661985491213     
  -3316.0332579978667     
   19716.216561668880     
  -1502.6404404254345     
   2306.5557113196633     
  -3168.1616337853502     
   18137.672748945071     
  -1496.8935687562098     
   2291.0549845147793     
  -3032.1290881682626     
   16726.202801775646     
  -1491.1846207548051     
   2276.2079553764711     
  -2906.6825671549450     
   15459.523614134909     
  -1485.5120260773522     
   2261.9644086084613     
  -2790.7361400489331     
   14318.914578718328     
  -1479.8743334236660     
   2248.2792075565676     
  -2683.3442807085457     
   13288.558716023806     
  -1474.2701986727991     
   2235.1116466289504     
  -2583.6800903383669     
   12355.021092806726     
  -1468.6983745095868     
   2222.4249028227487     
  -2491.0174321423165     
   11506.833199443243     
  -1463.1577013172121     
   2210.1855687845268     
  -2404.7161831464928     
   10734.159175676123     
  -1457.6470991501583     
   2198.3632533533382     
  -2324.2099893289214     
   10028.526023490340     
  -1452.1655606334891     
   2186.9302382696342     
  -2248.9960441527437     
   9382.6045657060058     
  -1446.7121446598946     
   2175.8611818844774     
  -2178.6265099099487     
   8790.0298025909633     
  -1441.2859707766547     
   2165.1328623937261     
  -2112.7012863905165     
   8245.2537129907723     
  -1435.8862141716211     
   2154.7239544688919     
  -2050.8618835430857     
   7743.4230879976349     
  -1430.5121011812353     
   2144.6148342340766     
  -1992.7862103831037     
   7280.2785728285862     
  -1425.1629052551123     
   2134.7874084054015     
  -1938.1841210868893     
   6852.0696995150893     
  -1419.8379433212665     
   2125.2249641068329     
  -1886.7935983405259     
   6455.4845557107856     
  -1414.5365725040429     
   2115.9120364505502     
  -1838.3774641726950     
   6087.5895536099906     
  -1409.2581871534808     
   2106.8342914338168     
  -1792.7205425206203     
   5745.7795399203806     
  -1404.0022161504817     
   2097.9784220875872     
  -1749.6271959712171     
   5427.7345439498986     
  -1398.7681204568853     
   2089.3320561304304     
  -1708.9191868915932     
   5131.3836365830821     
  -1393.5553908836080     
   2080.8836736391581     
  -1670.4338096172200     
   4854.8736035075717     
  -1388.3635460534201     
   2072.6225334711380     
  -1634.0222575909133     
   4596.5423189410521     
  -1383.1921305378785     
   2064.5386073516634     
  -1599.5481901988553     
   4354.8957261009455     
  -1378.0407131504423     
   2056.6225206955337     
  -1566.8864722530982     
   4128.5879400308168     
  -1372.9088853799685     
   2048.8654993581436     
  -1535.9220627028672     
   3916.4042518327014     
  -1367.7962599506486     
   2041.2593216243511     
  -1506.5490308141218     
   3717.2459795280897     
  -1362.7024694960619     
   2033.7962748323966     
  -1478.6696859676611     
   3530.1177366451807     
  -1357.6271653364286     
   2026.4691161101205     
  -1452.1938029428222     
   3354.1159161964028     
  -1352.5700163493605     
   2019.2710367688348     
  -1427.0379335713492     
   3188.4189357036676     
  -1347.5307079254774     
   2012.1956299560227     
  -1403.1247915535719     
   3032.2784197816845     
  -1342.5089410011842     
   2005.2368612186258     
  -1380.3827034052092     
   2885.0117097342236     
  -1337.5044311617260     
   1998.3890416711572     
  -1358.7451155822025     
   2745.9949545164568     
  -1332.5169078083493     
   1991.6468034986433     
  -1338.1501534233291     
   2614.6573560773027     
  -1327.5461133840404     
   1985.0050775569532     
  -1318.5402232527492     
   2490.4757911523325     
  -1322.5918026528591     
   1978.4590728617736     
  -1299.8616548191067     
   2372.9701334344986     
  -1317.6537420283889     
   1972.0042577776799     
  -1282.0643788183479     
   2261.6992979491197     
  -1312.7317089472608     
   1965.6363427454248     
  -1265.1016340837296     
   2156.2572214062111     
  -1307.8254912840912     
   1959.3512643979075     
  -1248.9297049231830     
   2056.2699771505304     
  -1302.9348868045338     
   1953.1451709353630     
  -1233.5076800945540     
   1961.3924902779199     
  -1298.0597026534383     
   1947.0144086440830     
  -1218.7972364174695     
   1871.3060812876149     
  -1293.1997548753982     
   1940.9555094510199     
  -1204.7624408078125     
   1785.7161547785790     
  -1288.3548679652108     
   1934.9651794248830     
  -1191.3695696469733     
   1704.3499070045739     
  -1283.5248744459916     
   1929.0402881374043     
  -1178.5869453444388     
   1626.9545790395782     
  -1278.7096144728912     
   1923.1778588090392     
  -1166.3847860016422     
   1553.2957162394027     
  -1273.9089354605355     
   1917.3750591737105     
  -1154.7350681298467     
   1483.1555354276802     
  -1269.1226917324718     
   1911.6291929993504     
  -1143.6114016141389     
   1416.3316359988116     
  -1264.3507441910517     
   1905.9376922094548     
  -1132.9889143441478     
   1352.6356785642736     
  -1259.5929600063102     
   1900.2981095567070     
  -1122.8441467549158     
   1291.8922571114979     
  -1254.8492123225192     
   1894.7081118027534     
  -1113.1549548265796     
   1233.9378492129515     
  -1250.1193799812011     
   1889.1654733632931     
  -1103.9004209574823     
   1178.6199000397107     
  -1245.4033472594879     
   1883.6680703816314     
  -1095.0607717071846     
   1125.7959482009701     
  -1240.7010036227953     
   1878.2138751971243     
  -1086.6173020956774     
   1075.3327851287386     
  -1236.0122434908658     
   1872.8009511763671     
  -1078.5523062072118     
   1027.1059623289821     
  -1231.3369660163080     
   1867.4274478821246     
  -1070.8490114897445     
   980.99873548722917     
  -1226.6750748748193     
   1862.0915965509664     
  -1063.4915209735902     
   936.90202827417500     
  -1222.0264780663538     
   1856.7917058591286     
  -1056.4647557615340     
   894.71325777228606     
  -1217.3910877265348     
   1851.5261579539042     
  -1049.7544063282417     
   854.33645657912996     
  -1212.7688199476825     
   1846.2934047308238     
  -1043.3468829038984     
   815.68131407693659     
  -1208.1595946088530     
   1841.0919643409434     
  -1037.2292730483214     
   778.66306529303915     
  -1203.5633352143468     
   1835.9204179081760     
  -1031.3893000586236     
   743.20199653386612     
  -1198.9799687401705     
   1830.7774064453179     
  -1025.8152850846195     
   709.22310050195779     
  -1194.4094254879781     
   1825.6616279530292     
  -1020.4961118308547     
   676.65573830502069     
  -1189.8516389460485     
   1820.5718346889680     
  -1015.4211937935671     
   645.43341544751854     
  -1185.3065456568902     
   1815.5068305965399     
  -1010.5804431777108     
   615.49337149110613     
  -1180.7740850910848     
   1810.4654688813669     
  -1005.9642428915274     
   586.77648091011122     
  -1176.2541995270169     
   1805.4466497259261     
  -1001.5634192847016     
   559.22689905578977     
  -1171.7468339361524     
   1800.4493181338601     
  -997.36921754178320     
   532.79186703184632     
  -1167.2519358735544     
   1795.4724618936580     
  -993.37327853904435     
   507.42164740222461     
  -1162.7694553733479     
   1790.5151096568516     
  -989.56761618352766     
   483.06902044525896     
  -1158.2993448488535     
   1785.5763291200672     
  -985.94459853018816     
   459.68954009767873     
  -1153.8415589971451     
   1780.6552253062930     
  -982.49692697945557     
   437.24097575648062     
  -1149.3960547077827     
   1775.7509389396912     
  -979.21761966128201     
   415.68341981305787     
  -1144.9627909755029     
   1770.8626449055064     
  -976.09999401268408     
   394.97906326043869     
  -1140.5417288166539     
   1765.9895507928791     
  -973.13765103823084     
   375.09202530618461     
  -1136.1328311891778     
   1761.1308955131624     
  -970.32446084843446     
   355.98832798877959     
  -1131.7360629159575     
   1756.2859479900699     
  -967.65454838851861     
   337.63574609565666     
  -1127.3513906113512     
   1751.4540059183666     
  -965.12228029280118     
   320.00360341396544     
  -1122.9787826107508     
   1746.6343945844667     
  -962.72225326719638     
   303.06290835098906     
  -1118.6182089030146     
   1741.8264657476623     
  -960.44928145456402     
   286.78598609803862     
  -1114.2696410656235     
   1737.0295965776288     
  -958.29838655882872     
   271.14666475290483     
  -1109.9330522024288     
   1732.2431886447987     
  -956.26478657318194     
   256.11992776973671     
  -1105.6084168838590     
   1727.4666669605786     
  -954.34388711490885     
   241.68209940366955     
  -1101.2957110894693     
   1722.6994790643678     
  -952.53127136938133     
   227.81059600072220     
  -1096.9949121527138     
   1717.9410941561960     
  -950.82269189937597     
   214.48390593545790     
  -1092.7059987078367     
   1713.1910022699353     
  -949.21406260485992     
   201.68161904617111     
  -1088.4289506387779     
   1708.4487134872682     
  -947.70145046201378     
   189.38419915989454     
  -1084.1637490299970     
   1703.7137571886924     
  -946.28106896831446     
   177.57311895004460     
  -1079.9103761191263     
   1698.9856813398312     
  -944.94927057618918     
   166.23065552491866     
  -1075.6688152513639     
   1694.2640518117412     
  -943.70254065975223     
   155.33997099194025     
  -1071.4390508355266     
   1689.5484517328987     
  -942.53749087731273     
   144.88493971059583     
  -1067.2210683016851     
   1684.8384808711317     
  -941.45085382948332     
   134.85023376256311     
  -1063.0148540603088     
   1680.1337550438673     
  -940.43947707626398     
   125.22120594221622     
  -1058.8203954628495     
   1675.4339055560974     
  -939.50031803169736     
   115.98386487039524     
  -1054.6376807636991     
   1670.7385786634052     
  -938.63043904516940     
   107.12487327027692     
  -1050.4666990834585     
   1666.0474350595532     
  -937.82700249564232     
   98.631477923663539     
  -1046.3074403734583     
   1661.3601493872859     
  -937.08726641121484     
   90.491500312191334     
  -1042.1598953814755     
   1656.6764097708608     
  -936.40858015887352     
   82.693313675599640     
  -1038.0240556185913     
   1651.9959173696977     
  -935.78838030630641     
   75.225783338464609     
  -1033.8999133271411     
   1647.3183859516039     
  -935.22418693126792     
   68.078310612258917     
  -1029.7874614497068     
   1642.6435414852715     
  -934.71359960167604     
   61.240702089617059     
  -1025.6866935991052     
   1637.9711217504273     
  -934.25429433600391     
   54.703270252184616     
  -1021.5976040293301     
   1633.3008759650645     
  -933.84401980911252     
   48.456707264290301     
  -1017.5201876074052     
   1628.6325644292801     
  -933.48059450463029     
   42.492132667530278     
  -1013.4544397861081     
   1623.9659581842445     
  -933.16190350962393     
   36.801050638450725     
  -1009.4003565775280     
   1619.3008386863958     
  -932.88589562983543     
   31.375320466145212     
  -1005.3579345274203     
   1614.6369974955055     
  -932.65058072633940     
   26.207157313979199     
  -1001.3271706903242     
   1609.9742359760733     
  -932.45402704648450     
   21.289136868017504     
  -997.30806260541033     
   1605.3123650121572     
  -932.29435851997437     
   16.614095943987181     
  -993.30060827302543     
   1600.6512047338563     
  -932.16975280039446     
   12.175256203363450     
  -989.30480613190741     
   1595.9905842559081     
  -932.07843837886935     
   7.9660525884948461     
  -985.32065503703802     
   1591.3303414274999     
  -932.01869298445558     
   3.9802708117349503     
  -981.34815423810869     
   1586.6703225926553     
  -931.98884095336757     
  0.21190371974171265     
  -977.38730335857201     
   1582.0103823610832     
  -931.98725167546945     
  -3.3447399388023737     
  -973.43810237525383     
   1577.3503833888321     
  -932.01233722501047     
  -6.6951732018878767     
  -969.50055159850149     
   1572.6901961682095     
  -932.06255102402474     
  -9.8445892977906535     
  -965.57465165284657     
   1568.0296988270400     
  -932.13638544375817     
  -12.798054376730750     
  -961.66040345815759     
   1563.3687769363016     
  -932.23237085158360     
  -15.560313109654075     
  -957.75780821126455     
   1558.7073233261729     
  -932.34907319990600     
  -18.135995211446225     
  -953.86686736803154     
   1554.0452379102630     
  -932.48509316399191     
  -20.529463962725440     
  -949.98758262586102     
   1549.3824275169939     
  -932.63906414371229     
  -22.744917284944655     
  -946.11995590660877     
   1544.7188057290762     
  -932.80965102334937     
  -24.786382301090249     
  -942.26398933989219     
   1540.0542927292913     
  -932.99554889060755     
  -26.657665121342664     
  -938.41968524677554     
   1535.3888151536173     
  -933.19548137901756     
  -28.362455276078411     
  -934.58704612381348     
   1530.7223059506857     
  -933.40819979358821     
  -29.904220133494139     
  -930.76607462743891     
   1526.0547042475903     
  -933.63248144458942     
  -31.286326344616072     
  -926.95677355867781     
   1521.3859552217484     
  -933.86712889217404     
  -32.511928855888044     
  -923.15914584817790     
   1516.7160099786215     
  -934.11096835859325     
  -33.584089687610657     
  -919.37319454153499     
   1512.0448254351468     
  -934.36284903125033     
  -34.505683017755445     
  -915.59892278490486     
   1507.3723642084340     
  -934.62164165388344     
  -35.279474169010399     
  -911.83633381088589     
   1502.6985945100239     
  -934.88623771015102     
  -35.908080476474396     
  -908.08543092466027     
   1498.0234900449643     
  -935.15554831372458     
  -36.393997897357586     
  -904.34621749038104     
   1493.3470299159351     
  -935.42850329795476     
  -36.739591912373690     
  -900.61869691779293     
   1488.6691985320970     
  -935.70405023729757     
  -36.947114586837380     
  -896.90287264907533     
   1483.9899855225119     
  -935.98115359669885     
  -37.018681804170193     
  -893.19874814589593     
   1479.3093856542446     
  -936.25879371023007     
  -36.956334764568844     
  -889.50632687666382     
   1474.6273987544166     
  -936.53596622096438     
  -36.761947973764073     
  -885.82561230397209     
   1469.9440296367873     
  -936.81168083076761     
  -36.437353091764599     
  -882.15660787221896     
   1465.2592880322629     
  -937.08496097895591     
  -35.984206173588944     
  -878.49931699539763     
   1460.5731885235025     
  -937.35484252525771     
  -35.404138701414894     
  -874.85374304504433     
   1455.8857504832756     
  -937.62037356551832     
  -34.698621858706218     
  -871.21988933833688     
   1451.1969980162880     
  -937.88061322945873     
  -33.869045201436137     
  -867.59775912633268     
   1446.5069599055432     
  -938.13463106846939     
  -32.916739397410282     
  -863.98735558233705     
   1441.8156695613372     
  -938.38150661395002     
  -31.842886633580719     
  -860.38868179039514     
   1437.1231649741430     
  -938.62032826370182     
  -30.648637968397423     
  -856.80174073389639     
   1432.4294886708626     
  -938.85019304846492     
  -29.334988173491158     
  -853.22653528428498     
   1427.7346876745921     
  -939.07020545976604     
  -27.902926184333385     
  -849.66306818986584     
   1423.0388134674272     
  -939.27947740614854     
  -26.353285873415164     
  -846.11134206470115     
   1418.3419219562863     
  -939.47712705019921     
  -24.686865089870459     
  -842.57135937758676     
   1413.6440734423149     
  -939.66227853837313     
  -22.904346109066843     
  -839.04312244110224     
   1408.9453325931336     
  -939.83406113419119     
  -21.006363791639142     
  -835.52663340072593     
   1404.2457684181416     
  -939.99160886262848     
  -18.993450959601414     
  -832.02189422400863     
   1399.5454542466230     
  -940.13405974482544     
  -16.866071771005394     
  -828.52890668979785     
   1394.8444677090531     
  -940.26055528310803     
  -14.624601780951695     
  -825.04767237750514     
   1390.1428907213542     
  -940.37023979646517     
  -12.269381053488349     
  -821.57819265640956     
   1385.4408094714770     
  -940.46226015436628     
  -9.8006019058175209     
  -818.12046867499123     
   1380.7383144094194     
  -940.53576466866002     
  -7.2184646774303411     
  -814.67450135028537     
   1376.0355002398635     
  -940.58990315374069     
  -4.5230379829263212     
  -811.24029135725289     
   1371.3324659171326     
  -940.62382593861264     
  -1.7143345140539152     
  -807.81783911815864     
   1366.6293146436674     
  -940.63668344746804     
   1.2076923516815430     
  -804.40714479195083     
   1361.9261538706617     
  -940.62762575483043     
   4.2431719241450079     
  -801.00820826363565     
   1357.2230953013611     
  -940.59580196539935     
   7.3923167107068304     
  -797.62102913363958     
   1352.5202548974723     
  -940.54035959006910     
   10.655395909702738     
  -794.24560670715277     
   1347.8177528881954     
  -940.46044412074627     
   14.032738377250086     
  -790.88193998344650     
   1343.1157137814362     
  -940.35519858291696     
   17.524777137987243     
  -787.53002764515941     
   1338.4142663780931     
  -940.22376275438205     
   21.131993012227195     
  -784.18986804754400     
   1333.7135437891900     
  -940.06527280679029     
   24.854940077170774     
  -780.86145920766762     
   1329.0136834552825     
  -939.87886075621145     
   28.694253592061589     
  -777.54479879356143     
   1324.3148271687564     
  -939.66365385427105     
   32.650629216982423     
  -774.23988411331004     
   1319.6171210987827     
  -939.41877413514362     
   36.724847279424431     
  -770.94671210407569     
   1314.9207158189936     
  -939.14333778054799     
   40.917754698602913     
  -767.66527932104941     
   1310.2257663379914     
  -938.83645462030847     
   45.230254812531669     
  -764.39558192632308     
   1305.5324321321675     
  -938.49722770921449     
   49.663380697643291     
  -761.13761567767551     
   1300.8408771820095     
  -938.12475235398210     
   54.218140367357840     
  -757.89137591726433     
   1296.1512700103717     
  -937.71811630122693     
   58.895756570949295     
  -754.65685756021901     
   1291.4637837243013     
  -937.27639812694485     
   63.697359768276776     
  -751.43405508312537     
   1286.7785960591623     
  -936.79866792868279     
   68.624347302987417     
  -748.22296251239652     
   1282.0958894260307     
  -936.28398532391043     
   73.677984877055437     
  -745.02357341252127     
   1277.4158509616275     
  -935.73140043733247     
   78.859851653849546     
  -741.83588087418468     
   1272.7386725816593     
  -935.13995154992858     
   84.171351267493236     
  -738.65987750225042     
   1268.0645510367460     
  -934.50866641542234     
   89.614239627756177     
  -735.49555540360109     
   1263.3936879716618     
  -933.83655961821421     
   95.190086008780995     
  -732.34290617482452     
   1258.7262899876835     
  -933.12263397314837     
   100.90080480256114     
  -729.20192088974250     
   1254.0625687079078     
  -932.36587793712920     
   106.74814684071180     
  -726.07259008677011     
   1249.4027408459754     
  -931.56526683582388     
   112.73419798082809     
  -722.95490375610098     
   1244.7470282780084     
  -930.71976035096759     
   118.86089548472935     
  -719.84885132670672     
   1240.0956581180440     
  -929.82830363483208     
   125.13048602970396     
  -716.75442165314541     
   1235.4488627964827     
  -928.88982498960934     
   131.54512377784894     
  -713.67160300216790     
   1230.8068801426057     
  -927.90323656127543     
   138.10722850136835     
  -710.60038303911438     
   1226.1699534703337     
  -926.86743234751521     
   144.81915022802551     
  -707.54074881409156     
   1221.5383316676628     
  -925.78128872080504     
   151.68351712545351     
  -704.49268674792188     
   1216.9122692900048     
  -924.64366234236411     
   158.70287115281255     
  -701.45618261785421     
   1212.2920266571273     
  -923.45339080871804     
   165.88007329377959     
  -698.43122154302773     
   1207.6778699544577     
  -922.20929025901467     
   173.21786537157010     
  -695.41778796967662     
   1203.0700713381386     
  -920.91015626872786     
   180.71932145077918     
  -692.41586565606849     
   1198.4689090440720     
  -919.55476135784704     
   188.38745422699904     
  -689.42543765716289     
   1193.8746675020495     
  -918.14185545114458     
   196.22551210188252     
  -686.44648630898064     
   1189.2876374531456     
  -916.67016411038048     
   204.23680440313072     
  -683.47899321267346     
   1184.7081160726764     
  -915.13838807735692     
   212.42479254899987     
  -680.52293921827993     
   1180.1364070971501     
  -913.54520213323951     
   220.79306997943095     
  -677.57830440815860     
   1175.5728209565459     
  -911.88925410839374     
   229.34533072239481     
  -674.64506808008468     
   1171.0176749109551     
  -910.16916412797582     
   238.08548052658713     
  -671.72320872999740     
   1166.4712931930749     
  -908.38352302402632     
   247.01745078360162     
  -668.81270403438600     
   1161.9340071551571     
  -906.53089214314946     
   256.14548026691728     
  -665.91353083230081     
   1157.4061554221962     
  -904.60980104114742     
   265.47377173927202     
  -663.02566510697420     
   1152.8880840502106     
  -902.61874775310298     
   275.00688558276852     
  -660.14908196703948     
   1148.3801466905497     
  -900.55619611123211     
   284.74934278743302     
  -657.28375562733038     
   1143.8827047601710     
  -898.42057604032652     
   294.70603123428873     
  -654.42965938924840     
   1139.3961276180548     
  -896.21028080606925     
   304.88183617517927     
  -651.58676562067967     
   1134.9207927484529     
  -893.92366703475545     
   315.28196467933594     
  -648.75504573544674     
   1130.4570859501168     
  -891.55905229966038     
   325.91169745108584     
  -645.93447017227811     
   1126.0054015329458     
  -889.11471456877734     
   336.77661873684104     
  -643.12500837327707     
   1121.5661425217031     
  -886.58888992825086     
   347.88239602435908     
  -640.32662876187248     
   1117.1397208669873     
  -883.97977195806834     
   359.23502595893831     
  -637.53929872023241     
   1112.7265576639336     
  -881.28550926337618     
   370.84060503508107     
  -634.76298456612108     
   1108.3270833789613     
  -878.50420472561314     
   382.70556377352960     
  -631.99765152917871     
   1103.9417380846539     
  -875.63391299731165     
   394.83646689244256     
  -629.24326372660357     
   1099.5709717034217     
  -872.67263949561834     
   407.24020417063883     
  -626.49978413821361     
   1095.2152442597717     
  -869.61833796433848     
   419.92384970202221     
  -623.76717458086637     
   1090.8750261421319     
  -866.46890909157332     
   432.89479532637779     
  -621.04539568221162     
   1086.5507983740863     
  -863.22219812662547     
   446.16064519860669     
  -618.33440685375467     
   1082.2430528955508     
  -859.87599328763599     
   459.72937089324051     
  -615.63416626320236     
   1077.9522928548167     
  -856.42802300593667     
   473.60911772471911     
  -612.94463080606670     
   1073.6790329107446     
  -852.87595462300123     
   487.80846076609708     
  -610.26575607649909     
   1069.4237995462690     
  -849.21739116725564     
   502.33622534352639     
  -607.59749633732463     
   1065.1871313946579     
  -845.44986947717916     
   517.20155409101346     
  -604.93980448924799     
   1060.9695795764112     
  -841.57085782149659     
   532.41400385935458     
  -602.29263203919948     
   1056.7717080498760     
  -837.57775279255134     
   547.98341246779535     
  -599.65592906778897     
   1052.5940939748971     
  -833.46787719904296     
   563.92006454094428     
  -597.02964419583316     
   1048.4373280901118     
  -829.23847671498584     
   580.23457878097236     
  -594.41372454992211     
   1044.3020151048893     
  -824.88671737412858     
   596.93802423817931     
  -591.80811572698678     
   1040.1887741059729     
  -820.40968219234219     
   614.04185837681268     
  -589.21276175783157     
   1036.0982389798560     
  -815.80436825451613     
   631.55805417646570     
  -586.62760506958887     
   1032.0310588520990     
  -811.06768284819259     
   649.49891766720179     
  -584.05258644705589     
   1027.9878985425644     
  -806.19644096568868     
   667.87742879149209     
  -581.48764499287063     
   1023.9694390395257     
  -801.18736024975237     
   686.70687350767469     
  -578.93271808647853     
   1019.9763779921553     
  -796.03705869844487     
   706.00125032170320     
  -576.38774134184541     
   1016.0094302221065     
  -790.74204932103203     
   725.77496013044947     
  -573.85264856386470     
   1012.0693282560039     
  -785.29873712005372     
   746.04311608575790     
  -571.32737170340795     
   1008.1568228788301     
  -779.70341374941040     
   766.82132579091376     
  -568.81184081096364     
   1004.2726837099417     
  -773.95225380597867     
   788.12595053616860     
  -566.30598398880704     
   1000.4176998024843     
  -768.04130917695727     
   809.97387020053702     
  -563.80972734164152     
   996.59268026666587     
  -761.96650515045337     
   832.38285852766364     
  -561.32299492564982     
   992.79845491951096     
  -755.72363371149572     
   855.37120340587308     
  -558.84570869588674     
   989.03587496101738     
  -749.30834968595184     
   878.95816973217745     
  -556.37778845194828     
   985.30581367827006     
  -742.71616341296033     
   903.16365770705363     
  -553.91915178184183     
   981.60916717978728     
  -735.94243598015760     
   928.00853868203728     
  -551.46971400398377     
   977.94685515998674     
  -728.98237194004219     
   953.51449639668760     
  -549.02938810724447     
   974.31982169709397     
  -721.83101321706715     
   979.70417592027661     
  -546.59808468895665     
   970.72903608430727     
  -714.48323189766529     
   1006.6012251561910     
  -544.17571189080104     
   967.17549369779056     
  -706.93372270899363     
   1034.2302589959552     
  -541.76217533247575     
   963.66021690160176     
  -699.17699576652410     
   1062.6170579342538     
  -539.35737804305370     
   960.18425599260536     
  -691.20736783201710     
   1091.7884712114987     
  -536.96122038992632     
   956.74869018728054     
  -683.01895429793103     
   1121.7726071416191     
  -534.57360000522544     
   953.35462865217471     
  -674.60565974436861     
   1152.5987744425852     
  -532.19441170961261     
   950.00321158047382     
  -665.96116893604949     
   1184.2976939325422     
  -529.82354743331575     
   946.69561131755472     
  -657.07893623155519     
   1216.9014000860475     
  -527.46089613428899     
   943.43303353764861     
  -647.95217573090997     
   1250.4435062572550     
  -525.10634371336334     
   940.21671847473624     
  -638.57384943398040     
   1284.9590524830705     
  -522.75977292625032     
   937.04794220980057     
  -628.93665654035749     
   1320.4849134566566     
  -520.42106329225237     
   933.92801801922599     
  -619.03301968943242     
   1357.0594752358095     
  -518.09009099952311     
   930.85829778593950     
  -608.85507362516410     
   1394.7231949260204     
  -515.76672880671845     
   927.84017347771851     
  -598.39464966321862     
   1433.5182609415333     
  -513.45084594086177     
   924.87507869679519     
  -587.64326270615743     
   1473.4890801374377     
  -511.14230799124476     
   921.96449030351687     
  -576.59209460512636     
   1514.6821114079539     
  -508.84097679916931     
   919.10993012008021     
  -565.23197876956692     
   1557.1462036663529     
  -506.54671034332694     
   916.31296671755103     
  -553.55338224206901     
   1600.9325519454592     
  -504.25936262060100     
   913.57521729168968     
  -541.54638810247832     
   1646.0950210102358     
  -501.97878352206266     
   910.89834963282124     
  -529.20067544490121     
   1692.6901244107078     
  -499.70481870391899     
   908.28408419542950     
  -516.50549951182120     
   1740.7773500146670     
  -497.43730945315622     
   905.73419627318310     
  -503.44966938671092     
   1790.4191893904267     
  -495.17609254760714     
   903.25051828605069     
  -490.02152546628304     
   1841.6814917486279     
  -492.92100011015282     
   900.83494218668943     
  -476.20891427816798     
   1894.6334688936595     
  -490.67185945675243     
   898.48942199284045     
  -461.99916326146581     
   1949.3481380822761     
  -488.42849293797610     
   896.21597645412214     
  -447.37905222584908     
   2005.9023572567630     
  -486.19071777369282     
   894.01669186219146     
  -432.33478454642301     
   2064.3771982819985     
  -483.95834588054709     
   891.89372501192713     
  -416.85195555930835     
   2124.8582139068694     
  -481.73118369182987     
   889.84930632564135     
  -400.91551895500646     
   2187.4356189342634     
  -479.50903196932774     
   887.88574314872142     
  -384.50975181299987     
   2252.2048097157713     
  -477.29168560670456     
   886.00542322983847     
  -367.61821574013118     
   2319.2664540768460     
  -475.07893342394004     
   884.21081839715180     
  -350.22371733455520     
   2388.7271027807533     
  -472.87055795231947     
   882.50448844365610     
  -332.30826406369914     
   2460.6993822520294     
  -470.66633520943293     
   880.88908523675491     
  -313.85301869680927     
   2535.3025777435259     
  -468.46603446360507     
   879.36735706660352     
  -294.83824936373242     
   2612.6629726375927     
  -466.26941798713818     
   877.94215325052187     
  -275.24327706895087     
   2692.9144720279742     
  -464.07624079770488     
   876.61642901152754     
  -255.04641852874062     
   2776.1989926340357     
  -461.88625038718266     
   875.39325064999582     
  -234.22492608398579     
   2862.6672520060674     
  -459.69918643716983     
   874.27580103055095     
  -212.75492169393979     
   2952.4791572130316     
  -457.51478052036725     
   873.26738540627900     
  -190.61132801484251     
   3045.8047838851890     
  -455.33275578695185     
   872.37143760590266     
  -167.76779213570308     
   3142.8248314368420     
  -453.15282663500000     
   871.59152661081362     
  -144.19660589992728     
   3243.7317328644658     
  -450.97469836395146     
   870.93136355130514     
  -119.86861790344321     
   3348.7302795858941     
  -448.79806681002452     
   870.39480915453021     
  -94.753140806549538     
   3458.0388473552985     
  -446.62261796241120     
   869.98588167888533     
  -68.817849451384205     
   3571.8902190972522     
  -444.44802755898843     
   869.70876537323647     
  -42.028672808155392     
   3690.5329873519263     
  -442.27396066018241     
   869.56781950270852     
  -14.349675403015297     
   3814.2325824319241     
  -440.10007119951285     
   869.56758798661406     
   14.257068965223521     
   3943.2729067007172     
  -437.92600150922607     
   869.71280969844088     
   43.831615765479583     
   4077.9576452479419     
  -435.75138181929327     
   870.00842948311663     
   74.416298104838503     
   4218.6121087775236     
  -433.57582972790817     
   870.45960995068037     
   106.05588892066925     
   4365.5849785504515     
  -431.39894964146038     
   871.07174411363155     
   138.79777625979841     
   4519.2503594815062     
  -429.22033218178785     
   871.85046893917081     
   172.69215395590896     
   4680.0100573056143     
  -427.03955355832051     
   872.80167989752488     
   207.79222938570189     
   4848.2959410419489     
  -424.85617490251900     
   873.93154659334789     
   244.15444894351572     
   5024.5728252087392     
  -422.66974156177929     
   875.24652957853812     
   281.83874513258218     
   5209.3412777213734     
  -420.47978234971845     
   876.75339845315830     
   320.90880471549161     
   5403.1411971326015     
  -418.28580874947482     
   878.45925137418203     
   361.43236369398704     
   5606.5552550905750     
  -416.08731406634047     
   880.37153610368489     
   403.48152810716545     
   5820.2132954956051     
  -413.88377252569779     
   882.49807274351133     
   447.13312782338352     
   6044.7966142455507     
  -411.67463831184307     
   884.84707831914523     
   492.46910243022421     
   6281.0433737739031     
  -409.45934454285225     
   887.42719339455471     
   539.57692773352960     
   6529.7540102956445     
  -407.23730217616117     
   890.24751092091537     
   588.55008281074583     
   6791.7978728671324     
  -405.00789883899949     
   893.31760754508537     
   639.48856685725048     
   7068.1201416085769     
  -402.77049757721676     
   896.64757763202670     
   692.49946791931370     
   7359.7500581239055     
  -400.52443551536749     
   900.24807028521320     
   747.69759335524429     
   7667.8097303326167     
  -398.26902242016899     
   904.13032968443315     
   805.20616633273767     
   7993.5245186684115     
  -396.00353915859768     
   908.30623910082193     
   865.15760022275208     
   8338.2342775910238     
  -393.72723604093369     
   912.78836899464045     
   927.69435730468354     
   8703.4065629668512     
  -391.43933103798634     
   917.59002965421962     
   992.96990652693637     
   9090.6511377512870     
  -389.13900786051101     
   922.72532889568697     
   1061.1497900600696     
   9501.7368697015936     
  -386.82541388744528     
   928.20923541229433     
   1132.4128165828331     
   9938.6106078313169     
  -384.49765792802020     
   934.05764844410521     
   1206.9523961415664     
   10403.419102786425     
  -382.15480780101052     
   940.28747453299047     
   1284.9780394124664     
   10898.533661774745     
  -379.79588771234330     
   946.91671223621097     
   1366.7170418757753     
   11426.578906365323     
  -377.41987540994569     
   953.96454580008401     
   1452.4163836735133     
   11990.465446314847     
  -375.02569909202487     
   961.45144894557018     
   1542.3448745208768     
   12593.427784898946     
  -372.61223404188610     
   969.39930008914121     
   1636.7955829076168     
   13239.068215638976     
  -370.17829895882915     
   977.83151053272275     
   1736.0885945249115     
   13931.407480511440     
  -367.72265195053973     
   986.77316739560672     
   1840.5741506287450     
   14674.944155752226     
  -365.24398614760679     
   996.25119335167096     
   1950.6362317968892     
   15474.723508778299     
  -362.74092489522411     
   1006.2945255764448     
   2066.6966581127240     
   16336.418697451005     
  -360.21201647062759     
   1016.9343167175858     
   2189.2197983436095     
   17266.425730687712     
  -357.65572826719199     
   1028.2041611917541     
   2318.7179913237646     
   18271.976046768701     
  -355.07044037714104     
   1040.1403506992501     
   2455.7578116745331     
   19361.269445355039     
  -352.45443849423492     
   1052.7821635597229     
   2600.9673325146928     
   20543.632660595886     
  -349.80590604524701     
   1066.1721933346828     
   2755.0445774691652     
   21829.708418038135     
  -347.12291544410715     
   1080.3567232548667     
   2918.7673906044479     
   23231.682762111097     
  -344.40341834473548     
   1095.3861542596787     
   3093.0050113202851     
   24763.558734221788     
  -341.64523474716037     
   1111.3154960425466     
   3278.7317018269446     
   26441.488563696865     
  -338.84604078565872     
   1128.2049324622510     
   3477.0428660546759     
   28284.177789979971     
  -336.00335499631234     
   1146.1204751260861     
   3689.1741994795211     
   30313.381021224843     
  -333.11452282317185     
   1165.1347220176322     
   3916.5245571387122     
   32554.512162924460     
  -330.17669907539317     
   1185.3277419063800     
   4160.6833983606411     
   35037.401842413790     
  -327.18682798998361     
   1206.7881101827290     
   4423.4639121787504     
   37797.242213631296     
  -324.14162048316615     
   1229.6141280351278     
   4706.9432287809786     
   40875.775278609639     
  -321.03752808390965     
   1253.9152649655073     
   5013.5115433705578     
   44322.797456414119     
  -317.87071293063963     
   1279.8138751346671     
   5345.9325242936575     
   48198.081105015699     
  -314.63701306950878     
   1307.4472517768552     
   5707.4181325812833     
   52573.848544391454     
  -311.33190211035458     
   1336.9701020999682     
   6101.7219966642106     
   57537.988094386630     
  -307.95044206156160     
   1368.5575493600584     
   6533.2569073721006     
   63198.275448565430     
  -304.48722785943642     
   1402.4088015615803     
   7007.2439732363528     
   69687.974603507100     
  -300.93632170609663     
   1438.7516709515771     
   7529.9037827626453     
   77173.357032596541     
  -297.29117479637171     
   1477.8481903097525     
   8108.7039605071323     
   85863.919192574584     
  -293.54453329710685     
   1520.0016585971480     
   8752.6833544514284     
   96026.475121222364     
  -289.68832446597480     
   1565.5655717779291     
   9472.8819178606118     
   108004.82981445633     
  -285.71351744907759     
   1614.9550719262520     
   10282.918141469017     
   122247.91538495620     
  -281.60995140719979     
   1668.6618110470663     
   11199.777506856210     
   139349.96733603717     
  -277.36612092692474     
   1727.2735104688968     
   12244.902261876467     
   160112.07948720834     
  -272.96890476037368     
   1791.5001232686659     
   13445.742858030557     
   185627.13046505846     
  -268.40321813542590     
   1862.2093462550370     
   14837.946336518466     
   217442.11904638074     
  -263.65156007207486     
   1940.4761176697507     
   16468.762229366359     
   257702.07269825664     
  -258.69341341908114     
   2027.6518426796729     
   18401.527774603244     
   309821.88186899159     
  -253.50443329688636     
   2125.4686418377350     
   20725.191888620735     
   377997.28925447928     
  -248.05532303534366     
   2236.1820504543575     
   23560.171558029266     
   472538.62897838774     
  -242.31023342089216     
   2362.8430075378519     
   27104.211275367255     
   596362.43610534177     
  -236.22440641851247     
   2509.5458595916602     
   31576.929546157226     
   807754.18882162881     
  -229.74056480066935     
   2682.5758983628562     
   37635.085962319579     
   1011690.2659514538     
  -222.78309810709237     
   2889.7205206610388     
   45222.762956955325     
   1796345.4566147367     
  -215.24808663919902     
   3149.5158127573486     
   58695.353881566160     
   1457150.2498855949     
  -206.98468317289158     
   3470.3141493505268     
   69623.980755707889     
   7533849.8898012629     
  -197.75603151526371     
   3959.6937385628544     
   126127.85492921867     
  -4650362.1822411055     
  -187.14115998464672     
   4503.1387222919175     
   91250.138562411128     
   71495970.705420330     
  -174.19587527062930     
   6299.9388658306761     
   627469.91885307594     
   56266704.127888694     
  -153.64517386122318     
   10492.289162493857     
   1049470.1998122321     
   56266704.127888694     
   55.111111111111114     
  -1234.8107204614180     
   232385582.10792649     
  -55142793868067.734     
   55.110053543178893     
  -935.46793784976819     
   66957200.503723271     
  -66757626127483.336     
   55.109977819796534     
  -925.89606278840154     
   50658461.575917438     
  -4611642764901.1943     
   55.109896724786168     
  -917.08673835081845     
   49440907.731553257     
  -16356375862406.020     
   55.109809881216577     
  -908.12077575335047     
   44771099.994109832     
  -10963562543723.359     
   55.109716886045078     
  -899.25407083659172     
   41386222.018296212     
  -10036720387422.465     
   55.109617308336531     
  -890.41538404456549     
   38035313.712088570     
  -8375373606493.9424     
   55.109510687363105     
  -881.62454818898243     
   35011505.042848140     
  -7168758162289.1533     
   55.109396530577158     
  -872.87604194742119     
   32212694.838903069     
  -6092159608325.9482     
   55.109274311448814     
  -864.17140253521006     
   29640640.190251410     
  -5187472755637.6162     
   55.109143467159534     
  -855.51020219934912     
   27272299.656753428     
  -4414564406633.2051     
   55.109003396142249     
  -846.89256016847855     
   25092806.164954733     
  -3757320350470.3872     
   55.108853455458238     
  -838.31844331189757     
   23086831.960543256     
  -3197714728437.8701     
   55.108692958000020     
  -829.78786114229365     
   21240685.140472412     
  -2721424928277.8467     
   55.108521169509167     
  -821.30081120784860     
   19541650.325887851     
  -2316016284058.5449     
   55.108337305397114     
  -812.85729431279435     
   17978045.766664013     
  -1970956803946.5869     
   55.108140527356220     
  -804.45731048716721     
   16539108.614607453     
  -1677267153377.7820     
   55.107929939747692     
  -796.10086004047514     
   15214930.634300824     
  -1427305421205.6016     
   55.107704585752117     
  -787.78794313730600     
   13996388.824293587     
  -1214566406715.6396     
   55.107463443267456     
  -779.51855997917698     
   12875082.724256165     
  -1033510813064.2705     
   55.107205420538335     
  -771.29271088557221     
   11843278.397547420     
  -879423489923.02441     
   55.106929351499673     
  -763.11039614085576     
   10893855.324744854     
  -748290721284.27942     
   55.106633990816519     
  -754.97161603957738     
   10020257.628394227     
  -636695490260.32874     
   55.106318008600880     
  -746.87637093493902     
   9216449.6845242344     
  -541729126396.30420     
   55.105979984785193     
  -738.82466120599372     
   8476874.8814048469     
  -460915680252.08594     
   55.105618403130876     
  -730.81648725169862     
   7796417.6977525726     
  -392147630711.90582     
   55.105231644849056     
  -722.85184952439886     
   7170368.7126333872     
  -333630945000.72516     
   55.104817981809234     
  -714.93074850767653     
   6594392.6348183081     
  -283838735290.94397     
   55.104375569310221     
  -707.05318473107843     
   6064498.4131893208     
  -241471220805.07224     
   55.103902438386086     
  -699.21915877678930     
   5577012.2440759819     
  -205422231795.94302     
   55.103396487618355     
  -691.42867126325689     
   5128552.1909354348     
  -174750197661.23636     
   55.102855474423890     
  -683.68172287854406     
   4716005.2258928604     
  -148653792652.04849     
   55.102277005786199     
  -675.97831436805006     
   4336505.8072542408     
  -126450989304.59064     
   55.101658528395944     
  -668.31844654387874     
   3987416.3343477356     
  -107561360196.13623     
   55.100997318164545     
  -660.70212027656328     
   3666309.0137620838     
  -91490928306.927139     
   55.100290469072569     
  -653.12933652625520     
   3370949.2340946356     
  -77819297698.989517     
   55.099534881312479     
  -645.60009632856043     
   3099280.2689767168     
  -66188728245.990417     
   55.098727248683005     
  -638.11440081929015     
   2849409.0945812650     
  -56294763313.557640     
   55.097864045189873     
  -630.67225123082824     
   2619593.4874332631     
  -47878342748.148033     
   55.096941510805273     
  -623.27364887284307     
   2408229.9684091937     
  -40719015120.851852     
   55.095955636335511     
  -615.91859520845821     
   2213842.8030508067     
  -34629179097.027687     
   55.094902147343596     
  -608.60709180393030     
   2035073.9234799528     
  -29449227536.941967     
   55.093776487070734     
  -601.33914034747090     
   1870673.4630934177     
  -25043334031.506149     
   55.092573798297124     
  -594.11474270070926     
   1719491.2605736279     
  -21295939148.516476     
   55.091288904079740     
  -586.93390085837609     
   1580468.8805733384     
  -18108718119.628300     
   55.089916287301001     
  -579.79661698731047     
   1452632.3337920189     
  -15398014263.082966     
   55.088450068958792     
  -572.70289343676950     
   1335085.3635439400     
  -13092653580.777924     
   55.086883985124537     
  -565.65273275594245     
   1227003.2573308786     
  -11132082019.795486     
   55.085211362492124     
  -558.64613769951904     
   1127627.1639854142     
  -9464785139.6775913     
   55.083425092436428     
  -551.68311125408286     
   1036258.8350764248     
  -8046935912.3085995     
   55.081517603495740     
  -544.76365665359356     
   952255.82178275578     
  -6841252585.6594934     
   55.079480832188239     
  -537.88777739316401     
   875027.01090415672     
  -5816018726.7041302     
   55.077306192067638     
  -531.05547725987742     
   804028.55250724056     
  -4944255437.5659962     
   55.074984540918621     
  -524.26676034225966     
   738760.08395473380     
  -4203013266.8053470     
   55.072506145987333     
  -517.52163107221429     
   678761.26747174712     
  -3572770831.9939041     
   55.069860647137119     
  -510.82009423155489     
   623608.60494249966     
  -3036924307.5455551     
   55.067037017814243     
  -504.16215499083654     
   572912.48860836844     
  -2581350243.3576121     
   55.064023523702332     
  -497.54781894148584     
   526314.51214222889     
  -2194036819.3865671     
   55.060807678938886     
  -490.97709211598914     
   483484.96971022803     
  -1864767408.4227731     
   55.057376199760540     
  -484.44998103349400     
   444120.57358596218     
  -1584853175.7754509     
   55.053714955437805     
  -477.96649273220771     
   407942.34005449136     
  -1346904391.0263247     
   55.049808916353165     
  -471.52663480764244     
   374693.65361663967     
  -1144636769.7637532     
   55.045642099069894     
  -465.13041545326956     
   344138.47573196038     
  -972705951.14034367     
   55.041197508231541     
  -458.77784351368172     
   316059.70462408569     
  -826567247.40250301     
   55.036457075125170     
  -452.46892852170674     
   290257.66034684586     
  -702356065.62778294     
   55.031401592733772     
  -446.20368075729596     
   266548.69176201278     
  -596786191.53937984     
   55.026010647095482     
  -439.98211130109962     
   244763.89614597382     
  -507063392.68149000     
   55.020262544779605     
  -433.80423209284425     
   224747.93810803659     
  -430811769.56810355     
   55.014134236281009     
  -427.67005599407355     
   206357.96544827757     
  -366011256.09975469     
   55.007601235126444     
  -421.57959685456655     
   189462.60872353398     
  -310944331.38837582     
   55.000637532477455     
  -415.53286958762141     
   173941.06301561635     
  -264150790.89511797     
   54.993215507006205     
  -409.52989024289309     
   159682.24127338483     
  -224389220.90329981     
   54.985305829811374     
  -403.57067608911251     
   146583.99610668019     
  -190604261.68962985     
   54.976877364132363     
  -397.65524570204900     
   134552.40313757057     
  -161898744.14665005     
   54.967897059610721     
  -391.78361905569051     
   123501.10222044570     
  -137510018.05558559     
   54.958329840838488     
  -385.95581762194240     
   113350.69037517047     
  -116789791.27036077     
   54.948138489923416     
  -380.17186447547266     
   104028.16429432236     
  -99187015.645059958     
   54.937283522791759     
  -374.43178440419399     
   95466.406295330322     
  -84233306.141268447     
   54.925723058939205     
  -368.73560402934322     
   87603.712335111763     
  -71530563.479232222     
   54.913412684331149     
  -363.08335192962181     
   80383.356996543604     
  -60740434.153154969     
   54.900305307143277     
  -357.47505877598479     
   73753.193822393499     
  -51575358.518958747     
   54.886351006023823     
  -351.91075747261317     
   67665.287224076979     
  -43790952.207606211     
   54.871496870548661     
  -346.39048330687206     
   62075.574170701650     
  -37179534.019154191     
   54.855686833530712     
  -340.91427410770149     
   56943.552663779024     
  -31564618.589157034     
   54.838861494834816     
  -335.48217041405275     
   52231.995427058471     
  -26796237.927721370     
   54.820957936339624     
  -330.09421565161477     
   47906.686308050943     
  -22746961.087165728     
   54.801909527677729     
  -324.75045631968095     
   43936.177988873365     
  -19308512.927336596     
   54.781645722375579     
  -319.45094219005836     
   40291.568907510911     
  -16388896.469596045     
   54.760091844004407     
  -314.19572650844930     
   36946.298432114076     
  -13909953.479861958     
   54.737168861943658     
  -308.98486623973110     
   33875.957492756432     
  -11805271.489908651     
   54.712793156348127     
  -303.81842219010338     
   31058.117652575253     
  -10018467.511512671     
   54.686876271899756     
  -298.69645966821412     
   28472.162312669650     
  -8501520.9801165704     
   54.659324659914802     
  -293.61904710524300     
   26099.173137718124     
  -7214049.1944241645     
   54.630039408366223     
  -288.58626265913756     
   23921.675834589343     
  -6120391.0884167328     
   54.598915959370245     
  -283.59816986281743     
   21923.944413330257     
  -5194770.6415515626     
   54.565843813674299     
  -278.65491357467323     
   20090.348198098647     
  -4400300.6205526190     
   54.530706221671437     
  -273.75634868744095     
   18410.774464468588     
  -3755459.0456401249     
   54.493379860452997     
  -268.90348383245271     
   16860.676461243329     
  -3110496.7828841107     
   54.453734496396933     
  -264.09287502401958     
   15472.306261953614     
  -2887787.8252498228     
   54.411632632773376     
  -259.33840441256103     
   14078.442883424828     
  -1620593.6306217434     
   54.366929141831200     
  -254.58668513513871     
   13232.563471806043     
  -4126876.6472007814     
   54.319470880809227     
  -250.04566203868978     
   10903.210973010293     
  -784410.15172065608     
   53.750245385673182     
  -210.23729751840062     
   5020.1348351053730     
  -219870.22628606606     
   53.252592512310869     
  -189.25919008573749     
   3371.1081379598777     
  -130194.08393939413     
   52.798479680397222     
  -174.84478846980176     
   2394.6525084144214     
  -70752.060095134337     
   52.375228786461321     
  -164.19812705451341     
   1864.0120577009138     
  -48059.196724520712     
   51.975632619236848     
  -155.77917670459360     
   1503.5680822670088     
  -33196.988585127627     
   51.595063275042889     
  -148.88377982922970     
   1254.5906678785514     
  -24595.807201344734     
   51.230310707656535     
  -143.07199787486215     
   1070.1221138684659     
  -18772.388869182108     
   50.879025657604977     
  -138.07336959681700     
   929.32919734960001     
  -14791.414879133763     
   50.539419425238883     
  -133.70406263905275     
   818.39358575609674     
  -11918.647207763008     
   50.210087999689605     
  -129.83556934541781     
   729.00373169787417     
  -9792.3311972604024     
   49.889902344474216     
  -126.37415689687708     
   655.56124771842121     
  -8173.8524076982731     
   49.577936493586392     
  -123.24961039092932     
   594.25735466068409     
  -6915.8820371306938     
   49.273418515418868     
  -120.40799640582209     
   542.38823938220389     
  -5919.6194483417457     
   48.975695956846572     
  -117.80704807356749     
   497.99109351964091     
  -5118.0261288094771     
   48.684210811838888     
  -115.41305559588446     
   459.60589755356978     
  -4464.0348406099138     
   48.398480959164502     
  -113.19872676137804     
   426.12563624899542     
  -3923.9282427623793     
   48.118086116108820     
  -111.14167223468486     
   396.69617442827757     
  -3473.0310639485961     
   47.842657020501910     
  -109.22331069499251     
   370.64844144866311     
  -3092.9666102789411     
   47.571866968920197     
  -107.42806161169193     
   347.45119187157104     
  -2769.8268730226396     
   47.305425106295274     
  -105.74273990620324     
   326.67749032390128     
  -2492.9348290344228     
   47.043071038737587     
  -104.15609498262813     
   307.98047910614309     
  -2253.9873070819094     
   46.784570460723756     
  -102.65845484910520     
   291.07557430302876     
  -2046.4513311268756     
   46.529711570138339     
  -101.24144794004869     
   275.72718931957718     
  -1865.1317144733794     
   46.278302102538426     
  -99.897783213097185     
   261.73870146102684     
  -1705.8567129512069     
   46.030166857378674     
  -98.621074519159876     
   248.94477611389277     
  -1565.2463491863089     
   45.785145618957280     
  -97.405699007637651     
   237.20542849499546     
  -1440.5395051956291     
   45.543091396936511     
  -96.246681980885100     
   226.40138220602825     
  -1329.4633958089894     
   45.303868927757527     
  -95.139602508526380     
   216.43040673746086     
  -1230.1339611472417     
   45.067353390685177     
  -94.080515486610580     
   207.20440202885652     
  -1140.9791106273578     
   44.833429301682727     
  -93.065886834790561     
   198.64705869915133     
  -1060.6790281228873     
   44.601989555602806     
  -92.092539273072106     
   190.69196598822970     
  -988.11935029393590     
   44.372934592842704     
  -91.157606680948973     
   183.28107086102517     
  -922.35413933497261     
   44.146171671049785     
  -90.258495466756372     
   176.36341481601286     
  -862.57639423266539     
   43.921614225969336     
  -89.392851700068178     
   169.89409185926789     
  -808.09438939763186     
   43.699181308318451     
  -88.558533010573043     
   163.83338393878566     
  -758.31256922449984     
   43.478797085807741     
  -87.753584451552072     
   158.14603966960189     
  -712.71602893388251     
   43.260390401238844     
  -86.976217678746579     
   152.80066945259779     
  -670.85782046513827     
   43.043894379072611     
  -86.224792915617314     
   147.76923579910923     
  -632.34853372826421     
   42.829246074061473     
  -85.497803271629166     
   143.02662179614725     
  -596.84767605262425     
   42.616386156523689     
  -84.793861056574414     
   138.55026422575258     
  -564.05652673666066     
   42.405258629650433     
  -84.111685795321975     
   134.31984027522762     
  -533.71216542682544     
   42.195810574911263     
  -83.450093697047578     
   130.31699903452642     
  -505.58248089226038     
   41.987991922186346     
  -82.807988373391680     
   126.52513042783448     
  -479.46195769706281     
   41.781755241724952     
  -82.184352632959332     
   122.92916574510650     
  -455.16812833961882     
   41.577055555426455     
  -81.578241206640158     
   119.51540478255936     
  -432.53855774833511     
   41.373850165274781     
  -80.988774280685149     
   116.27136559944685     
  -411.42827496017810     
   41.172098497041269     
  -80.415131732843420     
   113.18565353724551     
  -391.70758520083348     
   40.971761957612749     
  -79.856547982379709     
   110.24784664823926     
  -373.26018829840245     
   40.772803804507909     
  -79.312307377669100     
   107.44839523600125     
  -355.98156319231828     
   40.575189026322036     
  -78.781740055798949     
   104.77853351205886     
  -339.77757699603870     
   40.378884232992348     
  -78.264218217807340     
   102.23020168458856     
  -324.56327193119677     
   40.183857554907235     
  -77.759152770733095     
   99.795977145104587     
  -310.26182931399518     
   39.990078549996475     
  -77.265990294307215     
   97.469013425249614     
  -296.80364888869207     
   39.797518118037601     
  -76.784210295597632     
   95.242986058584421     
  -284.12556142608003     
   39.606148421499576     
  -76.313322719581450     
   93.112044347888826     
  -272.17013065151997     
   39.415942812319507     
  -75.852865687791720     
   91.070768368002447     
  -260.88504648670158     
   39.226875764073476     
  -75.402403440573337     
   89.114130519352187     
  -250.22258729746176     
   39.038922809059862     
  -74.961524461488395     
   87.237461114621226     
  -240.13915100291689     
   38.852060479863873     
  -74.529839764996595     
   85.436417482099344     
  -230.59483736360116     
   38.666266255016311     
  -74.106981330786667     
   83.706956201872330     
  -221.55308010264443     
   38.481518508398729     
  -73.692600670029236     
   82.045308101102492     
  -212.98032110627909     
   38.297796462081770     
  -73.286367510544466     
   80.447955692805408     
  -204.84572049305979     
   38.115080142314106     
  -72.887968589339678     
   78.911612789107451     
  -197.12089681624843     
   37.933350338406676     
  -72.497106542209451     
   77.433206062985590     
  -189.77970276803813     
   37.752588564281190     
  -72.113498881321419     
   76.009858292225303     
  -182.79800973511851     
   37.572777022473311     
  -71.736877052542823     
   74.638873219211916     
  -176.15353602729994     
   37.393898570400573     
  -71.366985565247276     
   73.317721699007166     
  -169.82567272459650     
   37.215936688721939     
  -71.003581188115831     
   72.044029153572694     
  -163.79533978290212     
   37.038875451631675     
  -70.646432204968903     
   70.815564105200934     
  -158.04485484750032     
   36.862699498944053     
  -70.295317725471278     
   69.630227693844674     
  -152.55780806291440     
   36.687394009837710     
  -69.950027045903241     
   68.486044133372815     
  -147.31895943643551     
   36.512944678140045     
  -69.610359055725809     
   67.381151937599554     
  -142.31414121051802     
   36.339337689041884     
  -69.276121686185505     
   66.313795878520665     
  -137.53016207929096     
   36.166559697141878     
  -68.947131397331887     
   65.282319662925985     
  -132.95473985424724     
   35.994597805728631     
  -68.623212700389530     
   64.285159114019123     
  -128.57641774934751     
   35.823439547215592     
  -68.304197712652226     
   63.320835980899020     
  -124.38450409677262     
   35.653072864650966     
  -67.989925742199546     
   62.387952200173224     
  -120.36901293739948     
   35.483486094230891     
  -67.680242900191260     
   61.485184603142727     
  -116.52060587592520     
   35.314667948749715     
  -67.375001738535715     
   60.611280059073287     
  -112.83054710209076     
   35.146607501926447     
  -67.074060910998512     
   59.765050955807610     
  -109.29065416832456     
   34.979294173550954     
  -66.777284855985144     
   58.945371049545180     
  -105.89325845254071     
   34.812717715397888     
  -66.484543499333398     
   58.151171611151128     
  -102.63116762720577     
   34.646868197860130     
  -66.195711975670648     
   57.381437853947077     
  -99.497631085769370     
   34.481735997257054     
  -65.910670366983780     
   56.635205620803809     
  -96.486304357109901     
   34.317311783776219     
  -65.629303457086451     
   55.911558338125488     
  -93.591227994625029     
   34.153586510010179     
  -65.351500500920721     
   55.209624128165800     
  -90.806792910846838     
   33.990551400052539     
  -65.077155007646965     
   54.528573181334444     
  -88.127717677693255     
   33.828197939120216     
  -64.806164536446758     
   53.867615298751744     
  -85.549032564391254     
   33.666517863671082     
  -64.538430504313581     
   53.225997554518813     
  -83.066045577535803     
   33.505503151988052     
  -64.273858004895558     
   52.603002212687286     
  -80.674338739282732     
   33.345146015203099     
  -64.012355637683484     
   51.997944672142665     
  -78.369735989507134     
   33.185438888735966     
  -63.753835346872577     
   51.410171652221365     
  -76.148297168152439     
   33.026374424124469     
  -63.498212269183377     
   50.839059423460228     
  -74.006298363565222     
   32.867945481224496     
  -63.245404590160391     
   50.284012185733488     
  -71.940217034963837     
   32.710145120759364     
  -62.995333408301128     
   49.744460557971259     
  -69.946722653108338     
   32.552966597199557     
  -62.747922606561019     
   49.219860138072946     
  -68.022661105415182     
   32.396403351954937     
  -62.503098730766382     
   48.709690179782328     
  -66.165045397973131     
   32.240449006862811     
  -62.260790874468682     
   48.213452339297532     
  -64.371046021487587     
   32.085097357956165     
  -62.020930569885095     
   47.730669494136379     
  -62.637977963903012     
   31.930342369497385     
  -61.783451684501237     
   47.260884659407104     
  -60.963297037704876     
   31.776178168263737     
  -61.548290323023657     
   46.803659931624317     
  -59.344585721405657     
   31.622599038071598     
  -61.315384734347816     
   46.358575538713772     
  -57.779550711109756     
   31.469599414527366     
  -61.084675223230079     
   45.925228908380447     
  -56.266011857231696     
   31.317173879993533     
  -60.856104066410502     
   45.503233819451211     
  -54.801897252242732     
   31.165317158759233     
  -60.629615432886723     
   45.092219590059386     
  -53.385237563168126     
   31.014024112405117     
  -60.405155308140735     
   44.691830308335625     
  -52.014157234068342     
   30.863289735352986     
  -60.182671422047193     
   44.301724129080114     
  -50.686873961605230     
   30.713109150591269     
  -59.962113180288576     
   43.921572574368078     
  -49.401687308834099     
   30.563477605567773     
  -59.743431599053771     
   43.551059919551818     
  -48.156980657106587     
   30.414390468241812     
  -59.526579242843333     
   43.189882564623517     
  -46.951210704624160     
   30.265843223288066     
  -59.311510165220930     
   42.837748484338839     
  -45.782907689661819     
   30.117831468445111     
  -59.098179852318424     
   42.494376676666384     
  -44.650668994017863     
   29.970350911001841     
  -58.886545168978728     
   42.159496659211250     
  -43.553156397943802     
   29.823397364415445     
  -58.676564307365133     
   41.832847986226668     
  -42.489092911232227     
   29.676966745054870     
  -58.468196737926085     
   41.514179789392429     
  -41.457257817360436     
   29.531055069064085     
  -58.261403162563198     
   41.203250355762222     
  -40.456487283215345     
   29.385658449339786     
  -58.056145469920949     
   40.899826701138110     
  -39.485666299365327     
   29.240773092618330     
  -57.852386692658371     
   40.603684203892868     
  -38.543731449488625     
   29.096395296667154     
  -57.650090966603585     
   40.314606218021702     
  -37.629664027021157     
   28.952521447576007     
  -57.449223491713980     
   40.032383737819046     
  -36.742490470130171     
   28.809148017143670     
  -57.249750494721198     
   39.756815059293068     
  -35.881278637640406     
   28.666271560356009     
  -57.051639193399190     
   39.487705469510765     
  -35.045136354178624     
   28.523888712951440     
  -56.854857762358279     
   39.224866946854426     
  -34.233209357612509     
   28.381996189070065     
  -56.659375300299459     
   38.968117876672331     
  -33.444678913336617     
   28.240590778982938     
  -56.465161798645724     
   38.717282784822302     
  -32.678761131517547     
   28.099669346898086     
  -56.272188111492824     
   38.472192076335922     
  -31.934704125776364     
   27.959228828840079     
  -56.080425926813504     
   38.232681795392601     
  -31.211787100869486     
   27.819266230600093     
  -55.889847738844686     
   37.998593392136080     
  -30.509319112592664     
   27.679778625753571     
  -55.700426821617363     
   37.769773498791636     
  -29.826636527673831     
   27.540763153742699     
  -55.512137203558297     
   37.546073724834081     
  -29.163103282984057     
   27.402217018021094     
  -55.324953643120686     
   37.327350450211696     
  -28.518108523419247     
   27.264137484258161     
  -55.138851605404440     
   37.113464636286054     
  -27.891065332023832     
   27.126521878600730     
  -54.953807239697987     
   36.904281646295878     
  -27.281411122965668     
   26.989367585989726     
  -54.769797357925064     
   36.699671062873634     
  -26.688603246864037     
   26.852672048529630     
  -54.586799413921575     
   36.499506538522155     
  -26.112123898249681     
   26.716432763908756     
  -54.404791483552053     
   36.303665609285282     
  -25.551470530361630     
   26.580647283868210     
  -54.223752245578076     
   36.112029580307571     
  -25.006165427218697     
   26.445313212717807     
  -54.043660963278299     
   35.924483339603434     
  -24.475743789185579     
   26.310428205896986     
  -53.864497466776328     
   35.740915261184540     
  -23.959763455404449     
   26.175989968579124     
  -53.686242136035190     
   35.561217035269010     
  -23.457795153630890     
   26.041996254317457     
  -53.508875884517977     
   35.385283571616775     
  -22.969428162833317     
   25.908444863731170     
  -53.332380143437945     
   35.213012860395523     
  -22.494266498136973     
   25.775333643230038     
  -53.156736846632811     
   35.044305861659495     
  -22.031928537781887     
   25.642660483776208     
  -52.981928415984598     
   34.879066397626133     
  -21.582047328153902     
   25.510423319681742     
  -52.807937747383868     
   34.717201042664982     
  -21.144269509307616     
   25.378620127440588     
  -52.634748197223843     
   34.558619021345173     
  -20.718254078227698     
   25.247248924593691     
  -52.462343569381083     
   34.403232115758463     
  -20.303673408098160     
   25.116307768626065     
  -52.290708102678693     
   34.250954565197731     
  -19.900211090036617     
   24.985794755894602     
  -52.119826458810643     
   34.101702982022452     
  -19.507562270938177     
   24.855708020585553     
  -51.949683710693108     
   33.955396264990412     
  -19.125433779403505     
   24.726045733700573     
  -51.780265331251520     
   33.811955511644889     
  -18.753541685718726     
   24.596806102070303     
  -51.611557182599903     
   33.671303949001995     
  -18.391613677131584     
   24.467987367394521     
  -51.443545505611340     
   33.533366846423512     
  -18.039386066712364     
   24.339587805307875     
  -51.276216909867976     
   33.398071450923169     
  -17.696604759535703     
   24.211605724470324     
  -51.109558363952601     
   33.265346915226651     
  -17.363025509118287     
   24.084039465681389     
  -50.943557186104762     
   33.135124223908264     
  -17.038410789744049     
   23.956887401017358     
  -50.778201035187529     
   33.007336142985181     
  -16.722534092660609     
   23.830147932990688     
  -50.613477901986840     
   32.881917137290230     
  -16.415173599679619     
   23.703819493730741     
  -50.449376100805381     
   32.758803335292633     
  -16.116118868011839     
   23.577900544185216     
  -50.285884261357694     
   32.637932443782546     
  -15.825163377660786     
   23.452389573341417     
  -50.122991320952110     
   32.519243718450085     
  -15.542110098897032     
   23.327285097466810     
  -49.960686516924220     
   32.402677892708361     
  -15.266768167899144     
   23.202585659368076     
  -49.798959379363822     
   32.288177131449117     
  -14.998952515036722     
   23.078289827668105     
  -49.637799724066234     
   32.175684987586344     
  -14.738486335645705     
   22.954396196100262     
  -49.477197645747097     
   32.065146340068999     
  -14.485196650470998     
   22.830903382819322     
  -49.317143511483948     
   31.956507365190468     
  -14.238918135453092     
   22.707810029728549     
  -49.157627954373034     
   31.849715479174570     
  -13.999490988373241     
   22.585114801822314     
  -48.998641867433193     
   31.744719296761769     
  -13.766759770507507     
   22.462816386543714     
  -48.840176397695082     
   31.641468598482962     
  -13.540575853263435     
   22.340913493156719     
  -48.682222940499919     
   31.539914279583485     
  -13.320794701707671     
   22.219404852132300     
  -48.524773134002658     
   31.440008319320679     
  -13.107277472568045     
   22.098289214548078     
  -48.367818853858665     
   31.341703738276419     
  -12.899889385114694     
   21.977565351501024     
  -48.211352208093253     
   31.244954567888058     
  -12.698501228983606     
   21.857232053532758     
  -48.055365532151853     
   31.149715808670681     
  -12.502987463137305     
   21.737288130067004     
  -47.899851384123437     
   31.055943402697153     
  -12.313227309985553     
   21.617732408858785     
  -47.744802540122009     
   30.963594197872261     
  -12.129104326258034     
   21.498563735454962     
  -47.590211989838771     
   30.872625915425324     
  -11.950505433839698     
   21.379780972665689     
  -47.436072932238524     
   30.782997124671525     
  -11.777323179142474     
   21.261383000046447     
  -47.282378771424774     
   30.694667200827958     
  -11.609451302793151     
   21.143368713390213     
  -47.129123112632563     
   30.607596316057009     
  -11.446789969684790     
   21.025737024229514     
  -46.976299758364213     
   30.521745391284373     
  -11.289241557248875     
   20.908486859347899     
  -46.823902704686986     
   30.437076079605006     
  -11.136711358405183     
   20.791617160300564     
  -46.671926137626933     
   30.353550744416967     
  -10.989110118341463     
   20.675126882943804     
  -46.520364429719564     
   30.271132418529405     
  -10.846349550902792     
   20.559014996972909     
  -46.369212136681000     
   30.189784796897634     
  -10.708346594955733     
   20.443280485468271     
  -46.218463994195169     
   30.109472197435466     
  -10.575019221436802     
   20.327922344449345     
  -46.068114914818395     
   30.030159553274693     
  -10.446291210337924     
   20.212939582436206     
  -45.918159985012217     
   29.951812369197157     
  -10.322086128112309     
   20.098331220018387     
  -45.768594462281129     
   29.874396723236316     
  -10.202333181985770     
   19.984096289430749     
  -45.619413772412109     
   29.797879224371421     
  -10.086962604947294     
   19.870233834136080     
  -45.470613506839094     
   29.722227004834316     
  -9.9759080000133249     
   19.756742908414200     
  -45.322189420089927     
   29.647407694834218     
  -9.8691063634404852     
   19.643622576957281     
  -45.174137427360066     
   29.573389397108414     
  -9.7664954836730455     
   19.530871914471120     
  -45.026453602164842     
   29.500140680980866     
  -9.6680177284376523     
   19.418490005282187     
  -44.879134174092350     
   29.427630548017582     
  -9.5736165924172578     
   19.306475942950122     
  -44.732175526663369     
   29.355828423574454     
  -9.4832387613749258     
   19.194828829885505     
  -44.585574195272272     
   29.284704132864142     
  -9.3968327185734690     
   19.083547776972644     
  -44.439326865221425     
   29.214227887474841     
  -9.3143499812349173     
   18.972631903197168     
  -44.293430369846199     
   29.144370262615581     
  -9.2357435250550264     
   18.862080335278204     
  -44.147881688724219     
   29.075102186177666     
  -9.1609699976961441     
   18.751892207304898     
  -44.002677945980786     
   29.006394911194946     
  -9.0899856378174153     
   18.642066660377118     
  -43.857816408655523     
   28.938220018911316     
  -9.0227530646982554     
   18.532602842250078     
  -43.713294485180924     
   28.870549370926078     
  -8.9592316652714530     
   18.423499906982702     
  -43.569109723920022     
   28.803355133436543     
  -8.8993886874460131     
   18.314757014589535     
  -43.425259811790724     
   28.736609718280697     
  -8.8431878967286544     
   18.206373330695989     
  -43.281742572972384     
   28.670285809055233     
  -8.7906005824704287     
   18.098348026196728     
  -43.138555967688028     
   28.604356304686704     
  -8.7415944858031924     
   17.990680276917001     
  -42.995698091061207     
   28.538794346043183     
  -8.6961450889892813     
   17.883369263276741     
  -42.853167172051407     
   28.473573257875760     
  -8.6542239115461399     
   17.776414169957228     
  -42.710961572460370     
   28.408666578539165     
  -8.6158105737842448     
   17.669814185570150     
  -42.569079786015934     
   28.344047999235784     
  -8.5808810233730934     
   17.563568502328842     
  -42.427520437538945     
   28.279691391560483     
  -8.5494173896369734     
   17.457676315721542     
  -42.286282282157195     
   28.215570761138206     
  -8.5214009034404050     
   17.352136824186520     
  -42.145364204618446     
   28.151660254362405     
  -8.4968169131014726     
   17.246949228788797     
  -42.004765218663749     
   28.087934127514142     
  -8.4756502931862023     
   17.142112732898401     
  -41.864484466469179     
   28.024366750315245     
  -8.4578906784597940     
   17.037626541869873     
  -41.724521218167823     
   27.960932570226795     
  -8.4435264522918292     
   16.933489862722919     
  -41.584874871437670     
   27.897606121834610     
  -8.4325510182763175     
   16.829701903823974     
  -41.445544951160088     
   27.834361989197536     
  -8.4249564219009105     
   16.726261874568564     
  -41.306531109147016     
   27.771174816033280     
  -8.4207406505745492     
   16.623168985064222     
  -41.167833123954040     
   27.708019261153972     
  -8.4198982723970435     
   16.520422445813811     
  -41.029450900740883     
   27.644870024110993     
  -8.4224319636552476     
   16.418021467399107     
  -40.891384471219645     
   27.581701784383576     
  -8.4283404437849558     
   16.315965260164393     
  -40.753633993681049     
   27.518489231055192     
  -8.4376283842518180     
   16.214253033899944     
  -40.616199753057984     
   27.455207018173304     
  -8.4503012975707215     
   16.112883997525202     
  -40.479082161116438     
   27.391829758441524     
  -8.4663649657636988     
   16.011857358771451     
  -40.342281756667340     
   27.328332021198296     
  -8.4858302756868831     
   15.911172323863815     
  -40.205799205879018     
   27.264688294130643     
  -8.5087067792231998     
   15.810828097202414     
  -40.069635302660480     
   27.200872993286470     
  -8.5350093512969654     
   15.710823881042447     
  -39.933790969119379     
   27.136860423151742     
  -8.5647512689279335     
   15.611158875173057     
  -39.798267256089915     
   27.072624788634783     
  -8.5979517412317250     
   15.511832276594763     
  -39.663065343741884     
   27.008140150575542     
  -8.6346285378477177     
   15.412843279195281     
  -39.528186542274099     
   26.943380436541688     
  -8.6748045088354200     
   15.314191073423501     
  -39.393632292675925     
   26.878319402725420     
  -8.7185018699203898     
   15.215874845961489     
  -39.259404167572363     
   26.812930638701019     
  -8.7657483427823841     
   15.117893779394230     
  -39.125503872160280     
   26.747187526130148     
  -8.8165698000859045     
   15.020247051876966     
  -38.991933245213389     
   26.681063252629507     
  -8.8709990557452389     
   14.922933836799899     
  -38.858694260182531     
   26.614530759711414     
  -8.9290663475639089     
   14.825953302450031     
  -38.725789026377996     
   26.547562762104690     
  -8.9908094738779507     
   14.729304611669949     
  -38.593219790245101     
   26.480131691050602     
  -9.0562631085790262     
   14.632986921513297     
  -38.460988936723140     
   26.412209717736260     
  -9.1254701995017502     
   14.536999382896751     
  -38.329098990700693     
   26.343768691239994     
  -9.1984707169709701     
   14.441341140248216     
  -38.197552618570441     
   26.274780160862715     
  -9.2753121077348748     
   14.346011331151042     
  -38.066352629868142     
   26.205215320054702     
  -9.3560405779145697     
   14.251009085983990     
  -37.935501979028707     
   26.135045015720344     
  -9.4407081597635258     
   14.156333527556699     
  -37.805003767228101     
   26.064239704522116     
  -9.5293672543336676     
   14.061983770740420     
  -37.674861244341507     
   25.992769450114615     
  -9.6220753532170189     
   13.967958922093700     
  -37.545077811003807     
   25.920603884965487     
  -9.7188911222192278     
   13.874258079482800     
  -37.415657020787521     
   25.847712201548845     
  -9.8198773056717634     
   13.780880331696510     
  -37.286602582479262     
   25.774063121756306     
  -9.9251006191570053     
   13.687824758055124     
  -37.157918362507090     
   25.699624867112625     
  -10.034628098662992     
   13.595090428013213     
  -37.029608387448377     
   25.624365156372654     
  -10.148534928786056     
   13.502676400755959     
  -36.901676846696425     
   25.548251144406759     
  -10.266894188358796     
   13.410581724788651     
  -36.774128095240428     
   25.471249437994068     
  -10.389788576205676     
   13.318805437519089     
  -36.646966656586258     
   25.393326023672525     
  -10.517298513890918     
   13.227346564832484     
  -36.520197225815032     
   25.314446284818345     
  -10.649514177949481     
   13.136204120658565     
  -36.393824672781776     
   25.234574928483724     
  -10.786524407786631     
   13.045377106530472     
  -36.267854045472006     
   25.153675995425324     
  -10.928427150316825     
   12.954864511135087     
  -36.142290573503942     
   25.071712791797946     
  -11.075320031790406     
   12.864665309854402     
  -36.017139671795555     
   24.988647891559520     
  -11.227309947566962     
   12.774778464297516     
  -35.892406944399269     
   24.904443066952766     
  -11.384503578463766     
   12.685202921822819     
  -35.768098188506606     
   24.819059290114289     
  -11.547017367173584     
   12.595937615049968     
  -35.644219398631662     
   24.732456659860485     
  -11.714968355744555     
   12.506981461361134     
  -35.520776770989038     
   24.644594397192403     
  -11.888482734079711     
   12.418333362391099     
  -35.397776708054337     
   24.555430776686805     
  -12.067688764220010     
   12.329992203505682     
  -35.275225823335234     
   24.464923110955155     
  -12.252723972275421     
   12.241956853267974     
  -35.153130946354935     
   24.373027681163087     
  -12.443727782121792     
   12.154226162891849     
  -35.031499127845038     
   24.279699722797176     
  -12.640850437278736     
   12.066798965682214     
  -34.910337645176746     
   24.184893344517583     
  -12.844243992837352     
   11.979674076461365     
  -34.789654008029025     
   24.088561514571303     
  -13.054071753247651     
   11.892850290980885     
  -34.669455964301541     
   23.990655976421944     
  -13.270499897373893     
   11.806326385318425     
  -34.549751506292509     
   23.891127227191642     
  -13.493706207535228     
   11.720101115258702     
  -34.430548877147942     
   23.789924430635125     
  -13.723871881916532     
   11.634173215658027     
  -34.311856577592550     
   23.686995391520753     
  -13.961190352080820     
   11.548541399791645     
  -34.193683372954055     
   23.582286463880152     
  -14.205860567797783     
   11.463204358683086     
  -34.076038300520295     
   23.475742509621664     
  -14.458091319841367     
   11.378160760414795     
  -33.958930677184433     
   23.367306824722856     
  -14.718101743200778     
   11.293409249419147     
  -33.842370107468504     
   23.256921061648850     
  -14.986118331198703     
   11.208948445749014     
  -33.726366491878970     
   23.144525174164862     
  -15.262381136189166     
   11.124776944326948     
  -33.610930035654448     
   23.030057315643440     
  -15.547136792942572     
   11.040893314172024     
  -33.496071257891103     
   22.913453789696373     
  -15.840647932555985     
   10.957296097603356     
  -33.381801001091354     
   22.794648930202200     
  -16.143184409777678     
   10.873983809419187     
  -33.268130441148024     
   22.673575047128871     
  -16.455032563378300     
   10.790954936050476     
  -33.155071097772947     
   22.550162302903530     
  -16.776488105641366     
   10.708207934687811     
  -33.042634845410412     
   22.424338642111223     
  -17.107864540130851     
   10.625741232380413     
  -32.930833924659979     
   22.296029658060238     
  -17.449485259417958     
   10.543553225105921     
  -32.819680954218292     
   22.165158518614607     
  -17.801693827294628     
   10.461642276809648     
  -32.709188943384483     
   22.031645814909893     
  -18.164845087937596     
   10.380006718411828     
  -32.599371305155330     
   21.895409476750366     
  -18.539315255141201     
   10.298644846781366     
  -32.490241869932611     
   21.756364612336803     
  -18.925494570504192     
   10.217554923674511     
  -32.381814899894124     
   21.614423403058023     
  -19.323795238956173     
   10.136735174636742     
  -32.274105104039563     
   21.469494938765848     
  -19.734647077112008     
   10.056183787866152     
  -32.167127653978433     
   21.321485085687513     
  -20.158502787027178     
   9.9758989130363833     
  -32.060898200477247     
   21.170296314784807     
  -20.595835479383325     
   9.8958786600772299     
  -31.955432890818567     
   21.015827548689433     
  -21.047144095391925     
   9.8161210979107345     
  -31.850748387026904     
   20.857973967973990     
  -21.512949499393233     
   9.7366242531406328     
  -31.746861884990150     
   20.696626846728545     
  -21.993802624275663     
   9.6573861086927817     
  -31.643791134555713     
   20.531673327046473     
  -22.490278275360733     
   9.5784046024040901     
  -31.541554460638142     
   20.362996239981271     
  -23.002984561908370     
   9.4996776255573625     
  -31.440170785398777     
   20.190473855766960     
  -23.532558800289916     
   9.4212030213592310     
  -31.339659651597444     
   20.013979664764783     
  -24.079671891097988     
   9.3429785833582706     
  -31.240041247121582     
   19.833382125581551     
  -24.645031684674876     
   9.2650020538001296     
  -31.141336430837757     
   19.648544387946487     
  -25.229381102692198     
   9.1872711219163818     
  -31.043566759793702     
   19.459324029676299     
  -25.833506423196908     
   9.1097834221435434     
  -30.946754517890753     
   19.265572731502317     
  -26.458232746902720     
   9.0325365322685034     
  -30.850922746097250     
   19.067135985900553     
  -27.104434681952313     
   8.9555279714963785     
  -30.756095274318032     
   18.863852725785904     
  -27.773031239661943     
   8.8787551984365081     
  -30.662296755024848     
   18.655554991488444     
  -28.464996628048720     
   8.8022156090020687     
  -30.569552698754180     
   18.442067516778074     
  -29.181356770054290     
   8.7259065342184652     
  -30.477889511609728     
   18.223207341002670     
  -29.923199953519148     
   8.6498252379353211     
  -30.387334534903843     
   17.998783341351274     
  -30.691673474421620     
   8.5739689144365485     
  -30.297916087074732     
   17.768595790293116     
  -31.487995822625319     
   8.4983346859426145     
  -30.209663508044940     
   17.532435821623420     
  -32.313453691803652     
   8.4229195999986750     
  -30.122607206193546     
   17.290084918934898     
  -33.169414304964505     
   8.3477206267418342     
  -30.036778708117087     
   17.041314311647660     
  -34.057324609034382     
   8.2727346560402939     
  -29.952210711395271     
   16.785884377079906     
  -34.978722753401115     
   8.1979584944966177     
  -29.868937140561496     
   16.523543956429393     
  -35.935240002648840     
   8.1233888623068182     
  -29.786993206529399     
   16.254029656409532     
  -36.928612051196055     
   8.0490223899662823     
  -29.706415469723311     
   15.977065066025554     
  -37.960682703092729     
   7.9748556148129710     
  -29.627241907193866     
   15.692359945752365     
  -39.033416730938150     
   7.9008849773975092     
  -29.549511984028808     
   15.399609320270322     
  -40.148904110118409     
   7.8271068176690637     
  -29.473266729379521     
   15.098492539444440     
  -41.309375672632711     
   7.7535173709649898     
  -29.398548817476161     
   14.788672221899688     
  -42.517208494181546     
   7.6801127637913051     
  -29.325402654025929     
   14.469793158193333     
  -43.774942778239144     
   7.6068890093799997     
  -29.253874468412057     
   14.141481087356546     
  -45.085292224022332     
   7.5338420030080728     
  -29.184012412204471     
   13.803341395676371     
  -46.451158606495390     
   7.4609675170619330     
  -29.115866664449964     
   13.454957706127663     
  -47.875650369718372     
   7.3882611958294326     
  -29.049489544363755     
   13.095890328354766     
  -49.362095630834432     
   7.3157185500003328     
  -28.984935632015063     
   12.725674611123516     
  -50.914067056105488     
   7.2433349508543152     
  -28.922261897716744     
   12.343819108202716     
  -52.535397153100639     
   7.1711056241138706     
  -28.861527840872352     
   11.949803629554470     
  -54.230207827148995     
   7.0990256434373755     
  -28.802795639121339     
   11.543077070850844     
  -56.002930664089540     
   7.0270899235254749     
  -28.746130308717039     
   11.123055090870182     
  -57.858341186638548     
   6.9552932128114175     
  -28.691599877159934     
   10.689117531970382     
  -59.801585587607804     
   6.8836300857033192     
  -28.639275569229852     
   10.240605640063333     
  -61.838221416806853     
   6.8120949343432837     
  -28.589232007681098     
   9.7768189794372713     
  -63.974251955912052     
   6.7406819598450172     
  -28.541547430008087     
   9.2970120897679411     
  -66.216175708103250     
   6.6693851629678109     
  -28.496303922853773     
   8.8003907719571544     
  -68.571029762126344     
   6.5981983341806627     
  -28.453587675802027     
   8.2861080487412178     
  -71.046451031587978     
   6.5271150430656633     
  -28.413489256515163     
   7.7532596660042961     
  -73.650731787027865     
   6.4561286270046052     
  -28.376103909406147     
   7.2008791776015988     
  -76.392894922471314     
   6.3852321790869651     
  -28.341531880297936     
   6.6279324656830507     
  -79.282765931607187     
   6.3144185351709146     
  -28.309878769830739     
   6.0333117211960090     
  -82.331066746143975     
   6.2436802600216756     
  -28.281255918726249     
   5.4158287205999152     
  -85.549509092388519     
   6.1730096324432857     
  -28.255780828418732     
   4.7742074024070149     
  -88.950912393072628     
   6.1023986293104961     
  -28.233577621014067     
   4.1070755594589547     
  -92.549325844991174     
   6.0318389083969928     
  -28.214777543076366     
   3.4129556156215362     
  -96.360178708265380     
   5.9613217898841055     
  -28.199519518349039     
   2.6902542753095289     
  -100.40044014964327     
   5.8908382364205778     
  -28.187950755225298     
   1.9372509741872204     
  -104.68881277775922     
   5.8203788315884051     
  -28.180227415593944     
   1.1520848783540429     
  -109.24594600995650     
   5.7499337566120019     
  -28.176515352689862     
  0.33274028327935018     
  -114.09468462847870     
   5.6794927651276019     
  -28.176990926610248     
 -0.52296985143422181     
  -119.26035810471596     
   5.6090451558064078     
  -28.181841907581880     
  -1.4174225372196121     
  -124.77110603694818     
   5.5385797425980652     
  -28.191268478506171     
  -2.3532058324967036     
  -130.65826828891699     
   5.4680848223299030     
  -28.205484350199075     
  -3.3331428446636036     
  -136.95682342535827     
   5.3975481393612617     
  -28.224718004861618     
  -4.3603190203537689     
  -143.70591622795732     
   5.3269568469502877     
  -28.249214085892660     
  -5.4381133920634737     
  -150.94945908100581     
   5.2562974649415590     
  -28.279234955210747     
  -6.5702343351709924     
  -158.73685408259445     
   5.1855558333255907     
  -28.315062442900651     
  -7.7607607407904791     
  -167.12383018772263     
   5.1147170611538639     
  -28.356999818420622     
  -9.0141894671983707     
  -176.17344777376741     
   5.0437654702135193     
  -28.405374017902371     
  -10.335490325501658     
  -185.95728026201630     
   4.9726845327717264     
  -28.460538168534793     
  -11.730169927466751     
  -196.55683830907859     
   4.9014568025877425     
  -28.522874458890424     
  -13.204346214784874     
  -208.06526516111657     
   4.8300638382569074     
  -28.592797413686117     
  -14.764835703493215     
  -220.58939411260022     
   4.7584861177902606     
  -28.670757643343197     
  -16.419256159337756     
  -234.25222891771364     
   4.6867029431398315     
  -28.757246153432089     
  -18.176147876220568     
  -249.19597822291232     
   4.6146923331448635     
  -28.852799317404873     
  -20.045117712892456     
  -265.58576360456419     
   4.5424309030880909     
  -28.958004639036922     
  -22.037010939926645     
  -283.61420106892211     
   4.4698937287002307     
  -29.073507460006599     
  -24.164117447943610     
  -303.50707822940785     
   4.3970541920180688     
  -29.200018804963115     
  -26.440420534664121     
  -325.53045728214829     
   4.3238838059639226     
  -29.338324603710479     
  -28.881898964280289     
  -349.99960699768911     
   4.2503520138422619     
  -29.489296591163082     
  -31.506896016762902     
  -377.29034647355616     
   4.1764259591025841     
  -29.653905265243282     
  -34.336573615314634     
  -407.85354581797520     
   4.1020702196427283     
  -29.833235387303937     
  -37.395475208949385     
  -442.23386224693701     
   4.0272464995503165     
  -30.028504648265809     
  -40.712229175801340     
  -481.09415286881784     
   3.9519132694011629     
  -30.241086309511111     
  -44.320435322317557     
  -525.24764402936114     
   3.8760253439121843     
  -30.472536879448246     
  -48.259792652537683     
  -575.70079804563886     
   3.7995333826845141     
  -30.724630232674297     
  -52.577548637880071     
  -633.71112286995481     
   3.7223832956875484     
  -30.999400059417503     
  -57.330382059404634     
  -700.86626634950255     
   3.6445155296157199     
  -31.299193212208586     
  -62.586879057026024     
  -779.19359246913689     
   3.5658642036912114     
  -31.626737487352504     
  -68.430831000544430     
  -871.31530244265866     
   3.4863560529774742     
  -31.985228804276037     
  -74.965695768864521     
  -980.66892436834041     
   3.4059091224162872     
  -32.378444825452256     
  -82.320712701626917     
  -1111.8384268315010     
   3.3244311334228502     
  -32.810895359463494     
  -90.659500902863357     
  -1271.0191228446279     
   3.2418174134697559     
  -33.288024472531134     
  -100.19214432419787     
  -1466.8472764308151     
   3.1579482318977057     
  -33.816488580585215     
  -111.19349889742924     
  -1711.2738555013232     
   3.0726853124241433     
  -34.404542459862995     
  -124.02805281368889     
  -2022.6336580188433     
   2.9858671772934917     
  -35.062607105019310     
  -139.19780524883055     
  -2424.6346639527196     
   2.8973027883315159     
  -35.804058031212563     
  -157.38256522847558     
  -2968.0561803267660     
   2.8067626263429868     
  -36.646621910736087     
  -179.64298658092684     
  -3682.0112152734387     
   2.7139657714747791     
  -37.613874553927076     
  -207.25807069547704     
  -4817.1544364528663     
   2.6185604541100429     
  -38.740486553087976     
  -243.38672896887437     
  -6062.8611796730229     
   2.5200933384653372     
  -40.071098845051189     
  -288.85818781642104     
  -9745.6105522592479     
   2.4179579525139752     
  -41.698119981988199     
  -361.95026695836714     
  -9578.3275069376359     
   2.3113008020232213     
  -43.687464957535070     
  -433.78772326039785     
  -34624.198334934415     
   2.1988299632600201     
  -46.505607292617157     
  -693.46921077241200     
   7671.3966270076453     
   2.0783516280334493     
  -49.829114659722755     
  -635.93373606985585     
  -291724.36241862900     
   1.9452460623709114     
  -58.478615135421656     
  -2823.8664542096240     
  -231845.21060950423     
   1.7777777777777777     
  -76.945045105397497     
  -4562.7055337808688     
  -231845.21060950423     


==> anc/CG1gS/CG1gS1010.dat <==
# G1gS1010
6.
6.00005126201260083531382088359
6.00005509541744802083367585907
6.00005921325211650392726681198
6.00006363642271852533571502905
6.00006838735433343598778737756
6.0000734900997779762823447363
6.00007897045602012211658522633
6.00008485608876018307829290396
6.00009117666573744817889422783
6.00009796399935744876826688919
6.00010525219927396980097293301
6.00011307783560141804090463984
6.0001214801134771834916878292
6.00013050105974034857325777217
6.00014018572254265449566433004
6.00015058238476017801988723297
6.0001617427921298623941381617
6.00017372239709404766108612976
6.00018658061939862749900566087
6.00020038112455659769713069873
6.00021519212135873612776397364
6.00023108667968715168286760903
6.00024814306996565090456991765
6.00026644512566349110423300819
6.00028608263035631654268160092
6.00030715173094011171174991184
6.00032975537869105712401442687
6.00035400379996644373197707339
6.00038001499844949767430223804
6.00040791529095429168909273904
6.00043783987892607453230875911
6.00046993345789753160729354772
6.00050435086729288833705150989
6.00054125778310956278189916401
6.00058083145615143356959917228
6.00062326149863886582555925177
6.000668750722178564740660357
6.00071751603024121356426476696
6.00076978936846678184213629589
6.00082581873629640870392779702
6.00088586926361588326573329491
6.00095022435628892139519275892
6.00101918691465858234007144218
6.00109308062930212389648435248
6.00117225135853813153472177368
6.00125706859240456151648197304
6.00134792700805200000143880367
6.00144524812172743807970133982
6.00154948204275954865419943956
6.00166110933519603307317935467
6.00178064299298612751172844339
6.00190863053484567965733834017
6.00204565622518697323005294791
6.00219234342773910141156793267
6.00234935709872531207966932581
6.00251740642669920695204663272
6.00269724762636947174884316763
6.0028896868939600605465654879
6.00309558353185613942386531585
6.00331585325047181396373355709
6.00355147165543938205838270527
6.00380347792835662056809984452
6.00407297870943280479514682225
6.00436115219043938598503290852
6.00466925242639027625836169039
6.00499861387434132420108998216
6.00535065616759955794296540348
6.00572688913345969096720785193
6.00612891806232647170562854526
6.00655844923572347868600720248
6.00701729572021704141630263697
6.00750738343368139294657814912
6.00803075748957918020744707978
6.00858958882400904464005397542
6.00918618110915557652567646795
6.00982297795544015930480687117
6.01050257040308453299226395881
6.01122770470192930277885079944
6.01200129037616019726039907766
6.01282640856804441382146762349
6.01370632065182184101730987724
6.01464447710547993637344318711
6.01564452662420923442952141239
6.01671032545482492631888194908
6.01784594692527740460420073274
6.01905569113748165706869664219
6.02034409478498340013507919124
6.021715941049350266511076037
6.02317626952051940544456506377
6.02473038607652628385004277029
6.026383872646947247462515372
6.0281425967718591327019210037
6.03001272085398450736974016942
6.03200071098576366128530336592
6.03411334521516599806141432052
6.03635772109389246573067705544
6.03874126232896977556093958242
6.041271724333310456201615962
6.04395719844229262553192611769
6.04680611453144695065731513038
6.04982724173453390623354733366
6.08565134792033957424670472092
6.11612233956466423116546513202
6.14308510338219174353468559572
6.16741813812745595909178210994
6.18964017035933944447301784578
6.21009480128305210086628265177
6.22902683471458540560214264242
6.2466197489594941285639295821
6.26301629723248172398119977468
6.27833078822095782114659424508
6.29265686850389099234566898902
6.30607269659854446596338575392
6.31864451846868744467582461056
6.33042921841048594254791428351
6.3414761882971135749643740571
6.35182872890947256782830080028
6.36152512133719324658037898615
6.37059946028223737941347741052
6.37908231201572027073941394552
6.38700124086963087855492258766
6.39438123558387151629190098695
6.40124505827430291263593106242
6.40761353284174536024936053647
6.41350578543333891227140830148
6.41893944653921225900919723794
6.42393082209527009110251045719
6.42849503932482443485090912504
6.43264617182352626055558910734
6.43639734746041631045040161883
6.43976084195373047814042381357
6.44274816042720396599447109811
6.4453701088206716303464881044
6.44763685668842579396174348559
6.44955799264850484390222660553
6.451142573529832018360199816
6.45239916808989552246507113508
6.45333589603437231972706703318
6.45396046295481511468809945987
6.4542801917059120443458402838
6.45430205066575838988339726146
6.45403267925782343330106390611
6.45347841105931882923146581547
6.45264529477547336440508138657
6.45153911332119840591977478978
6.45016540121951312852496843384
6.44852946049886266288518305905
6.44663637524827591822483781535
6.44449102496949878629686915914
6.44209809684825227238018534406
6.43946209705215238167923586166
6.43658736115021748218186972394
6.43347806373797183830537040551
6.43013822734267571122355187427
6.42657173067496001898118364211
6.42278231628593900293170216606
6.41877359768256820122940344668
6.41454906594848140222836000385
6.41011209591267276913987150127
6.40546595190409882746353043638
6.40061379312648283171337145203
6.39555867868424581638047250067
6.39030357228750850168062955536
6.38485134666145825383521514983
6.37920478768301430697407516896
6.3733665982656169478968642837
6.3673394020110816868497174582
6.36112574664577104000162360475
6.35472810725682139315499712663
6.34814888934280046221534272492
6.34139043169194464693918586412
6.33445500910001983358919487856
6.32734483493885058613451286008
6.32006206358565946457411339301
6.31260879272254013435807747711
6.30498706551464592649514633325
6.29719887267500158785729025497
6.28924615442323307105302779888
6.28113080234495211096274037379
6.27285466115802348816469100891
6.26441953039147837665295389746
6.25582716598241264760088118005
6.24707928179582056382480080856
6.23817755107195848312750047215
6.2291236078055068956341706306
6.21991904806049958053297208028
6.21056543122471340045517295083
6.20106428120695903225134790823
6.191417087580479763295819132
6.18162530667545056636169797896
6.17169036262337138641048238898
6.16161364835596547171559382007
6.15139652656102434419126164638
6.14104033059748444118835611439
6.13054636537187549838903270057
6.11991590817814640738423545014
6.1091502095027496896572572755
6.09825049379675008026927185097
6.08721796021661528212455434494
6.07605378333524707379781323053
6.06475911382471802840668338117
6.05333507911209257927736141696
6.04178278400963054981171483862
6.03010331132059609323898942174
6.01829772242182484545009710098
6.00636705782413659915551434744
5.9943123377116196107733788125
5.98213456246075543263101316457
5.96983471314029962872787904454
5.9574137519927836130931310027
5.94487262289845589827353690955
5.93221225182243703029555970196
5.91943354724582120635746298399
5.90653740058141882992520587831
5.89352468657479787738196697348
5.88039626369124776730425923811
5.86715297448925728684351160542
5.85379564598106790018523971692
5.84032508998083531283404592937
5.82674210344090537343058953372
5.81304746877668515174219345182
5.79924195418056623534136862915
5.78532631392533484375198597331
5.77130128865748217984532267401
5.75716760568080844268641815079
5.74292597923069503837281628399
5.72857711073940167554824471712
5.71412168909272815503464555477
5.69956039087836469778954673293
5.68489388062623954575252066085
5.67012281104115826357017563375
5.65524782322801561674898811456
5.64026954690984805786275236506
5.62518860063898267448928596408
5.61000559200152690086291456193
5.5947211178154323327296948995
5.57933576432235557694373443405
5.56385010737352918156805984676
5.54826471260984629836186522047
5.53258013563635379921351510877
5.51679692219134007478878187541
5.50091560831019566255937517876
5.48493672048421715917219533606
5.46886077581451754698157443453
5.45268828216119908601329666836
5.43641973828793827143706781817
5.42005563400212601474223712829
5.40359645029070015728136369832
5.38704265945180165172770643071
5.37039472522238023529614238945
5.3536531029018701541995093003
5.33681823947205146847846582509
5.31989057371320765755180910618
5.30287053631668564780532200643
5.28575854999395998316817966838
5.26855502958229864744387772644
5.25126038214712401328674869407
5.23387500708115852781719115627
5.2163992962004410401383132818
5.19883363383729612312814866219
5.18117839693033533296344799247
5.16343395511156607743735267714
5.14560067079068062121696517813
5.1276788992365947360748692156
5.10966898865630260049865209035
5.09157128027111175994103440053
5.07338610839031927063553696378
5.05511380048238756097352311905
5.03675467724367604979453591341
5.0183090526647821557147771868
4.9997772340945430111794579311
4.98115952230174695486945151118
4.96245621153460171222804576154
4.94366758957800408220449353132
4.92479393780865392502824923727
4.90583553124805328729642039695
4.88679263861342960340587627752
4.86766552236662007307295667718
4.84845443876095253018405285974
4.8291596378861563854706186737
4.80978136371133554158989324402
4.79031985412603354132353521586
4.77077534097941961509687363804
4.75114805011762274029135127083
4.73143820141923930938826299031
4.71164600882903852444934294533
4.69177168038988818949915655605
4.67181541827292215779346856011
4.6517774188059693055768253099
4.63165787250026254565831790615
4.61145696407544506093528281039
4.59117487248288962789556891287
4.5708117709273456112068160438
4.55036782688692694088004608387
4.5298432021314531313416473982
4.50923805273915416526789976112
4.48855252911174884246920421349
4.46778677598790498372704748279
4.44694093245508867958160504444
4.4260151319598085829603124251
4.4050095023162600605648214262
4.38392416571337283944743320112
4.3627592387202646105714005969
4.34151483229010187873289415041
4.32019105176236817640019639041
4.29878799686353858617224659311
4.2773057617061583410449341381
4.25574443478632209186332329964
4.23410409897954924558425582262
4.21238483153504958461495334442
4.19058670406837217484945942592
4.16870978255242935639401736738
4.14675412730688638462673371137
4.12471979298590604841805502896
4.10260682856423633525448570293
4.08041527732162793782805441286
4.05814517682556710150506933203
4.03579655891230799504928357015
4.01336944966618744607449152568
3.99086386939720351591090118123
3.96827983261683799379779481605
3.94561734801210146540448469186
3.92287641841777815340246087985
3.90005704078684623585583659088
3.87715920615904781917248152169
3.85418289962758117378187961485
3.83112810030388622999792260726
3.80799478128049267600161551532
3.78478290959189829674460492224
3.76149244617344343891486140685
3.73812334581814567987857817692
3.71467555713145691453901732282
3.69114902248390315000985561363
3.66754367796156531040857556694
3.64385945331435729929007429434
3.6200962719020554414408037924
3.59625405063803122493000622924
3.57233269993063698425681816172
3.54833212362219180171603834122
3.52425221892551245207890722062
3.50009287635793167045286890766
3.4758539796727433795912647796
3.45153540578801176553913178538
3.42713702471267823359892453629
3.40265869946989730413993794922
3.37810028601752941338214451077
3.35346163316571536122612422639
3.32874258249145378936119985727
3.30394296825009957074194481301
3.2790626172836973381222368779
3.25410134892606056625483073939
3.2290589749045026406863883366
3.20393529923812218635474262886
3.17873011813254058141484793584
3.1534432198709850352608873126
3.12807438470160585330781506609
3.10262338472091153278425563147
3.07708998375320012086641385857
3.05147393722585980545037058394
3.02577499204040598536676642906
2.99999288643911606562311948593
2.97412734986711692807129416017
2.94817810282977342144674810632
2.92214485674521927859030488711
2.89602731379186458320962137903
2.86982516675070625283262993022
2.84353809884225995631712925869
2.81716578355792341957373465064
2.79070788448557216657998918165
2.76416405512917936711625411693
2.73753393872224158886770908973
2.71081716803478184851837431411
2.68401336517369039093958404125
2.65712214137615206192204725031
2.63014309679589693995406701769
2.60307582028199801540313284076
2.57591988914992610724499262002
2.54867486894455784112989063329
2.52134031319481732753885041791
2.4939157631596161207682979159
2.46640074756473905012616759642
2.43879478233030553125468936515
2.41109737028841692035875610547
2.38330800089058029456616329807
2.35542614990447764928889159382
2.32745127909962681377383930267
2.29938283592145630783891140346
2.27122025315329079763867075212
2.24296294856571664983762192292
2.21461032455276821681296663271
2.18616176775434478608232174579
2.15761664866423546040799824158
2.12897432122309445510220401921
2.10023412239567224781405098742
2.07139537173156852196192731087
2.04245737090873072172249554216
2.01341940325887708172144910615
1.98428073327397498822945207342
1.9550406060928542312707236274
1.92569824696697985778299987915
1.89625286070435065053330725012
1.86670363109042642575534651905
1.83704972028492002580866164496
1.80729026819321771152348713466
1.77742439181111422754981672522
1.74745118454146567988877154883
1.71736971548127404233466669602
1.68717902867762106529195780627
1.65687814235076601174706964971
1.62646604808261034863886819597
1.5959417099686125707978161703
1.56530406373110695085276881061
1.53455201579184033427758218589
1.50368444230139018755900018639
1.47270018812296391373230658395
1.44159806576790281694107818029
1.41037685428002274600509479644
1.3790352980657159571495619391
1.3475721056665135331959664078
1.31598594847056303075189403998
1.2842754593592099514667826925
1.25243923128458197960451377188
1.22047581577375927709317301016
1.18838372135476977711323894461
1.15616141189927234641630882679
1.12380730487637951045462570726
1.09131976951162135783299998613
1.05869712484455899719239347139
1.02593763767801473281472438082
0.99303952041129154908554573677
0.960000928749100447282207516583
0.926819959277193763720208692716
0.893494646894908005661141568506
0.860022962093942110607271682049
0.826402808071726297118094680125
0.792632017666661367898469064109
0.758708350101315372818549306921
0.724629487518338996220504894192
0.690393031292385784591652315306
0.655996498099678736502008916949
0.621437315725028248269560349803
0.586712818584051910566773225187
0.551820242936044105693494679399
0.516756721760357933761599849668
0.48151927926625326957520431457
0.446104825002885672526424518889
0.410510147532406545855838861458
0.374731907624951148994166584792
0.338766630929532465902419311254
0.302610700069446878445212185896
0.266260346104627476074576805651
0.229711639296328814194893702782
0.192960479101445941349971516719
0.156002583314485295428772683253
0.118833476264506053437930723372
0.0814484759619861949657323928928
0.043842680076234906991443332706
0.00601095060730554747879755905695
-0.0320521029030838690029733361763
-0.0703521417998856499623514760644
-0.108895118587333607154277886586
-0.147687299282415483440537738274
-0.186735288123175377357299806892
-0.226046054950277541052746986626
-0.265626965633379199160981478144
-0.305485815977610119741667369616
-0.345630869622345558505448766994
-0.386070900537675996026949639001
-0.426815240837609120669376697176
-0.467873834768362558002065858957
-0.509257299901980995185080498746
-0.550976996778932668177250276543
-0.59304510851019803924063788451
-0.63547473218551956190164483307
-0.678279984361299622015614765265
-0.721476123448186558067702592337
-0.765079692524677684354252709348
-0.809108687024789639833547992927
-0.853582752963547209376191359894
-0.898523422986038487127693976983
-0.94395439971711059565451330983
-0.989901898889989975312822646063
-1.03639506890454030340837921971
-1.08346650936304243743317752967
-1.13115291961979549187277609347
-1.17949592084994219693244712062
-1.22854311388130195406109943609
-1.27834946392565758234724357429
-1.32897914921714927598461878273
-1.38050808588000698125156304579
-1.43302746992477058292299633044
-1.48664890709656343405313577116
-1.54151213530670540608507462196
-1.597797220844122561166489447
-1.65574503472202532697993628585
-1.71569453092064416319969967828
-1.77815874633519302261376473752
-1.84400881964904187957885037615
-1.91507912538181084589128155869
-2.


==> anc/CG1gS/CG1gS1110.dat <==
# G1gS1110
-2.
-1.999996
-1.99999567446937279882678941929
-1.99999532244619828615627589048
-1.99999494177444257637134137944
-1.99999453012260801809188710837
-1.99999408496945348674485783991
-1.99999360358855255660528384905
-1.99999308303159497585216984042
-1.99999252011032917129978613627
-1.99999191137703518618883361522
-1.99999125310340845377554904988
-1.99999054125772507631389531504
-1.99998977148014875377402873724
-1.99998893905602812481531629408
-1.99998803888702097442410461831
-1.99998706545986845285183702608
-1.99998601281262805752969022527
-1.99998487449815856533920060588
-1.99998364354463327165783144463
-1.99998231241283969188963028332
-1.9999808729500041992602857072
-1.99997931633985878895722999455
-1.99997763304864414287282764169
-1.99997581276671828029729114245
-1.99997384434541316547083228838
-1.99997171572875253809902396623
-1.99996941387961275950341418426
-1.99996692469987443225599146392
-1.99996423294407574647830265007
-1.99996132212603870605657805045
-1.99995817441789634907077388059
-1.99995477054090253515761980309
-1.99995108964735554327268231615
-1.99994710919291229813288476267
-1.99994280479851118917131897966
-1.9999381501010578016551044204
-1.99993311659195905590342529164
-1.99992767344251682577258526913
-1.99992178731511162591909034447
-1.99991542215901992588496629427
-1.99990853898961453473071945954
-1.99990109564959572634924500497
-1.99989304655079071939656473492
-1.99988434239494011291211090179
-1.9998749298717611802551089728
-1.99986475133243875171597399752
-1.99985374443654391768510356786
-1.99984184177021803781905416826
-1.99982897043328355046382452233
-1.99981505159275276278488311258
-1.9998
-1.9997837234686399413394709643
-1.99976612230991430781379452415
-1.99974708872212881856706897184
-1.99972650613040090459435541867
-1.99970424847267433724289199541
-1.99968017942762783026419245271
-1.99965415157974879260849202116
-1.9996260055164585649893068136
-1.99959556885175930944168076082
-1.99956265517042268877745249422
-1.99952706288625381569476575197
-1.99948857400743768870143686188
-1.99944695280140624076581470412
-1.99940194435104872120523091525
-1.99935327299342264259185130384
-1.99930064063140287648451126347
-1.99924372490792826696003029424
-1.99918217723166358289157223175
-1.99911562064198459448151416603
-1.99904364750020996301428536017
-1.99896581699293944786149972765
-1.99888165243220714364138208441
-1.99879063833591401486455712228
-1.99869221727065827354161441916
-1.99858578643762690495119831128
-1.99847069398063797517070921286
-1.99834623499372161279957319587
-1.99821164720378732391513250337
-1.99806610630193530282890252269
-1.99790872089481745353869402942
-1.99773852704512675788099015458
-1.99755448236777716363411580763
-1.99735545964561490664423813356
-1.99714023992555945856594898286
-1.99690750505289008275522101985
-1.99665582959795279517126458205
-1.99638367212584128862926345667
-1.99608936575558129595451722353
-1.99577110795099629424831471354
-1.99542694948072673653597297676
-1.99505478247978631746225024865
-1.99465232753953596982823674588
-1.99421711974700564560554508964
-1.99374649358805901275544864012
-1.99323756662193758579869987616
-1.99268722182719588425517839303
-1.99209208851090189095270841281
-1.99144852166417752319122611672
-1.99075257963763813924415562922
-1.99
-1.98
-1.97
-1.96
-1.95
-1.94
-1.93
-1.92
-1.91
-1.9
-1.89
-1.88
-1.87
-1.86
-1.85
-1.84
-1.83
-1.82
-1.81
-1.8
-1.79
-1.78
-1.77
-1.76
-1.75
-1.74
-1.73
-1.72
-1.71
-1.7
-1.69
-1.68
-1.67
-1.66
-1.65
-1.64
-1.63
-1.62
-1.61
-1.6
-1.59
-1.58
-1.57
-1.56
-1.55
-1.54
-1.53
-1.52
-1.51
-1.5
-1.49
-1.48
-1.47
-1.46
-1.45
-1.44
-1.43
-1.42
-1.41
-1.4
-1.39
-1.38
-1.37
-1.36
-1.35
-1.34
-1.33
-1.32
-1.31
-1.3
-1.29
-1.28
-1.27
-1.26
-1.25
-1.24
-1.23
-1.22
-1.21
-1.2
-1.19
-1.18
-1.17
-1.16
-1.15
-1.14
-1.13
-1.12
-1.11
-1.1
-1.09
-1.08
-1.07
-1.06
-1.05
-1.04
-1.03
-1.02
-1.01
-1.
-0.99
-0.98
-0.97
-0.96
-0.95
-0.94
-0.93
-0.92
-0.91
-0.9
-0.89
-0.88
-0.87
-0.86
-0.85
-0.84
-0.83
-0.82
-0.81
-0.8
-0.79
-0.78
-0.77
-0.76
-0.75
-0.74
-0.73
-0.72
-0.71
-0.7
-0.69
-0.68
-0.67
-0.66
-0.65
-0.64
-0.63
-0.62
-0.61
-0.6
-0.59
-0.58
-0.57
-0.56
-0.55
-0.54
-0.53
-0.52
-0.51
-0.5
-0.49
-0.48
-0.47
-0.46
-0.45
-0.44
-0.43
-0.42
-0.41
-0.4
-0.39
-0.38
-0.37
-0.36
-0.35
-0.34
-0.33
-0.32
-0.31
-0.3
-0.29
-0.28
-0.27
-0.26
-0.25
-0.24
-0.23
-0.22
-0.21
-0.2
-0.19
-0.18
-0.17
-0.16
-0.15
-0.14
-0.13
-0.12
-0.11
-0.1
-0.09
-0.08
-0.07
-0.06
-0.05
-0.04
-0.03
-0.02
-0.01
0
0.01
0.02
0.03
0.04
0.05
0.06
0.07
0.08
0.09
0.1
0.11
0.12
0.13
0.14
0.15
0.16
0.17
0.18
0.19
0.2
0.21
0.22
0.23
0.24
0.25
0.26
0.27
0.28
0.29
0.3
0.31
0.32
0.33
0.34
0.35
0.36
0.37
0.38
0.39
0.4
0.41
0.42
0.43
0.44
0.45
0.46
0.47
0.48
0.49
0.5
0.51
0.52
0.53
0.54
0.55
0.56
0.57
0.58
0.59
0.6
0.61
0.62
0.63
0.64
0.65
0.66
0.67
0.68
0.69
0.7
0.71
0.72
0.73
0.74
0.75
0.76
0.77
0.78
0.79
0.8
0.81
0.82
0.83
0.84
0.85
0.86
0.87
0.88
0.89
0.9
0.91
0.92
0.93
0.94
0.95
0.96
0.97
0.98
0.99
1.
1.01
1.02
1.03
1.04
1.05
1.06
1.07
1.08
1.09
1.1
1.11
1.12
1.13
1.14
1.15
1.16
1.17
1.18
1.19
1.2
1.21
1.22
1.23
1.24
1.25
1.26
1.27
1.28
1.29
1.3
1.31
1.32
1.33
1.34
1.35
1.36
1.37
1.38
1.39
1.4
1.41
1.42
1.43
1.44
1.45
1.46
1.47
1.48
1.49
1.5
1.51
1.52
1.53
1.54
1.55
1.56
1.57
1.58
1.59
1.6
1.61
1.62
1.63
1.64
1.65
1.66
1.67
1.68
1.69
1.7
1.71
1.72
1.73
1.74
1.75
1.76
1.77
1.78
1.79
1.8
1.81
1.82
1.83
1.84
1.85
1.86
1.87
1.88
1.89
1.9
1.91
1.92
1.93
1.94
1.95
1.96
1.97
1.98
1.99
2.


==> anc/CG1gS/CG1gS2010.dat <==
# G1gS2010
217.759052871660198520455207266
217.714833142875206747135737333
217.712021266130978077115621628
217.709035188923599765034441226
217.705864472616841196157672283
217.702498080238260941219597
217.698924344285079251882902442
217.69513093296246933502169281
217.69110481479119655440168185
217.686832221520132121277953942
217.682298609277847513172236914
217.677488617896273103413355872
217.672386028338296048638306086
217.666973718160196682551753781
217.661233614938999486672162402
217.655146647594165922960059584
217.648692695532605696883935335
217.641850535545756085495278657
217.63459778638750369523956204
217.626910850962029599146141408
217.618764856051279888223201652
217.610133589512734509884107471
217.60098943487950587485893256
217.59130330329658604053891258
217.581044562729321369695357663
217.570180964382973740576745005
217.558678566275578424853139501
217.546501653910285072602967494
217.533612657998028099133627716
217.519972069186778433415667638
217.505538349759846562154296429
217.490267842272808010161162355
217.474114675106682384666996045
217.457030664924096253354595248
217.438965216025383826304970221
217.419865216613018301501671864
217.399674931985516866173683606
217.378335894696125389902983552
217.355786791727272264438777656
217.33196334874909807355195118
217.30679821154943837849518146
217.280220824743586721275558695
217.252157307895126222945306654
217.222530329204229640134421164
217.191258976947234780894358283
217.158258628881156748673153626
217.123440819859259210193794218
217.086713107939039023035681864
217.047978939302153917106933187
217.007137512347119731328552244
216.964083641360206431512119737
216.918707620218061229648626732
216.870895086627378691544244904
216.820526887462623093251631039
216.767478945822593515488023434
216.711622130490717384735744932
216.652822128552576852672223215
216.590939321997530474368827289
216.525828669209607431311017004
216.457339592336340574529863963
216.38531587161308415421743001
216.309595547814845746400533552
216.230010834107958391616704214
216.146388038680230323694321021
216.058547499640728656267896833
215.966303533799260790529980952
215.86946440106107877153260151
215.767832286304494344697088926
215.66120330074808035010796268
215.549367504960044395196140491
215.432108955815258123120171589
215.309205779865336270727131216
215.180430275754065682659249801
215.045549048484314811123444003
214.904323178523177510616018394
214.756508428919319293356092847
214.601855493800016541840036949
214.440110291814832733027609894
214.271014308297776033925240269
214.094304990129521412477383444
213.909716197495107293863795659
213.716978716949518357010984651
213.515820840422641873418395712
213.305969015014920119692817244
213.08714856865405490397988881
212.859084516899508916783278147
212.621502456393125226581921524
212.374129550658411478841264959
212.116695614144942354957842662
211.84893430059446414140011196
211.570584401967614804988342122
211.281391264310026625603499526
210.981108327048531079870935257
210.669498792285947849309918639
210.346337430699225553882377091
210.011412530632075730211622949
209.664527996899942408734612317
209.30550560568088640541753939
208.934187421637680419783690255
208.550438383089017151472030903
208.154149060603790303419969538
207.745238593811776259152137511
203.576090026578994981015312227
200.724332286297035757224706152
198.569107390030570354549232635
196.858605710588091547477496655
195.460677002859767290255305257
194.295807105420888062833772165
193.311824460169640402680964223
192.472371706912029178624175474
191.750958910684437706352473089
191.127612336584967951731851865
190.586855558871674282261677595
190.116427864735633816173042233
189.706435604630117251935678015
189.348770309672955651025234201
189.036697873344931084656313705
188.764561182498005554215463678
188.527560185143647612519289301
188.321586147972717772374842752
188.143094671181022433441055927
187.9890069613935422221020168
187.856632063025715768369077939
187.743604873852297203013455438
187.647836212974311215733754207
187.567472207256386681089633521
187.50086096474007379810970458
187.446525005855863860867619269
187.403138287673097543811417167
187.369506924307869177276057902
187.344552905928518871111647142
187.327300268772329998616194198
187.31686328260688778315619927
187.312436309592433869242330754
187.313285056289393868964246654
187.318738993498708736292673652
187.328184760297002477290772497
187.341060401674056969720172449
187.356850315564414884621347381
187.375080806268002001618710724
187.395316158398509513198612502
187.417155159440380615214590589
187.440228010395740906836284794
187.464193573373274255340729371
187.488736912711265081140085274
187.513567092650451320495467177
187.538415199926743686481940679
187.563032564136131286543871567
187.587189152491467892586148803
187.61067211876958319898811599
187.633284488939171517782486853
187.654843968247771040095401399
187.675181856497119794619435321
187.694142059905268076562655521
187.711580189386215834845591444
187.727362736310772921688154834
187.741366317876635560742904913
187.753476985136938924729581663
187.763589587536126945187317751
187.77160718849772802470551372
187.777440527215518792830589172
187.781007522330206573121131332
187.782232813638810738776367753
187.781047338392388291621184153
187.777387939097284706834461333
187.771197000052215318648111787
187.762422110133759820921288266
187.751015749591045510299564215
187.73693499883059015669299747
187.720141267367987452536925959
187.700600041297376656257574344
187.678280647785061017165760845
187.653156035232493453076316905
187.625202567878099485916468958
187.594399833718766666914444761
187.560730464731786453761017552
187.524179968467889193471303837
187.484736570166902818860916875
187.442391064620487520220024678
187.397136677072226578466031732
187.348968932504856681252217044
187.297885532718276594276102075
187.243886240650778419664957596
187.186972771440228671968070294
187.127148689762154133710014279
187.064419313018273890516752063
186.998791619982331528787409212
186.930274164540446811639968273
186.858876994190914949861935464
186.784611572993692984907156866
186.707490708682958086498696996
186.627528483677308441714656281
186.544740189741588846220967261
186.459142266072125831524345878
186.370752240593499847068380423
186.279588674269998192524788766
186.185671108248702133637947084
186.089020013663873024695945529
185.989656743944012716824071185
185.887603489473770943499585315
185.782883234472836123945589816
185.675519715963147882619634603
185.56553738470427450654521003
185.452961367984665401850107956
185.337817434163770735926824205
185.220131958866766307880162337
185.099931892739875295394726178
184.977244730680079912889880084
184.852098482458401623959336446
184.724521644660931580683175872
184.594543173876443687990018025
184.462192461063748743308841855
184.327499307035974718822221849
184.190493899002708508408051934
184.051206788114429463619236803
183.909668867956924122012871705
183.765911353946412399428839479
183.619965763578954419094777682
183.471863897490358992411420209
183.321637821285293240671010603
183.169319848096610537800083299
183.014942521838082435645590485
182.858538601115750158087766372
182.700141043765012429776161243
182.539782991982347882145618834
182.377497758022240393106073595
182.213318810431442163521387498
182.047279760794179220142367064
181.879414350963283927832674947
181.709756440753535065224142632
181.538339996074703684296447507
181.365199077482947535262974148
181.190367829130273109368452775
181.013880468092796796750706412
180.835771274059489412697356908
180.656074579363985252776673635
180.47482475934288145930215566
180.292056223004749128277585063
180.107803403994827332915973215
179.922100751841077946272443438
179.734982723467945470908852355
179.546483774964794502571191399
179.356638353596590271570880653
179.165480890044947065832382148
178.973045790868197242977982527
178.779367431169631849364861158
178.584480147463534319987923861
178.388418230729072956358526111
178.191215919642537383418055562
177.992907393978800384332696462
177.793526768173260723376614598
177.593108085035876025001423572
177.391685309609228633795126493
177.189292323162882712489868409
176.985962917316588650472225798
176.781730788285172095338954507
176.57662953123821046591595023
176.370692634767850481151973432
176.163953475458356816740140622
175.956445312551205202055760928
175.748201282699743769611911965
175.539254394807644900031433578
175.3296375249455567593133142
175.119383411340539755783089664
174.90852464943303876983830978
174.697093686996297715336253058
174.485122819313269230793677234
174.272644184406209495606635715
174.059689758314276717691237564
173.846291350414572114666968861
173.632480598782174556766198874
173.418288965584824778705724003
173.203747732508012500576203481
172.988887996206310204496888814
172.773740663776880954884968492
172.558336448251164767701028992
172.342705864100818852364246852
172.126879222754051776878927108
171.910886628118550433869024093
171.694757972107251789311204667
171.478522930163258938948607724
171.262210956780243127972631094
171.045851281014710242629558507
170.829472901986541980256182413
170.613104584364248556931294891
170.396774853831391517686145906
170.180511992530652059859936351
169.964344034482032341458733655
169.748298760971684588265794691
169.532403695907865490470606048
169.316686101140511436013937375
169.101172971740923597946242475
168.885891031238040801281828222
168.670866726807762455817209264
168.456126224411763660299955476
168.241695403882219855814105495
168.027599853948829118472965407
167.81386486720448631024079768
167.600515435005924819276027274
167.387576242305598475474956087
167.175071662411028371249625931
166.963025751667786690736676583
166.751462244062232181613176656
166.540404545740049511615335874
166.329875729436577345779631333
166.119898528814837459144148565
165.910495332707099451438722287
165.701688179255732532647408221
165.493498749949007267645224863
165.285948363547415959359712585
165.079057969895980356245295817
164.872848143617909422222917715
164.667339077684857823896129213
164.462550576858917375913237966
164.258502051001348732214409021
164.05521250824292889572288975
163.852700548010651404056876906
163.650984353905370080733060743
163.450081686424823750495223879
163.250009875526318017154594247
163.050785813023170788092775306
162.852425944808850377972386807
162.654946262902548392081810871
162.458362297309733813171437698
162.262689107691029408783368583
162.067941274832536330016106505
161.874132891910507154132351517
161.681277555543031173437854553
161.489388356621147965301144826
161.298477870911545678205518211
161.108558149422728491109858027
160.919640708526252770774315164
160.731736519824332952653469355
160.544855999754805457949748926
160.359008998924111346651066424
160.174204791158615167430416893
159.990452062264217830624530795
159.807758898483844484796909692
159.626132774641993456618829493
159.445580541965118402210353028
159.266108415566181944860630843
159.087721961581264209790129345
158.910426083945632719535848433
158.734225010796179925379798924
158.559122280486609991909191603
158.385120727201206018667039149
158.212222466152431289715582127
158.040428878347011917578091158
157.869740594904511829396352064
157.70015748091174276908165832
157.531678618795650093725815102
157.36430229119657774745527281
157.198025963323040903072305762
157.032846264768320244980221309
156.868758970768335461746364227
156.705758982879354812356363593
156.543840309053150057438351638
156.382996043086208867257106277
156.223218343418567112121968935
156.064498411256718093145677219
155.906826467993891457814894476
155.750191731899767716437575944
155.594582394050401141265574424
155.439985593467760338928656476
155.286387391436857607865270549
155.133772744966920693473027565
154.982125479361458777895721111
154.831428259860383182006185326
154.681662562315556630213722311
154.532808642859256943070242017
154.384845506523045147572808375
154.237750874762417225048979868
154.091501151840385532843411234
153.946071390020772264946940963
153.801435253519494483853101774
153.657564981159468936583915767
153.514431347671955032684445178
153.372003623584175217858710558
153.230249533629891901976605904
153.089135213616266573103776478
152.94862516567676625165906304
152.808682211836100450524643572
152.669267445809152592670032241
152.53034018295159642528822546
152.391857908275342017166454602
152.253776222437117600441515834
152.116048785603341357973749562
151.978627259088948025956530272
151.841461244661983700498512695
151.70449822139954120840607193
151.567683479973948207894860547
151.430960054241008666261556617
151.294268649994500577693363334
151.157547570743010743108645007
151.0207326403564997943823199
150.88375712242069238889416186
150.746551636127429565588213313
150.609044068518449131235926899
150.471159482888617227978839681
150.332820023142356114775453251
150.193944813883829915119175746
150.054449856007285304610322571
149.914247917538714230167955893
149.773248419463619122990133889
149.631357316258017141057566188
149.488476970820808335222169289
149.344506023485131904667907952
149.199339254764211355879599686
149.052867441463296339000131859
148.904977205763484081640067864
148.755550856855267764669617693
148.604466224669415254002709314
148.451596485220010767666498494
148.296809977038952378558057025
148.13997000814262160016013425
147.980934652929530184374729376
147.819556538362173230055748348
147.655682618736709269239820991
147.489153938290037990341212657
147.319805380834898520298652529
147.147465405549256552548521135
146.971955767975917994434282546
146.793091225211363331238317965
146.61067922417852682828417225
146.424519571785847044175500865
146.234404085673489752583389031
146.040116224136178171353582495
145.841430693689416459665779165
145.638113032610771669981605701
145.42991916863882918864226357
145.216594948847806497423565544
144.997875639533727342062786295
144.773485393746395340177701529
144.543136683877740625820903509
144.306529696468683238054048116
144.063351686120306968234910555
143.813276285087255092344620702
143.555962764787701911080529483
143.291055245080260055226817245
143.01818184672826981361022339
142.736953781989754934253438596
142.446964377729599523705927248
142.147788024840716648208403915
141.838979047073279536295562927
141.520070481593983268252159376
141.190572762717382885938526183
140.849972299252904953194297453
140.497729934775712083187548378
140.133279278835502415699431204
139.756024895638913766441819357
139.36534033504811764845294076
138.96056598879436954482605266
138.541006752567752262039515744
138.105929472061721083215546236
137.654560148061673723198680499
137.186080872196374148562865173
136.699626460929907298854249923
136.194280750651022091748577474
135.669072511183533546388312199
135.122970928533526658025253254
134.554880600006863582695759823
133.963635975727511298627258746
133.347995169757704433831499752
132.706633051083590424972512262
132.038133509206628138116455611
131.340980770368745653172039304
130.613549617773453617053528305
129.854094341569881920153686911
129.060736210588441754027452977
128.231449216233942302265953705
127.364043787441614422325033754
126.456148111409140371490623962
125.505186614260241051267210181
124.508355053966925431357816137
123.46259154814527686065174513
122.364542692740653911422924743
121.210523711744790806707023401
119.996471295699828182431587508
118.717887413555485500290485306
117.369771883785369481168614943
115.946540816334948037338905424
114.441927113142253143645854534
112.848857931235398985427065857
111.159302200581654318657267619
109.364078687504099466731363923
107.45261128803515905151159537
105.412612546947224849503100925
103.22966769324572780730529463
100.886677801982201758467760903
98.3630985280407548873955994224
95.6338736750500683258957505827
92.6678979055526180903492575797
89.4257238735912861096448155489
85.8559981457103879724285397892
81.8896299276544237721704485112
77.429606107263605519868702985
72.3315928742380217436120996025
66.3622296441745116024403558442
59.0912718534565002165318800792
49.5030273342164986846346355054
30.9903194689698430975524940795


==> anc/CG1gS/CG1gS2110.dat <==
# G1gS2110
-180.057553055046841399098762668
-180.066035071696794527312094172
-180.066630207969344414848587072
-180.067266568754582250223491894
-180.067946965807340075844265597
-180.06867439904367332838306068
-180.069452068832529364788377752
-180.070283389065314189941857994
-180.071172001050472646072031483
-180.072121788282869446898847786
-180.073136892140566108585842243
-180.074221728564537441604122061
-180.075381005779966284037091942
-180.076619743121002085596937587
-180.077943291024273325849392333
-180.07935735226001110390696533
-180.08086800447337707725702984
-180.08248172411249870292024259
-180.084205411823803798750656555
-180.086046419399520015312473656
-180.088012578366667927664704494
-180.090112230311533927975430843
-180.092354259038465441456913775
-180.094748124666890363839230732
-180.097303899775728768284778606
-180.100032307709841089475739976
-180.102944763168845807222885255
-180.106053415204543077036476028
-180.109371192759299949680514901
-180.112911852884088029178387253
-180.116690031781414835627004454
-180.120721298825153770841838264
-180.125022213716251086537008545
-180.129610386940466757096862581
-180.134504543701683076629029725
-180.139724591511881621624877241
-180.145291691626635279253213125
-180.151228334522874263134195446
-180.157558419623747667738234497
-180.164307339483596412019627321
-180.171502068654357346262380903
-180.179171257463106131332548548
-180.187345330938888479985478243
-180.196056593135451231118294052
-180.205339337104927327035027852
-180.215229960785907458799413158
-180.225767089077595329865428068
-180.236991702379835982676911393
-180.248947271886663038919720123
-180.261679901928558709456099932
-180.27523847966577905189046387
-180.289674832441775718221847734
-180.305043893111843486967014878
-180.32140387366752801204804899
-180.338816447481915850435122241
-180.357346940504560830389603066
-180.377064531737324312719806571
-180.398042463323652907172112406
-180.420358260583599223938899727
-180.444093962325003645551917363
-180.469336361757471462331414774
-180.496177258329850925449406298
-180.524713720803570060370400746
-180.555048361863122813290539588
-180.587289624550878397863976919
-180.621552080795859863512682234
-180.657956742284802563285408234
-180.696631383898226271958873573
-180.737710879903961014914373577
-180.781337553065036267366599062
-180.827661536777507329575509743
-180.876841150306029427231814319
-180.929043287130119425527741473
-180.984443816351323599603930407
-181.043227997040125047302148118
-181.105590905320487722723592293
-181.171737873898474511809551944
-181.241884943638332300303600895
-181.316259326673646112879725496
-181.395099880411356399811454293
-181.478657591641217639916584644
-181.567196069801129776879596602
-181.66099204826802831357434898
-181.760335892342845458640288467
-181.865532112374447766899205153
-181.976899880219213715253347918
-182.094773546957619476195254682
-182.219503159484194695885787857
-182.351454973249568139447064686
-182.49101195805982601102506817
-182.638574293425505757713305555
-182.794559849496332456061986629
-182.959404649113954659987151182
-183.133563305958681090823085986
-183.317509433152284731458250385
-183.511736016001492227094276796
-183.716755741819355336160449628
-183.933101278937154032672682403
-184.161325496109881163364209414
-184.402001612514920283279628721
-184.655723267436511031452298204
-184.923104497507201561511574047
-187.994683922401375359829570912
-190.511790003697874464204973704
-192.695695774472973115951809528
-194.644961431871966156890678491
-196.415015508644541344073962586
-198.041155493303026387672049887
-199.547703003489536906967394893
-200.952362320321420223808726655
-202.268554376157925970470188297
-203.506776288705639042510087651
-204.675445198181845731248585507
-205.781448757525814395260096382
-206.830518969954240349193307549
-207.82749461219252121259501828
-208.77651064347094523979159225
-209.681138193641575685613174403
-210.544490162372381396328856166
-211.369302309792778247007035378
-212.157996510943915916449136238
-212.912730788105472609312600233
-213.635439379343033912160202826
-214.327865187627209158129104631
-214.991586325758911619728203814
-215.628038031149883144124389645
-216.238530909855574273543467267
-216.824266241387731950719708962
-217.386348908491360420312808694
-217.925798391595828235099785171
-218.443558173965990508074418133
-218.940503832300149324899010464
-219.417450032741639020244989492
-219.875156609776193515435287656
-220.314333872235278922316477861
-220.735647254394202481607042143
-221.139721409303244602037827872
-221.527143824798295012149307613
-221.898468029185450268433693852
-222.254216442684560993584360955
-222.594882921816622558506249726
-222.920935036618302167691201794
-223.232816114544864619158798451
-223.530947079931057384451641637
-223.815728113722097768281315027
-224.087540154708620053714060796
-224.346746260576785572929910667
-224.593692844618876940964291597
-224.828710801861042496336422306
-225.052116536589097126164809685
-225.264212901738144945974943061
-225.465290059314592460894148244
-225.655626269904877095698152227
-225.835488618365134680415282211
-226.005133681956252883168776826
-226.164808146469539477670303875
-226.314749375263109950069014328
-226.455185935584304632160865811
-226.586338086077436168468139357
-226.708418228959227531226735119
-226.82163132997822608327264216
-226.9261753089523238051714882
-227.022241403394377763024278019
-227.110014507484782819173798217
-227.189673488427408281572109799
-227.261391482027895917799047956
-227.325336169157772632826238522
-227.381670034611440815865526451
-227.430550609723529320980410388
-227.472130699989291551988331865
-227.506558598818967541319703849
-227.533978288456758364783809468
-227.554529629004965468407112245
-227.568348536412765900707775269
-227.575567150216014408824366991
-227.57631399174849809209979636
-227.57071411348544078525477972
-227.558889240126078701776721246
-227.54095790197320393921950984
-227.517035561123167081894217971
-227.487234730939475034962597579
-227.451665089246400057891212157
-227.41043358564556257999671785
-227.363644543327936930106959067
-227.311399755725864982896987231
-227.253798578324189137093414734
-227.190938015926302230952346722
-227.122912805649551896003418797
-227.049815495904846176376692698
-226.971736521597320994560712189
-226.888764275768400284146163319
-226.80098517788437352362121001
-226.708483738962613613020381267
-226.611342623713653100935343128
-226.509642709865431890035611684
-226.40346314482503740096713465
-226.292881399823099894638478447
-226.177973321676609940774444072
-226.058813182297227342082162518
-225.935473726064092706362572947
-225.808026215172681268602997272
-225.676540473064305349147678951
-225.541084926034433229273266397
-225.40172664311200841876070599
-225.258531374296388026917212685
-225.111563587233339184020148618
-224.960886502406708046934985551
-224.806562126917879331877541883
-224.648651286920950388921529242
-224.487213658777629551810786518
-224.322307798992212791924698529
-224.153991172983576269563248477
-223.982320182747927503272298589
-223.807350193463068318475868625
-223.629135559082123564036520117
-223.447729646962067078839213486
-223.26318486156991792788307885
-223.075552667307173888271871571
-222.884883610490884843910613977
-222.691227340527736272911243525
-222.494632630315603276561434864
-222.295147395905240194731232362
-222.092818715453082010974057948
-221.887692847494544288652444218
-221.67981524856571165198963403
-221.469230590199894681030313683
-221.255982775324205828013449738
-221.040114954080051301742249841
-220.821669539090252906029990152
-220.600688220194397010236231557
-220.377211978672952950606902124
-220.151281100979706285719395302
-219.922935192001109808433855761
-219.692213187860263655157948334
-219.459153368282392090377265335
-219.223793368537885636460441085
-218.98617019097822042221813222
-218.746320216179349380346304294
-218.504279213706479846922190976
-218.260082352513506977481767764
-218.013764210989760112873835061
-217.765358786666137859339774663
-217.514899505592155372795331569
-217.262419231394902456065725045
-217.007950274030411997709650672
-216.751524398237463511061720566
-216.493172831703394675215185719
-216.232926272951063526231363641
-215.970814898955694068557920571
-215.706868372499947420769077257
-215.441115849275188094038299649
-215.173585984736559609560157556
-214.90430694071914443687812899
-214.633306391822159280277229932
-214.360611531567827209539827108
-214.086249078341272228725338424
-213.810245281117498852595216109
-213.532625924981248408543925756
-213.253416336445264436406676088
-212.972641388572251090990889986
-212.690325505905570269542427288
-212.406492669213494728460147521
-212.12116642005161519105348944
-211.83436986514778888043217966
-211.54612568061381456509504979
-211.25645611598782463101645197
-210.965382998111197468164289816
-210.672927734843613178640340743
-210.37911131861970189588037712
-210.083954329850566486786026916
-209.787476940173299746569148331
-209.489698915551460061688149335
-209.190639619229318597599962312
-208.890318014542545068016378807
-208.58875266758785777767467828
-208.285961749754026631004662674
-207.981963040116484906303410147
-207.676773927697676562234335098
-207.370411413595140434327916521
-207.062892112979210667207335341
-206.754232256962093896202034774
-206.444447694339967831099148367
-206.133553893209632804213360521
-205.821565942461137331299618006
-205.508498553147690610491032773
-205.194366059734068971132993706
-204.879182421224619406645208841
-204.562961222171861314272895862
-204.245715673566587255590107307
-203.927458613610264785172172515
-203.608202508370444015303520889
-203.287959452319779439939801642
-202.966741168759179482688031029
-202.644559010125503115503029783
-202.32142395818412957386797205
-201.997346624106634529373182508
-201.672337248433713932625580901
-201.346405700923404970624233263
-201.019561480284562056626004036
-200.691813713795454351462795857
-200.363171156807259868163256786
-200.033642192132139601704750706
-199.703234829315483217808812825
-199.371956703791825493516662287
-199.039815075923839791732810874
-198.706816829923721234847921696
-198.372968472656177780419375368
-198.038276132322151954474726295
-197.702745557022299423055876337
-197.366382113199152735520443109
-197.029190783956799306530033671
-196.691176167256801867186307901
-196.352342473988987055599391654
-196.01269352591562337566043399
-195.672232753487403268121257491
-195.330963193529535343847743344
-194.988887486796141753890324829
-194.646007875391042037943904861
-194.302326200052888419096841049
-193.957843897302498209375732788
-193.612561996450106561502446677
-193.266481116460137044138896974
-192.919601462670958219430867964
-192.571922823366961343111143045
-192.223444566200157259928549621
-191.874165634458349292150820687
-191.524084543176793167366965927
-191.173199375090104543707212536
-190.821507776421019193971717543
-190.469006952502450120434973407
-190.115693663229119491208507176
-189.761564218334871004561877838
-189.406614472491589771761001484
-189.050839820225471717695956806
-188.694235190646192470353346125
-188.336795041984326365021882565
-187.978513355932159127238179626
-187.619383631782822599078304004
-187.259398880362456093259234393
-186.898551617749866131527074161
-186.536833858777913955414981175
-186.174237110310607768961272351
-185.810752364289613635771615538
-185.446370090543624727433119738
-185.081080229353742594395703336
-184.714872183767725656593099078
-184.347734811655648504407668043
-183.979656417499190136253015486
-183.610624743906429169552527741
-183.240626962843668534157743534
-182.86964966657544032952043746
-182.497678858303452485421913336
-182.124699942494831641342232866
-181.75069771488959022274675175
-181.375656352176798951058240612
-180.999559401328477817231340505
-180.622389768579727642962086781
-180.244129708043109436866187713
-179.864760809944738429889116207
-179.484263988468992459423958446
-179.102619469198138683449695
-178.719806776132556759448187366
-178.335804718276578821935077901
-177.950591375774274921984555142
-177.56414408557878500889638553
-177.176439426638032857195168595
-176.787453204578851242385969997
-176.397160435870698657813552122
-176.005535331449253282413948775
-175.612551279779226909989079162
-175.218180829334747090396487042
-174.822395670474606552227153896
-174.425166616688571583611599411
-174.026463585189771700680393621
-173.626255576826957619175417952
-173.224510655289108958441758332
-172.821195925573492626736775723
-172.416277511686812498174982468
-172.009720533547545459472123393
-171.601489083055922441817833325
-171.191546199296279486740661809
-170.77985384283466657892525585
-170.366372869072653754411099215
-169.951063000616207142505151615
-169.533882798616313800768432675
-169.114789633035704471605144741
-168.693739651793548025137692876
-168.270687748737359872627900467
-167.845587530388567701128719624
-167.418391281405199226078275315
-166.989049928701985000779246493
-166.557513004164790266398501389
-166.123728605892687765330626418
-165.687643357897141437728078018
-165.249202368183670583510067497
-164.808349185136985412608422179
-164.365025752125906186663826797
-163.919172360239375716037423734
-163.470727599059523044939500612
-163.019628305372006639604082705
-162.565809509707727637001848867
-162.109204380603424243453813177
-161.649744166461600613987802637
-161.187358134882667482775300205
-160.721973509334033648373106958
-160.253515403012139145441471501
-159.781906749744009912469123181
-159.30706823176478219914104534
-158.828918204196729340345737488
-158.347372616043554003165953634
-157.862344927501008678194289297
-157.373746023371191270591286012
-156.881484122353037627000937065
-156.385464681965495419357941418
-155.885590298842499788938720679
-155.381760604120054119072581732
-154.873872153615309166587050086
-154.361818312475375124002318536
-153.845489133949521377978736898
-153.324771231912225794276172192
-152.799547646736015529050070091
-152.269697704081956312906094982
-151.735096866141730820439932448
-151.195616574828201714428835494
-150.651124086370848329460238236
-150.101482296728124562248863422
-149.546549557180190461383391012
-148.986179479412150325232788582
-148.42022072933935559961443138
-147.848516808861903610908491572
-147.270905824664507874593765193
-146.687220243099668421528543331
-146.097286630105665568798747273
-145.500925375015355112111922196
-144.897950397005939522524035893
-144.288168832822555279010529878
-143.671380704278197853476185038
-143.047378563887541330758103466
-142.41594711683069504455774084
-141.776862817262688566207338011
-141.129893436782973156045930807
-140.474797602653571340712220493
-139.81132430310134374622091086
-139.139212356755289626388346176
-138.458189842949344456413371595
-137.767973489259534215811824444
-137.068268012235464097359549459
-136.358765406822789211570340246
-135.639144179447123159522426065
-134.909068519130887188347361203
-134.168187400331204401659825309
-133.416133610405269387526423452
-132.652522693713249229240791594
-131.876951803338128569459309907
-131.08899845021360477631421663
-130.28821913807710161542070676
-129.474147871071402018906026016
-128.646294518964444650217400471
-127.804143022792895553711764461
-126.947149421200755797143356206
-126.074739674765512412232938529
-125.186307262090198697211321624
-124.28121051727777657657071106
-123.358769673454873306532594632
-122.418263571100801937821782766
-121.458925982846174337743907856
-120.479941497857021827808402382
-119.480440898564227729554190063
-118.459495949885541628259354077
-117.416113505640867914672941268
-116.349228817831966125686550549
-115.257697910866680392845806589
-114.140288853366556485902049389
-112.995671723193107270976664832
-111.822407014466664413069958358
-110.618932175525114162490602438
-109.383545889726484254323773464
-108.114389610857666728329837335
-106.809425733435810795023185101
-105.466411603696421055534716611
-104.082868342746248522747371345
-102.656043134670306170220864683
-101.182863192861800439556788111
-99.6598790023538115924106896629
-98.0831935594084377749146097955
-96.4483730579132984473755768082
-94.750332588462388784805433736
-92.9831875603661004660689960292
-91.1400571128595425624145875154
-89.2127986568344024440255741583
-87.1916408673403737448650250721
-85.0646620389613266959866020225
-82.8170237942896451474856325664
-80.4297994883166459291168524815
-77.878091901905153307633908718
-75.127811696687779378344090987
-72.1296819644297499418449060267
-68.8066936199919487220845045163
-65.0227349208159610691922943155
-60.4747042977664053093792283426
-53.4978022282742145490805055549


==> anc/CG1gS/CG1gS2210.dat <==
# G1gS2210
76.
75.9997047767505043795598953422
75.9996823300136333366900775959
75.9996581850280141676591663586
75.9996322140450520184239588224
75.99960427977077875933546695
75.9995742346582829271569653266
75.9995419201481903792991904024
75.9995071658534261725092321847
75.9994697886842186590160830495
75.9994295919090183642416780708
75.9993863641466955777285585897
75.9993398782850503734713113789
75.9992898903203155070050387952
75.9992361381119547474207479589
75.9991783400466550233244415933
75.999116193604978514001485543
75.9990493738236786063106833598
75.9989775316461894468686430066
75.998900292153270500266453895
75.9988172526652227914374309944
75.9987279807064899312155106924
75.9986320118228120103954756196
75.9985288472404112461689086086
75.9984179513559519479075846097
75.9982987490452308240870358865
75.9981706227777135699065575721
75.9980329095231365396265306871
75.997884897435434383010524
75.997725822298231843442025882
75.9975548637150462625202876379
75.9973711410261822387045672977
75.997173708933056597787326001
75.9969615528093653124311210442
75.9967335836770889120297941823
75.996488632823823584438400681
75.99622544603631557766127198
75.9959426774233602917642613053
75.9956388827993978579202779883
75.9953125125981868799982415272
75.994961904283859788447720043
75.994585274224448903906219591
75.9941807089906133356955733617
75.9937461560397842586251060326
75.9932794137432704075761994337
75.9927781207110167390429259044
75.992239744365676486680696188
75.9916615687144290256884465274
75.9910406812635411541061952552
75.9903739590170150120177522581
75.9896580534967785875202703568
75.9888893747177405378040209201
75.9880640740466350203245734736
75.9871780258689086719475561218
75.986226807982934187158299362
75.9852056806355555767085317907
75.9841095641073605785029436686
75.982933014750116221498103641
75.9816701993724734582795191028
75.9803148678633241268530882599
75.9788603239350550385557135313
75.9772993938613651087730622689
75.9756243930762660765617701399
75.9738270904923478523372199657
75.9718986703873265529324386323
75.969829691698275671205787385
75.9676100445527354528062520264
75.9652289038550671483791863937
75.9626746797349297835100527252
75.9599349646525673127783288313
75.9569964769426605938829757002
75.953845000564775579810797576
75.9504653208138771701816591666
75.9468411557289242651403737206
75.9429550829211585914425463406
75.9387884615262861136540873455
75.9343213489662585001416029289
75.9295324121867206843319584494
75.9243988330153201657557343615
75.9188962072638882866737272734
75.9129984371739091912254150607
75.9066776167795853317568974657
75.8999039097360757815682122018
75.8926454191320002019792167815
75.8848680487749289333995647644
75.8765353554061653173845286294
75.8676083912665001555345275891
75.8580455363975912298372476831
75.8478023200239824610510206393
75.836831230318292435687294147
75.825081511806507729179428471
75.812498949621318196703848174
75.7990256397586989766853726449
75.7845997444361067096011607417
75.7691552315892990578145487636
75.7526215974784390335955812909
75.7349235713022826825652728562
75.7159808006412785288583964699
75.6957075164656643406082888341
75.6740121763523829730063169749
75.6507970844540134349097880871
75.6259579866529816234921164953
75.3148574435112719875925111562
75.0266839587487934856221592303
74.7530153046117574957379173606
74.4898823184797978265977597787
74.2349647001467857499157237584
73.9867406299495268932116496389
73.7441364758494526407397253909
73.5063554100656624110204972354
73.2727835070472619089338177922
73.0429339524663689930508548606
72.8164118049842634049535020992
72.5928906462222823975023091742
72.3720964982222074215839597963
72.1537963875880085705382282339
71.937789993204790920206592661
71.7239034054333118459287543073
71.5119843704312099496369534491
71.3018986035759164582147175359
71.0935268882760065740675027746
70.886762762162784661079820375
70.6815106496143335760826653945
70.477684338292579401646707791
70.2752057242465395251071970997
70.0740037691246744231657639757
69.8740136266816621335381244947
69.6751759057135907971115454188
69.4774360439103812836888323113
69.2807437726199441693690418004
69.0850526566877290143064686379
68.8903196967260779477487706164
68.6965049836338647039360122087
68.5035713971103366913593663177
68.3114843414200717380736574872
68.1202115128655630201029487845
67.9297226943821437745254754867
67.7399895734406724139373489111
67.5509855800673628145346483842
67.3626857422984165957942551051
67.1750665568035498057263154989
66.9881058727555702276409353809
66.8017827873072470608378740759
66.6160775512731174197843104972
66.4309714838115145191422064308
66.2464468950680681235723005871
66.0624870158818823120663632885
65.8790759337740890252366971871
65.6961985345391829498192813017
65.5138404488454464219332181806
65.3319880033243040994135914996
65.1506281756915981384303921408
64.9697485534981841798795300789
64.7893372961542702011908746734
64.6093830999126767570958002402
64.4298751655316227737359755944
64.2508031683685165941319957582
64.0721572306832119591618437445
63.8939278959528236798202556975
63.7161061050209526205033743004
63.5386831739224376816023749503
63.3616507732408677988493212452
63.1850009088703340436031995305
63.0087259040655236459003545831
62.8328183826754621869572986807
62.6572712534661759022841304747
62.4820776954464267002966028303
62.3072311441186007407040550071
62.1327252785839219097913420791
61.9585540094375136756786985071
61.7847114673945329533706291161
61.6111919925937229271995056338
61.4379901245293438430512573468
61.2651005925665989160590741058
61.0925183069994269055473150953
60.9202383506129276422454533298
60.7482559707157605823402371841
60.576566571610643417601718105
60.4051657074736079826863670058
60.2340490756149707632261016651
60.0632125100970687618349390384
59.8926519756857191950313544819
59.7223635621141020061460395467
59.55234347863935397083475216
59.3825880488736169241847284503
59.2130937058726134469184154505
59.0438569874660429100018877789
58.8748745318152095546841845895
58.706143073184321649602682231
58.5376594379128451223158893115
58.369420540577163956328521231
58.2014233803305998617811434926
58.0336650374115813767526122922
57.8661426698104331418061868603
57.6988535100858845805264828723
57.5317948623229781007860250011
57.3649640992245942636163632173
57.1983586593293088229799243203
57.031976044348757450360069404
56.86581381661811134399456619
56.699869596653663527468087284
56.5341410608118939605166870291
56.368625939044723886007274578
56.2033220127459881885164319772
56.0382271126844508265824130984
55.8733391170189643425337545643
55.7086559493916316217848533914
55.5441755770950679037717950275
55.3798960093100848532895129058
55.2158152954103274871683338704
55.0519315233305900197999877976
54.8882428179957192535318591979
54.7247473398071849249654718219
54.561443283184556278796852283
54.3983288751592738613434905047
54.235402374018245827966783912
54.0726620679949296067016639748
53.910106274005683166831677471
53.7477333364292859704893139015
53.5855416259276384585945752428
53.4235295383057511206313963184
53.261695493409230265405852855
53.1000379340575579580289443692
52.93855532501154859718208245
52.7772461519734446283050534229
52.6161089206181892488287964212
52.4551421556544849632714792906
52.2943443999143137693255560694
52.1337142134696578612141840177
51.9732501727752192652359996402
51.8129508698359929990704130837
51.6528149113986013798080817371
51.4928409181653471899513679457
51.3330275240299907264820870952
51.1733733753343004737616660205
51.013877130144469413250286669
50.8545374575465289579004096126
50.6953530369599303128351340043
50.5363225574684988436728829795
50.3774447171680008982547270842
50.2187182225295945873690564135
50.060141787778466388867134644
49.9017141342869841940767482243
49.7434339899817246561214413622
49.5853000887637585112711240994
49.4273111699416020059854222213
49.2694659776762657480079094627
49.1117632604378542791638957532
48.9542017704731905054575954282
48.7967802632839588776187700425
48.6394974971148799495634527214
48.4823522324514467068995473364
48.3253432315267699028900326443
48.1684692578370956123548651338
48.0117290756655733590969104158
47.8551214496138675311340920835
47.6986451441412184093078083991
47.5422989231105720353455026714
47.3860815493414103695791416727
47.2299917841689247685678820238
47.0740283870091867791879739184
46.9181901149299806268406650467
46.762475722226971598064930515
46.6068839600048938071761097205
46.4514135757634496162047051696
46.2960633129876212695629900436
46.1408319107421031303459676175
45.9857181032695702835244895697
45.8307206195925062208525840271
45.6758381831183188602897634483
45.5210695112474802952571000249
45.3664133149844314312093961257
45.2118682985509980629564631954
45.0574331590020699891315732651
44.9031065858432994625440188204
44.7488872606505796484004214858
44.5947738566910678172867451505
44.4407650385455217463737304346
44.2868594617317212498341267848
44.133055772328749916551712161
43.9793526066019150078198884869
43.8257485906280860672083196989
43.6722423399212351258579413894
43.5188324590579634553107358283
43.3655175413028016321998526608
43.2122961682330712397921401074
43.0591669093630978450459875683
42.9061283217675659605784633545
42.7531789497038075322961802456
42.6003173242328160885293476245
42.4475419628387790479507864323
42.2948513690469208135415197571
42.1422440320394491801183035927
41.9897184262693972547660354831
41.8372730110721525337888543641
41.6849062302744639969517960084
41.5326165118007170698519562702
41.3804022672762650678364828054
41.2282618916276042691582009839
41.0761937626791780697937429655
40.9241962407465937458896428286
40.7722676682260331900731257229
40.620406369179636592365110233
40.4686106489166354022321776149
40.3168787935700080320450750172
40.1652090696684286400640147014
40.0135997237032759587847947433
39.8620489816904655073331315185
39.7105550487268646393946112901
39.5591161085410457252377534466
39.4077303230381283415540922582
39.25639583183845663941609808
39.1051107518098530714268499069
38.9538731765931843763438923999
38.8026811761209701347769683564
38.65153279612875831407148383
38.5004260576589860046727435225
38.3493589565570370039614672537
38.1983294629592010159386303532
38.0473355207722319947068035723
37.8963750471441955542143697626
37.7454459319262873832125518139
37.5945460371252962290477075099
37.4436731963463762321697344229
37.2928252142257841896101669397
37.1419998658532276837871455742
36.9911948961834599154868374138
36.8404080194367465084016518104
36.689636918487818487762678353
36.538879244242914056856616886
36.3881326150044996808562128818
36.2373946158232483144637431329
36.0866627978368393541016534613
35.9359346775951310311274721051
35.7852077363712414626790259754
35.6344794194580594125965001776
35.4837471354496899561035562662
35.33300825550732365650521034
35.1822601126090005161777951259
35.0315000007827218217354995014
34.8807251743223440265368841334
34.729932846985668962523807108
34.579120191174123905311487796
34.428284337093403286540824642
34.2774223718944211081977855127
34.1265313387938993145349318637
33.9756082361738924650538373693
33.8246500166595229702117737226
33.6736535861741738402145540335
33.5226158029713572929684402321
33.3715334766424476026758257471
33.2204033670994351742747914564
33.0692221835318259251955626925
32.9179865833367755643223911315
32.7666931710215121932656362013
32.6153384970770627263771403339
32.4639190568222588370670015547
32.3124312892169563865053864538
32.1608715756433584678520871421
32.0092362386542861889452197564
31.857521540687192995669811611
31.705723682742667575833632621
31.5538388030261170395926336326
31.4018629755512659984408125892
31.2497922087040482018500148575
31.0976224437654053696264556975
30.9453495533914425984477317213
30.7929693400493210302117452275
30.6404775344071961420595479316
30.4878697936764338334684161642
30.3351416999042562097670561072
30.182288758214884342633494342
30.0293063949971560578822466162
29.87618995603650267149742085
29.7229347045890692583825621978
29.5695358193956581646108205722
29.4159883926330647092179474493
29.2622874278002569862284645067
29.1084278375367279642907300283
28.9544044413702172525963047798
28.8002119633908614876929356792
28.6458450298486857911190420801
28.4912981666711936090081140825
28.3365657968976478869782333599
28.1816422380264623267617718019
28.026521699271936736271672945
27.8711982787263744901216964347
27.7156659604234120731839861631
27.5599186112981697328145944756
27.4039499780395974945944027416
27.2477536838301412057835388965
27.0913232249675877826187006676
26.934651967363666285544710504
26.7777331429136805666760448846
26.6205598457311286561161896935
26.4631250282409222917490089212
26.3054214971244554368416244938
26.1474419091093815176499505788
25.9891787665965435423212746307
25.8306244131160571575784610627
25.6717710286040718008280055981
25.512610624491226948886668446
25.3531350385932763628888461039
25.1933359297937702476702853779
25.0332047725080601762504697132
24.8727328509172209684873624649
24.7119112529597636177315858079
24.5507308640682396228225513022
24.3891823606370050902419585141
24.2272562032065176563245679726
24.0649426293485750746049967232
23.9022316462358650942664858117
23.739113022878075278415412174
23.5755762820056012418365054507
23.4116106915805842241193720008
23.2472052559135948940871578343
23.0823487063627497841327679967
22.917029491590388683262109265
22.7512357673506433768745600257
22.5849553857792766609379080448
22.4181758841550504127104884871
22.2508844730995757974499769395
22.0830680241800886359211638174
21.9147130568768575870806516225
21.7458057248739486991985360962
21.5763318016288108624229252297
21.406276665172583424449970476
21.2356252820891268081469223294
21.0643621906165024378916213225
20.8924714828099380611116439697
20.7199367857001617918878873402
20.5467412413753200277365908076
20.3728674859084510227576680579
20.1982976270455996499730991418
20.0230132205620529667181240601
19.8469952451857633486286204814
19.670224075977706832598301882
19.4926794560485855834992028041
19.3143404664797955544652279599
19.13518549430379511836128849
18.9551921983847574873506819634
18.774337473024473342653189049
18.5925974091006646262114022659
18.4099472525249152291385995577
18.226361359785017499405010745
18.0418131503113246987326471469
17.8562750553782810166837844375
17.6697184632201967548181258935
17.4821136600039902509623844338
17.2934297662603770634517751188
17.1036346683280826217958895097
16.9126949443121803468050158168
16.720575783996539893478213164
16.5272409020803350484669021279
16.3326524440280890493567914687
16.1367708837300104295185215431
15.9395549120622151499762394919
15.7409613153122147650033045509
15.5409448422905996103293789193
15.3394580587813032612794411738
15.1364511877854950707929993787
14.9318719337822471957269902625
14.7256652889555653563752241762
14.5177733190133805235137026358
14.3081349258387561137605549199
14.0966855837532243647182285561
13.8833570456196649487903929278
13.6680770143457686132688669547
13.4507687745412498214935146861
13.2313507780971615223529555353
13.0097361762481988622073161328
12.785832289189294141316927503
12.5595400024681539816270215203
12.330753077062621653608158039
12.0993573571383950015780090193
11.8652298557835395079223555877
11.6282376942794450698651938895
11.3882368643467036417195527847
11.1450707748161328583198957964
10.8985685336390970348783046876
10.6485429020939720914060553688
10.3947878390541060526935069545
10.1370755271721419171251692851
9.8751527366745180439082395727
9.60873633135114305334146558997
9.33750764775898144742181149245
9.06110537059271789773133094447
8.77911636477637257926481255381
8.49106367442666431611673091566
8.19639050128845315082173021799
7.89443832251625405530665745556
7.5844161933425226649792405868
7.26535628836180740440217965012
6.93604697375961686737021192435
6.59492710678337003085845909565
6.23990857404133553405954642841
5.86805321336938470774059157975
5.47491414758607838096317460568
5.0529409542295791501524594561
4.58623517044554337821474098135
4.


==> anc/CG1gS/CG1gS3001.dat <==
# G1gS3001
10.3789120432048243931657266543
10.3789553907624957803237291791
10.3789589201557714390019886629
10.3789627370081834464527631516
10.378966864744786644929381317
10.3789713287011332225973040559
10.3789761562792868828203326149
10.378981377116600928924871868
10.3789870232683071199358713133
10.3789931294050482669625931426
10.3789997330265807563416347668
10.3790068746929740901043997268
10.3790145982747437605619791478
10.3790229512234720092996920461
10.3790319848645990030312443023
10.3790417547142054912463580785
10.3790523208217579600690709703
10.3790637481409495999626061703
10.3790761069309460740779015653
10.3790894731905352026016922156
10.379103929127885447280478301
10.3791195636688407642114394775
10.3791364730069203677735647531
10.3791547611984526983306899039
10.3791745408065550113433998345
10.3791959335979752304735811096
10.3792190712971428899705888148
10.3792440964021331321583230376
10.3792711630676339760598622252
10.3793004380604247466983340824
10.379332101793325137037443334
10.3793663494440625341750359435
10.3794033921660328401297850338
10.3794434583985001218331150705
10.3794867952843963169953043867
10.3795336702045474114839215749
10.3795843724378707366795266623
10.3796392149578633072772965612
10.3796985363765376848371437207
10.3797627030478642311286960881
10.3798321113437516043802973114
10.3799071901166460289908300762
10.3799884033639595991279977335
10.3800762531107543106447343386
10.3801712825284175918736645436
10.3802740793084730409603292829
10.3803852793121833650464993982
10.3805055705182278991996818595
10.3806356972924815368636865708
10.3807764650057926060452837955
10.3809287450276615138035298951
10.3810934801258673009768323439
10.3812716903043830865045631612
10.3814644791143711835422866852
10.3816730404756617455649615443
10.3818986660489021966264313776
10.382142753201525055908235437
10.3824068136138251415470869332
10.3826924825747688033503563165
10.3830015290206820269521237778
10.3833358663736838925138487694
10.3836975642406482236767547052
10.3840888610375885459654961562
10.3845121776086664081909188862
10.3849701319135144028623062096
10.3854655548612329234655932853
10.3860015073742495705247196087
10.386581298770202806815771433
10.3872085065551015929890047364
10.3878869977261878949251878303
10.3886209516881485247582234191
10.3894148848915366193536224218
10.390273677307410031971761488
10.391202600857200208929324972
10.392207349921602412012714237
10.3932940740567214978961304522
10.3944694130496930415139785958
10.3957405344493820984526245853
10.3971151737103717801414957733
10.3986016770900941468145514322
10.4002090474393990595488130666
10.4019469930258405314770348463
10.4038259795261843790662586973
10.4058572853197625833740854306
10.4080530602069285635705455776
10.4104263876665614258415175065
10.4129913507528270886337250645
10.4157631017136687273425679535
10.4187579353911394595610798346
10.4219933664360050098051511905
10.4254882103352535975282453199
10.4292626682103918040408359507
10.4333384152957284678827392742
10.437738692948212146386011928
10.4424884039726555949275081828
10.4476142109671216583938042755
10.4531446373015322912204245305
10.4591101702367769540106488724
10.4655433655702324350578379156
10.472478953055080030293065677
10.4799539416834717847655539049
10.4880077237457659327544321391
10.5920921150453318134299875967
10.6909286562788343948081046361
10.784934755133125475837681052
10.8745123970383254768253513396
10.9600128092878871022168801069
11.0417402561985459229316758382
11.1199599524270789361091045571
11.1949051436904525522777396892
11.2667827781863833524887952843
11.3357779526796837245594781451
11.4020574047535782582325133053
11.4657722814023052906468318608
11.5270603590904258695382039345
11.5860478447732132587337253146
11.6428508533100117558995135302
11.6975766320353791928670651948
11.7503245854855243764217501538
11.8011871404205576717011636988
11.8502504818961626278897198507
11.8975951842116581011680961096
11.9432967553928773055099732608
11.9874261099685867437351683506
12.0300499818250501149042637371
12.0712312866317693218101898745
12.1110294415485628264440853118
12.1495006485243128276199446041
12.186698146389147865204984483
12.2226724360568082078126504943
12.2574714824420117128794357363
12.2911408961208503747913696269
12.3237240972918073273747905951
12.3552624642088545548889964624
12.3857954679392733748935328762
12.4153607950341182887337982694
12.4439944594782731942584111576
12.4717309051016700148809590187
12.498603099476980580759681927
12.5246426201967848155863190706
12.5498797343107110234893306916
12.574343471606984839504538206
12.5980616923404901053241426169
12.6210611499386160832400555108
12.643367549155019313096871925
12.6650056000884642501923503157
12.6859990684378827126561130579
12.7063708223246761361159763783
12.7261428759782156609914372235
12.7453364305497519977535563129
12.7639719122929235577171961302
12.7820690083252360062560420959
12.7996467001638461803986355208
12.8167232952103504391325403514
12.833316456342738629668561277
12.8494432297579621608098130317
12.8651200711954486438915064684
12.8803628706601789029587940978
12.895186975753454831435022661
12.9096072137100816483674280382
12.9236379122322382921452493381
12.9372929192027044393831663197
12.9505856213532557245413422305
12.9635289619578462063210994462
12.9761354576145955690190880892
12.9884172141755236327842481059
13.0003859418783699902939235787
13.0120529697306522895434951814
13.0234292591923090301113409445
13.0345254171998030363504229671
13.0453517085713957744347494294
13.0559180678304100390475738449
13.0662341104806522985832577319
13.0763091437657421835267641057
13.0861521769418738750936203512
13.0957719310914934440820589186
13.1051768485035004730172636027
13.1143751016438563256061142392
13.1233746017388915439567215729
13.1321830069921387925383374832
13.1408077304541645054569798327
13.1492559475636220088501538615
13.1575346033765924413257833298
13.1656504195002092132743008948
13.1736099007455697398004654526
13.1814193415140181563984262615
13.1890848319300287075799455441
13.1966122637331260695940904711
13.2040073359405411116627577036
13.2112755602916140467013690413
13.2184222664843175062915463102
13.2254526072136760925268279653
13.2323715630213030350068195452
13.2391839469647556334059797715
13.2458944091149263797830465685
13.2525074408892334560873311374
13.2590273792279503351426906658
13.2654584106206173192840499631
13.2718045749891060505067922128
13.2780697694335595028819231767
13.2842577518471030533705256643
13.2903721444049153868388780802
13.2964164369329598133224032614
13.3023939901614057603495953695
13.3083080388675155522055065616
13.3141616949125319961781851181
13.3199579501768767428735751611
13.3256996793977569311294029515
13.3313896429130773966000381272
13.3370304893153669106216779099
13.3426247580192487761908916409
13.3481748817458179493594703431
13.3536831889271280360169699915
13.3591519060338414411678976865
13.3645831598289540682836695043
13.3699789795503717672052584411
13.3753412990249887335985126336
13.3806719587167978276265338807
13.3859727077114488915248750655
13.3912452056395632207226618603
13.3964910245410100228147800848
13.4017116506722536490357771377
13.4069084862587882922869363194
13.412082851194589423321684805
13.4172359846904282106934419553
13.4223690468728162865945086247
13.4274831203352732423393027047
13.432579211643537941848893973
13.4376582527962769211632237507
13.4427211026427786020277929962
13.4477685482590606055255331642
13.4528013062837589365131560463
13.4578200242151120608513870016
13.462825281670299764550468672
13.4678175916083460256532016084
13.4727974015177468131953692967
13.4777650945699376281671145887
13.4827209907396716017635494044
13.4876653478933369560421295283
13.4925983628462025075899068193
13.4975201723895415582187269868
13.5024308542885478760088393818
13.5073304282519224384864524748
13.5122188568739761055991807459
13.5170960465500613363536299129
13.5219618483661153867726631621
13.5268160589630680595751133869
13.5316584213768389528688922949
13.5364886258546222149645967001
13.5413063106481309973179115595
13.546111062784449019106980584
13.5509024188151131537794049016
13.5556798655440275592989993656
13.5604428407347890421151804892
13.5651907337979814381520545765
13.5699228864589772259557549075
13.5746385934067650966451530029
13.5793371029243036748584845853
13.5840176175008837567890769444
13.5886792944269642960822073513
13.5933212463719308940406799633
13.5979425419452097070980102805
13.6025422062411544432325343311
13.607119221368109452722665144
13.6116725269620378015532139275
13.6162010206850896233304605781
13.6207035587094729544184392291
13.6251789561869766449863548587
13.6296259877044827846566680042
13.634043387725794365389465536
13.6384298510200926070248541191
13.6427840330773274743419655963
13.6471045505108344012595074419
13.651389981447460091399301976
13.6556388659054704689401134263
13.6598497061605043945210839079
13.6640209670998276236282890035
13.6681510765651326557932429512
13.6722384256841215890564443651
13.6762813691911008431067840406
13.6802782257368086344698050198
13.68422727818768836679328932
13.6881267739148136278873427479
13.6919749250726632524236298892
13.6957699088679379052520276186
13.6995098678186028557593269869
13.703192910003335039598354744
13.7068171093015461318796516141
13.7103805056241471773434238874
13.7138811051352143302800327728
13.7173168804647094425505716379
13.7206857709124035948117105611
13.7239856826431461871215470704
13.7272144888736168839462783584
13.7303700300506925389385421635
13.7334501140215562007291938326
13.7364525161956704166399203451
13.7393749796987323012112713578
13.7422152155187232155180598661
13.74497090264416140641257753
13.7476396881946615773199868897
13.7502191875439010994489858833
13.7527069844350884199211635242
13.7551006310890251772114020125
13.7573976483048495904699185478
13.7595955255535448439923888552
13.7616917210642924377284627809
13.7636836619037468158583717813
13.7655687440483040148823311688
13.7673443324494335872867370617
13.7690077610921396537685090202
13.7705563330466136134701570323
13.7719873205131377951186164271
13.7732979648602961599434634334
13.7744854766565450675036370198
13.7755470356951940859600313617
13.7764797910128438669324945586
13.7772808609013252100665103125
13.7779473329131806121547604771
13.7784762638607268286155466607
13.7788646798087342699851036593
13.779109576060756411655579335
13.7792079171391398103691754354
13.7791566367587427951123377364
13.7789526377943884323632590231
13.778592792242074955628153986
13.7780739411739644965348269345
13.777392894687168659301706706
13.7765464318463472422274929526
13.775531300620134229214788407
13.7743442178114030517269269575
13.7729818689813810576795968417
13.7714409083676211195206587891
13.7697179587958363703320122379
13.7678096115856021756358346078
13.765712426449927631418594399
13.7634229313886971277062786534
13.7609376225759808341495422718
13.7582529642412113521539729132
13.7553653885442222401157507158
13.7522712954441426576690758495
13.7489670525621409952920627352
13.7454489950380090613545051733
13.7417134253805771943856998355
13.7377566133119495591479841675
13.7335747956055478767056398353
13.7291641759179509373319550144
13.7245209246145164576639764737
13.7196411785887711775179501553
13.7145210410755545554514734145
13.709156581457901024499006673
13.7035438350676455203393031973
13.6976788029797369041917608096
13.6915574518002439836618409118
13.6851757134480390992833417486
13.6785294849301447064830049986
13.6716146281107290571856442041
13.6644269694737379886704136898
13.6569622998791509773959796759
13.649216374312851031699547717
13.6411849116300997005887931632
13.6328635942926104891582525243
13.6242480680992163193251797529
13.615333941910129384598553277
13.606116787364794848811581699
13.5965921385933433630479842735
13.5867554919216513570266101216
13.5766023055700225386388594684
13.5661279993455090490978467098
13.5553279543278963157670884143
13.544197512549381868591592378
13.5327319766679852918018617107
13.5209266096347341274787945656
13.508776634354678993987427064
13.4962772333418004980641767687
13.4834235483678807783638872285
13.470210680105423801025167396
13.456633687764720921998354775
13.4426875887251718321031910769
13.4283673581609859132986471385
13.4136679286614053721925726785
13.3985841898456094035277413868
13.3831109879724782077935261022
13.367243125545417091290916083
13.3509753609124642757400464895
13.3343024078619316148003070547
13.3172189352138553502393132511
13.2997195664075645528068066166
13.2817988790857082141682096223
13.263451404675118340770220332
13.2446716279649261269872627372
13.2254539866823916591111873718
13.2057928710669549593379772075
13.1856826234430678885200884101
13.1651175377924228932433351997
13.1440918593262562523144115319
13.1225997840584708403362292248
13.1006354583803970216608582688
13.0781929786380907116710248384
13.0552663907131555502331356479
13.0318496896081722484413866904
13.0079368190379232942005411769
12.983521671027716218729966095
12.9585980855202345124909692342
12.9331598499924831177753134128
12.9072006990845464155253181452
12.8807143142420420957550018758
12.8536943233743357301681598855
12.8261343005307798917822554863
12.7980277655974601125187695378
12.7693681840171698645641678999
12.7401489665356003547901247513
12.7103634689770207536095717021
12.6800049920530433530525825955
12.6490667812084192062878530133
12.6175420265081965574303940929
12.5854238625710007622171737812
12.5527053685536648390368746977
12.5193795681929592272038417802
12.4854394299107433283114374096
12.4508778669894962247898586269
12.4156877378258866554081794743
12.3798618462708208283387367821
12.3433929420652699429525843676
12.3062737213821375186417782113
12.2684968274854912808974085557
12.2300548515196684566941210055
12.1909403334420816717195001616
12.1511457631150220372542886159
12.1106635815733956149849468356
12.0694861824871610965639703042
12.0276059138392851851661931636
11.9850150798423263736602950569
11.9417059431193303098496321907
11.8976707271776083081025011576
11.8529016192072180435697944907
11.8073907732396218773322391634
11.7611303137061211428421396496
11.7141123394403206411828310273
11.666328928174143715055583554
11.6177721415828842513153747573
11.568434030941552178547793167
11.5183066434624652769330842068
11.4673820293928048531419811487
11.4156522499608530576748365259
11.363109386271061610267120451
11.3097455492611967149884889113
11.2555528908498362036620012749
11.2005236164197861006423969369
11.1446499988029193564946100876
11.087924393954977586896344539
11.0303392585355648117182676212
10.9718871696395568789237224455
10.9125608469622411323016758409
10.852353177722641070569586816
10.7912572447188248043985504446
10.7292663579469477990929085223
10.6663740902840530408924943051
10.6025743178153450609298603884
10.5378612654823521700625537993
10.472229558842287809297729716
10.4056742828649833769461209126
10.3381910488569403038184089636
10.2697760707985451188935478857
10.2004262526181328470645493767
10.1301392882152919378134306649
10.0589137763982292721285955156
9.98674935333238982492045003752
9.91364684563081743855294789323
9.83960844787821394235723072615
9.76463792920601472302948407163
9.68874087457218824753921648646
9.61192496770961731620301877568
9.53420032437504366826605986111
9.45557988667075324572205253594
9.37607989197957004573437287301
9.29572043366620651061323168321
9.21452613545653736654914168889
9.1325269677384020167331827824
9.04975924254629594723525832629
8.96626683558996595880919035841
8.88210269968173276423214324076
8.79733075629010474920706535139
8.71202828372931533145281959622
8.62628896641955139960437775076
8.54022683727918909850758712364
8.45398144700831276824437736964
8.36772475060255441039224447611
8.28167044900926996851473667945
8.19608692730545675099199016608
8.11131561155914116978161002275
8.02779776257970729012436067685
7.94611492839509156492608818892
7.86705257513124588731869136526
7.79170540161676496035776163725
7.72166333997314926253197555482
7.65936959832461945416656500057
7.60889814938998609354150243162
7.57798248149490013642476730263
7.585375263747318238272483922
7.7540016314657228473842890878


==> anc/CG1gS/CG1gS3010.dat <==
# G1gS3010
5504.85783414836237350083566512
5530.72659173507003763464267831
5532.13646773325576322021490176
5533.61961971839841683801758091
5535.17961845491844099785183951
5536.82019295035783203229154321
5538.54523642016268453623807617
5540.35881240597182920541730451
5542.26516104607592768339511873
5544.26870549618325995189000652
5546.37405849805726318769130646
5548.5860290929744882264493092
5550.90962947628782207890891508
5553.35008198866633799396087408
5555.91282623881770470912071276
5558.60352635167941799239748134
5561.42807833518890053805448235
5564.39261755780743595142957298
5567.50352632797664934263407048
5570.76744156562652778307287887
5574.19126255472852429079723729
5577.78215876469388743073701884
5581.5475777271538410137610129
5585.49525295332251479816430451
5589.6332118757335995531085434
5593.96978379665568174489312522
5598.51360782392735027065204029
5603.27364077330986097519562642
5608.25916501473097445877047739
5613.47979623798733476550347396
5618.9454911115834502111640627
5624.6665548064122552767652761
5630.65364835392495124911828429
5636.91779580629624827245205474
5643.47039116386553108857368797
5650.32320503282551365499635892
5657.48839097373874173267045064
5664.97849149899043457911949915
5672.80644367473573569832660472
5680.98558428027314176344940379
5689.52965447507698163055599065
5698.45280392095426265384811799
5707.76959430395963041825999518
5717.49500219781199118722369829
5727.64442120761371152232373688
5738.23366332968526873532592736
5749.27895946030270222540042359
5760.7969589830710691214885995
5772.80472836159417825231381426
5785.31974866102002646718091773
5798.35991191896451306528351368
5811.94351628325617834314421527
5826.08925983091604161460508685
5840.81623297980439024724035218
5856.14390940144704551246961118
5872.09213534071482601224509007
5888.68111724529043748776383222
5905.93140760523678817867859639
5923.86388890050084218514168862
5942.49975555186975157944764168
5961.86049376876435892474080581
5981.96785918533340457857726166
6002.84385217462494466097114876
6024.51069072918537492456696557
6046.99078079529746458974941087
6070.30668394724378115563989588
6094.48108228749793454251876439
6119.53674045863031924593877093
6145.49646465299439436535376898
6172.38305850696040820517070383
6200.21927576761140520212656859
6229.02776962143571156510086098
6258.83103857666365487877992756
6289.65136879352478186881278599
6321.51077275986355637703962872
6354.43092421326171113221844036
6388.43308921508582726519548891
6423.53805328671696533376944584
6459.76604452362822739575326793
6497.13665260895365539133888841
6535.66874365472961859799831495
6575.38037080607303020767298623
6616.28868055116743175836498063
6658.40981468802852904114714399
6701.75880790757719903011913415
6746.34948096151357028270802861
6792.19432939280455037537780693
6839.3044078162036275350474935
6887.68920974604063959868491794
6937.35654297846536655435131879
6988.31240054530737954574423892
7040.5608272666211700375159144
7094.10378193870671571280399128
7148.94099520380940966551570287
7205.0698231566801821394638542
7262.48509675158058310038557943
7321.17896708100702234469463145
7381.14074660423749007786872532
7442.35674640962403228904475746
7504.81010959921404254742830192
7568.48064088763049431887951456
7633.34463250902126809183331464
8254.49461394649111225383126765
8646.72044571786224085522339062
8930.28407613913050497561441199
9149.16721509678761646991807378
9324.84882024497471969598898556
9469.54509187352131660876507661
9590.90664172666212274910214006
9694.05678461458579280005020248
9782.60048884507822347300612012
9859.17298947715441778055511571
9925.75999067328103904257991472
9983.89522366403575165605299453
10034.7879190692695235727647953
10079.4081530634628417711673661
10118.5457900872863038500578438
10152.8522817589579515288005295
10182.8709928549534089436147415
10209.0596459242518594121117168
10231.8072264775104162518733036
10251.4469153889663672831930742
10268.26612047099933113457014
10282.5143556258505754124909151
10294.4094996099784659294284956
10304.1428188468580598836041309
10311.8830362091519642458049242
10317.7796553170644889704050649
10321.9656980371856661124816447
10324.5599751909244721635995438
10325.6689827666981126625430518
10325.3884953043898891880575829
10323.8049126051406188796306045
10320.9964041312487175991163252
10317.0338864209385504733436416
10311.9818618499527815016717259
10305.8991416186755393199369262
10298.8394715583842860508757878
10290.8520759588851433042817057
10281.9821319176748168805930634
10272.2711845441137868940889938
10261.7575116043384630927780231
10250.4764447747741517597831001
10238.4606535156685482488591006
10225.740396628021756356207367
10212.3437457763114724544144734
10198.2967846130852424445423716
10183.6237866042439576423111483
10168.3473742053869661258778225
10152.4886616637524565795887938
10136.0673834041009613634228652
10119.1020096899118569225378276
10101.609851025042669407308554
10083.6071525686712482529242511
10065.109179672296178411942014
10046.1302955072175015519345492
10026.6840316304785357680128696
10006.7831522335991886954613183
9986.43971272898478063701773015
9965.66511325150050307439962018
9944.470147585564777556446027
9922.8650479697317930653371926
9900.85952617984201743588822958
9878.4628112473561574551935013
9855.68368413055458491409750476
9832.53050962211965109209590737
9809.01126574657614126927194104
9785.13357087459480932789904272
9760.90470875779537907490373033
9736.33165166701621838432647163
9711.42108179870284011550894443
9686.17941109780955735835779421
9660.61279963115211792895081753
9634.72717263227292131954312535
9608.52823632739314519665566269
9582.02149264176181821659639899
9555.21225287652633502334733634
9528.10565043801651878090322937
9500.70665269394552077500274912
9473.02007202438983398486649141
9445.0505761294336326398129166
9416.80269764997598338286840409
9388.28084315333858712380261015
9359.48930153091973822010840738
9330.43225185116700604393354955
9301.11377070754250412142754707
9271.537839097891390914987109
9241.70834886866180197512329771
9211.62910875473202693180629737
9181.30385004315113839900512
9150.73623188686819680202791577
9119.92984629249099677997067836
9088.88822280425882988714387254
9057.61483290471772299663377065
9026.11309415103570490937356856
8994.38637406447610210948207942
8962.43799378924634507686263787
8930.2712315357472239336556656
8897.88932582215303759023257494
8865.29547852724770659568397817
8832.49285776651763086145145371
8799.48460060265162838989811649
8766.27381560081515848464474342
8732.86358523834431476914914068
8699.25696817783943868047596741
8665.45700141202382952778128784
8631.46670228816554433533677325
8597.28907041933572949519448311
8562.92708948929171352409548838
8528.38372895732395260280671419
8493.66194566898989164415905372
8458.76468537827218449160058912
8423.69488418634104988148739759
8388.45546990176858521725011912
8353.04936332673457502726987501
8317.4794794734768502389594232
8281.74872871497287425805306201
8245.86001787359139443907229291
8209.8162512512222773932218208
8173.62033160417773836719436055
8137.275161065957882429285929
8100.78364202078670140712222102
8064.14867793065040867429926707
8027.3731741184073193948232961
7990.46003850938654699462987393
7953.41218233375080600893960664
7916.23252079176586793413991941
7878.92397368399504808046538551
7841.48946600832089747122094552
7803.93192852558747192369366188
7766.25429829555463146488698966
7728.45951918476030793729519637
7690.55054234779712432779067197
7652.53032668342574680404928825
7614.40183926686852121288246976
7576.16805575955293966248189744
7537.83196079750497549755854347
7499.3965483595270160562437727
7460.86482211623373358724212681
7422.2397957609615073214231203
7383.52449332351270425555138253
7344.721949467645020186033009
7305.83520977316796920847910614
7266.86733100346329714514924229
7227.82138135920340351638652024
7188.70044071900162151453029379
7149.50760086769027124797429126
7110.24596571288662420943944578
7070.91865149047316223283122266
7031.52878695958665698873915264
6992.07951358768051961334991789
6952.57398572619646546409649676
6913.01537077735470459184247662
6873.40684935254650935750259813
6833.75161542278903800651465847
6794.05287646167962400495698576
6754.31385358126529799474497374
6714.5377816612230197779918077
6674.72790947172689387432317701
6634.88749979036046030602867805
6595.01982951341493276552044108
6555.1281897618979433550198361
6515.21588598256189428556987378
6475.28623804424636314694451152
6435.34258032981511349574376427
6395.38826182395508325299413985
6355.42664619709221907465738007
6315.46111188566715722418868569
6275.49505216900248458290787229
6235.53187524298261345767121092
6195.57500429075713894942283771
6155.6278775506688878489038143
6115.69394838159868507736404122
6075.77668532591013095829237526
6035.87957217016937496939243585
5996.00610800380696537183735544
5956.15980727588132685394413571
5916.34419985009624889785715431
5876.56283105821793596983540695
5836.81926175203065791077047572
5797.1170683539638271302736105
5757.45984290651740138829199873
5717.85119312060685096009218406
5678.29474242294352151639882163
5638.79413000256105456367004119
5599.35301085659358194159258812
5559.97505583540667648719753391
5520.66395168717750498239319409
5481.4234011020162799090684683
5442.2571227557169318769487491
5403.1688513532209138875905625
5364.16233767187419132950895994
5325.24134860455375765813694076
5286.4096672027364353776606433
5247.67109271957926583902541107
5209.02944065307745044978933934
5170.48854278936257139863753478
5132.05224724620068343482298425
5093.72441851674682135056420427
5055.50893751360950254128112442
5017.40970161327591249612167064
4979.43062470094563558871183889
4941.57563721581802651741228996
4903.8486861968756017159401649
4866.25373532920315763369684272
4828.79476499087968664567238012
4791.47577230047755420621675201
4754.30077116520081543405958285
4717.27379232969197832159127439
4680.39888342553395687848359442
4643.68010902147139336778552198
4607.12155067437295690713016567
4570.7273069809536385146790673
4534.50149363027345246963382011
4498.4482434570263127592873967
4462.57170649563017333785834383
4426.87605003512679364786986127
4391.36545867489670782599345832
4356.04413438119212842681046561
4320.91629654448759423360123837
4285.98618203764516732390478305
4251.25804527488788717752441816
4216.73615827157198899613778309
4182.42481070474507882923837832
4148.32830997447401835367782483
4114.45098126592269547238380523
4080.79716761215613092940375115
4047.37122995764348288931071335
4014.17754722242844721034841051
3981.2205163669312965117509118
3948.50455245734234084299745661
3916.03408873156191067516088561
3883.81357666563704197346071123
3851.84748604063986517526513947
3820.14030500992724578696500938
3788.69654016671547363672582553
3757.52071661189772890888114714
3726.61737802202564289187015024
3695.99108671736949536234097916
3665.64642372996442257094720464
3635.58798887154242203506876494
3605.82040080124190306880309302
3576.34829709297801348027370531
3547.17633430234793927555517805
3518.3091880329357893409454327
3489.75155300187150224268140437
3461.50814310448740610020813377
3433.5836914779045806623784798
3405.98295056336896581556345405
3378.7106921671441819648479282
3351.77170751975422058892399288
3325.1708073333544693672429276
3298.91282185699389295464853114
3273.00260092951453045932901647
3247.44501402981672174960269903
3222.24495032419955924996654371
3197.40731871046589648438024156
3172.93704785845973957740252271
3148.83908624668090672707990578
3125.11840219459735944337340501
3101.77998389024947624669050757
3078.82883941271263403621791607
3056.26999674895465458042229008
3034.10850380459282348953179367
3012.34942840802114549475360282
2990.99785830734209978106070624
2970.05890115949822636956033969
2949.53768451095721882859014642
2929.439355769259614213448342
2909.76908216469043563598278164
2890.53205070128501554224802595
2871.73346809632444804638803206
2853.37856070741740428356593136
2835.47257444620208982832741902
2818.02077467763459611918952757
2801.02844610375743872735953011
2784.50089263076429364531425897
2768.44343721809341436843229548
2752.86142170819247644474616629
2737.76020663550115116812396321
2723.14517101309401089814678501
2709.02171209531482149971726618
2695.39524511461323601385306357
2682.27120299066566315448702262
2669.65503600972287596963220776
2657.55221147197691122242545189
2645.968213304578072768495322
2634.90854163775839151578257261
2624.37871234132961597933099791
2614.38425651862051339486566391
2604.93071995469864049204471465
2596.02366251548435844351388879
2587.66865749410814256310619735
2579.87129090058444499704135184
2572.63716069057460916049826167
2565.97187592868552124048417015
2559.88105588139752153559804156
2554.3703290343320603406854265
2549.44533202815388636195132429
2545.11170850695113174426011307
2541.37510787244612070758101283
2538.24118393685633899715771651
2535.71559346664462527638224708
2533.80399460876571000997844493
2532.51204519032766806229991091
2531.84540088183605499422783403
2531.80971321336923636068873888
2532.41062743213877839513864326
2533.65378018891105958829081238
2535.54479703969693136791953988
2538.08928974794577363999927693
2541.29285337119803221794478735
2545.16106311474442966524323062
2549.6994709332972547754559255
2554.91360185998463081357143134
2560.80895004011583075727957196
2567.39097444511592554173337476
2574.66509423977040979659923989
2582.63668377343144506800530687
2591.31106716309053919440744703
2600.69351243318802956739597518
2610.78922517367401473627054247
2621.60334167412036703276665116
2633.14092148756614070748402294
2645.40693937321031843970472042
2658.40627656199109409081376435
2672.14371128344689808729715412
2686.62390848596956634307413221
2701.85140867555284146827778069
2717.8306157903166032710953276
2734.56578401934228063978709122
2752.06100346456568881849009091
2770.32018453349990794354156766
2789.34704093824160904148693208
2809.14507116236378471502736051
2829.71753824170186747553631705
2851.06744768745090442285070302
2873.19752336012163325212799952
2896.11018108041950372364744936
2919.80749973762484893256571258
2944.291189627111938088163492
2969.56255771572047445169489894
2995.62246949616532999263929778
3022.47130704881081127563157154
3050.10892288008715704344610879
3078.53458905057708823654258
3107.74694104115089633348228651
3137.74391573105750312507210602
3168.52268277589303092058289165
3200.07956857384611498103960058
3232.40997189313928181410791051
3265.50827009923912399940185272
3299.36771476368781264737395722
3333.98031525307251595472446515
3369.33670868154750742885692915
3405.42601435718067121581744227
3442.23567055353517178793639165
3479.75125108388977852339597142
3517.95625873471869389449909442
3556.83189211308740242565799861
3596.35678186154606110353786481
3636.50669147149601804630038625
3677.25417705369041626811174782
3718.56819936690601426745280419
3760.4136801176629592954213396
3802.75099296738099821995485831
3845.53537774424802463346707291
3888.71626395921000896866079116
3932.23648674364713507014507152
3976.03137459619001613643948258
4020.02768363057644077172298793
4064.14234706606299223483103424
4108.28100110778657684149458453
4152.3362385992586348363129801
4196.18552917085885945042319615
4239.68872805808995474459275928
4282.68507392485934680453689193
4324.98954692402640766024744749
4366.38841902818459831688597565
4406.6337752548127184272903565
4445.43671072791060912812917928
4482.45880548046011871861621427
4517.30133266517111207959039538
4549.49144490026293324728235322
4578.46427372127822403630379116
4603.53941316968414873216908797
4623.88954822042125219252372322
4638.49787404478743764996841275
4646.09915348391032192073615693
4645.09626465230123084570416893
4633.43891718910627656833009112
4608.44189522499627497157872568
4566.5025367231447370348379815
4502.64169032557048822915539446
4409.71572703514954792742863989
4276.96563516241390328314548527
4087.08511089580047035384578021
3809.47092774153451516992029475
3381.25459549533980375222927019
2630.78817867351528855180789126
-186.241114537126032697785603259


==> anc/CG1gS/CG1gS3020.dat <==
# G1gS3020
-3753.73784764225339724363837009
-3754.81183393002490896164249909
-3754.86475645186056173429050613
-3754.92006965622476925763270331
-3754.97786736685563933109486205
-3755.03824615842164469047602246
-3755.1013053730024092962605903
-3755.16714713126468200543742584
-3755.23587633785814113189216858
-3755.30760068053325760678298021
-3755.38243062246094251627893191
-3755.46047938721122146803942376
-3755.5418629358258306925271656
-3755.62669993539754845792085644
-3755.71511171854740482995144668
-3755.80722223316981260288234672
-3755.90315798179530781471409695
-3756.00304794990117186688032339
-3756.10702352248193879291124543
-3756.21521838817489910638444617
-3756.32776843022044375872158327
-3756.44481160352371614308917878
-3756.56648779707284590895120236
-3756.69293868096033647722837187
-3756.82430753724830185943405241
-3756.96073907391555396139406987
-3757.10237922112540871178480268
-3757.24937490905791158330554626
-3757.40187382655940778746327047
-3757.5600241598764509496543739
-3757.72397431076043140339449519
-3757.89387259325450954455371219
-3758.06986690850598149925012392
-3758.2521043969856254713586367
-3758.44073106754143906814668969
-3758.63589140276805995348809849
-3758.83772794023565897119501699
-3759.04638082919381335282002185
-3759.26198736244742338024427294
-3759.48468148319374883603252484
-3759.71459326671273084035297958
-3759.95184837691754248663602323
-3760.19656749789937643345888918
-3760.44886574074040571382792711
-3760.708852026022190648692502
-3760.97662844262405316133734716
-3761.2522895835875492346326566
-3761.53592186001952224646019291
-3761.82760279421761272734234387
-3762.12740029342873127462440268
-3762.43537190589294820451585012
-3762.75156406108245108867263727
-3763.07601129631743798862435879
-3763.40873547222762443705099846
-3763.74974497982879632427624795
-3764.09903394229763145423421483
-3764.45658141485363751437772031
-3764.82235058649297579094648763
-3765.19628798766323969436469793
-3765.57832270831858636285994467
-3765.96836563114814504549255947
-3766.36630868512397028403791299
-3766.77202412486398454417226381
-3767.18536384164569697217201338
-3767.60615871223256756318618707
-3768.03421799198044208242704362
-3768.46932875896931130636028029
-3768.91125541614751344241267836
-3769.35973925867202388817480137
-3769.81449811376902567937608265
-3770.27522606051150512430895306
-3770.74159323690162551664855708
-3771.2132457415398820173881364
-3771.68980563694348699844761831
-3772.17087106122402905450896465
-3772.65601645432795423899265623
-3773.14479290435921078756413252
-3773.6367286186152516010582104
-3774.13132952284644032744249169
-3774.62807999086261105527136569
-3775.1264437049235894306104619
-3775.62586464532375267759391001
-3776.12576820517109040574271207
-3776.62556242352133709405745986
-3777.1246393267055324494156321
-3777.62237636382772529576858531
-3778.11813791794588465391995272
-3778.61127686931488156940680683
-3779.10113618119065904660070127
-3779.58705047198739722313495962
-3780.06834752995495534394891487
-3780.54434971790417037004273257
-3781.0143752057456961172234613
-3781.4777389576070711079789416
-3781.93375338792488958396336137
-3782.38172858703475255665283194
-3782.82097200124851936401826711
-3783.25078743504937248618808537
-3783.67047322366766158769258452
-3784.07931940272425005320565181
-3784.47660367762362292419909251
-3784.86158596870527451427938595
-3787.59738734318135450623617774
-3788.39600569044367810905914681
-3788.36359659059280410909952823
-3787.8063250785288917962949938
-3786.84831713495137928606407507
-3785.55238395643910935597057078
-3783.95567408989675682272823462
-3782.08289345740805616822876422
-3779.95200678234638731657626008
-3777.57698463478014117451970653
-3774.96924720452915332864352427
-3772.13847939381901034791256664
-3769.09311993097383182733986157
-3765.84067093681070005695301857
-3762.38790332629139278089627415
-3758.7409989562311519838457847
-3754.90565276188940268593650333
-3750.88714863220803366434304328
-3746.69041745779650489749620138
-3742.32008269812449958278755735
-3737.78049696083463539401537584
-3733.07577193955436356186864814
-3728.20980332762778830286543271
-3723.18629184979265259077077335
-3718.00876123637516288248130886
-3712.68057374785089098211538203
-3707.204943706560457655518492
-3701.58494938500496012166594256
-3695.82354352242638975752078624
-3689.92356268413960459733066978
-3683.88773563524014368847888188
-3677.71869086775591676622551927
-3671.41896339521836799427243458
-3664.99100090903221507854230071
-3658.4371693755298283405783154
-3651.75975814020753698636901539
-3644.96098459563000785269258781
-3638.04299846132017121362044098
-3631.00788571722701342676815661
-3623.85767222678105394821736296
-3616.59432708087808353228422803
-3609.21976569019903293602907819
-3601.7358526499401601817437215
-3594.14440439818509421418876398
-3586.44719168671308325560778126
-3578.64594188093769706462171507
-3570.74234110385216463540696543
-3562.73803623727682344342701999
-3554.63463679232431964064052791
-3546.43371665978922035848631621
-3538.13681575010574823458153936
-3529.74544153157975923405832913
-3521.26107047477156599243577574
-3512.68514941017021717805249298
-3504.0190968056450886681852164
-3495.2643039695766916197247164
-3486.42213618504656159139518853
-3477.4939337799983490880614263
-3468.48101313786224495166007123
-3459.38466765275700496327793363
-3450.20616863304320871714766225
-3440.94676615669376494905587289
-3431.6076898816693742687604492
-3422.19014981423446423377554641
-3412.69533703792020573997347663
-3403.12442440563313350736726821
-3393.4785671972184540716571155
-3383.75890374461441633793105084
-3373.96655602657644955072996557
-3364.10263023480564246622873579
-3354.16821731318421552077171374
-3344.1643934716997424494130493
-3334.09222067652895598437300204
-3323.95274711765008430468025757
-3313.74700765525897098046460937
-3303.47602424617797940105555348
-3293.14080635136719893040967655
-3282.74235132557414887085018303
-3272.28164479009047323869189077
-3261.75966098952154396274463964
-3251.17736313341700012249883627
-3240.53570372355664682168511404
-3229.83562486763645806100018248
-3219.07805858005334651839404675
-3208.26392707044458303234613135
-3197.39414302059800078138673058
-3186.46960985031215921985342446
-3175.49122197275124841861750648
-3164.45986503980748310227536234
-3153.37641617795388281046623688
-3142.24174421504249183091636148
-3131.05670989847710602988834027
-3119.82216610516530280046088345
-3108.5389580436318863509807132
-3097.20792344865464556607328
-3085.82989276876346759644399852
-3074.4056893469252579787375989
-3062.93612959471969635035945265
-3051.42202316029452196336189614
-3039.86417309037371817468235814
-3028.26337598657757896353438449
-3016.62042215630012793899159712
-3004.93609575837666097789299961
-2993.21117494376224195082994905
-2981.44643199143074558061989101
-2969.64263343969346485489596566
-2957.80054021312633867056736775
-2945.92090774528546788164568565
-2934.00448609738173701300397889
-2922.05202007307700970667967418
-2910.0642493295564861327591024
-2898.04190848502437010150072061
-2885.98572722276296457888961206
-2873.89643039188867083059025477
-2861.77473810493208441552252612
-2849.62136583236343831478069374
-2837.43702449417901875822131126
-2825.22242054865885337428709726
-2812.97825607840092603512439651
-2800.70522887373239131795096911
-2788.40403251359372810529616783
-2776.07535644398747179884157224
-2763.7198860540790841920493724
-2751.3383027500336464028525978
-2738.93128402666838141081610992
-2726.49950353699751744887999495
-2714.04363115974268126236413285
-2701.56433306487885122941465496
-2689.06227177728289532030448605
-2676.53810623854885921805113188
-2663.99249186703144752695867549
-2651.42608061617654825631456677
-2638.83952103119518054679713771
-2626.23345830413489120451756304
-2613.60853432740038072412780288
-2600.96538774577299819773052789
-2588.30465400697670125243644602
-2575.62696541083612669731340062
-2562.93295115707055495843247414
-2550.22323739176577199416515071
-2537.49844725256413183570084052
-2524.75920091261149706488715109
-2512.00611562329817953281081999
-2499.2398057558295157677796321
-2486.4608828416602873561663291
-2473.66995561182583283242176014
-2460.8676300352013911946578242
-2448.0545093557199651481380478
-2435.23119412857779180822885181
-2422.39828225545535725329098799
-2409.55636901878078653279480244
-2396.70604711506138016412815031
-2383.84790668730804957356287737
-2370.98253535657642524901452326
-2358.11051825264747057933804132
-2345.23243804386952956388959712
-2332.34887496618286598973592584
-2319.46040685134691358511822654
-2306.56760915438964944418734324
-2293.67105498029772513685249669
-2280.77131510996523990091076369
-2267.86895802541831676390470821
-2254.96454993433194402800790194
-2242.05865479385487000347927698
-2229.15183433375768698414552978
-2216.2446480789186100662138373
-2203.33765337116084641538159067
-2190.43140539045485993111813155
-2177.52645717549826393114501373
-2164.62335964368551951632587712
-2151.72266161047907874933889842
-2138.82490980819308880024713634
-2125.9306489042002649243015936
-2113.04042151857204572095428291
-2100.15476824116166278798685134
-2087.27422764813928786962628222
-2074.3993363179879631682322609
-2061.5306288469685739364255556
-2048.66863786406168610456311268
-2035.81389404539364486310476249
-2022.96692612815391216656713347
-2010.12826092401021142983879583
-1997.29842333202764564006944243
-1984.477936351097560115156475
-1971.66732109188153262423574706
-1958.86709678827549098058473487
-1946.07778080839858096854946967
-1933.29988866511103502936129761
-1920.53393402606492397089198307
-1907.78042872329130955619343672
-1895.03988276232695464438866491
-1882.31280433088338908987688719
-1869.59969980706077334092919597
-1856.90107376710864710876247512
-1844.2174289927352970972686013
-1831.54926647796712508678538104
-1818.89708543555904514739216568
-1806.26138330295658591154708341
-1793.64265574781002015323936424
-1781.04139667304048888826853253
-1768.45809822145773030994006605
-1755.89325077992866458244590903
-1743.34734298309572329922505646
-1730.82086171664344673586164237
-1718.31429212011150233692627043
-1705.8281175892519036128019035
-1693.36281977792782921265674731
-1680.91887859955105679612988343
-1668.49677222805463484642702965
-1656.09697709839701713197482616
-1643.71996790659347849472313085
-1631.36621760927021636273401624
-1619.03619742273611917321389923
-1606.73037682156675004644988734
-1594.44922353669465084260880579
-1582.19320355299961740607673247
-1569.96278110639213057054571839
-1557.75841868038264854536385625
-1545.58057700212897377881691934
-1533.42971503795340040973669377
-1521.30628998832082604897732764
-1509.21075728226847290911659701
-1497.14357057127730721201311641
-1485.10518172257467128987261705
-1473.09604081185704874581167668
-1461.11659611542126828997235057
-1449.16729410169181519466452651
-1437.24857942213125943276355312
-1425.36089490152012512785747571
-1413.50468152759181553243981035
-1401.68037844000746986694995922
-1389.88842291865486142300409076
-1378.12925037125464869889808512
-1366.40329432025646124370939786
-1354.71098638900643749045100631
-1343.05275628716693120767935332
-1331.42903179536816423128456144
-1319.8402387490706236746217307
-1308.28680102161597955060429417
-1296.7691405064432312344617954
-1285.28767709844567586765638462
-1273.84282867444312591572810528
-1262.43501107274258374551319717
-1251.06463807175930520498975089
-1239.73212136766884850935252395
-1228.43787055105930579679950239
-1217.18229308255144883946261343
-1205.96579426735298367188738501
-1194.78877722871149717855280654
-1183.65164288022898754683192002
-1172.55478989699909524389653314
-1161.49861468552628681422033862
-1150.48351135238428499250578459
-1139.50987167156897971099332819
-1128.57808505049888950192797246
-1117.68853849461396510572016257
-1106.84161657052112991172245055
-1096.03770136763242783636964948
-1085.27717245823899053864249442
-1074.5604068559612341045827305
-1063.88777897251274154224721876
-1053.25966057271217203503631912
-1042.67642072767425065315299775
-1032.13842576610742214543493951
-1021.64603922364208777246894697
-1011.19962179010947230058773653
-1000.79953125468707575004876911
-990.446122448822336792447918745
-980.139747186841556273785502538
-969.880754204146283504011375912
-959.669489092894236762216653495
-949.506294235056393634285125015
-939.391508732736125584262967064
-929.325468335630142238872273982
-919.308505365504530198760128742
-909.340948637552292881278313972
-899.423123378491494027222511664
-889.555351141255347950135669512
-879.737949716117351863876134658
-869.97123303808578458378127727
-860.255511090392563618200155687
-850.591089803891518123064767062
-840.978270952170553989044585627
-831.417352042170911401715685093
-821.908626200094692481279261662
-812.45238205236901060636275331
-803.048903601421422497588054331
-793.698470096006682573362948883
-784.401355895809234235760445852
-775.157830330029146038608531326
-765.968157549641326658304674248
-756.832596372998718163019468794
-747.751400124429670846777031667
-738.724816465457734273544590433
-729.753087218248537473431091605
-720.836448180863144629438923895
-711.975128933870116997268399027
-703.169352637839329575084371327
-694.419335821209209583065737267
-685.725288157985293974665726814
-677.087412234691637518112993028
-668.505903305957413701046865224
-659.980949038078787562179252322
-651.512729239850527297071282563
-643.101415579912557112025022241
-634.747171289803403415344110285
-626.450150851854881745357488498
-618.210499671000006195576761818
-610.028353729498527059771612595
-601.903839223511218701798753491
-593.837072180374497462410735122
-585.828158055340538014901216975
-577.877191306454098021212920713
-569.984254946135001790210487563
-562.149420067923835610855666241
-554.372745346726936703505237196
-546.654276510764172790077256323
-538.994045783278147052828090911
-531.392071291905023241903943172
-523.848356443433691858344158575
-516.362889261489858287216411254
-508.935641684472994867180582941
-501.566568820844900860933771616
-494.255608158616537530200306682
-487.002678725602234604683920868
-479.807680196704345945217906244
-472.67049194415362583445520063
-465.590972026257219185768670858
-458.568956109792915610513766077
-451.604256320730328942922076842
-444.696660017451374686134100658
-437.845928480077491188037528076
-431.051795508882245563703447659
-424.313965924066993455379674508
-417.632113958394615138671333963
-411.005881533301102360455947476
-404.434876408124336750194542772
-397.918670190989258931588714274
-391.456796198651980748092648071
-385.048747151212770711093659563
-378.693972686036622658920255359
-372.391876673443952873401764257
-366.14181431472210121277048124
-359.943089000724732438205336517
-353.794948906728690450960997536
-347.696583296256626594369062379
-341.647118503190124265469064465
-335.645613557622626170995672566
-329.691055416451791784995406316
-323.782353754588789480437327611
-317.918335266750159114981796991
-312.097737422955647766185131515
-306.319201612913659690340914392
-300.581265605230423074534956494
-294.882355236582113234633120654
-289.220775233339769280496395906
-283.594699053266865861875396082
-278.002157617367241129904938754
-272.441026781190067869977724619
-266.90901337020929138453513753
-261.40363957442946805106016081
-255.922225462054925016775849529
-250.461869329544695237093728728
-245.019425553954244468137651252
-239.5914795509638459970633654
-234.174319365630418203532995921
-228.763903329088577624850988937
-223.35582309851270183866549847
-217.945261253548029791374769766
-212.526942442103221111087763783
-207.095076841208868164137943799
-201.64329441029393138133825866
-196.164568045372708117181546736
-190.651123266828368370557815807
-185.094331454192128427552197558
-179.484582827487251418970066624
-173.811134294075970024732260867
-168.061925828890560836674796265
-162.223357083682812901654157631
-156.280013204682576769335255402
-150.214325042885786005597004233
-144.00614355415311434820998715
-137.632200405596335936230473424
-131.065415348444023664447608764
-124.273993684211240449802482306
-117.220230597819898854780765557
-109.858897095331515568662336365
-102.135013655346313882721958048
-93.9807016224843858278098825404
-85.3105977867403736189340238939
-76.0149391360137785641276063528
-65.9486828949857041790284243707
-54.9134660044945123320254361347
-42.6256189256741743321401155667
-28.654186838553919932016494231
-12.2849338379381830463079914453
7.84042836693803169581367246351
35.07128856436824682374615586
94.5183379749398166840354484392


==> anc/CG1gS/CG1gS3110.dat <==
# G1gS3110
-21015.1443492386019671367376639
-21008.1220312472571908653288559
-21007.6988530350430609671020647
-21007.2509456337847020965139843
-21006.7769197882685498148045491
-21006.2753122267127459414200463
-21005.7445820086831849882743924
-21005.1831067140738107604679966
-21004.5891784678285675587482505
-21003.9609997950325567659096867
-21003.2966793009624320364463858
-21002.5942271706623388349916738
-21001.8515504826033265983213785
-21001.066448330992805381003792
-21000.2366067513280709670254633
-20999.3595934438360923271798201
-20998.4328522895126793133418619
-20997.4536976535699953698061903
-20996.4193084712244562679787635
-20995.3267221109098107633180401
-20994.1728280101852298640605692
-20992.9543610798282880601290338
-20991.6678948718607096780599511
-20990.3098345075537453740215525
-20988.8764093618032719653044338
-20987.3636655006555764708333499
-20985.7674578692068671605701945
-20984.0834422275965991529067716
-20982.3070668333706333196014904
-20980.4335638691091641841723932
-20978.4579406149005292900866834
-20976.3749703659998964366289334
-20974.1791830968460334126282274
-20971.8648558735246797427258356
-20969.4260030177684024956048154
-20966.8563660266753195653698016
-20964.1494032535179446934300737
-20961.2982793563040058496971953
-20958.2958545221488798664100593
-20955.1346734770298303094765672
-20951.8069542921211604974289345
-20948.3045769996623703933418063
-20944.6190720331941186913889597
-20940.741608509014901781859387
-20936.6629823678704697642720343
-20932.3736043981935998418868304
-20927.8634881646692748794283993
-20923.1222378685146896430630181
-20918.1390361686396689168388386
-20912.9026319957955171295563237
-20907.4013283949330814889956889
-20901.6229704342774294724093415
-20895.5549332230899230879009749
-20889.1841100837307891248154555
-20882.4969009274578536728261232
-20875.4792008874002579006934215
-20868.1163892663288908382587232
-20860.3933188612058554995260747
-20852.2943057310299434970263448
-20843.8031194791985781330093025
-20834.9029741264718654581096289
-20825.5765196556420272459163209
-20815.805834314169982100717052
-20805.5724177663359662163817743
-20794.8571851918456984920742617
-20783.6404624333173135968758954
-20771.9019823006231497848742269
-20759.6208821456465760140037086
-20746.7757028266051190210797842
-20733.344389186650174198537557
-20719.3042921769382868132532937
-20704.6321727597313722702241006
-20689.3042077322690399298294334
-20673.2959976171042895234076598
-20656.5825767692357021567600041
-20639.1384258546281706670728609
-20620.9374868585046964223034311
-20601.9531807850187107230751608
-20582.1584282124742176678246355
-20561.5256728700329327481798595
-20540.0269084027043376180701375
-20517.6337084912136568917598421
-20494.3172604919271426776127355
-20470.048402759210899894164019
-20444.7976658082187958101583647
-20418.5353174699380441549151791
-20391.2314121821386696101625721
-20362.8558445494237084576614996
-20333.3784072925846180532767043
-20302.7688536916278954154304698
-20270.9969646078215014138491491
-20238.0326201475475188735599474
-20203.8458760042380255557923629
-20168.4070444837709685206002277
-20131.6867801829225002359931259
-20093.6561702492706886617162139
-20054.2868291037231750844410102
-20013.5509974529322370999937676
-19971.4216453575230845936705299
-19927.8725790524666211665098264
-19882.8785511371482652148571229
-19836.4153736636768577864401027
-19357.441325927646321435260842
-19018.7471129540767079513808759
-18751.919754934759978239035238
-18530.0849765381090492041373508
-18339.4485708395779327755690168
-18171.8531498149583568019582248
-18022.0222715122303866160733197
-17886.3232407381281583487481654
-17762.1369901367596652678731383
-17647.5068906866593812911114637
-17540.9292513316104265004052681
-17441.2215012663161683693278643
-17347.4356063145219785230256708
-17258.7991435414284194699540222
-17174.6739862550543556228977925
-17094.5265913129962348441206215
-17017.9061570048386268639298371
-16944.4282567914634561687401216
-16873.7623680113563492764090412
-16805.6222256706144663281988858
-16739.7582611806927656950408567
-16675.9516039038290942391529976
-16614.0092706312276414388574058
-16553.7602695530240416824663875
-16495.0524163816788054029585852
-16437.7497109320783451262262151
-16381.7301590584545990068446122
-16326.8839516500434007713165337
-16273.111932257734899530592172
-16220.3242998229484320728727221
-16168.4395042689312455876142562
-16117.3833013518933214887858168
-16067.0879398378271976477244625
-16017.4914592629726873590857117
-15968.5370806106032565758502687
-15920.1726754584037601120961984
-15872.3503017156030774736511242
-15825.0257961245208353902026015
-15778.1584153586750984030986952
-15731.7105188939787249000217041
-15685.6472879260207900136563406
-15639.9364755054023296354435186
-15594.5481838038213988493133952
-15549.4546650368299378376680495
-15504.6301430791492415090078342
-15460.050653234342586598229854
-15415.693897977813865509837789
-15371.5391167927965457424889063
-15327.5669684730943108904152597
-15283.7594244818230199966651536
-15240.0996721387758951904486586
-15196.5720265655893477823311266
-15153.1618504519687276542078879
-15109.855480821415322474632928
-15066.6401620741301562473554333
-15023.5039846705039518495528889
-14980.4358288928722904635618463
-14937.4253131877204884404091261
-14894.4627466466878978164180122
-14851.5390852337426299902973684
-14808.6458914087834549792847032
-14765.7752968355282023533870192
-14722.9199678945899386048764083
-14680.0730737517377209218871581
-14637.2282567570113157108498864
-14594.379604973056240182799087
-14551.5216266511500221377421568
-14508.6492264912317158339141466
-14465.757683538107665183589672
-14422.8426305801315768409228683
-14379.9000349292573708243981315
-14336.9261804726220111368665785
-14293.9176508958914582609618115
-14250.871313987634239993584982
-14207.7843069420943758116678692
-14164.6540225850237170701690564
-14121.4780964537952242240598757
-14078.2543946689339665890679509
-14034.9810025395425319060363806
-13991.6562138499243689731145188
-13948.2785207790772378177870782
-13904.8466044086878342687782503
-13861.3593257788505868198489011
-13817.8157174539964745434107803
-13774.2149755644850653488399351
-13730.5564522920146344370656321
-13686.8396487694676950780653841
-13643.064208368056150864994368
-13599.2299103466825924977062621
-13555.3366638403107869601338628
-13511.3845021658559227844530096
-13467.3735774256786988621048349
-13423.3041553902103316028591885
-13379.1766106425600774164040852
-13334.9914219691737666203532295
-13290.7491679817308703778083823
-13246.4505229564975508946939576
-13202.0962528783018867577766001
-13157.6872116771721563535781563
-13113.2243376464861481310575144
-13068.7086500322247743506956834
-13024.141245783612068767836055
-12979.5232964560607261962492576
-12934.8560452579320256569053318
-12890.1408042331652014570004077
-12845.3789515723376610131508911
-12800.5719290451871436928589132
-12755.7212395480629287898119857
-12710.8284447601782271762728834
-12665.8951629029123867660722819
-12620.9230665967617484927314952
-12575.9138808108639546071031424
-12530.8693809003241063779131201
-12485.7913907268541059806435986
-12440.6817808585003651404228885
-12395.5424668444812573455804704
-12350.3754075613855482967767178
-12305.1826036271977693717158729
-12259.9660958798172112284013056
-12214.7279639169249292925042164
-12169.4703246942288078691004749
-12124.195331179281188307199877
-12078.905171058217624083005536
-12033.6020654929097145372542863
-11988.2882679261603649537876654
-11942.9660629326968471647334353
-11897.6377651138362675894361392
-11852.3057180338100204472395261
-11806.9722931958390045617270562
-11761.639889056150267583025582
-11716.3109300742187326483745153
-11670.9878657976051494440699655
-11625.6731699798437557042989629
-11580.3693397299106714650905927
-11535.0788946918770877530239106
-11489.8043762534201423917104335
-11444.5483467819292662567769023
-11399.3133888870069826397555298
-11354.102104708220881927502951
-11308.9171152270179889372809642
-11263.7610596017641914033715693
-11218.6365945249199919147341583
-11173.5463936014097559053405596
-11128.4931467472850171249157133
-11083.4795596078234204412936106
-11038.508352994243670770741692
-10993.5822623382535479132967714
-10948.7040371636827628700281238
-10903.8764405744852865180982807
-10859.1022487584268834710320822
-10814.3842505058030327156119979
-10769.725246742560305849769829
-10725.1280500772206910562120022
-10680.5954843610333783107595151
-10636.1303842608022354765267498
-10591.7355948438596777224109266
-10547.4139711746789314191471796
-10503.1683779226368813512195424
-10459.001688980458825814854606
-10414.916787092894603323848623
-10370.9165634951927491276929969
-10327.0039175609556382359407795
-10283.1817564589740197871508234
-10239.4529948186539882142152145
-10195.8205544036633098999846812
-10152.287363793437167559264049
-10108.8563580721958337631514702
-10065.5304785251385729866707907
-10022.3126723414892294007253327
-9979.20589232407951450085071514
-9936.2130966051659919052701402
-9893.33724836818619188800103393
-9850.58131557516819945018589597
-9807.9482706995164694634914055
-9765.44109046390455169571918469
-9723.06275558301287704545511981
-9680.81625051085678248012202685
-9638.70456319245655318437494452
-9596.73068481960745232429098776
-9554.89760959051350656321686604
-9513.20833447305423293243377915
-9471.6658589714585427778626036
-9430.27318489616475324165420549
-9389.03331613664998716078746949
-9347.94925843701625857611331747
-9307.02401917412423261906044912
-9266.26060713806902395863073052
-9225.66203231479546506209735083
-9185.23130567065304132434914577
-9144.97143893869316101455631786
-9104.88544440651360964425642971
-9064.97633470545693577515187785
-9025.24712260097113279978377633
-8985.70082078394232254557851052
-8946.34044166281021474706957472
-8907.16899715627791396042653959
-8868.18949848642817420910611981
-8829.40495597205846279885029853
-8790.81837882204718897760667904
-8752.43277492856318050115327611
-8714.25115065992995116583697299
-8676.27651065295549386012285998
-8638.51185760453725494463788217
-8600.96019206235059447310613838
-8563.62451221442740998329218721
-8526.50781367742969577060694824
-8489.61308928342062053302571959
-8452.94332886493322923012058073
-8416.50151903813410446222523925
-8380.29064298387625250711640962
-8344.31368022643210251912378403
-8308.57360640969381675463109218
-8273.0733930706240967572254559
-8237.81600740973632617087009864
-8202.80441205837820541371477463
-8168.04156484258799617763651823
-8133.53041854328709309945171463
-8099.2739206525668635622368168
-8065.27501312582153107466278926
-8031.53663212947230870553468172
-7998.06170778402100125205481693
-7964.85316390216387174329462363
-7931.91391772168869193584939661
-7899.2468796328695488583797657
-7866.8549529000651401531688994
-7834.74103337721693855908365997
-7802.90800921693371758488822303
-7771.35876057283848194749522097
-7740.09615929484281183144703448
-7709.12306861700198192732279169
-7678.44234283759192521955587677
-7648.05682699103614643003239452
-7617.96935651129701769846542152
-7588.18275688633147418874859461
-7558.69984330319593229230931584
-7529.52342028336923799607653621
-7500.65628130784557528155691033
-7472.10120843153147889009182397
-7443.86097188646235429601702841
-7415.93832967333415905101851086
-7388.33602714082508927773654468
-7361.05679655216018495545091914
-7334.10335663834865595100824908
-7307.47841213749937167991814509
-7281.18465331959428071373559863
-7255.22475549607245786067122457
-7229.60137851354893559598458272
-7204.31716623096237929657784252
-7179.3747459794139209839160912
-7154.77672800392597759278964341
-7130.52570488631454406161032008
-7106.62425094833115872128965332
-7083.07492163419137100466669821
-7059.88025287156497384062583669
-7037.0427604100593610396422475
-7014.56493913618099004866624326
-6992.44926236371091920236550713
-6970.69818109837858183553219805
-6949.31412327566318159558152158
-6928.2994929704941557950195453
-6907.65666957756085503468261331
-6887.3880069608767114918337465
-6867.49583257117448346011401282
-6847.9824465296364213391776059
-6828.8501206763861334670885808
-6810.10109758208725244079889546
-6791.73758952090740605496769584
-6773.76177740301415083944498886
-6756.17580966467207457618536238
-6738.98180111390683428842620417
-6722.18183172959205588896530262
-6705.77794541169833705366748332
-6689.77214868031958758123426615
-6674.16640932096009570851111297
-6658.96265497342546809844370702
-6644.16277166151135481303115408
-6629.76860226052498972851143022
-6615.7819448995053503784517333
-6602.20455129482741090979698199
-6589.0381250116837073104451807
-6576.28431964973136708702245022
-6563.94473694897391386952186392
-6552.02092481171349784968608866
-6540.51437523615959396983764073
-6529.42652215701342310752407338
-6518.75873918806205302122131077
-6508.51233726151087542592435775
-6498.68856215845635599137500755
-6489.28859192455089851957630741
-6480.31353416453648308120240562
-6471.76442320892139213028717473
-6463.64221714564260505732151829
-6455.94779470909289293262569809
-6448.68195201839362941946062641
-6441.84539915625895146677142799
-6435.43875657922098161485094842
-6429.46255134936588788940344768
-6423.91721317706279890030778503
-6418.80307026344783314329543956
-6414.12034493064915575747696549
-6409.86914902690100264677429918
-6406.04947909278946702591196904
-6402.66121127389442390880432343
-6399.70409596403354864385504117
-6397.17775216216854871910999287
-6395.08166152479228445247190285
-6393.41516209426935369218924422
-6392.17744168214194660482045689
-6391.36753088482625223046245493
-6390.98429570740012842719258659
-6391.02642976930649194989626896
-6391.49244606375379300997784617
-6392.38066824036815559795280503
-6393.68922137822252515830436098
-6395.41602221371554843614037963
-6397.55876878487356614113589373
-6400.11492945047693301478857152
-6403.0817312389376941199717358
-6406.45614747804672839329838777
-6410.23488465252812258165979401
-6414.41436843174553544436197601
-6418.99072880485327882611200314
-6423.95978425512153749967512398
-6429.31702489903163785279868169
-6435.05759450896696978615370659
-6441.17627133084272064304229475
-6447.66744759973760371975135547
-6454.52510764741632640099508018
-6461.74280448545243313564654087
-6469.3136347363518527533683046
-6477.23021177249476571187004049
-6485.48463690869359877551034891
-6494.06846847852062179726242354
-6502.97268860707473829500057123
-6512.18766747328646546782009432
-6521.70312483291811759911725466
-6531.50808854877428855142500131
-6541.5908498469158763116192513
-6551.93891498642864198532376121
-6562.53895299502294469561869706
-6573.37673908283899408240044183
-6584.43709330160621408604322713
-6595.70381396494228376333784977
-6607.15960528712237341496711297
-6618.78599863097901270935310387
-6630.56326667938334012592476071
-6642.47032975744245086079931712
-6654.48465343226655378001207959
-6666.58213640170204889992424817
-6678.73698755015248523568319574
-6690.92159089535706189675193533
-6703.10635697096670843215138347
-6715.25955898136931593338658392
-6727.34715182192313785110122329
-6739.33257177282332027699478547
-6751.17651434003241908564128032
-6762.8366873219846772417746557
-6774.26753571374121196973719429
-6785.41993450562431614765471914
-6796.24084477209062224578536638
-6806.67292765500260013436453314
-6816.65410989378367059267649294
-6826.11709340568566332432109843
-6834.98880002498497046315641767
-6843.18974080965319178169372034
-6850.63329723997425582496259633
-6857.22489906494881219339664347
-6862.8610803679819239053187507
-6867.42839145128650094326466264
-6870.80213915129360589380518605
-6872.84492189209628527029516442
-6873.40491775303836092406541466
-6872.31387351675819351061070858
-6869.38472931665780767028222826
-6864.40879606626784336058995783
-6857.15237985263233207606152227
-6847.35271681782495643875440297
-6834.71304072402454098918444985
-6818.8965489992063524776816476
-6799.51895506804472863569173192
-6776.13920534226673618301882382
-6748.24778324376313843611433489
-6715.25179631588609571110450182
-6676.45570772551051601732182293
-6631.03606752336425690868646241
-6578.00781567944386455123846785
-6516.1784825158668277982825807
-6444.08456654426089677721818132
-6359.90089062363290477280975807
-6261.30757019474432404255580039
-6145.2877491379856749838051108
-6007.80661226886195682247271927
-5843.27420111160007455083072615
-5643.58339266616912698890725237
-5396.22513923598069563081903316
-5080.10096012986673450046238065
-4654.24918466430324745376565591
-4014.93132144634188544391625205
-2328.4298836058240473827201547


==> anc/CG1gS/CG1gS3120.dat <==
# G1gS3120
2513.75145688804507452546688567
2513.40979333034567230721966508
2513.39063876679145984570543335
2513.37046703871767284818426411
2513.3492282331649161194009234
2513.3268702873755200950809414
2513.30333891866361293957275592
2513.27857755381139692959912072
2513.25252725817223293635202188
2513.22512666468132973406403575
2513.19631190299643605217578734
2513.16601652901400541810673783
2513.13417145503090934288347505
2513.10070488084797504457743335
2513.06554222613948027317005103
2513.0286060644423087404331902
2512.98981605914981162712419766
2512.94908890192858697973109071
2512.90633825401142893049352504
2512.86147469085665713991326884
2512.81440565070295236172033793
2512.76503538758972824582408759
2512.71326492945598582478939943
2512.65899204197553928659221195
2512.60211119883347208902985826
2512.54251355919767072174073008
2512.48008695319026410910095357
2512.41471587621672745669001511
2512.34628149306522871098573019
2512.27466165274542039210013208
2512.19973091509420150799573293
2512.12136059023585815099184008
2512.03941879204527095039409551
2511.95377050682535209973033765
2511.86427767847330511980234086
2511.77079931147440515900327105
2511.67319159312644751205845132
2511.57130803646242591827394593
2511.46499964540294111664374638
2511.35411510373280150845715027
2511.23850098955768904658003471
2511.11800201695597521680823067
2510.9924613065970505165439215
2510.86172068715005023843731783
2510.72562102935469286979762568
2510.5840026146680582088676587
2510.43670554043636361687788118
2510.28357016356786136141964736
2510.12443758470044855500433694
2509.9591501748638705143067895
2509.78755214662975823606599285
2509.60949017172124007926697353
2509.42481404701538011889222092
2509.23337741081388328525229869
2509.03503851117780481886876574
2508.82966102801759780707794432
2508.61711495049765253905963105
2508.3972775111511661075694013
2508.17003417790306624141785529
2507.93527970496180899261203395
2507.69291924326083464445941871
2507.44286951080258435771470794
2507.18506002287713544729395573
2506.91943438168816203296961348
2506.64595162441507041196792768
2506.36458762816530939404222578
2506.0753365696180126426052398
2505.77821243642174088676360226
2505.47325058657702122767555325
2505.16050935109987399740416273
2504.84007167421616373778555547
2504.51204678416830371724194706
2504.1765718864147412299552038
2503.83381386955713402500452999
2503.48397101272775473299319992
2503.12727468139711977322555889
2502.7639909966049045879310681
2502.3944224604606827167804561
2502.01890951838869477730791009
2501.63783203598541840551006429
2501.25161066550173544599862127
2500.86070807383333729407243756
2500.46563000048275785560139492
2500.06692611022181042479519457
2499.66519060111053138379868334
2499.26106252409277795198011131
2498.85522576556254322602002334
2498.44840863905025745485162768
2498.04138302648439617170315319
2497.63496300330816591786508751
2497.2300028750392739248695154
2496.82739454561584641323899599
2496.42806413003391653791675347
2496.0329677153092273703748694
2495.64308616464297070258721177
2495.25941884978867988684401761
2494.88297618595319720982105341
2494.51477083206160309624176501
2494.15580740681265964156945363
2493.80707055758081299071813285
2493.46951120481027378370080315
2493.1440307690165705865740184
2490.88136967437574652454008345
2490.02767587058160669981508396
2489.42938073908757772984755952
2488.76347188857102067082917118
2487.91511202887157727048085736
2486.84174155893631274420975287
2485.53027149248845356942144576
2483.98068744717131335735872239
2482.19895901304778927623367662
2480.19372044187289348510235785
2477.97463649783081089297342351
2475.55157635239067622983714521
2472.93419537755981739841098732
2470.13173047248450237011365324
2467.15290979054619741584759704
2464.00592435201223030896908626
2460.69843291052175246886547631
2457.23758413974432594412945966
2453.63004716390604343000906844
2449.88204536039247313627445065
2445.99939059450039824643435699
2441.98751633864404978692208649
2437.85150888169657990883467349
2433.59613627331955103706490367
2429.22587490176007631699383758
2424.74493374670966523816288817
2420.1572764258479383534983206
2415.46664119126695943754084968
2410.67655904619657117445274691
2405.7903701531309304227786254
2400.8112386975709561537601527
2395.74216636078574611008403966
2390.58600454245471567924630529
2385.34546546108474555201919177
2380.02313224745292525054130705
2374.6214681344132281333180292
2369.14282483542230491801260648
2363.58945019415617738398856287
2357.96349517860172451266837352
2352.2670202849680595872515173
2346.50200140960492030630370738
2340.67033524076039485461079136
2334.7738442163791998378888344
2328.8142810891583399696227309
2322.79333313566722869008439196
2316.71262604243816531452123888
2310.57372749848077136425319062
2304.3781505206172256922276836
2298.12735653532652980732566867
2291.82275823838373143819893909
2285.46572225144719655202176965
2279.05757159285129742263844098
2272.59958797817491354565799731
2266.09301396465307909874078507
2259.53905495215820382572074947
2252.93888105227950161683059887
2246.29362883595790895928177455
2239.60440296917425744628036236
2232.87227774532797720705374861
2226.09829852217091971064062382
2219.28348307046613716247080441
2212.42882284091597432862386011
2205.53528415533999151059384427
2198.60380932757432810097989207
2191.63531771910421218194320889
2184.63070673402519444190256767
2177.59085275755171284592742264
2170.51661204194968821839602052
2163.40882154345938646362276918
2156.26829971349254585443109659
2149.09584724713090230012791465
2141.8922477917192124786391172
2134.65826861813241323403011992
2127.39466125710165014454893681
2120.10216210280575970637692712
2112.78149298577179062316169924
2105.43336171697886207427064648
2098.05846260492279241600514784
2090.65747694727333546470716132
2083.23107349864049637357585074
2075.77990891586033321971124604
2068.30462818211304530047308479
2060.80586501109624960721216611
2053.28424223239347208538918048
2045.74037215910141551578038874
2038.17485693870895586787489116
2030.58828888815556155253562341
2022.98125081393647044335621041
2015.35431631806608578510496086
2007.70805009065929037802872893
2000.04300818984238933018904744
1992.35973830966086676111273018
1984.65878003660980053749168445
1976.94066509537436595992417553
1969.20591758433214149385965411
1961.45505420133569480803304076
1953.68858446026298170909825179
1945.90701089879425693914719034
1938.11082927784731228856083475
1930.30052877307777586487790783
1922.47659215882779090843843827
1914.6394959848845188347578745
1906.78971074638946507468654436
1898.9277010472205029942388934
1891.05392575715057444019619706
1883.16883816307028676705014435
1875.27288611454592412104497776
1867.36651216396967030802321744
1859.45015370154503266773615642
1851.52424308533749731914602
1843.58920776660827715641058453
1835.64547041063758080006467488
1827.69344901323308320860817351
1819.7335570131091704838090263
1811.76620340031301968204862354
1803.79179282086461948429389908
1795.81072567776940261614142144
1787.82339822855421187449032435
1779.83020267946982691071884494
1771.83152727649620922088392419
1763.82775639327995087763441529
1755.81927061612711311488727913
1747.80644682616869043540415503
1739.78965827881031258780857128
1731.76927468057248020567848769
1723.74566226342260117158228225
1715.71918385669533621368198621
1707.69019895669325741071865821
1699.65906379405555683081270957
1691.62613139897850014542860025
1683.59175166436748837824187444
1675.5562714069969574874463498
1667.52003442675089857494258744
1659.48338156401351026133588349
1651.44665075527638896066546283
1643.41017708702571288653305555
1635.37429284797007268312427036
1627.33932757966693722722890131
1619.30560812560320954341753639
1611.27345867878291755616089651
1603.24320082787279066780116924
1595.21515360195428942240136851
1587.18963351392857571081699805
1579.16695460261892937902176308
1571.14742847361322835111612667
1563.13136433888730842308373837
1555.1190690552483009756335405
1547.11084716163540752685006543
1539.10700091531400509204486061
1531.10783032699748177797989268
1523.11363319492977417900219649
1515.12470513796021344530487592
1507.14133962764098204008421999
1499.16382801937623506230963362
1491.19245958265074562986236737
1483.22752153036479040330666929
1475.26929904730089624695403451
1467.31807531774701977907560309
1459.37413155229972580048017792
1451.43774701386996608063202228
1443.50919904291313461266001862
1435.58876308190418722449287718
1427.67671269907776045942195884
1419.77331961145240512069194583
1411.87885370715726210885534816
1403.99358306707875055213079616
1396.11777398584410920505693008
1388.25169099215793021221354477
1380.39559686850714821662768244
1372.54975267024929611933297323
1364.71441774409821031365074662
1356.88984974602076173111533712
1349.07630465855760340771770764
1341.27403680758035942416894209
1333.48329887849713295659165322
1325.70434193191768180533726898
1317.93741541878909720405264482
1310.18276719501232504418633004
1302.44064353554938701574646707
1294.71128914803069173321098636
1286.99494718587137188967670531
1279.29185926090514209780300043
1271.60226545554374259754706144
1263.92640433446961573034350283
1256.2645129558690543151905676
1248.61682688221266315593618196
1240.98358019058958622501835903
1233.36500548260157199174188257
1225.76133389382257729668510395
1218.17279510282924553944537347
1210.59961733980723718224262319
1203.04202739473803912930413697
1195.50025062517053388732343304
1187.97451096358126902369168534
1180.46503092432703180566194816
1172.97203161019300252388699068
1165.49573271853943238519485249
1158.03635254704946751676399085
1150.59410799908041907803934663
1143.16921458862046025396067143
1135.76188644485241353358600203
1128.37233631632597569519052256
1121.00077557473941285750009851
1113.64741421833144335278870723
1106.31246087488371156677392283
1098.99612280433394080688128221
1091.69860590099953723637645921
1084.42011469541109947540549075
1077.1608523557549691448059355
1069.92102068892363593253568058
1062.70082014117248620664555811
1055.50044979838105628570195239
1048.32010738591661970090673904
1041.15998926809760162673016092
1034.02029044725397258964893635
1026.90120456238142704532913955
1019.80292388738579988647009441
1012.72563932891381483364865009
1005.66954042376589237944896727
998.634815335886370892402018117
991.621650852926112011519777624
984.63023238237206992176236645
977.660743947238002818634761346
970.71336818131009314313406565
963.788286323940820265174160042
956.885678214383994452868994283
950.005722285663413392657199309
943.148595557967141392380826407
936.314473631558935839969570144
929.503530679197854598272604809
922.715939438056570843036844719
915.951871201128397401569413379
909.211495808112479880908660298
902.494981635766055690821263751
895.802495587712093317323378465
889.134203083690021675786998066
882.49026804823663179449005317
875.870852898783581107175544593
869.276118533157252851674407917
862.706224316466017988246368895
856.161328067359213090498373587
849.64158604364138315955847066
843.147152927224541510076892776
836.678181808400367915025370975
830.234824169413399107612460759
823.817229867315360439921273397
817.425547116079841782647440541
811.05992246795553228006023081
804.720500794035194869231331738
798.407425264016479901678507359
792.120837325129544975886518213
785.86087668020526223455556317
779.627681264856551748595169428
773.421387223744076849925695188
767.242128885896170822283240968
761.09003873905143041994081207
754.965247402990906219264127703
748.867883601825238514289377764
742.798074135200425758752082442
736.755943848384165542568378169
730.741615601192870552868892951
724.755210235717528338663763216
718.796846542804538025859285359
712.866641227245513059913146189
706.964708871627779792256890591
701.091161898794920006127094274
695.246110532864193520122151372
689.429662758745026486100772987
683.641924280099952990789205079
677.882998475686442515451765301
672.152986354014923450363573789
666.45198650625501219698354596
660.780095057318466607079323964
655.137405615043688914375094165
649.524009217402693270954093824
643.939994277647311839222339311
638.385446527307025326758605888
632.860448956946151891513813815
627.365081754583194180193665325
621.899422241669908157289461851
616.463544806522098048201907508
611.057520835088236181059778795
605.681418638935729954187738439
600.335303380327983763744225439
595.019236994258302500451015777
589.733278107299123786423665421
584.47748195311701449467342707
579.251900284495286457177849112
574.0565812816969367002837197
568.891569456990855729494853354
563.756905555153826280570663104
558.652626449749703444997636
553.578765034975269578872512928
548.53535011284953342065189173
543.522406275509626488585970973
538.53995378236186928742774768
533.588008431820956785482083704
528.66658142735346149887472882
523.775679237523879887153939075
518.915303449722151424924560982
514.085450617230847810312770673
509.286112099267939764469094008
504.517273893617066408492965223
499.778916461431409821454070591
495.071014543769453109793035426
490.393536969390896057020550056
485.746446453308622160036202743
481.129699385557638649475970901
476.543245609604108792160337803
471.987028189776700487745579918
467.460983167058196372203481278
462.965039302527326920494070689
458.499117807688743438519610713
454.063132060872547676754021443
449.65698730882340098600998948
445.280580352532461595555673289
440.933799216292701994780966407
436.616522798878936032602832114
432.328620505667464033803745787
428.069951860415872106726133563
423.840366095320358033620330614
419.639701717855059054453294192
415.467786052774170505183220494
411.324434757521982783785485133
407.209451309146993808892842641
403.122626460652472845976512832
399.063737664535564791280575312
395.032548461068317223243266967
391.028807828654719216434667309
387.052249493355505245753219384
383.102591194404311026782374526
379.179533902241599140446912028
375.282760985262986675917388155
371.411937321112079070661471514
367.566708347939924862870899638
363.746699050598347242322513791
359.951512876226470047508977657
356.180730573121592296844583386
352.433908946148936026569338529
348.710579521230173549524382601
345.010247110647000617385118279
341.332388269990552840953037136
337.676449636565256349366144581
334.041846137899365477407809417
330.427959057703621364277683909
326.834133945130296844771485643
323.259678351489299371622480065
319.703859376642866322691192843
316.165901005086521909730278947
312.644981209184868423685462694
309.140228794111089161963673119
305.650719955672605359354998901
302.175474518312871123624783848
298.713451816065428262121591613
295.263546173985901450273985516
291.824581941460971650638528573
288.395308021620576232396736918
284.974391832652913347356150679
281.560412626886223290535875801
278.151854081742179460509052719
274.747096062693108486828953582
271.344405441683399894833996184
267.941925834495968515217250652
264.53766609649126569955659229
261.129487387048389277942776467
257.715088577657933748569374161
254.291989735366713109960932768
250.857513360104269401614571948
247.408762988660909515150137947
243.942598696236350086242673523
240.455608923908448707397173484
236.944077930909741878562377546
233.403948005935429716669381102
229.830775360542078342319525423
226.219678354508412687178364335
222.565276346246266030763924525
218.861616990626063080180672141
215.102089178666519929374246939
211.279317965905288592660019694
207.385036677116056085102352079
203.409929767308963143233345133
199.343437754221883520464313487
195.173512292380539411169861528
190.88630472018496499053037466
186.465764344979830901516550994
181.893111941895337223380452507
177.146137025479183529222751333
172.198240114062686941935648243
167.017095461894564502167670677
161.56273003811636554170454524
155.784668926623853400318862317
149.617515725441482764826982121
142.97375274275499544107066938
135.731225409958312588013990368
127.709431515331240398595010698
118.618854794733955518692859371
107.930898614197653825867919514
94.4139087888031599528924129424
70.3282645836524247137114793092


==> anc/CG1gS/CG1gS3210.dat <==
# G1gS3210
4550.19618530433719006247780338
4550.77474717628800845425816263
4550.81313694023165578442466095
4550.85402988040718081831360614
4550.89758577709776238662218622
4550.94397434115958187422992306
4550.99337581017692746842017558
4551.04598157874229653569877319
4551.10199486468146721417974981
4551.16163141312959644393298679
4551.22512024045361178620527205
4551.29270442010852150680206199
4551.36464191261078363855491728
4551.44120644191054983131709732
4551.522688420546419463380677
4551.60939592607127362963784029
4551.70165573134575937006483696
4551.79981439140699407701014098
4551.90423938973396839987752519
4552.01532034684782835109601452
4552.1334702943045713691532298
4552.25912701725952393635533016
4552.39275446890707330986886467
4552.53484426022525900674808338
4552.68591722858270573432031998
4552.84652508889466802340552281
4553.01725217114527766492341974
4553.19871724822400329809950507
4553.39157545815535240700416705
4553.59652032493140928352414762
4553.81428588228627631983836447
4554.04564890487916022086767173
4554.29143125147792402767671942
4554.55250232485652198400614982
4554.82978165323685795553427949
4555.12424159821716014859964441
4555.43691019423372677333225528
4555.76887412469952109342162904
4556.12128184005009169995615277
4556.49534682300302454398790182
4556.89235100639979248760259043
4557.3136483490464732725567653
4557.76066857500018311327629702
4558.23492108175883844079946832
4558.73799902280040676547825603
4559.27158356988129213428875828
4559.83744836043881441405424768
4560.43746413534649821072610236
4561.07360357213939945744444771
4561.74794631865595509688821014
4562.46268423182848607284595112
4563.22012682609178539845244045
4564.02270693556305068551420373
4564.87298659377121448880516421
4565.77366313427346661907512932
4566.72757551498493811763643761
4567.73771086845708735875223037
4568.80721127966369076904964452
4569.93938079208228602667879578
4571.13769264198459054477971915
4572.40579671986227820411410753
4573.7475272568042601550338924
4575.16691073239720960449020471
4576.66817399933058128152441842
4578.25575261833798818868877952
4579.93429939538473282286311152
4581.7086931111017394933887024
4583.58404743035319026681161509
4585.5657199774917436594673887
4587.65932156028296656725501065
4589.87072552264984043263917819
4592.20607720327776975611778182
4594.67180347370772950033553584
4597.27462232580567415556597013
4600.02155247440393668442739353
4602.91992293643697726132298258
4605.97738254300931822757698248
4609.20190933550538226986758747
4612.60181979104434529328765025
4616.18577781626047155390941661
4619.96280344151026359179038506
4623.94228114012851166667994876
4628.13396768922887287758840803
4632.54799947972003936279163577
4637.19489917363075233157469322
4642.08558159644611805250438242
4647.23135874088895937398378704
4652.64394374636263016137259417
4658.33545370502876677543102687
4664.31841113114062445472776546
4670.60574391469768640862495778
4677.21078356362884344563771598
4684.14726152043814329747354097
4691.42930331943592511663171276
4699.07142032919310622326851127
4707.08849880154676986142185236
4715.49578592318361755197619448
4724.30887253834796858555551458
4733.54367218135500507034873709
4743.21639602510570337358386386
4753.34352331643757101278749591
4763.94176683061384869370303419
4881.10095229254457436983808458
4972.02288653361818138741860174
5047.87931494511268109101873509
5113.46180061182151458719433138
5171.39370795309769270043066689
5223.31032539323097165797534412
5270.31837633999835684544923407
5313.21097515251063952308560372
5352.58104718392731652244620065
5388.88655123255264328692719572
5422.49050156345030190467626174
5453.68680846370818954128959195
5482.71766145239566369941126277
5509.78562573901511789542136225
5535.06230242852913250321022948
5558.69468056622675385444672584
5580.80989454075448977297282651
5601.51885264401937524013048213
5620.91904933321094307692300708
5639.09677601705516056089457264
5656.12888119578618037855660357
5672.08418788073590932452032623
5687.02464684364892685211040078
5701.00628374886727175907190252
5714.07998367359287613614827802
5726.29214603461158216902335612
5737.68523527284033701982763365
5748.29824696854946191055880928
5758.16710480398619276593348234
5767.32500056484557838433333495
5775.80268690293428755005965575
5783.62873067422394553424679057
5790.82973317882697561978147584
5797.43052246003196827755355838
5803.4543218932328466979575901
5808.92289855654140303444391987
5813.85669428122931105369672259
5818.27494180025147149170019281
5822.19576802282577569349097256
5825.63628614384445287311969115
5828.61267803442009365987971431
5831.14026814294349001562789214
5833.23358995588002360310627539
5834.90644591723443835401723568
5836.17196157967515356014650564
5837.04263465434173275392522986
5837.53037953684167904507387694
5837.6465678110350366116173627
5837.40206516760497714256288461
5836.80726511924470025664594199
5835.87211984702193952758978909
5834.60616847185234546084539226
5833.0185630099829522220631339
5831.11809224109647678842298772
5828.91320369138130268212357194
5826.41202391107424461718826345
5823.62237720607437616974280875
5820.55180296582711246442515049
5817.20757171443519361513246281
5813.59669999856874667041964747
5809.72596421396723461649481365
5805.60191346193678814001194972
5801.23088151806385698204885887
5796.61899798723364629284961468
5791.7721987118251707608691513
5786.69623549353863803346229452
5781.3966851835959494325821207
5775.87895819095565554403695087
5770.14830645362556323928507936
5764.2098309140750554784189375
5758.0684885360891819777536809
5751.72909889711905737544001398
5745.19635038722561809262800438
5738.47480604304923439258745569
5731.56890904283355174545288654
5724.4829878863597292742895008
5717.22126128168188577794750562
5709.78784275877398204624507339
5702.18674502858309123851482847
5694.42188410451683381079417075
5686.49708320205845556236114816
5678.41607643098811261262694042
5670.18251229358141643900008439
5661.79995700114553556557294081
5653.27189762032966602320466311
5644.60174505980201604464102447
5635.79283690711205330519608477
5626.84844012484788681328364763
5617.77175361454825878605102769
5608.56591065623128899672203079
5599.23398123085298464836844379
5589.77897423250323507077250639
5580.2038395766816227905297116
5570.51147021056636110887259151
5560.70470403079382116713210259
5550.78632571390055675085965699
5540.75906846424186816287774432
5530.62561568388841077943316765
5520.38860256871301493738982502
5510.05061763461180633995875871
5499.614204177555143813171381
5489.08186167093322833086110944
5478.45604710344703270739911495
5467.73917626059613444670746752
5456.93362495262990158792590902
5446.04173019165618565503642208
5435.06579132044121541596472841
5424.00807109528484510513456242
5412.87079672521585447465300902
5401.65616086962185995530191407
5390.36632259630687518827492918
5379.00340830185601256414341832
5367.5695125960806556338370912
5356.06669915221811410278650425
5344.49700152446680131524435866
5332.86242393435089146068596716
5321.1649420273267994769590887
5309.40650360096729338484330104
5297.58902930598723958136732005
5285.71441332130756725522962736
5273.78452400429071479716734385
5261.80120451722130835601057176
5249.76627343104986134068931814
5237.68152530736463402369215707
5225.54873125950723271092927332
5213.36963949370085289863560389
5201.14597583101609023567589885
5188.8794442109577806279528641
5176.57172717741722290814461811
5164.22448634769723234864430556
5151.83936286528262994197535995
5139.41797783699585980952529034
5126.96193275514632352281701789
5114.47280990525261221571691621
5101.95217275988899965114635243
5089.4015663591812336414919515
5076.82251767845173785925337899
5064.21653598349072575402478369
5051.58511317390735338186228257
5038.92972411499382412512533159
5026.25182695851523612007410966
5013.55286345281886785537238942
5000.83425924263846822061352255
4988.09742415895189755288070584
4975.34375249923410287266601245
4962.57462329843185381941996074
4949.79140059097186923351544625
4936.99543366409988424741233852
4924.18805730283480322223313395
4911.37059202680931650251404171
4898.54434431925619271895281697
4885.71060684838785939891015274
4872.87065868140582113575664146
4860.02576549136590661958347564
4847.177179757115255311459542
4834.3261409565073249781837699
4821.47387575309199776516632509
4808.62159817646906148500877234
4795.77050979648492219863096939
4782.92179989144434308248111359
4770.07664561050128330290229104
4757.23621213038551054901498264
4744.4016528066145644272439805
4731.57410931933383847267708214
4718.75471181392101036141465239
4705.94457903648476813029722486
4693.14481846438174072770099253
4680.35652643186973066807606861
4667.58078825100975226757676627
4654.81867832792398886556218204
4642.07126027451158515553471184
4629.33958701571917539047508992
4616.62470089245820444891722536
4603.92763376025641669878310203
4591.24940708372635788500261661
4578.5910320269293489327984322
4565.95350953970913904076125612
4553.33783044006532055020673364
4540.74497549263258198240885006
4528.1759154833279808207547034
4515.63161129022462687066527183
4503.11301395070647342728016193
4490.62106472495531035112821063
4478.15669515581753406846367595
4465.72082712509482827192193824
4453.3143729062995197005751067
4440.93823521391207001726127197
4428.59330724917492183916201297
4416.28047274245372893668361876
4404.00060599219386216046600892
4391.75457190049698858038590912
4379.54322600533946653253128241
4367.3674145094512787810653126
4355.22797430587123491154711677
4343.12573300019120755710265807
4331.06150892949922035967362424
4319.03611117802827397861669773
4307.05033958951487531196550311
4295.10498477626831975443752475
4283.20082812494886216093627457
4271.33864179904999460102227727
4259.51918873807712335934146159
4247.74322265341199932320382196
4236.01148802084930023699107959
4224.32472006978878558957132481
4212.68364476906344037959692527
4201.08897880938098785524121966
4189.54142958235307865489556888
4178.04169515608334960110072147
4166.59046424728238463858506213
4155.18841618987439786236507942
4143.8362209000571889302670172
4132.53453883777358893216271321
4121.28402096454921437693499082
4110.08530869764787256912757002
4098.93903386049240730650398085
4087.84581862929513336197871314
4076.8062754758382752248674302
4065.82100710634099343735287618
4054.89060639634564368808450283
4044.01565632155186245740389471
4033.19672988452290099463633228
4022.43439003718432897772577337
4011.72918959903079225057232471
4001.08167117095192708180329472
3990.49236704458379757954755548
3979.96179910708732395331972626
3969.49047874125009751492866162
3959.0789067208027234588380269
3948.72757310083538385453477966
3938.43695710319465967314830717
3928.20752699673478023313183607
3918.0397399722913687429259815
3907.93404201223941054054389889
3897.89086775449057237563787196
3887.91064035077813209244315216
3877.99377131907062299396407559
3868.14066038994783978498235462
3858.3516953467650761763661239
3848.62725185942334988257577261
3838.96769331155489971311813113
3829.37337062092439148895084539
3819.8446220528370231593152222
3810.38177302633505203519318587
3800.98513591295415441607037941
3791.65500982780044453784792934
3782.39168041269789862872770371
3773.19541961114432218138045471
3764.06648543480183380896708819
3755.00512172123508481995303574
3746.01155788259705545069042461
3737.0860086449482298806140175
3728.22867377788021371832239527
3719.43973781409937807723218365
3710.71936975860984944399749108
3702.06772278711806717844068257
3693.48493393326315045888914876
3684.97112376425840025292837709
3676.52639604450935231530382762
3668.15083738675283330037734223
3659.84451689023938868639829914
3651.60748576545817873894857793
3643.43977694487890278066594501
3635.341404679159432995124139
3627.31236411824053170501635883
3619.35263087672019934074093152
3611.46216058286975647397070062
3603.64088841062159764097936207
3595.88872859382455496039079205
3588.20557392202685531537612106
3580.59129521700861682933363669
3573.04574078924556965240447997
3565.56873587344305346652944094
3558.16008204223417915661526642
3550.81955659708817216556398198
3543.54691193542415433711598198
3536.3418748928717694189210109
3529.20414605956289916583385505
3522.13339906927801957109385214
3515.12927986020625921073894148
3508.19140590600967307605709886
3501.31936541580934288930503489
3494.51271650163334233791125557
3487.77098631178402065929479115
3481.09367012849409009450894615
3474.48023042814725064073052553
3467.93009590223911435781973278
3461.44266043714752951637414657
3455.01728205066754014362200331
3448.65328178314459296379202553
3442.34994254090961694692282198
3436.10650788958059326811079406
3429.92218079464648983527049209
3423.79612230659017512398362765
3417.72745018763630100714829018
3411.71523747702722634404389018
3405.7585109915338298128457538
3399.8562497576974253612043241
3394.00738337207273652097670187
3388.21079028549868192910096927
3382.4652960071621222924828659
3376.76967122393812712255900814
3371.12262983018699094246053351
3365.52282686286124422690328659
3359.96885633642315380492501158
3354.45924897169236815546899547
3348.99246981233187598254921073
3343.56691572223548956284509369
3338.18091275659852215188504233
3332.83271339893175833589613635
3327.52049365571340888579534055
3322.24234999976027936855105074
3316.99629615273318800688256432
3311.78025969646755241328257397
3306.59207850203225888811860389
3301.42949696456201486838049813
3296.29016203097321693633895028
3291.17161900665297174714227028
3286.07130712609638339774146374
3280.98655487124861470038720833
3275.91457501997439760109705785
3270.85245940561611579313026201
3265.7971733669982837295055159
3260.74554986647543060868955363
3255.69428325168430927265333644
3250.63992263452996586250913818
3245.57886485858591382788369398
3240.50734702349587709447248952
3235.4214385320993218878364854
3230.31703262283239626864389448
3225.18983734644255252973568106
3220.0353659421564618212610841
3214.84892656410826605548057047
3209.62561130401322635170236842
3204.36028445069683605244990577
3199.04756992108851096724378076
3193.68183779057816455107741038
3188.25718984311667109416760151
3182.76744405300581873942258369
3177.20611790084071483698118488
3171.56641041538794235780670754
3165.8411828211319352144212721
3160.02293765759708879222951455
3154.10379622111692185150554738
3148.07547416219637787856489183
3141.92925505167282031597341149
3135.65596170614112334029579281
3129.24592503711450640271819658
3122.68895015860752043619346817
3115.9742794536115879435706957
3109.09055226052449441418311404
3102.02576079508134378174163258
3094.76720187062102166589008106
3087.3014239182902187341745367
3079.61416873744146366789521673
3071.69030732308577316550634971
3063.51376901945353000241738132
3055.06746313360860509351205454
3046.33319200709602587614428469
3037.29155438239111772732275006
3027.92183770900586489762761095
3018.20189780469276345540515383
3008.10802401173237269828800212
2997.61478765602987996954190101
2986.69487121401250373348088979
2975.31887510166235786950272483
2963.45509839900702736235299293
2951.06928908298929250202432347
2938.12435842399427751898464185
2924.58005305668864705490740465
2910.39257679832960018295055827
2895.51415246927124507551615148
2879.89251165224770238497052332
2863.4702973473176874408852693
2846.18436061529113386040637418
2827.96492724370298641708079638
2808.73460377845005556246268136
2788.40718331606202704888202037
2766.88619934054508817879055885
2744.06315928189093269668872285
2719.81536637562989678229573588
2694.00320577255923649387974721
2666.46672395281848717789501774
2637.02126181022288396548403847
2605.4517990130820687620735292
2571.50550983082063013735570383
2534.88178293645741649329396323
2495.21855596191622263400132674
2452.07314080528229600863833227
2404.89453532886655330938058215
2352.98205124073892597743203969
2295.42087986408050484792402843
2230.97644984439599801730900293
2157.90949130372752884832171023
2073.62291398720497933268910255
1973.90040906285853288763290657
1850.93055787425482555530168132
1686.15573900970152059728661673
1356.85477386960798601040632658


==> anc/CG1gS/CG1gS3220.dat <==
# G1gS3220
-597.093859390423781028808825538
-597.128133161874085894307978192
-597.130317434932520963995207636
-597.132637149218608220108755633
-597.135100407305328646572131911
-597.137715773042088657151307789
-597.140492295928306876745232009
-597.143439536618933231206173828
-597.146567593600901935675000748
-597.1498871310795504722948407
-597.153409408113898512826931281
-597.157146309039352296849124271
-597.161110375215857549498713961
-597.165314838138741788233935815
-597.169773653948436681816285315
-597.174501539373922349217590028
-597.179514009143054804017156053
-597.184827414890888965331244973
-597.190458985594653484598152993
-597.196426869561127481045695165
-597.202750177988766989782556236
-597.209449030122980556124763827
-597.216544600018404941321889113
-597.22405916491682497246910779
-597.232016155243453160639200845
-597.240440206217566853048814054
-597.249357211065920112493873549
-597.258794375818825324837579582
-597.268780275659250809845094186
-597.279344912784614145567593197
-597.290519775729068406901613068
-597.302337900080874737174406308
-597.314833930514816622627932193
-597.328044184043417796493894587
-597.342006714372847117815005927
-597.356761377229691183220222761
-597.372349896503100321206253884
-597.38881593102300727571706368
-597.40620514176901083331548889
-597.424565259275928060099587633
-597.443946150970755908145734836
-597.464399888141640362355931286
-597.485980812202210438372399347
-597.508745599874062738139563921
-597.532753326866032890920297553
-597.558065529580900777031187876
-597.584746264328068726343931023
-597.61286216346423102606363436
-597.642482487822806814374647361
-597.673679174726606440189488595
-597.706526880806494486219285075
-597.741103018771332207300947284
-597.777487787190839215163373833
-597.81576419226279899490391536
-597.856018060438813798384418927
-597.898338040678137875570738034
-597.942815594986507210449325063
-597.989544975775838738474384197
-598.038623188450668168690375586
-598.090149937487684142598076349
-598.144227554125123585803174762
-598.200960903618519311338928522
-598.260457269847710938761005269
-598.32282621487649259922675887
-598.388179410870097964731253993
-598.456630441566210655446014523
-598.528294570271605293715226629
-598.603288471118114120320211742
-598.681729920057592477048235197
-598.763737441805113636074298949
-598.849429908651923428435613911
-598.938926086763866127779450808
-599.032344125256167843132980724
-599.129800982990719845948329758
-599.231411787676404458245637719
-599.337289121465588266462083125
-599.447542226829684688762240858
-599.562276126062648603419344255
-599.681590647302372751997283895
-599.805579349475145595008328213
-599.934328338056512132779963384
-600.067914963001931963024114458
-600.206406389631398688096651
-600.349858032652480828680930653
-600.498311842874833205833028907
-600.651794435504826117533832324
-600.810315048210205358093322867
-600.97386331641021632724301482
-601.142406852474901990831933385
-601.315888614706715800933939581
-601.494224051126449942889170159
-601.677298002191887258590646539
-601.864961345639478091218390971
-602.057027365654434004030532561
-602.253267827540362515002059238
-602.453408737973060926074969671
-602.657125769781076397138486024
-602.86403932899439625460363486
-603.073709240637883622557518626
-603.285629028412901154071576401
-603.499219762003296430249130661
-603.713823444254000958196588685
-605.508766258751337242812215456
-606.199754058688567743352075644
-606.305298118611764625608342803
-606.036049535985773599267062376
-605.502531541460383890417474394
-604.771169266989398376803844453
-603.885475173944110318177235243
-602.875715168826093639883652567
-601.763897089998380981274759538
-600.566582056440280774049559759
-599.296577665484378767034942116
-597.964012272034285414647289105
-596.577045829266040690868664952
-595.142356831722568309301200666
-593.665485733895372824760962624
-592.151083230237281989315421589
-590.60309363643523172550882229
-589.024892887756683523370414478
-587.419394105456773180710215142
-585.789129538412547768323218155
-584.13631500008274632180730503
-582.462901136355658619255172979
-580.770614649170711538605856882
-579.060991763564581175730331872
-577.33540563670434806876453547
-575.595088986416486803028143508
-573.841152911424833330953790889
-572.074602651221801029046041523
-570.296350866718437480857479964
-568.507228897414074473127421223
-566.707996355553332619239607273
-564.899349344660236557667400625
-563.081927533283283093193262806
-561.256320270650035520528426475
-559.423071896218024324873741522
-557.582686367608217085713192306
-555.735631309469901835247311916
-553.882341568212708521695218966
-552.023222343313834805624798624
-550.158651954349268025918011162
-548.288984293455160004003247986
-546.414551005172017177203719955
-544.535663429226593127063255298
-542.652614336502633121952333744
-540.765679484035320944719760001
-538.875119011171379460955532992
-536.9811786959363313827395184
-535.084091088037366337136735749
-533.184076532719865048342582796
-531.281344097819269260100700951
-529.376092414751808180400688247
-527.468510442821956814788292892
-525.558778165053954495838767558
-523.64706722274839671080417135
-521.733541495097312456142492825
-519.818357629441073583125288822
-517.901665527100311853803304123
-515.983608789151001798013949263
-514.06432512601864306582921155
-512.143946734337649620002176353
-510.222600644145855632256037318
-508.300409039154060283577712251
-506.377489552540461375075764241
-504.453955540464315909159926683
-502.529916335267647169825824255
-500.605477480134386597286688936
-498.680740946799646830534836322
-496.755805337744992779209615831
-494.830766074176132750142363498
-492.90571557095525277311461223
-490.980743399549414247108769447
-489.055936439957424070474023324
-487.131379022488974408398987387
-485.207153060190423671095936314
-483.283338172640293761833500717
-481.360011801773467413938572562
-479.437249320335374907746786403
-477.515124133515452682004940729
-475.593707774262214630272778701
-473.673069992739852349866548016
-471.753278840347890500554089071
-469.834400748690641603277222202
-467.916500603851654362496101825
-465.999641816299697415838041613
-464.083886386726770590574675041
-462.169294968094925707596027214
-460.255926924147075248809228618
-458.343840384617261912048292296
-456.433092297357869875024964658
-454.523738477584814011305040551
-452.615833654426698439379666815
-450.709431514950158263195514938
-448.804584745820969556569514834
-446.901345072748926131409679352
-444.999763297853841820586199532
-443.099889335080257943354150442
-441.201772243779439922969252159
-439.305460260568964955347093029
-437.411000829572571269050172888
-435.51844063113590205056915013
-433.627825609107282167024762624
-431.739200996766666915741220841
-429.852611341480357058360267885
-427.968100528153945176177203676
-426.085711801551210262130142128
-424.205487787542278966053897226
-422.327470513340294413225393707
-420.451701426782050976305355104
-418.578221414704542074269184683
-416.707070820466106372312048691
-414.838289460657825932358491298
-412.971916641048009897034779017
-411.107991171799972714871390387
-409.246551382000871671347674004
-407.387635133537090794738148373
-405.531279834349534430771864836
-403.677522451100212350769520813
-401.826399521279648555312494188
-399.977947164782918210907318129
-398.132201094980502454261482089
-396.289196629308640883638909285
-394.448968699402448854026615362
-392.611551860793744228534540722
-390.776980302194289587860474866
-388.945287854383995140186336662
-387.116507998722539242264677942
-385.290673875301842495925519357
-383.467818290755873165199534145
-381.647973725743361863237376508
-379.831172342118158104638619369
-378.017445989801166724440057197
-376.206826213367054919696878178
-374.399344258358217614164100347
-372.595031077337827052728221112
-370.793917335693169284053163362
-368.996033417199882967093315399
-367.201409429357162399608565134
-365.4100752085034646406495419
-363.622060324721768063473815767
-361.837394086542964751255099506
-360.056105545455530086622711032
-358.278223500229198059567351937
-356.503776501059978710189912649
-354.73279285354348331996669908
-352.965300622483172149972541451
-351.201327635539807467583391653
-349.440901486728080157227739737
-347.684049539766080304347887819
-345.930798931282999773843157139
-344.181176573890187039188559328
-342.435209159120420481039683531
-340.692923160240025245678487751
-338.954344834938229767545320792
-337.219500227897940498470331222
-335.488415173251906576281741075
-333.761115296928049476525024745
-332.037626018887545531457245599
-330.317972555259071015070598489
-328.602179920372449760330194876
-326.890272928694781505340013569
-325.182276196671974898457420136
-323.4782141444784618955668166
-321.778110997677729748475955303
-320.081990788796172528245129113
-318.38987735881263578998294869
-316.701794358565905225790853791
-315.017765250082272649041432988
-313.337813307825200103056152625
-311.661961619868995004423371599
-309.990233088998305745360858801
-308.322650433735147835105477405
-306.65923618929507521549432141
-305.000012708474019611727247925
-303.345002162467232458815503949
-301.694226541621678871680812123
-300.047707656123151106998003385
-298.405467136619289812169337792
-296.767526434779624894898907007
-295.133906823793673907830318668
-293.50462939880806426668634947
-291.879715077303576254769191841
-290.259184599412936465898595811
-288.643058528180125962649875763
-287.03135724976190384383441739
-285.424100973572184996809781172
-283.82130973236985043381868985
-282.223003382290509659296020063
-280.629201602822676873505920062
-279.039923896728766377586347188
-277.455189589911257200422725017
-275.875017831224322616501120239
-274.299427592231166766881351062
-272.728437666907257936397500377
-271.162066671289596085420272786
-269.600333043072100892591404206
-268.043255041147155746508263967
-266.490850745093292741851601941
-264.943138054608953702941612145
-263.400134688892212490554510988
-261.861858185966294262534766125
-260.328325901950677872703499176
-258.799555010277518123889220486
-257.275562500853075058171112165
-255.756365179163787789477745413
-254.241979665326580479440987777
-252.732422393082937845641301401
-251.227709608736236990526457728
-249.727857370031771267219279286
-248.232881544978850272271241645
-246.742797810614307791319934774
-245.257621651706696536542426873
-243.777368359400394718341748559
-242.302053029798794799823999214
-240.831690562485689101443987579
-239.366295658983910162773312403
-237.905882821150225834424895666
-236.450466349505429868948784495
-235.000060341498508205386586075
-233.554678689703699095458582164
-232.114335079949201594038454526
-230.679042989376221622998127441
-229.248815684426977702106432828
-227.823666218760219405629646406
-226.403607431092740526234534021
-224.988651942965295681452617561
-223.578812156431253549775955164
-222.174100251666241935217983773
-220.774528184496959286634518749
-219.380107683847243990530630505
-217.990850249099406555824965078
-216.60676714736874055105039556
-215.227869410689035665781251864
-213.854167833106820367297074215
-212.485672967681962120219096494
-211.122395123392149831077025451
-209.764344361938675861216750805
-208.411530494450823398945205203
-207.06396307808604896246291753
-205.721651412523029073652322562
-204.384604536344514440593882409
-203.052831223306804041038915862
-201.726339978492515022140704467
-200.405139034343182019581478689
-199.089236346568071030681517292
-197.778639589925438011629483403
-196.473356153872300549522546782
-195.17339313807862190541266832
-193.878757347801630032625669449
-192.589455289115809418966745913
-191.305493163993910330231442968
-190.026876865234117766580345017
-188.753611971228310674500121618
-187.485703740566120145686289922
-186.22315710646926290726277896
-184.965976671050382756486576397
-183.714166699390377070325129042
-182.467731113427917437789151481
-181.226673485654592088347602103
-179.990997032608802343586311477
-178.760704608161234971238257397
-177.535798696584406186127843168
-176.316281405398430178299282919
-175.102154457984804448702455366
-173.893419185959624823837455113
-172.690076521297243656649067732
-171.492126988194964177517630474
-170.299570694668920928095963602
-169.112407323870829293063879519
-167.930636125114794844026060062
-166.754255904602853923873743372
-165.583265015837368913456789239
-164.417661349707823097209218261
-163.257442324238949009795621096
-162.102604873986478488073724826
-160.953145439066120103038717694
-159.809059953800647768724943074
-158.670343834969220501688464793
-157.536991969642244721553429726
-156.408998702584234113004360063
-155.286357823206214654270587907
-154.169062552048260447448157293
-153.05710552677172568033344403
-151.950478787639655330037469604
-150.849173762462707685624865265
-149.753181250986700669886416713
-148.66249140869659614674153804
-147.577093730010356362069782531
-146.496977030834638379354413305
-145.422129430452729339136691463
-144.352538332713460553253092306
-143.288190406488064209559860683
-142.229071565360044531093859472
-141.175166946511116616946706552
-140.126460888764111124912732467
-139.082936909741440820134608719
-138.044577682095264255663837719
-137.011365008762849888094807349
-135.98327979719782705164002911
-134.960302032524993460217814843
-133.942410749563115951460555518
-132.929584003656694189510209203
-131.921798840253936497088877254
-130.919031263164201540368207346
-129.921256201423865852899164165
-128.9284474746949595110160066
-127.940577757115942515819187091
-126.957618539518641675302235931
-125.979540089919598013286956905
-125.006311412187850534013045063
-124.037900202784462305768880742
-123.074272805461833810708058518
-122.115394163802996120946643922
-121.161227771472577192873962783
-120.211735620041926996517490124
-119.26687814424090326610673851
-118.326614164477983898807128451
-117.390900826458600634744317211
-116.459693537718788450505859309
-115.532945900877312376444746113
-114.610609643394252610815001881
-113.692634543607470847428782034
-112.778968352800301498216425176
-111.869556713034049661078618231
-110.964343070457252488910800079
-110.063268583779969202907415399
-109.16627202757537938715252939
-108.273289690042432809435193209
-107.384255264831917585518695777
-106.499099736503770459479649888
-105.617751259145373978371375526
-104.740135027638552014097199614
-103.866173141016512668819679731
-102.995784457300556401538212921
-102.128884439149352612701097993
-101.265384989590288656651926444
-100.405194277032009651156163673
-99.5482165486788772524999435295
-98.6943519313806267847391349042
-97.8434962188527824510241024693
-96.9955406440940023722580123446
-96.1503716357038544216270314177
-95.3078705566667007208006201978
-94.4679134240122231657632102747
-93.6303706075881293080997510979
-92.7951065059827914878114479251
-91.961979197411546580093832612
-91.1308400631260776343936062796
-90.3015333806169584350774738676
-89.4738958835494598900342704993
-88.647756284995457734278369599
-87.8229347600918680066890599298
-86.9992423837590901495524267931
-86.1764805185402485775854088176
-85.3544401469601503819271688182
-84.532901142035640320892745672
-83.7116314686768854660382915719
-82.8903863076783454508692810104
-82.0689070927798899387318151205
-81.2469204498473643410320563972
-80.4241370255344301082547092835
-79.6002501907900581470229202087
-78.7749346022020308593116427934
-77.9478446013331073345653724244
-77.1186124288088634041094092173
-76.2868462258230595671007509048
-75.452127790770661732234166636
-74.614010052686873655783063194
-73.7720142157880972945758218243
-72.9256265203217348924128074901
-72.0742945536715022460844334651
-71.217423031621777726651088126
-70.3543689520464083928753044067
-69.4844360009663244154240007687
-68.6068680624442616722821232245
-67.7208416471414264167005840133
-66.8254570067678557105689309813
-65.9197276392225963689944491144
-65.0025678064234518357740263129
-64.0727775757365172392091293969
-63.1290247449553731821769901147
-62.1698228027682994159762602067
-61.1935037856289229695091212225
-60.1981844778960398882294889125
-59.1817238019832621167022514278
-58.1416683572689949161713401641
-57.0751817217972613014454442453
-55.978951040516698249298341409
-54.849061076520169591611830525
-53.6808203552818057926501345062
-52.4685144692847887794376992315
-51.2050443349752026068117574708
-49.8813741899775998890163806056
-48.4856466108355379938105598732
-47.0016714167195795755144205784
-45.4061208465939007844127093608
-43.6626787476275437893755588675
-41.7074634068234287604332302555
-39.3991435505211937210462749143
-35.9743541070121261757195652589


==> anc/CG1gS/CG1gS3310.dat <==
# G1gS3310
-1703.51309704015563396554754272
-1703.49828892256306125067899627
-1703.49721222955688560860213393
-1703.49605779606793501203101008
-1703.49482005347194230745118109
-1703.49349303788754395280126745
-1703.49207036241760184137015078
-1703.49054518746529406913228145
-1703.48891018899343537835317318
-1703.48715752458666401387696839
-1703.48527879716672925614879323
-1703.48326501620109613748864328
-1703.48110655623441174648583249
-1703.47879311256100964118821011
-1703.47631365384452127042433007
-1703.47365637147776932954232394
-1703.47080862546238822620334229
-1703.4677568865729989073275677
-1703.46448667455520366582648815
-1703.46098249209010235778948671
-1703.45722775424040237149728411
-1703.45320471307443466095786563
-1703.44889437714442725469882364
-1703.44427642547415183185626461
-1703.43932911568846984500884405
-1703.43402918589327931673977222
-1703.42835174988881408332116524
-1703.42227018527208106938141461
-1703.41575601395533997290826954
-1703.4087787745968297137441635
-1703.40130588640731741958201283
-1703.39330250376137262473125276
-1703.38473136100542921119264653
-1703.37555260681556100008275887
-1703.36572362741632711751931383
-1703.35519885792789599496743817
-1703.34392958106177978023222104
-1703.33186371233574326137906557
-1703.31894557092562351211963434
-1703.30511563521572941547441972
-1703.29031028204999529546038136
-1703.27446150862294109356406975
-1703.2574966358825330851617592
-1703.23933799224602292051287561
-1703.21990257635453576315448167
-1703.19910169751233493549341116
-1703.17684059237205205974246413
-1703.15301801633746566004790786
-1703.12752580806035047348745363
-1703.10024842530720189078847652
-1703.07106245036494646626000429
-1703.03983606304174474880859049
-1703.00642847919932329705675104
-1702.97068935262656620294515545
-1702.93245813792996026426817683
-1702.89156341197450838692773764
-1702.84782215125846660066779385
-1702.80103896244626102435947838
-1702.75100526311571649011728133
-1702.69749840959776535790757642
-1702.64028076859856119038721674
-1702.57909872909482397784620454
-1702.51368165078268437849704777
-1702.44374074513763046198825816
-1702.36896788490770879511843939
-1702.28903433761316663284740199
-1702.20358941836247099784654988
-1702.11225905701627993253111159
-1702.01464427443659140163949709
-1701.91031956224701450553403765
-1701.79883116020088563869671046
-1701.67969522490570278202984599
-1701.55239588328390339454476319
-1701.4163831637600999689404772
-1701.27107079775214092774985183
-1701.11583388360629289631849565
-1700.95000640465381928678063882
-1700.77287859257548420281237615
-1700.5836941267400936626045705
-1700.38164715963095820245340778
-1700.16587915788776267629282876
-1699.9354755478681517951846701
-1699.68946215397049155318348098
-1699.42680141725353273013943949
-1699.14638838113650193612382257
-1698.84704643016047951276448167
-1698.52752276693431829498573859
-1698.18648361147079847479857021
-1697.8225091061355725723969372
-1697.43408790837640316712390605
-1697.01961145226611371722401422
-1696.57736785867153905935882204
-1696.10553547254353775063758342
-1695.60217600439962199323068475
-1695.06522725152948094471326606
-1694.49249537278166390626238981
-1693.88164668897235015377595534
-1693.23019897897801772636987445
-1692.5355122394144312657280467
-1691.79477887344390473913398582
-1691.00501327166792470087926508
-1690.16304074522680795869347518
-1679.81795563071321096908698503
-1670.46197352340615521623443692
-1661.71163482859401015690938152
-1653.39207007378256026427771201
-1645.40331275466864450386690641
-1637.6809095584696929958364955
-1630.18001672973818314587016395
-1622.86774009777059459091581592
-1615.71899211389398499162427929
-1608.71405740181462263975754447
-1601.83706989106998701135886539
-1595.07501231148348551832916922
-1588.41703236075571009509117247
-1581.85395982683182992763928499
-1575.3779561541797418616896291
-1568.98225413204457463539105674
-1562.66096060364183761360829636
-1556.40890429830328900304248706
-1550.22151664565433673883328175
-1544.09473714055203233925948331
-1538.02493728091203098965492089
-1532.00885876097809535380726996
-1526.0435627497100309835779118
-1520.12638789125640504698568162
-1514.25491524218008574102693818
-1508.42693877982848048369543427
-1502.64044042543449416117745255
-1496.89356875620980107064019664
-1491.18462075480509535349679391
-1485.51202607735206993996699272
-1479.87433342366594089491171
-1474.27019867279901230394276512
-1468.69837450958678906843383013
-1463.15770131721213846639412776
-1457.6470991501582082129011725
-1452.1655606334892020507728269
-1446.71214465989475057224586545
-1441.2859707766547841386689845
-1435.88621417162099007615069628
-1430.51210118123530509215707351
-1425.16290525511215205839077582
-1419.83794332126652071376131244
-1414.53657250404274048941127485
-1409.25818715348086197596391389
-1404.00221615048178378337744678
-1398.76812045688533385587241254
-1393.55539088360793173503743271
-1388.36354605342013446546639768
-1383.19213053787853630784765666
-1378.04071315044229007681151061
-1372.90888537996857918321227388
-1367.79625995064864366462469276
-1362.7024694960619457279182745
-1357.62716533642856244862363706
-1352.57001634936045702566937541
-1347.53070792547730974944719808
-1342.50894100118426445610163629
-1337.50443116172595616051729818
-1332.5169078083493310901229171
-1327.54611338404044906965560618
-1322.59180265285906360845757923
-1317.65374202838902361364872611
-1312.7317089472607413223297691
-1307.82549128409124778164758809
-1302.9348868045338335475351205
-1298.05970265343822477949058156
-1293.19975487539823113554046066
-1288.35486796521076742298723319
-1283.5248744459915192882843794
-1278.70961447289127116408575588
-1273.90893546053563614329856068
-1269.1226917324718872685831064
-1264.35074419105176935420613972
-1259.59296000631030672283792062
-1254.84921232251924039204584519
-1250.11937998120117015658925741
-1245.40334725948792530617216219
-1240.70100362279518645274309886
-1236.01224349086585338306003077
-1231.33696601630791777505637485
-1226.67507487481938050031661495
-1222.02647806635369567215117768
-1217.39108772653490117189226013
-1212.76881994768251923639644896
-1208.15959460885293696396284936
-1203.56333521434671292869831422
-1198.97996874017046726092026967
-1194.40942548797802540911641708
-1189.85163894604859360279302997
-1185.30654565689021022653934037
-1180.77408509108477884356861864
-1176.25419952701685885058143968
-1171.7468339361522610835074069
-1167.25193587355454176997472893
-1162.76945537334786595021188926
-1158.29934484885356280943887677
-1153.84155899714514882791087043
-1149.39605470778276679363383432
-1144.96279097550298529042752057
-1140.54172881665382033669019409
-1136.1328311891777657607481039
-1131.73606291595763116357478998
-1127.35139061135115837244623175
-1122.97878261075078518067152491
-1118.61820890301460918437287599
-1114.26964106562362973966049856
-1109.9330522024287628262723641
-1105.60841688385897799584462943
-1101.29571108946924080696092338
-1096.99491215271379688893420454
-1092.7059987078367405192365624
-1088.42895063877780392626046265
-1084.1637490299969133749492042
-1079.91037611912631198343406722
-1075.66881525136397248308767058
-1071.43905083552663909696103317
-1067.22106830168516786679120558
-1063.01485406030889892840368324
-1058.8203954628496107113698851
-1054.63768076369919171298231164
-1050.46669908345853597814827834
-1046.3074403734583381391070549
-1042.15989538147544618679735806
-1038.02405561859123742393550375
-1033.89991332714112674346531658
-1029.78746144970680710381728904
-1025.68669359910516968386423566
-1021.59760402933006483686996303
-1017.52018760740515311298088316
-1013.45443978610806617140673855
-1009.40035657752795768915449994
-1005.35793452742028121379483792
-1001.3271706903242916511546878
-997.308062605410335635934901523
-993.300608273025478910829237131
-989.304806131907421170631079768
-985.320655037037975398728015275
-981.348154238108644000263966311
-977.38730335857201218777943947
-973.438102375253803994290063436
-969.50055159850151161262967873
-965.574651652846517887977822239
-961.660403458157587901588547061
-957.757808211264511651419738031
-953.866867368031538642356160388
-949.987582625861059350135629246
-946.119955906608760458647749185
-942.26398933989221277561291195
-938.419685246775544948757193713
-934.587046123813514541535510783
-930.766074627438912567080850935
-926.956773558677829987932425867
-923.15914584817787662396311103
-919.37319454153497592743938876
-915.598922784904864641894021699
-911.836333810885905831199297677
-908.085430924660278433907235657
-904.3462174903810375743043958
-900.618696917792948481022734627
-896.902872649075384092886835442
-893.198748145895943271736553781
-889.506326876663793934280702396
-885.82561230397207424355798655
-882.156607872218996095548689349
-878.499316995397589277584659115
-874.853743045044302594513486246
-871.21988933833694064325543433
-867.597759126332662411255782997
-863.987355582337001084181969593
-860.388681790395083940031656226
-856.801740733896437511816232898
-853.226535284284956816494761684
-849.663068189865798839065820745
-846.111342064701130062403666233
-842.571359377586816051307984568
-839.043122441102288311521906412
-835.526633400725960203106331366
-832.021894224008689919441113374
-828.528906689797904751230244558
-825.047672377505107319300235851
-821.578192656409581438838208775
-818.120468674991203008092774414
-814.67450135028534001326851977
-811.240291357252895605669134353
-807.817839118158609415513998312
-804.407144791950784979449986741
-801.008208263635655518087967161
-797.621029133639636431190820866
-794.245606707152740889939750845
-790.881939983446454890141924656
-787.530027645159380163406084719
-784.189868047543957485539292974
-780.861459207667579217527924466
-777.544798793561388393958493319
-774.239884113310042350935173816
-770.946712104075691759718455379
-767.665279321049390987692020456
-764.395581926323112914119310243
-761.137615677675490638715183166
-757.891375917264349875480699516
-754.656857560219029146477568369
-751.434055083125410088841575779
-748.222962512396497156380082814
-745.023573412521294611790802914
-741.835880874184628828004375759
-738.659877502250455392084316182
-735.495555403601073160387541752
-732.342906174824541059915297663
-729.201920889742457860846585497
-726.072590086770120133745209587
-722.954903756100918907598241914
-719.848851326706670897889695099
-716.754421653145405293322213952
-713.671603002167941670556898596
-710.60038303911439832159807753
-707.540748814091562778618953698
-704.492686747921837232804474083
-701.456182617854240469112554809
-698.431221543027704453759113977
-695.417787969676647364636842254
-692.415865656068535167281823125
-689.425437657162860301082738588
-686.446486308980668111535532215
-683.478993212673448770897091087
-680.522939218279883963339000597
-677.578304408158592926893551913
-674.645068080084660859881793259
-671.723208729997353490281174251
-668.812704034386024005929411526
-665.913530832300801739588722349
-663.025665106974215135852731891
-660.149081967039443686162378299
-657.283755627330413739689103301
-654.429659389248450360638309292
-651.586765620679670625533712161
-648.755045735446751792352831625
-645.934470172278129414369520105
-643.125008373277074430710412789
-640.32662876187246318208620003
-637.539298720232388731915767177
-634.762984566121064291854284958
-631.997651529178738336531018496
-629.243263726603574427399383891
-626.499784138213645028307751307
-623.767174580866345753237156973
-621.045395682211652489067917666
-618.33440685375471650677042526
-615.634166263202319702283951024
-612.944630806066691039404120138
-610.265756076499113493994207235
-607.597496337324625551016310645
-604.939804489247939637528522972
-602.292632039199458653524247043
-599.655929067788967655571285897
-597.029644195833207209118675142
-594.413724549922094178122502291
-591.808115726986840743770038405
-589.212761757831628952697244774
-586.627605069588821521942135174
-584.052586447055925102677449508
-581.487644992870664531928609117
-578.932718086478570235991282583
-576.387741341845419970587598076
-573.852648563864704166649226269
-571.327371703407994538332389675
-568.811840810963681075261011854
-566.305983988806995354353194192
-563.809727341641549995651420569
-561.322994925649786194138406858
-558.84570869588672409735996965
-556.377788451948244197492299236
-553.919151781841780961426371076
-551.469714003983770933789195965
-549.029388107244453956437247041
-546.59808468895666446487106472
-544.175711890801055551660171812
-541.76217533247575604337301568
-539.357378043053753452819898641
-536.961220389926305292876738556
-534.573600005225388430727791336
-532.194411709612579970034512479
-529.823547433315800979219322602
-527.46089613428902185689662146
-525.106343713363298917266006434
-522.759772926250357449402181659
-520.421063292252326308793636218
-518.090090999523129775768198837
-515.766728806718417956863606989
-513.450845940861728406532454329
-511.14230799124477662506180905
-508.840976799169325776159962337
-506.546710343326936571097936369
-504.259362620600992691747119656
-501.978783522062676562580286263
-499.70481870391897074635359288
-497.437309453156212059466586545
-495.176092547607152760775089362
-492.921000110152803064854329236
-490.671859456752451396581987111
-488.428492937976084518821847808
-486.190717773692850997513648525
-483.958345880547110313485088007
-481.731183691829856935718074764
-479.509031969327762038803962466
-477.29168560670457969386741925
-475.07893342394004841644316807
-472.870557952319495077142319459
-470.666335209432909676259068849
-468.4660344636050786810089798
-466.2694179871381904932433318
-464.076240797704882080648197436
-461.886250387182674717348560697
-459.699186437169810501201637013
-457.514780520367274849951580811
-455.332755786951857801265047438
-453.152826635000007236591204507
-450.97469836395144737912897214
-448.798066810024505623266003529
-446.622617962411174467685449265
-444.448027558988424256686888211
-442.273960660182384980929550553
-440.100071199512846276009065692
-437.926001509226092600460249657
-435.75138181929328360119848107
-433.575829727908159309249574075
-431.398949641460391771688726694
-429.220332181787837222059760132
-427.039553558320481402651265318
-424.856174902518998742459302967
-422.669741561779281538751123502
-420.479782349718450689416617166
-418.285808749474796425159014329
-416.087314066340472822527577526
-413.883772525697773275571828363
-411.674638311843094415475663968
-409.459344542852274882251231453
-407.237302176161165636278057599
-405.007898838999493816703330979
-402.770497577216774794011665809
-400.524435515367499041683251374
-398.269022420169002508670142878
-396.003539158597650889979619895
-393.727236040933670878222294393
-391.439331037986353550996257802
-389.13900786051099710321992772
-386.825413887445259813210867587
-384.497657928020214914951608409
-382.154807801010498031735380907
-379.795887712343281107685684444
-377.419875409945662765811378089
-375.025699092024849287113654308
-372.612234041886103754511061229
-370.178298958829158401830878845
-367.722651950539740073494126536
-365.243986147606783953981748995
-362.740924895224110186068450039
-360.212016470627593424639989618
-357.65572826719197312045908569
-355.070440377141043957695779719
-352.454438494234923156176686973
-349.805906045247033119880215155
-347.122915444107154703398245182
-344.403418344735480745160476877
-341.64523474716039413096897497
-338.846040785658716826288301162
-336.003354996312358700798935163
-333.11452282317184446467545249
-330.176699075393159701968223694
-327.186827989983621592670899561
-324.14162048316612940699647244
-321.037528083909638359868489946
-317.87071293063962991213354718
-314.637013069508798699897670871
-311.331902110354571152707985166
-307.95044206156159822906555272
-304.487227859436418106912731335
-300.936321706096649510802232838
-297.291174796371711031896947408
-293.544533297106872281799573835
-289.688324465974789117970921346
-285.713517449077567310218065839
-281.609951407199765566929217845
-277.366120926924737022079748821
-272.968904760373691087351496623
-268.40321813542590462307353292
-263.651560072074884169088538248
-258.693413419081154168140482065
-253.504433296886355817193627658
-248.05532303534366524833593778
-242.31023342089216139173858546
-236.224406418512485431913572256
-229.740564800669337665841819257
-222.783098107092367259913922182
-215.248086639199021220500460314
-206.984683172891584195896872867
-197.756031515263717877376645021
-187.141159984646729690562123861
-174.195875270629306896628129469
-153.645173861223179881974054616


==> anc/CG1gS/CG1gS3320.dat <==
# G1gS3320
55.1111111111111111111111111111
55.1100535431788893171479348583
55.1099778197965343259689933775
55.109896724786168825448186402
55.1098098812165763662282057716
55.1097168860450798743723687618
55.1096173083365283565415379149
55.1095106873631028039846344548
55.1093965305771568883896298792
55.109274311448815558983408312
55.1091434671595323585185690666
55.1090033961422524876270633169
55.1088534554582415887165587991
55.1086929580000180295924442673
55.1085211695091671885349836353
55.1083373053971178261959026379
55.1081405273562209258029329619
55.107929939747688139560373606
55.1077045857521178375267245556
55.1074634432674592478702538074
55.1072054205383367236378098815
55.1069293514996740742834307245
55.1066339908165203441550155267
55.1063180086008804665593721222
55.1059799847851938073496235842
55.1056184031308775447797742124
55.1052316448490567909599308001
55.1048179818092358905521887384
55.1043755693102218461468744788
55.1039024383860875932947654356
55.103396487618356021231206258
55.1028554744238912108423398514
55.1022770057861972056484840446
55.101658528395942474948250293
55.1009973181645456669853370926
55.1002904690725707484771689378
55.0995348813124825210522345537
55.0987272486830020070047694007
55.0978640451898703996955749674
55.0969415108052751595736240284
55.095955636335507283253942708
55.0949021473435995645384542856
55.093776487070736504274612402
55.0925737982971220425574538383
55.0912889040797360595369822703
55.0899162873009991601347081344
55.0884500689587921453764956925
55.0868839851245363045595163937
55.0852113624921277917945552802
55.0834250924364284862676879404
55.0815176034957415713413305906
55.0794808321882374145615028519
55.0773061920676391536772966162
55.0749845409186228508363863885
55.072506145987329561765534288
55.0698606471371218542481606089
55.0670370178142412070570542626
55.0640235237023317173355168086
55.0608076789388864723606990245
55.0573761997605431317788672958
55.0537149554378026123889522819
55.0498089163531677906514139021
55.0456420990698970546256118961
55.0411975082315403272823788543
55.0364570751251736611398494236
55.031401592733774387320817965
55.0260106470954847793840838499
55.0202625447796019894821666126
55.0141342362810104548740668833
55.0076012351264460310675006101
55.000637532477455953634465999
54.9932155070062037604252636044
54.9853058298113731574375022599
54.97687736413236035853210214
54.9678970596107227487603378553
54.9583298408384860302330843913
54.9481384899234165619525243127
54.9372835227917555412770109919
54.9257230589392028153643847889
54.9134126843311466832743714198
54.9003053071432783341240684117
54.886351006023821451432696142
54.8714968705486639372224949945
54.8556868335307129779035823733
54.8388614948348176304322288432
54.8209579363396221296974011611
54.8019095276777309219562364376
54.7816457223755796451575837362
54.7600918440044037734720565474
54.7371688619436575581141544162
54.7127931563481273410292701742
54.6868762718997577127073972292
54.6593246599148009828636422672
54.6300394083662233819369697351
54.59891595937024331445916802
54.5658438136742958971826455936
54.5307062216714368347981003935
54.493379860452999293200704622
54.4537344963969341162810291397
54.4116326327733758926595215412
54.3669291418312014329463023849
54.3194708808092277428120212654
53.7502453856731837290729705862
53.2525925123108684434838291316
52.798479680397224060505903177
52.3752287864613203468897996757
51.9756326192368463833965552214
51.5950632750428863200808100266
51.2303107076565318881693897911
50.8790256576049775499134512879
50.5394194252388853082036112103
50.2100879996896030720512740807
49.8899023444742125819543914028
49.5779364935863897442959391163
49.273418515418867367434652336
48.9756959568465731580906661516
48.684210811838887611059703629
48.3984809591645025781255727856
48.1180861161088185264824609553
47.8426570205019117251693850046
47.5718669689202005841605234741
47.3054251062952767685884711042
47.0430710387375894660507413842
46.7845704607237572808181624636
46.529711570138335991890167932
46.2783021025384224110616774251
46.03016685737867605703429025
45.7851456189572772482801568649
45.5430913969365077735855363276
45.3038689277575297724045278551
45.0673533906851807137999746908
44.8334293016827245610832669116
44.6019895556028025887323447201
44.3729345928427015009165038164
44.1461716710497875586480582624
43.9216142259693383438347869835
43.699181308318451431506968899
43.4787970858077443353589500705
43.2603904012388428198464194327
43.0438943790726091455237802855
42.8292460740614701501392672287
42.61638615652368854828473626
42.4052586296504331945988439456
42.1958105749112665838876901867
41.9879919221863447647064070022
41.78175524172494834251153747
41.5770555554264567039585477146
41.3738501652747826567442378162
41.1720984970412688608384540562
40.9717619576127475716839635538
40.7728038045079075046761271723
40.5751890263220380673584683063
40.3788842329923448360112484879
40.1838575549072356347527589322
39.9900785499964786168731093992
39.7975181180376028783437807063
39.6061484214995750065837303563
39.4159428123195047244320327089
39.2268757640734737180942137022
39.0389228090598615197351595188
38.852060479863874408050827624
38.6662662550163114439633444996
38.4815185083987282306227528278
38.2977964620817676861627729234
38.1150801423141026580501090314
37.9333503384066786449292402474
37.7525885642811867624921917272
37.5727770224733082510184530398
37.3938985704005724871691937704
37.2159366887219377569418527735
37.0388754516316783438905778708
36.862699498944051735421686766
36.6873940098377079650632801757
36.5129446781400481672443202809
36.3393376890418802792646967723
36.1665596971418782496688725904
35.9945978057286340070480782904
35.8234395472155928342858854513
35.6530728646509655259662945975
35.4834860942308879012968239989
35.3146679487497145460786061178
35.1466075019264463095802395986
34.9792941735509508577670940962
34.8127177153978875842879691106
34.6468681978601325287496194541
34.4817359972570513963664275314
34.3173117837762212094922369032
34.1535865100101820474207154532
33.9905514000525352425972144665
33.8281979391202161406494115585
33.6665178636710785882454373013
33.5055031519880530901943473294
33.3451460152030976254262527178
33.1854388887359643317518544892
33.0263744241244700941594988229
32.8679454812244966234955108597
32.7101451207593668445053282994
32.5529665971995592312079530553
32.3964033519549391038389177689
32.2404490068628139662225744883
32.085097357956166093370455109
31.930342369497386477695604215
31.7761781682637360013197311558
31.6225990380715978664979659391
31.4695994145273649373634009434
31.3171738799935313296385459247
31.165317158759233533918799644
31.0140241124051164120525127158
30.8632897353529870752440976399
30.713109150591268148780855173
30.5634776055677741933118285938
30.4143904682418137825589862865
30.2658432232880674054625092503
30.1178314684451102376154082616
29.9703509110018409985509598928
29.8233973644154454961489945602
29.6769667450548678221384162501
29.5310550690640851287111990602
29.3856584493397849833948991043
29.2407730926183288487705022772
29.0963952966671525399958201999
28.9525214475760057534762951951
28.8091480171436690221419033025
28.6662715603560087424722617243
28.5238887129514401663733955623
28.3819961890700653190052456738
28.2405907789829384901043608479
28.0996693468980869914322081739
27.9592288288400799633387315525
27.819266230600093786396382526
27.6797786257535697015556939407
27.5407631537426981143697607013
27.4022170180210952670006424781
27.2641374842581619818003595395
27.1265218786007314552000734854
26.9893675859897240229925306184
26.8526720485296318122987378766
26.7164327639087556000125996107
26.5806472838682103466903460525
26.4453132127178050807753868654
26.3104282058969873621439861049
26.1759899685791227284856549479
26.0419962543174555774831428624
25.9084448637311701001196046856
25.7753336432300383783794797136
25.6426604837762078025483046511
25.5104233196817417444374856935
25.3786201274405861260276847547
25.2472489245936903196390783074
25.1163077686260638665225390019
24.9857947558946009565004260712
24.8557080205855526134755597593
24.7260457337005722131306523241
24.5968061020703034447521408587
24.4679873673945212360895935806
24.3395878053078755987350799145
24.2116057244703259253294780116
24.0840394656813890764874011348
23.9568874010173587264454025275
23.8301479329906859784698182284
23.7038194937307422953691384697
23.5779005441852153936864683046
23.45238957334141699453020877
23.327285097466808277626444061
23.2025856593680746122542745762
23.0782898276681056998238122256
22.9543961961002607151264097126
22.830903382819320430669404523
22.707810029728549701929953615
22.5851148018223141289178164189
22.4628163865437142365545957024
22.3409134931567191759804212489
22.2194048521322997815535329434
22.0982892145480778623585308338
21.9775653515010248987386525832
21.8572320535327588879988903116
21.7372881300670029714145001769
21.6177324088587837076952148981
21.4985637354549604651169191212
21.3797809726656904130956504906
21.2613830000464460300242196961
21.1433687133902139323058111054
21.0257370242295151929693570637
20.9084868593478981790583848466
20.7916171603005653159873895355
20.6751268829438051039776968596
20.5590149969729101851778240548
20.4432804854682713077952160311
20.3279223444493456722159250165
20.2129395824362063894585610084
20.0983312200183876493290654367
19.9840962894307476984241396992
19.8702338341360788800036215915
19.7567429084142008013022302176
19.643622576957279180956164304
19.5308719144711191010802769147
19.4184900052821872557002196091
19.3064759429501233596553767455
19.1948288298855061690841335813
19.0835477769726445749561320347
18.9726319031971689730539429359
18.8620803352782025950314906276
18.7518922073048967128857166653
18.6420666603771176100810961797
18.5326028422500769529026371623
18.4234999069827007011652019215
18.3147570145895349735169866851
18.2063733306959903341553195618
18.0983480261967287993185136311
17.9906802769170004775159195841
17.8833692632767391607989244211
17.7764141699572283787576089103
17.6698141855701514152670205192
17.5635685023288405728420725258
17.457676315721542552956922206
17.3521368241865182046405288167
17.2469492287887960795061693486
17.1421127328984002201759721486
17.0376265418698734015254664265
16.9334898627229176406373640583
16.8297019038239741917927524922
16.7262618745685654468485056708
16.6231689850642211681879510282
16.5204224458138112899480921807
16.4180214673991071319002624328
16.3159652601643922772833408775
16.2142530338999435687551054961
16.1128839975252016727284086758
16.0118573587714494485696805159
15.9111723238638149319056624017
15.8108280972024140966178448744
15.7108238810424466935556254059
15.6111588751730563706506739137
15.5118322765947639535599086719
15.4128432791952802022886262662
15.314191073423501551005712192
15.2158748459614892784648295658
15.117893779394229237517841506
15.0202470518769656859747463165
14.9229338367998988987206454346
14.8259533024500320930729649248
14.7293046116699487556811277227
14.6329869215132967089306878154
14.5369993828967501861341743409
14.4413411402482157852733377833
14.3460113311510424273399784137
14.251009085983989343129243915
14.1563335275566996364271804199
14.0619837707404201056355198954
13.967958922093700732636352513
13.8742580794827995486088669245
13.7808803316965104418350310917
13.6878247580551228612344487712
13.5950904280132132690231414323
13.5026764007559585826000301939
13.4105817247886516940486161243
13.3188054375190884383499817704
13.2273465648324840695913284441
13.1362041206585653672660110076
13.0453771065304718992968784525
12.9548645111350866795904253342
12.864665309854402438323123158
12.7747784642975149328492882307
12.6852029218228191234973329545
12.5959376150499675761103827758
12.5069814613611330834285490379
12.418333362391099168437061967
12.3299922035056827891992135997
12.2419568532679731472222359228
12.1542261628918489467322476404
12.0667989656822136926127108309
11.9796740764613645776908382429
11.8928502909808851179234104736
11.8063263853184248637092221933
11.7201011152587011579659269117
11.6341732156580279312648848212
11.5485413997916448188023569214
11.4632043586830863433990074798
11.3781607604147954150718659304
11.2934092494191478242716376308
11.2089484457490146164081737842
11.1247769443269470833214378753
11.0408933141720244352958835887
10.9572960976033568554011653481
10.8739838094191864036172077789
10.7909549360504749343924730163
10.7082079346878116055610685946
10.6257412323804124596675634597
10.5435532251059207031821406431
10.461642276809648427368285361
10.3800067184118283175026316872
10.2986448467813670718567840321
10.2175549236745104595784922794
10.1367351746367428203341702314
10.0561837878661509503702935135
9.97589891303638329777078064117
9.89587866007722973534284489247
9.81612109791073438336429357427
9.73662425314063346243597880902
9.65738610869278136605820508842
9.57840460240409039668994411993
9.4996776255573621922263183569
9.42120302135923100121286342127
9.34297858335826979212930767465
9.26500205380012877300368520469
9.18727112191638123335541557204
9.10978342214354258532305468551
9.03253653226850385225548599358
8.95552797149637929012616111733
8.87875519843650785773885326847
8.80221560900206825805668558604
8.72590653421846547550113603602
8.64982523793532117311588974371
8.57396891443654882897754254492
8.49833468594261469954329134914
8.4229195999986749656166163734
8.34772062674183483226524765349
8.27273465604029369323123365762
8.19795849449661815932059617256
8.12338886230681782278310980163
8.04902238996628267881647136872
7.97485561481297124815551537478
7.90088497739750917962294216597
7.82710681766906336654481747927
7.75351737096498958183932927498
7.68011276379130471313918630517
7.60688900937999933777665735859
7.53384200300807305713342203963
7.46096751706193297094305527435
7.3882611958294328319451968604
7.31571855000033316504147861083
7.24333495085431559696200507336
7.17110562411387045167350611032
7.09902564343737565274137480758
7.02708992352547482273899662283
6.95529321281141782381689219929
6.88363008570331897255398538453
6.81209493434328385464326932192
6.74068195984501742287398283673
6.66938516296781078152463760626
6.59819833418066227570010886664
6.52711504306566332624502009216
6.4561286270046053086809832289
6.38523217908696491767748320488
6.31441853517091417009326543813
6.2436802600216756585307520223
6.17300963244328538239201287744
6.10239862931049620437375650689
6.03183890839699296761040299129
5.96132178988410581336049592274
5.89083823642057800743354044077
5.82037883158840515131981018632
5.74993375661200213480725100072
5.67949276512760217681508920898
5.60904515580640741886991999534
5.53857974259806498029313931011
5.46808482232990271548655421772
5.3975481393612620224719252225
5.32695684695028797739464682843
5.25629746494155890453556307847
5.185555833325591054236159698
5.11471706115386426553043100765
5.04376547021351930952568823908
4.97268453277172613552963716496
4.90145680258774239790026624517
4.83006383825690741977541827405
4.75848611779026107457862323136
4.68670294313983106157669220852
4.6146923331448639057218362677
4.54243090308809071798832160847
4.4698937287002311595742393455
4.39705419201806839309756452584
4.32388380596392233928411091314
4.25035201384226217528709540114
4.17642595910258380151149273518
4.10207021964272856035839778889
4.02724649955031618003711392597
3.95191326940116301192637346537
3.87602534391218428880990330708
3.79953338268451416335837071918
3.7223832956875485711912217691
3.64451552961572005292009888352
3.56586420369121127453303056104
3.48635605297747423300109760567
3.40590912241628698427273097314
3.32443113342285014013707766834
3.24181741346975601049630711323
3.15794823189770561937303589368
3.07268531242414312691870544083
2.9858671772934916261793676847
2.89730278833151571787520066718
2.80676262634298682805063500552
2.71396577147477922167589240016
2.61856045411004309945031167426
2.52009333846533740676375172027
2.41795795251397522307768117899
2.31130080202322119146685379893
2.19882996326002015162767542381
2.0783516280334493020183226923
1.94524606237091127124065564383
1.77777777777777777777777777778


==> anc/CG1gS/CMAIN4.f <==
      PROGRAM CMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCG1gS,LXCG1gS,GRCG1gS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,CG1gS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CG1gS/ CG1gS(14,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
2     x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=-1.00929067927964371483532516842013178245D0
      TEST2= 11.90868510702863618602209860788661316939D0
      TEST3=-34.34917403823692861977090980676451880012D0
*      WRITE(6,*) 'TEST1=',TEST1
*      WRITE(6,*) 'TEST2=',TEST2
*      WRITE(6,*) 'TEST3=',TEST3
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCG1gS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CG1gS.dat',STATUS='OLD')
      DO ISET=1,14
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CG1gS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXCG1gS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXCG1gS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCG1gS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REGCG1gS=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REGCG1gS=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REGCG1gS=',(TT3+TT4+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATCG1gS.f' 
      include 'SXCG1gS.f'
      include 'LXCG1gS.f'
      include 'GRCG1gS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CG1gS/DATCG1gS.f <==
      SUBROUTINE DATCG1gS
*     -------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CG1gS
      CHARACTER*80 STAR
      COMMON/CG1gS/ CG1gS(14,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS1010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1gS(1,IX,1)
          A(IX)=CG1gS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(1,IX,2)=B(IX)
          CG1gS(1,IX,3)=C(IX)
          CG1gS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='CG1gS1110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(2,IX,1)
          A(IX)=CG1gS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(2,IX,2)=B(IX)
          CG1gS(2,IX,3)=C(IX)
          CG1gS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1gS(3,IX,1)
          A(IX)=CG1gS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(3,IX,2)=B(IX)
          CG1gS(3,IX,3)=C(IX)
          CG1gS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(4,IX,1)
          A(IX)=CG1gS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(4,IX,2)=B(IX)
          CG1gS(4,IX,3)=C(IX)
          CG1gS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(5,IX,1)
          A(IX)=CG1gS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(5,IX,2)=B(IX)
          CG1gS(5,IX,3)=C(IX)
          CG1gS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(6,IX,1)
          A(IX)=CG1gS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(6,IX,2)=B(IX)
          CG1gS(6,IX,3)=C(IX)
          CG1gS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(7,IX,1)
          A(IX)=CG1gS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(7,IX,2)=B(IX)
          CG1gS(7,IX,3)=C(IX)
          CG1gS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(8,IX,1)
          A(IX)=CG1gS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CG1gS(8,IX,2)=B(IX)
          CG1gS(8,IX,3)=C(IX)
          CG1gS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(9,IX,1)
          A(IX)=CG1gS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(9,IX,2)=B(IX)
          CG1gS(9,IX,3)=C(IX)
          CG1gS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(10,IX,1)
          A(IX)=CG1gS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(10,IX,2)=B(IX)
          CG1gS(10,IX,3)=C(IX)
          CG1gS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(11,IX,1)
          A(IX)=CG1gS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(11,IX,2)=B(IX)
          CG1gS(11,IX,3)=C(IX)
          CG1gS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(12,IX,1)
          A(IX)=CG1gS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(12,IX,2)=B(IX)
          CG1gS(12,IX,3)=C(IX)
          CG1gS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(13,IX,1)
          A(IX)=CG1gS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(13,IX,2)=B(IX)
          CG1gS(13,IX,3)=C(IX)
          CG1gS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CG1gS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1gS(14,IX,1)
          A(IX)=CG1gS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1gS(14,IX,2)=B(IX)
          CG1gS(14,IX,3)=C(IX)
          CG1gS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CG1gS.dat',STATUS='NEW')
      DO ISET=1,14
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CG1gS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CG1gS/GRCG1gS.f <==
      REAL*8 FUNCTION GRCG1gS(IO,X,AS,LQ,NF,FLAV)
*     -------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 CG1gS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CG1gS/  CG1gS(14,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1gS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1gS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + CG1gS(1,I1,K)*DX**(K-1)
      T2  = T2   + CG1gS(2,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T3  = T3   + CG1gS(3,I1,K)*DX**(K-1)
      T4  = T4   + CG1gS(4,I1,K)*DX**(K-1)
      T5  = T5   + CG1gS(5,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T3+T4*LQ+T5*LQ**2) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + CG1gS(6,I1,K)*DX**(K-1)
      T7  = T7   + CG1gS(7,I1,K)*DX**(K-1)
      T8  = T8   + CG1gS(8,I1,K)*DX**(K-1)
      T9  = T9   + CG1gS(9,I1,K)*DX**(K-1)
      T10 = T10  + CG1gS(10,I1,K)*DX**(K-1)
      T11 = T11  + CG1gS(11,I1,K)*DX**(K-1)
      T12 = T12  + CG1gS(12,I1,K)*DX**(K-1)
      T13 = T13  + CG1gS(13,I1,K)*DX**(K-1)
      T14 = T14  + CG1gS(14,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T6*FLAV + NF*T7 + NF**2*T8 + LQ*NF*T9 + LQ*NF**2*T10 
     &   + LQ**2*NF*T11 + LQ**2*NF**2*T12 + LQ**3*NF*T13 
     &   + LQ**3*NF**2*T14)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRCG1gS= G
*
      RETURN
      END


==> anc/CG1gS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CG1gS/LXCG1gS.f <==
      REAL*8 FUNCTION LXCG1gS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(13)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCG1gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXCG1gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
*
      G = 2*NF*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 12 + 29.D0/9.D0*w(1)
      w(2)=w(1)*w(2)
      w(3)=13.D0/3.D0*LQ - 8 + 17.D0/3.D0*w(1)
      w(3)=LQ*w(3)
      w(2)=2*w(3) - 68.D0/3.D0*z2 + 59.D0/3.D0 + w(2)
*
      G = 2*NF*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=2*LQ
      w(3)=452 - 119.D0/3.D0*LQ
      w(3)=LQ*w(3)
      w(3)= - 4216.D0/3.D0 + w(3)
      w(3)=w(3)*w(2)
      w(4)=4*z2
      w(5)=17*LQ
      w(6)=350.D0/9.D0 - w(5)
      w(6)=w(6)*w(4)
      w(5)= - 110 + w(5)
      w(5)=LQ*w(5)
      w(5)=100 + 1.D0/3.D0*w(5)
      w(5)=LQ*w(5)
      w(5)= - 42439.D0/81.D0 + 4*w(5)
      w(5)=200.D0/9.D0*z3 + 1.D0/3.D0*w(5) + w(6)
      w(5)=NF*w(5)
      w(6)=1393 - 1336.D0/3.D0*LQ
      w(6)=LQ*w(6)
      w(6)= - 20941.D0/9.D0 + w(6)
      w(6)=2*w(6) + 16333.D0/15.D0*z2
      w(6)=z2*w(6)
      w(7)= - 679 + 572*LQ
      w(7)=z3*w(7)
      w(3)=w(5) + 8.D0/3.D0*w(7) + w(6) + 265219.D0/81.D0 + w(3)
      w(3)=NF*w(3)
      w(5)= - 185 + 1064.D0/27.D0*LQ
      w(5)=LQ*w(5)
      w(5)=5956.D0/9.D0 + w(5)
      w(2)=w(5)*w(2)
      w(5)=2731 - 1892*LQ
      w(5)=z2*w(5)
      w(6)=7*LQ
      w(7)= - 296.D0/9.D0 + w(6)
      w(7)=LQ*w(7)
      w(7)= - 46.D0/3.D0*z2 + 4031.D0/81.D0 + w(7)
      w(7)=NF*w(7)
      w(2)=4.D0/3.D0*w(7) + 2176.D0/3.D0*z3 + 4.D0/9.D0*w(5) - 153107.D0
     & /81.D0 + w(2)
      w(2)=NF*w(2)
      w(5)= - 857 + 298*LQ
      w(5)=LQ*w(5)
      w(6)= - 419.D0/27.D0 + w(6)
      w(6)=NF*w(6)
      w(5)=2*w(6) - 5482.D0/9.D0*z2 + 10826.D0/9.D0 + w(5)
      w(6)=322.D0/3.D0*w(1) + 131.D0/9.D0*NF - 1871.D0/2.D0 + 1900.D0/3.
     & D0*LQ
      w(6)=w(1)*w(6)
      w(5)=4*w(5) + w(6)
      w(5)=w(1)*NF*w(5)
      w(2)=w(2) + 1.D0/9.D0*w(5)
      w(2)=w(1)*w(2)
      w(4)=5.D0/3.D0 + w(4)
      w(4)=z2*w(4)
      w(5)= - 2*z3 + 1 + z2
      w(5)=w(1)*w(5)
      w(4)=10.D0/3.D0*w(5) - 20*z3 + 5.D0/3.D0 + 2*w(4)
      w(4)=flav*w(4)
      w(2)=4*w(4) + 2.D0/3.D0*w(3) + w(2)
*
      G = as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXCG1gS = G
*
      RETURN
      END


==> anc/CG1gS/SXCG1gS.f <==
      REAL*8 FUNCTION SXCG1gS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCG1gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXCG1gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=1 - w(2)
*
      G = 2*NF*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*NF
      w(3)=88.D0/3.D0*z2 - 422.D0/3.D0
      w(3)=w(3)*w(2)
      w(4)=LQ*w(2)
      w(5)=53*w(2) - 20.D0/3.D0*w(4)
      w(5)=LQ*w(5)
      w(3)=w(5) + w(3)
      w(5)= - 146.D0/3.D0*w(1) - 487
      w(2)=w(5)*w(2)
      w(2)=124*w(4) + w(2)
      w(2)=w(1)*w(2)
      w(2)=4*w(3) + 1.D0/3.D0*w(2)
*
      G = as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=w(2)*z2
      w(5)=6286.D0/3.D0*w(3) - 21925*w(2) + 3068*w(4)
      w(5)=LQ*w(5)
      w(6)=w(2)*z3
      w(5)=1.D0/3.D0*w(5) - 7928.D0/3.D0*w(6) + 43915*w(2) - 40067.D0/3.
     & D0*w(4)
      w(7)=2*LQ
      w(5)=w(5)*w(7)
      w(8)=664147*w(2) - 250204.D0/5.D0*w(4)
      w(8)=z2*w(8)
      w(8)=292072*w(6) - 14721269.D0/9.D0*w(2) + w(8)
      w(5)=1.D0/9.D0*w(8) + w(5)
      w(8)=w(2)*w(1)
      w(9)= - 18482.D0/15.D0*w(8) - 51493.D0/2.D0*w(2) + 4775*w(3)
      w(10)=1.D0/3.D0*w(1)
      w(9)=w(9)*w(10)
      w(11)= - 704993*w(2) + 99928*w(4)
      w(12)=12127*w(2) - 3008.D0/3.D0*w(3)
      w(12)=w(12)*w(7)
      w(9)=w(9) + 1.D0/9.D0*w(11) + w(12)
      w(9)=w(9)*w(10)
      w(11)= - 1873*w(2) + 728.D0/9.D0*w(3)
      w(12)=4*LQ
      w(11)=w(11)*w(12)
      w(11)=w(11) + 157349.D0/3.D0*w(2) - 7858*w(4)
      w(11)=LQ*w(11)
      w(13)= - 3607043.D0/3.D0*w(2) + 347926*w(4)
      w(9)=w(9) + w(11) + 1.D0/9.D0*w(13) + 8996*w(6)
      w(9)=w(1)*w(9)
      w(5)=2*w(5) + w(9)
      w(5)=w(5)*w(10)
      w(9)=8*z2
      w(9)=w(2)*w(9)
      w(11)= - 152.D0/9.D0*w(3) + 2957.D0/9.D0*w(2) - w(9)
      w(11)=w(11)*w(7)
      w(11)=w(11) + 64*w(6) - 13885.D0/3.D0*w(2) + 616*w(4)
      w(11)=LQ*w(11)
      w(13)= - 6467.D0/9.D0*w(2) + 28.D0/5.D0*w(4)
      w(13)=z2*w(13)
      w(11)=w(11) - 6616.D0/9.D0*w(6) + 2947409.D0/243.D0*w(2) + 4*
     & w(13)
      w(6)= - 152*w(6) + 313369.D0/27.D0*w(2) - 1570*w(4)
      w(13)=97 - w(7)
      w(3)=w(13)*w(3)
      w(3)=2.D0/9.D0*w(3) - 5635.D0/27.D0*w(2) + w(9)
      w(3)=w(3)*w(7)
      w(3)=1.D0/9.D0*w(6) + w(3)
      w(4)=53173.D0/27.D0*w(2) - 88*w(4)
      w(6)=w(2)*w(12)
      w(9)= - 79*w(2) + w(6)
      w(7)=w(9)*w(7)
      w(4)=1.D0/3.D0*w(4) + w(7)
      w(2)=283.D0/9.D0*w(2) - w(6)
      w(2)=11.D0/3.D0*w(2) + 4*w(8)
      w(2)=w(1)*w(2)
      w(2)=2*w(4) + w(2)
      w(2)=w(2)*w(10)
      w(2)=2*w(3) + w(2)
      w(2)=w(1)*w(2)
      w(2)=2.D0/3.D0*w(11) + w(2)
      w(2)=NF*w(2)*w(1)
      w(2)=w(5) + w(2)
*
      G = NF*as**3*w(2)
*
200   CONTINUE
*
      SXCG1gS = G
*
      RETURN
      END


==> anc/CG1gS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CG1gS/delta.m <==
0


==> anc/CG1gS/large-x.m <==
2*as*NF*Log[1 - z] + as^2*((52*LQ^2*NF*Log[1 - z])/3 + 
   LQ*NF*(-32*Log[1 - z] + (68*Log[1 - z]^2)/3) + 
   NF*((118*Log[1 - z])/3 - (136*z2*Log[1 - z])/3 - 24*Log[1 - z]^2 + 
     (58*Log[1 - z]^3)/9)) + 
 as^3*(flav*((20*Log[1 - z])/3 + (40*z2*Log[1 - z])/3 + 32*z2^2*Log[1 - z] - 
     80*z3*Log[1 - z] + (40*Log[1 - z]^2)/3 + (40*z2*Log[1 - z]^2)/3 - 
     (80*z3*Log[1 - z]^2)/3) + NF^2*((-84878*Log[1 - z])/729 + 
     (2800*z2*Log[1 - z])/27 + (400*z3*Log[1 - z])/27 + 
     (16124*Log[1 - z]^2)/243 - (184*z2*Log[1 - z]^2)/9 - 
     (3352*Log[1 - z]^3)/243 + (131*Log[1 - z]^4)/81) + 
   NF*((530438*Log[1 - z])/243 - (83764*z2*Log[1 - z])/27 + 
     (32666*z2^2*Log[1 - z])/45 - (10864*z3*Log[1 - z])/9 - 
     (153107*Log[1 - z]^2)/81 + (10924*z2*Log[1 - z]^2)/9 + 
     (2176*z3*Log[1 - z]^2)/3 + (43304*Log[1 - z]^3)/81 - 
     (21928*z2*Log[1 - z]^3)/81 - (1871*Log[1 - z]^4)/18 + 
     (322*Log[1 - z]^5)/27) + LQ^3*((136*NF^2*Log[1 - z])/27 + 
     NF*((-476*Log[1 - z])/9 + (2128*Log[1 - z]^2)/27)) + 
   LQ^2*(NF^2*((-880*Log[1 - z])/27 + (28*Log[1 - z]^2)/3) + 
     NF*((1808*Log[1 - z])/3 - (5344*z2*Log[1 - z])/9 - 370*Log[1 - z]^2 + 
       (1192*Log[1 - z]^3)/9)) + 
   LQ*(NF^2*((800*Log[1 - z])/9 - (136*z2*Log[1 - z])/3 - 
       (1184*Log[1 - z]^2)/27 + (56*Log[1 - z]^3)/9) + 
     NF*((-16864*Log[1 - z])/9 + (5572*z2*Log[1 - z])/3 + 
       (9152*z3*Log[1 - z])/9 + (11912*Log[1 - z]^2)/9 - 
       (7568*z2*Log[1 - z]^2)/9 - (3428*Log[1 - z]^3)/9 + 
       (1900*Log[1 - z]^4)/27)))


==> anc/CG1gS/outg.f <==
      REAL*8 w(13)

      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=w(2)*z2
      w(5)=6286.D0/3.D0*w(3) - 21925*w(2) + 3068*w(4)
      w(5)=LQ*w(5)
      w(6)=w(2)*z3
      w(5)=1.D0/3.D0*w(5) - 7928.D0/3.D0*w(6) + 43915*w(2) - 40067.D0/3.
     & D0*w(4)
      w(7)=2*LQ
      w(5)=w(5)*w(7)
      w(8)=664147*w(2) - 250204.D0/5.D0*w(4)
      w(8)=z2*w(8)
      w(8)=292072*w(6) - 14721269.D0/9.D0*w(2) + w(8)
      w(5)=1.D0/9.D0*w(8) + w(5)
      w(8)=w(2)*w(1)
      w(9)= - 18482.D0/15.D0*w(8) - 51493.D0/2.D0*w(2) + 4775*w(3)
      w(10)=1.D0/3.D0*w(1)
      w(9)=w(9)*w(10)
      w(11)= - 704993*w(2) + 99928*w(4)
      w(12)=12127*w(2) - 3008.D0/3.D0*w(3)
      w(12)=w(12)*w(7)
      w(9)=w(9) + 1.D0/9.D0*w(11) + w(12)
      w(9)=w(9)*w(10)
      w(11)= - 1873*w(2) + 728.D0/9.D0*w(3)
      w(12)=4*LQ
      w(11)=w(11)*w(12)
      w(11)=w(11) + 157349.D0/3.D0*w(2) - 7858*w(4)
      w(11)=LQ*w(11)
      w(13)= - 3607043.D0/3.D0*w(2) + 347926*w(4)
      w(9)=w(9) + w(11) + 1.D0/9.D0*w(13) + 8996*w(6)
      w(9)=w(1)*w(9)
      w(5)=2*w(5) + w(9)
      w(5)=w(5)*w(10)
      w(9)=8*z2
      w(9)=w(2)*w(9)
      w(11)= - 152.D0/9.D0*w(3) + 2957.D0/9.D0*w(2) - w(9)
      w(11)=w(11)*w(7)
      w(11)=w(11) + 64*w(6) - 13885.D0/3.D0*w(2) + 616*w(4)
      w(11)=LQ*w(11)
      w(13)= - 6467.D0/9.D0*w(2) + 28.D0/5.D0*w(4)
      w(13)=z2*w(13)
      w(11)=w(11) - 6616.D0/9.D0*w(6) + 2947409.D0/243.D0*w(2) + 4*
     & w(13)
      w(6)= - 152*w(6) + 313369.D0/27.D0*w(2) - 1570*w(4)
      w(13)=97 - w(7)
      w(3)=w(13)*w(3)
      w(3)=2.D0/9.D0*w(3) - 5635.D0/27.D0*w(2) + w(9)
      w(3)=w(3)*w(7)
      w(3)=1.D0/9.D0*w(6) + w(3)
      w(4)=53173.D0/27.D0*w(2) - 88*w(4)
      w(6)=w(2)*w(12)
      w(9)= - 79*w(2) + w(6)
      w(7)=w(9)*w(7)
      w(4)=1.D0/3.D0*w(4) + w(7)
      w(2)=283.D0/9.D0*w(2) - w(6)
      w(2)=11.D0/3.D0*w(2) + 4*w(8)
      w(2)=w(1)*w(2)
      w(2)=2*w(4) + w(2)
      w(2)=w(2)*w(10)
      w(2)=2*w(3) + w(2)
      w(2)=w(1)*w(2)
      w(2)=2.D0/3.D0*w(11) + w(2)
      w(2)=NF*w(2)*w(1)
      w(2)=w(5) + w(2)

      G = NF*AS3*w(2)


==> anc/CG1gS/plus.m <==
0


==> anc/CG1gS/small-x.m <==
2*as*NF*Log[z] + as^2*((80*LQ^2*NF*Log[z])/3 + 
   LQ*NF*(-212*Log[z] - (124*Log[z]^2)/3) + 
   NF*((1688*Log[z])/3 - (352*z2*Log[z])/3 + (487*Log[z]^2)/3 + 
     (146*Log[z]^3)/9)) + 
 as^3*(NF^2*((-5894818*Log[z])/729 + (51736*z2*Log[z])/27 - 
     (224*z2^2*Log[z])/15 + (13232*z3*Log[z])/27 - (626738*Log[z]^2)/243 + 
     (3140*z2*Log[z]^2)/9 + (304*z3*Log[z]^2)/9 - (106346*Log[z]^3)/243 + 
     (176*z2*Log[z]^3)/9 - (3113*Log[z]^4)/81 - (4*Log[z]^5)/3) + 
   NF*((29442538*Log[z])/243 - (1328294*z2*Log[z])/27 + 
     (500408*z2^2*Log[z])/135 - (584144*z3*Log[z])/27 + 
     (3607043*Log[z]^2)/81 - (347926*z2*Log[z]^2)/27 - (8996*z3*Log[z]^2)/3 + 
     (704993*Log[z]^3)/81 - (99928*z2*Log[z]^3)/81 + (51493*Log[z]^4)/54 + 
     (18482*Log[z]^5)/405) + 
   LQ^3*(NF*((-25144*Log[z])/27 - (2912*Log[z]^2)/27) + 
     NF^2*((608*Log[z])/27 + (16*Log[z]^2)/9)) + 
   LQ^2*(NF^2*((-11828*Log[z])/27 + (32*z2*Log[z])/3 - (776*Log[z]^2)/9 - 
       (16*Log[z]^3)/3) + NF*((87700*Log[z])/9 - (12272*z2*Log[z])/9 + 
       (7492*Log[z]^2)/3 + (6016*Log[z]^3)/27)) + 
   LQ*(NF*((-175660*Log[z])/3 + (160268*z2*Log[z])/9 + (31712*z3*Log[z])/9 - 
       (157349*Log[z]^2)/9 + (7858*z2*Log[z]^2)/3 - (24254*Log[z]^3)/9 - 
       (4775*Log[z]^4)/27) + NF^2*((27770*Log[z])/9 - (1232*z2*Log[z])/3 - 
       (128*z3*Log[z])/3 + (22540*Log[z]^2)/27 - 32*z2*Log[z]^2 + 
       (316*Log[z]^3)/3 + (44*Log[z]^4)/9))) + 
 z^2*(-2*as*NF*Log[z] + as^2*((-80*LQ^2*NF*Log[z])/3 + 
     LQ*NF*(212*Log[z] + (124*Log[z]^2)/3) + 
     NF*((-1688*Log[z])/3 + (352*z2*Log[z])/3 - (487*Log[z]^2)/3 - 
       (146*Log[z]^3)/9)) + 
   as^3*(NF*((-29442538*Log[z])/243 + (1328294*z2*Log[z])/27 - 
       (500408*z2^2*Log[z])/135 + (584144*z3*Log[z])/27 - 
       (3607043*Log[z]^2)/81 + (347926*z2*Log[z]^2)/27 + 
       (8996*z3*Log[z]^2)/3 - (704993*Log[z]^3)/81 + (99928*z2*Log[z]^3)/81 - 
       (51493*Log[z]^4)/54 - (18482*Log[z]^5)/405) + 
     NF^2*((5894818*Log[z])/729 - (51736*z2*Log[z])/27 + 
       (224*z2^2*Log[z])/15 - (13232*z3*Log[z])/27 + (626738*Log[z]^2)/243 - 
       (3140*z2*Log[z]^2)/9 - (304*z3*Log[z]^2)/9 + (106346*Log[z]^3)/243 - 
       (176*z2*Log[z]^3)/9 + (3113*Log[z]^4)/81 + (4*Log[z]^5)/3) + 
     LQ^3*(NF^2*((-608*Log[z])/27 - (16*Log[z]^2)/9) + 
       NF*((25144*Log[z])/27 + (2912*Log[z]^2)/27)) + 
     LQ^2*(NF*((-87700*Log[z])/9 + (12272*z2*Log[z])/9 - (7492*Log[z]^2)/3 - 
         (6016*Log[z]^3)/27) + NF^2*((11828*Log[z])/27 - (32*z2*Log[z])/3 + 
         (776*Log[z]^2)/9 + (16*Log[z]^3)/3)) + 
     LQ*(NF^2*((-27770*Log[z])/9 + (1232*z2*Log[z])/3 + (128*z3*Log[z])/3 - 
         (22540*Log[z]^2)/27 + 32*z2*Log[z]^2 - (316*Log[z]^3)/3 - 
         (44*Log[z]^4)/9) + NF*((175660*Log[z])/3 - (160268*z2*Log[z])/9 - 
         (31712*z3*Log[z])/9 + (157349*Log[z]^2)/9 - (7858*z2*Log[z]^2)/3 + 
         (24254*Log[z]^3)/9 + (4775*Log[z]^4)/27))))


==> anc/CG1gS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CG1gS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = 2*as*NF*Log(z) + as^2*((80*LQ^2*NF*Log(z))/3 + 
   LQ*NF*(-212*Log(z) - (124*Log(z)^2)/3) + 
   NF*((1688*Log(z))/3 - (352*z2*Log(z))/3 + (487*Log(z)^2)/3 + 
     (146*Log(z)^3)/9)) + 
 as^3*(NF^2*((-5894818*Log(z))/729 + (51736*z2*Log(z))/27 - 
     (224*z2^2*Log(z))/15 + (13232*z3*Log(z))/27 - (626738*Log(z)^2)/243 + 
     (3140*z2*Log(z)^2)/9 + (304*z3*Log(z)^2)/9 - (106346*Log(z)^3)/243 + 
     (176*z2*Log(z)^3)/9 - (3113*Log(z)^4)/81 - (4*Log(z)^5)/3) + 
   NF*((29442538*Log(z))/243 - (1328294*z2*Log(z))/27 + 
     (500408*z2^2*Log(z))/135 - (584144*z3*Log(z))/27 + 
     (3607043*Log(z)^2)/81 - (347926*z2*Log(z)^2)/27 - (8996*z3*Log(z)^2)/3 + 
     (704993*Log(z)^3)/81 - (99928*z2*Log(z)^3)/81 + (51493*Log(z)^4)/54 + 
     (18482*Log(z)^5)/405) + 
   LQ^3*(NF*((-25144*Log(z))/27 - (2912*Log(z)^2)/27) + 
     NF^2*((608*Log(z))/27 + (16*Log(z)^2)/9)) + 
   LQ^2*(NF^2*((-11828*Log(z))/27 + (32*z2*Log(z))/3 - (776*Log(z)^2)/9 - 
       (16*Log(z)^3)/3) + NF*((87700*Log(z))/9 - (12272*z2*Log(z))/9 + 
       (7492*Log(z)^2)/3 + (6016*Log(z)^3)/27)) + 
   LQ*(NF*((-175660*Log(z))/3 + (160268*z2*Log(z))/9 + (31712*z3*Log(z))/9 - 
       (157349*Log(z)^2)/9 + (7858*z2*Log(z)^2)/3 - (24254*Log(z)^3)/9 - 
       (4775*Log(z)^4)/27) + NF^2*((27770*Log(z))/9 - (1232*z2*Log(z))/3 - 
       (128*z3*Log(z))/3 + (22540*Log(z)^2)/27 - 32*z2*Log(z)^2 + 
       (316*Log(z)^3)/3 + (44*Log(z)^4)/9))) + 
 z^2*(-2*as*NF*Log(z) + as^2*((-80*LQ^2*NF*Log(z))/3 + 
     LQ*NF*(212*Log(z) + (124*Log(z)^2)/3) + 
     NF*((-1688*Log(z))/3 + (352*z2*Log(z))/3 - (487*Log(z)^2)/3 - 
       (146*Log(z)^3)/9)) + 
   as^3*(NF*((-29442538*Log(z))/243 + (1328294*z2*Log(z))/27 - 
       (500408*z2^2*Log(z))/135 + (584144*z3*Log(z))/27 - 
       (3607043*Log(z)^2)/81 + (347926*z2*Log(z)^2)/27 + 
       (8996*z3*Log(z)^2)/3 - (704993*Log(z)^3)/81 + (99928*z2*Log(z)^3)/81 - 
       (51493*Log(z)^4)/54 - (18482*Log(z)^5)/405) + 
     NF^2*((5894818*Log(z))/729 - (51736*z2*Log(z))/27 + 
       (224*z2^2*Log(z))/15 - (13232*z3*Log(z))/27 + (626738*Log(z)^2)/243 - 
       (3140*z2*Log(z)^2)/9 - (304*z3*Log(z)^2)/9 + (106346*Log(z)^3)/243 - 
       (176*z2*Log(z)^3)/9 + (3113*Log(z)^4)/81 + (4*Log(z)^5)/3) + 
     LQ^3*(NF^2*((-608*Log(z))/27 - (16*Log(z)^2)/9) + 
       NF*((25144*Log(z))/27 + (2912*Log(z)^2)/27)) + 
     LQ^2*(NF*((-87700*Log(z))/9 + (12272*z2*Log(z))/9 - (7492*Log(z)^2)/3 - 
         (6016*Log(z)^3)/27) + NF^2*((11828*Log(z))/27 - (32*z2*Log(z))/3 + 
         (776*Log(z)^2)/9 + (16*Log(z)^3)/3)) + 
     LQ*(NF^2*((-27770*Log(z))/9 + (1232*z2*Log(z))/3 + (128*z3*Log(z))/3 - 
         (22540*Log(z)^2)/27 + 32*z2*Log(z)^2 - (316*Log(z)^3)/3 - 
         (44*Log(z)^4)/9) + NF*((175660*Log(z))/3 - (160268*z2*Log(z))/9 - 
         (31712*z3*Log(z))/9 + (157349*Log(z)^2)/9 - (7858*z2*Log(z)^2)/3 + 
         (24254*Log(z)^3)/9 + (4775*Log(z)^4)/27))));
*    
   id as^3=AS3;
*   id as^3=0;
*   id as^2=AS2;
*   id AS3=0;
  id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CG1gS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Wed Jan 21 15:31:28 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = 2*as*NF*Log(z) + as^2*((80*LQ^2*NF*Log(z))/3 + 
       LQ*NF*(-212*Log(z) - (124*Log(z)^2)/3) + 
       NF*((1688*Log(z))/3 - (352*z2*Log(z))/3 + (487*Log(z)^2)/3 + 
         (146*Log(z)^3)/9)) + 
     as^3*(NF^2*((-5894818*Log(z))/729 + (51736*z2*Log(z))/27 - 
         (224*z2^2*Log(z))/15 + (13232*z3*Log(z))/27 - (626738*Log(z)^2)/243 + 
         (3140*z2*Log(z)^2)/9 + (304*z3*Log(z)^2)/9 - (106346*Log(z)^3)/243 + 
         (176*z2*Log(z)^3)/9 - (3113*Log(z)^4)/81 - (4*Log(z)^5)/3) + 
       NF*((29442538*Log(z))/243 - (1328294*z2*Log(z))/27 + 
         (500408*z2^2*Log(z))/135 - (584144*z3*Log(z))/27 + 
         (3607043*Log(z)^2)/81 - (347926*z2*Log(z)^2)/27 - (8996*z3*Log(z)^2)/3 + 
         (704993*Log(z)^3)/81 - (99928*z2*Log(z)^3)/81 + (51493*Log(z)^4)/54 + 
         (18482*Log(z)^5)/405) + 
       LQ^3*(NF*((-25144*Log(z))/27 - (2912*Log(z)^2)/27) + 
         NF^2*((608*Log(z))/27 + (16*Log(z)^2)/9)) + 
       LQ^2*(NF^2*((-11828*Log(z))/27 + (32*z2*Log(z))/3 - (776*Log(z)^2)/9 - 
           (16*Log(z)^3)/3) + NF*((87700*Log(z))/9 - (12272*z2*Log(z))/9 + 
           (7492*Log(z)^2)/3 + (6016*Log(z)^3)/27)) + 
       LQ*(NF*((-175660*Log(z))/3 + (160268*z2*Log(z))/9 + (31712*z3*Log(z))/9 - 
           (157349*Log(z)^2)/9 + (7858*z2*Log(z)^2)/3 - (24254*Log(z)^3)/9 - 
           (4775*Log(z)^4)/27) + NF^2*((27770*Log(z))/9 - (1232*z2*Log(z))/3 - 
           (128*z3*Log(z))/3 + (22540*Log(z)^2)/27 - 32*z2*Log(z)^2 + 
           (316*Log(z)^3)/3 + (44*Log(z)^4)/9))) + 
     z^2*(-2*as*NF*Log(z) + as^2*((-80*LQ^2*NF*Log(z))/3 + 
         LQ*NF*(212*Log(z) + (124*Log(z)^2)/3) + 
         NF*((-1688*Log(z))/3 + (352*z2*Log(z))/3 - (487*Log(z)^2)/3 - 
           (146*Log(z)^3)/9)) + 
       as^3*(NF*((-29442538*Log(z))/243 + (1328294*z2*Log(z))/27 - 
           (500408*z2^2*Log(z))/135 + (584144*z3*Log(z))/27 - 
           (3607043*Log(z)^2)/81 + (347926*z2*Log(z)^2)/27 + 
           (8996*z3*Log(z)^2)/3 - (704993*Log(z)^3)/81 + (99928*z2*Log(z)^3)/81 - 
           (51493*Log(z)^4)/54 - (18482*Log(z)^5)/405) + 
         NF^2*((5894818*Log(z))/729 - (51736*z2*Log(z))/27 + 
           (224*z2^2*Log(z))/15 - (13232*z3*Log(z))/27 + (626738*Log(z)^2)/243 - 
           (3140*z2*Log(z)^2)/9 - (304*z3*Log(z)^2)/9 + (106346*Log(z)^3)/243 - 
           (176*z2*Log(z)^3)/9 + (3113*Log(z)^4)/81 + (4*Log(z)^5)/3) + 
         LQ^3*(NF^2*((-608*Log(z))/27 - (16*Log(z)^2)/9) + 
           NF*((25144*Log(z))/27 + (2912*Log(z)^2)/27)) + 
         LQ^2*(NF*((-87700*Log(z))/9 + (12272*z2*Log(z))/9 - (7492*Log(z)^2)/3 - 
             (6016*Log(z)^3)/27) + NF^2*((11828*Log(z))/27 - (32*z2*Log(z))/3 + 
             (776*Log(z)^2)/9 + (16*Log(z)^3)/3)) + 
         LQ*(NF^2*((-27770*Log(z))/9 + (1232*z2*Log(z))/3 + (128*z3*Log(z))/3 - 
             (22540*Log(z)^2)/27 + 32*z2*Log(z)^2 - (316*Log(z)^3)/3 - 
             (44*Log(z)^4)/9) + NF*((175660*Log(z))/3 - (160268*z2*Log(z))/9 - 
             (31712*z3*Log(z))/9 + (157349*Log(z)^2)/9 - (7858*z2*Log(z)^2)/3 + 
             (24254*Log(z)^3)/9 + (4775*Log(z)^4)/27))));
    *    
       id as^3=AS3;
    *   id as^3=0;
    *   id as^2=AS2;
    *   id AS3=0;
      id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         96
               G         Terms in output =         96
                         Bytes used      =       4276
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.04 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.04 sec out of 0.04 sec


==> anc/CG1gS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CG1qNS/CMAIN6.f <==
      PROGRAM CMAIN3
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCG1qNS,LXCG1qNS,GRCG1qNS,DELCG1qNS,PLUCG1qNS
      REAL*8 TEST1,TEST2,TEST3,TEST4,TEST5,TEST6,TEST7
      REAL*8 TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV,CG1qNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CG1qNS/ CG1qNS(21,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=-1.97258660883050285222449077761571998511D0
      TEST2= 4.04674986038503885952473086913680530144D0
      TEST3=-8.94940932305633305384755658700728895181D0
*
      TEST4= 1.46359274424198757853047361156581797474D0
      TEST5=-0.11823353037865412639465530326412551083D0
      TEST6=-11.51678082831610598191144081864274139903D0
*
      TEST7=-0.608109423084951272296863185511072267D0
      TEST8=-2.38220723189823276117275538323726168455D0 
      TEST9=11.49047508951291826116978088677338228959D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCG1qNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CG1qNS.dat',STATUS='OLD')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CG1qNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT1 = DELCG1qNS(IO,as,LQ,NF,FLAV)
      TT2 = PLUCG1qNS(IO,X,as,LQ,NF,FLAV)
      TT3 = SXCG1qNS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXCG1qNS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCG1qNS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'DEL=',(TT1)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'DEL=',(TT1)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'DEL=',(TT1)/TEST3-1.0D0
*
      IF(IO.EQ.1) WRITE(6,*) 'PLU=',(TT2)/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'PLU=',(TT2)/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'PLU=',(TT2)/TEST6-1.0D0
*
      IF(IO.EQ.1) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST9-1.0D0
*     
      STOP
      END
      include 'DATCG1qNS.f' 
      include 'DELCG1qNS.f'
      include 'PLUCG1qNS.f'
      include 'SXCG1qNS.f'
      include 'LXCG1qNS.f'
      include 'GRCG1qNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CG1qNS/DATCG1qNS.f <==
      SUBROUTINE DATCG1qNS
*     --------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CG1qNS
      CHARACTER*80 STAR
      COMMON/CG1qNS/ CG1qNS(21,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS1000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1qNS(1,IX,1)
          A(IX)=CG1qNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(1,IX,2)=B(IX)
          CG1qNS(1,IX,3)=C(IX)
          CG1qNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='G1qNS1100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(2,IX,1)
          A(IX)=CG1qNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(2,IX,2)=B(IX)
          CG1qNS(2,IX,3)=C(IX)
          CG1qNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1qNS(3,IX,1)
          A(IX)=CG1qNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(3,IX,2)=B(IX)
          CG1qNS(3,IX,3)=C(IX)
          CG1qNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(4,IX,1)
          A(IX)=CG1qNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(4,IX,2)=B(IX)
          CG1qNS(4,IX,3)=C(IX)
          CG1qNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(5,IX,1)
          A(IX)=CG1qNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(5,IX,2)=B(IX)
          CG1qNS(5,IX,3)=C(IX)
          CG1qNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(6,IX,1)
          A(IX)=CG1qNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(6,IX,2)=B(IX)
          CG1qNS(6,IX,3)=C(IX)
          CG1qNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(7,IX,1)
          A(IX)=CG1qNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(7,IX,2)=B(IX)
          CG1qNS(7,IX,3)=C(IX)
          CG1qNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(8,IX,1)
          A(IX)=CG1qNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CG1qNS(8,IX,2)=B(IX)
          CG1qNS(8,IX,3)=C(IX)
          CG1qNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(9,IX,1)
          A(IX)=CG1qNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(9,IX,2)=B(IX)
          CG1qNS(9,IX,3)=C(IX)
          CG1qNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(10,IX,1)
          A(IX)=CG1qNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(10,IX,2)=B(IX)
          CG1qNS(10,IX,3)=C(IX)
          CG1qNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(11,IX,1)
          A(IX)=CG1qNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(11,IX,2)=B(IX)
          CG1qNS(11,IX,3)=C(IX)
          CG1qNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(12,IX,1)
          A(IX)=CG1qNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(12,IX,2)=B(IX)
          CG1qNS(12,IX,3)=C(IX)
          CG1qNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(13,IX,1)
          A(IX)=CG1qNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(13,IX,2)=B(IX)
          CG1qNS(13,IX,3)=C(IX)
          CG1qNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(14,IX,1)
          A(IX)=CG1qNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(14,IX,2)=B(IX)
          CG1qNS(14,IX,3)=C(IX)
          CG1qNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(15,IX,1)
          A(IX)=CG1qNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(15,IX,2)=B(IX)
          CG1qNS(15,IX,3)=C(IX)
          CG1qNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(16,IX,1)
          A(IX)=CG1qNS(16,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(16,IX,2)=B(IX)
          CG1qNS(16,IX,3)=C(IX)
          CG1qNS(16,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(17,IX,1)
          A(IX)=CG1qNS(17,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(17,IX,2)=B(IX)
          CG1qNS(17,IX,3)=C(IX)
          CG1qNS(17,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(18,IX,1)
          A(IX)=CG1qNS(18,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(18,IX,2)=B(IX)
          CG1qNS(18,IX,3)=C(IX)
          CG1qNS(18,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3300.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(19,IX,1)
          A(IX)=CG1qNS(19,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(19,IX,2)=B(IX)
          CG1qNS(19,IX,3)=C(IX)
          CG1qNS(19,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*

      OPEN(UNIT=LIN,FILE='G1qNS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(20,IX,1)
          A(IX)=CG1qNS(20,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(20,IX,2)=B(IX)
          CG1qNS(20,IX,3)=C(IX)
          CG1qNS(20,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qNS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qNS(21,IX,1)
          A(IX)=CG1qNS(21,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qNS(21,IX,2)=B(IX)
          CG1qNS(21,IX,3)=C(IX)
          CG1qNS(21,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CG1qNS.dat',STATUS='NEW')
      DO ISET=1,21
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CG1qNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CG1qNS/DELCG1qNS.f <==
      REAL*8 FUNCTION DELCG1qNS(IO,as,LQ,NF,flav)
*     ------------------------=----------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(16)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 1.0D0
      GOTO 200
101   CONTINUE
      w(1)=LQ - 3 - 4.D0/3.D0*z2
*
      G = 4*as*w(1)
*
      GOTO 200
102   CONTINUE
      w(1)=38.D0/9.D0*NF
      w(2)=3 - 2.D0/9.D0*NF
      w(2)=z2*w(2)
      w(3)= - 64.D0/9.D0*z2 - 7 + 2.D0/3.D0*NF
      w(3)=LQ*w(3)
      w(2)=w(3) + 16*w(2) - w(1) + 49 + 104.D0/9.D0*z3
      w(2)=LQ*w(2)
      w(3)=457.D0/3.D0 + 16*z3
      w(3)=NF*w(3)
      w(1)=253.D0/15.D0*z2 - 53 + w(1)
      w(1)=z2*w(1)
      w(1)=2*w(2) + 4*w(1) + 1.D0/9.D0*w(3) - 4141.D0/18.D0 + 48*z3
*
      G = as**2*w(1)
      GOTO 200
103   CONTINUE
      w(1)=2.D0/9.D0*NF
      w(2)= - 430*NF + 50311.D0/3.D0 - 1460*z3
      w(2)=w(2)*w(1)
      w(3)=4*NF
      w(4)= - 2207.D0/3.D0 - w(3)
      w(4)=w(4)*w(1)
      w(4)= - 640858.D0/945.D0*z2 + w(4) + 23704.D0/9.D0 - flav
      w(5)=4*z2
      w(4)=w(4)*w(5)
      w(2)=w(4) + w(2) + 30092.D0/3.D0*z3 - 248563.D0/9.D0 + 100*flav
      w(2)=w(2)*w(5)
      w(4)=1.D0/3.D0*NF
      w(6)= - 9517.D0/3.D0 - 304*z3
      w(6)=w(6)*w(4)
      w(6)=w(6) - 4276*z3 + 140837.D0/3.D0 - 4304*z5
      w(6)=w(6)*w(1)
      w(7)= - 14 - flav
      w(7)=z5*w(7)
      w(8)=2906.D0/3.D0*z3 + 5899 + 35*flav
      w(8)=z3*w(8)
      w(2)=w(2) + w(6) + 16.D0/3.D0*w(8) + 3200.D0/3.D0*w(7) - 1366241.D
     & 0/18.D0 + 160*flav
      w(6)= - 38.D0/3.D0*NF + 373 + 56*z3
      w(1)=w(6)*w(1)
      w(6)=101.D0/3.D0 - NF
      w(3)=w(6)*w(3)
      w(3)=976.D0/5.D0*z2 - 1121 + w(3)
      w(3)=z2*w(3)
      w(4)= - 8 + w(4)
      w(4)=NF*w(4)
      w(6)=2.D0/3.D0*NF
      w(7)=7 - w(6)
      w(7)=z2*w(7)
      w(4)=32.D0/9.D0*w(7) + 4.D0/9.D0*w(4) + 21 + 1024.D0/81.D0*z3
      w(7)=2*LQ
      w(4)=w(4)*w(7)
      w(1)=w(4) + 16.D0/27.D0*w(3) + w(1) - 529 - 216*z3
      w(1)=LQ*w(1)
      w(3)=406.D0/3.D0*NF - 4853 - 752.D0/3.D0*z3
      w(3)=w(3)*w(6)
      w(3)=w(3) + 560.D0/3.D0*z3 + 65885.D0/3.D0 + 4528*z5
      w(4)= - 6713.D0/3.D0 + 67*NF
      w(4)=NF*w(4)
      w(4)=4.D0/3.D0*w(4) + 67133.D0/3.D0 - 4672*z3
      w(6)= - 97 + 182.D0/27.D0*NF
      w(6)=z2*w(6)
      w(4)=1.D0/27.D0*w(4) + 14.D0/5.D0*w(6)
      w(4)=w(4)*w(5)
      w(1)=w(1) + 1.D0/9.D0*w(3) + w(4)
      w(1)=w(1)*w(7)
      w(1)=1.D0/9.D0*w(2) + w(1)
*
      G = as**3*w(1)
*
200   CONTINUE
*
      DELCG1qNS = G
*
      RETURN
      END


==> anc/CG1qNS/G1qNS1000.dat <==
# G1qNS1000
-5.33333333333333333333333333333
-5.33328582519332127001143352736
-5.33328218446655960596001833987
-5.33327826580793907443367138258
-5.33327404809270574594214999802
-5.33326950859848998252090542928
-5.33326462288517905518092716708
-5.33325936466581792074258910175
-5.33325370566787339418052767451
-5.33324761548414816115606985206
-5.33324106141257874321586352084
-5.33323400828409540171331538183
-5.33322641827766177452990111215
-5.33321825072154749171114744647
-5.33320946187981780135046369472
-5.33320000472295002279578794584
-5.33318982868140707453637344772
-5.33317887938091301803421653586
-5.33316709835808410873134343264
-5.33315442275497081544227898841
-5.33314078499096119284136276646
-5.33312611241038336975549563264
-5.33311032690402421468609755911
-5.33309334450265188846791419681
-5.333075074940491381581923006
-5.33305542118645360730201394177
-5.33303427894075948315735751491
-5.33301153609442993526866931345
-5.3329870721489301043204721913
-5.33296075759306036427682233099
-5.33293245323397717230196508964
-5.33290200947900227435673109375
-5.33286926556463835167179059469
-5.33283404872895169256508975714
-5.33279617332320671843452924609
-5.33275543985834190616455439623
-5.33271163398156046721762506602
-5.33266452537797060738363905227
-5.3326138665918477404167132626
-5.33255939176170299520474008549
-5.33250081526292695536536619213
-5.33243783025133289374547019971
-5.33237010710044777068195090658
-5.33229729172488976991710811503
-5.33221900378162581268431692608
-5.33213483474031881754719653661
-5.33204434581334978381502417923
-5.33194706573543120330995458823
-5.33184248838201277913107970636
-5.33173007021491466235056516888
-5.3316092275428038843959861085
-5.33147933358325258675910527684
-5.33133971531217797978502247317
-5.33118965008545935279561905384
-5.33102836201645224420492227236
-5.33085501809196905358360917002
-5.33066872400806355590725616347
-5.33046851970563817547293850757
-5.33025337458448126880226045652
-5.33002218237283035170441164381
-5.32977375562793896711663326582
-5.32950681984139194497825266803
-5.3292200071210577558627781664
-5.32891184941957843750552415555
-5.3285807712771673745456528179
-5.32822508204420242950683716299
-5.32784296754665506829119666976
-5.32743248115477273898907304364
-5.32699153421261832648166312136
-5.32651788578305232226729332744
-5.32600913165950443095474129228
-5.32546269259240426537118638162
-5.32487580167440656510071168161
-5.32424549082453426330226430364
-5.32356857630705003942756326549
-5.32284164321622889388092409138
-5.32206102885321353529541108313
-5.32122280491576109087701683471
-5.32032275841590097988356606357
-5.31935637123428357005658621281
-5.31831879821326762021924849385
-5.31720484368352753610097194328
-5.31600893631111056757324287586
-5.31472510214338554750075882253
-5.31334693572313915530537754109
-5.31186756913012708270208760816
-5.31027963879860277609508418894
-5.30857524994764444743284470193
-5.30674593844839155765880727587
-5.30478262993848462974392011362
-5.3026755959789653412225568043
-5.30041440703251297155459566608
-5.2979878820240298011493566647
-5.29538403422508741269150036556
-5.29259001318243564605614155364
-5.28959204238746388936682519892
-5.28637535235797585869467956028
-5.28292410877565455713205706219
-5.2792213352918864781259881216
-5.27524883058088514548041847414
-5.27098707918197111342642688406
-5.26641515563205759671188352975
-5.20825916598313611018602298066
-5.15318822433353852877395155371
-5.10001940321380260913507675583
-5.04819948145261144656363186679
-4.99740740384608313830280609659
-4.94743408838040504911203463098
-4.89813305518063582421846432849
-4.84939633732917694476865623513
-4.80114131770542294731082202421
-4.75330292900865603546933578168
-4.70582874020842472314371625429
-4.6586757092136965056134826988
-4.61180795209696971925505759953
-4.56519516098841572721721563972
-4.51881145157875672188872642792
-4.4726345042138998172610413229
-4.42664491108222779620540966028
-4.38082567146966760268464306962
-4.335161795574706247445288776
-4.28963998935396459107570478818
-4.24424840081934053298240264317
-4.19897641360615774504290958656
-4.15381447737261791222251599591
-4.1087539672308604186191275146
-4.06378706630402376344650778845
-4.01890666688313394097963828535
-3.97410628667607574903558625809
-3.9293799974022747722705741079
-3.8847223635624998105346440538
-3.84012838965327284225769675501
-3.79559347443505083419860163993
-3.75111337112792830523727969102
-3.7066841526164592833482075388
-3.66230218090977646134984150382
-3.61796408023447136302163972857
-3.57366671324315717278365625861
-3.52940715990690136610269460358
-3.48518269872907939708502965674
-3.44099078997495664472928832999
-3.39682906065800003489205262067
-3.3526952910625362651501483905
-3.30858740261446500759306183444
-3.26450344693852940982517974778
-3.22044159596311621088976203043
-3.17640013295248100167584541776
-3.13237744436229436287224549516
-3.08837201242798506422332772073
-3.04438240840692523898697087877
-3.00040728640539184488977789654
-2.95644537772972077568776505263
-2.91249548570836821971521387861
-2.86855648093789272755154622431
-2.82462729691132376549454607571
-2.78070692599211537885047739498
-2.73679441570100303937970106832
-2.69288886528667664558946628552
-2.64898942255432764367845710092
-2.60509528092888628775959046621
-2.56120567673218939693568446462
-2.51731988665545475300125868895
-2.47343722541032393430242919092
-2.42955704354340367362666576994
-2.38567872540071479703565459292
-2.3418016872297714912223078163
-2.29792537540818273313887923586
-2.25404926478871001605995893903
-2.21017285715164641506466734552
-2.16629567975621488198368694584
-2.12241728398343001303176187159
-2.07853724406353745196654387012
-2.03465515588174734512490610416
-1.99077063585652050820986088694
-1.9468833198851548969880282048
-1.90299286235186146734978567353
-1.85909893519391772169289201146
-1.81520122702184870568999864011
-1.77129944228991294119077266892
-1.72739330051346828777587050447
-1.6834825355300631393300743972
-1.63956689480134444816224335212
-1.59564613875309828072125074734
-1.55172004015094312527395136415
-1.50778838350938293223581108961
-1.4638509645320976001428148037
-1.4199075895815048664284172256
-1.37595807517577069999167381771
-1.3320022475115765547734816302
-1.2880399420110723346567772123
-1.24407100289155463075068059981
-1.20009528275651161241396573185
-1.15611264220676968349962549026
-1.11212294947056337579756946631
-1.06812608005142959201396969563
-1.02412191639290081698094934578
-0.980110347559039817668510777194
-0.936091268929921128889075658799
-0.892064581911222705947701343877
-0.848030193657144910885015451673
-0.803988016805923841923289257152
-0.759937969227252240051494336349
-0.71587997378096410671466504298
-0.671813958086379010132583185966
-0.62773985430173908879017562561
-0.58365759891320620148241414858
-0.539567132532918726851580439751
-0.495468399705637366911158332284
-0.451361348723537127963879863861
-0.407245931448728593516986962864
-0.363122103143115809118180431637
-0.318989822305220698451457502031
-0.27484905051362504273028756526
-0.230699752276700790790677016583
-0.186541894888317925783616203443
-0.142375448289236388337802549104
-0.0982003849339047304492229012921
-0.0540166796624033273414849528419
-0.00982430957728417815274176846166
0.0343767460749273530671132385734
0.0785865060177910056796611918756
0.122804987054780716058627438565
0.167032204175083731747852703662
0.211268170655558785513958394766
0.255512898159032632787632274019
0.299766396829105098934799000337
0.344028675381624166284812624661
0.388299741192984519423317339714
0.43257960038539532807131532809
0.47686825790925584943465639657
0.521165717622770647923560727563
0.56547198236892983333046435874
0.609787054049973684496402965856
0.654110933699455331486816891251
0.698443621552009794216332280199
0.742785117110932599651041952874
0.787135419213666404870680436813
0.831494526095289522337188569541
0.87586243545009596079327037397
0.920239144491352545479188532123
0.964624650009314850975731113378
1.00901894842758005604403105952
1.05342203585785140028057056213
1.09783390815318567597249359972
1.14225456095979211469432420226
1.18668398976744811708601291315
1.23112218995859451668306757044
1.27556915685617045601258927114
1.32002488577024547735459042886
1.36448937204350408403841122029
1.40896261109563580382046660128
1.45344459846668167712226512331
1.49793532985938609352857292042
1.54243480118060100400164401776
1.58694300858178773845718521509
1.63145994849865995337022867381
1.67598561769000961722044440936
1.72052001327575640827709539412
1.76506313277425944522482516116
1.80961497413892889245014283466
1.85417553579417367469515011667
1.89874481667072029671664018807
1.9433228162403365892545400438
1.98790953454999308990242640342
2.03250497225549371346027716469
2.07710913065460636828721640455
2.12172201171972323047642917389
2.16634361813007949391765491154
2.2109739533035585692128907177
2.25561302142811090582398949219
2.30026082749281285774230179906
2.34491737731859130148831874401
2.38958267758863904459684410814
2.43425673587854543125306087937
2.47893956068616595785259287057
2.52363116146125415349751429543
2.56833154863487845743587289854
2.61304073364864633591793534473
2.65775872898375742367446887256
2.7024855481899070490963850328
2.74722120591406110616159175306
2.79196571792912286923611050426
2.83671910116251200816285818264
2.88148137372467574969859668483
2.9262525549375518465853864952
2.97103266536300275662512655099
3.0158217268312402003993936452
3.06061976246925905713184325864
3.10542679672929937306994659504
3.15024285541735509516100459286
3.19506796572174800425782404642
3.23990215624178520620367769716
3.28474545701651844555220573328
3.32959789955362343505899828497
3.37445951685841734416510440936
3.41933034346303256124917203873
3.46421041545576483726716955462
3.50909977051061393238109085207
3.55399844791703492219610511033
3.59890648860991837621519012074
3.64382393519981769805744040486
3.68875083200344201488692644022
3.7336872250744331224189281574
3.77863316223444513190505780257
3.82358869310454562678355810226
3.86855386913695731939130508963
3.91352874364715940248553732872
3.95851337184636801657267099537
4.00350781087441550248671284609
4.04851211983304837964076387701
4.09352635981966428427476325324
4.13855059396150841926755045952
4.18358488745035040814290619656
4.22862930757766281129480793856
4.27368392377032295275130191104
4.31874880762686012160244810362
4.3638240329542706541993245277
4.40890967580542387210369078028
4.45400581451708234730113606431
4.49911252974856049120987568785
4.54422990452104601840652139249
4.58935802425760942069346133009
4.63449697682392720315749260216
4.67964685256974528228962549414
4.72480774437110962819413838532
4.769979747673391949625904485
4.81516296053513897334939966961
4.86035748367277465948079723312
4.90556342050618552350982435739
4.95078087720522010514205085528
4.9960099627371345355888408129
5.04125078891501711019246032918
5.08650347044722577414150157935
5.13176812498787347744875302652
5.17704487318839745338603881524
5.22233383875024962437515962444
5.26763514847874654322525592882
5.31294893233811853802399974428
5.35827532350779904851517336373
5.4036144584399965231618930747
5.44896647691859269219682138958
5.49433152211941254586207051886
5.53970974067191293198644462875
5.58510128272233834647204855274
5.63050630199839422780540024085
5.67592495587548988622552222366
5.72135740544460510375843657383
5.76680381558183643729398412788
5.81226435501968134782715694789
5.85773919642012046977957349468
5.90322851644956063012002707678
5.94873249585570363329381705687
5.99425131954640835056140221664
6.03978517667061629741054599562
6.08533426070141365679401085825
6.13089876952130561602130390603
6.17647890550978193859471678166
6.22207487563325589699243120341
6.26768689153746205672827924894
6.31331516964240193485644703137
6.35895993123993026690915810186
6.40462140259407851513761395926
6.45029981504421634860883686408
6.49599540511115613363479260924
6.54170841460631000337134015939
6.58743909074401384122944733157
6.63318768625713752786612542737
6.67895445951610608077900289208
6.72473967465146187473283220994
6.7705436016801039872961232256
6.81636651663534688472273565085
6.86220870170094716859087132574
6.90807044534925396367476623787
6.9539520424836457645922212152
6.99985379458542419653362299767
7.04577600986534320921948018706
7.09171900341996074036789774778
7.13768309739300888457249871232
7.18366862114198811692493520363
7.22967591141020118160758442197
7.27570531250445290017911819834
7.32175717647865342123939950889
7.36783186332357436439280081621
7.41392974116301995192315014247
7.46005118645668861980472454681
7.50619658421001480781921416548
7.55236632819129570293418775
7.59856082115642371147738552037
7.64478047508156242960705841396
7.69102571140412193899852587604
7.73729696127240845215621212027
7.78359466580434375220441104512
7.82991927635567160514071061352
7.87627125479809146556512354291
7.92265107380778445521634577242
7.96905921716482288159578405795
8.01549618006398260568495383796
8.0619624694375074981534858502
8.1084586042904071891937107232
8.1549851160489034778294937675
8.20154254892267729608491843096
8.24813146028160721126613693702
8.2947524210477323025421955042
8.3414060161032170917328687437
8.38809284471514428939652667676
8.43481352097801270576235327123
8.48156867427487306713813299848
8.52835894975809399580263258352
8.57518500885081441004374334573
8.62204752977020747064743187024
8.66894720807375536904728745272
8.71588475722981419161527846035
8.76286090921383432296664555238
8.80987641513169494048724206985
8.8569320458717117335587522342
8.90402859278698575119332735765
8.95116686840987901185237088296
8.99834770720053005258373597893
9.04557196633146089730353616444
9.09284052651047703596748800677
9.14015429284422509410027104369
9.18751419574495023353093438277
9.23492119188318840596351766088
9.28237626518933899380107548025
9.32988042790729291858166137292
9.37743472170354199097207847438
9.42504021883546937380258586536
9.47269802338282106191118045914
9.5204092725466870925062655493
9.56817513802068198572975993547
9.61599682743941028104231297024
9.66387558590973904840330122465
9.71181269763087951213719864215
9.75980948760980963680739207631
9.80786732347915459498556350518
9.85598761742528917887506572049
9.90417182823514307343449268249
9.95242146347098519514927540128
10.0007380817833469809143370644
10.049123295373227995447580151
10.0975787726158236072016962684
10.1461062408592388207706120637
10.1947074894130220053305503947
10.2433843727428872753225660292
10.2921388138897178805348609658
10.3409728081328821006324803602
10.3898884269200791793493760845
10.4388878220884023716665081662
10.4879732304041020267797522674
10.5371469784517040181765234963
10.5864114879067468562952461705
10.6357692812305142195588173884
10.6852229878298409742293278779
10.7347753507304580706365555211
10.7844292338185318391430436176
10.8341876297121858757111819623
10.8840536683330365795082932359
10.9340306262573284831340377784
10.9841219369373671129068550548
11.0343312018969119430219433547
11.0846622030193719642206491236
11.1351189160654848801486357575
11.1857055255782038034240184042
11.236426441357437788988658094
11.2872863167169342819407363137
11.3382900687710023963523445414
11.3894429010412759888275899912
11.4407503287249747423289115175
11.492218207028265999997377354
11.5438527630440847694124925366
11.5956606317466513419712997173
11.6476488967895093962120157533
11.6998251369361883259967123635
11.7521974791304987668604724344
11.8047746594375743330853023062
11.8575660933713180319818641453
11.9105819574882803579242598452
11.9638332845988554088971496841
12.0173320755611622944158508885
12.0710914314334463131082712766
12.1251257108421655204958612961
12.1794507188838125305334285492
12.2340839358793279221506455521
12.2890447970815809794132288875
12.3443550383678410444713136573
12.4000391286081059001190977941
12.4561248177128896189877389499
12.5126438418563258218173649245
12.5696328466322173345602416943
12.6271346194814682460957119541
12.6851997729390528218829822661
12.7438891059666211780081872985
12.8032770238531190443393781246
12.8634566865042793691879830376
12.9245481392519574629234369558
12.9867119637536245587977389254
13.0501741301558794037189248902
13.1152766637280916963641632261
13.1826003241128318318956737038
13.2533680280262289063559603415
13.3333333333333333333333333333


==> anc/CG1qNS/G1qNS1100.dat <==
# G1qNS1100
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/CG1qNS/G1qNS2000.dat <==
# G1qNS2000
-263.142268830322264848380193634
-263.137491469739621947289698017
-263.13721215792148293657826613
-263.136917470751498997718260851
-263.136606639858821352993899548
-263.136278865100454380883884484
-263.135933313855114784844193275
-263.135569120367632537822419899
-263.135185385153611936380191093
-263.134781174475097629183959905
-263.134355519899104955945376004
-263.133907417952082918594961922
-263.133435829884688613397679227
-263.132939681562671444945586987
-263.132417863501201867202305193
-263.131869231061641208833832676
-263.131292604831545332400635153
-263.130686771210635007387175394
-263.130050483227560098404088047
-263.12938246161454376117088414
-263.128681396169428237193268793
-263.1279459474372676719562162
-263.127174748746438505454642388
-263.126366408637278014084880516
-263.125519513724530933960802094
-263.124632632038398018933953899
-263.12370431689275500945638996
-263.122733111333162855264410075
-263.121717553221638148950564148
-263.120656181019815594470060571
-263.119547540337132007368052908
-263.118390191316014968469266199
-263.117182716931791117893100797
-263.115923732291162660583514851
-263.114611895019660679577909225
-263.113245916835496336282563059
-263.111824576414723346635493278
-263.110346733660626035880190112
-263.10881134549878703998814816
-263.10721748332839911885525218
-263.105564352270099955486411499
-263.10385131236096228738444599
-263.102077901858301048072884369
-263.100243862825703011144118107
-263.098349169187183261989599858
-263.096394057448669214665040759
-263.094379060300151491179305243
-263.092305043326868652981090543
-263.090173245073858722744042051
-263.087985320725166333287767776
-263.085743389676994483068334601
-263.083450087303191340308200583
-263.081108621231725362043848805
-263.078722832472289391129411454
-263.076297261757952972572996337
-263.073837221487922154021605287
-263.071348873684041709749762174
-263.068839314400764525154596193
-263.066316665056999900962157418
-263.063790171188624921966599389
-263.061270309152594417874676244
-263.058768901347615064329399032
-263.056299240552364049833106083
-263.053876224020345904220410022
-263.051516498010813904558640719
-263.04923861347786500774955989
-263.047063193684989134262266653
-263.045013114560164981375950915
-263.043113698657207048604641171
-263.041392923642656527539475505
-263.039881646284260289733504375
-263.038613842977200638270107456
-263.037626867907943423494758212
-263.036961730023100990418443124
-263.036663390042315811837364822
-263.036781078830137675032136699
-263.037368638522490856204013933
-263.038484887888929747540025539
-263.040194013502807757247655176
-263.042565988388105443073387858
-263.045677019914375036683606237
-263.049610028820479465362256598
-263.05445516136397760860121348
-263.060310336716597767751574899
-263.067281831857729515884149162
-263.075484906357743679851597388
-263.085044469591719278614112742
-263.096095793082307373927339308
-263.108785270838468532277576274
-263.123271230735119867196200485
-263.139724800167697077218357013
-263.158330829415566158672388581
-263.179288876359274070692411175
-263.202814256418803953345861123
-263.229139161813070175789123371
-263.258513854484330057464029927
-263.291207937284104614829551909
-263.327511708278214489308007034
-263.367737603295673737914947322
-263.41222173211672106174290967
-263.461325513965560502139917999
-263.51543741823865518323692336
-264.290057737268791720369615818
-265.107071700392397523712148597
-265.935337556934700299899320695
-266.764936760704532928784503951
-267.591708436264919005106074276
-268.413656511792529130863977184
-269.229753140699939350311274972
-270.039453294052486947722104535
-270.842471056844047433233790746
-271.63866686213229182392878943
-272.427986757907218564600321234
-273.21042800910390665743853633
-273.986018842844205592890816231
-274.75480615720304867072684792
-275.51684788925050803037539198
-276.272208196109133922260433794
-277.02095437878838482289078943
-277.763154908847564645805490064
-278.498878165001070521744471779
-279.228191632966880407123796731
-279.951161410644295540915307129
-280.667851915870625140262501457
-281.378325728970265984477740275
-282.082643524860897427037042211
-282.780864064251345617758781789
-283.473044223269466250268483868
-284.159239047441975651889252636
-284.839501820413616381839647663
-285.513884140847423246148770547
-286.182436003051451845668114194
-286.845205878333802077241573202
-287.502240795099864732204761375
-288.153586416410303139323687549
-288.799287114208657085285590295
-289.439386039767800167592111767
-290.073925190139291800211123584
-290.702945470550014149613611322
-291.326486752798206852974105162
-291.944587929771534464111229874
-292.557286966254091179186593527
-293.164620946215062770842562985
-293.766626116784696462013112611
-294.363337929127260200804372352
-294.954791076418655293251877143
-295.541019529130319944830239209
-296.122056567812480582625807738
-296.697934813559705705733143888
-297.268686256330821493775062224
-297.834342281284067171857895094
-298.394933693277249575700674555
-298.95049073967183392051926026
-299.501043131569532186303655521
-300.046620063600113320697344951
-300.587250232369910090187534108
-301.122961853671855769675073436
-301.653782678549849370987947642
-302.179740008302806346278411851
-302.700860708506879185641497262
-303.217171222127999990039768005
-303.728697581791072752123574848
-304.23546542126679316258725806
-304.737499986232164575794813764
-305.234826144356277300281183719
-305.727468394758792850204078863
-306.215450876884795009618234221
-306.698797378836207111504415931
-307.177531345196803282128678302
-307.651675884384935907617029557
-308.121253775565439466065299567
-308.58628747514973115561584497
-309.046799122910892168498999416
-309.502810547738462356506517741
-309.954343273055799253996018121
-310.401418521921125217727780872
-310.84405722183180034782467483
-311.282280009249901599031723918
-311.716107233865848895103407735
-312.145558962615586938659635644
-312.570654983465697493035517364
-312.991414808979772761689390867
-313.407857679678418421968776146
-313.820002567204367889691980028
-314.227868177303371131609010444
-314.631472952630766005960155239
-315.030835075392942415529713336
-315.425972469832264690610239811
-315.816902804563421195075577846
-316.203643494768618168083726711
-316.586211704258523628784515408
-316.964624347405393452685298392
-317.338898090954372436534525158
-317.709049355718555527292186551
-318.075094318163015862568832212
-318.437048911882654534681236339
-318.794928828978399925567023337
-319.148749521335980122254108
-319.498526201811208532897195264
-319.844273845325458750883953328
-320.186007189874758464006928834
-320.523740737455702405494023071
-320.857488754911169734638000238
-321.187265274698630660350425377
-321.513084095583639518321551218
-321.834958783260935904214472422
-322.152902670905410952152048079
-322.466928859655041601700083155
-322.777050219027750954858751491
-323.08327938727401688414537352
-323.385628771666923265170094818
-323.68411054873122797363139091
-323.978736664412908554626202955
-324.269518834190539730765055732
-324.556468543129756192452058465
-324.839597045881958971758616168
-325.118915366628333735888128159
-325.394434298970164172319699757
-325.666164405766342927654130933
-325.934116018918905983371452615
-326.198299239107343604610034686
-326.458723935472371804359812931
-326.715399745249782366298095931
-326.968336073354926624005615187
-327.217542091918328178124211278
-327.463026739772862337009279693
-327.704798721892885095453795948
-327.942866508785641737886968776
-328.17723833583523449674185814
-328.407922202599379954063889624
-328.634925872059139895617133018
-328.858256869821763971767211887
-329.077922483276738656888037163
-329.293929760705094505470482582
-329.506285510341982462307121479
-329.714996299392489886603406692
-329.920068453000627892319840371
-330.12150805317138349187116518
-330.319320937645692765124118451
-330.513512698728154772887454773
-330.704088682067270110644256318
-330.891053985387952775066061527
-331.074413457176029317523720678
-331.254171695314405013432723343
-331.430333045670542915018109506
-331.60290160063486811197452386
-331.77188119760967623613430892
-331.937275417448092151589846759
-332.09908758284259181181488886
-332.257320756662567383171152998
-332.411977740240382874193211234
-332.563061071605334620702517995
-332.710573023664897996937555262
-332.854515602332608620769261461
-332.994890544601893018250718421
-333.131699316565130186991524516
-333.264943111377191682999369538
-333.394622847162673710827988274
-333.520739164866000172702617059
-333.643292426043540681604424957
-333.762282710596852118927473929
-333.877709814446116372186188337
-333.989573247142810375207795769
-334.097872229420607444986073902
-334.202605690683471118313699726
-334.303772266429864189473116112
-334.401370295611956389171396393
-334.49539781792867407546388864
-334.585852571051394379816049254
-334.672731987781044415066667207
-334.756033193135323355305917832
-334.8357530013647213879496821
-334.911887912895964661802272976
-334.98443411120146935660996943
-335.0533874595933408230928645
-335.118743497940405329780714249
-335.180497439306712244632946797
-335.238644166509893414121219106
-335.293178228597714017062695845
-335.344093837241095199894253543
-335.391384863041833277034264985
-335.435044831753183134997458374
-335.475066920411414640122877995
-335.511443953376390242718245052
-335.544168398279149517997634258
-335.573232361874422006426283621
-335.59862758579592333000708507
-335.620345442212221080485278236
-335.638376929380886310887135431
-335.65271266709857352017336799
-335.663342892044596705264421024
-335.670257453015491264521893742
-335.673445806047971167026538294
-335.672897009427607743372099711
-335.668599718580470592268419003
-335.660542180844882314221240884
-335.648712230120346955006051183
-335.63309728139061703825272217
-335.613684325117765753189971386
-335.590459921504029099452801889
-335.563410194618077428507434458
-335.532520826382266706720842428
-335.497777050417306797413014784
-335.459163645740666950014298323
-335.416664930314917317563637618
-335.37026475444207951488479948
-335.319946493999928785885353287
-335.265693043516055067448197466
-335.207486809075349907636300608
-335.14530970105644059559081177
-335.079143126692441757073811019
-335.008967982451237819326494311
-334.934764646230346896130811001
-334.856512969361247520481065003
-334.774192268417873976651880539
-334.687781316823803460267100533
-334.597258336252468614039535694
-334.502600987814531822372281678
-334.403786363026352657712355092
-334.30079097455326669572747158
-334.193590746721172176917843363
-334.082161005789690291578716365
-333.96647646997992478489270281
-333.846511239249596679348114132
-333.722238784808069729568828942
-333.593631938363511272489959367
-333.460662881094150900235195689
-333.323303132335305323249827168
-333.181523537973531337375412072
-333.035294258538949359985205581
-332.884584756986446923752055843
-332.729363786156124144179415657
-332.569599375902980804031894357
-332.405258819885466580591400225
-332.236308662002121295162095545
-332.062714682465120059388667548
-331.884441883499107953937171452
-331.701454474653259476438551687
-331.513715857714028459014467732
-331.32118861120556344671319228
-331.123834474464250552518850013
-330.921614331273309404364893482
-330.714488193042806749126668159
-330.502415181519865280050069202
-330.28535351101323093273311028
-330.063260470115718793848322421
-329.836092402907384342049903798
-329.603804689621561354409688988
-329.366351726755168727128291716
-329.12368690660391383267462505
-328.875762596202207909804186102
-328.622530115646757279570060692
-328.363939715781900691066885303
-328.099940555223825478132041127
-327.830480676699810956577964493
-327.555506982677613956025654079
-327.274965210259025735630057218
-326.988799905310488771107372129
-326.696954395802462817850339427
-326.399370764327968837974862048
-326.095989819769413189009173724
-325.786751068081399027869104882
-325.471592682155763045207760365
-325.150451470733528992428646104
-324.823262846326840276648233473
-324.489960792112217134780507044
-324.150477827754674166191212286
-323.80474497412032553921190492
-323.45269171683309182207488554
-323.094245968628997520594694912
-322.729334030459304961254157783
-322.357880551291360561169410857
-321.97980848655352565104524306
-321.595039055167917148454803105
-321.203491695111884162876006426
-320.805084017446185006504148887
-320.399731758744694293954027551
-319.987348731857150237881593946
-319.567846774932935407098917014
-319.141135698630156678127992768
-318.707123231430337416927385991
-318.26571496297484149007079264
-317.816814285334697720997852105
-317.360322332120766749489855994
-316.896137915336170352383871283
-316.424157459867565002637950406
-315.944274935506163934337542415
-315.456381786383370530989601811
-314.96036685769945371723478563
-314.45611631961684424246482393
-313.943513588182327904015595141
-313.422439243134623818326512989
-312.892770942445525856074591509
-312.354383333433913174781291875
-311.807147960282457784054074942
-311.250933167776725811167194723
-310.685604001075532941828208036
-310.111022101309817117295708106
-309.52704559679487161814793359
-308.933528989627472206713335175
-308.330323037425159920049297095
-307.717274629949626490088713066
-307.09422666033970479783810576
-306.461017890661796530325084789
-305.817482811466568413266711479
-305.163451495020301990919010229
-304.498749441857263608837310662
-303.823197420275732223378458779
-303.136611298374730235143656555
-302.438801868200878614121521253
-301.729574661544956868848184225
-301.00872975689548648747142384
-300.276061577021747568454004055
-299.531358676620832834201444166
-298.774403519422364779375908218
-298.004972244100044177111625199
-297.222834418290921896469971791
-296.42775277997081373112508259
-295.619482965377190210710764539
-294.797773222608703117377345195
-293.962364109962737019255396314
-293.112988177998416425330441004
-292.249369634231707653685763325
-291.371223989280902280534527634
-290.478257683184041450494711245
-289.570167690503823101521884844
-288.646641102719199713463332974
-287.707354686275065891497431193
-286.751974414520849054110148666
-285.780154971613980514251440736
-284.791539226293473423960605946
-283.785757673240282463553810738
-282.762427839532627857837705662
-281.721153653473600906039035222
-280.661524772812359959614673221
-279.583115869095914933301890918
-278.485485864572273523758137864
-277.36817711771344750467526661
-276.230714553033746910157155659
-275.072604730439466469178272265
-273.893334848854203888937213943
-272.692371678312381212778993326
-271.469160414093662471361282124
-270.223123445773120500679279894
-268.953659033274860599670726943
-267.660139881127134148096719443
-266.34191160110931278638205198
-264.998291052337324760417036128
-263.628564546532984659328948011
-262.231985904738976100977424556
-260.807774350045401172734859004
-259.355112218950603748602154765
-257.873142471746547074171189238
-256.360965979747417279803452138
-254.817638564209494580795132046
-253.242167758348756506144349344
-251.633509259863374448720576673
-249.990563036706132051207285762
-248.312169043399014608912067314
-246.597102498782696778996151017
-244.844068668555916260872619445
-243.051697087047804377982858185
-241.218535142087964696336260829
-239.343040934230802060270705426
-237.423575306497315875720815235
-235.458392922646821199141582458
-233.445632250058354954013881459
-231.383304276664286914889573441
-229.269279758854408764945652894
-227.101274757331482642060807575
-224.876834168565129943039045066
-222.593312898161347042415599892
-220.247854245707746908967582652
-217.837364973897574141172360382
-215.358486411830901552450854871
-212.80756078499128825414740238
-210.180591761044931443630083902
-207.473197935407947183645884599
-204.680557631140101064341225828
-201.797342922357748641179171373
-198.817640163116437337075353792
-195.734853447304213028049827526
-192.541586239191993472965765943
-189.229494746587123598987092097
-185.789104223054442733283134246
-182.209575908627983078714726871
-178.478407143028586582221322553
-174.581039299063257944747283222
-170.500335843956742739655404266
-166.215872936862617768658922559
-161.702951749751777310525198103
-156.931183961105897378327129849
-151.862396655366061545945967795
-146.447399937095980529766233418
-140.620741141886235371353171493
-134.291624002543513423954473219
-127.32678544486964141992798949
-119.514102883473023901490032264
-110.469777819727418712786669924
-99.3101237975735629466654537342
-80.6517858661676225489848851696


==> anc/CG1qNS/G1qNS2010.dat <==
# G1qNS2010
0.197530864197530864197530864198
0.197926801644752496004891910726
0.197953994154005995906624124919
0.197983022132265255274399726612
0.198014006820343243080461892167
0.198047077247096075947358891608
0.198082370711213326523466029467
0.19812003329124322031215339602
0.198160220385371245984581115014
0.198203097282540140667012759727
0.198248839766570649162030864046
0.198297634755015822088135088976
0.198349680974556820046201830437
0.198405189674825114313440448705
0.198464385382614479436131149659
0.198527506698526091870080667664
0.198594807138171183070464025343
0.19866655602013781251395322977
0.198743039403011155533383457766
0.198824561073819930209739028262
0.198911443590364858397920150178
0.199004029379967958926320253414
0.199102681897263540854085955774
0.199207786843732474718709849476
0.199319753451760075896609179037
0.199439015836074068623503516837
0.19956603441549186314886238012
0.199701297407974934831580708818
0.199845322402051509111805593802
0.199998658007725991302957607219
0.200161885590043481342238566337
0.200335621088519002321544500016
0.200520516925672333093818488329
0.200717264007929006962068950806
0.200926593822154397262932079097
0.201149280631078959104627632801
0.2013861437708465481262018633
0.20163805005387200056273484785
0.201905916280126320916569396973
0.20219071185987513081623759629
0.202493461550775472149635992168
0.202815248312084335503657603536
0.203157216278545804242113535406
0.203520573856298540602649940577
0.203906596942877214884333311413
0.204316632273065732631190746545
0.204752100891991676857979104708
0.205214501756424738479952607656
0.205705415464751065804503018728
0.206226508115533915593741452518
0.206779535293931670947265739315
0.207366346184519543867984455702
0.207988887808242796790376925417
0.208649209380308096403251821769
0.209349466784785904160787465069
0.210091927160540051925804425798
0.210878973591809416798512281809
0.211713109895328522823159033179
0.212596965494275567249991685622
0.213533300367563302304130051104
0.214525010061024714237774227305
0.215575130744874550912958616247
0.216686844299431074286941011383
0.217863483408440045040074739967
0.21910853663643330990195380428
0.220425653463354069210303873408
0.221818649246164578502408030229
0.223291510073292132686209065325
0.224848397473535752552248027077
0.226493652936416465371436378777
0.228231802195872960170887815979
0.230067559223643000194126157698
0.232005829872587011576398736394
0.234051715103557480512705118163
0.236210513722145481034321182832
0.238487724543688149371324601744
0.240889047896236965345163333268
0.243420386361698762836330426307
0.24608784464499485205362925515
0.248897728449755866776166134274
0.251856542226689241128333907707
0.254970985647220552287521663545
0.258247948640205583783263231831
0.261694504813309740019211766723
0.265317903062912978599931567333
0.269125557156961869775714710758
0.273125033053875910254230787112
0.277324033697220091759334861541
0.281730381000150989767347201238
0.286351994705370223186699644912
0.291196867775183411872063916631
0.296273037931931420666416023946
0.301588554931154864933525992408
0.307151443107941396571477542242
0.312969658690496981781335933225
0.319051041323517112036744386462
0.325403259186772519855697961968
0.332033747030736776559279273908
0.338949636380236646690749821215
0.346157677078048036702088187508
0.353664149252002822207186928853
0.361474764690271755971465263233
0.444433850119055339156195985255
0.50386785213476032276680685943
0.549459119683493231314054210652
0.5854158445829047984756306976
0.614061012278630806524897460922
0.636851472460516487747189410795
0.654778065998109730965813884955
0.668553925670761659565618356071
0.678714288785334106838189224566
0.685674105385258150105998966836
0.689763494689466471464665072257
0.691250695965704083458723036125
0.690357541436786447030568969876
0.687270243858016053583242105256
0.682147132637539609992084752596
0.675124336650055793541157647374
0.666320046256094350338091296659
0.655837768131054565505827411124
0.643768850841550108024260191713
0.630194472461383790609560864442
0.615187224700158796641392630075
0.598812389873895409448893184521
0.581128980899425340106374345463
0.562190596230039255064420243248
0.542046128673620016321174787173
0.520740357671966726458736212101
0.498314447769097489498933360637
0.474806370918188286755586581556
0.45025126646782295191160217452
0.424681749779764531426042323289
0.398128178217741727914466565957
0.370618881535661715741237685729
0.342180362358845769322516881336
0.312837471402044398288938285226
0.282613561235940598597501197177
0.251530621749662855543400684176
0.219609399923051417170143687179
0.186869506090715162529963169227
0.153329508528666462306437009478
0.119007017906911954954465244287
0.0839187629149426458301496560633
0.0480806581715769204552343320209
0.0115078653681940967997321859457
-0.0257851515411605268457493764163
-0.0637845764029511756702503116139
-0.102477195576410859598990289078
-0.141850356771521782260421729196
-0.181891931557925457018288348523
-0.222590281148350196914484854574
-0.263934225110017759258362280029
-0.305913012700240472930437215278
-0.348516296559179466856057207288
-0.391734108524439511273057968733
-0.435556837359601617829627515835
-0.479975208212585341524901227474
-0.524980263640426361328081362232
-0.570563346055101547816708157964
-0.616716081460811500863729386313
-0.663430364366958127265495742432
-0.71069834377320160394673777068
-0.758512410133675424378634839325
-0.806865183216874345907308998137
-0.855749500786073518419582200288
-0.905158408032529433484762684292
-0.955085147700275918671528623933
-1.00552315084716547250214901257
-1.05646602819200759716912149409
-1.10790756200229897715913894644
-1.15984169848119247176624672205
-1.21226254061607113227712453709
-1.26516434145443039925334615171
-1.31854149777577033336029362178
-1.37238854413089862862029799416
-1.42670014722247786587685872197
-1.48147110060284643708619751159
-1.53669631966712765657188554218
-1.59237083692143850200869956556
-1.64848979750763821539540782477
-1.70504845496753530658301554946
-1.7620421672308149502749638485
-1.8194663928121711711642954691
-1.87731668720424182343752880991
-1.93558869945396007007777019042
-1.99427816891086352968812222799
-2.05338092213675010088079887462
-2.11289286996684538181384128916
-2.17281000471335743888444795784
-2.23312839750294658221118912761
-2.29384419574023627321676564752
-2.35495362069004125016866600916
-2.41645296517149483599362641257
-2.47833859135772316672982998736
-2.54060692867514332846923915589
-2.60325447179685834118708166671
-2.66627777872498748924391084057
-2.72967346895710829842470352179
-2.79343822173229887399582530048
-2.85756877435255849374969423866
-2.92206192057565224265831626423
-2.98691450907567384862903282106
-3.05212344196785133626187326246
-3.11768567339433411545338584566
-3.18359820816789899050928127897
-3.24985810047069752082157632454
-3.31646245260533928685089619234
-3.38340841379576591925812610095
-3.45069317903552015139087377349
-3.51831398798115349382834306244
-3.58626812388864617070653051411
-3.6545529125908344026689283247
-3.72316572151395361331777433303
-3.79210395873151226440410645363
-3.86136507205381033061072137029
-3.9309465481515094044471145664
-4.00084591171174853211712497599
-4.07106072462538154226539943962
-4.14158858520398822790831252057
-4.21242712742538363379726803312
-4.2835740202064172153123406699
-4.35502696670191707367286343955
-4.426783703628694115441953291
-4.49884200061357709035509939813
-4.57119965956450226926269991819
-4.64385451406373125439186900271
-4.71680442878231727173374256285
-4.79004729891498446960265630741
-4.86358104963462641389436958772
-4.9374036355656692921566570807
-5.01151304027558246642294258313
-5.08590727578385408920461745922
-5.16058438208778264850645854877
-5.23554242670446665747461774819
-5.31077950422840436510731634102
-5.38629373590414344135142727159
-5.46208326921344718066400041741
-5.53814627747646896386721519262
-5.6144809594664506038408538298
-5.69108553903748285555321771998
-5.76795826476488786913003161827
-5.84509740959780377521639234788
-5.92250127052357097938668250174
-6.00016816824353816719081430831
-6.07809644685992354008659383229
-6.15628447357338346787660466594
-6.23473063839095660486569251694
-6.31343335384406662118442787414
-6.39239105471628109108774315358
-6.47160219778053779734255457735
-6.55106526154556279336950716869
-6.63077874601121704848959777728
-6.71074117243252042051803128052
-6.79095108309211308516869967127
-6.87140704108092543407591842519
-6.95210763008683785993148499807
-7.03305145419112180531558942175
-7.11423713767246298597205662501
-7.19566332481837683310797546769
-7.27732867974383495495309009909
-7.35923188621692981622323298399
-7.44137164749141289505811148016
-7.52374668614594931912264244833
-7.60635574392993942353188837732
-7.68919758161576482979140697932
-7.77227097885732353285812562872
-7.85557473405472511771184264091
-7.93910766422502362169776906883
-8.02286860487887172784370537998
-8.1068564099029859301801340727
-8.19106995144831806697157584532
-8.27550811982383418328346414692
-8.36016982339580707148634941807
-8.44505398849253405764597073566
-8.53015955931439666328700756258
-8.6154854978491836853214772522
-8.70103078379260401114924752503
-8.78679441447392012982403759657
-8.87277540478663782212302284279
-8.95897278712419192040986140292
-9.04538561132057233107035653092
-9.13201294459583871546302020932
-9.21885387150647633692615703039
-9.3059074939005496083284236492
-9.39317293087761382361720387125
-9.48064931875334943426944786472
-9.56833581102888704374611775159
-9.6562315783647950460765094795
-9.7443358085597055344702092593
-9.83264770653355775814074319889
-9.92116649431544201596012767775
-10.0098914110360304496614805707
-10.0988217129245847424753428045
-10.1879566733105342466393351563
-10.2772955826296215603954681156
-10.3668377484346160570530885696
-10.4565824954105993405618294774
-10.5465291653948300688794889792
-10.6366771174011990532757226665
-10.7270257276492890136066553405
-10.8175743895980568515443086715
-10.9083225139841598007695531966
-10.9992695288649503302764263527
-11.090414879666168219255963365
-11.18175802923436179463632725
-11.2732984578940739304123265469
-11.3650356635098320566248579332
-11.4569691615529851205492070925
-11.5490984851734341887089846103
-11.6414231852763071812396005679
-11.7339428306036320954857055665
-11.8266570078210670092626258166
-11.9195653216097491618154196489
-12.0126673947633294981990728116
-12.1059628682902632367777988333
-12.1994514015214312861838194564
-12.29313267222317170397065291
-12.3870063767158048611444071178
-12.4810722299977405617948406623
-12.5753299658752600724643000479
-12.6697793370980708492463956703
-12.7644201155007367197474697909
-12.8592520921500913901339141001
-12.9542750774987484130216533872
-13.0494889015448261787910047566
-13.1448934139980120902610859276
-13.2404884844520958581689397697
-13.3362740025641078226379552331
-13.43224987824020437431728688
-13.5284160418284489291491406849
-13.624772444318643514317330416
-13.7213190575493728619486271389
-13.8180558744224299942711934302
-13.9149829091247996325059628937
-14.0121001973583833857730589169
-14.1094077965776585904470562581
-14.2069057862354708901638605779
-14.3045942680371691883500052532
-14.4024733662033004858563040674
-14.5005432277410913540941341449
-14.5988040227249524080337522211
-14.6972559445862521536106127313
-14.7958992104126170116872298067
-14.8947340612570251881057725879
-14.9937607624569733901704808726
-15.0929796039640072090914872142
-15.1923909006839183219061972752
-15.2919949928279245431008713913
-15.3917922462751622051418451473
-15.491783052946834399689342227
-15.5919678311923733005590556523
-15.6923470261879901506510516812
-15.7929211103480025653337855609
-15.8936905837493456236646280151
-15.9946559745696908282834552832
-16.0958178395396154593497855566
-16.1971767644092841747985285173
-16.2987333644301249687172120041
-16.4004882848520028452267714693
-16.5024422014364168537075165227
-16.604595820986269523026065778
-16.7069498818927822919714252135
-16.8095051547001563289765703015
-16.9122624426886052394651973434
-17.0152225824764146517353627826
-17.1183864446417136352801617202
-17.221754934364674427541277791
-17.3253289920908901209897195927
-17.4291095942167148932861697802
-17.5330977537973881572041622304
-17.6372945212788027796089075505
-17.7417009852538183937549048785
-17.8463182732440639388869484946
-17.9511475525082190473883744312
-18.0561900308778119144478856015
-18.1614469576216219912999603281
-18.2669196243398294152647977011
-18.3726093658891097156113198374
-18.4785175613399322150905978781
-18.5846456349673838992449847302
-18.6909950572769075819592134619
-18.7975673460664142064829099412
-18.9043640675263043557453253973
-19.0113868373790137943927747204
-19.1186373220597824403543547471
-19.2261172399404359031502846844
-19.3338283625980639935429492382
-19.441772516130581797475279791
-19.5499515825212664411605729767
-19.6583675010544770127854917411
-19.7670222697848867462924901471
-19.8759179470626860519281988652
-19.9850566531173528793763403811
-20.0944405717027338541183874404
-20.2040719518063363216816923367
-20.3139531094258986119794858055
-20.4240864294164843058530657578
-20.5344743674115369277874325793
-20.6451194518215352598809446111
-20.756024285914107415194312521
-20.8671915499796950602048681452
-20.9786240035871089762900490717
-21.0903244879335848529735437525
-21.2022959282942352908219715702
-21.3145413365761020779231245421
-21.4270638139823436627676710452
-21.53986655379244831978047379
-21.6529528442647459213554107019
-21.7663260716679028300681629682
-21.8799897234485277760616273015
-21.993947391542494513631776927
-22.1082027758381026697633102142
-22.2227596877997549359439405325
-22.3376220542614303979113869697
-22.4527939213998845268481606829
-22.5682794588982107931296307005
-22.6840829643111621282219701064
-22.800208867644458224390710719
-22.9166617361612032201758442457
-23.0334462794295146653814141453
-23.1505673546265265716137721558
-23.268029972115085497127444743
-23.3858393013107186499508004369
-23.5040006768578277103869051188
-23.6225196051355635377161389984
-23.7414017711154786457535046841
-23.8606530455948514567186660105
-23.9802794928315458847472747337
-24.1002873786084308924454193748
-24.2206831787577588579645680068
-24.3414735881785132007682805832
-24.4626655303826122177528430086
-24.5842661676090285783274244967
-24.7062829115483876810941074914
-24.8287234347244831402714036394
-24.9515956825834396254667578572
-25.0749078863460140850911567883
-25.198668576683815393319418549
-25.3228865982861076004320750685
-25.4475711253904211373033764553
-25.5727316783575190526852365652
-25.6983781413794547558139382962
-25.8245207814186328151594625218
-25.9511702684860828264306288717
-26.0783376973787379018364731021
-26.2060346110085596023912339673
-26.3342730254710865219202828677
-26.4630654570176571047845887263
-26.5924249511144649485274514609
-26.7223651137930949996863522348
-26.8529001455216720523136752738
-26.9840448778537138911274833012
-27.1158148131437955168489218809
-27.2482261676558825104726492101
-27.3812959184324976943353028716
-27.5150418543417245260827283536
-27.6494826317755998824292071708
-27.7846378355391283975797999386
-27.9205280455456815096353260177
-28.0571749100240213015631511907
-28.1946012260471718899976898301
-28.332831028316992258629879445
-28.4718896872844609064366721075
-28.611804017859170818187001012
-28.7526024001683429493957176578
-28.8943149140733036158511852354
-29.0369734894492961046313129101
-29.1806120745947054153794089971
-29.3252668255735763783354994669
-29.4709763198303693359561567288
-29.6177817980736782984298151864
-29.7657274392393239469227514829
-29.9148606743564539874422882078
-30.0652325464108714369007611273
-30.2168981249051410590775689728
-30.3699169858596180744957686355
-30.5243537706250740325295617483
-30.6802788402829909892328966792
-30.8377690468689496978542472602
-30.9969086485571270838581931194
-31.1577904038483459236351450777
-31.3205168905242086486084090311
-31.4852021098709795210029812224
-31.6519734572568979197796266763
-31.8209741693618790872569747289
-31.9923664006058211590788807184
-32.1663351436837691397822308714
-32.3430933033160525933977871677
-32.5228883783625213688722739991
-32.7060114406621934564957319023
-32.8928094842536979674303421493
-33.0837028808281301849014201532
-33.2792108695427889519679656309
-33.4799902788441834949202298563
-33.6868973017209493310301386043
-33.9010924029612219498519818398
-34.1242338474313560516241443793
-34.3588785161206821306366335733
-34.6094718383816681388230348929
-34.8856954689694683530775688422
-35.237765293181614645628943605


==> anc/CG1qNS/G1qNS2100.dat <==
# G1qNS2100
116.54782910533393817107133274
116.548907256755187474918590372
116.548980979635025686064846875
116.549059663128724568174472513
116.549143634664012090241110102
116.549233242782401865044497887
116.549328858462123461831036564
116.54943087652101465507977967
116.549539717103993232700226935
116.549655827259977691534190204
116.549779682613390660829119908
116.549911789135656830455392001
116.550052685022399166390635608
116.550202942682343951325028908
116.550363170844267409258799544
116.55053401678865511481937255
116.550716168711100848136668228
116.550910358224844877764605996
116.551117363010243730517073722
116.551338009619375285831251004
116.551573176444415520543058739
116.551823796858877500161405947
116.552090862541280408913667338
116.552375426991317755906114753
116.552678609249120698526078813
116.553001597828766092519482438
116.553345654877760922966880117
116.553712120574846821146373174
116.554102417779112188793644679
116.554518056944076937888646381
116.55496064131112807567347116
116.555431872397435564337515406
116.555933555794269504127672154
116.556467607292474389388268977
116.557036059352736876123959918
116.557641067939213356543224569
116.558284919736066143094232684
116.558970039767496040909002355
116.559698999442958726605980003
116.560474525050417261757714204
116.561299506721718320654502043
116.562177007895490885012530345
116.56311027530435939985286688
116.564102749514745468265909518
116.565158076049110553978070587
116.566280117122175089741142199
116.567472964024445929345603172
116.568740950188304231635828051
116.570088664973960645273703517
116.571520968214786209502960777
116.573043005563889057981281732
116.574660224686343504295749846
116.576378392344205547904288113
116.578203612424384996715935102
116.580142344962608697199575637
116.58220142622012308165486516
116.584388089873470658230298354
116.586709989381659582717904889
116.589175221599355729621517779
116.591792351709392794551708036
116.594570439552950513888006729
116.597519067441229332452388748
116.600648369538389783282648584
116.603969062911967281003982537
116.607492480353961642187218546
116.611230605083381948921966866
116.61519610744925066021403183
116.619402383761988079464982197
116.623863597390763732894921334
116.628594722274871274775470582
116.633611589008516127560628224
116.638930933670658975796727026
116.644570449584792230631771009
116.650548842207798267857032235
116.656885887362402589189650477
116.663602493044242572731306631
116.670720765052266927499532522
116.678264076710096553382377967
116.68625714296613543527572089
116.69472609918162448368589497
116.703698584938463636562116459
116.713203833222441474416943097
116.723272765362424838996012176
116.733938092131946885870988825
116.745234421446309316176110578
116.757198373115534886229466193
116.769868701140939833604130467
116.783286424070314128271318809
116.797494963953153327796548138
116.812540294462389971171923793
116.828471098771765913853192658
116.845338937797309132931386075
116.863198429426029741204983011
116.882107439363348540105271463
116.902127284231003568608487567
116.923322947536942009341568659
116.945763309115236240522787013
116.969521388594070458605112384
116.994674603389413908328462891
117.021305041636492600766946092
117.049499750355121306183444914
117.07935103899192199796787404
117.433621270335592099539252466
117.741239203332180699211996581
118.021892257455215604177409104
118.283717450380766695801890535
118.531036021357476151217957651
118.766473328742606056180436874
118.991768044321183638409761376
119.208143747921703947402774982
119.416501603845059053709242027
119.617529338293602720910718446
119.811767061907464393542149062
119.999649131516254100855644482
120.181531906741982195900211975
120.357712799287474781692829982
120.528443731003334391402319669
120.693940880215658674921950519
120.854391892808363153882703263
121.009961318363606926226886744
121.160794776501653960710747062
121.307022197288836512227467197
121.4487603748863976212948229
121.586115004013659824256426807
121.719182321539879368701264365
121.848050442812238215314531902
121.972800459298521552385422416
122.093507347652652911230094803
122.210240728362084017148827838
122.323065503352696623421988859
122.432042395392334132235728316
122.53722840721818049654980143
122.638677214576675707396973316
122.736439504497223370424635389
122.830563267900734035269620626
122.921094053910579784283735649
123.008075191869495259328598882
123.091547985984726470581308191
123.171551886660743462279914367
123.248124641885557894877221201
123.321302431476325378616328066
123.391119986534351832883909213
123.457610696087225773589221002
123.520806702589794506023136311
123.58073898770300863640460878
123.637437449560005124423076039
123.690930972554072853367655763
123.74124749053690409818925326
123.788414044192636026278405791
123.832456833249499459549291588
123.873401264103087132963543945
123.911271993350631659933988105
123.946092967672047306305192877
123.977887460439043268961503509
124.006678105386884870428643305
124.032486927643147565582039621
124.055335372373071394992074913
124.075244331271045550642303516
124.092234167101638261112445574
124.106324736470854480424059439
124.117535410988464837302844277
124.125885096964893268153624418
124.13139225377093104583068305
124.134074910975168041632132916
124.133950684362248853894993501
124.13103679092465978244670648
124.125350062911551460431661692
124.116906961009946322116898772
124.105723586726437051154104242
124.0918156940310373942980565
124.075198700319101692313034168
124.055887696742099029952955539
124.033897457953438317438004848
124.009242451311427915020018936
123.981936845577761974215468149
123.951994519146607027504689525
123.919429067836374200893536039
123.884253812273567741296541736
123.846481804895666911467703267
123.806125836597797237318115677
123.763198443045953556308770283
123.717711910677729252173382596
123.669678282409864004684669589
123.619109363070429127945302838
123.566016724572109884708108982
123.510411710841804541615541385
123.45230544252062837744319745
123.391708821447376707068195661
123.328632534937554738159054487
123.263087059869215262691059788
123.195082666586050234024624095
123.124629422627452424717014507
123.051737196294592539820198129
122.976415660060939940669707069
122.898674293835086635907480638
122.818522388083210033638324597
122.735969046818026173613068366
122.651023190460638213996697581
122.563693558581271624514700826
122.473988712524504938166569079
122.381917037924250416518516653
122.287486747113410216570411286
122.190705881432828460657259902
122.091582313443876054755831647
121.990123749048741404142716463
121.886337729522254728947725551
121.780231633458845021125410196
121.6718126786380154747113312
121.561087923811524246716736124
121.448064270415271556757199568
121.332748464208720395703354695
121.2151470968445155603890241
121.095266607370813514502171287
120.973113283668692918311783117
120.84869326382688185962379569
120.722012537455912201809289204
120.593076946943693441768481822
120.461892188654387489677965913
120.328463814072361335888822576
120.192797230892896191221992054
120.054897704061238944666514557
119.914770356761494280137765007
119.772420171356773165093203469
119.627851990281935329982463127
119.481070516890189485844437777
119.332080316254745088376756825
119.180885815926643182449493682
119.027491306649831002921232736
118.871900943034485335371090617
118.714118744189532940157138782
118.554148594315262416415823881
118.391994243256870544557685601
118.227659307019737224661479171
118.061147268247176463905674279
117.892461476661366309663678342
117.721605149468118037005833369
117.548581371726104150208637143
117.373393096681125726093550855
117.196043146065962199079947536
117.016534210366310757460709669
116.834868849053287988004962011
116.651049490782933178147429652
116.46507843356312067403052898
116.276957844888257816087800854
116.086689761842115154131702389
115.894276091169106807973916275
115.699718609314310918563196313
115.503018962432493063422652036
115.304178666366369227309688688
115.103199106594319366298404758
114.900081538147737725593445398
114.694827085498181817076018609
114.487436742414458277794272981
114.277911371789760677548182141
114.06625170543895166334863964
113.852458343866059591036017524
113.636531756002037949846927634
113.418472278912814398197241114
113.198280117477635059538676799
112.975955344037688839371967757
112.751497898014975883110071528
112.524907585501363865425201773
112.296184078817755552014620227
112.065326916043270972394291244
111.832335500514327556270848096
111.597209100293481685933020184
111.359946847607875273324459144
111.120547738257111154004836358
110.879010630990361272601064482
110.635334246852491787575169149
110.389517168498969319548029269
110.141557839479292579683536069
109.8914545634886735156565964
109.639205503587671875570073868
109.384808681389466688021664895
109.128261976214427562560852027
108.86956312421162790220166518
108.608709717446921061564058876
108.345699202957179153550599847
108.080528881770272576960430466
107.81319590789034637956227341
107.543697287247927258023710975
107.2720298766143722994635733
106.998190382480147460542817975
106.722175359896400229706458055
106.443981211279266896627237196
106.16360418517633032963274076
105.881040374994619105768644659
105.596285717689513217238728191
105.309335992413895359506595499
105.020186819126859956677964649
104.728833657161264564261967889
104.435271803749380072341067385
104.139496392505867176742198284
103.841502391867276853973113446
103.541284603487242028159331577
103.23883766058649621431129654
102.934156026256822619834430741
102.627233991718003941584842343
102.318065674526808863645367184
102.006645016737015994282306962
101.69296578300943963032739154
101.377021558670884252640454878
101.058805747720915984403416015
100.738311570785299329641530328
100.415532063014906295112091926
100.090460071928862424641962121
99.763088255200650278641329289
99.4334090783858454076422548098
99.101414812590112829184280534
98.7670975320760433510165320755
98.4304491118073587159978002927
98.0914612249289623974325364662
97.7501253401812588664562725549
97.4064327192471082002446899538
97.0603744140297249120080224163
96.7119412638597697674356230636
96.361123892629821009468877499
96.0079127058543467412482462353
95.6522978876532331080242153336
95.2942693976568532596547817
94.9338169678305897473312718577
94.5709300992166478867382734741
94.2055980585909195740377341814
93.8378098750325759332989461819
93.4675543364039828596656129917
93.0948199857384458495994858266
92.7195951175331993180197751386
92.3418677739449607237659008734
91.9616257408852710823928944525
91.5788565440127406523269421935
91.1935474446192115403807288808
90.8056854354067374785257488214
90.4152572361521648574263083805
90.0222492892559780334726284179
89.6266477551719457122250374043
89.2284385077139735962384441976
88.8276071292364311989103139766
88.4241389056840774829268835835
88.0180188215075604806704373894
87.6092315544403099761392107431
87.1977614701324793369260584277
86.7835926166374223247088859641
86.3667087187460128070913013411
85.9470931721639293441926879709
85.5247290375268322085256507785
85.0995990342481570699976735028
84.6716855341940368664573647568
84.2409705551796407829846223862
83.8074357542809862489105996595
83.3710624209560358670374956127
82.9318314699686356171015197168
82.4897234341085828909522069061
82.0447184567008322468051759896
81.5967962838965524990562591954
81.145936256738440128503960655
80.6921173029923701975522858355
80.2353179287371261269024565376
79.7755162097035929203431827005
79.3126897823544237396398099266
78.8468158346947960962686227772
78.3778710968044602372803271187
77.9058318310808473827769539444
77.4306738221825480683190773443
76.9523723666619896193457052933
76.4709022622756353087768596495
75.9862377969594944991005245408
75.4983527374571714181572128747
75.0072203175870884233454384595
74.5128132261348958113801882025
74.0151035943564224394936595788
73.5140629830758275085396365157
73.009662369362881537326009361
72.5018721327725313861740683038
71.9906620411290875457367481327
71.4760012358365089839115233651
70.9578582166953486231007170044
70.4362008262059577635637094942
69.9109962333365269969118587814
69.382210916733460626923074318
68.8498106473504373102129316184
68.3137604704712972178299306339
67.7740246871006108388816320134
67.2305668346944215759954394428
66.6833496672022081044227139927
66.132335134389577239739332252
65.5774843604095674767491354513
65.018757621588710611943119488
64.4561143233921565801081081349
63.8895129765302068577190572993
63.3189111721665158908738519074
62.7442655561859986565160388445
62.16553180247811554213984952
61.5826645851886822539586558797
60.995617549890660521587114
60.4043432836215120159102008203
59.8087932837316290663233390854
59.2089179254850761474249921514
58.6046664283503690384020445
57.9959868209152658819324302247
57.3828259043555262808986598723
56.7651292143832894576133834518
56.142840981596106752786790897
55.5159040901427115488789952416
54.8842600346162928208493250174
54.2478488750803260130184420919
53.6066091901258729033485505409
52.9604780278526533374701406859
52.3093908546590753281388832313
51.6532815017187410945383228481
50.9920821090126757195760639962
50.3257230667775977696611316673
49.654132954220907393729391025
48.9772384753426408008431750779
48.2949643916933573466038449909
47.607233451884705688190630841
46.9139663176561688294449917872
46.2150814862871148350695458063
45.5104952091276700476731067455
44.8001214060049619751182540096
44.0838715752428129491716026807
43.3616546990128508921044045431
42.6333771437130701444595388696
41.8989425550459334686502324621
41.1582517474419436755450465777
40.4112025874459919056146115051
39.6576898706524425139524631996
38.8976051917405418670905163013
38.1308368071240027118293718042
37.3572694896871368305935808604
36.5767843750342571979833681895
35.7892587986287614846930119778
34.994566123142791905334464957
34.1925755552770185759526812609
33.3831519512422061632967794427
32.5661556100189899550224415986
31.7414420534287873840355001653
30.908861791955952890100514195
30.0682600751579435901061203148
29.2194766253850187889003387454
28.362345353402259048841901931
27.4966940543626294166676710023
26.6223440824183118488838202315
25.73911000207614593801759232
24.8467992141989041567034345638
23.9452115543239837063313257499
23.034138860711068129826578081
22.1133645092358921493257972047
21.1826629119131494594015786307
20.2417989754516032782182370841
19.2905275158112675031481529953
18.3285926242374569045009750645
17.3557269796792755634137071388
16.3716511018484827073554995924
15.3760725384240217921378570212
14.3686849790402930733541932649
13.3491672876924010275273901009
12.3171824440236415995644818782
11.2723763825985186425409583404
10.2143767176709760699807920212
9.14279133908629319764095669077
8.05720686274968691647824976302
6.95718691648531020808058140237
5.84227023900944915942833077366
4.71196856604331207491698369027
3.56576427315844644362035106267
2.40310773961068597508175844495
1.22341439095982673259197512313
0.0260613704150550321384903995914
-1.18961622076558569625560339348
-2.42432958532090275643652045482
-3.67884108062183000396321100538
-4.95396976229542673136186089891
-6.25059774815192424042194212451
-7.56967755871190610991121348137
-8.91224062758389200924903097339
-10.2794072224661992397206833417
-11.6723980792334815777096292015
-13.092548132441634686714056985
-14.5413228327618350506714739678
-16.0203376855598421549018997288
-17.5313818399839946744078529082
-19.0764468266308482012290911872
-20.6577619175173151958524366873
-22.2778381161435063022217976139
-23.939523558873547863635806315
-25.6460742523523112043342275374
-27.401245801801814797081188699
-29.209414471954880446653847952
-31.0757402209440543171742241944
-33.0063914629467190773047956199
-35.0088635698429524831604281742
-37.0924452349807024354474139902
-39.2689290150288637865273553682
-41.5537485516107855407267620802
-43.9679167180747057071423750788
-46.5416155033596739855677722886
-49.3216660928104627663830864542
-52.3900849635045732447197005497
-55.9273289619491240619241315595
-60.8947496134909834246742074092


==> anc/CG1qNS/G1qNS2110.dat <==
# G1qNS2110
2.96296296296296296296296296296
2.96301860344505312116994033388
2.96302283079937682931502407113
2.96302737770680314530997980403
2.9630322681813047641677938991
2.96303752802907771153864845521
2.96304318498120940440003158976
2.96304926883607098684893104603
2.9630558116121381420211972561
2.96306284771199481220101301875
2.96307041409832800472952681679
2.9630785504827793611490050645
2.963087299528580676715897568
2.96309670706796634938371081395
2.9631068223354261018629776098
2.96311769821793656666490128636
2.96312939152339078155060752572
2.96314196326853066238465276183
2.96315547898777947562308601533
2.96317000906446962129817294112
2.96318562908606608277567040156
2.96320242022509815234564710904
2.96322046964763198132309285228
2.96323987095124463986616888784
2.9632607246345972477410871696
2.96328313860085092980035672158
2.96330722869732547255730558956
2.96333311929396726323229711105
2.9633609439033710733783472311
2.96339084584529024256027389463
2.96342297895877260659748106829
2.96345750836527593152685920773
2.9634946112863475424745187034
2.96353447791969921475862268556
2.96357731237777121973041526412
2.96362333369315974877888546309
2.96367277689558089970775253171
2.96372589416536319387588661225
2.96378295606880046722160905989
2.9638442528810592888185299869
2.96391009600272123508445330104
2.96398081947645190236006851335
2.96405678161072708498562664903
2.9641383667180137893450259091
2.96422598697530151149427424768
2.96432008441540940442473362722
2.96442113305805964820471043747
2.96452964119030868767069779318
2.96464615380656833017396981224
2.96477125521913045846900431015
2.96490557185083492600711846869
2.96504977522229284635820222255
2.96520458514689992818914172343
2.96537077314774989912346652688
2.96554916611148977195509578285
2.96574065019515032703998997502
2.96594617500304055171087193662
2.96616675805191799298875799006
2.96640348954384243388094705271
2.96665753746739270072572288204
2.96693015304928079743575616438
2.96722267657983936640757805782
2.96753654363739353272945232536
2.96787329173816279032336565017
2.96823456744007952983220593801
2.96862213393076543760232640071
2.96903787913188327781365032369
2.96948382435418815469696175896
2.96996213353984865005952000183
2.97047512313100450506104115641
2.97102527260608497809493594169
2.97161523572814294302359465461
2.97224785255237767148300963496
2.97292616224313889335037034973
2.97365341675404249051144266855
2.9744330954284020997010402369
2.97526892058101095862862449981
2.97616487412641668394160448245
2.97712521532324294304977009181
2.97815449970885358729206693109
2.97925759930375732281200764725
2.980439724170648557072280469
2.98170644541891087623955392463
2.98306371975181647856392424811
2.98451791566058581405616888878
2.98607584137698056274339867352
2.9877447747042505066733758277
2.98953249485510896676379699963
2.99144731643504900362293457767
2.99349812571981993306174816224
2.99569441938735825212194618348
2.99804634587701856052944472854
3.00056474956270222096779360697
3.00326121794157381421697024198
3.0061481320566451491315133659
3.00923872038977089326961380166
3.01254711648173845154246181937
3.01608842055837237346277965827
3.0198787654661633616090025705
3.02393538724815848302189216826
3.0282767007210322706778589236
3.03292238044775710192771621636
3.09118774155924351643264183959
3.14532853838070827923522757347
3.19692197940968498356220290746
3.24670566460411694524054950936
3.29510763915555868631622849842
3.34240665052457366164779404616
3.38879797650789722893517537535
3.43442554414602899386402773265
3.47939948060257555798906090455
3.52380651313258921926084416378
3.56771652048091629128988964442
3.61118686265550156241885202482
3.65426535529406852757520149083
3.69699237913741372131521200598
3.73940241669104127340299110212
3.78152519743110996278101766545
3.82338656822015878739329346052
3.8650091662991160981018550865
3.90641294753269923763719067563
3.94761560661405722908943126989
3.98863291533397430286176171708
4.0294789978220525679867883501
4.07016655667947636620393205472
4.11070706040295287611085132148
4.15111089997396973707136551
4.19138752064826919358765760516
4.23154553362253061709938996145
4.27159281124009088349368774547
4.31153656862982271620216293492
4.35138343408552134193196727344
4.39113951004024684102085926742
4.43081042613729010930046818924
4.47040138562229736970257601959
4.5099172060616492797993949771
4.54936235521714266997090977672
4.58874098276641248785228317077
4.62805694844484420911780423156
4.66731384709224147855498393687
4.70651503101183914825087638861
4.74566362998699292175381953573
4.78476256924938946230319619824
4.82381458564983222208163146132
4.86282224224693298503161626188
4.90178794149907911637120388561
4.94071393721981555723119636778
4.97960234543544699383513331041
5.01845515426555835863970255486
5.05727423293172684282134086083
5.0960613399865127317079417705
5.13481813084350696631779624744
5.1735461646794823530220765
5.21224691077129685080824635047
5.2509217543229276079027738232
5.2895720018317039513401914609
5.32819888603731492745014278202
5.36680357049237379347992080551
5.40538715378912852302826942151
5.44395067347322998136878908582
5.48249510967223696919598032486
5.52102138846368961266536266498
5.55953038500506836940577961176
5.59802292644573152442607820928
5.63649979463895208502287247103
5.6749617286704233900185731365
5.71340942721804396075386647454
5.75184355075640238088620163152
5.79026472361814177366528597388
5.82867353592327297584875740632
5.86707054538651036295219041401
5.90545627901181104731848946275
5.94383123468249515861265203332
5.98219588265460191763281606089
6.02055066696048429710298527669
6.05889600672905639771888579553
6.09723229742857537787060606879
6.13555991203735781132728576036
6.17387920214739337673632049194
6.21219049900542209874399989582
6.2504941144956808002052982655
6.28879034206819630134418899074
6.32707945761620394411311696614
6.36536172030599732246409657938
6.40363737336226607616285843571
6.44190664481175095319222196347
6.48016974818783700782448243452
6.5184268831985149410629375032
6.55667823635996556367259775295
6.59492398159786169682098346587
6.63316428081833420038970138832
6.67139928445041304774881284567
6.70962913196162938116296809785
6.74785395234834932329731153053
6.78607386460230412150923798228
6.82428897815468318123909468682
6.86249939329906599680280341696
6.90070520159438527367859884966
6.93890648624903607782265410534
6.97710332248717412065391045204
7.01529577789817981772494336883
7.05348391277020311301157135951
7.09166778040864684674480714212
7.12984742744039330566453525786
7.16802289410452920524951656406
7.20619421453027841737673541541
7.24436141700280900345313292298
7.28252452421754129528586808413
7.3206835535235466579960619141
7.35883851715659196455802226635
7.39698942246235252092715170413
7.43513627211028603090025615083
7.47327906429863202190426814332
7.51141779295097482097607956579
7.54955244790478354031194681275
7.58768301509231948079393727302
7.62580947671427977657727639399
7.6639318114065258798833038328
7.70204999440022652654377864809
7.7401639976757270410478411207
7.77827379011044015318268383745
7.81637933762103783144441169651
7.85448060330020892159052169926
7.89257754754823354764508855659
7.93067012819961222782134591918
7.96875830064497542409938022293
8.00684201794848773056857456906
8.04492123096095006483864572679
8.08299588842879301500593004879
8.1210659370991448711675687825
8.15913132182114879755740422674
8.19719198564369504397387640195
8.23524786990972602070067416722
8.27329891434726443929066921049
8.31134505715730752420902119889
8.34938623509872350117849877092
8.38742238357028014270751046913
8.42545343668992907694438048273
8.463479327371463821467738179
8.50149998739866406909833190587
8.53951534749703360983098161723
8.57752533740323440429199489883
8.61552988593231471361985609104
8.65352892104282482329352116153
8.69152236989990976012136706479
8.72951015893646447919328693808
8.76749221391243327877328042944
8.8054684599723316743417246819
8.84343882170106561748901346601
8.88140322317811977100064023995
8.91936158803018353878018179927
8.95731383948228068932420250513
8.99525990040746569602484141796
9.03319969337514733865208508829
9.07113314069809766084233634397
9.10906016447820205118008566011
9.14698068665100400416995945833
9.18489462902909601591447842984
9.22280191334440607193397730699
9.26070246128942728591147623536
9.2985961945574364431608966731
9.33648303488174548654592367461
9.37436290407402835094413628956
9.41223572406176400094531562208
9.45010141692483505132972101253
9.48795990493131994725904363606
9.52581111057251534751477142448
9.56365495659722408622529895176
9.60149136604534288321584423672
9.63932026228078282745625054753
9.67714156902375456930312088378
9.71495521038244912272645215308
9.75276111088414419601962889166
9.79055919550576503629987621973
9.82834938970392788723248625443
9.86613161944449331880104966516
9.90390581123165589066152462715
9.94167189213659585483691343678
9.97942978982571788751478244613
10.0171794325885011618858509127
10.0549207493649844327878479653
10.0926536697729091979647282858
10.1303781241345434286729037552
10.1680940435032078229006333351
10.2058013596895260264288023936
10.2435000052874197892393764712
10.281189913699869576330361911
10.3188710191644607318485800154
10.3565432567787349026932662126
10.3942065625253660615247983184
10.4318608732971801286425363017
10.469506126922036876738639213
10.5071422621875925114094172508
10.5447692188659610528826045115
10.5823869377382924001180512989
10.6199953606192847367289679543
10.6575944303816487385657316571
10.6951840909805408648641653246
10.7327642874779828581886203826
10.7703349660672844426432065923
10.8078960740974860946696824256
10.8454475600978386659259975331
10.882989373802336563013184064
10.9205214661743211339972238041
10.9580437894311708766021709873
10.9955562970690950675147160561
11.0330589438880474163597374222
11.070551686016776371539833655
11.1080344809380287482752646711
11.145507287513923411867307237
11.1829700660115118315082089472
11.2204227781285424219826545117
11.2578653870194457124946574223
11.2952978573215575237939388582
11.3327201551815974969896965509
11.3701322482824205001890176821
11.4075341058700586426838739951
11.4449256987810718511773258311
11.4823069994702252088707424055
11.5196779820385115265569135715
11.5570386222615379056504075978
11.5943888976182953668534286503
11.6317287873203309554667358069
11.6690582723413420958235146864
11.7063773354472133536124743607
11.7436859612265161766802834093
11.7809841361214926230326695321
11.818271848459544550014804267
11.8555490884852502319309960978
11.8928158483929308956092332937
11.9300721223597902156406614552
11.9673179065796503943085847951
12.0045531992973090667183710169
12.0417780008435419205760542341
12.0789923136707766037457049657
12.1161961423894642125330824727
12.1533894938051754110725723671
12.1905723769564490288051800004
12.2277448031534218204941656174
12.2649067860172689533016040725
12.3020583415204857100225663885
12.3391994880280418686379600019
12.3763302463394412380187376353
12.4134506397317199001391268146
12.4505606940034178329180641849
12.48766043751955976733527915
12.5247499012576823704454627559
12.5618291188549461451892584309
12.5988981266563718014970001533
12.6359569637642422843099757949
12.6730056720887131462124850022
12.7100442963996755289954219101
12.7470728843799176735019317464
12.7840914866796326146239026978
12.8211001569723215426618878168
12.8580989520121442280470583447
12.8950879316927699185552730114
12.9320671591077842318386518578
12.9690367006127097869098863649
13.0059966258887006520467416372
13.0429470080079731397285748762
13.0798879235010380583720084662
13.1168194524258022429362325926
13.1537416784386100395267022005
13.1906546888672984210501427272
13.2275585747863425704155602997
13.2644534310941720939679057548
13.3013393565927415306396641877
13.3382164540694425122381502968
13.3750848303814488186012933296
13.4119445965425896700771254898
13.4487958678128509217728848619
13.4856387637906083830400316712
13.5224734085077022964437992755
13.5592999305274670887895514717
13.5961184630458358695527342231
13.6329291439956448174145844245
13.669732116154268582990759501
13.7065275272547241661293481077
13.7433155301003874217656700125
13.780096282683473433341325951
13.8168699483074394931207620791
13.8536366957134773722279659603
13.8903966992112699798638901191
13.9271501388141964332459192257
13.9638972003791790221363041771
14.0006380757513755919251959449
14.0373729629139315275990903357
14.0741020661430168412780212188
14.1108255961683858955812439523
14.1475437703397100849503109744
14.1842568127989474024699610067
14.2209649546590273004949920659
14.2576684341891446743160188211
14.2943674970069732294324331685
14.3310623962781260109681021501
14.3677533929232095611212157307
14.4044407558328381172053441776
14.4411247620909955665951419478
14.4778056972071556421487078563
14.5144838553575951883359494233
14.5511595396363613806887009395
14.5878330623163816771218870514
14.6245047451212351696339496277
14.6611749195081360533228413419
14.6978439269627143164154165251
14.734512119306215677011286294
14.7711798590157824652529093526
14.8078475195585198103031652038
14.8445154857400973996473442745
14.8811841540686865193470952857
14.9178539331350853720256344513
14.954525244009943150389597186
14.9911985206590553992040171294
15.0278742103777702484886120301
15.0645527742456176099839017603
15.1012346876023519115467419211
15.1379204405466839690529053902
15.1746105384590697932969624531
15.2113055025500242002134511019
15.2480058704355358142139647101
15.2847121967412782917735538167
15.3214250537374413094343922448
15.3581450320061451321931789247
15.3948727411435556055609497548
15.4316088104989835404243694192
15.4683538899534351883958870766
15.5051086507402805238126199997
15.5418737863109252521993232922
15.5786500132486129860992820295
15.6154380722337482703184789535
15.6522387290644218114508741666
15.6890527757361394364917247843
15.7258810315851094436947085556
15.762724344499833053336622734
15.7995835922061740916292121808
15.8364596836315619424022486868
15.8733535603545119898378488961
15.9102661981462368934612989472
15.9471986086117776903386811243
15.9841518409388146382944040632
16.0211269837631339372008579069
16.0581251671606395643621710177
16.0951475647768228024518892784
16.1321953961057511038098159121
16.1692699289319306915903853688
16.2063724819498546565092890753
16.2435044275776946648641301536
16.2806671949834582913941427165
16.3178622733440489145013307307
16.3550912153600704591162607528
16.3923556410519615377361743325
16.4296572418661777616748125393
16.4669977851237325377479688489
16.5043791188475334213125200583
16.5418031770097062061033413447
16.5792719852455941782548697838
16.6167876670874900125909999985
16.6543524507785655191351100707
16.691968676736107664043262406
16.7296388057432892590825824975
16.7673654279605950408683152225
16.8051512728620524324003762223
16.8429992202180312552704493319
16.8809123122661378194861864672
16.9188937672353360429175781781
16.9569469944167616160883057692
16.9950756110088680614606413943
17.033283461005973218099157225
17.0715746364497778020426408681
17.1099535014253490411930647215
17.1484247192594513319757013532
17.1869932834739597787899467572
17.2256645531656959645953878781
17.2644442936334279928977049297
17.3033387232624738097908849884
17.3423545679202591712176685338
17.3814991244300878465715994427
17.420780335100035599671244023
17.4602068758241909602825846618
17.4997882609943532267442793793
17.5395349694342209548313875827
17.5794585969019752056998046266
17.6195720425615747299401074638
17.6598897394440452977568225001
17.7004279426926741430319080457
17.7412050949278445018186300311
17.7822422963954142287666516455
17.8235639204037258392048653052
17.8651984349415386653315872246
17.9071795248423194500448262376
17.9495476660056246674333739244
17.9923524053304928078700597497
18.0356557929080851475351877281
18.0795378025608894850076099504
18.1241054324420301142252005187
18.1695092731439237922421691793
18.2159772854536909294622573641
18.2638965865197583241049268498
18.3140823983184147580458898501
18.3703703703703703703703703704


==> anc/CG1qNS/G1qNS2200.dat <==
# G1qNS2200
-3.11111111111111111111111111111
-3.11106510015418462935932454249
-3.11106165646765946889989575502
-3.11105795700360936692522873507
-3.11105398293806185552452155089
-3.11104971407716055144544074434
-3.11104512875886227909260628766
-3.11104020374770569272605579421
-3.11103491412217457048236795265
-3.11102923315414720135923799487
-3.1110231321798895202719582122
-3.11101658046201374737352292397
-3.11100954504178613166196505777
-3.11100199058112685486274355102
-3.1109938791936020825906043878
-3.11098517026366241210970071075
-3.11097582025333340898719036935
-3.1109657824955123908572246978
-3.11095500697297094038922840898
-3.11094344008210463894134571712
-3.11093102438041002720596901069
-3.11091769831660363156652921609
-3.11090339594222884910836842237
-3.11088804660352335644316037583
-3.11087157461224228575348408965
-3.11085389889405047555789389326
-3.11083493261301042518037989348
-3.11081458277060092402837538841
-3.11079274977760444449785746881
-3.11076932699709902733955795349
-3.11074420025668228916614358164
-3.11071724732794107391571816542
-3.11068833737105987604435277978
-3.11065733034233419778245867277
-3.11062407636222117320128052519
-3.11058841504141879804418575528
-3.11055017476231663920009738824
-3.11050917191300464750577239619
-3.11046521007086234198133086572
-3.11041807913257784619052687468
-3.11036755438726470584320142767
-3.11031339552915376302639161177
-3.11025534560613726305759084811
-3.11019312990023247593536952559
-3.11012645473581207120105972055
-3.11005500621121793235145151562
-3.10997844884913366797559486787
-3.10989642416083839743344614148
-3.10980854911920007640150957261
-3.10971441453499028869096558574
-3.10961358333081365899410013602
-3.10950558870664341370154292221
-3.10938993219063968973679996537
-3.10926608156859849385192291705
-3.10913346868503624243773021668
-3.10899148710855701698318952065
-3.1088394896537764508470669286
-3.10867678575168684858927393937
-3.10850263865994197383652144444
-3.10831626250411606316895678744
-3.10811681914054903761789777082
-3.1079034148309274333599663818
-3.10767509671826690297836030603
-3.1074308490934556485158749095
-3.10716958944098694131129669507
-3.10689016425195070582158450776
-3.10659134459176630585336804612
-3.10627182140951796007655461852
-3.10593020057509679085498759232
-3.10556499762965478806338399416
-3.10517463223413046510020485466
-3.10475742229980715120968512385
-3.10431157778400489331757216236
-3.10383519413307652786979146607
-3.10332624535386655892862305717
-3.1027825766936848920614142964
-3.10220189690763062520118336889
-3.10158177009075551428726152828
-3.10091960705106057156188321091
-3.10021265619764673636481970383
-3.0994579939164612995165890561
-3.09865251440396001599094341547
-3.09779291892659861532429761329
-3.09687570447132746623077698856
-3.09589715174913179928357738227
-3.09485331251006970570123291265
-3.09373999612413238020045142203
-3.09255275537749397321065064562
-3.09128687142822510263283294617
-3.08993733785919031367048182464
-3.08849884375849132921318487041
-3.08696575574928756193313544789
-3.085332098880929401551732556
-3.0835915362818542763113845922
-3.08173734746136171593484397729
-3.07976240513190316303002874572
-3.0776591504055511944522643503
-3.07541956619745532913061834754
-3.07303514864489271848909513076
-3.07049687632245928485912679492
-3.06779517700142105103673615854
-3.0649198916635699394074527177
-3.02993200882883231363369308996
-2.99864494923826295317466018539
-2.96951621788005167364230304789
-2.94183193081990624824561114585
-2.91518197042161471401411567942
-2.8893019272167658485470551726
-2.86400841613706370360689618649
-2.83916763067078764054502719383
-2.81467822172480741433233984953
-2.7904611888030219015300016788
-2.76645353494698864088658802796
-2.74260408847702491424926057902
-2.71887064312065019025522697767
-2.69521793713592730020101918037
-2.67161618658657614694441231133
-2.64803999628972657836874899957
-2.62446753515393263014331792951
-2.60087990094749289007738925241
-2.57726062356963635999675908917
-2.55359527141540237164173012266
-2.52987113570629333565599906928
-2.50607697462722466358828969386
-2.48220280393033313458547972295
-2.45823972406160616414232981377
-2.43417977629789290810071063159
-2.41001582214949677101015236735
-2.38574144158618947489322780478
-2.36135084661653239050530263767
-2.33683880748413001474057487252
-2.31220058930420236507943898261
-2.28743189739511233099620523797
-2.26252882989476655004701506398
-2.23748783651470014705531642227
-2.21230568249242442058691197283
-2.1869794169680404584363106229
-2.16150634514374797896846840606
-2.13588400369190526402924171923
-2.11011013896419553044519167192
-2.08418268762542169243892292629
-2.05809975939372380843813480629
-2.03185962161711008241110635235
-2.00546068545608476232644950079
-1.9789014934753980191091659715
-1.95218070847576510398041386373
-1.92529710341978621458426329784
-1.89824955232603116079938323848
-1.87103702202196783220616021847
-1.84365856466062370485278180042
-1.81611331091799253896472732543
-1.78840046379857503239713297025
-1.76051929298535235655334829129
-1.73246912967816581046308866566
-1.70424936187110505042017922462
-1.67585943002524989872529906935
-1.64729882309809862914302706272
-1.61856707489535928416263674594
-1.5896637607145726543208255855
-1.56058849425335404409199827656
-1.53134092475795173233539854591
-1.50192073439037890044883938764
-1.47232763579463014138866105062
-1.44256136984448384823890319323
-1.41262170355715229337035732738
-1.38250842815860157615574744106
-1.35222135728774918805308753982
-1.32176032532797953379127518468
-1.29112518585551617425661444695
-1.26031581019517008984991069109
-1.22933208607485999960092375152
-1.19817391637108595207867179412
-1.166841217938241680294618415
-1.13533392051528387091151970171
-1.10365196570384565070935889322
-1.07179530601239434084419817947
-1.03976390396149609796148202658
-1.0075577312456679197113327594
-0.975176767947675453089991912227
-0.942621001801477349127396769876
-0.909890427500327301787769537322
-0.876985046046826704259715212416
-0.843904864141976985177234924533
-0.810649893610513752435578340264
-0.777220150860017184311461933973
-0.743615656371486722597276262431
-0.709836434219244872044459759387
-0.675882511618196428539083751838
-0.641753918496617204666263212441
-0.607450687092781601141686681198
-0.572972851573862355150902196962
-0.538320447675649530299724887173
-0.503493512361740238828962318549
-0.468492083500946550954311723003
-0.433316199561757309925001965314
-0.397965899322770820471919173666
-0.362441221598090231269505609656
-0.326742204976742447314682612086
-0.290868887575245090465636856444
-0.254821306802504832442799462505
-0.218599499136284767954010765391
-0.182203499910528751201355236573
-0.145633343112877127089477388344
-0.108889061191751358015557908181
-0.0719706848724249591323788958267
-0.034878242981535165095647191698
0.00238823772047590761835305703762
0.0398287326994699544529375354172
0.0774432198007207630498994555912
0.115231679395444275715154838254
0.153194094521147019609333510137
0.191330451016165657024807825934
0.229640737648748216594318637464
0.26812494624100689250903515045
0.306783071788053029215938825659
0.345615112572606939411260338373
0.384621070275358437784225385832
0.423800950081338324007799171916
0.46315476078254643512454713029
0.502682514877068235407708353577
0.542384228664899152565975726223
0.582259922340683939775478898853
0.62230962008356718536635522423
0.662533350144340652479181606073
0.702931144930063360185763899853
0.743503041086321169773124430092
0.784249079577284072924846254789
0.825169305763711353392104144586
0.866263769479047274345184863708
0.907532525103742896540761050996
0.948975631637933026808152331906
0.990593152772591103501162801713
1.03238515695927901892675143227
1.07435171747860343372298794889
1.11649291250748503187033826882
1.15880882518534237627700481292
1.20129954367928753399016350098
1.24396516124842642875890431381
1.28680577630735292991303208018
1.32982149248892198452211064411
1.37301241870638362986551721696
1.41637866921495647170601097121
1.45992036367291616799530821453
1.50363762720227160560985864738
1.54753059044909878849488155532
1.59159938964359995891968131116
1.63584416665995313985688685201
1.68026506907601510688715855295
1.72486225023293876420303267991
1.76963586929476400351211053203
1.81458609130803935972469706463
1.85971308726153013650873873274
1.90501703414606715200143483676
1.95049811501458884403959297137
1.9961565190424281702575858127
2.04199244158789453580940822524
2.08800608425319987589610849282
2.13419765494577700723758821416
2.1805673679400374380910991889
2.22711544393961498661738159005
2.2738421101401407988336726519
2.32074760029259467683057414877
2.36783215476727702236727860258
2.41509602061844516762386830024
2.46253945164965740122119703999
2.51016270847986760126129255146
2.5579660586103130559286557697
2.60594977649223778414099394963
2.6541141435954934620346536797
2.70245944847805991406683396503
2.75098598685652703872097413237
2.79969406167758000686971313468
2.84858398319052959457994089726
2.89765606902092959047143558377
2.94691064424532334972999838464
2.99634804146716175171940142702
3.0459686008939350551468943648
3.09577267041556143334500780039
3.14576060568407531198240398533
3.19593277019465902206376140317
3.24628953536806172218630210685
3.29683128063445003555727768557
3.34755839351873538921468685861
3.39847126972742363530660609894
3.4495703132370331773470071494
3.50085593638412851835128851812
3.55232855995701689303490268182
3.60398861328915644330334163597
3.6558365343543252456390740458
3.7078727698636014013664333293
3.76009777536420535691285512197
3.81251201534025663194713707117
3.86511596331549819962534606191
3.9179101019580428861765874487
3.97089492318719733788071553489
4.02407092828242034339932700702
4.07743862799447359979774223695
4.13099854265882437292581585022
4.18475120231136092870765851448
4.23869714680648310303768045835
4.29283692593763193622373010167
4.3471710995603239252100399223
4.40170023771775714523131016118
4.45642492076905826430253842003
4.51134573952024132137966659676
4.56646329535795106461588676463
4.6217782003860656525146753192
4.6772910775652356107213343033
4.7330025608554381136351784365
4.78891329536162792606354600409
4.84502393748256869904661156495
4.9013351550629307692073521416
4.95784762754874416615971849183
5.0145620461462981914715357047
5.07147911398458169946338045012
5.12859954628136108898211697729
5.18592407051299601069496866849
5.24345342658809591112088566465
5.3011883670251237775133775569
5.35912965713405682205745911246
5.41727807520221735514279130259
5.47563441268439075151522076922
5.5341994743973512159847476995
5.5929740787189200134962290947
5.65195905779168494850581739407
5.71115525773151416786505752955
5.77056353884100182728721372079
5.83018477582798781184706554601
5.89001985802929854415768900688
5.95006968963986095863246491264
6.01033518994734697580536189894
6.0708172935725112867730480318
6.1315169507153909646912181141
6.19243512740754136871523982014
6.25357280577048900722329847762
6.31493098428058849362625522844
6.37651067804047747224370920934
6.43831291905733042700534441532
6.50033875652811962626223999608
6.5625892571320991176985004795
6.6250655053307356839946692989
6.68776860367531901917983096681
6.75069967312249210513745768979
6.81385985335795187612857452702
6.87725030312857977616567261772
6.9408722005832717604548237884
7.00472674362274768997976542847
7.0688151502586309409824352352
7.1331386589821004233299815699
7.19769852914242909974790734167
7.26249604133573554940783919938
7.32753249780428815382186573418
7.39280922284671513162989698225
7.45832756323948794479341832843
7.52408888867006057707632752807
7.59009459218206288382571432176
7.65634609063296266960174696114
7.72284482516462840926959919846
7.78959226168724263353406275523
7.85658989137703499918704443274
7.9238392311883240082099454322
7.99134182438037728224710935615
8.05909924105962229725740786527
8.12711307873776259852017397976
8.19538496290637881380135417968
8.2639165476286193318744487606
8.33270951614861238887296651271
8.4017655815192595852429564552
8.47108648724910062583823055089
8.5406740079689704251917337129
8.61052995011920274564057632072
8.68065615265816934089482310115
8.75105448779298027213312650524
8.82172686173320976585240615629
8.89267521546855281893443986829
8.96390152557136086219386963868
9.03540780502505031427088378985
9.10719610407942594890243693313
9.17926851113401182752384819382
9.25162715365053629532886374864
9.32427419909577439521653636188
9.39721185591601122781116506479
9.4704423745444534999743841842
9.54396804844298399896659658948
9.61779121517972526315582221906
9.69191425754395457147255574055
9.76633960469999284303011366009
9.84106973338177544954858877562
9.91610716912990364633004031672
9.99145448757307170054704285576
10.0671143157558672471950385887
10.1430893335150513753318167209
10.2193822749065409188059766496
10.2959959296854389150729397633
10.3729331448415907650446093538
10.4501968261932838860856338505
10.5277899400418582614067019018
10.6057155148901549716754607727
10.6839766432279003310063886241
10.7625764833873054909812687614
10.8415182614723562502488240227
10.9208052733654763242796967263
11.0004408868154705926350354067
11.0804285436108940535460011537
11.1607717618432486933218805488
11.2414741382646856600922227065
11.3225393507451855929791506262
11.403971160834507425183105135
11.4857734164345373459243687925
11.5679500545880369502364508928
11.6505051043901852113865903779
11.7334426900297352907924141146
11.816767033967067121434794129
11.9004824602569132126765174066
11.9845933980240715923829014682
12.069104385100999943860660329
12.1540200718368129216522501337
12.239345225087884893503881402
12.3250847324009980014145552768
12.4112436064007760620293870902
12.497826989394014657533989758
12.5848401582044637245310485388
12.67228852925264874079864733
12.7601776638964388389286233409
12.8485132740492944477394651457
12.937301228094464121046447243
13.0265475571148620924868011065
13.1162584614599582922458107868
13.2064403176727662388965668656
13.2970996858019384351854318429
13.3882433171260928714604444211
13.4798781623198196676063148723
13.5720113800933782873335000228
13.6646503463409209078452999858
13.7578026638351979253006336388
13.8514761725101530213983346864
13.9456789603766384667870900762
14.040419375120722884580358275
14.1357060364387766780386667844
14.2315478491687655929004597825
14.3279540172830302713058944451
14.4249340588143594748577244162
14.5224978217944694799573309996
14.6206555012921889210641312152
14.7194176576478409124906645187
14.8187952360106563642579764119
14.9187995872977113042209635305
15.0194424907060519040111555102
15.1207361779245821186382738811
15.2226933592092082697235890496
15.3253272515039777122099218977
15.4286516088128868734628652382
15.5326807550521077522326971759
15.6374296196411143362481750292
15.7429137761242044679680013608
15.8491494841519535888296600982
15.9561537351960987918862291311
16.0639443024223120417356010204
16.1725397952045832824709811423
16.2819597188340799067262991481
16.3922245400563088400457311095
16.5033557591655461328249497206
16.6153759894977275434723418581
16.7283090452959134233707348852
16.8421800390805305026353842761
16.9570154898454509954760106066
17.072843443627636372601043459
17.1896936082714558339525853482
17.3075975045402269869654499483
17.4265886361315512086857632163
17.5467026816483869750975276322
17.6679777121889160453432923292
17.7904544389770887150330419457
17.9141764964045622674375286884
18.0391907670499683023525451299
18.1655477567590203848222581049
18.2933020298122723228654432794
18.4225127167185872056065219704
18.5532441104496089467001088197
18.6855663712530198690015587912
18.8195563659494672990447831367
18.9552986754094246698020182934
19.0928868145772207848139661173
19.2324247242447741429328591573
19.3740286147452894991910099338
19.5178292719182039113372923095
19.6639749800312616356936811278
19.8126352829709492711613167954
19.9640059077419894752875399671
20.1183153374142183131088325185
20.2758337884403363909166925368
20.4368858044303996615197257946
20.6018684956223953892224443015
20.7712789964268110278832461725
20.9457578297437114777098862127
21.1261617117606704893626761345
21.3136960968254739063209401072
21.5101853994928681996485207726
21.7187272838608445108786879231
21.9458442513065483905701900381
22.2222222222222222222222222222


==> anc/CG1qNS/G1qNS2210.dat <==
# G1qNS2210
-0.888888888888888888888888888889
-0.888889777777777777777777777778
-0.888889850117917155816269017936
-0.888889928345289269743049802115
-0.888890012939012760806368582347
-0.888890104417198218201802864806
-0.888890203340121447390031591132
-0.888890310313654987421048033544
-0.888890425992978894255073368795
-0.888890551086593517488936414162
-0.888890686360658847513592529952
-0.888890832643687010272100211137
-0.888890990831616649708023263325
-0.888891161893300276939104725058
-0.888891346876438194485485267982
-0.888891546913995339016865640377
-0.888891763231140343810702883094
-0.888891997152749320548957727718
-0.88889225011152031881351097647
-0.888892523656748161853815234526
-0.888892819463813401802304381484
-0.888893139344443511275492065066
-0.888893485257809158009504445655
-0.888893859322523523806038301847
-0.888894263829618159933935301679
-0.888894701256574852117592824804
-0.888895174282499435977994674172
-0.888895685804530497888130181276
-0.888896238955583459498668563574
-0.888896837123538723004821633318
-0.888897483971991398654093766566
-0.888898183462689700206494693203
-0.888898939879799436631640043757
-0.888899757856143212606070596411
-0.888900642401575044859358941629
-0.888901598933664180184151337854
-0.888902633310876044076643462134
-0.888903751868453543132572157413
-0.88890496145721848316164771797
-0.888906269485530749795757701229
-0.888907683964662238692229712384
-0.88890921355786343672650678677
-0.888910867633423171922389998895
-0.888912656322046506800763392241
-0.888914590578902197130642021824
-0.888916682250719737721086894933
-0.888918944148346944063116889439
-0.888921390125212462736643651587
-0.888924035162173769373543518165
-0.888926895459270322119150106148
-0.888929988534943830492248197203
-0.888933333333333333333333333333
-0.888936950340302235257895341266
-0.888940861708907931596934550189
-0.888945091395082484762873561813
-0.88894966530435535453458768474
-0.888954611450516813946024001021
-0.888959960127193815496846121619
-0.888965744093389157198112884186
-0.888971998774120318891265152532
-0.88897876247738682012407094204
-0.888986076628794958049455001284
-0.888993986025276929845607610673
-0.889002539109458291399680697359
-0.889011788266354168718707843529
-0.889021790144211395287726463278
-0.889032606001461634979588599146
-0.88904430208191047189233083034
-0.889056950020460385119993267946
-0.889070627281852537135206170723
-0.889085417635114534559663518661
-0.889101411666620008219047697741
-0.889118707334902344919666727189
-0.889137410570620634746359536798
-0.889157635925352441141209528382
-0.889179507273187050324085684631
-0.88920315856941624334417815305
-0.889228734670969338850953508253
-0.88925639222361741937787262314
-0.889286300621380594685526110361
-0.889318643044014377149132772736
-0.889353617578929454769179104574
-0.889391438434416276026446632316
-0.889432337251605074747974264972
-0.889476564523196687412391525875
-0.889524391127653453652011337141
-0.889576109988246648276617551146
-0.889632037867121601073052315101
-0.889692517305368602526830342961
-0.889757918720981934232329505881
-0.889828642677556379055930063658
-0.889905122337616280769783782942
-0.889987826115603040563944389189
-0.89007726054676978448261405647
-0.890173973389554300976545535636
-0.890278556980431330498789191084
-0.890391651861791647600288916408
-0.890513950705067581276627023772
-0.89064620255313291312162035271
-0.890789217407960550401949751841
-0.890943871191635969056854304617
-0.891111111111111111111111111111
-0.893333333333333333333333333333
-0.895555555555555555555555555556
-0.897777777777777777777777777778
-0.9
-0.902222222222222222222222222222
-0.904444444444444444444444444444
-0.906666666666666666666666666667
-0.908888888888888888888888888889
-0.911111111111111111111111111111
-0.913333333333333333333333333333
-0.915555555555555555555555555556
-0.917777777777777777777777777778
-0.92
-0.922222222222222222222222222222
-0.924444444444444444444444444444
-0.926666666666666666666666666667
-0.928888888888888888888888888889
-0.931111111111111111111111111111
-0.933333333333333333333333333333
-0.935555555555555555555555555556
-0.937777777777777777777777777778
-0.94
-0.942222222222222222222222222222
-0.944444444444444444444444444444
-0.946666666666666666666666666667
-0.948888888888888888888888888889
-0.951111111111111111111111111111
-0.953333333333333333333333333333
-0.955555555555555555555555555556
-0.957777777777777777777777777778
-0.96
-0.962222222222222222222222222222
-0.964444444444444444444444444444
-0.966666666666666666666666666667
-0.968888888888888888888888888889
-0.971111111111111111111111111111
-0.973333333333333333333333333333
-0.975555555555555555555555555556
-0.977777777777777777777777777778
-0.98
-0.982222222222222222222222222222
-0.984444444444444444444444444444
-0.986666666666666666666666666667
-0.988888888888888888888888888889
-0.991111111111111111111111111111
-0.993333333333333333333333333333
-0.995555555555555555555555555556
-0.997777777777777777777777777778
-1.
-1.00222222222222222222222222222
-1.00444444444444444444444444444
-1.00666666666666666666666666667
-1.00888888888888888888888888889
-1.01111111111111111111111111111
-1.01333333333333333333333333333
-1.01555555555555555555555555556
-1.01777777777777777777777777778
-1.02
-1.02222222222222222222222222222
-1.02444444444444444444444444444
-1.02666666666666666666666666667
-1.02888888888888888888888888889
-1.03111111111111111111111111111
-1.03333333333333333333333333333
-1.03555555555555555555555555556
-1.03777777777777777777777777778
-1.04
-1.04222222222222222222222222222
-1.04444444444444444444444444444
-1.04666666666666666666666666667
-1.04888888888888888888888888889
-1.05111111111111111111111111111
-1.05333333333333333333333333333
-1.05555555555555555555555555556
-1.05777777777777777777777777778
-1.06
-1.06222222222222222222222222222
-1.06444444444444444444444444444
-1.06666666666666666666666666667
-1.06888888888888888888888888889
-1.07111111111111111111111111111
-1.07333333333333333333333333333
-1.07555555555555555555555555556
-1.07777777777777777777777777778
-1.08
-1.08222222222222222222222222222
-1.08444444444444444444444444444
-1.08666666666666666666666666667
-1.08888888888888888888888888889
-1.09111111111111111111111111111
-1.09333333333333333333333333333
-1.09555555555555555555555555556
-1.09777777777777777777777777778
-1.1
-1.10222222222222222222222222222
-1.10444444444444444444444444444
-1.10666666666666666666666666667
-1.10888888888888888888888888889
-1.11111111111111111111111111111
-1.11333333333333333333333333333
-1.11555555555555555555555555556
-1.11777777777777777777777777778
-1.12
-1.12222222222222222222222222222
-1.12444444444444444444444444444
-1.12666666666666666666666666667
-1.12888888888888888888888888889
-1.13111111111111111111111111111
-1.13333333333333333333333333333
-1.13555555555555555555555555556
-1.13777777777777777777777777778
-1.14
-1.14222222222222222222222222222
-1.14444444444444444444444444444
-1.14666666666666666666666666667
-1.14888888888888888888888888889
-1.15111111111111111111111111111
-1.15333333333333333333333333333
-1.15555555555555555555555555556
-1.15777777777777777777777777778
-1.16
-1.16222222222222222222222222222
-1.16444444444444444444444444444
-1.16666666666666666666666666667
-1.16888888888888888888888888889
-1.17111111111111111111111111111
-1.17333333333333333333333333333
-1.17555555555555555555555555556
-1.17777777777777777777777777778
-1.18
-1.18222222222222222222222222222
-1.18444444444444444444444444444
-1.18666666666666666666666666667
-1.18888888888888888888888888889
-1.19111111111111111111111111111
-1.19333333333333333333333333333
-1.19555555555555555555555555556
-1.19777777777777777777777777778
-1.2
-1.20222222222222222222222222222
-1.20444444444444444444444444444
-1.20666666666666666666666666667
-1.20888888888888888888888888889
-1.21111111111111111111111111111
-1.21333333333333333333333333333
-1.21555555555555555555555555556
-1.21777777777777777777777777778
-1.22
-1.22222222222222222222222222222
-1.22444444444444444444444444444
-1.22666666666666666666666666667
-1.22888888888888888888888888889
-1.23111111111111111111111111111
-1.23333333333333333333333333333
-1.23555555555555555555555555556
-1.23777777777777777777777777778
-1.24
-1.24222222222222222222222222222
-1.24444444444444444444444444444
-1.24666666666666666666666666667
-1.24888888888888888888888888889
-1.25111111111111111111111111111
-1.25333333333333333333333333333
-1.25555555555555555555555555556
-1.25777777777777777777777777778
-1.26
-1.26222222222222222222222222222
-1.26444444444444444444444444444
-1.26666666666666666666666666667
-1.26888888888888888888888888889
-1.27111111111111111111111111111
-1.27333333333333333333333333333
-1.27555555555555555555555555556
-1.27777777777777777777777777778
-1.28
-1.28222222222222222222222222222
-1.28444444444444444444444444444
-1.28666666666666666666666666667
-1.28888888888888888888888888889
-1.29111111111111111111111111111
-1.29333333333333333333333333333
-1.29555555555555555555555555556
-1.29777777777777777777777777778
-1.3
-1.30222222222222222222222222222
-1.30444444444444444444444444444
-1.30666666666666666666666666667
-1.30888888888888888888888888889
-1.31111111111111111111111111111
-1.31333333333333333333333333333
-1.31555555555555555555555555556
-1.31777777777777777777777777778
-1.32
-1.32222222222222222222222222222
-1.32444444444444444444444444444
-1.32666666666666666666666666667
-1.32888888888888888888888888889
-1.33111111111111111111111111111
-1.33333333333333333333333333333
-1.33555555555555555555555555556
-1.33777777777777777777777777778
-1.34
-1.34222222222222222222222222222
-1.34444444444444444444444444444
-1.34666666666666666666666666667
-1.34888888888888888888888888889
-1.35111111111111111111111111111
-1.35333333333333333333333333333
-1.35555555555555555555555555556
-1.35777777777777777777777777778
-1.36
-1.36222222222222222222222222222
-1.36444444444444444444444444444
-1.36666666666666666666666666667
-1.36888888888888888888888888889
-1.37111111111111111111111111111
-1.37333333333333333333333333333
-1.37555555555555555555555555556
-1.37777777777777777777777777778
-1.38
-1.38222222222222222222222222222
-1.38444444444444444444444444444
-1.38666666666666666666666666667
-1.38888888888888888888888888889
-1.39111111111111111111111111111
-1.39333333333333333333333333333
-1.39555555555555555555555555556
-1.39777777777777777777777777778
-1.4
-1.40222222222222222222222222222
-1.40444444444444444444444444444
-1.40666666666666666666666666667
-1.40888888888888888888888888889
-1.41111111111111111111111111111
-1.41333333333333333333333333333
-1.41555555555555555555555555556
-1.41777777777777777777777777778
-1.42
-1.42222222222222222222222222222
-1.42444444444444444444444444444
-1.42666666666666666666666666667
-1.42888888888888888888888888889
-1.43111111111111111111111111111
-1.43333333333333333333333333333
-1.43555555555555555555555555556
-1.43777777777777777777777777778
-1.44
-1.44222222222222222222222222222
-1.44444444444444444444444444444
-1.44666666666666666666666666667
-1.44888888888888888888888888889
-1.45111111111111111111111111111
-1.45333333333333333333333333333
-1.45555555555555555555555555556
-1.45777777777777777777777777778
-1.46
-1.46222222222222222222222222222
-1.46444444444444444444444444444
-1.46666666666666666666666666667
-1.46888888888888888888888888889
-1.47111111111111111111111111111
-1.47333333333333333333333333333
-1.47555555555555555555555555556
-1.47777777777777777777777777778
-1.48
-1.48222222222222222222222222222
-1.48444444444444444444444444444
-1.48666666666666666666666666667
-1.48888888888888888888888888889
-1.49111111111111111111111111111
-1.49333333333333333333333333333
-1.49555555555555555555555555556
-1.49777777777777777777777777778
-1.5
-1.50222222222222222222222222222
-1.50444444444444444444444444444
-1.50666666666666666666666666667
-1.50888888888888888888888888889
-1.51111111111111111111111111111
-1.51333333333333333333333333333
-1.51555555555555555555555555556
-1.51777777777777777777777777778
-1.52
-1.52222222222222222222222222222
-1.52444444444444444444444444444
-1.52666666666666666666666666667
-1.52888888888888888888888888889
-1.53111111111111111111111111111
-1.53333333333333333333333333333
-1.53555555555555555555555555556
-1.53777777777777777777777777778
-1.54
-1.54222222222222222222222222222
-1.54444444444444444444444444444
-1.54666666666666666666666666667
-1.54888888888888888888888888889
-1.55111111111111111111111111111
-1.55333333333333333333333333333
-1.55555555555555555555555555556
-1.55777777777777777777777777778
-1.56
-1.56222222222222222222222222222
-1.56444444444444444444444444444
-1.56666666666666666666666666667
-1.56888888888888888888888888889
-1.57111111111111111111111111111
-1.57333333333333333333333333333
-1.57555555555555555555555555556
-1.57777777777777777777777777778
-1.58
-1.58222222222222222222222222222
-1.58444444444444444444444444444
-1.58666666666666666666666666667
-1.58888888888888888888888888889
-1.59111111111111111111111111111
-1.59333333333333333333333333333
-1.59555555555555555555555555556
-1.59777777777777777777777777778
-1.6
-1.60222222222222222222222222222
-1.60444444444444444444444444444
-1.60666666666666666666666666667
-1.60888888888888888888888888889
-1.61111111111111111111111111111
-1.61333333333333333333333333333
-1.61555555555555555555555555556
-1.61777777777777777777777777778
-1.62
-1.62222222222222222222222222222
-1.62444444444444444444444444444
-1.62666666666666666666666666667
-1.62888888888888888888888888889
-1.63111111111111111111111111111
-1.63333333333333333333333333333
-1.63555555555555555555555555556
-1.63777777777777777777777777778
-1.64
-1.64222222222222222222222222222
-1.64444444444444444444444444444
-1.64666666666666666666666666667
-1.64888888888888888888888888889
-1.65111111111111111111111111111
-1.65333333333333333333333333333
-1.65555555555555555555555555556
-1.65777777777777777777777777778
-1.66
-1.66222222222222222222222222222
-1.66444444444444444444444444444
-1.66666666666666666666666666667
-1.66888888888888888888888888889
-1.67111111111111111111111111111
-1.67333333333333333333333333333
-1.67555555555555555555555555556
-1.67777777777777777777777777778
-1.68
-1.68222222222222222222222222222
-1.68444444444444444444444444444
-1.68666666666666666666666666667
-1.68888888888888888888888888889
-1.69111111111111111111111111111
-1.69333333333333333333333333333
-1.69555555555555555555555555556
-1.69777777777777777777777777778
-1.7
-1.70222222222222222222222222222
-1.70444444444444444444444444444
-1.70666666666666666666666666667
-1.70888888888888888888888888889
-1.71111111111111111111111111111
-1.71333333333333333333333333333
-1.71555555555555555555555555556
-1.71777777777777777777777777778
-1.72
-1.72222222222222222222222222222
-1.72444444444444444444444444444
-1.72666666666666666666666666667
-1.72888888888888888888888888889
-1.73111111111111111111111111111
-1.73333333333333333333333333333
-1.73555555555555555555555555556
-1.73777777777777777777777777778
-1.74
-1.74222222222222222222222222222
-1.74444444444444444444444444444
-1.74666666666666666666666666667
-1.74888888888888888888888888889
-1.75111111111111111111111111111
-1.75333333333333333333333333333
-1.75555555555555555555555555556
-1.75777777777777777777777777778
-1.76
-1.76222222222222222222222222222
-1.76444444444444444444444444444
-1.76666666666666666666666666667
-1.76888888888888888888888888889
-1.77111111111111111111111111111
-1.77333333333333333333333333333
-1.77555555555555555555555555556
-1.77777777777777777777777777778


==> anc/CG1qNS/G1qNS3000.dat <==
# G1qNS3000
-5048.72931825338798131960374342
-5048.76975370598806382826032615
-5048.77208118231271736820090001
-5048.77449353957690478927032442
-5048.77698933002910408240059124
-5048.77956644557684275870417618
-5048.78222203697080202849503159
-5048.78495242577779615211408881
-5048.78775300862620464576919744
-5048.79061815317928808738681377
-5048.79354108526294733503983055
-5048.79651376654497233318295334
-5048.79952676213276863689348872
-5048.80256909742606461444523512
-5048.80562810353032841604275123
-5048.80868925050572312447211674
-5048.81173596769558895741772117
-5048.8147494503478796741827884
-5048.81770845171294491261789277
-5048.82058905977182448488695827
-5048.82336445772112658526489996
-5048.8260046673139634945314322
-5048.82847627413172600358251357
-5048.83074213383915225477531621
-5048.83276105845570400041547556
-5048.8344874816602794930496104
-5048.83587110213440882363237202
-5048.83685650394200699144844406
-5048.83738275294229179515669343
-5048.83738296823748058821292053
-5048.83678386766932491640627491
-5048.83550528639948508516568796
-5048.8334596676393524707638064
-5048.83055152463647308615829714
-5048.82667687307860949074912726
-5048.82172263314422692181256713
-5048.81556600051146920666216604
-5048.80807378573831394856028436
-5048.7991017215465353456380838
-5048.7884937376834947332492598
-5048.77608120320093890870476373
-5048.76168213618141770932848202
-5048.74510038116333675584895679
-5048.72612475476794934017998559
-5048.70452816031889337819350814
-5048.68006667257055562356728872
-5048.65247859402919699311776224
-5048.62148348476425158984273751
-5048.58678116807062982400714961
-5048.54805071486059426702340546
-5048.50494941024049451376246225
-5048.45711170636828836915583396
-5048.40414816639757633824610794
-5048.34564440509836600569766274
-5048.28116003260979312900190338
-5048.2102276087316886163905497
-5048.13235161620662658825292316
-5048.04700746258864700760879087
-5047.95364052154623672141386938
-5047.85166522581267747596495739
-5047.74046422548410132811308318
-5047.6193876269823605685939403
-5047.48775232975418408851294192
-5047.3448414796783305650829357
-5047.18990406020702110849757977
-5047.02215464448545313206009203
-5046.84077333408239291977916283
-5046.64490591253452277464500767
-5046.43366424466621793418994939
-5046.20612695560357115914400845
-5045.96134042656552529890155747
-5045.6983201478945537864593472
-5045.41605247339291182548870151
-5045.1134968238663094635914247
-5044.78958839185290242391426672
-5044.44324140383941410059313915
-5044.07335300084530261141475772
-5043.67880780309711531820245501
-5043.25848322962511049551536912
-5042.81125564899911437103437015
-5042.33600744308638501948573198
-5041.83163507166675794276567996
-5041.29705823198531229723896289
-5040.73123021386617562468471264
-5040.13314955785932275705211884
-5039.50187313105264776577278702
-5038.83653074266291151549382785
-5038.13634142933213726904681521
-5037.40063154821422118325184445
-5036.62885482445734376057318452
-5035.82061450859364221786507571
-5034.97568780866745122574962887
-5034.09405277170439769296502694
-5033.17591779939321914588168824
-5032.2217539936806118607477206
-5031.23233053944260007525190543
-5030.20875334358874508158031461
-5029.15250716299574877541829993
-5028.06550146769974221704198226
-5026.95012030097929156893158891
-5025.80927641454959668859582459
-5024.64646997532290255652071585
-5014.29992186546782660401283799
-5010.05325695499897506890843848
-5009.51556359351917218682422833
-5011.55969208655342152319172747
-5015.54073845852268682602104238
-5021.04728905695957708541400955
-5027.79753629892828486059568563
-5035.5884328976345200494013449
-5044.26800810259305704868149685
-5053.71908472364718842537227232
-5063.84912110736810904330857883
-5074.5835723800197074063638962
-5085.86138470586453795315613059
-5097.63183992445568887965576411
-5109.85228667307816524072683932
-5122.48647161063878633943578541
-5135.50328772739363569372589067
-5148.87581925123334157351756946
-5162.58060174467111265350106255
-5176.59704112635042670514967717
-5190.90695193457499696284200666
-5205.49418633776395045842768831
-5220.34433309645887391915469543
-5235.44447107720915965211104992
-5250.78296576194669164237152459
-5266.34929997488082295406332833
-5282.13393208494025376737145911
-5298.12817645239975932916353822
-5314.32410202202845405294749488
-5330.71444582496734535548052666
-5347.29253881014686259453608144
-5364.05224193511463216052809317
-5380.98789084296899286115665123
-5398.0942477638919102680149487
-5415.36645952659067332521360749
-5432.80002076170057819792323513
-5450.39074153706060684192048591
-5468.13471879222017762348754427
-5486.02831104302858867042250472
-5504.06811591166605875273695052
-5522.2509501068405921119633458
-5540.5738315360940283331635854
-5559.03396327958297809482682613
-5577.62871919417948843310884437
-5596.35563094974304859589486915
-5615.21237632712340111566014287
-5634.19676863080365138404913893
-5653.30674708884384893587711383
-5672.54036812955073951426720077
-5691.89579743857937082196352192
-5711.37130271237484399898319203
-5730.96524703432258186634050579
-5750.6760828089688209572917788
-5770.50234619742764105412300593
-5790.44265200379593117970314556
-5810.49568896821081505369362616
-5830.66021542723687354002063566
-5850.93505530667336940758506431
-5871.31909441571740869196010995
-5891.81127701478584541726408163
-5912.41060263225297608104051316
-5933.11612310795885812617973536
-5953.92693984363221417457021949
-5974.84220124239311338037014001
-5995.8611003212888086580289024
-6016.98287248240113260128365469
-6038.20679342947138954315538076
-6059.53217721824083835713527602
-6080.95837442982072727587751273
-6102.48477045740193004959602189
-6124.11078389750485654236744435
-6145.83586503776790521219165576
-6167.65949443398811351912616685
-6189.58118156977028470826341586
-6211.6004635927189735780170719
-6233.71690412162851977178364639
-6255.93009211959615626682593804
-6278.23964082840765496389154191
-6300.6451867599288947331179097
-6323.14638874058446358413810016
-6345.74292700531974390466179587
-6368.43450233772924502891627018
-6391.22083525329422242504327727
-6414.10166522290950183732786522
-6437.07674993409525830919681707
-6460.14586458748637292889125808
-6483.3088012263717647209855165
-6506.56536809722043047359201309
-6529.91538903928130306247761071
-6553.3587029014817838253188988
-6576.89516298497610285354124197
-6600.52463650981057592650908038
-6624.24700410427931243333489431
-6648.06215931564184241543436646
-6671.97000814096424411861296594
-6695.97046857692836079407378136
-6720.0634701875302232005586367
-6744.24895368865940758069410145
-6768.52687054861626852410710316
-6792.89718260368425400367678234
-6817.35986168793025418665996049
-6841.91488927645753539089891655
-6866.56225614138360960209707418
-6891.30196201985970049275974842
-6916.13401529348957263937182461
-6941.05843267854364975402175518
-6966.07523892639979526619295561
-6991.18446653367507870471234946
-7016.38615546154349940869651971
-7041.6803528637631634894256137
-7067.06711282296297361921627496
-7092.54649609476364313323126059
-7118.11856985933092244082626018
-7143.78340747998045172059344547
-7169.54108826847374375792723334
-7195.39169725666355953825283495
-7221.33532497416446317247635788
-7247.37206723174072039098090152
-7273.50202491011901752962818248
-7299.72530375394780044944343616
-7326.04201417063843402615462812
-7352.45227103383592611803048548
-7378.95619349127870369471415546
-7405.55390477681792695569619194
-7432.24553202637712948357967647
-7459.03120609764262464072564471
-7485.91106139328416289862704165
-7512.88523568751380073972334738
-7539.95386995579888538743867413
-7567.11710820755250438046731504
-7594.37509732163172588993799189
-7621.72798688448049335920281245
-7649.17592903076016308056839623
-7676.71907828631641031020359342
-7704.35759141333660125541006138
-7732.09162725755675587382189483
-7759.92134659738192948713470248
-7787.84691199478823789213376394
-7815.86848764787885778850723823
-7843.98623924497016755233783109
-7872.20033382008776714785054618
-7900.51093960975544371631109255
-7928.91822591096324355963489434
-7957.42236294020368338678753133
-7986.0235216934677945055324997
-8014.72187380709515302284756103
-8043.51759141937431622988440358
-8072.41084703279216866894216401
-8101.40181337683258873650292786
-8130.49066327122658536502639766
-8159.67756948955763075973863706
-8188.9627046231273360472386872
-8218.34624094498788683973755123
-8247.82835027404878108612796916
-8277.40920383916639638636815535
-8307.08897214312576270341096914
-8336.8678248264246329749818537
-8366.74593053077053204385969175
-8396.72345676220192676500118138
-8426.80056975374499994541956083
-8456.97743432751773043760737642
-8487.25421375619308343771952307
-8517.6310696237331007353428358
-8548.10816168530555193481684499
-8578.68564772629456585390839127
-8609.36368342031630747117086451
-8640.14242218615030074527412192
-8671.02201504349642192137766559
-8702.00261046746690187726906909
-8733.08435424172187970920716243
-8764.26738931015614293974384593
-8795.55185562704367203796981864
-8826.9378900055454777350453012
-8858.42562596448497802236003711
-8890.01519357329380663441909151
-8921.70671929502947491236709067
-8953.50032582736472265581191251
-8985.3961319414466891079874838
-9017.39425231852221055687105337
-9049.49479738422360391140424332
-9081.69787314040722352702746107
-9114.00358099443487876459590584
-9146.41201758578586927955378592
-9178.92327460988493060847724581
-9211.5374386390287807422588125
-9244.25459094029121527677234008
-9277.07480729028381036544516684
-9309.99815778664625473290626522
-9343.02470665613713982097458151
-9376.15451205919268580066741157
-9409.38762589081736545519990913
-9442.72409357766670225116216931
-9476.16395387117865736069136633
-9509.70723863660597671539056762
-9543.35397263779763673317519796
-9577.10417331757309914746355948
-9610.95785057352845396726292114
-9644.91500652910868716906745419
-9678.97563529977524798882330474
-9713.13972275409280090452087613
-9747.40724626955352035289359703
-9781.77817448295151217444780962
-9816.25246703511391446270776154
-9850.83007430978893107772157048
-9885.51093716648447215146101478
-9920.29498666704420542294796558
-9955.18214379574064749811649821
-9990.172319172657431747871557
-10025.2654127601250654242412174
-10060.4613135619663178080956994
-10095.7598993152988481116669586
-10131.1610361746337698986565592
-10166.6645783879995405039624107
-10202.2703679648108409287422784
-10237.9782343351919545394867436
-10273.7879940004535411285001313
-10309.6994501744106148836394807
-10345.7123924152179477564052297
-10381.8265962473870095309544593
-10418.0418227736358971606915395
-10454.3578182762104718086023745
-10490.7743138073010841478197958
-10527.2910247681647968943092989
-10563.9076504765478765993220632
-10600.6238737219874909671150332
-10637.4393603085549780098979262
-10674.353758584585711798954467
-10711.36669895892243684811841
-10748.4777934031799374043112318
-10785.6866349395190048060485525
-10822.9927971133968186901699203
-10860.395833450739016496842224
-10897.8952768989558378131242873
-10935.4906392512007398368291872
-10973.1814105532447285209388524
-11010.9670584923132740948216948
-11048.8470277672050131703931896
-11086.8207394389824119917411535
-11124.8875902614941017099295617
-11163.0469519909566173741289323
-11201.2981706737896932040841079
-11239.6405659118639979522866848
-11278.0734301042831404457046989
-11316.5960276647828353579175549
-11355.2075942137891850965255667
-11393.9073357441349906905317078
-11432.6944277593877306322490903
-11471.5680143836952117581124643
-11510.5272074420047619514268845
-11549.5710855094590531336724695
-11588.6986929287160573442762951
-11627.9090387938820808887394277
-11667.2010958996851125294116884
-11706.5737996544506703968232052
-11746.0260469553737346468344955
-11785.5566950245079908719815514
-11825.1645602038172498949784958
-11864.8484167075533036952151426
-11904.6069953301393583421307038
-11944.4389821076482677189745303
-11984.3430169308697711384530238
-12024.3176921078604865568525673
-12064.3615508737641784069678725
-12104.4730858455774291942017936
-12144.650737419416893691005637
-12184.8928921077183710303370503
-12225.1978808136645284999197959
-12265.5639770399967520770954964
-12305.9893950292167460132261986
-12346.4722878320245798587766642
-12387.0107453006712650959286552
-12427.6027920037249662935326038
-12468.2463850585598930525489428
-12508.9394118776750025351030144
-12549.6796878247350307284117142
-12590.4649537759981602460523423
-12631.2928735825518478679136918
-12672.1610314285199222524611973
-12713.0669290801288820553747899
-12754.0079830202281447740907014
-12794.9815214625464832828002721
-12835.9847812396335957947823723
-12877.014904558080120553993497
-12918.0689356142297314495546834
-12959.1438170631913929903505022
-13000.236386333526412535082484
-13041.343371779521430971792908
-13082.4613886624625769131583275
-13123.5869349517951023399928734
-13164.7163869364841192050315132
-13205.8459946362825152354889349
-13246.9718770019584151502324332
-13288.0900168928330387181094631
-13329.1962558192265225162938099
-13370.2862884365998815694794167
-13411.3556567773110464076715316
-13452.3997442049666265367478828
-13493.4137690753430313983624168
-13534.3927780867645826184813975
-13575.3316393016554250160337351
-13616.2250348197188608572138403
-13657.0674530818339145309309125
-13697.8531807822853723504828506
-13738.5762943653501972778522426
-13779.230651080539022509215518
-13819.80987956892416343895638
-13860.3073699509617550779956863
-13900.7162633840202905787865239
-13941.0294410554444746946951531
-13981.2395125743935909316372414
-14021.338803722877182437413108
-14061.3193435233451814435469413
-14101.1728505768495770416071162
-14140.890718622152326734359705
-14180.4640012621783284580178941
-14219.8833957998680964397713466
-14259.1392261207334637338891755
-14298.2214245542176874504894048
-14337.1195126402600525549642912
-14375.8225807212098209065778275
-14414.3192662723637845711538229
-14452.5977308768467277779058151
-14490.6456357422370258636600164
-14528.4501156471727013099157004
-14565.9977511960574262092773749
-14603.2745392488090893160994079
-14640.2658613802285764031218169
-14676.9564502098691238504154251
-14713.3303534280930230108945882
-14749.3708953271258267441844968
-14785.0606356271454779213387075
-14820.381325366531425618578606
-14855.3138596020679781296777713
-14889.8382266388269694962919406
-14923.9334534802795796493855137
-14957.5775471564823266837451497
-14990.7474315514590278352277865
-15023.418879309593522603691946
-15055.5664383543017896353849998
-15087.1633524997053453455100834
-15118.1814755765937890069459402
-15148.591178426607978580729998
-15178.3612480420852831027996276
-15207.4587780419634817149098769
-15235.8490495748683016090340737
-15263.4954016270391180462070092
-15290.3590895827448819120502243
-15316.3991307355396907522376687
-15341.5721352768100717787808304
-15365.832121089640683839575887
-15389.1303104463603120175407135
-15411.4149064415628820157285929
-15432.6308466820982370858939801
-15452.7195313932251648162830765
-15471.6185226757646682377360533
-15489.2612111504219370362071915
-15505.5764456374355106950488039
-15520.4881208238711935188387906
-15533.9147170443479546120369789
-15545.768785315370733004932647
-15555.9563695833085020975152243
-15564.3763567269219249041678281
-15570.9197431411027110403874116
-15575.4688046479359062276905831
-15577.8961539434425253849216851
-15578.0636666766294586581006174
-15575.8212534207383586768175802
-15571.0054500381309333172378937
-15563.4377930019344672224230733
-15552.9229387779632128309125114
-15539.2464769341180927908990885
-15522.1723746185787397298814806
-15501.4399745999998509524552581
-15476.7604490498774734610151251
-15447.8125850838662813988231876
-15414.2377435398694895245690936
-15375.6337863936228059482762342
-15331.5477060415977557252603558
-15281.4666047577135514858114897
-15224.8065550671733548391465069
-15160.8987066412057016133965141
-15088.9717696081258129558872322
-15008.1296617669638764342345359
-14917.3225999906536600056914834
-14815.3091483346547877813220883
-14700.6055445700162369298772712
-14571.4167286177114089190458117
-14425.5403744883810538781863818
-14260.2299056916419728600864657
-14071.9930168699120548354616452
-13856.2845729373222137713019228
-13607.0178190689619332980292722
-13315.7435388880250634382960615
-12970.1739338001676278017311417
-12551.2759143578975746126838731
-12026.7712443833054958603391243
-11333.4845639185238143956405246
-10309.2464549762677268020515489
-7562.48155775504990661749402472


==> anc/CG1qNS/G1qNS3001.dat <==
# G1qNS3001
-5.04168172139066551312629621796
-5.04157878490875293743214321845
-5.0415704072525433220487345931
-5.041561347736506933999097956
-5.04155155085920652445661557363
-5.04154095660083267266065089519
-5.04152950005525462780221088077
-5.04151711103209122287351870714
-5.0415037136263566981710940696
-5.0414892257530364832380895403
-5.04147355864373182002086320447
-5.04145661630227821684841392518
-5.04143829491598964011507812267
-5.04141848221890649399641184416
-5.04139705680312909172286918453
-5.04137388737399762505771479541
-5.04134883194453257628257609964
-5.04132173696417390496860048648
-5.04129243637645081264972459338
-5.04126075059977387585309715265
-5.04122648542506505945300132806
-5.04118943082342556115134145785
-5.04114935965648332248411062065
-5.04110602628145782383502970133
-5.04105916504232561157587151433
-5.04100848863776170898174349348
-5.04095368635576510816938220865
-5.04089442216404601103918953848
-5.04083033264435304625947624777
-5.04076102475794454324136935286
-5.04068607342835280255474297959
-5.04060501892644733452181577575
-5.04051736404156482470537037713
-5.04042257102113206722748045817
-5.04032005825975452765764464065
-5.04020919671716804071400254184
-5.04008930604274407141089653309
-5.03995965038238872789608366301
-5.03981943384167008484536327207
-5.03966779557683406307074740005
-5.03950380448301165326170248969
-5.03932645344636393796344138002
-5.0391346531241390389175543222
-5.03892722521360816895788780148
-5.03870289516758612364016967745
-5.03846028431070273611537832667
-5.03819790130675200874051175099
-5.0379141329232786593122021181
-5.03760723403503918137355317997
-5.03727531680306517875879163857
-5.03691633896072688600791945382
-5.03652809113240759985997964115
-5.03610818310411510207244726829
-5.03565402895853034238831932878
-5.03516283097957905686504494854
-5.03463156222355675000760030356
-5.03405694764508506676598322833
-5.03343544365666648190906049036
-5.03276321599026742213798756893
-5.03203611571812444379968821347
-5.03124965327775449264485893842
-5.03039897033287214774937791473
-5.02947880928748009454844160811
-5.02848348025470167846105819384
-5.02740682526485520461576862408
-5.02624217947870807229730302145
-5.02498232915166400191711979629
-5.02361946607268664870552399522
-5.02214513817789413162668605677
-5.02055019601280518851556018123
-5.01882473468899917428622607152
-5.01695803095027516289134228406
-5.01493847493005129173385535047
-5.01275349614550987017407144628
-5.01038948323462608009846334407
-5.0078316968994609828466265956
-5.00506417547267856152556464284
-5.00206963247386998461853614915
-4.99882934546762741825629699013
-4.99532303547607925016522388158
-4.99152873613443771239921984407
-4.98742265170866390387362057034
-4.98297900301925790546989651283
-4.97816986023405864440656665279
-4.97296496140541128071085118886
-4.96733151553275322436516148945
-4.96123398883021733869220403802
-4.95463387276990590387084341442
-4.94748943235473682498030523206
-4.93975543294993691463368878913
-4.93138284386915467044955483196
-4.92231851676967532612890868819
-4.91250483676135101612510239686
-4.90187934397576893240954101065
-4.89037432317622629204322464312
-4.8779163588158653686578669215
-4.86442585277175529139363794402
-4.84981650179808150087550375123
-4.83399473155367888496876408758
-4.81685908387025302007726906595
-4.79829955374080259743590777093
-4.77819687232685105917870149453
-4.50847635403323665707697487479
-4.23530112569288511341337625919
-3.95994629362991557655841215913
-3.68322406435023941251143907285
-3.40571525179613789442477543125
-3.12786244377343934671389803831
-2.85001683636366503549535379691
-2.57246503584560186742324486511
-2.29544578584158204262001494676
-2.01916108124443629661316357224
-1.74378391202227402725345756898
-1.46946386442904095879255186938
-1.19633129678616610964295071924
-0.924500531269067216312165648036
-0.654072345261323043288054461602
-0.385135951033576546114479459195
-0.117770593249306496848257834206
0.147953144516932150968390968492
0.411972258577487596259486989714
0.674230421003833903755512620054
0.934677216508161389037176838777
1.19326749294843688943652687055
1.44996080436798794848687623484
1.70472093012311175924371887104
1.95751545712477272879785804549
2.20831541485232346003821368843
2.45709495481597384269353862427
2.70383106771037967535479115411
2.94850333272828412948840114803
3.19109369447307386048501582609
3.43158626368276051776452849811
3.66996713859996078477281350107
3.90622424432637712931251829159
4.14034718791136879310245267333
4.37232712726174846819706211832
4.60215665223880173047201925369
4.82982967654023427172480292526
5.0553413391583241426232986129
5.27868791436809632012285076035
5.49986672933647904213775388196
5.71887608855964280844617209379
5.93571520443467548049668585678
6.15038413335632783699285182119
6.36288371680214255269727763203
6.57321552693179009355944197824
6.78138181628046432232947621879
6.98738547117304669149670202137
7.19122996852651375921125985911
7.39291933574363893178615267192
7.59245811343217769143425615246
7.7898513207110563304011496248
7.98510442288913761045443587662
8.17822330132336050285182602576
8.36921422528182456346935904314
8.55808382565403501425442971575
8.74483907036531721534703227713
8.9294872413655841340451362894
9.11203591307439943424999211744
9.29249293217479552512365751061
9.47086639865773008173880991526
9.64716464802752571803994086301
9.82139623458624797746673669122
9.99356991572183424796028032636
10.1636946371309756803526179315
10.3317795189133499890692565334
10.4978338424788701695968842633
10.6618670382142097156715267191
10.8238886738590389930853537844
10.9839084435462041783636006893
11.141936157463538559958858104
11.2979817320981504716459841685
11.4520551810269131902822209705
11.6041666062195168520185735438
11.7543261898228548816673194725
11.9025441863977290092619947485
12.0488309155808867672496304414
12.1931967551472704818975222897
12.3356521344490724548388480154
12.4762075282097709476748122348
12.6148734506527780009457469444
12.7516604499456740597753404118
12.8865791029422457578841761775
13.0196400102056909627548569445
13.1508537912974173662108570442
13.2802310803168447955768541925
13.4077825216785336039183518307
13.5335187661138079343791823207
13.6574504668848287471033025047
13.7795882761998021521155171854
13.8999428418186882642017521355
14.0185248038394085399312566949
14.135344791655139063827657052
14.2504134210738268852487997754
14.3637412915915793403225071452
14.4753389838120551290473080629
14.5852170570044333208710652154
14.6933860467929547797405523673
14.7998564629714218818309679322
14.9046387874364088173462535754
15.0077434722332780311998384776
15.1091809377094201279559875313
15.2089615707694363720130558648
15.3070957232272661604822558764
15.4035937102505278281803966699
15.4984658088925910547804090046
15.5917222567081340839880915633
15.6833732504481599495284161889
15.7734289448306538711993366544
15.861899451383259803881888518
15.9487948373545385958463973187
16.0341251246905440830906405726
16.1179002890736174022738655541
16.2001302590204544843780313594
16.2808249150366476867207865604
16.3599940888250403821265813798
16.437647562545363561644996312
16.5137950681227465959275564787
16.5884462866028106818125321248
16.6616108475511635858056612357
16.7332983284952184677261270426
16.8035182544063581824652782435
16.8722800972205598481174980855
16.9395932753956829449168541086
17.0054671535037080610290913975
17.0699110418562928987600906128
17.1329341961620875508776434976
17.1945458172143225877939145162
17.2547550506072513833585914926
17.313570986480092556842342699
17.3710026592871796150642361747
17.4270590475930830230219042506
17.4817490738915251839302292587
17.5350816044469613297872633047
17.5870654491577492611313419901
17.6377093614398783700133484678
17.687022038130273565304477578
17.7350121194087327182301252782
17.7816881887375971749519129885
17.8270587728182938516439420827
17.8711323415639245388606080216
17.9139173080871133930342179442
17.9554220287023572749564589084
17.9956548029421556940627032633
18.0346238735862277142558219775
18.0723374267031523482258790857
18.1088035917037967847328599509
18.1440304414059233250239227816
18.1780259921093912145251553212
18.2107982036813937047042056896
18.2423549796511937242351659169
18.2727041673138435338221008236
18.3018535578423947326781986327
18.3298108864081250299749474156
18.356583832308327332189053441
18.3821800191012249734062893819
18.4066070147475943697141247075
18.4298723317586930496879610969
18.45198342735010693709377283
18.4729477036011459738276208631
18.4927725076194317034919438334
18.5114651317103343198435758155
18.5290328135509299489824483716
18.5454827363681616073872885823
18.5608220291208993860965040309
18.5750577666856069794571930713
18.5881969700453327286036865518
18.6002466064817539076332314794
18.6112135897700130656138201625
18.6211047803760948702828173139
18.6299269856565010987299752935
18.6376869600599902046744229219
18.6443914053311562783781897896
18.6500469707156302201391448695
18.6546602531666935871840199733
18.658237797553102861349947791
18.6607860968679288351555179287
18.6623115924382224399545122108
18.662820674135324654387202438
18.6623196805856441461937135351
18.660814899381732026909287185
18.6583125672934885477088497086
18.6548188704793417458307667589
18.6503399446972429741716332811
18.6448818755153289208760425838
18.6384506985221041596268699909
18.6310523995360024729820226629
18.6226929148141891681620291502
18.6133781312604703643969208065
18.6031138866321787801041187291
18.591905969745908893207142967
18.5797601206819774948508588247
18.5666820309874886112870369212
18.5526773438778845361031386892
18.5377516544368673002130716639
18.5219105098145773147547916101
18.505159409423918156558030023
18.4875038051349185311559779052
18.4689491014670243481139912499
18.4495006557792155811374326222
18.4291637784578441641125520715
18.4079437331020905967600118783
18.3858457367069382024954276969
18.362874959843565098679301286
18.3390365268370549077174806737
18.3143355159413280581973456101
18.2887769595111961999088374783
18.2623658441714427864401378961
18.2351071109828332650361727341
18.2070056556049585562901363934
18.1780663284558156064752445774
18.1482939348680287531323687998
18.1176932352416154598696334256
18.0862689451931996489054838043
18.0540257357015753891403121514
18.0209682332495230826537045087
17.9871010199617795324083433275
17.9524286337390623672400239579
17.9169555683880482452921968677
17.8806862737472030519966023564
17.8436251558083609513033514521
17.8057765768339476366217377496
17.7671448554697414580391792765
17.7277342668530642717170822429
17.6875490427162918624708108657
17.646593371485571627641249852
17.6048713983746328753232634923
17.5623872254735725783343771148
17.5191449118324967321102201942
17.4751484735398945847329298346
17.4304018837956199348549910553
17.3849090729783504222642307758
17.3386739287073922596861719077
17.2917002958986941661061117648
17.243991976814930353888177971
17.1955527311095082862246605959
17.1463862758643525493707164789
17.0964962856213115665346200469
17.0458863924070290074211389712
16.9945601857511166088421458873
16.9425212126974597064125404915
16.8897729778084810733218046675
16.836318943162182656933630925
16.7821625283417784841354473104
16.7273071104177253577012778411
16.6717560239219509733059525823
16.6155125608140717341370418655
16.5585799704393848101741622479
16.5009614594784108639406565524
16.4426601918877553245242305139
16.3836792888320471163277607829
16.324021828606704316458993823
16.2636908465512663016146063668
16.2026893349530215269916592929
16.1410202429406491298135080142
16.0786864763675810404419266384
16.0156908976847791849086274802
15.9520363258026096422516205126
15.8877255359414822444327138953
15.8227612594709100397786084091
15.7571461837366282443989237972
15.6908829518753967389236339702
15.6239741626170937864851996395
15.5564223700736914055475941387
15.4882300835146846782279468974
15.4193997671285281580809797847
15.3499338397696124042285452168
15.2798346746902924506456014753
15.2091045992574576556189507265
15.137745894653108797647718093
15.065760795558383416295044436
14.9931514898204441604638896039
14.9199201181016172173804476124
14.8460687735101386622989090534
14.7715995012118356941322791138
14.6965142980220371013536334895
14.6208151119769728234672065928
14.5445038418838860157453049201
14.4675823368490424594761213244
14.3900523957827813477282398628
14.3119157668807082682133737577
14.2331741470800854394889491865
14.1538291814904257614613208692
14.0738824627972458295582292512
13.9933355306378785331694110676
13.9121898709481879963845341069
13.830446915278968188926598176
13.7481080400807412850696034978
13.6651745659556025055026597049
13.5816477568746844466664503522
13.4975288193597354649816738953
13.4128189016272231941661234377
13.3275190926932853582203483395
13.241630421437755294848104674
13.1551538556253885837620093089
13.0680903008823094034125837256
12.9804405996255801986509833626
12.8922055299436753657240806368
12.8033858044255083349300435421
12.7139820689355209855067986032
12.6239949013321940318190353043
12.5334248101271760781480996534
12.4422722330820565816484484124
12.350537535739623038815281374
12.2582210098862442804183215818
12.1653228719418086850166873673
12.0718432612734171545177123806
11.9777822384287844685985499439
11.8831397832850376460350633284
11.7879157931083145392513609894
11.6921100805192582576699041166
11.5957223713591711558667771495
11.4987523024512338295874036879
11.4011994192508074035881126555
11.303063173378418682482457241
11.2043429200285744969492226526
11.1050379152470605217568323079
11.0051473130688473209041485872
10.9046701625081483398924064803
10.8036054043915465166436287451
10.7019518680244231152685792696
10.5997082676801787244936025525
10.4968731989009258849353045745
10.3934451345974485688719687771
10.2894224209352579616721654427
10.1848032729925179813949785155
10.0795857701744579587005856114
9.97376785136762291496279484372
9.86734730981592158224102668479
9.76032178769890479910399407066
9.65268877039102649667133408189
9.54444558037878841658819842675
9.43558937081062788392792936453
9.32611711865215259924243139841
9.21602561741683161072358336818
9.10531146943948788600240517871
8.9939710776568715793336222722
8.88200063685618572993175828494
8.76939612434864369121086779414
8.65615329002090953648580809231
8.54226764571255088539635568599
8.42773445386235104443845470074
8.31254871536040664750008372927
8.19670515653628847996202469498
8.08019821520606281755659315263
7.96302202569253731346484533969
7.84517040272356793066770642817
7.72663682410247633596000948008
7.60741441203238660860169043315
7.48749591296236787944654486287
7.36687367580739630642145112019
7.24553962837600680549790802749
7.12348525181871356162539378167
7.00070155288638734248852451567
6.87717903376024747247557391677
6.75290765918330942631145828707
6.62787682058624521900195658688
6.50207529685771950013204649282
6.37549121135921349955080604283
6.24811198472574388475513987183
6.11992428292501148992967716571
5.99091395996626739301242284294
5.86106599455395264444128768765
5.7303644198667095560199978133
5.59879224550562139098280943799
5.46633137049141388872798271117
5.33296248599239484682287069164
5.1986649662249034399005560539
5.0634167456754619382500485345
4.92719418043508062626299680852
4.78997189099359013177746992364
4.65172258329229783003672692212
4.51241684414605957360989127486
4.37202290628016783599719679883
4.23050637712825169326772305406
4.08782992412977441478525990219
3.94395290744665799479898570674
3.79883094864458669012015383975
3.65241542075330197060834966252
3.50465284094236107733210654751
3.35548414140439336585712771273
3.20484378630714381896901073683
3.05265869192766368174527197021
2.89884689189088138502840036187
2.74331586756811164075144211668
2.58596043156918745469869053055
2.42666000398863957561865449647
2.26527504663247186745594783648
2.1016423022755486414719827346
1.9355682919657035811641247041
1.76682019213097228635807295753
1.59511262112831099484598556543
1.42008774668215116547358086873
1.2412838674822552518774814101
1.05808266205464228509969825821
0.869613148691600248685519594323
0.674555879591878473401136049534
0.470668821482596793081852914934
0.253228207036301401867284476702
0


==> anc/CG1qNS/G1qNS3010.dat <==
# G1qNS3010
734.837535877021506197814889846
734.850236516245444412125053082
734.850514203280589472790898708
734.85077748879038618943869861
734.851023738192448552677005028
734.851250076827080131054639042
734.851453373568411680806854574
734.851630223616709167046282546
734.851776930456507147988570726
734.851889486968123815422075817
734.851963555683536169826722158
734.851994448181594990712832465
734.851977103622202843776622995
734.851906066424433397225412967
734.851775463099711925393626204
734.851578978258186709647861552
734.851309829814387759867857331
734.850960743427289040348551029
734.850523926220067403466907162
734.849991039836298535425538973
734.849353172902169429874474403
734.84860081297865008981039585
734.847723818103596670991755907
734.846711388041607660386405203
734.845552035379289378561806507
734.844233556625585219108542054
734.842743003501176161470978821
734.841066654627874066485589936
734.839189987858625073338157688
734.837097653521455073527703986
734.834773448886676695459079915
734.83220029420620933678104653
734.829360210717231240906605963
734.8262343010498960064981102
734.822802732530836711513310669
734.819044723931002427186773918
734.814938536268400684049843599
734.81046146834395588489902935
734.805589857762363328582962343
734.800299088269973216805276142
734.794563604328857850236729407
734.788356933940805606282088881
734.781651720837584029829993444
734.774419767264988640390214185
734.766632088708542387461852433
734.758258982038863849806973345
734.749270108695344158028004057
734.739634594678560987654539885
734.729321149285545151038838166
734.718298204698368787196157921
734.706534078726346997290617829
734.693997163206276030104033087
734.680656140784445940728881537
734.666480233039575320952995225
734.651439483158267499680263805
734.635505076645064415859957751
734.618649703838694090118563835
734.600847968315722413598226317
734.582076845593615175026711025
734.562316196898309103874289361
734.541549343137928818624031626
734.519763704625446084112131543
734.49695151252006133379434604
734.473110598411121800490316817
734.448245268950724229403853386
734.422367272953050258314846403
734.395496868921232246378327258
734.367664001537442471812169257
734.338909596260244598003248602
734.30928698181635482316058107
734.278863451053145977553025386
734.24772197133480585645088861
734.215963056420343357900682358
734.183706812556929427198324867
734.151095172358664197261037353
734.118294330920068543537028292
734.085497399536690347680859523
734.052927293373467878789944624
734.020839870436173540153661414
733.989527340263636698355422475
733.959321961869782465357648123
733.930600051626101040251900523
733.903786322988273846728922341
733.879358581236650455447182867
733.857852797720456710128144685
733.83986858947143659239712305
733.826075131485575157158035343
733.817217530463190672051320628
733.814123690349696846220217771
733.817711701633514267864922252
733.828997788035876887401441004
733.849104845971693453753536926
733.879271613973377725619612284
733.920862511152966102966443001
733.975378185734293522694882271
734.044466816718921807521115386
734.129936213859268648620858278
734.23376676330212952019745116
734.358125268537285351252456024
734.505379738640251889850427428
734.678115178235537859009702041
734.87915043612562448879545916
738.47490686002180761873639993
743.025269153834759522661113112
748.058732653676183166075585288
753.382078001228873120938077663
758.894779968989650136161399465
764.537333112083112346287624888
770.27147602394513929008292453
776.071136192588751049444726923
781.917762336348789732644945712
787.797704823648723164941961854
793.700647745033179800078074611
799.618621713033936854222899405
805.545356327974344260481644589
811.4758408219299868469057597
817.406017342948626773029985134
823.332561566905906748675254607
829.252722441153789919568243308
835.164202954025273636949652197
841.065069981059339479830383043
846.953685130442488842686095753
852.828651010106470925964580365
858.688768991500842076438941073
864.533005660642172583025593257
870.360465914454312687328875881
876.170371197393352407586777644
881.962041754953526575597829806
887.734882055695459699295584235
893.488368734265681149586502801
899.222040556271339670685832967
904.935490016739061407627124027
910.628356267561967654140129114
916.300319133093115888958719554
921.951094022049880244219060391
927.580427581875052726395397754
933.188093971364724421119486106
938.77389165070957171992595666
944.337640606579928042737563386
949.879179944619051219259341095
955.398365793525082420738614587
960.895069474432398823747349681
966.369175897031203199766199393
971.820582150163167172060058051
977.249196259790043852720246866
982.654936091477217601095803769
988.037728378042490180287263921
993.397507855932037685913457788
998.734216496311571394643078709
1004.04780281888999434918443817
1009.33822127819638066159067548
1014.60543171346620280251511918
1019.84939885450574513601676676
1025.07009187693223339262096285
1030.26748400106210897360030269
1035.44155212946625385725186701
1040.59227651884952030393370044
1045.7196404824597148815394582
1050.82363011970236712638209059
1055.90423407004392548972297364
1060.96144328863725699164429113
1065.99525084140766706392384488
1071.00565171760196587818607132
1075.99264265803315908300766573
1080.95622199745400207810541464
1085.89638951966804396195362274
1090.81314632414038990693094752
1095.70649470300519513119984872
1100.57643802748539714695698024
1105.42298064284455401711256804
1110.24612777108273260436318856
1115.04588542066976738421316427
1119.82226030268125016571171646
1124.57525975276648820740880078
1129.30489165843439642953111933
1134.0111643911937455798875564
1138.69408674312913228222400279
1143.35366786753412876521430502
1147.98991722325888375435290496
1152.60284452246148171152238392
1157.1924596814810619594427712
1161.75877277457643400673814533
1166.30179399029703495019734615
1170.82153359027385246492997594
1175.31800187023664026778690523
1179.79120912308060876649592886
1184.24116560382098165522044383
1188.66788149628754576691692049
1193.07136688142374231521458228
1197.45163170706609059008644082
1201.80868575908992234178331539
1206.14253863381664484968739444
1210.45319971158613928043752883
1214.74067813140552400416948353
1219.00498276659244629727548966
1223.24612220133737828685409789
1227.46410470811514475865610218
1231.65893822588115577543343437
1235.83063033899260444107795075
1239.97918825679926303829254846
1244.10461879385250810997136878
1248.20692835068486180015801388
1252.28612289511568432084271247
1256.34220794404171900461906245
1260.37518854567400245949986767
1264.38506926218523076390732681
1268.37185415273403908196309068
1272.33554675683482518628267598
1276.27615007804374399234353527
1280.19366656793333556714440076
1284.08809811032993696057440976
1287.95944600578958110692836342
1291.80771095628951527512235672
1295.63289305011378737790152329
1299.43499174691256020551643913
1303.21400586291592979849293065
1306.96993355628405241890227576
1310.70277231257633192745430997
1314.41251893032329220498181495
1318.09916950668556338428945156
1321.76271942318515138112950863
1325.40316333149484236513367757
1329.02049513927222180481472869
1332.61470799602536558425092383
1336.1857942789977921039446196
1339.73374557906075260956675147
1343.2585526866013853171304158
1346.76020557739567003687781576
1350.23869339845549651736268684
1353.6940044538395039946393522
1357.12612619041766359909642028
1360.53504518357986132261352691
1363.92074712287899899356897343
1367.28321679759936580692750948
1370.62243808224124493203071567
1373.9383939219129099648959286
1377.2310663176213357806504075
1380.50043631145309884330318187
1383.74648397163707431342394356
1386.96918837748065233726802034
1390.16852760417129459718682516
1393.344478707435335368930959
1396.4970177080459997111382946
1399.62611957617266568403570074
1402.73175821556343827487420166
1405.81390644755313055658188068
1408.87253599488876303033432199
1411.90761746536469555972410396
1414.91912033525949820555721229
1417.9070129325666479847380694
1420.87126242001110843130570422
1423.81183477784380813662085197
1426.72869478640598339423705241
1429.62180600845528900845550727
1432.49113077124551027207876755
1435.33663014835162839668410736
1438.15826394123190131998280441
1440.95599066051852196760176029
1443.72976750702830678147379401
1446.47955035248474870119238563
1449.20529371994264083077862546
1451.90695076390633975123177665
1454.58447325013259083695348314
1457.23781153510868196831505546
1459.86691454519652664920050769
1462.47172975543310266295199192
1465.05220316797748793852291536
1467.60827929019454113697241331
1470.1399011123650704735179819
1472.64701008501212030980254953
1475.12954609583278091331375679
1477.58744744622469229540713503
1480.02065082739616799638229899
1482.42909129604860885654679637
1484.81270224961960994776515798
1487.17141540107488567257537252
1489.50516075323684827957151626
1491.81386657263737338612624353
1494.09745936288197221369509693
1496.35586383751226377678112929
1498.58900289235330085233044268
1500.7967975773319507977880418
1502.97916706775216576625374588
1505.13602863501259614548572953
1507.26729761675160565883466159
1509.37288738640433602022590794
1511.45270932215604281554326136
1513.50667277527548184555782544
1515.53468503781166593903976245
1517.53665130963683562770692203
1519.51247466481799243548278564
1521.46205601729883020960937543
1523.38529408587336721373995746
1525.28208535843202888180734578
1527.15232405546035742858911495
1528.99590209276992912295431992
1530.81270904344044210762108541
1532.60263209895129630821541366
1534.36555602948032128434005838
1536.10136314334661686048007062
1537.80993324557375401129635012
1539.49114359554883869039364295
1541.14486886375216795748006345
1542.77098108753140469406217134
1544.36934962589336316233193697
1545.93984111328563135437847307
1547.48231941233935613358707639
1548.9966455655435821535972043
1550.48267774582056394766595331
1551.94027120597046083277612454
1553.36927822695277470922876016
1554.76954806497079971522629566
1556.14092689732421818657322727
1557.48325776699379755080355126
1558.79638052592091563160217119
1560.08013177694336522881359432
1561.33434481434756053803043292
1562.55884956299588563291661833
1563.75347251598648638250919709
1564.91803667080130921557168946
1566.05236146389663033944295536
1567.15626270368869449269691315
1568.22955250188539002808297155
1569.27203920311312389239228556
1570.28352731278622253034051206
1571.26381742316426934697798545
1572.21270613754079238297753556
1573.12998599250463335217373262
1574.01544537821315700884719554
1574.86886845661419357353939643
1575.69003507755124202903542216
1576.47872069268399362448325291
1577.23469626715365774509626129
1577.95772818891988097807342948
1578.64757817569323898571921835
1579.30400317938434361134340583
1579.92675528798753807252515857
1580.51558162481394435094239918
1581.07022424498527178690488835
1581.59042002909628683098358026
1582.07590057395017285098509474
1582.52639208026716732262766943
1582.94161523726284262464482984
1583.32128510398818645380744028
1583.66511098731922843910991799
1583.97279631647934012190689081
1584.24403851397249468202327526
1584.47852886280069853369429914
1584.67595236983348635009591882
1584.83598762519179056627063017
1584.95830665750264147227668629
1585.0425747848750092470137971
1585.08845046144064833121820638
1585.09558511929702998741733912
1585.06362300568233222182478922
1584.99220101520497773093485269
1584.88094851694234918619590889
1584.72948717621504461345865742
1584.5374307708343400171695287
1584.30438500161137631935077084
1584.02994729690695601001455809
1583.7137066109906926952741006
1583.35524321596757307873729479
1582.95412848701873280991914679
1582.50992468069137980183138958
1582.02218470596028333883899185
1581.4904518877700442161581081
1580.91425972275342709125632834
1580.29313162680632494684204409
1579.62658067418438753085613937
1578.91410932776992775865376429
1578.15520916014036540131752472
1577.34936056505111485391014797
1576.49603245892640780019685159
1575.59468197193099172938899991
1574.64475412817388581972491388
1573.64568151457232528985546101
1572.59688393787959636333002503
1571.49776806935456222754298414
1570.34772707652320426094121673
1569.14614024145334292181208923
1567.89237256493274103093497424
1566.58577435590790140284527626
1565.2256808055059133997436159
1563.81141154492453045818256527
1562.34227018643611238697871403
1560.81754384670896853657746245
1559.23650265160480274392893238
1557.59839922156318455931816968
1555.90246813663303285322833313
1554.14792538015675796407528351
1552.3339677600547070854439274
1550.45977230659561217606299967
1548.52449564547254328641498065
1546.52727334493308882871735531
1544.46721923563675433740172848
1542.34342470183149647471292142
1540.15495794235445740764543089
1537.90086319986886475542384806
1535.58015995664919915737547789
1533.1918420951195422794200633
1530.73487702123488698222271179
1528.20820474867144415354000321
1525.61073694165887841353081349
1522.94135591414413696601270196
1520.19891358282221234311227158
1517.38223037140282266013091997
1514.49009406330252643659560612
1511.52125859975802847753997085
1508.47444282014707313891898563
1505.34832914107692104953075051
1502.14156217055537410887277976
1498.85274725329389238330275484
1495.48044894290458856459697837
1492.0231893964406337920606979
1488.47944668639046997515291877
1484.84765302486754080294048697
1481.12619289433607156873514618
1477.31340107877645737380163333
1473.40756058871739380774542778
1469.4069004730419120589806924
1465.30959350990638915367699423
1461.11375376849027731791764822
1456.81743403261400157537053812
1452.41862307651677929606891653
1447.91524278226779187191296218
1443.30514508738505386438021941
1438.58610875024731299008044234
1433.75583591979502956147801862
1428.81194849481523079079657154
1423.75198425677857028426282906
1418.57339275873022516087537512
1413.27353095111226629713732163
1407.84965852359441709463343275
1402.29893293999052507974174184
1396.61840414111430817042935242
1390.80500888795104649852171422
1384.85556471475866366827379165
1378.76676345862391896678115565
1372.53516432854327326278992256
1366.15718647322268824866641454
1359.62910100243752445779352101
1352.94702241189483389520579614
1346.10689935601670339472886073
1339.10450470682288213071280852
1331.93542483002627419836416356
1324.59504800144019751154672365
1317.07855187768392394875087865
1309.38088992478907010107342446
1301.49677669644864635572701426
1293.42067184006993371036196374
1285.14676269320312004800831805
1276.66894531497572078165915267
1267.98080377645683136360480705
1259.07558750991158822259042067
1249.94618648909042746546936704
1240.58510398031132153538291296
1230.98442656626424124847955946
1221.13579110013325424414067234
1211.03034819549292790454563235
1200.65872179589417879992130293
1190.01096429513723252138432857
1179.07650659248741775330897602
1167.84410236346920475217247561
1156.30176570254575905124338428
1144.4367011441263002738381845
1132.23522488681614259393416991
1119.68267582481564748256588891
1106.76331471983870956985494798
1093.46020951386217951461307965
1079.75510437049682159359602685
1065.62826951854154128829454409
1051.05832832588556371516996537
1036.02205721600229123651805402
1020.49415299976641223375692784
1004.44696085995131735309146309
987.850154495050024656375701974
970.670357664514713041935578194
952.870693383931724153561126463
934.410243017268403602229151081
915.243392100279304014019076396
895.319032310200519077191083705
874.579578682738396807895154017
852.959746612538095990545883758
830.385012249146153495162116648
806.769649262511636239081064527
782.014189129842245718282235189
756.002081917047497583602981952
728.595224127693002145057578066
699.627841140821918436752515225
668.897911013067544523354232721
636.154790284186301526500397442
601.080736790826224415468739676
563.262147589784297809937754827
522.142417154065648652036764886
476.93941430588783782382251947
426.487852963735477515497852348
368.899084571308745769250802427
300.676466638695250723743003969
213.500146721148590931427287201
50.9334947685484531491900968581


==> anc/CG1qNS/G1qNS3020.dat <==
# G1qNS3020
11.648511074403990577973932611
11.6514587593549877203262923348
11.6516372582803095445400703791
11.6518261152947566282951939426
11.6520258959613867337743876362
11.6522371938799161350637279373
11.6524606318410753293932707622
11.6526968630076054901345837035
11.6529465721203343687743235264
11.6532104767274624062404424945
11.6534893284348504649869826503
11.6537839141747273220647214939
11.6540950574898251819319039242
11.6544236198295021111449775512
11.6547705018539184147201259433
11.6551366447417963203356582427
11.6555230314967054617901582176
11.6559306882461768935139609627
11.6563606855272518361991283414
11.6568141395513139292471738652
11.6572922134402310851769505067
11.6577961184249404880392670714
11.6583271149966429734432151579
11.6588865139997258212331456418
11.6594756776544004511351593422
11.6600960204958179145830967025
11.6607490102151044014673202505
11.661436168386334901030700383
11.6621590710619290298173202116
11.6629193492173019041330438503
11.6637186890238275014251129122
11.6645588319272646052545972314
11.6654415745067482093100299409
11.6663687680872538790222173989
11.6673423180760904113679066467
11.6683641829914582378072829117
11.6694363731484180965583011873
11.6705609489647369511427736567
11.6717400188460060325924582859
11.6729757366061490136303049272
11.674270298375946182141885983
11.6756259389484823030056398323
11.6770449275064706381511248688
11.678529562672202121727092124
11.6800821668164055729684716764
11.6817050795575705516705421416
11.6834006503782674097614957321
11.6851712302796876217196573593
11.6870191623900099659820727425
11.6889467714362630517616639456
11.6909563519830906834871846622
11.6930501553352225268081820673
11.6952303749934977355346116183
11.6974991305469733252449141235
11.6998584498759624186066427098
11.7023102495327810257264322425
11.7048563131585275920255268917
11.7074982677853699794810164756
11.7102375578645638488062914245
11.7130754168507699402136287023
11.7160128361631724251992840337
11.7190505313334250117595794062
11.7221889051395665305345710431
11.7254280075137562733917742446
11.7287674919999869009637376367
11.7322065685258476176544441745
11.735743952239944020075444071
11.7393778081537485415604205455
11.7431056913134755898398052149
11.7469244822140714185078331056
11.7508303171536082896844982519
11.7548185132123085371896003034
11.7588834875261353510603702916
11.763018670510418312090982842
11.7672164126743845598203097201
11.7714678846528001052536107643
11.7757629700662575350037017628
11.7800901508070525555882515835
11.7844363843331587957708575289
11.7887869725386352999614289646
11.7931254217549936466806187468
11.7974332934247345728287595284
11.801690044975575430335294922
11.8058728604119847281597846357
11.8099564701296924820622975868
11.8139129594490507914427028402
11.8177115653546983065920545932
11.8213184609221835846211701915
11.8246965269073068136403756262
11.8278051099712657160578238886
11.8305997670146021389891431128
11.8330319950958546376802945044
11.8350489464172031167076631715
11.8365931278697890098401722896
11.8376020846464369638668708676
11.8380080674499191462226406718
11.837737682851536494544397807
11.8367115263886278978516318988
11.834843798031810618377353826
11.8320418997046540667784000286
11.8282060146016819362286405094
11.8232286681269544700516883957
11.7081242507721279939488858806
11.549381929791101244358325535
11.3729774613008348276878722944
11.1881491533426901060565269899
10.9992139539629191043100051253
10.8084971855086691641409862632
10.6173662649509331950413963582
10.4266739406006682960801311549
10.2369741399790560765424449258
10.0486370522740071601725139169
9.86191480929553583851521268202
9.67698101652067989559826873778
9.4939555807579687105615977256
9.31292085673542229374154222887
9.13393245723732809178563520089
8.95702666971129677034077308229
8.78222565168875728371028949452
8.60954113577853789685445043957
8.43897711274559315575377751628
8.27053180053561315349633811872
8.1041991059764769753135333805
7.93996972067510265717844334091
7.77783194966518228641463125672
7.61777234250721580141354291583
7.45977617682530174604212853094
7.3038278305789954185756409924
7.14991106973219430381178508934
6.99800927110728006999975852258
6.84810559525089244875277951509
6.70018312051657995146699113569
6.55422494690015774813139541442
6.41021427617740937270517665559
6.26813447340318584648897089406
6.12796911370338492762517882389
5.98970201743201583663606544474
5.85331727610623685325588406422
5.71879927102313668094345123036
5.58613268606656827616178384591
5.45530251590347288288383778465
5.32629407052665851071495750396
5.19909297690974427576674461708
5.07368517838846623252824578692
4.95005693226201671707683239167
4.82819480601185833496710027034
4.70808567245835378739667003941
4.58971670411358526100469956367
4.47307536693878895625847990518
4.35814941367446593468142058939
4.24492687687853566037293446913
4.13339606178136249169038519978
4.02354553904491045157824338857
3.91536413749571508744344971538
3.80884093688704225404007901894
3.70396526073392248532505609448
3.600726669255216039341045635
3.49911495244908233386869453065
3.39912012332187853204583434694
3.30073241128533608144933899963
3.20394225573265009711591137547
3.10874029980069262514612032673
3.01511738432278649873471593063
2.92306454197423662742206777117
2.83257299161101572433472968593
2.74363413280056406261629888852
2.6562395405425239557562822937
2.57038096017633657745463141628
2.48605030247193795641661803444
2.4032396388992665193825623984
2.32194119707190663214478436583
2.24214735635991653441671804588
2.16385064366670443076148226451
2.08704372936470632613409111663
2.01171942338456941039885555181
1.93787067145254372737436787538
1.8654905514708228263917088431
1.79457227003564305812820296714
1.72510915908804448826320249178
1.65709467269230855545493681748
1.59052238393721404300517075281
1.52538598195538991204451847726
1.46167926905618796873752917255
1.39939615796764767439797037152
1.33853066918327758421591223805
1.27907692840953123277621778641
1.22102916411000841045108490022
1.16438170514256460077230271505
1.10912897848566100581104784095
1.05526550705043439170328259552
1.0027859075751094120619177915
0.951684888598515714025689474403
0.901957248509607707481020944455
0.853597873670016177808579927961
0.806601736606787813897691463957
0.760963894272591132911735833782
0.716679486370785186417693075984
0.67374373374286084314396861075
0.632151936815873407338011291899
0.591899474107589918972700125893
0.552981800787174783023205849808
0.515394447289333494966483621389
0.479133017979926285221102801832
0.444193189871151621449106063998
0.410570711384483815257859495598
0.378261401159629613306597914027
0.34726114690784574851413402014
0.317565904308033121882051626928
0.289171695944093715676800481202
0.262074610282103639105832465299
0.236270800685920010665307133899
0.211756484469900816682766144984
0.188527941987475579605008389037
0.166581515754360745061074897995
0.145913609605267272590162423584
0.126520687882999106084114170277
0.108399274658890117265152304829
0.091545952983573865555170485041
0.0759573641671252029813484868511
0.0616302070876554716534387895394
0.0485612375274838881051669089423
0.0367472675360467736706518517739
0.0261851648187436594044590960143
0.0168718521509550503772576338514
0.00880430681650085631832295146165
0.00197956006984125878774012445783
-0.00360530337864683884520376956134
-0.00795314585495457487240775322927
-0.0110667771918950982702764943763
-0.0129489551783071222938029278388
-0.0136023859875619603079353776972
-0.0130297245859025353720353180981
-0.011233575121118470277528575688
-0.00821649129203794993808052350305
-0.0039809766992945543511790930052
0.00147051482219435879568030405131
0.00813557888862193180112511106638
0.0160118602701629559913116964775
0.0250970526109453568401062950692
0.0353888981657640244228802492764
0.046885187553196870561619080339
0.0595837595248002286412429942959
0.0734825007500773425722634606831
0.0885793456169297495776633582312
0.104872276047316877788723953206
0.122359321327864183081596577199
0.141038557955174667923629735122
0.160908109495612684760185412973
0.181966146459342553045261576841
0.204210886188417736705416505428
0.227640592758729160936114568432
0.252253576895633715827909226886
0.278048195903096121780875331186
0.305022853606189136383867382798
0.333176000306808587279565371518
0.362506132752470936500541603988
0.39301179411807203906687740046
0.424691574000496469107007379185
0.457544108425977267597801363911
0.491568079870116233419616343192
0.526762217290484949668444547929
0.563125296171736625437194079895
0.600656138583168554479800254058
0.639353613248684560779323963918
0.679216635629116231127417182871
0.720244168016871040091317649558
0.762435219642884666561264480642
0.805788846795863896492626103909
0.850304152953815516259936926929
0.895980288927865537749305224511
0.942816453018381972231269799657
0.990811891183423197279660676299
1.0399658972195427514621477125
1.0902778129549901570061805033
1.14174702845535612279830040781
1.19437298224171923046507868726
1.24815516152135996639519082359
1.30309310243111674382819423778
1.35918639029346737296243343804
1.4164346598854282948235151176
1.4748375957203728078057823522
1.53439493234287849581346623525
1.59510645463672312531155773192
1.65697199814615742696249487785
1.71999144941059242759811116182
1.78416474631284836191612787844
1.84949187844112168251438926219
1.9159728874648363138842151181
1.983607867524555073184057266
2.05239696563613712064576564729
2.12234038210933741822583386447
2.1934383709810544797849113145
2.26569124046344320315384715938
2.33909935340712029775589737358
2.41366312777970077520262764105
2.48938303715991516906311438593
2.56625961124756860884811857214
2.64429343638961460763888329417
2.7234851561226284487031619131
2.80383547173197739038572195185
2.88534514282799756760713032061
2.9680149879395004701243573339
3.05184588512494524061106157168
3.1368387726016267785969011597
3.22299464939324377908049012011
3.31031457599622539768538239089
3.39879967506521023886473585427
3.48845113211808683204605110998
3.57927019626102071582871600302
3.67125818093390971646323856139
3.76441646467672600894222004415
3.85874649191722111330150676622
3.95424977378048813250413566339
4.0509278889208943101225545516
4.14878248437691640580517360032
4.24781527644943148544261585814
4.34802805160403653372037908257
4.44942266739799185357851161113
4.5520010534324055558430169525
4.65576521233029960051816760473
4.76071722074122186832733057605
4.86685923037309365838648512113
4.97419346905200786875781361271
5.08272224181071996659396837357
5.19244793200660174147334745494
5.30337300246985680959869531089
5.41549999668282695061533433515
5.52883153999124966845903696858
5.64337034084835993131641335966
5.75911919209276292498824520351
5.87608097226103991345570270628
5.99425864693608600847760942539
6.11365527013221687847093968084
6.23427398571812125150866626962
6.35611802887877756789583087704
6.47919072761749639872381320514
6.60349550429929535697549428406
6.72903587723686028102705284868
6.8558154623203955658893294221
6.98383797469271775996715523011
7.11310723047100004514945870082
7.24362714851663109266476392356
7.37540175225471016007003981484
7.50843517154476129688248193574
7.64273164460431329625100871454
7.77829551998705871437643868307
7.91513125861737503348576699132
8.05324343588306403266268364532
8.1926367437882418282252631582
8.33331599316839203665484551691
8.47528611596967829460429968243
8.61855216759470015055622552935
8.76311932931696834242216040129
8.90899291076647192964938582546
9.05617835248881090682925281195
9.20468122858047405365589662048
9.35450724940295315550074384941
9.50566226437850165997981641833
9.65815226487046863714522365261
9.81198338715126792447113328162
9.96716191546117792496517045878
10.1236942851613100736708022424
10.2815870859842339062521651159
10.4408470653859043924448330573
10.6014811320027032055937359014
10.7634963592175803876829425782
10.9268999888394669717119205012
11.0916994349003231112308957088
11.2579022875743907510967539454
11.4255163172244355074334890243
11.5945494785799899076818241764
11.7650099150528502223344342951
11.9369059631953326007591027351
12.1102461573070619644092306446
12.2850392341963500340613911424
12.4612941381025179632637150833
12.6390200257858353806029780981
12.8182262717920823502988289577
12.9989224738990950710795802177
13.1811184587530313669808983189
13.3648242877024896007757326048
13.5500502628390360903210126154
13.7368069332531430776676399212
13.9251051015150135663833844257
14.1149558303902728200488662322
14.3063704498010410722844692606
14.4993605640434702695514868596
14.6939380592734318664010295101
14.890115111272685429639581393
15.0879041935085419085637152566
15.2873180855007639529656506815
15.4883698815102219252219537486
15.6910729995646518538672829818
15.8954411908377444167577444784
16.1014885493987363613656498478
16.3092295223506821753951882266
16.5186789203766593244200026468
16.7298519287143104301343601789
16.9427641185803563164617237607
17.1574314590680313812684841423
17.3738703295418043298482509306
17.5920975325552606550538407768
17.8121303073196468088403566146
18.033986343752319015291429903
18.257683797136212237068357664
18.4832413034234580069494355189
18.7106779952184458294637910907
18.9400135184779549914915523567
19.1712680499684965639880542459
19.4044623155237152672838763836
19.6396176091476254808215917199
19.8767558130126145946854955159
20.1158994184045617423961394301
20.3570715476711146025627050364
20.6002959772331678199631837016
20.845597161723922912012858736
21.0930002593246137005007308015
21.3425311583710893008075041483
21.5942165053109984624791207129
21.8480837340973590249988747462
22.104161097110873923784113257
22.3624776977105257458226169082
22.6230635245198069197758298983
22.8859494875644911381036960469
23.1511674563872006989418358173
23.4187503002742606248595198441
23.6887319307415507910925819908
23.9611473464383810957022387794
24.2360326806419449298234760605
24.5134252515297915974822405107
24.7933636154341556333542659973
25.0758876233000675441514799425
25.3610384805891474083021008575
25.648858810893078302021151786
25.9393927235452303626054689649
26.2326858855460543869090151364
26.5287855981480240761329402126
26.8277408784794649001683704133
27.1296025466240081162212409714
27.4344233186141596284246056005
27.7422579058441608747455071205
28.0531631214596184843669440128
28.3671979943400722993422208248
28.6844238913566628482392807776
29.0049046486614012032104724614
29.3287067128484611083527436769
29.6558992929228353007247977738
29.9865545241192990445988729842
30.3207476447368691176748599532
30.6585571872931491318756877474
31.0000651854618434708863490922
31.3453573984385370599568796973
31.6945235545884198627731290955
32.0476576164695645985489831319
32.4048580696021232749460946979
32.7662282376739703280797363558
33.1318766272448124092682693714
33.5019173054431924594647068642
33.8764703146557789652187533339
34.2556621288000456183191880251
34.6396261564672996030165594936
35.0285032970444040139264094426
35.4224425568959157510737248525
35.821601733846598725058610591
36.2261481795884413755454102584
36.6362596512979969535861508054
37.0521252657542603561859485149
37.473946571677268295962086544
37.9019387589692006037562653982
38.3363320271695857540425857482
38.777373139911557652470037973
39.2253271977187987676307876308
39.6804796684184534078305634701
40.143138723170291486651190348
40.6136379371721210529853898436
41.0923394282349952713276015437
41.5796375246413651044419742641
42.0759630774069530242818709062
42.5817885632281449750797005605
43.0976341658025123562160524428
43.6240750788815700363534638493
44.1617503502332963013765155344
44.7113736904042108983026661784
45.2737468170250975499525320466
45.8497761148721829421856719826
46.4404936963160978815319466839
47.0470843985191120294605716162
47.6709209398859981444996906309
48.3136105282952448637600226775
48.9770579330673298076648520572
49.663552892386799642602046982
50.3758946783809595315047523916
51.1175756250849216002139876807
51.8930626701491919430589339467
52.7082514286787993185800899683
53.5712468328812143987330078137
54.4938237574938629820725639187
55.4945035357867967118557880608
56.6063148620586522104799938096
57.9038338018500982280826301836
59.8182352832161701423809599631


==> anc/CG1qNS/G1qNS3100.dat <==
# G1qNS3100
6468.27282383978737191345528045
6468.25377374492357649011137342
6468.25241928613969159598961953
6468.2509845717270532455935468
6468.24946616733361189731541986
6468.24786063061347783516473944
6468.24616453191656459463896633
6468.2443744781822034815219323
6468.24248714039382221059201844
6468.24049928498589499828501112
6468.23840780963141990935837061
6468.23620978387839231179100682
6468.23390249514736779805701285
6468.23148350064950821211751475
6468.22895068583576336016507831
6468.22630233004336115298224759
6468.22353718006588379253114181
6468.2206545324382427828659175
6468.21765432529820007978924111
6468.21453724076211048734101862
6468.21130481883470161576000589
6468.20795958396141024394272839
6468.2045051854275350006889507
6468.20094655291175304598114737
6468.19729006861292366379324198
6468.193543757489139500447244
6468.18971749727729789793892174
6468.18582325010069972586023895
6468.1818753176220306366628824
6468.1778906218602710668615495
6468.17388901396339193453855035
6468.16989361341494436071445505
6468.16593118035271373839188776
6468.16203252389240155176775771
6468.15823294957979586973502676
6468.15457274934212202253984029
6468.15109773757431492036740041
6468.14785983727997025424758391
6468.14491772049092260896566429
6468.1423375075150388102366618
6468.14019352991024711962142538
6468.13856916245546043235880995
6468.13755772978738127624690813
6468.13726349379776154440051644
6468.13780272834017350669118588
6468.13930488828045650589312921
6468.14191388044254776783416882
6468.14578944455328754581966274
6468.15110865287800346904483699
6468.15806753786531913446212393
6468.16688285778689234923609005
6468.17779401106797057319598733
6468.19106511076016892184209122
6468.20698723141126185242479592
6468.2258808414406908994955389
6468.2480984350367181518497823
6468.27402737855463121376496405
6468.30409298741821522346741473
6468.3387618506121006059536106
6468.37854542100399957389628561
6468.42400389095688277080751965
6468.47575037398565673897115694
6468.53445541458495652855466973
6468.60085184980860218994112674
6468.67574004772171359551103224
6468.75999354947839596200056308
6468.85456514350663268450606871
6468.96049340211330990097881108
6469.07890971276238747738748728
6469.21104583833491266550148695
6469.35824204285826388515711392
6469.52195582150185336670554365
6469.7037712760864787570163172
6469.90540917995451924504808799
6470.12873777880924309055719767
6470.37578437706591595016950994
6470.64874776237891245218463043
6470.95001152433304897883111038
6471.28215832683120787067086525
6471.64798519749355389177483561
6472.05051990142832570177551352
6472.4930384710652897452238954
6472.97908396838875643681615886
6473.51248656089964484324407976
6474.097384998011813924259234
6474.73824958038801978976311376
6475.43990672099221914405558737
6476.20756520343059958387863702
6477.0468442505338292901960362
6477.96380352416568426979774478
6478.96497518600544530166488451
6480.05739815863023089763025239
6481.24865473671680385689947722
6482.54690970970070848888255921
6483.96095216989779343155025089
6485.50024019404811274315476748
6487.1749486016400758266711149
6488.99602001038651813316906502
6490.97521942804631367239314121
6493.12519264062815170489312325
6495.45952868011211991721600539
6497.99282668043807580998855479
6532.0011762985332296829047118
6565.98125798289783334600152621
6599.66606233329856603111880222
6633.02273516706064094959062108
6666.06616784008462916736448596
6698.82193148039221306693879272
6731.31641666382568335865786454
6763.57401591018799306246907287
6795.61646118021094145978793283
6827.4628639196161234345238209
6859.12997228158959820647711808
6890.63247378309203604470438505
6921.9832830419970097446254547
6953.19379591596788915000979524
6984.27410714151002235626224169
7015.23319426222734495273602861
7046.07907231656098924693262526
7076.81892386780077078618640304
7107.45920850684612670933819459
7138.00575535407397666660496001
7168.46384149446246429809674167
7198.83825875743563033454422824
7229.13337081286455295798466665
7259.35316219279846055164687877
7289.50128055438260508685633313
7319.58107326162900493665295054
7349.59561917175665494227801774
7379.54775635676662946503680904
7409.44010636541182717377141326
7439.27509552883218001076679511
7469.0549737301228280277243692
7498.78183099022871106464883453
7528.45761216683735478411893391
7558.08413001701264523125874911
7587.66307683630275497911065509
7617.19603485547427967209602627
7646.68448554968210244652484448
7676.12981799282751786011850214
7705.5333363713197450707208711
7734.89626675582021248326122107
7764.21976321631452081593258527
7793.50491335461705836017370516
7822.75274331883600004009423625
7851.9642223561401064879638614
7881.1402669531499801097602228
7910.28174460724098007209013705
7939.38947726684033164395696825
7968.46424447430041115938626364
7997.50678624102818227892668249
8026.51780568115904832487951742
8055.49797142710795548182147855
8084.4479198477491722879710111
8113.36825708771625404815196933
8142.25956094433083243302748973
8171.12238259692534168028580036
8199.95724820178852279989194918
8228.76466036460617208628410214
8257.54509950106972013576297891
8286.29902509526178300928549012
8315.02687686448358121369749686
8343.72907583834922882551438875
8372.40602535922353890053197284
8401.05811201041208545695940539
8429.68570647791519501713878884
8458.2891643510229617917304016
8486.86882686654902141517321102
8515.42502160107033909185854676
8543.95806311515312933094843117
8572.46825355319637638351647533
8600.95588320221001374830362195
8629.42123101256091096818002802
8657.86456508346311795344315186
8686.28614311575643250263818965
8714.68621283430672621729101011
8743.06501238217032441643434501
8771.42277068849108254234806125
8799.75970781194085706254128412
8828.07603526137025382652956605
8856.37195629520544651423350343
8884.64766620100724096954322256
8912.90335255649930179942886419
8941.13919547327255886610890765
8969.35536782428138182295685996
8997.55203545616335250192961856
9025.72935738733766222093506617
9053.88748599276667170507731764
9082.02656717620041817628740539
9110.14674053066431804548155978
9138.24813948789552690286064765
9166.33089145738295950115716067
9194.39511795561946058109983952
9222.44093472613170881773582878
9250.46845185081381983327484718
9278.47777385305400851252056167
9306.46899979310982054448476131
9334.44222335615611666385734965
9362.39753293340098023731644411
9390.33501169663782854834854561
9418.25473766657706654976297381
9446.15678377527747069871473547
9474.04121792297598552344576628
9501.90810302959462522994081929
9529.75749708118457683717304106
9557.58945317155029029957299778
9585.40401953928021449591892109
9613.20123960039580401098803584
9640.98115197681639621129387466
9668.74379052082446413515615903
9696.48918433570351747123687449
9724.21735779270948647762720332
9751.92833054452572246223736035
9779.62211753534172857874129067
9807.29872900768634574731958479
9834.95817050613731404070489982
9862.60044287802086708838045473
9890.22554227120725648462893026
9917.83346012910080842739831864
9945.42418318291625224138407212
9972.99769344132659897997459148
10000.5539681775617592248536831
10028.0929799140313459204702607
10055.6146964045396859702369905
10083.1190806141559405628376372
10110.6060906967973876270362008
10138.0756799705793307897440513
10165.5277968909807494908042243
10192.9623850218706775306145855
10220.3793830044363765176753505
10247.7787245240506417552766978
10275.1603382751120273749379965
10302.5241479238883922271004647
10329.8700720693909362657483827
10357.198024202302807785811715
10384.5079126619834044858236516
10411.799640591566656195238077
10439.0731058911688551025551678
10466.32820116921898189039055
10493.5648136919219552932528017
10520.782825330862800691873148
10547.9821125087573833382339091
10575.1625461433530769721094419
10602.3239915894805326254715847
10629.466308579255569346767511
10656.5893511604281227653834976
10683.6929676328731535059127514
10710.7770004832164303726637184
10737.841286317586158127866862
10764.885655792479511982657025
10791.9099335437312662049441924
10818.9139381135698584486511114
10845.8974818757444100368208021
10872.8603709587044226748349307
10899.8024051668120887048738285
10926.7233778995653829134915508
10953.6230760688083446723212899
10980.5012800139032068606249154
11007.3577634148372792347284546
11034.1922932032357455090610818
11061.0046294712497822965175987
11087.7945253782876511866721855
11114.5617270555546496385500709
11141.305973508366029095855045
11168.0269965161951968998184587
11194.7245205304177093103311616
11221.3982625697097334029276523
11248.0479321130578029539163585
11274.6732309903348148305155115
11301.2738532703953050374799912
11327.8494851466411045975284193
11354.3998048200065020047977917
11380.9244823793100282101488785
11407.4231796789179290656821471
11433.8955502136622959272688168
11460.3412389909546846979634485
11486.759882400033863950312649
11513.1511080782840907920185164
11539.5145347745580156720190236
11565.8497722094359611251527405
11592.1564209323509012057131575
11618.4340721755059846586601019
11644.682307704508892222503591
11670.9006996656446932477603027
11697.0888104297061653366533506
11723.2461924322977591317959945
11749.3723880105265247450498279
11775.4669292359903625275335681
11801.5293377439709146975973283
11827.559124558735271370484216
11853.555789914847420211843098
11879.5188230743870185328931192
11905.4477021399696052380193948
11931.3418938634587925093487656
11957.2008534502572781424603856
11983.0240243590596934872112089
12008.8108380969463432185649324
12034.5607140096927956381536785
12060.2730590671660396007291059
12085.9472676436735299072217854
12111.5827212931268902525717278
12137.1787885188773243982343514
12162.7348245380748946669643118
12188.2501710403987542976594615
12213.7241559410001584537021519
12239.1560931274946191683424271
12264.54528220083390324854318
12289.8910082098826897291209836
12315.1925413795185950039853477
12340.449136832067928914449665
12365.6600343018829529941085731
12390.824457842859561369567386
12415.9416155286871835456049305
12441.010699145615303914416615
12466.0308838775132921424679696
12491.0013279829922277586807639
12515.921172464349066741529066
12540.7895407280848223803908022
12565.6055382367394010777987955
12590.3682521517763291367872993
12615.0767509672408111279779625
12639.7300841339043554026362548
12664.3272816735985679648309337
12688.8673537834296314388951786
12713.3492904295534293520425847
12737.7720609301792242970133255
12762.1346135274572273915164658
12786.4358749478922801238505388
12810.6747499509121810681962531
12834.8501208652049004694759739
12858.9608471124240051444438587
12883.0057647178460326391574922
12906.9836858075472734420444368
12930.8933980916504076847717185
12954.7336643331736605471047272
12978.5032218019965487334665379
13002.2007817134368468258481485
13025.8250286509130625113383323
13049.3746199721454264991310386
13072.8481851983261264731197014
13096.2443253856661918074218765
13119.5616124787020109874837983
13142.7985886447188773526689835
13165.9537655886221479468769212
13189.0256238475584981460871488
13212.0126120645602904565206426
13234.9131462404551742138377959
13257.725608963250613972222043
13280.4483486141690232814563955
13303.0796785494734671134023022
13325.617876257186394522303373
13348.0611824877644712142972452
13370.4078003577511910386947845
13392.6558944253854404850180522
13414.8035897370984480631169426
13436.8489708437834399186005836
13458.7900807856717045269748933
13480.6249200445954939065387196
13502.3514454623620976499315372
13523.9675691239043496887723311
13545.4711572038105851036085612
13566.8600287747714621759435206
13588.1319545764118966955171531
13609.2846557429034004595390958
13630.3158024876751377402358969
13651.2230127434607595063973818
13672.0038507558322747708813816
13692.6558256282815817586620069
13713.1763898168144980374615333
13733.5629375719208652869374291
13753.8128033256772037361532862
13773.9232600216250700166572852
13793.8915173849483184785165943
13813.714720130345437464051868
13833.3899461048585530007671836
13852.9142043627780512687728173
13872.2844331695905174356828593
13891.4974979317772291519430175
13910.550189049100139364668872
13929.4392196858314464672648546
13948.1612234571907372753480362
13966.7127520270494980671368666
13985.0902726127456549388650065
14003.2901653926197911049513893
14021.308720811638783451305908
14039.1421367802107084876392069
14056.7865157610158030320956717
14074.2378617383807426602963003
14091.49207706440612807959535
14108.5449591757183346645049497
14125.3921971743551423126758607
14142.0293682659080384545513853
14158.4519340476308376835955656
14174.655236638782177434445103
14190.6344946449962331671481128
14206.384798947969145136962063
14221.9011083112054316992424265
14237.1782447919861010933424568
14252.2108889490950093808471738
14266.9935748351686876784668728
14281.5206847618134828233748022
14295.7864438248581575263622448
14309.7849141762754045787312516
14323.5099890284069168250073259
14336.9553863751580896868184991
14350.1146424137839275598446328
14362.9811046497604715255738223
14375.5479246660185670241096816
14387.8080505365007835494427474
14399.7542188625786673322341261
14411.3789464093261832744951854
14422.6745213169750515267505268
14433.6329938610663855519218149
14444.2461667328469400311879142
14454.5055848093222349168819124
14464.4025243800560193223099859
14473.9279817952772787209614538
14483.0726614971014591183517199
14491.8269633926685880741335869
14500.1809695247216329912594262
14508.1244299915648347665391888
14515.6467480644215388611353179
14522.7369644459179754972154085
14529.3837406087128624005145287
14535.5753411481269493232742645
14541.2996150769503189597548825
14546.5439759843605244454487608
14551.2953809740061730658872429
14555.540308288724558503735137
14559.2647335209848675791954602
14562.4541042988856401848191791
14565.0933133272789981306478224
14567.1666696522223398567825357
14568.6578680043313063739346212
14569.5499560625666923404349709
14569.8252994643505499116149858
14569.4655443704643766420535436
14568.4515773736954219138092543
14566.7634825183901351303365242
14564.3804951736287737317177387
14561.2809524752849144265876293
14557.4422400213527175435812397
14552.8407344701195402422070229
14547.451741651457384064440843
14541.249429757033596242003877
14534.2067571248156232517885122
14526.2953940759477108504478929
14517.4856381968291710673427736
14507.7463223847508406328761754
14497.0447148902430648928827252
14485.3464104915694447432626408
14472.6152118244415550302798578
14458.8129997604957195181528127
14443.8995915783277743960652083
14427.8325854972772051514940988
14410.5671899422877912339873168
14392.056035672720581106817665
14372.2489686324814552697515618
14351.0928210553469684521784424
14328.531157978242116086634939
14304.5039958645160398092972534
14278.947489504224007395719412
14251.7935827207180045773530926
14222.9696176495609972078369671
14192.3978964381279667659796314
14159.9951881058773586511804048
14125.6721719599576597993559693
14089.3328073194580964029389038
14050.8736172881442279273125717
14010.1828718313224410055735091
13967.1396523287724821912467226
13921.6127759229888024293665442
13873.4595531353687412661854566
13822.5243460813808625403249276
13768.6368867722556721510041317
13711.610304890002690892744959
13651.2388012984074791412110917
13587.2948863359274307332837892
13519.5260791165703626777123448
13447.6509334793215248659552626
13371.3542147345362450655650807
13290.2809943233365659004382641
13204.0293499808057822775321496
13112.1412463479194209854128687
13014.0910086306751159624263748
12909.2705634034645066106076487
12796.970262721411205952571012
12676.3535575491381962756967073
12546.4229177898008422297084779
12405.972981709280270894903306
12253.5245318063076691930933683
12087.2287020733778187676412465
11904.7230915379039450226424064
11702.9063582110167912264047652
11477.5662132953349670374303048
11222.7232494910044091137458869
10929.3668579093521977540466585
10582.7000954297499353824109242
10154.8901537435772440359849052
9578.29676744010786981934269193
8366.48585753343217463898116492


==> anc/CG1qNS/G1qNS3110.dat <==
# G1qNS3110
-601.30890546918487452812412427
-601.304857692298117522654477269
-601.304731357856931143596104994
-601.304607358970510415377157342
-601.304486627281711669596623347
-601.304370210077785116783273536
-601.30425928149112768917590607
-601.304155154656862616337830895
-601.304059294902084919296199639
-601.30397333404702794414249445
-601.303899085904182694213179418
-601.303838563067560650222632655
-601.303793995090854668548949789
-601.30376784816024522415493396
-601.303762846375045684119188703
-601.303781994757306626878641322
-601.303828604119932860948398189
-601.303906317931836412049210055
-601.304019141328184305297654879
-601.304171472423932764749227109
-601.304368136099602138766201489
-601.30461442043967347177319063
-601.304916116016113621547370401
-601.305279558222398031210631879
-601.305711672877037011202120671
-601.30622002533006242419269615
-601.306812873321238207876140997
-601.307499223854962888019082882
-601.308288894373979252277578933
-601.309192578532141242712236664
-601.310221916885657876428980007
-601.311389572842487015876552696
-601.312709314230937849367238265
-601.31419610087111110446726496
-601.315866178556612679537534472
-601.317737179879073143680611454
-601.319828232354447182636627186
-601.322160074337909400697845134
-601.324755179243462767972141297
-601.327637888615191174913883587
-601.330834554629476571391479628
-601.334373692641523267359982842
-601.338286144425246972174706315
-601.342605252793054314599347868
-601.347367048321320499423062672
-601.352610448948529188014488538
-601.358377473256130457015733023
-601.364713468287260523855322862
-601.371667352805611344942381358
-601.379291876945999366302355758
-601.387643899259620357145001264
-601.396784682210650553828334944
-601.406780207236821828116785143
-601.417701510544918138448937271
-601.429625040872869306767909325
-601.442633040513312706249555348
-601.45681395095920968342055173
-601.472262844600396960186765776
-601.4890818839708791108359136
-601.507380810120281765034002536
-601.527277461759242131085226846
-601.548898326907670309881440799
-601.572379128856829656860908883
-601.597865448341117236756109337
-601.625513383903339203461120878
-601.655490252528237552626567423
-601.68797533271310583131038963
-601.723160652241609757912855386
-601.761251823027489284606061636
-601.802468925498754994792625271
-601.8470474451004074014361657
-601.895239263604717547699830354
-601.947313708032838753839620154
-602.003558660110113547770853859
-602.064281729300052411302992227
-602.129811492588762474710734323
-602.200498804322779744238408587
-602.276718179539006197375180866
-602.358869254365982289935901106
-602.447378327221251916716551708
-602.542699984680316848995514727
-602.645318816048838619327392981
-602.75575122083151389694097523
-602.874547313458572379174178936
-603.002292929804210913515769842
-603.139611740210480272959460318
-603.287167473915049567322103644
-603.445666259971578635865917934
-603.615859089946583907197905988
-603.798544407875826637223561704
-603.994570833165113085870074756
-604.204840022323175967425523944
-604.430309675615535968238445399
-604.6719966949246041731380398
-604.930980499288401710370949607
-605.208406504762440987743485474
-605.505489775399198095563542571
-605.82351885225786235794005942
-606.163859767431870504780121603
-606.527960250098317070241158107
-606.917354131533243610685399813
-607.333665955877223655839211045
-612.502909758507923246872300155
-617.203567559140883292600813106
-621.590227762498861347526384332
-625.74119922602773244587865536
-629.703759363319012004386825322
-633.509443443658578346066875006
-637.180706034575901513728984341
-640.73429599351156495709050203
-644.183149753367950416120679719
-647.53753503857205386627378846
-650.805781950718429639154140301
-653.994771650540163310520244582
-657.110275079434424653625976811
-660.157194909470202579607645958
-663.139742810626958084907256593
-666.061572177193124848266372849
-668.925879389432965770491367564
-671.735482349301725329002801129
-674.492882279664643055322687633
-677.200312984220734144300850368
-679.859780567781652260486796015
-682.473095798642394838111623494
-685.041900725097406284409847981
-687.56769075430671821113932346
-690.051833110822823019650283414
-692.495582379494438470541566637
-694.900093680019582105567114533
-697.266433902394433679931933192
-699.595591343032120607379884378
-701.888484012794339000385297962
-704.145966835182265097060892097
-706.368837911583772560808718359
-708.557843997943303008053698185
-710.713685311429069094148518686
-712.837019765074774034512820019
-714.928466711811387327287936559
-716.988610265902515127811045758
-719.018002258886226362215194278
-721.017164878193098489454723199
-722.986593029256894663736617393
-724.926756455850451933837382877
-726.83810164832154465695453387
-728.721053565179362327603591943
-730.576017189939001030281078007
-732.403378942146922982481605207
-734.203507958986618124585447026
-735.976757261721525750624849968
-737.723464819407404127873757371
-739.443954520746412718492922466
-741.138537063617328768286664581
-742.807510770665314102538381039
-744.451162338341384592581869774
-746.069767525922102110855451999
-747.663591790293949497139167422
-749.232890871637618414954667301
-750.77791133458101052955781263
-752.298891068894333973457427455
-753.796059753366328082331843777
-755.269639286118961381687800493
-756.719844184281787757530138096
-758.14688195565044528730879272
-759.550953444691364445269649519
-760.93225315502218914393575947
-762.29096955029090779358455832
-763.627285335192977419189837715
-764.941377718201988231001786456
-766.233418657443228433945654069
-767.503575091008765250192713204
-768.752009152895532332964989037
-769.978878375642818411581584073
-771.184335880651103867222760379
-772.368530557079183326403141061
-773.53160723013988685617733835
-774.673706819545544095237583726
-775.79496648879181173824797812
-776.895519785911890173401257672
-777.975496776281859729650102868
-779.035024168011314858911974362
-780.07422543041117407254642013
-781.093220905992059286389201973
-782.092127916411584374121587674
-783.07106086275692631480262614
-784.030131320519868361132347313
-784.969448129594831471230298516
-785.889117479606005487805455989
-786.789242990847338729505188177
-787.669925791098650140638578634
-788.531264588562318496176479
-789.373355741147722848421807285
-790.196293322314717778422205572
-791.000169183672800532239152275
-791.785073014519151778369016242
-792.551092398486305690069633257
-793.298312867458736471146202307
-794.026817952907054338462366579
-794.73668923477870933477141639
-795.428006388075038275409706188
-796.100847227236097114500054312
-796.755287748446942255319646501
-797.391402169971809169289134883
-798.009262970615939093104786856
-798.608940926408582667117506008
-799.190505145594925030505128778
-799.754023102019295350061492705
-800.299560666977013330795948677
-800.827182139607556996825701061
-801.336950275897383493616986512
-801.828926316356673659606134943
-802.303170012430479505879103419
-802.759739651701211243257269319
-803.198692081936088509338237701
-803.620082734030081908604537712
-804.023965643891970215190686132
-804.410393473318421197567085826
-804.779417529898456760437319417
-805.131087785988273768703214991
-805.465452896794149290373042905
-805.782560217599052717082841849
-806.082455820166607742573207889
-806.365184508354185685393554512
-806.63078983296515998877482358
-806.879314105868702390141402584
-807.110798413413947261566153119
-807.32528262916388553469234919
-807.522805425972967468482359969
-807.703404287431088761265861516
-807.867115518695402016744523821
-808.013974256730230582586379956
-808.144014479974259865250294487
-808.257269017453138273602688093
-808.353769557354632132678942608
-808.433546655082542679136892644
-808.496629740804705288073995607
-808.543047126509548299573531174
-808.57282601258488833405782695
-808.585992493931878122633977246
-808.582571565626299124837383704
-808.562587128138702219167081806
-808.526061992124243341834579839
-808.473017882792435067757880391
-808.403475443866437857396960606
-808.317454241140944237125267423
-808.214972765647163855376278972
-808.096048436432895581853841803
-807.960697602965173109295717172
-807.808935547162491482879670126
-807.640776485063162310752587702
-807.456233568135903866905875031
-807.255318884238347721878545191
-807.038043458228734841116839163
-806.804417252235680207727197785
-806.554449165590505055749675577
-806.288147034426268709162547546
-806.005517630947277042900918739
-805.706566662372500819514137158
-805.391298769556003851845981357
-805.059717525287157345940021024
-804.71182543227310218109061873
-804.347623920805614610646924292
-803.967113346114232274359651676
-803.570292985407205886377751598
-803.157161034601556915008801866
-802.727714604743242438460950827
-802.281949718118154605309826309
-801.8198613040544132307990093
-801.341443194416145521081878539
-800.846688118788686255695641424
-800.335587699354874508697701143
-799.808132445461868700533666619
-799.264311747877650008781886446
-798.704113872736134501450591017
-798.127525955169566377343225945
-797.534533992626617999647969557
-796.925122837874376595338130025
-796.299276191682152175579413399
-795.656976595184796028857929913
-794.998205421922973672019882264
-794.322942869557590042232312285
-793.631167951255317605786625586
-792.922858486741929580858821132
-792.197991093019890255515267285
-791.456541174746402064730690875
-790.698482914267854306017413312
-789.923789261306360756359230772
-789.132431922293812635394497866
-788.324381349348608970218645686
-787.4996067288899580810536878
-786.658075969884371245032299967
-785.79975569171869222266123422
-784.924611211693723857002411291
-784.032606532132224980834612083
-783.123704327094756985480687022
-782.197865928696559200982436235
-781.255051313018325285246486141
-780.295219085603438683065528606
-779.318326466533903445973338758
-778.324329275076876839169754219
-777.313181913893371726668897295
-776.284837352800349229671710821
-775.239247112077065088980157782
-774.176361245306166005666228625
-773.096128321739654442147380756
-771.998495408179451375343455294
-770.883408050361885720490420194
-769.750810253835025981614837217
-768.60064446431734350168456166
-767.432851547525756825477418901
-766.247370768460652467455922833
-765.044139770135008082697228255
-763.82309455173425892781494062
-762.584169446193046794884702678
-761.327297097174471494192494183
-760.052408435436927604113400353
-758.759432654573052712763435489
-757.448297186104736819309803118
-756.118927673917544972485962458
-754.771247948017285583303589354
-753.405179997590814092662273237
-752.020643943352494685211769259
-750.617558009157050346224123788
-749.1958384928588125280383765
-747.755399736396634734883666712
-746.296154095082958092297418278
-744.818011906074710013443521723
-743.320881456002877909528493258
-741.804668947736726937530500495
-740.269278466257722375398234181
-738.714611943617271615014546177
-737.140569122951416125954960945
-735.54704752152457812924770905
-733.933942392773398086183674007
-732.301146687320585297869656849
-730.648551012927542653821117399
-728.976043593353315464259680545
-727.283510226086150829517639707
-725.570834238912635468052740445
-723.837896445288003518457749632
-722.084575098469768566750511219
-720.310745844375332873950468967
-718.516281673122658154861248318
-716.701052869211442758275672926
-714.864926960300535986909765106
-713.007768664535527618390191034
-711.129439836378575258955524543
-709.229799410890569542314638759
-707.308703346413682674553561387
-705.366004565600194435529259673
-703.401552894731236188289749979
-701.415195001266732107562066563
-699.406774329565341757356981908
-697.376131034710612997586442249
-695.323101914376832256741817377
-693.247520338665203324964464066
-691.149216177837988400347847688
-689.028015727875098076635927926
-686.8837416337743116894141763
-684.716212810512836780476008572
-682.525244361584266639582189806
-680.31064749502115754235459112
-678.072229436809411338405978427
-675.809793341596402632912362853
-673.523138200590320332767340909
-671.212058746543487328083060977
-668.876345355707465167454367914
-666.515783946642527391212861857
-664.130155875758579279268916905
-661.719237829458795573828072143
-659.282801712751122444478449997
-656.820614534186325436987831843
-654.332438286974439816733766096
-651.818029826124270464071583649
-649.277140741442970511031127899
-646.709517226224674628196336832
-644.114899941448645724743236092
-641.493023875298382145869663773
-638.843618197803593282947185784
-636.166406110396849414603476037
-633.46110469016600844417238409
-630.727424728572176945711821323
-627.965070564390931365474933596
-625.173739910621759696922139432
-622.353123675097133064837354403
-619.502905774508224960965276518
-616.622762941549003486642509473
-613.712364524864164172869302566
-610.771372281469077805951858204
-607.799440161291523496072680318
-604.796214083465380038822073574
-601.761331703985569652606424825
-598.694422174311291172168807922
-595.5951058904808403087110323
-592.462994232275979266557401409
-589.297689291946763640795441196
-586.098783591978827155979445914
-582.865859791354218678080549702
-579.598490379723822300037040548
-576.296237358873997157314943839
-572.958651910832160263098918453
-569.58527405191539705518748192
-566.175632271982595439157210193
-562.729243158103813768553296652
-559.24561100181034204653341444
-555.72422738903490358005343248
-552.164570771793347827988812438
-548.566106020596649192300127807
-544.928283956514660973488233362
-541.250540861740449792221236722
-537.532297967425681461335631748
-533.772960917472924555444363786
-529.971919206879309262531400214
-526.128545593127093357552937188
-522.242195479009644555833370945
-518.312206265165374875766261167
-514.337896670466400427457939815
-510.31856601827219832334524987
-506.253493486410235469371682789
-502.141937318584278398491575679
-497.983133994735553151561476329
-493.776297357690654364952090245
-489.520617693221479701749001438
-485.21526076041467586242685245
-480.859366768999096706455907689
-476.452049300007319695709417922
-471.992394165848794323586888932
-467.479458205544841164436594779
-462.912268010516260159419342623
-458.289818575919110662099041218
-453.611071872089195740748812203
-448.874955330176287221477308266
-444.080360235519921448754200646
-439.226140021733730748198372782
-434.311108457817994536397705039
-429.334037719902705879540813087
-424.293656338427184464176715818
-419.188647010677107114540691909
-414.017644267614305083648904198
-408.779231982835641639871327044
-403.471940710269618961042075269
-398.094244835845661670660368431
-392.644559526831191790838025341
-387.121237460802400600984018433
-381.522565314269081540388078905
-375.846759988780682604775035146
-370.091964549863355858001797213
-364.25624385133357071391119591
-358.337579814352850383825928772
-352.333866326971695184221904373
-346.242903725789632985787248345
-340.062392816650898508931329847
-333.789928385904679665650509835
-327.422992147570083048960258727
-320.958945064621668316579896397
-314.395018974387248627489687245
-307.728307438528247086556234924
-300.955755727016223576806853765
-294.074149832639150904113718035
-287.080104397517506552381922724
-279.970049415455961707529923411
-272.740215553177606299301890781
-265.386617908939217706149531019
-257.90503799790988669611073569
-250.291003719018679489124593839
-242.539767016498808351372321729
-234.64627889951558490965986971
-226.60516142308989190596981986
-218.41067616050707759193955673
-210.056688608317239748670752723
-201.536627855739981124842872173
-192.843440715398595519070816349
-183.969539344775216069645193214
-174.906741178296542103124776005
-165.646199726146326556682685814
-156.178324461120804349022220182
-146.492687586528721929391356023
-136.577914925347972158141002031
-126.421557450685285491665984507
-116.009939029834031873386215671
-105.327974693272844516194235716
-94.3589520423209075516601264835
-83.0842660940380481007277451023
-71.4830946600478985679571442781
-59.53199685887056876823097619
-47.2044109371339574475797876058
-34.4700182239507958362253398535
-21.2939261438716867919624576185
-7.63560206598112269174709290276
6.55254327235608017901802995079
21.3270772206596472829066366311
36.7562146506703378101640441899
52.9236322592775920275114645706
69.9341043246483379062375349674
87.9221747990953763351499553878
107.066190688638901963693929059
127.612517796652985890202023713
149.92104012213443963815221771
174.561463017350225108594164549
202.557697967948453647571242589
236.246228915448418093777031102
289.527133647369383952730945348


==> anc/CG1qNS/G1qNS3120.dat <==
# G1qNS3120
-2.10699588477366255144032921811
-2.10641173800792642614515272914
-2.10637191890962664440223542357
-2.10632943661544608279977566316
-2.10628411723299955331547814571
-2.10623577586766147781614543384
-2.10618421595603548574545257087
-2.10612922856156915464821639052
-2.10607059163038478404526861471
-2.10600806920531896820160238235
-2.10594141059608445733001469455
-2.10587034950338760084284386977
-2.10579460309475381865069751652
-2.10571387102973235645375141974
-2.10562783443207040290381856878
-2.10553615480636588457338655304
-2.10543847289662836761335451381
-2.10533440748409900151016375321
-2.1052235541216039248359763384
-2.10510548380164167156770214571
-2.10497974155533460424140590641
-2.10484584497930807749292325213
-2.10470328268749981654078764315
-2.10455151268484689592123803889
-2.1043899606597498511997408248
-2.10421801819217409790810866243
-2.10403504087421934593361499483
-2.10384034633996960435791953333
-2.10363321220143134554541148256
-2.10341287388737727897584408922
-2.10317852238193999600914648903
-2.10292930185984570235124177374
-2.1026643072152457816594425693
-2.10238258148119568455208316602
-2.10208311313694950984371148688
-2.10176483330038779997375395341
-2.10142661280307895445048937347
-2.10106725914569502229418600137
-2.10068551333176454255488061654
-2.10028004657805298755511612337
-2.09984945690022002940123020888
-2.09939226557281750249005589429
-2.09890691346316821074923383957
-2.09839175723920972737332408151
-2.0978450654520056494945601021
-2.09726501449432652027502423076
-2.09664968443749149865361311227
-2.09599705474954812490193906413
-2.09530499989886012052463243164
-2.09457128484828167789322419983
-2.09379356044633146838008396783
-2.09296935872315173063330219208
-2.0920960881005592185514182317
-2.09117102852717829224960549701
-2.09019132655150575678154900715
-2.089153990347806915210326567
-2.08805588471199848165478070432
-2.08689372604715339527047305895
-2.08566407736098328216331036756
-2.08436334330063569749670371205
-2.08298776525340607252966747056
-2.08153341654553067140039539362
-2.07999619777512056462015827405
-2.07837183231954305092518774775
-2.07665586206218329664788615271
-2.07484364338855433014126085314
-2.07293034350719912820920016387
-2.07091093715677781826542810082
-2.06878020376719190354681198689
-2.06653272514960448620864345188
-2.06416288379781223600121081476
-2.0616648618916560815728993684
-2.05903264110207160875246542926
-2.05626000330702922197254665833
-2.05334053233805497140510848393
-2.05026761688831723704623588762
-2.04703445472547944034864497595
-2.04363405836572818177000709579
-2.04005926237967039837261795243
-2.03630273251624117949607513426
-2.0323569768474739815013480971
-2.0282143591550660582290298956
-2.02386711479924519605543802552
-2.01930736933164472931111855473
-2.01452716013687413154350339717
-2.00951846141240303066889104252
-2.00427321282345008196362089502
-1.99878335219900307923188776009
-1.99304085266714095952532832672
-1.98703776466276436450992837389
-1.98076626327899158231299083203
-1.97421870147520992962012208494
-1.967387669700511895109000276
-1.96026606254147635007261260548
-1.95284715305853637247350652934
-1.94512467553614973931960992423
-1.93709291743939683568511606345
-1.92874682144432786964956457733
-1.92008209849235220954333811768
-1.9110953529113441015258723421
-1.90178422074924232383735979024
-1.8921475225812589359840868841
-1.79315833599126331516886713771
-1.72649431582226759140346014299
-1.67846470830840416942374848339
-1.64319730411345946462446708821
-1.61748549920240995195055293141
-1.59933744792399558358605234545
-1.58741023094144188776354122149
-1.58074513358859481064677971438
-1.57862807055891029176375112543
-1.58050942513253315853447044687
-1.58595494089956920853563246724
-1.59461407407457698724512361063
-1.60619874733516855574598469224
-1.62046859725260304144223035706
-1.63722043621448758360208498496
-1.65628054077159948712772172402
-1.67749888940606092078633913203
-1.70074477787931799530761520094
-1.72590342895328695031857518097
-1.7528733334515163584961220592
-1.78156413824211546554790186447
-1.81189494937468660546142972611
-1.84379295461219903283163837686
-1.87719229469422948437922605753
-1.91203313045809823445012807116
-1.94826086575231734104075110421
-1.98582549542877270316148781278
-2.02468105461752521596958876019
-2.06478515066601251085355822872
-2.10609856304298944314074789494
-2.14858489950334015387748438265
-2.19221029912193842360023173476
-2.23694317460483081257866426278
-2.28275398769906989161473385617
-2.32961505264029874785923896481
-2.37750036346777291184754216088
-2.42638544175089376884582706117
-2.47624720184803870964816091263
-2.52706383128684552440379210792
-2.57881468423765879921184203914
-2.63148018636598240424713865344
-2.6850417496090558008348671779
-2.7394816956367007141646931163
-2.79478318693573978534553813323
-2.85093016460720870585441212751
-2.90790729209156218588411759602
-2.96569990414335641405106616776
-3.02429396046689670576565841296
-3.08367600350083830061080692314
-3.14383311990497369004226354122
-3.20475290535827229580944727337
-3.26642343232516832540370241004
-3.32883322048836475815834066719
-3.3919712095820650703841221116
-3.45582673439041413478219102855
-3.52038950170273783838144270665
-3.58564956904051275808162434928
-3.65159732499137219848170841499
-3.71822347100328339797224950859
-3.78551900450766761946068795784
-3.8534752032539806415964639764
-3.92208361075038101216237597074
-3.99133602271580459116788001268
-4.0612244744582219097131758142
-4.13174122910223850811587401922
-4.20287876659664397964661917334
-4.27462977343914017963613052095
-4.34698713306138406570141343062
-4.41994391682275329422382140425
-4.49349337556595870016394488372
-4.56762893169185283457497052291
-4.64234417171457497966485699112
-4.71763283926158032121813965678
-4.79348882848616773942517713243
-4.86990617786288505074882229026
-4.946879064338685868227042193
-5.02440179781496785435008779419
-5.10246881593766380423002594671
-5.18107467917440744063755460474
-5.26021406615947508545004423066
-5.33988176928873022953578075093
-5.42007269054818616095871006405
-5.50078183756106615962248901726
-5.58200431983939369855602576137
-5.66373534522719761494180931633
-5.74597021652337913306396802134
-5.82870432827316768371260809164
-5.91193316371789848390983763226
-5.99565229189358380626604699759
-6.07985736486942803856091590907
-6.16454411511805962481843853495
-6.24970835300982582951613827616
-6.33534596442402350772406427337
-6.42145290847042477405050459968
-6.50802521531490431700451564789
-6.59505898410338841774090564302
-6.68255038097872749688393072606
-6.77049563718544693682812760861
-6.85889104725765745917375755741
-6.94773296728570869705779348696
-7.03701781325744980278094853098
-7.12674205947022079945891005911
-7.21690223700993958178216632872
-7.30749493229387350555988181362
-7.3985167856738927534896571044
-7.48996449009719637848198379651
-7.58183478982168224868370468192
-7.6741244791833000933664068775
-7.76683040141288342931898195738
-7.85994944750010220503659238962
-7.95347855510231433268182421804
-8.04741470749622161634454076903
-8.14175493257035459953819253387
-8.2364963018565221598459385406
-8.33163592959846583858771362788
-8.42717097185605642696287432806
-8.52309862564346171427370174319
-8.61941612809979997747089556932
-8.71612075569087415860425890148
-8.81320982344065711034424818792
-8.91068068419126913313694698723
-9.00853072789025559785187962248
-9.10675738090403503781864910066
-9.20535810535644697455494615111
-9.30433039849138416253645265337
-9.40367179205854613164420260976
-9.50337985172140008589889858656
-9.60345217648648158245797955376
-9.70388639815321114983708455428
-9.80468018078344427983434236189
-9.90583122019001120233867364003
-10.0073372434435396734586084963
-10.1091960083968888121790547644
-10.2114053032265549364091207489
-10.3139629459904414943408909755
-10.4168667842014146718396923816
-10.5201146944160941839224534737
-10.6237045818383552240637982559
-10.7276343799370426384553033527
-10.8319020500774221968134503485
-10.9365055811659164247362345585
-11.041442989307693917672712171
-11.14671231747670144126978292
-11.2523116351977475007672946331
-11.358239038240264492710414403
-11.4644926483233940912277954489
-11.571070612832057220652845955
-11.6779711045436858752373122041
-11.7851923213653092109847755611
-11.8927324860807007971316031552
-12.0005898461073077163195750045
-12.1087626732626953800650364343
-12.2172492635402545167051048252
-12.3260479368939288248573442078
-12.4351570370317332989318648485
-12.5445749312178442537525520583
-12.65430001008305263094400699
-12.7643306874433822867944170257
-12.8746654001266846646951960329
-12.9853026078070305684720107855
-13.0962407928467286981409769167
-13.207478460145809207813376985
-13.3190141369988188164607699403
-13.4308463729587819648071822653
-13.5429737397081901835125779441
-13.6553948309368892359029393056
-13.7681082622267407387737702651
-13.8811126709429418624253681542
-13.9944067161318933805060325421
-14.1079890784255127951663576388
-14.2218584599518955165303522297
-14.3360135842522331400214462254
-14.4504531962039037525265527489
-14.5651760619496549200901631086
-14.6801809688328055766582330003
-14.795466725338398455732428578
-14.9110321610402399946144246322
-15.0268761265537698037845226829
-15.1429974934947068410668283614
-15.2593951544434243704407492021
-15.3760680229150106272059911122
-15.4930150333349768629447516003
-15.6102351410205791133319673032
-15.7277273221677246270585034313
-15.8454905738434384224653530935
-15.9635239139838699072480066751
-16.0818263813978239129039941301
-16.2003970357758048664229472443
-16.319234957704567153870188245
-16.4383392486871690306752374061
-16.5577090311685317081767439746
-16.6773434485665095017702724403
-16.7972416653084811692503869807
-16.9174028668734768049647369283
-17.0378262598398588924878383523
-17.1585110719385803619249403327
-17.2794565521120467539021883978
-17.4006619705786138670149735855
-17.5221266189027565652296402488
-17.6438498100709487527281144434
-17.7658308785732988922544578336
-17.8880691804909898555260339744
-18.0105640935895763571392060833
-18.1333150174181977431447642351
-18.2563213734147684887065603301
-18.3795826050172134127190676822
-18.503098177780819347808601349
-18.6268675795017798187896656038
-18.7508903203470141885680481312
-18.8751659329903477350335150483
-18.9996939727551442332245972587
-19.1244740177634878417513083056
-19.2495056690920164391410058192
-19.3747885509345140326970625278
-19.5003223107713754781759293951
-19.6261066195460625119407176217
-19.75214117184867601740498137
-19.8784256861067755340500405105
-20.004959904783583279963374651
-20.1317435945837164079799891126
-20.2587765466665978618112605286
-20.3860585768677030531657407241
-20.5135895259278066554341292894
-20.6413692597304011161696649487
-20.7693976695474660420359149732
-20.8976746722937754193892021087
-21.0262002107899377151057159562
-21.154974254034372270206862166
-21.2839967974844340685362720119
-21.4132678633469079502012766416
-21.5427875008781026615089462319
-21.6725557866937848073464261133
-21.8025728250892028169217071726
-21.9328387483694614689960663447
-22.0633537171905183687238061827
-22.1941179209110850465731075601
-22.3251315779557270832917134319
-22.4563949361894698774883235085
-22.5879082733042293894173377413
-22.7196718972174004426646522074
-22.8516861464829489728010473314
-22.9839513907153690084411610409
-23.1164680310268801869457075338
-23.2492365004782572774504765106
-23.3822572645436995431265870985
-23.5155308215901648597391386422
-23.6490577033716113580163323862
-23.7828384755386080147286713233
-23.9168737381637951258447701274
-24.051164126283696001457253112
-24.1857103104574025759679117792
-24.3205129973426799809052109375
-24.4555729302900585375816849518
-24.5908908899555061518795161697
-24.7264676949322997967853043777
-24.8623042024027417168296948097
-24.9984013088103942535119930188
-25.1347599505535368478274463678
-25.2713811047005799057510547546
-25.4082657897282029007659536676
-25.5454150662830184256494836436
-25.6828300379675999911426411163
-25.8205118521517493056724362166
-25.9584617008099186687421660939
-26.096680821385746089167746847
-26.2351704976847049242425108736
-26.3739320607959163619979658391
-26.5129668900442220801097364585
-26.6522764139736660657839699184
-26.7918621113635890360263270787
-26.9317255122785963335321727557
-27.0718681991537207790608130764
-27.2122918079161659391128298576
-27.3529980291450828351727829026
-27.4939886092709045106566615341
-27.635265351815838334039836954
-27.7768301186771957199435370348
-27.9186848314553233827443172655
-28.0608314728279896097422983541
-28.203272087973173686788382239
-28.3460087860423068877396702444
-28.4890437416861197370836211852
-28.6323791966353629895194198123
-28.7760174613387893908794642665
-28.9199609166609102767520398361
-29.0642120156421759524840262701
-29.2087732853243721470353771374
-29.3536473286441772555440817578
-29.498836826397987243728092026
-29.6443445392812876984602304526
-29.7901733100060363499141903581
-29.9363260654997153039522801089
-30.0828058191899211228914302123
-30.2296156733785837708758982736
-30.3767588217101433752319912527
-30.5242385517382679201588982819
-30.6720582475959666602972051825
-30.8202213927742446093483141094
-30.9687315730147544384742157596
-31.117592479322235164063405857
-31.2668079111028839199445810321
-31.4163817794351898682305922444
-31.5663181104801700637273191199
-31.7166210490383882118459418564
-31.8672948622616113381153545326
-32.0183439435274692582265962161
-32.1697728164860305184148925207
-32.3215861392877995926024495466
-32.4737887090032773433608369406
-32.6263854662449142276962509165
-32.7793815000030280294640895736
-32.9327820527080600743886782377
-33.086592525532411505577413536
-33.24081848394604043132524486
-33.3954656635410184271251810494
-33.5505399761413485436880765405
-33.706047516215545035299607224
-33.8619945676107768023504590207
-34.0183876106287924103561868637
-34.1752333294653860571542186614
-34.3325386200368438929530253989
-34.4903105982186430404007548259
-34.648556608523677600094773661
-34.8072842332494748736124246321
-34.9665013021262611897117771873
-35.1262159025003627626050605123
-35.2864363900903084549904086156
-35.4471714003561668985661408773
-35.6084298605261325605283008333
-35.7702210023282106709656554624
-35.9325543754790809106520317349
-36.0954398619868914196732641099
-36.25888769132990143044613755
-36.4229084565786134253045167362
-36.5875131315353834506277923378
-36.7527130889725502220601096754
-36.9185201200579704985761686648
-37.0849464550655937545519230882
-37.2520047854784728065389109168
-37.4197082876025262338281797467
-37.5880706478216018603519729307
-37.7571060896381218394499572196
-37.9268294026590319259758857629
-38.0972559737041778712106094489
-38.2684018202338790499854511182
-38.4402836263147005855120627181
-38.6129187813676354547714059969
-38.7863254219715615919679480374
-38.9605224770274830013804492331
-39.1355297166263451263540501316
-39.3113678050059001744183149151
-39.4880583580311002499744809288
-39.6656240056889042735016982617
-39.8440884601535036967011531681
-40.0234765900533709770118911129
-40.2038145016591074453280178601
-40.3851296278131085119010930452
-40.5674508255413667264474100095
-40.7508084834277100908638517372
-40.9352346399956145412154846299
-41.1207631145376048073661396019
-41.3074296520635753687069671155
-41.4952720843151094647028396482
-41.6843305091230570436461153733
-41.8746474907828657629003010703
-42.0662682846024372706736858861
-42.2592410893610161107163684738
-42.4536173321310371729416614528
-42.6494519907918985721970049873
-42.846803960649543450138460555
-43.0457364729266943620197379372
-43.2463175745827013433527476231
-43.4486206810624042611914968298
-43.6527252162995352582842619443
-43.8587173578022281125623293299
-44.0666909091887296699097074414
-44.2767483284872145881212372594
-44.4890019483837240451777376389
-44.7035754351414859236104122206
-44.920605547208325981673679056
-45.1402442741837226171078542159
-45.3626614642570824813246102282
-45.5880480871825123470153646406
-45.8166203361850459242446216682
-46.0486248553426601021760737367
-46.284345504588236565842285009
-46.5241122691969681339391930314
-46.7683132315742955283191295158
-47.017411036884885476637398057
-47.2719661669914729878576053836
-47.5326709268748617251584625201
-47.8004010737329321760499627952
-48.0762981839861773822316920089
-48.3619095296224980422358332306
-48.6594461159037742556424666583
-48.9723171027604698467389737265
-49.3064497144467597987432949275
-49.6747528089281571774790486356
-50.1441808847359800213324186338


==> anc/CG1qNS/G1qNS3200.dat <==
# G1qNS3200
-2169.9242006971216758860705784
-2169.93158701923958210804818939
-2169.93218983541227355523123743
-2169.93284057009042137513299456
-2169.93354294340507501095805893
-2169.93430095796398535981622519
-2169.93511891984377364264486221
-2169.93600146110916592041340937
-2169.93695356396804206041846754
-2169.93798058667863456391789543
-2169.93908829133331905348341832
-2169.94028287365209959997552863
-2169.94157099492814605618076185
-2169.94295981627762733349933401
-2169.94445703535664703336324733
-2169.94607092571937189291813114
-2169.94781037900349814538591909
-2169.94968495014207853128707922
-2169.95170490581448935611700179
-2169.95388127636401259404437934
-2169.9562259114252066853826006
-2169.95875153952100995638965373
-2169.9614718319074359161026885
-2169.96440147096285865692919791
-2169.96755622343933338594095509
-2169.97095301891524193389062765
-2169.97461003381189259394406349
-2169.97854678136164147472215474
-2169.98278420794174988120211218
-2169.98734479621666835372712382
-2169.99225267556187096361021457
-2169.99753374027489082785503889
-2170.00321577611397736223963316
-2170.00932859574196643355840059
-2170.01590418369269720572914406
-2170.02297685151980802910668282
-2170.03058340383319624617218058
-2170.03876331597704665096100279
-2170.04755892415535055435536618
-2170.05701562886650006347717754
-2170.06718211256811803162056844
-2170.078110572557062317359463
-2170.08985697011783593894328142
-2170.10248129706578022566224741
-2170.11604786088979161029960627
-2170.13062558978327989783292529
-2170.14628835894210522159191878
-2170.16311533960475693075199333
-2170.18119137241357406511961218
-2170.20060736678690047864055481
-2170.22146072811131157269083339
-2170.24385581469108876657258481
-2170.26790442652965312156726775
-2170.29372632816546316309058478
-2170.32144980794376327717091819
-2170.35121227627644094615007557
-2170.38316090562609682308164135
-2170.41745331514832255192671553
-2170.45425830313928500192162909
-2170.49375663066530531958551959
-2170.5361418599985853888105406
-2170.58162125175008757852227967
-2170.63041672487846864648762274
-2170.68276588406470870649360375
-2170.73892311927762925404567922
-2170.79916078271800809224531593
-2170.86377044872081730673043191
-2170.93306426261879046708031683
-2171.00737638502885670047197319
-2171.08706453851900464300790908
-2171.17251166415017538687457729
-2171.26412769596944476942294322
-2171.36235146216097804295349546
-2171.46765272224430829825867529
-2171.58053435045006310397606002
-2171.70153467620640396450514407
-2171.83122999354064506868180216
-2171.97023725214573834012174271
-2172.11921694388700043370394264
-2172.2788761996375860666430393
-2172.44997211253930493938120663
-2172.63331530509654047557382038
-2172.8297737589339672780639001
-2173.04027692759281790346837035
-2173.26582015441560070700010721
-2173.50746941938605733820157378
-2173.76636644076106725986063908
-2174.04373415946610297031753721
-2174.34088263653828559162245754
-2174.65921539640424489258974804
-2175.00023625148753454613346622
-2175.36555664656641383484830854
-2175.75690356446182035257084428
-2176.17612803804192351625597445
-2176.62521431719832038584637855
-2177.10628974339396387823502585
-2177.62163538861792047440189517
-2178.17369752011963009172353748
-2178.76509995714655010615313443
-2179.39865739108284835349610281
-2180.07738974588925550567778497
-2180.80453766157766372304847891
-2189.99898086734881679920746408
-2198.66168988293818492563155182
-2207.01189141294290908850547779
-2215.14588669704719354557094001
-2223.116754026158871170856914
-2230.957543958402665545256803
-2238.69050290589424114138465466
-2246.3314443375870332018218557
-2253.89207416047510184037272358
-2261.38133454400985710662023648
-2268.80623065409766673173172619
-2276.17236487081811747149122511
-2283.48429595171096897707446721
-2290.74578853739397095516989139
-2297.95999131245554710451718278
-2305.12956724055940394087978551
-2312.25679071254428091778436808
-2319.34362130436072212398734059
-2326.3917606536342899966288702
-2333.40269692762569968727412798
-2340.37774002078660509050174535
-2347.31804972490616012030732681
-2354.22465850186144825286780973
-2361.09849006141011086539695762
-2367.94037464318591647086425441
-2374.75106168365124234203033087
-2381.53123038927845145013427296
-2388.281498619289018007260114
-2395.00243039303098231368031533
-2401.69454227032993960473306434
-2408.35830880216049087109915779
-2414.99416720967137816066470662
-2421.60252141902264975704231315
-2428.18374555552237046516323824
-2434.73818698161502048345736579
-2441.26616894820997975122021802
-2447.76799291677494323435272157
-2454.24394059989765505873739809
-2460.69427576013896974092371973
-2467.11924580057661355669145653
-2473.51908317517518152317049048
-2479.89400664278287501038632106
-2486.24422238496841960006436195
-2492.5699250049300562376177267
-2498.87129842221961711774540129
-2505.148516675938578350790295
-2511.40174464730762853482691905
-2517.63113871102876144620692835
-2523.83684732360233351671605711
-2530.0190115556928556398383645
-2536.1777655747254541742191337
-2542.31323708311448895012241912
-2548.42554771685582160740959807
-2554.51481340863739761945761331
-2560.58114471912481070953132175
-2566.6246471396474401992811053
-2572.64542136913664235420348639
-2578.6435635678420060517307074
-2584.61916559006785380112147466
-2590.57231519792408554343800509
-2596.50309625786814254466849744
-2602.41158892162408990224559687
-2608.29786979289699085422623608
-2614.16201208115281729512664812
-2620.00408574360349745894675085
-2625.82415761642110763179119863
-2631.62229153610275071625633881
-2637.39854845181667923043878832
-2643.15298652947929003769482433
-2648.88566124824051233782623124
-2654.59662548999076367272852708
-2660.28592962244513628464920222
-2665.95362157630899416672038011
-2671.59974691698300919514555693
-2677.224348911224231550710187
-2682.82746858914254072779032031
-2688.40914480187829060504907166
-2693.96941427527673450264975956
-2699.50831165984753280452295401
-2705.02586957727298870789217336
-2710.52211866370634668757675444
-2715.99708761008127579883458057
-2721.45080319963532705778397758
-2726.88329034283350691016009003
-2732.29457210986297521029548326
-2737.6846697608561033829262924
-2743.05360277398658061544335553
-2748.40138887157181196955086657
-2753.7280440443044042434858499
-2759.03358257372598684730210715
-2764.31801705304787967264900438
-2769.58135840641512077835002526
-2774.82361590670303451295937404
-2780.04479719192879339726592484
-2785.24490828035424894520366809
-2790.42395358435062747494227109
-2795.58193592309046171518333778
-2800.71885653412731696314972265
-2805.83471508391943499637914179
-2810.92950967734932673077855454
-2816.00323686628756578308151363
-2821.05589165724554251556610862
-2826.08746751815870724677680138
-2831.09795638433883982788175802
-2836.08734866363111049288122918
-2841.05563324080912542638348115
-2846.00279748123876315600338472
-2850.928827233839389470288806
-2855.83370683336897524451019471
-2860.71741910205772070534060174
-2865.57994535061299976572728872
-2870.42126537861676859635431246
-2875.24135747433502395735370004
-2880.04019841395744019962734363
-2884.81776346028395120800943333
-2889.57402636087376752084288622
-2894.30895934567112265629281964
-2899.02253312412092009456660206
-2903.71471688178639770222140647
-2908.38547827647993439487368028
-2913.03478343391718969162333308
-2917.66259694290388607372319446
-2922.26888185006371262477881199
-2926.85359965411504252085167499
-2931.41671029970341306689714742
-2935.9581721707960119163920125
-2940.47794208364374388117035523
-2944.97597527931581657703984323
-2949.4522254158111774987817789
-2953.90664455975055760202662671
-2958.33918317765232488528592068
-2962.74979012679482376457030258
-2967.13841264566737030939961192
-2971.50499634401158788701038597
-2975.84948519245430078525113009
-2980.17182151173275340781588362
-2984.47194596151248821251620202
-2988.74979752879779534092556985
-2993.00531351593423959726814457
-2997.23842952820237488477919272
-3001.44907946100137127898168832
-3005.63719548662090455462909211
-3009.80270804059929119138880482
-3013.94554580766549272226550202
-3018.06563570726226086785541936
-3022.16290287864734837402152704
-3026.23727066556936903740639808
-3030.28866060051455329725660345
-3034.31699238852031225926238086
-3038.322183890551192428471704
-3042.3041511064324749774806356
-3046.26280815733634667660058759
-3050.19806726781524366898573066
-3054.10983874737664384394291277
-3057.99803097159325783107148355
-3061.86255036274224213523878338
-3065.703301369966730081514703
-3069.52018644895264650182035305
-3073.3131060411134399408767888
-3077.08195855227503106646157265
-3080.82664033085293742345059576
-3084.54704564551319216359206003
-3088.24306666230832740836898818
-3091.91459342127934095813264352
-3095.56151381251420764554135478
-3099.18371355165313324359814634
-3102.78107615483037897507153152
-3106.3534829130421078247794168
-3109.90081286592931951896260182
-3113.42294277496454869123657341
-3116.9197470960305998802291095
-3120.39109795137918306996967193
-3123.8368651009568939512890611
-3127.25691591308555340148794923
-3130.65111533448348028935552854
-3134.01932585961382003947222342
-3137.36140749934558784575041266
-3140.67721774891260940613873678
-3143.96661155515505293846435653
-3147.22944128302774339364627893
-3150.46555668135893254975536664
-3153.6748048478426663706345929
-3156.85703019324734294583166383
-3160.01207440482248977054350892
-3163.13977640888520732599843213
-3166.23997233256712610624212285
-3169.31249546470210560219112669
-3172.35717621583426546339900238
-3175.37384207732528024556318678
-3178.36231757953918891681959263
-3181.32242424908226770192579729
-3184.25398056507478891624096071
-3187.15680191443073816667077493
-3190.03070054612078661789746035
-3192.87548552439301283808478178
-3195.69096268092503890058256583
-3198.47693456588038672902653781
-3201.23320039784097188230832744
-3203.95955601258673177757658592
-3206.65579381069243237982881695
-3209.32170270391071022039165165
-3211.95706806030938375345528152
-3214.56167164813000796123699276
-3217.13529157833354714359231586
-3219.6777022457979012701959867
-3222.18867426913083934576451007
-3224.66797442906066706952246901
-3227.11536560536568369824462838
-3229.53060671230216239250207051
-3231.91345263248921728349283096
-3234.26365414920749678332552896
-3236.58095787706716390425637408
-3238.8651061909990880644796877
-3241.11583715352157642829308087
-3243.33288444023331351479737908
-3245.51597726348145273167576951
-3247.66484029415200962301671191
-3249.77919358152784078229926301
-3251.85875247115755123007948136
-3253.90322752067665307453742789
-3255.91232441352019576317917834
-3257.88574387046389930366828808
-3259.82318155892854238439460919
-3261.72432799997998304769221044
-3263.58886847295471591776994482
-3265.4164829176382921753731935
-3267.20684583392124145810902808
-3268.95962617885433333205912034
-3270.67448726102209431969470614
-3272.3510866321504487665481728
-3273.98907597586117184352133429
-3275.58810099348252412551804459
-3277.14780128682197250465238831
-3278.66781023780328434100372236
-3280.14775488486650296366747511
-3281.58725579602536470586804888
-3282.98592693847259191657895603
-3284.34337554461918366409376033
-3285.6592019744493164290909172
-3286.93299957406775070445321475
-3288.1643545303117052018529924
-3289.35284572129399679373081531
-3290.4980445627388391917008723
-3291.59951484996603374622115066
-3292.6568125953733579361457697
-3293.66948586126074655776471712
-3294.63707458783335189084499144
-3295.55911041621374583583928957
-3296.43511650628637179085805606
-3297.26460734918984839565564708
-3298.04708857426485158150160126
-3298.78205675025703476060615175
-3299.46899918056576727125789631
-3300.10739369232035475009100846
-3300.6967084190558267952709779
-3301.23640157675031034841967948
-3301.72592123297542314570688038
-3302.16470506889998998182118794
-3302.55218013387567299437914585
-3302.88776259232078114985987816
-3303.17085746260554671309141944
-3303.40085834762848833316755663
-3303.57714715675907941851976246
-3303.69909381880676175448285731
-3303.76605598566033978155873647
-3303.77737872622490919722057102
-3303.73239421026565955598357855
-3303.63042138174908541861832245
-3303.47076562125228124154078059
-3303.25271839699001397048274022
-3302.97555690398709168373799517
-3302.6385436909000988061530922
-3302.24092627396776485330367747
-3301.78193673754298464598515771
-3301.26079132063171703921926294
-3300.67668998883455276130720061
-3300.02881599105554841437832195
-3299.31633540030985297316843942
-3298.53839663792657589728027928
-3297.69412998040612284978623971
-3296.78264704815170566661883049
-3295.80304027525275543393709162
-3294.75438235945335615468453627
-3293.63572569139138228215044471
-3292.44610176214356177474700048
-3291.18452054805797594472031567
-3289.84996987179830862122210601
-3288.44141473846321045199382148
-3286.95779664557916813771269006
-3285.39803286569595777360522206
-3283.76101570023978488320296382
-3282.0456117032002111644438285
-3280.25066087314254803836294692
-3278.37497581194713396221754402
-3276.41734084858034247933978317
-3274.37651112609878587959475529
-3272.25121164997743413608536157
-3270.04013629573365908062536754
-3267.74194677369188266336811857
-3265.35527154859683742467881527
-3262.87870471163665114817544999
-3260.31080480227918543911443847
-3257.65009357715534631805811382
-3254.89505472304040883540649982
-3252.04413251078762060395593116
-3249.09573038685622167132367355
-3246.04820949884716570679550733
-3242.89988715121273613777225605
-3239.64903518703925160350019602
-3236.29387829151330595837493541
-3232.83259221236945416020023503
-3229.26330189227868624418606004
-3225.58407950776993557990674772
-3221.79294240887848301164408479
-3217.88785095328238068439908959
-3213.86670622821752365768637427
-3209.72734765294995673165528226
-3205.46755045402620068759623765
-3201.0850230049141134778268752
-3196.577404020982816959112008
-3191.94225960004464822638650379
-3187.17708009788836470695199232
-3182.27927682736357672787767905
-3177.24617856862332966737463026
-3172.07502787708561175391033928
-3166.76297717452485382986369681
-3161.30708460743940824446688789
-3155.70430965544721183608595456
-3149.95150847092426910752164978
-3144.0454289294021447453851952
-3137.98270536836193011254618696
-3131.7598529899810886196524024
-3125.37326190108106491216861621
-3118.81919076095889072085465429
-3112.09376000493245445704507693
-3105.19294460824906858206160686
-3098.11256635145736147564509305
-3090.84828554437375476117568492
-3083.39559216132970612642762033
-3075.74979633539847068717208635
-3067.90601815369390435657834027
-3059.85917668952006440737369993
-3051.60397820002581781097916703
-3043.13490340996293698617774036
-3034.44619379301844263834584917
-3025.5318367518271542286205213
-3016.38554958597442622252807385
-3007.00076212384301007233204335
-2997.37059787877121560886864606
-2987.48785357235095693986416054
-2977.34497684742172785364249016
-2966.93404196995378121089435955
-2956.24672329201408551353338286
-2945.27426621671460381463377998
-2934.00745536966062194180223374
-2922.43657963898581713422502453
-2910.55139369641082279731046006
-2898.3410755534641284374162117
-2885.79417963830451211906913226
-2872.89858479732070358971830726
-2859.64143652917807529944195331
-2846.00908264389870213865037646
-2831.98700140172526904831696597
-2817.55972102067583725917819327
-2802.71072924119135656158670009
-2787.42237139263358687102469083
-2771.67573510873670329217026975
-2755.45051947341461361653285009
-2738.72488592632154426905809312
-2721.4752876953276683284579331
-2703.67627381898540131754861542
-2685.30026293397904607639984684
-2666.31728087376997019947108879
-2646.69465467813374853653624544
-2626.3966537432548550491535911
-2605.38406640159941805194574497
-2583.61369700342661196823784064
-2561.03776428340577437574937895
-2537.60317601147917459666362896
-2513.25064702349033539403259275
-2487.91361677420797241124886917
-2461.51690714013167853891072068
-2433.97503913104325917543310366
-2405.19009497473992091189302814
-2375.04896407602085149753265601
-2343.41973819482374214001297759
-2310.14690660590438332366800598
-2275.04481703270765000769022458
-2237.88855901163889819893515084
-2198.40088843858124834927710129
-2156.23283059054352912568393108
-2110.93370348737015628723542829
-2061.9023800131923203444829776
-2008.30274817074323407016133986
-1948.90393550244559823577573927
-1881.73983277651909410435948492
-1803.23794381626047364670292495
-1705.1254434768672329655151929
-1536.21526712592783191345717089


==> anc/CG1qNS/G1qNS3210.dat <==
# G1qNS3210
113.481837521009480783483770073
113.48261647565594474560802325
113.482666211455950683568456503
113.482719002191248059070467875
113.482775025361237109729887769
113.482834467909824272956197284
113.482897526651123236627895938
113.482964408707108779942997241
113.483035331956774056834829456
113.483110525496224233745949534
113.483190230109008275239673811
113.483274698745845005063675407
113.483364197012738103528609207
113.483459003666296093191168126
113.483559411114876180240725257
113.483665725923953528241113719
113.483778269323878512203354437
113.48389737771792199681678105
113.484023403188220855367586282
113.484156713996920833390677942
113.484297695079469383010239885
113.484446748526635047645463597
113.48460429405142003411722589
113.484770769436586313412835089
113.484946630958030354580588165
113.485132353778714697613740083
113.485328432307293155868853368
113.485535380514947517402461887
113.485753732203284065023031663
113.485984041215414802874449209
113.48622688158156758108556746
113.48648284758972784464800493
113.486752553770908877438765275
113.487036634787673439377551202
113.487335745213483780580422833
113.487650559189335255752882475
113.487981769942927184784130398
113.488330089154339196658301767
113.488696246150808017529074672
113.489080986911734491052183781
113.489485072863489559700495771
113.489909279441927075469361947
113.490354394398746850636323877
113.49082121582597967304108225
113.491310549870883683676207278
113.491823208111445414084761422
113.492360004560466119424964745
113.492921752263882451268079433
113.493509259456518122990221457
113.494123325235888748255613676
113.494764734711984880555709669
113.495434253588138635123099158
113.496132622125138213968395828
113.496860548437694269743720347
113.497618701069185553559843816
113.498407700787323168135772385
113.499228111539978842254380236
113.500080430506930311146868251
113.500965077179695111144566216
113.501882381397963595066063326
113.50283257026741530479391456
113.503815753879924474885988653
113.504831909753346831771446471
113.505880865904249428073897131
113.506962282463118392132446656
113.508075631737778411642998414
113.509220176627006411752166679
113.510394947282645525248975879
113.511598715914950358636169293
113.512829969632447418895111536
113.51408688120430172236195297
113.51536727763006706226524978
113.516668606398785555160660952
113.517987899316710079971869586
113.519321733780462974832337233
113.520666191370219009813906668
113.522016813635501494609005625
113.523368554944383059664153849
113.524715732265242588746162219
113.526051971748676623019992218
113.527370151975594489045077049
113.528662343735798163114785491
113.529919746199267221710470866
113.53113261933968156766517443
113.532290212466090634556148371
113.533380688713657513533827606
113.53439104533754068201126025
113.535307029644564285704362384
113.536113050384552871588256279
113.536792084406063814363194626
113.537325578358514265960405606
113.537693345192880587994213835
113.537873455174448493545486771
113.537842121071348815386579475
113.537573577119236860483999868
113.537039951282372602432324302
113.536211130230860799067245276
113.53505461632856129017734189
113.533535375771037690399646174
113.531615676821820088321613314
113.529254916861098938662742814
113.526409436675407152000080203
113.471424118395970289989979911
113.401073695489239679515420281
113.324019748520552183618346487
113.243022425283911181099098634
113.15919062294885120415712548
113.073009290448936466862563176
112.984688469038600736151167307
112.89430595809511538788745775
112.801872867673941417195882433
112.707366220026650894382804447
112.610746071799694641696179818
112.51196483817231495452919758
112.410972475740041040400334234
112.307719376347136627328134531
112.202157957362980855766506229
112.094243493894553593417913491
111.983934504636664705342833076
111.871192874047740183914676231
111.755983820055855163817044491
111.638275773521943059230999487
111.518040209989814467014745945
111.395251458606176963423678443
111.269886503427724570133497831
111.141924786294744269687970649
111.011348016651597092866814839
110.87813999129583434182773825
110.742286425525414339057757254
110.603774796207135524374187754
110.462594196706737947485577213
110.318735203272989029069297983
110.172189752271196188811879291
110.022951027561889028080933794
109.871013357282550151495901625
109.716372119291078440838859956
109.559023654553935105458534945
109.398965187799688182374236685
109.236194754803443934679826531
109.070711135715248892740939678
108.90251379389331428209258522
108.731602819749226692979411324
108.557978879156213754380998773
108.381643166012526213669964391
108.202597358589863866717930095
108.020843579331483928449006037
107.836384357796273984290276332
107.649222596473803371093199428
107.459361539221379543985715195
107.266804742097639012305275648
107.071556046388408262285264947
106.873619553639686034073772429
106.672999602529821506644331942
106.469700747428477536975762627
106.263727738503944042469594633
106.055085503252959311494790413
105.843779129338547640652237808
105.629813848631617825253105108
105.413195022361303579240966896
105.193928127287367130222453479
104.972018742815523520226458146
104.747472538983358328168042578
104.520295265250679636407622115
104.290492740033732234208198349
104.058070840927767368988993504
103.823035495567057594358191659
103.585392673075620561030006612
103.345148376065710069998873315
103.102308633144585000574041225
102.856879491893210500360887565
102.608867012283411196629336897
102.358277260502610120589439955
102.105116303157673681707730167
101.849390201831564042107975112
101.591105007968495048442760542
101.330266758065113923528036009
101.066881469146903876871447765
100.800955134510536758564775376
100.532493719714312543047850554
100.261503158800115218181388015
99.987989350731502876583166329
99.7119581560336427600535188051
99.4334153936218080933559913399
99.1523668378060803529813945179
98.8688182154607550186639985196
98.582775203347737069911929005
98.2942434255839401530759709589
98.0032284512433755687225508875
97.7097357920852386549031032992
97.4137709003998749852917430049
97.1153391669650408953990582727
96.8144459191053656833354762649
96.5110964188483795805335781129
96.2052958611708951476466385868
95.8970493723299227622621801042
95.5863620082726657385916354651
95.2732387531204795568879544486
94.95768451772199469498255336
94.6397041382708954875814737345
94.3193023749841199767698157491
93.9964839108364994041308456199
93.6712533503480922470559183227
93.3436152184206878183306367236
93.0135739592201596215830133501
92.6811339351015399813002778792
92.346299425573865952018996935
92.0090746263020130833893622141
91.6694636481428891288019562469
91.3274705162135050204608016407
90.9830991689885761168916808731
90.6363534574254335272055166353
90.2872371441141438456734274719
89.9357539024508464586756616333
89.5819073158324212388337173473
89.225700876870696403281533717
88.8671379866244970331773855369
88.5062219538479196447127843849
88.1429559942532976521654114568
87.7773432297873969266853419242
87.4093866879194502600579616473
87.0390893009397046961205401149
86.666453905267216677082710156
86.2914832407656870304925128601
85.9141799500661812388752208209
85.5345465778956304145724265963
85.1525855704100551573151958944
84.7682992745314981969557409976
84.3816899372876926001383638206
83.9927597051535305163212169887
83.6015106233934331124433173035
83.2079446354037556426774519822
82.8120635820543926559593226496
82.4138692010287772857372087065
82.0133631261614955112792238288
81.610546886772761337395377734
81.2054219069990221114925887817
80.7979895051189847783471997251
80.3882508928743738521524921017
79.9762071747847503444630340108
79.5618593474557379020948294851
79.1452082988800180520089763679
78.7262548077304707868946711673
78.3049995426448498171162741871
77.8814430615013937190934191077
77.4555858106847849801676123991
77.0274281243418786248840732595
76.5969702236266307531164503288
76.1642122159336649689575514043
75.7291540941199213700062383817
75.2917957357138385358421094523
74.852136902111523835375471955
74.4101772377593713975930161494
73.9659162693225902819272636085
73.5193534048391077810344572179
73.0704879328583143965274075299
72.6193190215641178854911589552
72.1658457178817738912250041694
71.7100669465679600677181114705
71.2519815092835592986267076823
70.7915880836486156121735115319
70.3288852222789237158402900295
69.8638713518037097297715145968
69.3965447718638566947064500052
68.9269036540901237767756231583
68.4549460410608027939645419506
67.9806698452382497523990380421
67.5040728478837225084264336408
67.0251526979499484670216682786
66.5439069109508383893185153397
66.0603328678077539117750365602
65.5744278136717272751152266053
65.0861888567210220200137946054
64.5956129669334130245743305361
64.1026969748325532308679376111
63.6074375702077827278419555041
63.1098313008067235182901539417
62.6098745709999902896325391916
62.107563640417333822140417026
61.6028946225545192929306013071
61.0958634833502266573170139162
60.5864660397322444975169574695
60.0746979581322122076094322708
59.5605547529681481171395577279
59.0440317850939831266992594972
58.5251242602153006187447848801
58.0038272272704637960747395295
57.480135576776291167678239988
56.9540440391374196245777100383
56.4255471829184724029183552496
55.8946394130781261925146693233
55.3613149691641476894600663193
54.8255679234684449827836700295
54.2873921791411532774271596232
53.7467814682627475572686960756
53.2037293498731468490575682427
52.6582292079567457256552449535
52.1102742493822785477427638838
51.5598575017963906480346033886
51.0069718114697581698841962304
50.451609841094564539702573541
49.8937640675321065343504531137
49.3334267795092665528022489563
48.7705900752625499656951981281
48.2052458601283472441137680014
47.6373858440780399047139916406
47.067001539196527093882950924
46.4940842571027058079630758907
45.9186251063103922455039258384
45.3406149895281245436861354436
44.7600446008962380937791771369
44.1769044231595536854977286002
43.5911847247739658194466619044
43.002875556945163568620955745
42.411966750597659278172780661
41.818447913272241077065962972
41.2223084259499035409448908825
40.623537439800246792888807235
40.0221238728522677529843140298
39.4180564065853980387782253808
38.8113234824385710609960563275
38.2019132982350260308221257111
37.589813804520478768667373633
36.9750127008122082452208094429
36.3574974317565235522267094555
35.7372551831919883440098465615
35.114272878115688554642815493
34.4885371725497342149229020779
33.8600344513050872943866400534
33.2287508236397044935921817688
32.5946721188078766182246535609
31.9577838814975343762615218547
31.3180713671521739385457002643
30.6755195371739341661097493341
30.0301130540042307966174043103
29.3818362760782208464230358515
28.7306732526492327592271596452
28.0766077184791541376576864512
27.4196230883906189352565831423
26.759702451676679451649928922
26.0968285663634850338670911841
25.4309838533213186938781145839
24.7621503902191645385656317032
24.0903099053177925845028835733
23.415443771096152784517714775
22.737532997705666490557863041
22.0565582262467906567838236238
21.3724997218620073598576463904
20.6853373666391581628447079022
19.9950506523187989268786449099
19.3016186727989952996794606612
18.605020116430711665918423524
17.9052332580966661775058450646
17.2022359510662308982769911972
16.4960056186186483605354964171
15.7865192454265131580318356627
15.0737533686911287597147256539
14.357684069020994637193602014
13.6382869610443061163831144128
12.9155371837459580903396223927
12.1894093905191328015979107758
11.4598777389211201851898025151
10.7269158801225655508661381422
9.99049694803886238842888241241
9.25059354813190643195658786732
8.50717774586989935409173517996
7.76022105483233501923246605246
7.00969442444671643760485870287
6.25556822734293565036366270085
5.49781224631059983641374390508
4.73639566084390293027061607014
3.97128703325792080089213681054
3.20245429435944723506738178096
2.42986472865468510183934185487
1.65348495907525947485885626803
0.87328093120312429371827979227
0.0892178969739882818579509448258
-0.698739602162113988116156752058
-1.49062775264553731929635151301
-2.28648348680057747426777902774
-3.08634450144259320599500257975
-3.89024927712468662545993063114
-4.69823709805125810744819989079
-5.51034807268715984879753583941
-6.32662315509266519238436936256
-7.14710416701605482803782051541
-7.97183382077730235675242405749
-8.80085574297812734175493695215
-9.63421449907558130531133145192
-10.4719556188583492006277415509
-11.3141256228670943859832812216
-12.1607720498024584604959316126
-13.01194348496675867565434553
-13.8676895897880160553310648689
-14.728061132477708814247406531
-15.5931100198765911574179669119
-16.4628893305460611870539392761
-17.3374533491659187823005158634
-18.2168576023029416415954162618
-19.1011588956185433574315532407
-19.9904153525878812253867613071
-20.8846864548071750595035267717
-21.7840330839707051513551140283
-22.6885175656040033998127905172
-23.5982037146451646790850033869
-24.513156882972016477878067349
-25.433444008979127433118088956
-26.3591336693153465369890442544
-27.2902961328997850433521490045
-28.2270034173419269448459927381
-29.1693293478999302577944120984
-30.1173496191202140695400451753
-31.0711418593111746639105255047
-32.0307856980144034195620177815
-32.9963628366481617298619099185
-33.9679571225101836510162277335
-34.9456546263402135408252408032
-35.9295437236571412702669749677
-36.9197151801012799559589806168
-37.9162622410293607663096174984
-38.9192807256283297731400286006
-39.9288691258341716850923029254
-40.945128710363920203133520169
-41.9681636341929294134422869203
-42.99808105383558143353944186
-44.0349912488161232761464626316
-45.0790077497475191435679817285
-46.1302474734703631396094996427
-47.1888308657413474956596131898
-48.2548820520018894110763350036
-49.3285289968026985462543440187
-50.4099036725097832350855068663
-51.4991422379721735586589668758
-52.5963852278920802288245781196
-53.7017777537049865697225862227
-54.8154697168510557887471103368
-55.9376160354011026139691690626
-57.0683768850912256296512283935
-58.2079179559211650859782301833
-59.3564107255838467531863430486
-60.5140327511188940497269782851
-61.6809679803228610187147383943
-62.8574070846055427555618821466
-64.0435478151572498020669110121
-65.2395953844890418818526266034
-66.4457628756296822304669088948
-67.6622716815130766462649627588
-68.889351977372375596544805148
-70.1272432292766234887015061392
-71.3761947423085576326005779567
-72.6364662522946162428170171429
-73.9083285654683401322740558641
-75.1920642509855249884136093432
-76.4879683918248266734323661191
-77.7963494003142841670197475808
-79.1175299053382202869284011148
-80.4518477192191662499530567785
-81.7996568933586371699207530579
-83.1613288729863003414816334102
-84.537253762842715003782996756
-85.9278417173470311184443337709
-87.3335244708275222653160246643
-88.7547570257806528902181351595
-90.1920195199489046557154349674
-91.6458192963622913966604031275
-93.1166932044899421708019119786
-94.6052101654424781933902471888
-96.1119740399374612158540948326
-97.6376268447227971650985384886
-99.1828523716452543860619642173
-100.748380273937110918417434824
-102.334990697070498375288046017
-103.943519547344874564010880114
-105.574864511081350472267085191
-107.22999196203006559217800678
-108.909944925868572722355898895
-110.615852310528462562267398509
-112.348939662332039950787069378
-114.110541774415413638737417875
-115.902117561061631836481840385
-117.725267727018838126064459758
-119.581755915622328653330664439
-121.473534229598417304532852506
-123.402774307554489612568098484
-125.371905543207063821368704796
-127.383662608573177692073790579
-129.441145273534251998601887361
-131.54789474248273961500062303
-133.707992586327398535351478234
-135.926191231526900173626873421
-138.208089578291771441819003574
-140.560374947643425304362220036
-142.991165685587259040232654593
-145.510512427771184972213476933
-148.131161170847113691255901837
-150.86977343922225786879166574
-153.74900366226455203115441172
-156.801342484578546259199515647
-160.077103409273294416189572118
-163.664229388918486286444925038
-167.755649166342969479187234901
-173.371345997169894964063553187


==> anc/CG1qNS/G1qNS3220.dat <==
# G1qNS3220
1.97530864197530864197530864198
1.97534573563003541411329355592
1.97534855386625121954334938075
1.97535158513786876353998653602
1.9753548454542031761118625994
1.9753583520193851410257656368
1.97536212332080626960002105984
1.97536617922404732456595403069
1.9753705410747587613474648374
1.9753752318079965414673420125
1.97538027606555200315301787786
1.975385700321852907432670043
1.97539153301905378447726504533
1.9753978047119775662558072093
1.9754045482236174012419850732
1.97541179881195771110993419091
1.97541959434892718770040501715
1.97542797551235377492310184122
1.97543698599185298374872401022
1.97544667270964641419878196075
1.97545708605737738851711360104
1.97546828015006543489709807269
1.97548031309842132088206190152
1.97549324730082975991077925856
1.97550714975639816516072477974
1.97552209240056728653357114772
1.97553815246488364837153705971
1.9755554128626448421548647407
1.9755739626022473822522314874
1.97559389723019349504018259642
1.97561531930584840439832071219
1.97563833891018395435123947182
1.9756630741908983616496791356
1.97568965194646614317241512371
1.97571820825184747982027684275
1.97574888912877316585259030873
1.97578185126372059980516835447
1.9758172627769087959172577415
1.97585530404586697814773937326
1.9758961685873728592123533246
1.97594006400181415672296886736
1.97598721298430126824004567557
1.97603785440715138999041776602
1.97609224447867585956335060607
1.97615065798353434099618283179
1.97621338961027293628315575148
1.97628075537203976546980695831
1.97635309412687245844713186212
1.9764307692043788867826465415
1.9765141701460869723126695401
1.9766037145672232840047456458
1.97669985014819523090546814837
1.97680305676459995212609448229
1.97691384876516659941564435125
1.97703277740765984797006385523
1.97716043346343355135999331668
1.97729745000202703447391462442
1.97744450536794532865917199337
1.97760232636256162258729803514
1.97777169164492846715048192136
1.97795343536618719829050410958
1.97814845105322624427171870521
1.97835769575826235515296821691
1.97858219449210852688224376678
1.97882304496005301988813729201
1.97908142262051029173488426714
1.9793585860879221852091002158
1.9796558829027921031313078393
1.97997475569323243337301333455
1.98031674875400300337402743761
1.98068351507072331872995729446
1.98107682381876196201572976974
1.98149856836825178098867308997
1.98195077482875926223358023315
1.98243561116936166034096177903
1.98295539695226806646736015793
1.98351261372067397241908299988
1.9841099160842777892944029883
1.98475014354882862869984672787
1.98543633313923572486137795406
1.9861717328691715485413384315
1.986959816113765704714853646
1.98780429694594058415970261642
1.98870914650121098570928283207
1.98967861044039054270411259252
1.99071722758465370849559911568
1.99182984980283367111558388513
1.99302166323673931117586466642
1.99429821095669933574862305178
1.9956654171465466220411654415
1.99712961292490550141463078898
1.99869756391801237368629648569
2.00037649970846814731186240464
2.00217414529438254281131349465
2.0040987547044300994210089106
2.00615914692651392884640920111
2.00836474432115896769497454625
2.01072561370558158230851977218
2.01325251031077557440600171367
2.01595692483210565534792811218
2.0188511338140215137852392824
2.0219482536318380679518108109
2.06079182770616234428842789306
2.09688569225380551949015171564
2.13128131960645665570813527164
2.16447044306941129682703300624
2.19673842610370579087748566561
2.22827110034971577443186269744
2.2591986510052648192901169169
2.28961702943068599590935182177
2.3195996537350503719927072697
2.34920434208839281284056277586
2.37847768032061086085992642961
2.40745790843700104161256801655
2.43617690352937901838346766055
2.46466158609160914754347467066
2.49293494446069418226866073475
2.52101679828740664185401177697
2.54892437881343919159552897368
2.57667277753274406540123672433
2.60427529835513282509146045042
2.63174373774270481939295417992
2.65908861022264953524117447805
2.68631933188136837865785890007
2.71344437111965091080262136981
2.74047137360196858407390088099
2.76740726664931315804757700667
2.79425834709884612905843840344
2.82103035574835374473292664097
2.84772854082672725566245849698
2.87435771241988181080144195661
2.90092228939034756128797818229
2.92742634002683122734723951161
2.95387361742486007286697879283
2.98026759041486491313505067973
3.00661147070776618653292998473
3.03290823681142844664727318448
3.05916065517760832523485544718
3.08537129896322947274520282104
3.11154256472816098570332262458
3.13767668734122609883391759241
3.16377575332466194783587969048
3.18984171283292630820213079883
3.21587639043322148138775430754
3.24188149483128865668774417458
3.26785862766605274424746925707
3.29380929147987703815413091185
3.31973489695696466255675554027
3.34563676951037223909313503657
3.37151615528781789521422724055
3.39737422665767515447196118033
3.42321208722900464421186416496
3.449030776452988235348051
3.47483127384753123387216423364
3.50061450288195173860184921547
3.52638133455446930089346097393
3.55213259069154328496676185468
3.57786904699491586231994720368
3.60359143585941901535217961434
3.62930044898215332091252605721
3.65499673978149131279732021657
3.68068092564245974177690844332
3.70635359000337891293718640784
3.73201528429715434961738547286
3.75766652975930139001524831402
3.78330781911361559334571542434
3.80893961814536264050257764969
3.83456236717093492059080108768
3.86017648241209451577685731592
3.88578235728218198389917160421
3.91138036359100690863479360934
3.9369708526745406982123263085
3.96255415645499677240843468888
3.98813058843640127842187737393
4.01370044464032286473532351779
4.03926400448603759847925719702
4.06482153161905025191373737919
4.09037327469157187421819050691
4.11591946809826225115754699463
4.14146033267028139916266659721
4.166996076330453866803532177
4.19252689471213086756279266049
4.21805297174413596274207797742
4.24357448020399821497606438626
4.26909158224151071744190562381
4.29460442987450063546148130898
4.32011316545855800521632162301
4.34561792213234329404195833547
4.37111882423997704244839850196
4.39661598773190779788065564391
4.42210952054555613359313425888
4.44759952296694203183254189711
4.4730860879744195874419787319
4.49856930156556621553154102036
4.52404924306820274767282532152
4.54952598543645545415939645788
4.57499959553271066453520227797
4.60047013439625684911906589977
4.6259376574993573852151027369
4.65140221499144941376927363469
4.67686385193211987848329557922
4.70232260851346874200771423967
4.72777852027243123116320476142
4.75323161829359553710969017191
4.77868192940301947016634437604
4.80412947635351894491782361027
4.82957427800187266896875528199
4.85501634947836086352391205609
4.88045570234903110533070794273
4.90589234477106130970534817757
4.93132628164156834728476780275
4.95675751474019068726683743389
4.98218604286575468126951209555
5.0076118619673165473173863772
5.03303496526985569354129787516
5.05845534339487965386262484868
5.08387298447618651771818426266
5.10928787427101725325553588854
5.13469999626681768436251909873
5.1601093317838180273652274138
5.18551586007362676878845589163
5.21091955841402522096294113101
5.23632040220013928106034779951
5.26171836503215569843005903773
5.28711341879974148521423061279
5.31250553376331694939958681529
5.33789467863232515371238304604
5.36328082064063337655909715119
5.38866392561919534333728669919
5.41404395806609658077837918834
5.43942088121409919837160281783
5.46479465709579669598258426796
5.49016524660648401380044944481
5.51553260956484295952711280699
5.54089670477153834947268079926
5.56625749006581566745233251394
5.59161492238018676180500697942
5.61696895779328605129625365516
5.64231955158097588097849211934
5.66766665826577604606555460391
5.69301023166468907322065441149
5.71835022493548960286132993256
5.74368659062154314241323739402
5.76901928069521654886234744102
5.79434824659993984008091137653
5.81967343929097631946219129205
5.84499480927495551918218695296
5.8703123066482211162278164546
5.89562588113404374499267564401
5.92093548211874651400042682663
5.94624105868678902585345453285
5.97154255965485379288280167008
5.99683993360497713068322761197
6.0221331289167648924347233922
6.04742209379873177389489089598
6.07270677631880136745339044008
6.09798712443400266944663963889
6.12326308601939734394298561989
6.14853460889627071462265153799
6.17380164085961819060765082357
6.1990641297049576287739311154
6.22432202325449699103061578307
6.2495752693826855672960908597
6.27482381604117600063021041472
6.30006761128322336755314734169
6.32530660328754663150602909071
6.35054074038167689834318094966
6.37576997106481605748353263451
6.40099424403022858881056282448
6.42621350818718855163750036502
6.45142771268250304620208058919
6.47663680692163274848430143539
6.50184074058942946401308592777
6.52703946367051002419991747982
6.55223292646928525815499083629
6.5774210796296622125340331101
6.6026038741544372604410164181
6.62778126142439723655794229119
6.65295319321714525834318829742
6.6781196217256674412572339418
6.70328049957665628852523197684
6.72843577984860613197648552384
6.75358541608969561911526917017
6.77872936233547188193375555676
6.80386757312635068428586826239
6.82900000352494652615958431415
6.85412660913324638422024127402
6.87924734610964048789905334362
6.90436217118582326846217747503
6.92947104168357737434986554562
6.95457391553145341909502420112
6.97967075128135791782575947531
7.00476150812506167427294483386
7.02984614591064070192173634097
7.05492462515886160007870086595
7.07999690707952315781931196954
7.10506295358776582571048777141
7.13012272732036057657611021643
7.15517619165198857212574692171
7.18022331071152296176213772822
7.20526404939832406311312161704
7.23029837339855911061733168876
7.25532624920155770867545604266
7.28034764411621408933148253607
7.30536252628744725106811399156
7.3303708647127300450098107041
7.35537262925869827757315828144
7.3803677906778509143598891033
7.40535632062535249885017644737
7.43033819167594894124487149132
7.45531337734100788767213929815
7.48028185208569494798843634111
7.50524359134629714166310494818
7.53019857154770501586262590545
7.55514677012106499799313103392
7.58008816552161366679267845473
7.60502273724670576178924933007
7.62995046585404790078488388741
7.65487133298015013924716160365
7.67978532135900768437127571435
7.70469241484102527043360506517
7.72959259841219691123561910018
7.75448585821355397031115720463
7.77937218156089473054900979095
7.8042515569648089024083162405
7.82912397415101078445352227284
7.85398942408099508202177968807
7.87884789897302970000986951135
7.90369939232350015462066406518
7.92854389892862059707282219578
7.95338141490652681042710763681
7.97821193771976692953905653009
8.00303546619820604447891401128
8.02785200056236128038403615606
8.05266154244718440249713664382
8.07746409492630947502205498179
8.10225966253678360738171491142
8.12704825130429935253678666695
8.15182986876894788032944374495
8.176604524011512635534402715
8.2013722276803238066817109257
8.2261329920186945790919733346
8.25088683089296082534582509019
8.27563375982114660009275120972
8.30037379600227855527870945661
8.32510695834637317822351943333
8.34983326750512158029697517057
8.3745527459032974301261722873
8.3992654177709145343313334355
8.42397130917616152287331719658
8.44867044805914209747499000144
8.4733628642664503526636146067
8.49804858958661178233462116424
8.52272765778642174308260179853
8.54740010464821436177459187789
8.57206596800809615203137222977
8.59672528779517994570351534094
8.62137810607185615455910123854
8.64602446707513985793992424328
8.67066441725913376803116109147
8.69529800533864875981904991744
8.71992528233402537224800564412
8.74454630161720149529082172838
8.76916111895907335968446813364
8.7937697925781989473667618181
8.81837238319089504694370686644
8.84296895406278139597860383653
8.86755957106182768709310945845
8.89214430271296167482543353122
8.91672322025429921240086221975
8.9412963976950597800514169932
8.9658639118752339478485899079
8.99042584252707225536002111416
9.014982272338468197629199517
9.03953328701831139252636764782
9.06407897536389057970182281539
9.08861942933042987827638961636
9.11315474410284572199383966736
9.13768501816981611075289873846
9.16221035340025828117711334168
9.18673085512231562222755063398
9.21124663220495966208050805272
9.23575779714231824815197730687
9.26026446614084665324259341271
9.28476675920946428883061281711
9.30926480025278601475753611806
9.33375871716758372795013062993
9.35824864194262101839939355716
9.38273471076201122751868081254
9.40721706411225726372082930153
9.4316958468931400566335406496
9.45617120853263160164664067114
9.48064330310601820032999471063
9.50511228945942978287734588072
9.5295783313379821529549554457
9.55404159751875067397873476676
9.57850226194880637408081048714
9.60296050388855874480356278507
9.62741650806066371106342796518
9.65187046480477042809913857088
9.67632257023839679222396628221
9.70077302642424092045913395967
9.72522204154425445141459136761
9.74966983008082344642263308516
9.77411661300542403554856089463
9.79856261797514287761027768341
9.823008079537477118007524196
9.84745323934385497683527290173
9.87189834637234654020211013586
9.89634365716006493309822951633
9.92078943604579101289806352381
9.94523595542339024801708963419
9.96968349600662876692639812402
9.99413234710603693280267808625
10.01858280691851349899240802
10.0430351828304117399892678402
10.0674897917349012743644946141
10.0919469603644559793686035934
10.1164070256393798621979749687
10.1408703350333494668089674013
10.16533724695702387614264314
10.1898081311608521945157025444
10.2142833691582942062895948299
10.2387633546707634214621192831
10.2632484940957037370406331699
10.2877392069993223602829129461
10.3122359266356234589305913844
10.3367391004935203492084133331
10.3612491908739501681328821948
10.3857666754990753240661880197
10.4102920481558321802123193023
10.4348258193762812076339161111
10.4593685171574262909944831895
10.4839206877234062957964723704
10.5084828963332220355577484893
10.5330557281374493944194747872
10.5576397890877079616014991245
10.5822357069030079932252325974
10.6068441320974912623075326315
10.6314657390745184602257874162
10.6561012272925430921962693754
10.6807513225087559581339052713
10.7054167781070930429081140118
10.7300983765178818683012595189
10.7547969307371674025398772747
10.7795132859546204610602569125
10.8042483212999031043395260502
10.8290029517184631099094201024
10.853778129988972194262761811
10.8785748488960326096675538205
10.9033941435733803060775071685
10.928237094034641025157449555
10.9531048279107851744498750262
10.9779985234158216918319792326
11.0029194125650222808750133722
11.0278687846731374707355608964
11.0528479901637294521699131892
11.0778584447249933417273333324
11.1029016338523770127567400471
11.127979117824071776028841604
11.1530925371621928393883883317
11.1782436186403966939122101483
11.2034341819080349549335841482
11.2286661468120208368469662213
11.2539415415107585463241243115
11.2792625114902240286117187854
11.3046313296111744107255371795
11.3300504073392453743070942629
11.3555223073373154787327714834
11.3810497576331852013617605787
11.406635667616899360795376481
11.4322831461729675546504675688
11.4579955223159731858599645048
11.4837763687771306430635919188
11.5096295290889519952651366198
11.5355591488416492065272566589
11.5615697119468394474784456892
11.5876660829533918977143996285
11.6138535567333570664474960153
11.6401379172161273068550564412
11.6665255073295688178295195862
11.6930233129561473032209250552
11.719639064601316803799869751
11.7463813617077164866267383092
11.7732598262960301985045483334
11.8002852951284494286879386972
11.8274700632852296678790866874
11.8548281975969428191777677637
11.8823759469358172261365768702
11.9101322899610257768877248164
11.9381196832282129666965508251
11.9663651106704164449555826163
11.9949016035536618719133731664
12.0237705286053900983567918187
12.0530252017072596566717399669
12.0827369549613534094834670125
12.1130061820959491948281127862
12.143984856969127286308171576
12.1759310576798388827366178999
12.2093882655456098386972599001
12.2469135802469135802469135802


==> anc/CG1qNS/G1qNS3300.dat <==
# G1qNS3300
150.763656543662066904504803554
150.763690971147048376457478682
150.763692997094759515115451169
150.763695147400392683841500183
150.763697430727679083241238216
150.763699856476605060287055986
150.763702434858042587490614562
150.763705176976639403230051996
150.763708094922899003164670833
150.76371120187548382260000115
150.763714512214889241669085281
150.763718041649762649464434751
150.76372180735728200955912529
150.763725828139163598934300789
150.76373012459504041093466889
150.763734719315142845063335079
150.763739637094423651242412133
150.763744905170501744296460533
150.763750553488056757010572407
150.763756614992590589376487427
150.763763125956786523371315645
150.763770126343043770890179384
150.763777660206148976616992736
150.763785776140469911789434454
150.763794527776524440167749691
150.763803974332294287536306041
150.763814181225223115063458568
150.76382522075146728201333514
150.763837172839661410617121707
150.763850125887225940195331748
150.763864177688087417142858972
150.763879436461612143349219164
150.763896021993578586970776165
150.76391406690114306342567587
150.763933718034996943299033732
150.763955138033283348246623832
150.763978507043349345815745353
150.764004024629069616760424165
150.764031911883304295647439452
150.764062413767063429147639231
150.764095801699161033648870307
150.764132376422572503070565329
150.764172471176381365080161494
150.764216455205138321418864903
150.764264737640682484635018758
150.764317771795019408801912185
150.764376059906743093918964796
150.764440158387762541869938311
150.764510683621783534181859256
150.764588318371142169411745469
150.764673818854230885311275005
150.764768022561946483893437335
150.764871856888373399015709171
150.764986348658348769496364872
150.765112634642698161734927287
150.76525197316084641197450622
150.765405756880266816870948662
150.765575526932909363019162068
150.765762988480426606913368431
150.765970027872782550736491855
150.766198731558780786100986733
150.766451406922286138226430997
150.766730605234549779831635137
150.767039146931200383193521681
150.767380149442261204925215138
150.767757057825132116313520337
150.768173678473983168093042029
150.768634216204598943987229459
150.769143315041557628458860547
150.769706103064902846575333563
150.770328241706358094698997298
150.77101597992084191390550718
150.771776213697776517058355073
150.772616551418663494894251424
150.773545385612857665249348271
150.77457197171264361643503552
150.775706514461856925096387321
150.776960262689648321323794439
150.778345613222824401816222884
150.77987622477677599359316177
150.78156714273658815764889169
150.783434935816773772031840417
150.785497845670437344256575593
150.787775950606795457913902718
150.790291344670073346301178788
150.793068333433053875830383155
150.796133647965128680799145882
150.799516678547695593204999901
150.803249729829204055801679741
150.807368299238035218473078109
150.811911380603583763639997719
150.81692179507413380453194171
150.822446551563997351298060419
150.828537239111343334157929497
150.835250453681412562941315776
150.842648262106365849295752564
150.85079870601153102292162935
150.859776348736634010778706821
150.869662868417644095406348292
150.880547700547577699533303736
150.892528733479869809798594349
150.90571306047196239916542191
151.097395998008149540934571996
151.308913253942577356526375009
151.532431512467449208110744323
151.764070441378342391713047856
152.001501310974859608357168873
152.243173623443516364089786534
152.487984318940519603087883265
152.735111510353768879112923273
152.983921497283650545690053069
153.233912619037467600078179381
153.484679327257161404088574453
153.735888125421149408810700226
153.987260851949118326045384857
154.238562707617100975762905288
154.489593459424944426603313951
154.74018083622981267377951725
154.990175476194922209461199811
155.239446997749247148014561023
155.487880899997053388331049532
155.735376086115563456465386334
155.981842861886102418987081555
156.227201301591374115004470544
156.471379901478299824487430513
156.714314460846179204222134085
156.955947145151558942220230372
157.19622569601493109024565531
157.435102760800770507772891238
157.672535320290711713355193303
157.908484197411719616424266557
158.142913633390094135343713318
158.375790920343459605132924081
158.607086081387650051717714649
158.83677159096285678071185844
159.064822129376106665882778061
159.291214366591379469282468319
159.51592677113174336086257756
159.738939440633196364231837945
159.96023395114060771348665835
160.179793222687787361728743759
160.397601399076075199516930629
160.613643740074398353889109643
160.827906524520652308652767012
161.040376963019136124093755397
161.251043119109265741520723177
161.459893837933025169576150388
161.666918681557518836144509352
161.872107870218542051065772577
162.075452228844525956379067238
162.27694313830017947115266059
162.476572490857808646217683022
162.674332649463426000116410619
162.870216410415842222219887377
163.064216969121182762394429562
163.256327888623710633665383205
163.446543070647315450583030993
163.634856728911261258897595431
163.821263364509372870815708896
164.005757743164289373893540154
164.188334874188153676092823169
164.368989990998503087615668839
164.547718533053488621362447411
164.724516129084145164633429293
164.899378581513488049323112522
165.072301851962918786921533061
165.243282047755951610173883894
165.412315409337767694945667065
165.579398298536690646803297629
165.744527187600463449059869667
165.907698648946287736181027052
166.068909345569042913105550539
166.228156022057006733681259501
166.385435496168812903943423591
166.540744650929359733611586929
166.694080427205974746839368141
166.845439816729385587891187118
166.994819855526984579335283128
167.14221761773853558369872124
167.287630209786886239288140197
167.431054764878441710367548759
167.572488437810150422953971298
167.711928400061567913286476058
167.84937183515221972478276692
167.984815934245994116303612049
168.118257891985674328225917981
168.249694902541980910081988836
168.379124155862648418608888892
168.506542834108117735662213838
168.631948108261394369142971671
168.755337134900512493716095804
168.876707053122861442513164651
168.99605498161138242299488215
169.113378015833334293267802509
169.228673225362963610948580217
169.341937651320000647451428728
169.453168303916443974844993837
169.562362160104595493911972211
169.669516161319768923106091044
169.774627211311521018203265753
169.877692174057649052319525563
169.978707871755562997972444355
170.077671082885978817983316812
170.174578540344192473938041248
170.269426929634484687486220851
170.362212887123475952119653614
170.452932998348501442839229598
170.541583796377307815672934455
170.628161760215589805229736247
170.712663313259085275061316415
170.795084821787134104117533075
170.87542259349478005737803275
170.953672876060656555901958582
171.029831855748047916904748801
171.103895656036657990898636601
171.175860336282748926817226861
171.245721890405434733221022102
171.313476245597028004757127986
171.379119261055444228219885736
171.442646726736767005979537446
171.504054362126169828266795655
171.563337815025476143362186284
171.620492660355719834416680554
171.675514398973143199388805595
171.728398456497139502757429135
171.779140182148712453401954005
171.827734847598085866504461899
171.874177645820153569743120039
171.91846368995651257552685566
171.960588012182871902254195367
172.000545562580675411356110143
172.038331208011819839501222264
172.073939730995389037884346921
172.107365828585362460023301517
172.138604111248290330016268473
172.167649101739959826829121088
172.194495233980106177856829006
172.219136851924249897426650614
172.241568208431766654251736878
172.261783464129319518438872101
172.279776686268804727642968069
172.295541847578981719868289924
172.309072825109976096686763184
172.320363399069860488132777595
172.329407251652533065959967945
172.336197965856126766304418907
172.340729024291194201745641932
172.342993807977923826956486146
172.342985595131652227583414411
172.34069755993594548032609195
172.336122771302529430786572461
172.32925419161735449935305808
172.320084675472085289876800545
172.308606968380308887621112976
172.294813705477758311265757975
172.278697410205849172639146342
172.260250492977828216138339323
172.239465249826832085937472531
172.216333861035153424458386934
172.190848389744009260078301383
172.163000780543103613139810804
172.132782858039272352234654109
172.100186325403493580540409524
172.065202762895541235729685091
172.027823626365553155698266592
171.988040245731777603217933604
171.945843823433754160911190782
171.901225432860176007177931705
171.854176016750670865644300372
171.804686385570727385417242895
171.752747215858982355315148552
171.698349048546071979071646975
171.64148228724423743543219169
171.582137196506861110647074098
171.520303900057095213099195964
171.455972378984728951112451131
171.389132469910424064226500168
171.319773863116431232692777989
171.247886100642881735373719324
171.17345857434872966676418981
171.096480523936400042061589117
171.016941034939177196040075582
170.934829036670345996253383592
170.85013330013307552145842166
170.762842435890010978085142814
170.672944891891514715315762785
170.580428951261471225347716314
170.485282730039543950354262168
170.387494174878743530313349489
170.287051060697137783117294492
170.183940988282503175089650322
170.078151381848685779060999616
169.969669486542406689213801812
169.858482365899212525524770495
169.744576899247235972061408584
169.627939779057394206511773608
169.508557508238614544567741699
169.386416397376636591005238289
169.261502561914898605704104615
169.133801919275972600834988547
169.003300185921967825513141311
168.869982874352275703843548546
168.733835290036980905745660511
168.594842528284212978211428841
168.45298947103966077519763663
168.30826078361641772101379014
168.160640911353269644844868973
168.01011407619947844893400023
167.856664273224054131718916568
167.700275267047444587216182082
167.540930588193507045874608493
167.378613529359556907778503229
167.213307141602218939131417436
167.044994230436732244635923622
166.873657351847283973247491073
166.699278808205867238358525432
166.521840644097076104972126913
166.341324642046164578393640808
166.157712318147607176906591967
165.970984917591305732891665097
165.781123410083490383144050563
165.588108485159262111727249445
165.391920547383619520817729627
165.192539711437703540663821681
164.989945797086880353269260528
164.784118324027164689668990216
164.575036506606362650735986613
164.362679248416185067844406637
164.147025136751448921700589595
163.928052436932345221587211829
163.705739086485606745792432216
163.480062689180257875240722899
163.25100050891347111903998409
163.018529463441890519225034631
162.782626117953610601513257385
162.543266678475820560126022008
162.30042698511293655890021818
162.05408250510985000853943915
161.804208325734716029455788593
161.550779146975493596372738274
161.293769274044226624982807408
161.033152609682823016331758523
160.76890264626384590695862161
160.500992457679577537947581339
160.229394691012350677858187976
159.954081557978864802956086244
159.675024826140913607047954476
159.392195809874646197740929816
159.105565361090165810171951225
158.815103859692936263370438577
158.520781203778116881766487565
158.222566799548580338247625122
157.920429550946983925481619849
157.614337848991862151698056037
157.304259560807286247479003531
156.990162018335193057679662544
156.672012006719020703860677089
156.349775752346800089157925068
156.023418910541338450771539021
155.69290655288459233072532688
155.358203154162761026606892359
155.019272578918036195201120769
154.676078067592317101770525257
154.328582222247542210830542121
153.97674699184659445289182016
153.62053365707800749657571466
153.259902814706931486126645317
152.894814361434006597871151449
152.525227477242938889043803844
152.151100608216672545631872963
151.772391448801102879377381454
151.389056923494272169702974343
151.001053167937932364802264428
150.608335509387241179395174479
150.210858446533177428734556928
149.808575628651013414673482612
149.401439834046862423853621283
148.98940294777292317808659263
148.572415938580565307361818786
148.150428835078835128616870868
147.723390701064303325664170647
147.291249609986419204746502815
146.853952618510673224932963814
146.411445739139893121261245157
145.96367391185190122278810311
145.510580974709532961858606363
145.052109633396649836498963658
144.588201429631264242708467475
144.118796708404217844713241944
143.643834583989007821745987559
143.163252904665323777022986876
142.676988216095628620987639271
142.184975723290674496105190619
141.687149251096173682254999006
141.183441203128926916022946608
140.673782519086528665485244488
140.158102630350299954780077695
139.63632941379632183660807989
139.108389143724332068712261921
138.574206441808777261624586987
138.03370422497045360315182442
137.486803651060889431413571634
136.93342406224488767690517667
136.373482925959417526228256885
135.806895773319280982858588743
135.233576134831635745635902723
134.653435473272481024913540992
134.066383113568552723916677913
133.472326169517668572849195357
132.871169467169346051047714615
132.262815464675413323072079877
131.647164168407265567731123462
131.024113045122297329144993918
130.393556929946767957586824625
129.755387929925823602954906918
129.109495322873485798543920923
128.455765451235990724322691062
127.794081610660777572698592103
127.124323932940515593829854302
126.446369262976645624703791613
125.76009102937979087773829343
125.065359108294837953662943755
124.362039680006250737965038058
123.649995077843975728792092741
122.929083628871812606052553084
122.199159485798005671814703209
121.460072449501664209902029537
120.711667781517997790237246367
119.953786005769755129301219489
119.186262698771117547856853721
118.408928267462982623160104995
117.6216077137643590444233457
116.824120384842662807796399705
116.016279708015130383804328925
115.197892909093292072930728535
114.368760712871277654145046868
113.528677024335286428648341586
112.677428589034278328480706922
111.814794630899037322391665624
110.940546465626162893111199651
110.054447087552890167072908325
109.156250727735192444083991329
108.245702380702224869955304287
107.322537297091169207506290805
106.386480439063693348431961231
105.437245895063606687158560504
104.474536250089111619849932071
103.49804190721558157691512166
102.507440355608130178820946065
101.502395379698072935853281026
100.482556203552748506260023276
99.4475565637310742881756729987
98.3970137030722439695067193015
97.3305272768937700244392953321
96.2476781619556865322931547357
95.1480271572538364451801107035
94.031113564205087776283633732
92.8964536320427661720782392256
91.7435388522051015439177639545
90.5718340831164640264951461536
89.3807754839613482317213630961
88.1697682327493116765610930463
86.9381840000602159055602849014
85.6853581452126037278529744437
84.4105865960509526915033833519
83.1131223668954375014385787812
81.7921716611826907789449941539
80.4468894956202255553813791432
79.0763747708619290760143935618
77.6796646992485358771128047982
76.2557284823469143542326121068
74.8034601089533973435873533354
73.3216701166986545876597874577
71.8090761258105257156635866661
70.2642919098204874920490511473
68.6858147121482011950782984875
67.0720104456140589812932560495
65.4210963185460475909347029323
63.7311203086152863814253957887
61.9999367430094439173292011604
60.225177025442387668380837871
58.4042142540394500194638660277
56.5341200655459912491653516725
54.6116114695215473723355231052
52.6329846224798448849226504415
50.5940313122510656423134317966
48.489932176830967034330305735
46.3151180371942449930123628372
44.0630866112083828899198533505
41.7261552884790266718224041798
39.2951197272971318838999129157
36.7587692037857676103999920538
34.1031756116443894944502495085
31.3106079699214576027755090641
28.3577912037376643241186982467
25.2129312826666175856014202699
21.8301898008252634482380026087
18.1381493680574814222078676875
14.0110494001318454711401411106
9.17023482931713552258570844946
2.10462847796917562575949115893


==> anc/CG1qNS/G1qNS3310.dat <==
# G1qNS3310
1.18518518518518518518518518519
1.18521911841572876561230215686
1.18522167945392325872638922909
1.18522443259698774444103011771
1.18522739215100555260700376802
1.18523057347828643244298334139
1.18523399307453712103504497571
1.18523766865159782539313892685
1.18524161922613956528035705048
1.18524586521474476321994152201
1.18525042853582276070186713502
1.18525533271884320608201882485
1.18526060302140362782144192701
1.18526626655468311220155495787
1.18527235241787199138637639073
1.18527889184220796832204020754
1.18528591834529232131445032511
1.1852934678964059147746952031
1.18530157909359387539005464107
1.18531029335334016750309204851
1.18531965511370912180447005832
1.18532971205189045363245142785
1.18534051531714767996260401915
1.18535211978023734966003352288
1.18536458430043839592210671306
1.18537797201140747405924442878
1.18539235062715764846572720965
1.18540779276954454290422707241
1.18542437631873638849654642057
1.18544218478824263279130735318
1.18546130772618026895424808965
1.18548184114456818481333509813
1.18550388797855801695311164059
1.18552755857763564770061973832
1.18555297123096104901679576918
1.18558025272915612864576440195
1.18560953896500106881429443567
1.18564097557565989314891631306
1.18567471862922621027182105541
1.18571093535856085179076032139
1.18574980494558507130937466029
1.18579151935939675931293047698
1.18583628425179345501036943054
1.18588431991401554097921942116
1.18593586229876667534498093299
1.185991164111827083409684271
1.18605049597784968291436534936
1.18611414768522009841206262816
1.18618242951517043676865318487
1.18625567366066432197623999872
1.18633423574091827247550996573
1.18641849641779327975452694075
1.18650886312068173612108294106
1.18660577188693008662081140599
1.18670968932527828250538291553
1.18682111471026495530469516361
1.18694058221604401723737671801
1.18706866329858609109558648636
1.18720596923579892716873294572
1.18735315383569712715533436766
1.18751091632338564870966160693
1.18768000441829655727469075018
1.18786121761383747411498770178
1.18805541067237663612157928399
1.18826349734930732442773096289
1.18848645436080797884060736018
1.18872532561084845768957949946
1.1889812266939930902208432989
1.18925534969162355153665025425
1.18954896828035611078683329654
1.18986344317266631665196299865
1.19020022791106859599671814248
1.19056087503863866916039655812
1.19094704267022464215679065755
1.19136050149038124489868623262
1.19180314220589592314737131271
1.19227698348277247546119764859
1.19278418039971723292865517808
1.19332703345255682334427747757
1.19390799814663102293704926877
1.19452969521707851653576079597
1.19519492152010132349302777312
1.19590666164179393521410590963
1.19666810027500029658872097919
1.19748263541896665432305067336
1.19835389246134952625655296109
1.19928573920748279021396340618
1.20028230192778322179409139162
1.20134798250086814084315596007
1.20248747673747354973822030514
1.2037057939787125037296203198
1.20500827807173465486711690553
1.2064006298365915476999743897
1.20788893115025302556199514559
1.20947967078745795962410431247
1.21117977217364610314220787016
1.21299662322286857823288312663
1.21493810845361091192722018881
1.21701264359822553578654453943
1.21922921294754916156773122681
1.22159740970171785251730834457
1.22412747963169411446910559561
1.25560088300300067979976016225
1.28460707087819506825393024677
1.31217437326515073609031648659
1.3387787127867291678362592361
1.36469350120040500547207102854
1.3900950114851190639315928479
1.41510550035306864203984698678
1.43981417214540083222924113004
1.46428859292420246451918084105
1.48858142968687428786888776969
1.51273468040571127644597835173
1.53678245953383524235234479917
1.56075290458623320649651534822
1.58466952339086328134746869457
1.60855217190524553166668808874
1.63241778025129339219861177806
1.65628090248997083916371397292
1.68015414010907881402248123913
1.70404847317579798222438282944
1.72797352276010212260921695527
1.75193776138098962808118580567
1.77594868358185022427447353743
1.80001294552792605842449499952
1.82413648025522552020140975378
1.84832459357918250571063735672
1.8725820444929280785858243477
1.89691311301661442414525553755
1.92132165781120062855202046378
1.94581116538095036054332045535
1.97038479231571694179889253011
1.99504540173659177933586317469
2.01979559488497044811680477216
2.04463773861982953159275201479
2.06957398944949483071983646256
2.09460631461389895363505217733
2.11973651064490875476176180337
2.14496621976095204620272774273
2.17029694439424001674024258909
2.19573006010157072355923656766
2.2212668270708507943745767958
2.24690840040340809320741057992
2.27265583932557312141199662911
2.29851011546084576503833379678
2.32447212027541585660565001677
2.35054267179421659768456520885
2.37672252067153478168930006323
2.40301235568905848223293022472
2.42941280874476938194999731824
2.45592445938800497402351511638
2.48254783894909812655005950132
2.50928343430606139192739743544
2.53613169132566723746905200067
2.56309301801185589231247310952
2.59016778739057414159054136117
2.61735634015682313612687084708
2.64465898710679751426194587308
2.67207601137547008230463479485
2.69960767049776397060533448229
2.72725419830951365992454911754
2.75501580670271036266373670453
2.78289268724802435018533707737
2.81088501269627002709999046377
2.83899293836930587849383585582
2.86721660344982117145172392818
2.89555613217853757833497867716
2.9240116349665321626576683954
2.95258320942965588382892370203
2.98127094135136808824820768742
3.01007490557972296322901379528
3.0389951668637204763919965817
3.06803178063376480572951364926
3.09718479373055149346639427293
3.12645424508632512174931629341
3.15584016636210747647423825073
3.18534258254418778654419716747
3.2149615125028880535257781604
3.24469696951636451275482020666
3.27454896176197806354469844971
3.30451749277755957658593141956
3.33460256189470812308611578432
3.36480416464608941728925079105
3.39512229314854638726516999538
3.42555693646369224749606241439
3.45610808093752737012033434356
3.48677571052050341863702682708
3.51755980706935052912209231359
3.548460350631884826518787488
3.57947731971592337701665332365
3.61061069154335102249199112795
3.64186044229030772054092414929
3.67322654731439539633624734319
3.7047089813697393364008292217
3.73630771881068031190185054164
3.76802273378481945301872055089
3.79985400041608799396847774171
3.83180149297846799808650788824
3.86386518606094771746735320681
3.89604505472425603763072628426
3.92834107464988422877140023048
3.96075322228186972142131873117
3.99328147496178561897738544481
4.02592581105735094650814657973
4.05868621008505002724508073612
4.09156265282712470475105002035
4.12455512144328023470853166765
4.15766359957742441407973613472
4.19088807245973976795919222965
4.22422852700437025788417729958
4.25768495190298690196177789565
4.29125733771448080838690892099
4.32494567695101732958139761016
4.3587499641606712616726901003
4.39267019600685016762544069859
4.42670637134470092257046985521
4.46085849129468340296726136833
4.49512655931348480859779204054
4.52951058126243836415710549427
4.56401056547360104582736112461
4.59862652281363647208102085452
4.63335846674564114503550445109
4.66820641338904479024423681615
4.70317038157770858313426921886
4.7382503929163385364201388962
4.77344647183532522429319406451
4.80875864564411530787582342912
4.84418694458321497633547683713
4.87973140187492040511901213136
4.9153920537728656347308777377
4.95116893961047386972395340646
4.98706210184839406900077520114
5.02307158612100082743264910299
5.05919744128203191877828826223
5.09543971944943446569133662366
5.13179847604948751011059580121
5.1682737698602657634008497414
5.20486566305450650806149176476
5.24157422124193899031239175716
5.27839951351113317486659228126
5.31534161247092241991034481131
5.35240059429145246261882212896
5.38957653874490707495983510598
5.42686952924595884818435020936
5.46427965289199178492251362947
5.50180700050314071335386161485
5.5394516666621909821268134569
5.57721374975438044162847607234
5.61509335200714436132054030512
5.65309057952984266900807368802
5.69120554235350772129794619124
5.72943835447064972063545545146
5.76778913387515587911206766895
5.80625800260231848861898790684
5.84484508676902618757913128254
5.88355051661415191276182770571
5.92237442653917028763444269892
5.96131695514903652334357732796
6.0003782452933582920607327926
6.03955844410789147255973587485
6.07885770305639016218541139756
6.11827617797284089566482721029
6.15781402910411060750411166098
6.1974714211530375191566529409
6.23724852332199382303635358222
6.27714550935694877121123207135
6.31716255759206055580428903165
6.35729985099482518942732929975
6.39755757721181045617125060128
6.43793592861500290567418560631
6.47843510234879580359176053269
6.51905530037764593050573468238
6.55979672953442713712736800558
6.60065960156950861586984594473
6.64164413320058593685703596013
6.68275054616329301966478613653
6.72397906726262337009792957653
6.76532992842518910371148668174
6.80680336675234650428456561985
6.84839962457421712582028537989
6.89011894950463374071679399716
6.93196159449704076444559253112
6.97392781790137914836534679463
7.016017883521986127241441103
7.05823206067654063674985661812
7.10057062425608567890085901208
7.1430338547861594101714166027
7.18562203848906725849852405361
7.22833546734732794153716047498
7.27117443916832686017021481212
7.31413925765021097868264415539
7.35723023244905997685364693633
7.40044767924736917012060107831
7.44379191982388044263624348432
7.48726328212479822525381035659
7.53086210033642837708103281949
7.5745887149592786961614577876
7.61844347288366069306165501126
7.66242672746683321173103160224
7.70653883861172947609919437964
7.75078017284731017970470895667
7.79515110341058632051039698524
7.8396520103303566153393919593
7.88428328051270550953502561335
7.92904530782830902906792587932
7.97393849320159700604022080605
8.01896324470182154612089465725
8.06411997763608299974014879479
8.10940911464436614983085969841
8.15483108579664083959791955829
8.200386328692082836401444747
8.24607528856047236465675327958
8.29189841836582944410647899456
8.33785617891234694246250528462
8.38394903895268409593854992971
8.4301774752986851704325224293
8.47654197293458993305590503825
8.52304302513280468148799785051
8.56968113357230474056447392682
8.61645680845974158507534311201
8.66337056865333008861371272025
8.71042294178959383434348051281
8.75761446441304895880464661448
8.80494568210890963862711569277
8.85241714963890107678165604049
8.90002943108026870450263094562
8.94778309996807529226554988794
8.99567873944088076345359925289
9.04371694238990273314216304162
9.09189831161175915760682846028
9.14022345996489798387024126596
9.18869301052982233933018016935
9.2373075967732236060904417057
9.28606786271613869025460432454
9.33497446310625193074145824434
9.38402806359446640315824422637
9.43322934091587387038469502845
9.48257898307525732170726664725
9.53207768953726493602667851591
9.58172617142139941179900031967
9.63152515170197193747792768075
9.68147536541317564241618360751
9.73157755985943918120274957097
9.78183249483122717667830894394
9.83224094282646059151785581922
9.88280368927773672919210474782
9.93352153278553549702354732268
9.98439528535760581250680867532
10.0354257726547336155533210466
10.0866138342431008813134197093
10.1379603238534533292348557626
10.1894661096473032136590216006
10.2411320744904026803458572474
10.2929591162337327039363529597
10.3449481480022626069397739076
10.3971000984917456262541799182
10.4494159122738269649196831593
10.5018965501097522728463994656
10.554542989272976570504189985
10.6073562238809862957543259181
10.6603372652366604499177413992
10.7134871421795107807573321634
10.7668069014471556055790126509
10.8202976080473972879023382087
10.8739603456412895795712731568
10.9277962169375980731014843589
10.9818063440990749259153110085
11.0359918691609878716434524516
11.0903539544623633801884499969
11.144893783090424727905600253
11.1996125593387277563529768064
11.2545115091795203013372894748
11.3095918807508757369776398924
11.3648549448591768809386411412
11.4203019954975537311414784307
11.4759343503809072414625797591
11.5317533514981816909954040081
11.5877603656825802622312542517
11.6439567852004523294603432403
11.7003440283596167894785017584
11.7569235401379236708850983153
11.8136967928328963740963322654
11.8706652867333393703532931598
11.9278305508138411844962495782
11.9851941434531501754372148127
12.0427576531774511957965186418
12.1005226994296248583163720697
12.1584909333656280774768369615
12.2166640386791950234792861371
12.2750437324561218744387693113
12.3336317660594670536855812813
12.3924299260470712872582481843
12.4514400351228791310558362849
12.5106639531236259433819598422
12.5701035780425419915112210507
12.6297608470918188870200521966
12.6896377378056832853822457123
12.7497362691860292403762331077
12.8100585028926742947449998235
12.8706065444804258828764013965
12.9313825446852745372029197189
12.9923887007621694013716496694
13.0536272578769803950900236044
13.1151005105554108505121489173
13.1768108041917954251775499955
13.2387605366209015511725929155
13.3009521597560496545786930101
13.3633881812970790241961441641
13.4260711665119137861718014172
13.4890037400957283371946709656
13.5521885881119753261095787705
13.6156284600198235271949427431
13.6793261707928595624380109008
13.7432846031342384380806412341
13.8075067097938255060330454233
13.8719955159932592218330328119
13.9367541219652826885089074966
14.0017857056141454845581431569
14.0670935253043690379800738883
14.1326809227857025598714432453
14.198551326262676438355993172
14.264708253617790631168847174
14.3311553157980621234953945163
14.397896220375403670396860005
14.4649347752921222244189026897
14.5322748928037168214383722361
14.5999205936321302838800896265
14.6678760113436758985342442283
14.7361453969670293444495630956
14.8047331238679589567902878953
14.8736436928988767291217777622
14.9428817378428427413671728778
15.012452031173363302666777793
15.0823594901532065311561259165
15.1526091832975393576078298333
15.2232063372289909031544453465
15.2941563439547960148950970878
15.3654647685990004415720907019
15.4371373576258511186924445229
15.5091800475939918767484546698
15.5815989744849831438335592597
15.6544004836540174276829273886
15.7275911404555722458974799256
15.8011777416022000214501615509
15.8751673273207828305493319014
15.9495671943774746132090213116
16.0243849100503260546658275389
16.0996283271373679360074370068
16.1753056000978695605736640689
16.2514252024357684761120223293
16.3279959454470962525843923762
16.4050269984678505082345027514
16.4825279107754792422292055247
16.5605086353162984463876722417
16.6389795544531733490157046109
16.717951507953154244404958584
16.7974358234640658612574860874
16.8774443497630228426385488284
16.9579894930993518179436170579
17.0390842570004977155953105432
17.1207422859634651526230799989
17.2029779135177714959573738878
17.2858062152207072512037834609
17.3692430672343126526175269605
17.4533052112388721869421080359
17.538010326563633996984007071
17.6233771105665723965488437875
17.7094253684772668522646865284
17.7961761141379291024214110767
17.8836516833469600650497680701
17.9718758618396653908057591622
18.060874030348166252451083775
18.1506733296884295137257316675
18.2413028494548933634768709774
18.3327938446999788682350300866
18.4251799859874950713629868847
18.5184976495044778448732584826
18.612786255590169248182125758
18.7080886662256652237259984724
18.8044516549094206534084466016
18.9019264661885337549187443133
19.0005694873099868169050492326
19.1004430615699990417278292634
19.2016164828298494286219061048
19.304167224645007814275488104
19.4081824775750989038544911693
19.513761097798618868240231863
19.6210161145732254400334704562
19.7300780125687337242657673855
19.8410991138317010976281105679
19.9542595626639279643148320616
20.0697757214721182928650023816
20.1879123304149302594816295343
20.3090008124326888334036455965
20.4334681827921039481028871047
20.5618855856182247706862285341
20.6950566571429085301398859974
20.8341976737359862071730879225
20.9813737447961185628080141709
21.1409332045747359640838303958
21.3333333333333333333333333333


==> anc/CG1qNS/G1qNS3320.dat <==
# G1qNS3320
-0.395061728395061728395061728395
-0.395062123456790123456790123457
-0.395062155607963180362786230194
-0.395062190375684119885799912051
-0.395062227972894560358386036599
-0.395062268629865874756356828803
-0.395062312595609532173347373836
-0.395062360139402216631576903797
-0.395062411552435064113365941687
-0.395062467149597118883971739627
-0.395062527271403932228263346645
-0.395062592286083115676488982727
-0.3950626625918296220924547837
-0.395062738619244567528490988915
-0.395062820833972530882437896881
-0.395062909739553484007495840167
-0.395063005880506819471423503597
-0.395063109845666364688425656764
-0.395063222271786808361560433987
-0.395063343847443627490584548678
-0.395063475317250400801024169549
-0.395063617486419338344663140029
-0.39506377122569295911533530918
-0.395063937476677121691572578599
-0.395064117257608071081749022968
-0.395064311669588823163374588802
-0.395064521903333082656886521854
-0.395064749246457999061391191678
-0.395064995091370426443852694922
-0.395065260943794988002142948141
-0.395065548431996177179597229585
-0.395065859316750977869553196979
-0.395066195502133082947395575003
-0.395066559047174761158253598405
-0.395066952178477797715270640724
-0.395067377303850746748511705713
-0.395067837027056019589619316504
-0.395068334163757130281143181073
-0.395068871758763770294065652431
-0.395069453104680333242558978324
-0.395070081762072106085435427726
-0.395070761581272638545114127453
-0.395071496725965854187728888398
-0.395072291698687336355894840996
-0.395073151368400976502507565255
-0.395074081000319883431594175526
-0.395075086288154197361385284195
-0.395076173388983316771841622927
-0.395077348960966119721574896962
-0.395078620204120143164066713844
-0.395079994904419480218776976535
-0.395081481481481481481481481481
-0.395083089040134326781286818341
-0.395084827426181302931970911195
-0.395086707286703326561277138583
-0.395088740135269046459816748773
-0.395090938422451917309344000454
-0.395093315612086140220820498498
-0.395095886263728514310272392972
-0.395098666121831252840562290014
-0.395101672212171920055142640907
-0.395104922946131092466424445015
-0.395108438233456413264714493632
-0.395112239604203685066524754382
-0.39511635034060185276387015268
-0.395120795619649509016767317012
-0.39512560266731628221315048851
-0.395130800925293543063258146818
-0.395136422231315726719997007976
-0.395142501014156683171202742543
-0.395149074504495348693183786071
-0.395156182962942225875132310107
-0.39516386992662326440874076764
-0.395172182475831393220604238577
-0.395181171522378862729426457059
-0.395190892121416466810704748725
-0.395201403808629441486301401355
-0.395212770964875261711534892557
-0.395225063210496630834610054729
-0.395238355831724708749122715716
-0.395252730241784167621836787883
-0.395268274479524202119635157588
-0.395285083748629456011754058807
-0.395303261000713366554655228876
-0.395322917565865194405507344833
-0.395344173834512646067560594285
-0.395367159994776288122941133842
-0.395392016829831822699134362267
-0.395418896580163823345257930205
-0.395447963875991970769924224836
-0.395479396745580612913746694959
-0.395513387705607235897681681308
-0.395550144940268018028419728529
-0.395589893576342126436717358431
-0.395632877062024133767353571394
-0.395679358657969480221684084926
-0.395729623049685176711239518404
-0.39578397809114114723405645501
-0.39584275669028129472072015676
-0.395906318847982466845311000818
-0.395975053862949319580824135385
-0.396049382716049382716049382716
-0.397037037037037037037037037037
-0.398024691358024691358024691358
-0.399012345679012345679012345679
-0.4
-0.400987654320987654320987654321
-0.401975308641975308641975308642
-0.402962962962962962962962962963
-0.403950617283950617283950617284
-0.404938271604938271604938271605
-0.405925925925925925925925925926
-0.406913580246913580246913580247
-0.407901234567901234567901234568
-0.408888888888888888888888888889
-0.40987654320987654320987654321
-0.410864197530864197530864197531
-0.411851851851851851851851851852
-0.412839506172839506172839506173
-0.413827160493827160493827160494
-0.414814814814814814814814814815
-0.415802469135802469135802469136
-0.416790123456790123456790123457
-0.417777777777777777777777777778
-0.418765432098765432098765432099
-0.41975308641975308641975308642
-0.420740740740740740740740740741
-0.421728395061728395061728395062
-0.422716049382716049382716049383
-0.423703703703703703703703703704
-0.424691358024691358024691358025
-0.425679012345679012345679012346
-0.426666666666666666666666666667
-0.427654320987654320987654320988
-0.428641975308641975308641975309
-0.42962962962962962962962962963
-0.430617283950617283950617283951
-0.431604938271604938271604938272
-0.432592592592592592592592592593
-0.433580246913580246913580246914
-0.434567901234567901234567901235
-0.435555555555555555555555555556
-0.436543209876543209876543209877
-0.437530864197530864197530864198
-0.438518518518518518518518518519
-0.43950617283950617283950617284
-0.44049382716049382716049382716
-0.441481481481481481481481481481
-0.442469135802469135802469135802
-0.443456790123456790123456790123
-0.444444444444444444444444444444
-0.445432098765432098765432098765
-0.446419753086419753086419753086
-0.447407407407407407407407407407
-0.448395061728395061728395061728
-0.449382716049382716049382716049
-0.45037037037037037037037037037
-0.451358024691358024691358024691
-0.452345679012345679012345679012
-0.453333333333333333333333333333
-0.454320987654320987654320987654
-0.455308641975308641975308641975
-0.456296296296296296296296296296
-0.457283950617283950617283950617
-0.458271604938271604938271604938
-0.459259259259259259259259259259
-0.46024691358024691358024691358
-0.461234567901234567901234567901
-0.462222222222222222222222222222
-0.463209876543209876543209876543
-0.464197530864197530864197530864
-0.465185185185185185185185185185
-0.466172839506172839506172839506
-0.467160493827160493827160493827
-0.468148148148148148148148148148
-0.469135802469135802469135802469
-0.47012345679012345679012345679
-0.471111111111111111111111111111
-0.472098765432098765432098765432
-0.473086419753086419753086419753
-0.474074074074074074074074074074
-0.475061728395061728395061728395
-0.476049382716049382716049382716
-0.477037037037037037037037037037
-0.478024691358024691358024691358
-0.479012345679012345679012345679
-0.48
-0.480987654320987654320987654321
-0.481975308641975308641975308642
-0.482962962962962962962962962963
-0.483950617283950617283950617284
-0.484938271604938271604938271605
-0.485925925925925925925925925926
-0.486913580246913580246913580247
-0.487901234567901234567901234568
-0.488888888888888888888888888889
-0.48987654320987654320987654321
-0.490864197530864197530864197531
-0.491851851851851851851851851852
-0.492839506172839506172839506173
-0.493827160493827160493827160494
-0.494814814814814814814814814815
-0.495802469135802469135802469136
-0.496790123456790123456790123457
-0.497777777777777777777777777778
-0.498765432098765432098765432099
-0.49975308641975308641975308642
-0.500740740740740740740740740741
-0.501728395061728395061728395062
-0.502716049382716049382716049383
-0.503703703703703703703703703704
-0.504691358024691358024691358025
-0.505679012345679012345679012346
-0.506666666666666666666666666667
-0.507654320987654320987654320988
-0.508641975308641975308641975309
-0.50962962962962962962962962963
-0.510617283950617283950617283951
-0.511604938271604938271604938272
-0.512592592592592592592592592593
-0.513580246913580246913580246914
-0.514567901234567901234567901235
-0.515555555555555555555555555556
-0.516543209876543209876543209877
-0.517530864197530864197530864198
-0.518518518518518518518518518519
-0.51950617283950617283950617284
-0.52049382716049382716049382716
-0.521481481481481481481481481481
-0.522469135802469135802469135802
-0.523456790123456790123456790123
-0.524444444444444444444444444444
-0.525432098765432098765432098765
-0.526419753086419753086419753086
-0.527407407407407407407407407407
-0.528395061728395061728395061728
-0.529382716049382716049382716049
-0.53037037037037037037037037037
-0.531358024691358024691358024691
-0.532345679012345679012345679012
-0.533333333333333333333333333333
-0.534320987654320987654320987654
-0.535308641975308641975308641975
-0.536296296296296296296296296296
-0.537283950617283950617283950617
-0.538271604938271604938271604938
-0.539259259259259259259259259259
-0.54024691358024691358024691358
-0.541234567901234567901234567901
-0.542222222222222222222222222222
-0.543209876543209876543209876543
-0.544197530864197530864197530864
-0.545185185185185185185185185185
-0.546172839506172839506172839506
-0.547160493827160493827160493827
-0.548148148148148148148148148148
-0.549135802469135802469135802469
-0.55012345679012345679012345679
-0.551111111111111111111111111111
-0.552098765432098765432098765432
-0.553086419753086419753086419753
-0.554074074074074074074074074074
-0.555061728395061728395061728395
-0.556049382716049382716049382716
-0.557037037037037037037037037037
-0.558024691358024691358024691358
-0.559012345679012345679012345679
-0.56
-0.560987654320987654320987654321
-0.561975308641975308641975308642
-0.562962962962962962962962962963
-0.563950617283950617283950617284
-0.564938271604938271604938271605
-0.565925925925925925925925925926
-0.566913580246913580246913580247
-0.567901234567901234567901234568
-0.568888888888888888888888888889
-0.56987654320987654320987654321
-0.570864197530864197530864197531
-0.571851851851851851851851851852
-0.572839506172839506172839506173
-0.573827160493827160493827160494
-0.574814814814814814814814814815
-0.575802469135802469135802469136
-0.576790123456790123456790123457
-0.577777777777777777777777777778
-0.578765432098765432098765432099
-0.57975308641975308641975308642
-0.580740740740740740740740740741
-0.581728395061728395061728395062
-0.582716049382716049382716049383
-0.583703703703703703703703703704
-0.584691358024691358024691358025
-0.585679012345679012345679012346
-0.586666666666666666666666666667
-0.587654320987654320987654320988
-0.588641975308641975308641975309
-0.58962962962962962962962962963
-0.590617283950617283950617283951
-0.591604938271604938271604938272
-0.592592592592592592592592592593
-0.593580246913580246913580246914
-0.594567901234567901234567901235
-0.595555555555555555555555555556
-0.596543209876543209876543209877
-0.597530864197530864197530864198
-0.598518518518518518518518518519
-0.59950617283950617283950617284
-0.60049382716049382716049382716
-0.601481481481481481481481481481
-0.602469135802469135802469135802
-0.603456790123456790123456790123
-0.604444444444444444444444444444
-0.605432098765432098765432098765
-0.606419753086419753086419753086
-0.607407407407407407407407407407
-0.608395061728395061728395061728
-0.609382716049382716049382716049
-0.61037037037037037037037037037
-0.611358024691358024691358024691
-0.612345679012345679012345679012
-0.613333333333333333333333333333
-0.614320987654320987654320987654
-0.615308641975308641975308641975
-0.616296296296296296296296296296
-0.617283950617283950617283950617
-0.618271604938271604938271604938
-0.619259259259259259259259259259
-0.62024691358024691358024691358
-0.621234567901234567901234567901
-0.622222222222222222222222222222
-0.623209876543209876543209876543
-0.624197530864197530864197530864
-0.625185185185185185185185185185
-0.626172839506172839506172839506
-0.627160493827160493827160493827
-0.628148148148148148148148148148
-0.629135802469135802469135802469
-0.63012345679012345679012345679
-0.631111111111111111111111111111
-0.632098765432098765432098765432
-0.633086419753086419753086419753
-0.634074074074074074074074074074
-0.635061728395061728395061728395
-0.636049382716049382716049382716
-0.637037037037037037037037037037
-0.638024691358024691358024691358
-0.639012345679012345679012345679
-0.64
-0.640987654320987654320987654321
-0.641975308641975308641975308642
-0.642962962962962962962962962963
-0.643950617283950617283950617284
-0.644938271604938271604938271605
-0.645925925925925925925925925926
-0.646913580246913580246913580247
-0.647901234567901234567901234568
-0.648888888888888888888888888889
-0.64987654320987654320987654321
-0.650864197530864197530864197531
-0.651851851851851851851851851852
-0.652839506172839506172839506173
-0.653827160493827160493827160494
-0.654814814814814814814814814815
-0.655802469135802469135802469136
-0.656790123456790123456790123457
-0.657777777777777777777777777778
-0.658765432098765432098765432099
-0.65975308641975308641975308642
-0.660740740740740740740740740741
-0.661728395061728395061728395062
-0.662716049382716049382716049383
-0.663703703703703703703703703704
-0.664691358024691358024691358025
-0.665679012345679012345679012346
-0.666666666666666666666666666667
-0.667654320987654320987654320988
-0.668641975308641975308641975309
-0.66962962962962962962962962963
-0.670617283950617283950617283951
-0.671604938271604938271604938272
-0.672592592592592592592592592593
-0.673580246913580246913580246914
-0.674567901234567901234567901235
-0.675555555555555555555555555556
-0.676543209876543209876543209877
-0.677530864197530864197530864198
-0.678518518518518518518518518519
-0.67950617283950617283950617284
-0.68049382716049382716049382716
-0.681481481481481481481481481481
-0.682469135802469135802469135802
-0.683456790123456790123456790123
-0.684444444444444444444444444444
-0.685432098765432098765432098765
-0.686419753086419753086419753086
-0.687407407407407407407407407407
-0.688395061728395061728395061728
-0.689382716049382716049382716049
-0.69037037037037037037037037037
-0.691358024691358024691358024691
-0.692345679012345679012345679012
-0.693333333333333333333333333333
-0.694320987654320987654320987654
-0.695308641975308641975308641975
-0.696296296296296296296296296296
-0.697283950617283950617283950617
-0.698271604938271604938271604938
-0.699259259259259259259259259259
-0.70024691358024691358024691358
-0.701234567901234567901234567901
-0.702222222222222222222222222222
-0.703209876543209876543209876543
-0.704197530864197530864197530864
-0.705185185185185185185185185185
-0.706172839506172839506172839506
-0.707160493827160493827160493827
-0.708148148148148148148148148148
-0.709135802469135802469135802469
-0.71012345679012345679012345679
-0.711111111111111111111111111111
-0.712098765432098765432098765432
-0.713086419753086419753086419753
-0.714074074074074074074074074074
-0.715061728395061728395061728395
-0.716049382716049382716049382716
-0.717037037037037037037037037037
-0.718024691358024691358024691358
-0.719012345679012345679012345679
-0.72
-0.720987654320987654320987654321
-0.721975308641975308641975308642
-0.722962962962962962962962962963
-0.723950617283950617283950617284
-0.724938271604938271604938271605
-0.725925925925925925925925925926
-0.726913580246913580246913580247
-0.727901234567901234567901234568
-0.728888888888888888888888888889
-0.72987654320987654320987654321
-0.730864197530864197530864197531
-0.731851851851851851851851851852
-0.732839506172839506172839506173
-0.733827160493827160493827160494
-0.734814814814814814814814814815
-0.735802469135802469135802469136
-0.736790123456790123456790123457
-0.737777777777777777777777777778
-0.738765432098765432098765432099
-0.73975308641975308641975308642
-0.740740740740740740740740740741
-0.741728395061728395061728395062
-0.742716049382716049382716049383
-0.743703703703703703703703703704
-0.744691358024691358024691358025
-0.745679012345679012345679012346
-0.746666666666666666666666666667
-0.747654320987654320987654320988
-0.748641975308641975308641975309
-0.74962962962962962962962962963
-0.750617283950617283950617283951
-0.751604938271604938271604938272
-0.752592592592592592592592592593
-0.753580246913580246913580246914
-0.754567901234567901234567901235
-0.755555555555555555555555555556
-0.756543209876543209876543209877
-0.757530864197530864197530864198
-0.758518518518518518518518518519
-0.75950617283950617283950617284
-0.76049382716049382716049382716
-0.761481481481481481481481481481
-0.762469135802469135802469135802
-0.763456790123456790123456790123
-0.764444444444444444444444444444
-0.765432098765432098765432098765
-0.766419753086419753086419753086
-0.767407407407407407407407407407
-0.768395061728395061728395061728
-0.769382716049382716049382716049
-0.77037037037037037037037037037
-0.771358024691358024691358024691
-0.772345679012345679012345679012
-0.773333333333333333333333333333
-0.774320987654320987654320987654
-0.775308641975308641975308641975
-0.776296296296296296296296296296
-0.777283950617283950617283950617
-0.778271604938271604938271604938
-0.779259259259259259259259259259
-0.78024691358024691358024691358
-0.781234567901234567901234567901
-0.782222222222222222222222222222
-0.783209876543209876543209876543
-0.784197530864197530864197530864
-0.785185185185185185185185185185
-0.786172839506172839506172839506
-0.787160493827160493827160493827
-0.788148148148148148148148148148
-0.789135802469135802469135802469
-0.79012345679012345679012345679


==> anc/CG1qNS/GRCG1qNS.f <==
      REAL*8 FUNCTION GRCG1qNS(IO,X,AS,LQ,NF,FLAV)
*     ------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8CG1qNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CG1qNS/ CG1qNS(21,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1qNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1qNS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   +CG1qNS(1,I1,K)*DX**(K-1)
      T2  = T2   +CG1qNS(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS*(T1+T2*LQ) 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      DO K=1,4
      T3  = T3   +CG1qNS(3,I1,K)*DX**(K-1)
      T4  = T4   +CG1qNS(4,I1,K)*DX**(K-1)
      T5  = T5   +CG1qNS(5,I1,K)*DX**(K-1)
      T6  = T6   +CG1qNS(6,I1,K)*DX**(K-1)
      T7  = T7   +CG1qNS(7,I1,K)*DX**(K-1)
      T8  = T8   +CG1qNS(8,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T3+T4*NF+T5*LQ+T6*LQ*NF+T7*LQ**2+T8*LQ**2*NF)
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      T16 =0.0D0
      T17 =0.0D0
      T18 =0.0D0
      T19 =0.0D0
      T20 =0.0D0
      T21 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T9  = T9   +CG1qNS(9,I1,K)*DX**(K-1)
      T10 = T10  +CG1qNS(10,I1,K)*DX**(K-1)
      T11 = T11  +CG1qNS(11,I1,K)*DX**(K-1)
      T12 = T12  +CG1qNS(12,I1,K)*DX**(K-1)
      T13 = T13  +CG1qNS(13,I1,K)*DX**(K-1)
      T14 = T14  +CG1qNS(14,I1,K)*DX**(K-1)
      T15 = T15  +CG1qNS(15,I1,K)*DX**(K-1)
      T16 = T16  +CG1qNS(16,I1,K)*DX**(K-1)
      T17 = T17  +CG1qNS(17,I1,K)*DX**(K-1)
      T18 = T18  +CG1qNS(18,I1,K)*DX**(K-1)
      T19 = T19  +CG1qNS(19,I1,K)*DX**(K-1)
      T20 = T20  +CG1qNS(20,I1,K)*DX**(K-1)
      T21 = T21  +CG1qNS(21,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T9+T10*FLAV+T11*NF+T12*NF**2+T13*LQ+T14*LQ*NF
     &   +T15*LQ*NF**2+T16*LQ**2+T17*LQ**2*NF
     &   +T18*LQ**2*NF**2+T19*LQ**3+T20*LQ**3*NF
     &   +T21*LQ**3*NF**2)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRCG1qNS= G
*
      RETURN
      END


==> anc/CG1qNS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CG1qNS/LXCG1qNS.f <==
      REAL*8 FUNCTION LXCG1qNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=Log(1 - z)
      G =  - 16.D0/3.D0*as*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=35 - 16.D0/3.D0*LQ
      w(2)=LQ*w(2)
      w(2)= - 176.D0/3.D0 + w(2)
      w(3)= - 16.D0/3.D0*w(1) + 137.D0/3.D0 - 16*LQ
      w(3)=w(1)*w(3)
      w(4)= - w(1) + 31.D0/3.D0 - 2*LQ
      w(4)=NF*w(4)
      w(2)=2.D0/3.D0*w(4) + 100.D0/3.D0*z2 + 2*w(2) + w(3)
*
      G = 8.D0/3.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=8*LQ
      w(3)=2*LQ
      w(4)=161.D0/9.D0 - w(3)
      w(4)=w(4)*w(2)
      w(5)=4.D0/9.D0*NF
      w(6)=31.D0/3.D0 - w(3)
      w(6)=w(6)*w(5)
      w(4)=w(6) + 296.D0/9.D0*z2 - 8297.D0/27.D0 + w(4)
      w(4)=NF*w(4)
      w(6)=40*LQ
      w(7)= - NF + 509.D0/3.D0 - w(6)
      w(5)=w(7)*w(5)
      w(7)=8*w(1)
      w(6)= - 10.D0/3.D0*NF + 139 - w(6) - w(7)
      w(6)=w(1)*w(6)
      w(8)=41 - 16.D0/3.D0*LQ
      w(8)=LQ*w(8)
      w(5)=4.D0/3.D0*w(6) + w(5) + 224*z2 - 11465.D0/9.D0 + 16*w(8)
      w(5)=w(1)*w(5)
      w(6)=497 - 32*LQ
      w(6)=LQ*w(6)
      w(6)= - 9553 + 4*w(6)
      w(6)=LQ*w(6)
      w(6)=48760.D0/3.D0 + w(6)
      w(8)= - 13267.D0/9.D0 + 448*LQ
      w(8)=z2*w(8)
      w(4)=2.D0/3.D0*w(5) + w(4) + 2.D0/9.D0*w(6) + w(8)
      w(4)=w(1)*w(4)
      w(2)=353.D0/3.D0 - w(2)
      w(2)=LQ*w(2)
      w(2)= - 5144.D0/9.D0 + w(2)
      w(2)=w(2)*w(3)
      w(2)=55799.D0/27.D0 + w(2)
      w(5)=2*z2
      w(6)=31.D0/3.D0 - LQ
      w(6)=LQ*w(6)
      w(6)=w(5) - 220.D0/9.D0 + w(6)
      w(6)=NF*w(6)
      w(8)= - 4411.D0/3.D0 + 328*LQ
      w(8)=z2*w(8)
      w(2)=4*w(6) + 2*w(2) + w(8)
      w(2)=NF*w(2)
      w(6)= - 5645 + 464*LQ
      w(6)=LQ*w(6)
      w(6)=71186.D0/3.D0 + w(6)
      w(6)=LQ*w(6)
      w(2)=w(2) - 336316.D0/9.D0 + w(6)
      w(6)= - 107 + 368.D0/27.D0*LQ
      w(3)=w(6)*w(3)
      w(3)= - 5972.D0/135.D0*z2 + 36169.D0/81.D0 + w(3)
      w(3)=w(3)*w(5)
      w(2)=w(3) + 1.D0/27.D0*w(2)
      w(3)= - 556.D0/9.D0*w(1) - 55.D0/9.D0*NF + 365 - 836.D0/9.D0*LQ
      w(3)=z3*w(3)
      w(2)=8.D0/3.D0*w(3) + 2*w(2) + 1.D0/3.D0*w(4)
*
      G = as**3*w(7)*w(2)
*
200   CONTINUE
*
      LXCG1qNS = G
*
      RETURN
      END


==> anc/CG1qNS/PLUCG1qNS.f <==
      REAL*8 FUNCTION PLUCG1qNS(IO,z,as,LQ,NF,flav)
*     --------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXC2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
       w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=w(2) + LQ
      w(3)= - 1 + 4.D0/3.D0*w(3)
*
      G = 4*as*w(3)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=2.D0/3.D0*NF
      w(4)=247.D0/9.D0 - 8*z2
      w(4)=w(4)*w(3)
      w(5)=2*w(2)
      w(3)=16.D0/3.D0*w(2) - 23 + w(3)
      w(3)=w(3)*w(5)
      w(6)=58.D0/3.D0*NF + 200*z2
      w(7)=259 - w(6)
      w(3)=1.D0/3.D0*w(7) + w(3)
      w(3)=w(3)*w(5)
      w(3)=w(3) + w(4) + 656.D0/3.D0*z3 - 2543.D0/9.D0 + 184*z2
      w(4)=2*LQ
      w(5)=2.D0/9.D0*NF
      w(7)=32.D0/9.D0*w(2) - 1 + w(5)
      w(7)=w(7)*w(4)
      w(6)=187 - w(6)
      w(5)=8.D0/3.D0*w(2) - 5 + w(5)
      w(5)=w(2)*w(5)
      w(5)=w(7) + 1.D0/9.D0*w(6) + 4*w(5)
      w(4)=w(5)*w(4)
      w(3)=1.D0/3.D0*w(3) + w(4)
*
      G = 2*as**2*w(3)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=4.D0/3.D0*NF
      w(4)=29.D0/3.D0*NF
      w(5)=w(4) + 164*z2
      w(6)=4183.D0/9.D0 - w(5)
      w(6)=w(6)*w(3)
      w(7)=16*LQ
      w(8)=2.D0/3.D0*NF
      w(9)= - 7 + w(8)
      w(9)=w(9)*w(7)
      w(10)= - 206.D0/3.D0 + NF
      w(10)=NF*w(10)
      w(10)=4*w(10) + 3035 - 1472*z2
      w(9)=1.D0/3.D0*w(10) + w(9)
      w(10)=2*LQ
      w(9)=w(9)*w(10)
      w(6)=w(9) + w(6) - 55723.D0/9.D0 + 4520*z2
      w(6)=w(6)*w(10)
      w(9)=8*z2
      w(11)=5972.D0/15.D0*z2
      w(12)= - 2063 + w(11)
      w(12)=w(12)*w(9)
      w(13)=w(9) - 235.D0/9.D0
      w(14)= - w(13)*w(8)
      w(14)=w(14) - 2455.D0/3.D0 + 592*z2
      w(15)=2*NF
      w(14)=w(14)*w(15)
      w(6)=w(6) + w(14) + 41059.D0/3.D0 + w(12)
      w(12)=4.D0/9.D0*NF
      w(14)= - 103 + NF
      w(14)=w(14)*w(12)
      w(16)=224*z2
      w(7)=w(7) - 73 + 10.D0/3.D0*NF
      w(7)=LQ*w(7)
      w(17)=8*LQ - 17 + w(8)
      w(17)=5*w(17) + 8*w(2)
      w(17)=w(2)*w(17)
      w(7)=4.D0/3.D0*w(17) + 16.D0/3.D0*w(7) + w(14) + 1951.D0/3.D0 - 
     & w(16)
      w(7)=w(2)*w(7)
      w(14)= - 97 + NF
      w(14)=w(14)*w(12)
      w(14)=w(14) + 1675.D0/3.D0 - w(16)
      w(16)=4*LQ
      w(8)=32.D0/27.D0*LQ - 11 + w(8)
      w(8)=w(8)*w(16)
      w(8)=1.D0/3.D0*w(14) + w(8)
      w(8)=w(8)*w(16)
      w(4)= - w(4) + 1847.D0/3.D0 - 148*z2
      w(4)=w(4)*w(3)
      w(4)=w(4) - 28565.D0/3.D0 + 5224*z2
      w(4)=4.D0/9.D0*w(7) + 1.D0/9.D0*w(4) + w(8)
      w(4)=w(2)*w(4)
      w(4)=1.D0/9.D0*w(6) + w(4)
      w(4)=w(2)*w(4)
      w(6)= - 5833.D0/27.D0 + 118.D0/5.D0*z2
      w(6)=w(6)*w(9)
      w(7)=2.D0/9.D0*NF
      w(8)= - 4357.D0/27.D0 + 116*z2
      w(8)=w(8)*w(7)
      w(6)=w(8) + 154897.D0/81.D0 + w(6)
      w(6)=w(6)*w(7)
      w(5)=221 - w(5)
      w(5)=w(5)*w(3)
      w(7)= - 5 + 1.D0/3.D0*NF
      w(3)=w(7)*w(3)
      w(3)=w(3) + 13 - 128.D0/3.D0*z2
      w(3)=w(3)*w(16)
      w(3)=w(3) + w(5) - 1087 + 2936*z2
      w(3)=LQ*w(3)
      w(5)= - 1805 + w(11)
      w(5)=w(5)*w(9)
      w(3)=w(3) + 20563.D0/3.D0 + w(5)
      w(5)=NF*w(13)
      w(5)= - 2.D0/27.D0*w(5) - 1847.D0/27.D0 + 64*z2
      w(5)=w(5)*w(15)
      w(3)=w(5) + 1.D0/9.D0*w(3)
      w(3)=w(3)*w(10)
      w(5)= - 127 - w(12)
      w(5)=NF*w(5)
      w(7)= - 149 + 22.D0/3.D0*NF
      w(7)=5*w(7) + 232.D0/3.D0*LQ
      w(7)=LQ*w(7)
      w(8)=1112.D0/3.D0*w(2) + 1672.D0/3.D0*LQ - 1211 + 110.D0/3.D0*NF
      w(8)=w(2)*w(8)
      w(5)=w(8) + w(7) + w(5) + 2261 - 2330.D0/3.D0*z2
      w(5)=z3*w(5)
      w(7)=91663.D0/9.D0 - 12004.D0/5.D0*z2
      w(7)=z2*w(7)
      w(3)=16.D0/9.D0*w(5) + 2*w(4) + w(3) + w(6) + 4.D0/9.D0*w(7) - 
     & 776299.D0/243.D0 - 1200*z5
*
      G = 2*as**3*w(3)*w(1)
*
200   CONTINUE
*
      PLUCG1qNS = G
*
      RETURN
      END


==> anc/CG1qNS/SXCG1qNS.f <==
      REAL*8 FUNCTION SXCG1qNS(IO,z,as,LQ,NF,flav)
*     -------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.0) GOTO 100
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.0) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
100   CONTINUE
      G = 0.0D0
      GOTO 200
101   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 8.D0/3.D0*as*w(2)*w(1)
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=2*LQ
      w(3)=w(2)*w(3)
      w(4)= - 43*w(2) + w(3)
      w(4)=LQ*w(4)
      w(3)= - 7*w(2) + w(3)
      w(3)=NF*w(3)
      w(3)=w(4) + w(3)
      w(4)=52.D0/9.D0*w(2)
      w(5)= - z2*w(4)
      w(3)=w(5) + 35*w(2) + 2.D0/9.D0*w(3)
      w(5)= - 2.D0/3.D0*NF + 19 - 8.D0/3.D0*LQ
      w(2)=w(2)*w(5)
      w(4)=w(1)*w(4)
      w(2)=5*w(2) + w(4)
      w(2)=w(1)*w(2)
      w(2)=4*w(3) + 1.D0/3.D0*w(2)
*
      G = 2*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*NF
      w(4)=w(2)*z2
      w(5)= - 41.D0/3.D0*w(3) + 5546.D0/9.D0*w(2) - 109*w(4)
      w(6)=4*NF
      w(5)=w(5)*w(6)
      w(7)=w(2)*z3
      w(5)=w(5) + 8978*w(4) - 79145.D0/3.D0*w(2) + 472*w(7)
      w(8)= - 118.D0/3.D0*w(2) + w(3)
      w(8)=NF*w(8)
      w(9)=2*NF
      w(10)=w(2)*w(9)
      w(11)= - 29*w(2) + w(10)
      w(11)=LQ*w(11)
      w(8)=2.D0/3.D0*w(11) + 4.D0/3.D0*w(8) + 557*w(2) - 256.D0/3.D0*
     & w(4)
      w(8)=LQ*w(8)
      w(5)=1.D0/3.D0*w(5) + 2*w(8)
      w(5)=LQ*w(5)
      w(8)=18080.D0/3.D0*w(4) - 163115.D0/9.D0*w(2) + 688*w(7)
      w(11)=461.D0/27.D0*w(2) - 4*w(4)
      w(11)=w(11)*w(9)
      w(8)=1.D0/9.D0*w(8) + w(11)
      w(8)=NF*w(8)
      w(5)=w(8) + w(5)
      w(8)=863.D0/9.D0*w(2) - w(10)
      w(10)=2.D0/3.D0*NF
      w(8)=w(8)*w(10)
      w(10)=11 - w(10)
      w(10)=w(2)*w(10)
      w(11)=w(2)*LQ
      w(10)= - 1.D0/9.D0*w(11) + w(10)
      w(10)=LQ*w(10)
      w(8)=16.D0/3.D0*w(10) + w(8) - 6856.D0/9.D0*w(2) + 97*w(4)
      w(8)=LQ*w(8)
      w(10)=190.D0/9.D0*w(3) - 9179.D0/9.D0*w(2) + 146*w(4)
      w(9)=w(10)*w(9)
      w(10)=11836*w(2) - 377*w(7)
      w(9)=w(9) + 2*w(10) - 6499*w(4)
      w(8)=1.D0/9.D0*w(9) + w(8)
      w(9)= - 3800.D0/3.D0*w(2) + 23*w(3)
      w(6)=w(9)*w(6)
      w(6)=w(6) + 65893*w(2) - 7216*w(4)
      w(9)=16*w(11) - 505*w(2) + 28*w(3)
      w(9)=LQ*w(9)
      w(6)=1.D0/3.D0*w(6) + 8*w(9)
      w(3)=1441*w(2) - 76*w(3)
      w(9)=w(1)*w(2)
      w(3)=134.D0/15.D0*w(9) + 1.D0/3.D0*w(3) - 35*w(11)
      w(3)=w(1)*w(3)
      w(3)=1.D0/3.D0*w(6) + w(3)
      w(3)=w(1)*w(3)
      w(3)=2*w(8) + 1.D0/9.D0*w(3)
      w(3)=w(1)*w(3)
      w(3)=w(3) + 1270957.D0/81.D0*w(2) - 1496*w(7)
      w(2)= - 147*w(2) + 676.D0/81.D0*w(4)
      w(2)=z2*w(2)
      w(2)=16*w(2) + 1.D0/3.D0*w(3) + 2.D0/9.D0*w(5)
*
      G = 4*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXCG1qNS = G
*
      RETURN
      END


==> anc/CG1qNS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CG1qNS/delta.m <==
1 + as*(-12 + 4*LQ - (16*z2)/3) + 
 as^2*(-4141/18 + LQ^2*(-14 + (4*NF)/3 - (128*z2)/9) - 212*z2 + 
   (1012*z2^2)/15 + 48*z3 + NF*(457/27 + (152*z2)/9 + (16*z3)/9) + 
   LQ*(98 + NF*(-76/9 - (64*z2)/9) + 96*z2 + (208*z3)/9)) + 
 as^3*(-1366241/162 - (994252*z2)/81 + (379264*z2^2)/81 - 
   (10253728*z2^3)/8505 + NF^2*(-19034/729 - (3440*z2)/81 - (128*z2^2)/81 - 
     (608*z3)/243) + (94384*z3)/27 + (120368*z2*z3)/27 + (46496*z3^2)/81 + 
   LQ^3*(84 + (16*NF^2)/27 + NF*(-128/9 - (256*z2)/27) + (896*z2)/9 + 
     (4096*z3)/81) + LQ^2*(-1058 + NF^2*(-152/27 - (128*z2)/27) - 
     (35872*z2)/27 + (31232*z2^2)/135 - 432*z3 + 
     NF*(1492/9 + (12928*z2)/81 + (224*z3)/9)) + 
   flav*(160/9 + (400*z2)/9 - (16*z2^2)/9 + (560*z3)/27 - (3200*z5)/27) + 
   NF*(281674/243 + (402488*z2)/243 - (70624*z2^2)/243 - (8552*z3)/81 - 
     (11680*z2*z3)/81 - (8608*z5)/81) - (44800*z5)/27 + 
   LQ*(131770/27 + (537064*z2)/81 - (10864*z2^2)/5 + 
     NF^2*(1624/81 + (2144*z2)/81) + NF*(-19412/27 - (214816*z2)/243 + 
       (20384*z2^2)/135 - (3008*z3)/81) + (1120*z3)/27 - (37376*z2*z3)/27 + 
     (9056*z5)/9))


==> anc/CG1qNS/large-x.m <==
(-16*as*Log[1 - z])/3 + as^2*((-2816*Log[1 - z])/9 - 
   (256*LQ^2*Log[1 - z])/9 + (800*z2*Log[1 - z])/9 + (1096*Log[1 - z]^2)/9 - 
   (128*Log[1 - z]^3)/9 + LQ*((560*Log[1 - z])/3 - (32*NF*Log[1 - z])/9 - 
     (128*Log[1 - z]^2)/3) + NF*((496*Log[1 - z])/27 - 
     (16*Log[1 - z]^2)/9)) + as^3*((-5381056*Log[1 - z])/243 + 
   (1157408*z2*Log[1 - z])/81 - (191104*z2^2*Log[1 - z])/135 + 
   (23360*z3*Log[1 - z])/3 + (780160*Log[1 - z]^2)/81 - 
   (106136*z2*Log[1 - z]^2)/27 - (35584*z3*Log[1 - z]^2)/27 - 
   (183440*Log[1 - z]^3)/81 + (3584*z2*Log[1 - z]^3)/9 + 
   (8896*Log[1 - z]^4)/27 - (512*Log[1 - z]^5)/27 + 
   LQ^3*((7424*Log[1 - z])/27 - (512*NF*Log[1 - z])/27 - 
     (2048*Log[1 - z]^2)/27) + NF^2*((-14080*Log[1 - z])/243 + 
     (128*z2*Log[1 - z])/27 + (992*Log[1 - z]^2)/81 - (64*Log[1 - z]^3)/81) + 
   NF*((1785568*Log[1 - z])/729 - (70576*z2*Log[1 - z])/81 - 
     (3520*z3*Log[1 - z])/27 - (66376*Log[1 - z]^2)/81 + 
     (2368*z2*Log[1 - z]^2)/27 + (32576*Log[1 - z]^3)/243 - 
     (640*Log[1 - z]^4)/81) + LQ^2*((-90320*Log[1 - z])/27 - 
     (64*NF^2*Log[1 - z])/27 + (23552*z2*Log[1 - z])/27 + 
     (31808*Log[1 - z]^2)/27 - (4096*Log[1 - z]^3)/27 + 
     NF*((22592*Log[1 - z])/81 - (128*Log[1 - z]^2)/3)) + 
   LQ*((1138976*Log[1 - z])/81 - 6848*z2*Log[1 - z] - 
     (53504*z3*Log[1 - z])/27 - (152848*Log[1 - z]^2)/27 + 
     (3584*z2*Log[1 - z]^2)/3 + (10496*Log[1 - z]^3)/9 - 
     (2560*Log[1 - z]^4)/27 + NF^2*((1984*Log[1 - z])/81 - 
       (64*Log[1 - z]^2)/27) + NF*((-329216*Log[1 - z])/243 + 
       (5248*z2*Log[1 - z])/27 + (10304*Log[1 - z]^2)/27 - 
       (2560*Log[1 - z]^3)/81)))


==> anc/CG1qNS/outg.f <==
      REAL*8 w(17)

      w(1)=1/(1 - z)
      w(2)=Log(1 - z)
      w(3)=4.D0/3.D0*NF
      w(4)=29.D0/3.D0*NF
      w(5)=w(4) + 164*z2
      w(6)=4183.D0/9.D0 - w(5)
      w(6)=w(6)*w(3)
      w(7)=16*LQ
      w(8)=2.D0/3.D0*NF
      w(9)= - 7 + w(8)
      w(9)=w(9)*w(7)
      w(10)= - 206.D0/3.D0 + NF
      w(10)=NF*w(10)
      w(10)=4*w(10) + 3035 - 1472*z2
      w(9)=1.D0/3.D0*w(10) + w(9)
      w(10)=2*LQ
      w(9)=w(9)*w(10)
      w(6)=w(9) + w(6) - 55723.D0/9.D0 + 4520*z2
      w(6)=w(6)*w(10)
      w(9)=8*z2
      w(11)=5972.D0/15.D0*z2
      w(12)= - 2063 + w(11)
      w(12)=w(12)*w(9)
      w(13)=w(9) - 235.D0/9.D0
      w(14)= - w(13)*w(8)
      w(14)=w(14) - 2455.D0/3.D0 + 592*z2
      w(15)=2*NF
      w(14)=w(14)*w(15)
      w(6)=w(6) + w(14) + 41059.D0/3.D0 + w(12)
      w(12)=4.D0/9.D0*NF
      w(14)= - 103 + NF
      w(14)=w(14)*w(12)
      w(16)=224*z2
      w(7)=w(7) - 73 + 10.D0/3.D0*NF
      w(7)=LQ*w(7)
      w(17)=8*LQ - 17 + w(8)
      w(17)=5*w(17) + 8*w(2)
      w(17)=w(2)*w(17)
      w(7)=4.D0/3.D0*w(17) + 16.D0/3.D0*w(7) + w(14) + 1951.D0/3.D0 - 
     & w(16)
      w(7)=w(2)*w(7)
      w(14)= - 97 + NF
      w(14)=w(14)*w(12)
      w(14)=w(14) + 1675.D0/3.D0 - w(16)
      w(16)=4*LQ
      w(8)=32.D0/27.D0*LQ - 11 + w(8)
      w(8)=w(8)*w(16)
      w(8)=1.D0/3.D0*w(14) + w(8)
      w(8)=w(8)*w(16)
      w(4)= - w(4) + 1847.D0/3.D0 - 148*z2
      w(4)=w(4)*w(3)
      w(4)=w(4) - 28565.D0/3.D0 + 5224*z2
      w(4)=4.D0/9.D0*w(7) + 1.D0/9.D0*w(4) + w(8)
      w(4)=w(2)*w(4)
      w(4)=1.D0/9.D0*w(6) + w(4)
      w(4)=w(2)*w(4)
      w(6)= - 5833.D0/27.D0 + 118.D0/5.D0*z2
      w(6)=w(6)*w(9)
      w(7)=2.D0/9.D0*NF
      w(8)= - 4357.D0/27.D0 + 116*z2
      w(8)=w(8)*w(7)
      w(6)=w(8) + 154897.D0/81.D0 + w(6)
      w(6)=w(6)*w(7)
      w(5)=221 - w(5)
      w(5)=w(5)*w(3)
      w(7)= - 5 + 1.D0/3.D0*NF
      w(3)=w(7)*w(3)
      w(3)=w(3) + 13 - 128.D0/3.D0*z2
      w(3)=w(3)*w(16)
      w(3)=w(3) + w(5) - 1087 + 2936*z2
      w(3)=LQ*w(3)
      w(5)= - 1805 + w(11)
      w(5)=w(5)*w(9)
      w(3)=w(3) + 20563.D0/3.D0 + w(5)
      w(5)=NF*w(13)
      w(5)= - 2.D0/27.D0*w(5) - 1847.D0/27.D0 + 64*z2
      w(5)=w(5)*w(15)
      w(3)=w(5) + 1.D0/9.D0*w(3)
      w(3)=w(3)*w(10)
      w(5)= - 127 - w(12)
      w(5)=NF*w(5)
      w(7)= - 149 + 22.D0/3.D0*NF
      w(7)=5*w(7) + 232.D0/3.D0*LQ
      w(7)=LQ*w(7)
      w(8)=1112.D0/3.D0*w(2) + 1672.D0/3.D0*LQ - 1211 + 110.D0/3.D0*NF
      w(8)=w(2)*w(8)
      w(5)=w(8) + w(7) + w(5) + 2261 - 2330.D0/3.D0*z2
      w(5)=z3*w(5)
      w(7)=91663.D0/9.D0 - 12004.D0/5.D0*z2
      w(7)=z2*w(7)
      w(3)=16.D0/9.D0*w(5) + 2*w(4) + w(3) + w(6) + 4.D0/9.D0*w(7) - 
     & 776299.D0/243.D0 - 1200*z5

      G = 2*AS3*w(3)*w(1)


==> anc/CG1qNS/plus.m <==
(as*(-4 + (16*LQ)/3) + as^2*(-5086/27 + LQ^2*(-8 + (16*NF)/9) + 
    LQ*(748/9 - (232*NF)/27 - (800*z2)/9) + NF*(988/81 - (32*z2)/9) + 
    (368*z2)/3 + (1312*z3)/9) + 
  as^3*(-1552598/243 + LQ^3*(208/9 - (320*NF)/27 + (64*NF^2)/81 - 
      (2048*z2)/27) + (733304*z2)/81 - (96032*z2^2)/45 + 
    NF*(619588/729 - (186656*z2)/243 + (3776*z2^2)/45 - (4064*z3)/9) + 
    NF^2*(-34856/2187 + (928*z2)/81 - (128*z3)/81) + (72352*z3)/9 - 
    (74560*z2*z3)/27 + LQ^2*(-4348/9 - (464*NF^2)/81 + 
      NF*(3536/27 - (2624*z2)/27) + (11744*z2)/9 + (7424*z3)/27) + 
    LQ*(82252/27 + NF^2*(3760/243 - (128*z2)/27) - (57760*z2)/9 + 
      (191104*z2^2)/135 - (23840*z3)/9 + NF*(-14776/27 + 512*z2 + 
        (3520*z3)/27)) - 2400*z5) + 
  ((16*as)/3 + as^2*(1036/9 + (256*LQ^2)/9 - (232*NF)/27 + 
      LQ*(-80 + (32*NF)/9) - (800*z2)/9) + 
    as^3*(164236/27 + LQ^3*(-1792/9 + (512*NF)/27) + 
      LQ^2*(48560/27 - (13184*NF)/81 + (64*NF^2)/27 - (23552*z2)/27) + 
      NF^2*(3760/243 - (128*z2)/27) - (66016*z2)/9 + (191104*z2^2)/135 - 
      (38752*z3)/9 + NF*(-19640/27 + (4736*z2)/9 + (3520*z3)/27) + 
      LQ*(-445784/81 - (928*NF^2)/81 + NF*(133856/243 - (5248*z2)/27) + 
        (36160*z2)/9 + (53504*z3)/27)))*Log[1 - z] + 
  (as^2*(-184/3 + (128*LQ)/3 + (16*NF)/9) + 
    as^3*(-114260/27 + (2048*LQ^3)/27 - (464*NF^2)/81 + 
      LQ^2*(-704 + (128*NF)/3) + LQ*(26800/9 - (6208*NF)/27 + (64*NF^2)/27 - 
        (3584*z2)/3) + NF*(29552/81 - (2368*z2)/27) + (20896*z2)/9 + 
      (35584*z3)/27))*Log[1 - z]^2 + 
  ((128*as^2)/9 + as^3*(31216/27 + (4096*LQ^2)/27 - (6592*NF)/81 + 
      (64*NF^2)/81 + LQ*(-18688/27 + (2560*NF)/81) - (3584*z2)/9))*
   Log[1 - z]^3 + as^3*(-5440/27 + (2560*LQ)/27 + (640*NF)/81)*Log[1 - z]^4 + 
  (512*as^3*Log[1 - z]^5)/27)/(1 - z)


==> anc/CG1qNS/small-x.m <==
(-8*as*Log[z])/3 + as^2*(-280*Log[z] - (32*LQ^2*Log[z])/9 + 
   (416*z2*Log[z])/9 - (190*Log[z]^2)/3 - (104*Log[z]^3)/27 + 
   NF*((112*Log[z])/9 + (20*Log[z]^2)/9) + 
   LQ*((688*Log[z])/9 - (32*NF*Log[z])/9 + (80*Log[z]^2)/9)) + 
 as^3*((-5083828*Log[z])/243 + 9408*z2*Log[z] - (43264*z2^2*Log[z])/81 + 
   (5984*z3*Log[z])/3 - (189376*Log[z]^2)/27 + (51992*z2*Log[z]^2)/27 + 
   (6032*z3*Log[z]^2)/27 - (263572*Log[z]^3)/243 + (28864*z2*Log[z]^3)/243 - 
   (5764*Log[z]^4)/81 - (536*Log[z]^5)/405 + 
   LQ^3*((928*Log[z])/27 - (64*NF*Log[z])/27 + (128*Log[z]^2)/81) + 
   NF^2*((-7376*Log[z])/243 + (64*z2*Log[z])/9 - (3040*Log[z]^2)/243 - 
     (368*Log[z]^3)/243) + NF*((1304920*Log[z])/729 - 
     (144640*z2*Log[z])/243 - (5504*z3*Log[z])/81 + (146864*Log[z]^2)/243 - 
     (2336*z2*Log[z]^2)/27 + (60800*Log[z]^3)/729 + (304*Log[z]^4)/81) + 
   LQ^2*((-8912*Log[z])/9 - (64*NF^2*Log[z])/27 + (4096*z2*Log[z])/27 - 
     (1408*Log[z]^2)/9 - (512*Log[z]^3)/81 + 
     NF*((7552*Log[z])/81 + (256*Log[z]^2)/27)) + 
   LQ*((633160*Log[z])/81 - (71824*z2*Log[z])/27 - (3776*z3*Log[z])/27 + 
     (54848*Log[z]^2)/27 - (776*z2*Log[z]^2)/3 + (16160*Log[z]^3)/81 + 
     (140*Log[z]^4)/27 + NF^2*((1312*Log[z])/81 + (32*Log[z]^2)/9) + 
     NF*((-177472*Log[z])/243 + (3488*z2*Log[z])/27 - (13808*Log[z]^2)/81 - 
       (896*Log[z]^3)/81))) + 
 z^2*((8*as*Log[z])/3 + as^2*(280*Log[z] + (32*LQ^2*Log[z])/9 - 
     (416*z2*Log[z])/9 + (190*Log[z]^2)/3 + (104*Log[z]^3)/27 + 
     LQ*((-688*Log[z])/9 + (32*NF*Log[z])/9 - (80*Log[z]^2)/9) + 
     NF*((-112*Log[z])/9 - (20*Log[z]^2)/9)) + 
   as^3*((5083828*Log[z])/243 - 9408*z2*Log[z] + (43264*z2^2*Log[z])/81 - 
     (5984*z3*Log[z])/3 + (189376*Log[z]^2)/27 - (51992*z2*Log[z]^2)/27 - 
     (6032*z3*Log[z]^2)/27 + (263572*Log[z]^3)/243 - 
     (28864*z2*Log[z]^3)/243 + (5764*Log[z]^4)/81 + (536*Log[z]^5)/405 + 
     LQ^3*((-928*Log[z])/27 + (64*NF*Log[z])/27 - (128*Log[z]^2)/81) + 
     NF^2*((7376*Log[z])/243 - (64*z2*Log[z])/9 + (3040*Log[z]^2)/243 + 
       (368*Log[z]^3)/243) + NF*((-1304920*Log[z])/729 + 
       (144640*z2*Log[z])/243 + (5504*z3*Log[z])/81 - (146864*Log[z]^2)/243 + 
       (2336*z2*Log[z]^2)/27 - (60800*Log[z]^3)/729 - (304*Log[z]^4)/81) + 
     LQ^2*((8912*Log[z])/9 + (64*NF^2*Log[z])/27 - (4096*z2*Log[z])/27 + 
       (1408*Log[z]^2)/9 + (512*Log[z]^3)/81 + 
       NF*((-7552*Log[z])/81 - (256*Log[z]^2)/27)) + 
     LQ*((-633160*Log[z])/81 + (71824*z2*Log[z])/27 + (3776*z3*Log[z])/27 - 
       (54848*Log[z]^2)/27 + (776*z2*Log[z]^2)/3 - (16160*Log[z]^3)/81 - 
       (140*Log[z]^4)/27 + NF^2*((-1312*Log[z])/81 - (32*Log[z]^2)/9) + 
       NF*((177472*Log[z])/243 - (3488*z2*Log[z])/27 + (13808*Log[z]^2)/81 + 
         (896*Log[z]^3)/81))))


==> anc/CG1qNS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CG1qNS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = (as*(-4 + (16*LQ)/3) + as^2*(-5086/27 + LQ^2*(-8 + (16*NF)/9) + 
    LQ*(748/9 - (232*NF)/27 - (800*z2)/9) + NF*(988/81 - (32*z2)/9) + 
    (368*z2)/3 + (1312*z3)/9) + 
  as^3*(-1552598/243 + LQ^3*(208/9 - (320*NF)/27 + (64*NF^2)/81 - 
      (2048*z2)/27) + (733304*z2)/81 - (96032*z2^2)/45 + 
    NF*(619588/729 - (186656*z2)/243 + (3776*z2^2)/45 - (4064*z3)/9) + 
    NF^2*(-34856/2187 + (928*z2)/81 - (128*z3)/81) + (72352*z3)/9 - 
    (74560*z2*z3)/27 + LQ^2*(-4348/9 - (464*NF^2)/81 + 
      NF*(3536/27 - (2624*z2)/27) + (11744*z2)/9 + (7424*z3)/27) + 
    LQ*(82252/27 + NF^2*(3760/243 - (128*z2)/27) - (57760*z2)/9 + 
      (191104*z2^2)/135 - (23840*z3)/9 + NF*(-14776/27 + 512*z2 + 
        (3520*z3)/27)) - 2400*z5) + 
  ((16*as)/3 + as^2*(1036/9 + (256*LQ^2)/9 - (232*NF)/27 + 
      LQ*(-80 + (32*NF)/9) - (800*z2)/9) + 
    as^3*(164236/27 + LQ^3*(-1792/9 + (512*NF)/27) + 
      LQ^2*(48560/27 - (13184*NF)/81 + (64*NF^2)/27 - (23552*z2)/27) + 
      NF^2*(3760/243 - (128*z2)/27) - (66016*z2)/9 + (191104*z2^2)/135 - 
      (38752*z3)/9 + NF*(-19640/27 + (4736*z2)/9 + (3520*z3)/27) + 
      LQ*(-445784/81 - (928*NF^2)/81 + NF*(133856/243 - (5248*z2)/27) + 
        (36160*z2)/9 + (53504*z3)/27)))*Log(1 - z) + 
  (as^2*(-184/3 + (128*LQ)/3 + (16*NF)/9) + 
    as^3*(-114260/27 + (2048*LQ^3)/27 - (464*NF^2)/81 + 
      LQ^2*(-704 + (128*NF)/3) + LQ*(26800/9 - (6208*NF)/27 + (64*NF^2)/27 - 
        (3584*z2)/3) + NF*(29552/81 - (2368*z2)/27) + (20896*z2)/9 + 
      (35584*z3)/27))*Log(1 - z)^2 + 
  ((128*as^2)/9 + as^3*(31216/27 + (4096*LQ^2)/27 - (6592*NF)/81 + 
      (64*NF^2)/81 + LQ*(-18688/27 + (2560*NF)/81) - (3584*z2)/9))*
   Log(1 - z)^3 + as^3*(-5440/27 + (2560*LQ)/27 + (640*NF)/81)*Log(1 - z)^4 + 
  (512*as^3*Log(1 - z)^5)/27)/(1 - z);
*    
    id as^3=AS3;
    id as^2=0;
*   id as=0;
*   id as^2=AS2;
*   id AS3=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CG1qNS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Wed Jan 21 17:26:23 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = (as*(-4 + (16*LQ)/3) + as^2*(-5086/27 + LQ^2*(-8 + (16*NF)/9) + 
        LQ*(748/9 - (232*NF)/27 - (800*z2)/9) + NF*(988/81 - (32*z2)/9) + 
        (368*z2)/3 + (1312*z3)/9) + 
      as^3*(-1552598/243 + LQ^3*(208/9 - (320*NF)/27 + (64*NF^2)/81 - 
          (2048*z2)/27) + (733304*z2)/81 - (96032*z2^2)/45 + 
        NF*(619588/729 - (186656*z2)/243 + (3776*z2^2)/45 - (4064*z3)/9) + 
        NF^2*(-34856/2187 + (928*z2)/81 - (128*z3)/81) + (72352*z3)/9 - 
        (74560*z2*z3)/27 + LQ^2*(-4348/9 - (464*NF^2)/81 + 
          NF*(3536/27 - (2624*z2)/27) + (11744*z2)/9 + (7424*z3)/27) + 
        LQ*(82252/27 + NF^2*(3760/243 - (128*z2)/27) - (57760*z2)/9 + 
          (191104*z2^2)/135 - (23840*z3)/9 + NF*(-14776/27 + 512*z2 + 
            (3520*z3)/27)) - 2400*z5) + 
      ((16*as)/3 + as^2*(1036/9 + (256*LQ^2)/9 - (232*NF)/27 + 
          LQ*(-80 + (32*NF)/9) - (800*z2)/9) + 
        as^3*(164236/27 + LQ^3*(-1792/9 + (512*NF)/27) + 
          LQ^2*(48560/27 - (13184*NF)/81 + (64*NF^2)/27 - (23552*z2)/27) + 
          NF^2*(3760/243 - (128*z2)/27) - (66016*z2)/9 + (191104*z2^2)/135 - 
          (38752*z3)/9 + NF*(-19640/27 + (4736*z2)/9 + (3520*z3)/27) + 
          LQ*(-445784/81 - (928*NF^2)/81 + NF*(133856/243 - (5248*z2)/27) + 
            (36160*z2)/9 + (53504*z3)/27)))*Log(1 - z) + 
      (as^2*(-184/3 + (128*LQ)/3 + (16*NF)/9) + 
        as^3*(-114260/27 + (2048*LQ^3)/27 - (464*NF^2)/81 + 
          LQ^2*(-704 + (128*NF)/3) + LQ*(26800/9 - (6208*NF)/27 + (64*NF^2)/27 - 
            (3584*z2)/3) + NF*(29552/81 - (2368*z2)/27) + (20896*z2)/9 + 
          (35584*z3)/27))*Log(1 - z)^2 + 
      ((128*as^2)/9 + as^3*(31216/27 + (4096*LQ^2)/27 - (6592*NF)/81 + 
          (64*NF^2)/81 + LQ*(-18688/27 + (2560*NF)/81) - (3584*z2)/9))*
       Log(1 - z)^3 + as^3*(-5440/27 + (2560*LQ)/27 + (640*NF)/81)*Log(1 - z)^4 + 
      (512*as^3*Log(1 - z)^5)/27)/(1 - z);
    *    
        id as^3=AS3;
        id as^2=0;
    *   id as=0;
    *   id as^2=AS2;
    *   id AS3=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         77
               G         Terms in output =         77
                         Bytes used      =       3420
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.04 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.04 sec out of 0.04 sec


==> anc/CG1qNS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CG1qPS/CG1qPS.dat <==
   68.568946088011174     
  -15978.619563149306     
   5148125665.2760687     
  -1267824524387707.8     
   68.556847769588913     
  -9485.8418057602921     
   1344652092.1129451     
  -1544793587558955.5     
   68.556083859738735     
  -9297.6732242075213     
   967493873.02213168     
  -62850981126823.938     
   68.555273061047217     
  -9128.8434382193773     
   950900121.59900630     
  -349080525192400.56     
   68.554412599191551     
  -8957.3378293770766     
   851236299.29219270     
  -224637293857990.28     
   68.553499543717777     
  -8789.2687899206321     
   781882033.69705594     
  -206651337061046.25     
   68.552530799879264     
  -8622.9183450353266     
   712888412.76142192     
  -170672333864857.22     
   68.551503100098188     
  -8458.7484403670605     
   651269611.38163602     
  -145195110061775.50     
   68.550412995036652     
  -8296.6141463251988     
   594582867.81961560     
  -122477479078814.94     
   68.549256844263937     
  -8136.5394835272245     
   542873984.65291786     
  -103551560914785.17     
   68.548030806506347     
  -7978.5014382013651     
   495597522.57320005     
  -87485434217292.766     
   68.546730829466270     
  -7822.4900900901539     
   452405507.02184212     
  -73920412790279.078     
   68.545352639196850     
  -7668.4918741332767     
   412940561.95316195     
  -62450721569388.250     
   68.543891729018696     
  -7516.4942400058480     
   376885688.13620383     
  -52757492032327.945     
   68.542343347965797     
  -7366.4843545975591     
   343948231.45250392     
  -44565174385293.609     
   68.540702488747087     
  -7218.4494636808158     
   313861089.86758357     
  -37642100030188.477     
   68.538963875211365     
  -7072.3767909626222     
   286379708.18209463     
  -31791987526065.992     
   68.537121949302886     
  -6928.2535663034332     
   261280397.23009774     
  -26848925133017.859     
   68.535170857496055     
  -6786.0670176797985     
   238358507.25317764     
  -22672581373269.238     
   68.533104436697684     
  -6645.8043736771742     
   217426836.77647746     
  -19144297750865.285     
   68.530916199606452     
  -6507.4528625869725     
   198314149.22502661     
  -16163738571999.361     
   68.528599319519742     
  -6370.9997126405788     
   180863823.50726777     
  -13646071227393.160     
   68.526146614579162     
  -6236.4321519933374     
   164932613.81910393     
  -11519572750965.412     
   68.523550531446986     
  -6103.7374087979761     
   150389517.11297154     
  -9723609936283.9023     
   68.520803128407337     
  -5972.9027110266752     
   137114733.54710504     
  -8206927269087.4639     
   68.517896057887128     
  -5843.9152865714523     
   124998715.68260536     
  -6926199546657.2129     
   68.514820548393573     
  -5716.7623631366823     
   113941297.87022212     
  -5844807996938.4902     
   68.511567385866940     
  -5591.4311683572250     
   103850898.17527919     
  -4931803332253.7383     
   68.508126894449177     
  -5467.9089296884231     
   94643789.479233563     
  -4161031134256.0708     
   68.504488916671747     
  -5346.1828743941105     
   86243429.716124192     
  -3510389305715.5210     
   68.500642793068053     
  -5226.2402295421316     
   78579851.335041285     
  -2961202748945.1367     
   68.496577341219407     
  -5108.0682219626879     
   71589099.832022920     
  -2497692166925.9731     
   68.492280834245904     
  -4991.6540783205564     
   65212722.153551519     
  -2106526793163.6079     
   68.487740978757955     
  -4876.9850249380615     
   59397296.493910447     
  -1776444825464.4761     
   68.482944892287350     
  -4764.0482878842004     
   54094003.219885498     
  -1497933317526.2419     
   68.477879080221484     
  -4652.8310928946739     
   49258231.380989611     
  -1262957068020.0913     
   68.472529412268742     
  -4543.3206653760590     
   44849219.094801448     
  -1064729709052.5432     
   68.466881098488329     
  -4435.5042303580176     
   40829724.086135775     
  -897519990353.60779     
   68.460918664923227     
  -4329.3690124489922     
   37165722.509973049     
  -756488200322.69641     
   68.454625928881171     
  -4224.9022357886352     
   33826133.064250745     
  -637547758090.25525     
   68.447985973914825     
  -4122.0911240645119     
   30782564.817132331     
  -537248334321.31635     
   68.440981124559713     
  -4020.9229004238291     
   28009086.343708947     
  -452677030115.66638     
   68.433592920896032     
  -3921.3847874345906     
   25482014.553317502     
  -381374877386.93738     
   68.425802093008770     
  -3823.4640070536161     
   23179721.500941344     
  -321266277422.63519     
   68.417588535429488     
  -3727.1477805627642     
   21082457.689768247     
  -270599393371.68466     
   68.408931281652897     
  -3632.4233285279824     
   19172190.393031172     
  -227895770118.27689     
   68.399808478831503     
  -3539.2778707362736     
   17432455.849858165     
  -191907796178.06149     
   68.390197362763004     
  -3447.6986261337415     
   15848223.999403950     
  -161582747282.18607     
   68.380074233296710     
  -3357.6728127847341     
   14405774.855714824     
  -136032432234.06555     
   68.369414430298320     
  -3269.1876477734004     
   13092585.403737966     
  -114507546804.65642     
   68.358192310325833     
  -3182.2303471527298     
   11897226.191078678     
  -96376016073.814285     
   68.346381224183844     
  -3096.7881258831471     
   10809266.782271098     
  -81104705811.031647     
   68.333953495539077     
  -3012.8481977324918     
   9819189.3165849075     
  -68243980865.724243     
   68.320880400796455     
  -2930.3977752011547     
   8918309.4621198755     
  -57414663950.665894     
   68.307132150452134     
  -2849.4240694631517     
   8098704.1772603514     
  -48297027892.848915     
   68.292677872158777     
  -2769.9142902402004     
   7353145.6721677147     
  -40621503900.221916     
   68.277485595757781     
  -2691.8556457351874     
   6675041.0245555453     
  -34160834241.177895     
   68.261522240553319     
  -2615.2353425418596     
   6058377.0309226681     
  -28723453834.296097     
   68.244753605125624     
  -2540.0405855154568     
   5497669.7657029536     
  -24147900708.744713     
   68.227144360002896     
  -2466.2585777085460     
   4987918.5094471071     
  -20298100627.652588     
   68.208658043535564     
  -2393.8765202427498     
   4524563.6473204000     
  -17059388486.832073     
   68.189257061341877     
  -2322.8816121973719     
   4103448.1899804948     
  -14335150435.995333     
   68.168902689719374     
  -2253.2610505190196     
   3720782.6290393774     
  -12043991680.187338     
   68.147555083444558     
  -2185.0020298849377     
   3373112.8268584977     
  -10117347334.376371     
   68.125173288411361     
  -2118.0917425951288     
   3057290.6784366481     
  -8497466673.1150045     
   68.101715259587834     
  -2052.5173784587942     
   2770447.3232454681     
  -7135713681.9184980     
   68.077137884801544     
  -1988.2661246673827     
   2509968.6688480000     
  -5991133345.8171062     
   68.051397014894633     
  -1925.3251656783832     
   2273473.0444736965     
  -5029243066.3999748     
   68.024447500822063     
  -1863.6816830909174     
   2058790.7887333329     
  -4221013381.1064000     
   67.996243238298717     
  -1803.3228555300361     
   1863945.6149164054     
  -3542008835.1661825     
   67.966737220634641     
  -1744.2358585269833     
   1687137.5934052749     
  -2971663625.2258873     
   67.935881600430946     
  -1686.4078644033964     
   1526727.6178516014     
  -2492671166.1942058     
   67.903627760842994     
  -1629.8260421602974     
   1381223.2218589901     
  -2090469523.3492100     
   67.869926397150707     
  -1574.4775573732916     
   1249265.6349912735     
  -1752807882.1132765     
   67.834727609409768     
  -1520.3495720913565     
   1129617.9659667639     
  -1469381180.0682073     
   67.797981006989616     
  -1467.4292447488199     
   1021154.4202099753     
  -1231522342.5833516     
   67.759635825836412     
  -1415.7037300817137     
   922850.45859655901     
  -1031942982.6714075     
   67.719641059328950     
  -1365.1601790648936     
   833773.81858545635     
  -864515012.48709404     
   67.677945603624224     
  -1315.7857388555544     
   753076.32161435869     
  -724086712.73979378     
   67.634498418415234     
  -1267.5675527603323     
   679986.39882303379     
  -606327840.06510675     
   67.589248704046284     
  -1220.4927602226626     
   613802.27332723618     
  -507599216.54873854     
   67.542146095950486     
  -1174.5484968298747     
   553885.74131531769     
  -424842935.38125777     
   67.493140877388512     
  -1129.7218943517846     
   499656.50030049391     
  -355489939.19166332     
   67.442184211476714     
  -1086.0000808091359     
   450586.97693082644     
  -297382233.93165737     
   67.389228393495443     
  -1043.3701805778333     
   406197.61064099788     
  -248707426.21697447     
   67.334227124463212     
  -1001.8193145346182     
   366052.55365640169     
  -207943641.72497085     
   67.277135806948593     
  -961.33460024253384     
   329755.75092195108     
  -173813186.52535057     
   67.217911864067219     
  -921.90315220645334     
   296947.36632730067     
  -145243555.14963901     
   67.156515082574984     
  -883.51208211844869     
   267300.52721979021     
  -121334677.02743198     
   67.092907980918440     
  -846.14849942379885     
   240518.35093283124     
  -101331233.77532221     
   67.027056203037304     
  -809.79951095829313     
   216331.25893491352     
  -84599843.194922999     
   66.958928938629640     
  -774.45222455042403     
   194494.44447065663     
  -70608347.803671330     
   66.888499370485647     
  -740.09373760764345     
   174785.87168806882     
  -58913489.869670361     
   66.815745149366677     
  -706.71118446791684     
   157003.35290399060     
  -49133661.876624681     
   66.740648896751424     
  -674.29155595849795     
   140965.83851079771     
  -40982117.631987110     
   66.663198735584359     
  -642.82240430299669     
   126500.39605581685     
  -34108501.473863080     
   66.583388848941169     
  -612.28910958971574     
   113481.34392528584     
  -28584788.845398009     
   66.501220066266185     
  -582.68550303068480     
   101682.72661289424     
  -23257150.633029055     
   66.416700476532185     
  -553.97260816168603     
   91301.897725056595     
  -21192046.797331534     
   66.329846067319295     
  -526.23891200668720     
   81073.023675311182     
  -11561905.919915879     
   66.240681388398372     
  -499.07781966368651     
   75038.211497888216     
  -29795569.520216662     
   66.149240237930229     
  -474.00586067767404     
   58220.557313328216     
  -4980992.4308834979     
   65.250276062711791     
  -276.29668219009852     
   20863.114081701984     
  -1115932.2558410002     
   64.672492378749666     
  -192.90484157860735     
   12493.622162894482     
  -646344.75814310345     
   64.258216276475252     
  -142.55569497931810     
   7646.0364768212057     
  -305122.43845023017     
   63.944847228906305     
  -110.04655831615391     
   5357.6181884444795     
  -197652.71979942746     
   63.700127623046832     
  -86.964455870170781     
   3875.2227899487739     
  -125778.36617309484     
   63.504971338837130     
  -69.946686286172422     
   2931.8850436505618     
  -88075.772705518641     
   63.347052720695991     
  -56.938681806148097     
   2271.3167483591724     
  -63312.069040603899     
   63.217912494779107     
  -46.769199358863560     
   1796.4762305546433     
  -47315.670022828868     
   63.111478165478808     
  -38.673987019018384     
   1441.6087053834265     
  -36225.946598613715     
   63.023237221924305     
  -32.145179990825262     
   1169.9141058938237     
  -28362.684232802159     
   62.949743068167940     
  -26.827409790721184     
   957.19397414780769     
  -22603.074250588546     
   62.888303832994396     
  -22.465247562180679     
   787.67091726839340     
  -18290.442622925701     
   62.836777869155888     
  -18.869838775018565     
   650.49259759645054     
  -14993.591306114962     
   62.793434576089162     
  -15.898505624025974     
   538.04066280058851     
  -12429.597748113190     
   62.756856853706786     
  -13.441357267800152     
   444.81867968973950     
  -10404.963028394237     
   62.725870999738028     
  -11.412356926133844     
   366.78145697678264     
  -8784.8269851567238     
   62.699495228607155     
  -9.7431651472216227     
   300.89525458810738     
  -7472.9713773832418     
   62.676901145902505     
  -8.3788070876070204     
   244.84796925773298     
  -6399.4962792503829     
   62.657384435861985     
  -7.2745577965542996     
   196.85174716335507     
  -5512.7450707482603     
   62.640342228148640     
  -6.3936630308140554     
   155.50615913274319     
  -4773.9672532209242     
   62.625255390827853     
  -5.7056441211482314     
   119.70140473358623     
  -4153.6946515387799     
   62.611674512825637     
  -5.1850188721966521     
   88.548694847045354     
  -3629.2401210380017     
   62.599208688111048     
  -4.8103236502308881     
   61.329393939260399     
  -3182.9397140493775     
   62.587516454264559     
  -4.5633568001730120     
   37.457346083890044     
  -2800.8984436392275     
   62.576298406638969     
  -4.4285869155717972     
   16.450607756595819     
  -2472.0824570871373     
   62.565291129360126     
  -4.3926854228592020     
  -2.0900106715577267     
  -2187.6533841763858     
   62.554262171152153     
  -4.4441539771702976     
  -18.497411052880636     
  -1940.4743387296867     
   62.543005857478605     
  -4.5730249262858820     
  -33.050968593353218     
  -1724.7392631440894     
   62.531339777558195     
  -4.7706186304365996     
  -45.986513066933895     
  -1535.6919082799111     
   62.519101820089368     
  -5.0293454190515181     
  -57.504202379033245     
  -1369.4107805805618     
   62.506147658233424     
  -5.3425428830825696     
  -67.774783233387467     
  -1222.6430525188437     
   62.492348604832813     
  -5.7043413564842362     
  -76.944606127278803     
  -1092.6752630384303     
   62.477589774602322     
  -6.1095520483026009     
  -85.139670600067035     
  -977.23184195863018     
   62.461768502292784     
  -6.5535734983396576     
  -92.468909414756723     
  -874.39490910386792     
   62.444792975442638     
  -7.0323129499591399     
  -99.026871233035735     
  -782.54043676514232     
   62.426581047928210     
  -7.5421199393136655     
  -104.89592450877431     
  -700.28712476346811     
   62.407059206565421     
  -8.0797299454468519     
  -110.14807794450033     
  -626.45518822586666     
   62.386161667852335     
  -8.6422163699485903     
  -114.84649185619433     
  -560.03295694696317     
   62.363829585838410     
  -9.2269494471723164     
  -119.04673903329656     
  -500.14965870157033     
   62.340010355263104     
  -9.8315609484394511     
  -122.79786147355833     
  -446.05311258993044     
   62.314656996677911     
  -10.453913751668304     
  -126.14325981798279     
  -397.09137813158827     
   62.287727612372095     
  -11.092075514098187     
  -129.12144515396972     
  -352.69756828734808     
   62.259184903655132     
  -11.744295819273423     
  -131.76667691612482     
  -312.37723603589671     
   62.228995741481910     
  -12.408986277029722     
  -134.10950618639407     
  -275.69785696301471     
   62.197130783596656     
  -13.084703142779748     
  -136.17724011361668     
  -242.28000830054384     
   62.163564132363867     
  -13.770132093503465     
  -137.99434017587075     
  -211.78996419062608     
   62.128273028285818     
  -14.464074856211393     
  -139.58276490730043     
  -183.93343690445914     
   62.091237574904667     
  -15.165437432689854     
  -140.96226568408389     
  -158.45028271796465     
   62.052440491376750     
  -15.873219703911236     
  -142.15064280446862     
  -135.10999933338599     
   62.011866889505704     
  -16.586506230421080     
  -143.16396779946902     
  -113.70788756152014     
   61.969504072445162     
  -17.304458092310206     
  -144.01677695618042     
  -94.061772441986506     
   61.925341352643215     
  -18.026305635324395     
  -144.72224024949531     
  -76.009185558081001     
   61.879369886909821     
  -18.751342008801085     
  -145.29230914118091     
  -59.404945764862255     
   61.831582526753408     
  -19.478917397240082     
  -145.73784623441739     
  -44.119069750772113     
   61.781973682360878     
  -20.208433860969997     
  -146.06873925754817     
  -30.034968071334184     
   61.730539198791718     
  -20.939340712909068     
  -146.29400151808318     
  -17.047875358096562     
   61.677276243126904     
  -21.671130368162448     
  -146.42186058326891     
  -5.0634932121710063     
   61.622183201460771     
  -22.403334611576522     
  -146.45983678236018     
   6.0031969408214483     
   61.565259584751892     
  -23.135521235545685     
  -146.41481280530402     
   16.228970528487693     
   61.506505942660660     
  -23.867291006374796     
  -146.29309552634038     
   25.683265401414680     
   61.445923784598705     
  -24.598274922780220     
  -146.10047103582977     
   34.428973235338816     
   61.383515507300487     
  -25.328131734711206     
  -145.84225373656471     
   42.523145505865010     
   61.319284328302004     
  -26.056545694415796     
  -145.52333014527073     
   50.017600063017611     
   61.253234224777557     
  -26.783224515140969     
  -145.14819814479810     
   56.959469579965067     
   61.185369877243012     
  -27.507897515810338     
  -144.72100212294836     
   63.391678556180807     
   61.115696617685195     
  -28.230313932452152     
  -144.24556453377701     
   69.353370852542128     
   61.044220381722148     
  -28.950241379417552     
  -143.72541425238293     
   74.880280912422194     
   60.970947664438917     
  -29.667464445412350     
  -143.16381214553979     
   80.005075887299810     
   60.895885479578787     
  -30.381783410967163     
  -142.56377407638502     
   84.757648448524421     
   60.819041321801649     
  -31.093013075440680     
  -141.92809171302110     
   89.165384208541724     
   60.740423131748969     
  -31.800981683051877     
  -141.25935133145703     
   93.253398570826022     
   60.660039263679870     
  -32.505529938485957     
  -140.55995084217585     
   97.044750450174803     
   60.577898455465117     
  -33.206510103625895     
  -139.83211521379951     
   100.56063029278155     
   60.494009800745815     
  -33.903785167876904     
  -139.07791048660366     
   103.82053119595005     
   60.408382723081381     
  -34.597228085349997     
  -138.29925650263402     
   106.84240140953695     
   60.321026951927387     
  -35.286721072836741     
  -137.49793849206250     
   109.64278589288757     
   60.231952500298249     
  -35.972154963061563     
  -136.67561759786585     
   112.23694113870398     
   60.141169643982813     
  -36.653428608404539     
  -135.83384053932556     
   114.63895963579479     
   60.048688902192175     
  -37.330448330608000     
  -134.97404834205710     
   116.86185706747371     
   59.954521019530034     
  -38.003127412498273     
  -134.09758441405106     
   118.91767740227813     
   59.858676949184911     
  -38.671385628117228     
  -133.20570183353396     
   120.81756063083435     
   59.761167837252543     
  -39.335148808023071     
  -132.29957012880271     
   122.57183276341539     
   59.662005008104067     
  -39.994348436802767     
  -131.38028138307709     
   124.19006070749947     
   59.561199950723115     
  -40.648921280079890     
  -130.44885592777086     
   125.68112099907285     
   59.458764305940882     
  -41.298809038700014     
  -129.50624752027781     
   127.05325614320759     
   59.354709854504257     
  -41.943958027748714     
  -128.55334809920376     
   128.31411837812527     
   59.249048505917365     
  -42.584318878525146     
  -127.59099221136782     
   129.47082756494683     
   59.141792288001412     
  -43.219846261565145     
  -126.61996100463071     
   130.53000100049405     
   59.032953337122485     
  -43.850498629069534     
  -125.64098599712700     
   131.49780183192649     
   58.922543889040483     
  -44.476237975270827     
  -124.65475248338755     
   132.37996978236868     
   58.810576270336313     
  -45.097029613254342     
  -123.66190271001979     
   133.18185221341980     
   58.697062890377680     
  -45.712841967075441     
  -122.66303881841914     
   133.90843912880678     
   58.582016233786739     
  -46.323646377933862     
  -121.65872552495310     
   134.56438186473736     
   58.465448853375840     
  -46.929416923398669     
  -120.64949266096757     
   135.15402847776545     
   58.347373363519907     
  -47.530130248669550     
  -119.63583744738432     
   135.68143417337512     
   58.227802433936596     
  -48.125765409015720     
  -118.61822669108400     
   136.15039457374667     
   58.106748783847152     
  -48.716303722572881     
  -117.59709873178090     
   136.56445399878965     
   57.984225176493240     
  -49.301728632719310     
  -116.57286532678998     
   136.92693263662636     
   57.860244413986472     
  -49.882025579366321     
  -115.54591333201529     
   137.24093335328280     
   57.734819332469314     
  -50.457181878526029     
  -114.51660633186566     
   137.50936686415673     
   57.607962797567282     
  -51.027186609556651     
  -113.48528608038450     
   137.73495474216577     
   57.479687700114056     
  -51.592030509557162     
  -112.45227391981825     
   137.92025269493979     
   57.350006952132112     
  -52.151705874418219     
  -111.41787202460620     
   138.06765312936579     
   57.218933483052993     
  -52.706206466045074     
  -110.38236462613595     
   138.17940254096175     
   57.086480236162132     
  -53.255527425378112     
  -109.34601910707875     
   138.25760898982071     
   56.952660165254407     
  -53.799665190744946     
  -108.30908703965508     
   138.30424935422047     
   56.817486231487443     
  -54.338617421267834     
  -107.27180516949844     
   138.32118333448580     
   56.680971400420454     
  -54.872382924927805     
  -106.23439629448978     
   138.31015566045141     
   56.543128639227476     
  -55.400961590981623     
  -105.19707012703640     
   138.27280645573114     
   56.403970914074328     
  -55.924354326495759     
  -104.16002407861842     
   138.21067895936199     
   56.263511187649456     
  -56.442562996658360     
  -103.12344398642320     
   138.12522309301596     
   56.121762416839509     
  -56.955590368657475     
  -102.08750481322559     
   138.01780262309921     
   55.978737550540949     
  -57.463440058924419     
  -101.05237129355235     
   137.88970236696787     
   55.834449527599652     
  -57.966116483472803     
  -100.01819852580010     
   137.74213017641148     
   55.688911274870968     
  -58.463624811160990     
  -98.985132549477015     
   137.57622386268895     
   55.542135705393129     
  -58.955970919710957     
  -97.953310870506840     
   137.39305574402738     
   55.394135716667407     
  -59.443161354268284     
  -96.922862952426641     
   137.19363341126029     
   55.244924189038805     
  -59.925203288403956     
  -95.893910701842174     
   136.97891005444791     
   55.094513984171378     
  -60.402104487349654     
  -94.866568876433817     
   136.74978012790137     
   54.942917943612841     
  -60.873873273354420     
  -93.840945525474552     
   136.50708956382675     
   54.790148887443195     
  -61.340518493052471     
  -92.817142353745851     
   136.25163470025672     
   54.636219613002645     
  -61.802049486670576     
  -91.795255093493935     
   135.98416546758602     
   54.481142893694219     
  -62.258476059035523     
  -90.775373852487036     
   135.70539235248293     
   54.324931477856808     
  -62.709808452191353     
  -89.757583409843420     
   135.41598127734449     
   54.167598087704725     
  -63.156057319591618     
  -88.741963550263335     
   135.11656393528983     
   54.009155418329868     
  -63.597233701769149     
  -87.728589320748654     
   134.80773431266033     
   53.849616136763039     
  -64.033349003354530     
  -86.717531313403697     
   134.49005408290719     
   53.688992881091039     
  -64.464414971407493     
  -85.708855907781896     
   134.16405178901971     
   53.527298259626406     
  -64.890443674975359     
  -84.702625519364247     
   133.83022799584114     
   53.364544850126784     
  -65.311447485797260     
  -83.698898809395445     
   133.48905414301544     
   53.200745199061203     
  -65.727439060079050     
  -82.697730903322821     
   133.14097425464115     
   53.035911820920582     
  -66.138431321328397     
  -81.699173596413004     
   132.78641016159997     
   52.870057197569942     
  -66.544437444119936     
  -80.703275520201004     
   132.42575618309746     
   52.703193777640081     
  -66.945470838792502     
  -79.710082348827783     
   132.05938790207756     
   52.535333975956355     
  -67.341545137013483     
  -78.719636939562193     
   131.68765739318349     
   52.366490173002596     
  -67.732674178135170     
  -77.731979509113316     
   131.31089874640332     
   52.196674714418123     
  -68.118871996329233     
  -76.747147768515319     
   130.92942425835747     
   52.025899910526000     
  -68.500152808466964     
  -75.765177086577637     
   130.54353271403431     
   51.854178035890740     
  -68.876531002661466     
  -74.786100591222379     
   130.15350169532229     
   51.681521328903855     
  -69.248021127460788     
  -73.809949328507457     
   129.75959572111566     
   51.507941991395583     
  -69.614637881683564     
  -72.836752360599093     
   129.36206280456150     
   51.333452188271352     
  -69.976396104808970     
  -71.866536889564884     
   128.96113794549666     
   51.158064047171550     
  -70.333310767920310     
  -70.899328354973647     
   128.55704057447628     
   50.981789658153289     
  -70.685396965184410     
  -69.935150550665071     
   128.14997855572290     
   50.804641073392801     
  -71.032669905839811     
  -68.974025711497148     
   127.74014928331485     
   50.626630306907337     
  -71.375144906598237     
  -68.015974591872293     
   127.32773356705837     
   50.447769334295479     
  -71.712837384553225     
  -67.061016590119351     
   126.91290762430316     
   50.268070092494590     
  -72.045762850485858     
  -66.109169782937073     
   126.49583169696956     
   50.087544479554602     
  -72.373936902556224     
  -65.160451045209811     
   126.07665993133270     
   49.906204354426990     
  -72.697375220408560     
  -64.214876095724804     
   125.65553501311786     
   49.724061536768104     
  -73.016093559605693     
  -63.272459583126427     
   125.23259151657118     
   49.541127806755938     
  -73.330107746430386     
  -62.333215146752138     
   124.80795518303000     
   49.357414904919494     
  -73.639433673004476     
  -61.397155482879413     
   124.38174426303010     
   49.172934531979969     
  -73.944087292713931     
  -60.464292400906686     
   123.95406850942680     
   48.987698348702999     
  -74.244084615933915     
  -59.534636887085988     
   123.52503049870325     
   48.801717975761221     
  -74.539441706047498     
  -58.608199158345712     
   123.09472771894991     
   48.615004993606483     
  -74.830174675694494     
  -57.684988700453587     
   122.66324607995773     
   48.427570942351089     
  -75.116299683332770     
  -56.765014354853903     
   122.23067287089992     
   48.239427321657303     
  -75.397832929990699     
  -55.848284308322150     
   121.79708052334053     
   48.050585590634782     
  -75.674790656272506     
  -54.934806204397098     
   121.36254358595397     
   47.861057167745066     
  -75.947189139602258     
  -54.024587127502443     
   120.92712544516191     
   47.670853430712853     
  -76.215044691637658     
  -53.117633686663751     
   120.49088771515090     
   47.479985716443338     
  -76.478373655926319     
  -52.213952028800115     
   120.05388437237048     
   47.288465320945285     
  -76.737192405738341     
  -51.313547896007336     
   119.61616756502583     
   47.096303499259207     
  -76.991517342076534     
  -50.416426639269645     
   119.17778123634538     
   46.903511465390352     
  -77.241364891874696     
  -49.522593279997054     
   118.73876830998132     
   46.710100392245920     
  -77.486751506368876     
  -48.632052517672193     
   118.29916553288048     
   46.516081411576224     
  -77.727693659603489     
  -47.744808776175589     
   117.85900536503736     
   46.321465613919322     
  -77.964207847133778     
  -46.860866235937806     
   117.41831812515348     
   46.126264048548734     
  -78.196310584848618     
  -45.980228849999150     
   116.97712833938202     
   45.930487723423930     
  -78.424018407942256     
  -45.102900387453786     
   116.53545856052706     
   45.734147605143193     
  -78.647347870031510     
  -44.228884448249829     
   116.09332683744630     
   45.537254618898544     
  -78.866315542394560     
  -43.358184496968988     
   115.65074801601573     
   45.339819648432389     
  -79.080938013354100     
  -42.490803886848866     
   115.20773470385198     
   45.141853535995565     
  -79.291231887762649     
  -41.626745876569977     
   114.76429438419576     
   44.943367082306530     
  -79.497213786625792     
  -40.766013668688508     
   114.32043408391114     
   44.744371046511318     
  -79.698900346830172     
  -39.908610413059172     
   113.87615550158817     
   44.544876146144091     
  -79.896308220979805     
  -39.054539246797262     
   113.43145936792912     
   44.344893057087901     
  -80.089454077350652     
  -38.203803301537789     
   112.98634197102889     
   44.144432413535483     
  -80.278354599946383     
  -37.356405736755072     
   112.54079923789878     
   43.943504807949751     
  -80.463026488644445     
  -36.512349742470832     
   112.09482115907851     
   43.742120791023829     
  -80.643486459460064     
  -35.671638583777742     
   111.64840000420558     
   43.540290871640281     
  -80.819751244878873     
  -34.834275583746198     
   111.20151895127738     
   43.338025516829418     
  -80.991837594317275     
  -34.000264191611620     
   110.75416707140836     
   43.135335151726288     
  -81.159762274642745     
  -33.169607938576057     
   110.30632168338092     
   42.932230159526341     
  -81.323542070804052     
  -32.342310525950694     
   109.85796819133803     
   42.728720881439301     
  -81.483193786530222     
  -31.518375764515682     
   109.40907860099206     
   42.524817616641300     
  -81.638734245129029     
  -30.697807675008239     
   108.95963289693985     
   42.320530622224773     
  -81.790180290387255     
  -29.880610428281187     
   108.50960241477016     
   42.115870113146165     
  -81.937548787483379     
  -29.066788410170410     
   108.05895803973219     
   41.910846262171113     
  -82.080856624070989     
  -28.256346224872420     
   107.60766965125360     
   41.705469199816868     
  -82.220120711389384     
  -27.449288702488019     
   107.15570403793028     
   41.499749014291879     
  -82.355357985451121     
  -26.645620922203541     
   106.70302544135798     
   41.293695751432260     
  -82.486585408335117     
  -25.845348231393352     
   106.24959773955557     
   41.087319414634941     
  -82.613819969534461     
  -25.048476248346688     
   105.79538017163149     
   40.880629964787367     
  -82.737078687397982     
  -24.255010897059449     
   105.34033361552230     
   40.673637320193478     
  -82.856378610627985     
  -23.464958394943032     
   104.88441248528905     
   40.466351356495885     
  -82.971736819868596     
  -22.678325301303364     
   104.42757267429411     
   40.258781906593903     
  -83.083170429387479     
  -21.895118506246156     
   103.96976805306730     
   40.050938760557401     
  -83.190696588767707     
  -21.115345245848168     
   103.51094525805894     
   39.842831665536210     
  -83.294332484773363     
  -20.339013156412708     
   103.05105855441113     
   39.634470325664843     
  -83.394095343207525     
  -19.566130217254642     
   102.59004861688486     
   39.425864401962471     
  -83.490002430882242     
  -18.796704852627986     
   102.12786552649260     
   39.217023512227840     
  -83.582071057666752     
  -18.030745861179309     
   101.66444625732446     
   39.007957230929009     
  -83.670318578605333     
  -17.268262514249358     
   101.19973636468276     
   38.798675089087666     
  -83.754762396119730     
  -16.509264491514251     
   100.73366918306463     
   38.589186574157871     
  -83.835419962280127     
  -15.753761972641250     
   100.26618522523485     
   38.379501129898991     
  -83.912308781170353     
  -15.001765583452006     
   99.797214373321282     
   38.169628156242638     
  -83.985446411318122     
  -14.253286475652079     
   99.326692333881525     
   37.959577009153442     
  -84.054850468215122     
  -13.508336283147983     
   98.854543931197568     
   37.749357000483378     
  -84.120538626932145     
  -12.766927203663984     
   98.380701703710088     
   37.538977397819494     
  -84.182528624793520     
  -12.029071940886174     
   97.905084581892197     
   37.328447424324821     
  -84.240838264162036     
  -11.294783806521966     
   97.427621356727855     
   37.117776258572214     
  -84.295485415294209     
  -10.564076646346523     
   96.948225933095316     
   36.906973034370964     
  -84.346488019289694     
  -9.8369649518482909     
   96.466821388686085     
   36.696046840585879     
  -84.393864091147904     
  -9.1134637914331602     
   95.983318140950146     
   36.485006720948654     
  -84.437631722889932     
  -8.3935889053760171     
   95.497632532498045     
   36.273861673861283     
  -84.477809086806829     
  -7.6773566613822979     
   95.009671779963980     
   36.062620652191249     
  -84.514414438767858     
  -6.9647841230325511     
   94.519344468094658     
   35.851292563058323     
  -84.547466121674248     
  -6.2558890395218567     
   94.026553849291304     
   35.639886267612539     
  -84.576982568987177     
  -5.5506898856521554     
   93.531203019265376     
   35.428410580803337     
  -84.602982308358833     
  -4.8492058630076800     
   93.033188408982937     
   35.216874271139361     
  -84.625483965391197     
  -4.1514569499402922     
   92.532407690155267     
   35.005286060438820     
  -84.644506267496709     
  -3.4574638922641423     
   92.028751559558856     
   34.793654623569999     
  -84.660068047866289     
  -2.7672482555674653     
   91.522110090737712     
   34.581988588181702     
  -84.672188249579932     
  -2.0808324298869167     
   91.012369259364633     
   34.370296534423339     
  -84.680885929805754     
  -1.3982396604416967     
   90.499410810640015     
   34.158586994654236     
  -84.686180264155254     
 -0.71949407936188081     
   89.983114712764291     
   33.946868453142024     
  -84.688090551151205     
  -4.4620719016163046E-002
   89.463355026123139     
   33.735149345749569     
  -84.686636216839545     
  0.62635444367977589     
   88.940005116926827     
   33.523438059610328     
  -84.681836819525202     
   1.2934044820567130     
   88.412929937338006     
   33.311742932791553     
  -84.673712054678589     
   1.9565014565867633     
   87.881996775734819     
   33.100072253945164     
  -84.662281759956116     
   2.6156164324047602     
   87.347061257581231     
   32.888434261945804     
  -84.647565920395508     
   3.2707193918366348     
   86.807982214684444     
   32.676837145515741     
  -84.629584673769799     
   3.9217792584467541     
   86.264607039038623     
   32.465289042836162     
  -84.608358316095590     
   4.5687638112395588     
   85.716785021199073     
   32.253798041144513     
  -84.583907307320246     
   5.2116396988985381     
   85.164354470187646     
   32.042372176317365     
  -84.556252277179425     
   5.8503723574249600     
   84.607155536638359     
   31.831019432438460     
  -84.525414031225992     
   6.4849260239497344     
   84.045014396579461     
   31.619747741351389     
  -84.491413557086304     
   7.1152636319240949     
   83.477762956913011     
   31.408564982196424     
  -84.454272030871252     
   7.7413468541009287     
   82.905215646803441     
   31.197478980931074     
  -84.414010823807359     
   8.3631359714519693     
   82.327192758749106     
   30.986497509833768     
  -84.370651509085874     
   8.9805899171425736     
   81.743497350047605     
   30.775628286990177     
  -84.324215868924853     
   9.5936661472679461     
   81.153937468376597     
   30.564878975761562     
  -84.274725901860975     
   10.202320678280756     
   80.558303978609047     
   30.354257184234644     
  -84.222203830269976     
   10.806507958120338     
   79.956390477618655     
   30.143770464652313     
  -84.166672108157925     
   11.406180886702465     
   79.347975721285678     
   29.933426312824576     
  -84.108153429179637     
   12.001290704612122     
   78.732837533331590     
   29.723232167519122     
  -84.046670734952826     
   12.591786986112098     
   78.110741959717586     
   29.513195409830750     
  -83.982247223610528     
   13.177617550809966     
   77.481448118651016     
   29.303323362529039     
  -83.914906358704243     
   13.758728411699863     
   76.844709681213743     
   29.093623289383444     
  -83.844671878339227     
   14.335063734308953     
   76.200266090702243     
   28.884102394465089     
  -83.771567804678483     
   14.906565729989232     
   75.547855373797120     
   28.674767821424449     
  -83.695618453740281     
   15.473174645292699     
   74.887197757128774     
   28.465626652744092     
  -83.616848445555860     
   16.034828628471178     
   74.218012908549525     
   28.256685908965586     
  -83.535282714671467     
   16.591463725285287     
   73.540000690585643     
   28.047952547889697     
  -83.450946521032094     
   17.143013730464695     
   72.852860783137302     
   27.839433463748886     
  -83.363865461240096     
   17.689410186338211     
   72.156271012608755     
   27.631135486351180     
  -83.274065480226909     
   18.230582218932788     
   71.449908701576092     
   27.423065380194309     
  -83.181572883344089     
   18.766456534194599     
   70.733428284265329     
   27.215229843549100     
  -83.086414348892788     
   19.296957246326599     
   70.006482060353363     
   27.007635507510944     
  -82.988616941122530     
   19.822005861779239     
   69.268699461448506     
   26.800288935018198     
  -82.888208123698732     
   20.341521107740114     
   68.519705712167010     
   26.593196619836281     
  -82.785215773677919     
   20.855418900581356     
   67.759101643279465     
   26.386364985506173     
  -82.679668196019207     
   21.363612162905966     
   66.986483916408801     
   26.179800384255959     
  -82.571594138631241     
   21.866010792279020     
   66.201422001419516     
   25.973509095874046     
  -82.461022808007314     
   22.362521457289677     
   65.403480836369681     
   25.767497326542529     
  -82.347983885455193     
   22.853047563562441     
   64.592196001902309     
   25.561771207629221     
  -82.232507543962342     
   23.337489033576720     
   63.767096676362137     
   25.356336794436665     
  -82.114624465731779     
   23.815742258649426     
   62.927682305702213     
   25.151200064906483     
  -81.994365860395291     
   24.287699875942202     
   62.073442530498724     
   24.946366918277263     
  -81.871763483968138     
   24.753250694920933     
   61.203836614738812     
   24.741843173694129     
  -81.746849658557011     
   25.212279469531484     
   60.318310526785844     
   24.537634568768027     
  -81.619657292886970     
   25.664666798482369     
   59.416281103563605     
   24.333746758082697     
  -81.490219903623881     
   26.110288906759088     
   58.497142872232715     
   24.130185311647157     
  -81.358571637661228     
   26.549017478300840     
   57.560268404497158     
   23.926955713291441     
  -81.224747295237137     
   26.980719491334561     
   56.604996512484121     
   23.724063359003235     
  -81.088782354095855     
   27.405256965178204     
   55.630646464637344     
   23.521513555202883     
  -80.950712994648754     
   27.822486813662973     
   54.636499787684457     
   23.319311516954151     
  -80.810576126209412     
   28.232260562070614     
   53.621814976194749     
   23.117462366108004     
  -80.668409414368256     
   28.634424174392066     
   52.585809878415752     
   22.915971129376448     
  -80.524251309561080     
   29.028817748480193     
   51.527676307052808     
   22.714842736333420     
  -80.378141076887928     
   29.415275320783081     
   50.446560937988039     
   22.514082017339465     
  -80.230118827266409     
   29.793624527818004     
   49.341582021139970     
   22.313693701386821     
  -80.080225549964439     
   30.163686392976544     
   48.211807104000876     
   22.113682413861348     
  -79.928503146616350     
   30.525274946256559     
   47.056271621043358     
   21.914052674217469     
  -79.774994466792165     
   30.878196983414377     
   45.873956436993886     
   21.714808893562200     
  -79.619743345191907     
   31.222251656691839     
   44.663804271404459     
   21.515955372144020     
  -79.462794640578352     
   31.557230188727367     
   43.424698496390299     
   21.317496296742164     
  -79.304194276537913     
   31.882915427450300     
   42.155478836405010     
   21.119435737951601     
  -79.143989284172477     
   32.199081518723332     
   40.854920314520392     
   20.921777647358788     
  -78.982227846822965     
   32.505493421082242     
   39.521746986520292     
   20.724525854602913     
  -78.818959346961563     
   32.801906523481136     
   38.154611361753695     
   20.527684064317079     
  -78.654234415381111     
   33.088066108694292     
   36.752109532432868     
   20.331255852943521     
  -78.488104982783909     
   33.363706930187533     
   35.312756633313462     
   20.135244665416693     
  -78.320624333946100     
   33.628552604937397     
   33.835002698366182     
   19.939653811707529     
  -78.151847164620818     
   33.882315125175133     
   32.317210636481484     
   19.744486463221921     
  -77.981829641295505     
   34.124694204948753     
   30.757665307579831     
   19.549745649045988     
  -77.810629464046244     
   34.355376694755591     
   29.154558108413564     
   19.355434252030189     
  -77.638305932607935     
   34.574035880568694     
   27.505986405606894     
   19.161555004703956     
  -77.464920015959990     
   34.780330778610747     
   25.809949283005391     
   18.968110485011884     
  -77.290534425517876     
   34.973905398233285     
   24.064332296983238     
   18.775103111862016     
  -77.115213692296138     
   35.154387890460661     
   22.266913897720762     
   18.582535140476125     
  -76.939024248208256     
   35.321389744693562     
   20.415342804763508     
   18.390408657531236     
  -76.762034511807201     
   35.474504815729297     
   18.507144983953733     
   18.198725576080960     
  -76.584314978760105     
   35.613308403108945     
   16.539700228761561     
   18.007487630244391     
  -76.405938317365269     
   35.737356154824660     
   14.510246787630930     
   17.816696369649556     
  -76.226979469463885     
   35.846183005731888     
   12.415858199292698     
   17.626353153617462     
  -76.047515757093990     
   35.939301942226585     
   10.253444688118170     
   17.436459145071943     
  -75.867626995294955     
   36.016202777387470     
   8.0197283670519965     
   17.247015304159316     
  -75.687395611501131     
   36.076350740140363     
   5.7112440967487794     
   17.058022381560882     
  -75.506906771973618     
   36.119185070865981     
   3.3243117423416577     
   16.869480911480007     
  -75.326248515774111     
   36.144117408933539     
  0.85503471957794774     
   16.681391204284299     
  -75.145511896828452     
   36.150530169330374     
  -1.7007302657183805     
   16.493753338781872     
  -74.964791134674286     
   36.137774692337487     
  -4.3473771505525818     
   16.306567154109249     
  -74.784183774534171     
   36.105169363708342     
  -7.0895830232883625     
   16.119832241206698     
  -74.603790857397314     
   36.051997491033681     
  -9.9323167950262086     
   15.933547933855078     
  -74.423717100882058     
   35.977505115070983     
  -12.880874930728639     
   15.747713299246167     
  -74.244071091711646     
   35.880898553090518     
  -15.940892291431991     
   15.562327128056406     
  -74.064965490676670     
   35.761341860904778     
  -19.118385220298521     
   15.377387923991572     
  -73.886517251095015     
   35.617953971752542     
  -22.419764884372508     
   15.192893892767335     
  -73.708847851827841     
   35.449805735119746     
  -25.851886458885900     
   15.008842930487880     
  -73.532083546023344     
   35.255916586678097     
  -29.422069632498367     
   14.825232611381654     
  -73.356355626895564     
   35.035251064434362     
  -33.138150084747046     
   14.642060174849977     
  -73.181800711887490     
   34.786714938798767     
  -37.008516655399006     
   14.459322511780549     
  -73.008561046880772     
   34.509151063883266     
  -41.042156220941614     
   14.277016150073809     
  -72.836784831990499     
   34.201334892226214     
  -45.248716557986434     
   14.095137239325709     
  -72.666626570964837     
   33.861969518041306     
  -49.638548399608943     
   13.913681534605470     
  -72.498247446157123     
   33.489680405044247     
  -54.222786059095000     
   13.732644379261572     
  -72.331815721370504     
   33.083009509601027     
  -59.013400624885129     
   13.552020686683200     
  -72.167507175084225     
   32.640409004914396     
  -64.023294847586897     
   13.371804920937784     
  -72.005505566838039     
   32.160234293557487     
  -69.266371414890727     
   13.191991076197974     
  -71.846003139834281     
   31.640736507945817     
  -74.757647533670436     
   13.012572654863316     
  -71.689201163185800     
   31.080054151443274     
  -80.513341958230754     
   12.833542644272834     
  -71.535310517590304     
   30.476204086756557     
  -86.551012334279548     
   12.654893491894828     
  -71.384552328637795     
   29.827071494249445     
  -92.889669746478475     
   12.476617078868987     
  -71.237158652474292     
   29.130398971150871     
  -99.549942189303493     
   12.298704691763520     
  -71.093373219034589     
   28.383774404731078     
  -106.55422586496726     
   12.121146992396188     
  -70.953452238745896     
   27.584617710743842     
  -113.92688324769672     
   11.943933985552460     
  -70.817665279253077     
   26.730166086386095     
  -121.69443870499823     
   11.767054984416767     
  -70.686296219546861     
   25.817457796098630     
  -129.88582612305973     
   11.590498573513088     
  -70.559644289806172     
   24.843314100175657     
  -138.53263878063598     
   11.414252568929221     
  -70.438025206282433     
   23.804319309320910     
  -147.66944355295715     
   11.238303975574139     
  -70.321772411802442     
   22.696798482673707     
  -157.33410308889847     
   11.062638941189793     
  -70.211238433821990     
   21.516792709506994     
  -167.56817522809445     
   10.887242706806930     
  -70.106796373559988     
   20.260031395296256     
  -178.41733596839501     
   10.712099553298380     
  -70.008841541632918     
   18.921901375533320     
  -189.93188945862678     
   10.537192743642118     
  -69.917793257682590     
   17.497412204593587     
  -202.16732691099969     
   10.362504460459711     
  -69.834096834039215     
   15.981157252761122     
  -215.18498747520948     
   10.188015738342017     
  -69.758225766290565     
   14.367269846697084     
  -229.05280375469206     
   10.013706390412770     
  -69.690684157127478     
   12.649373818536855     
  -243.84616319709508     
   9.8395549285100206     
  -69.632009403594736     
   10.820527594558680     
  -259.64891575943147     
   9.6655384762841869     
  -69.582775182792432     
   8.8731607263628991     
  -276.55451657986828     
   9.4916326744174278     
  -69.543594776346495     
   6.7990018520139319     
  -294.66738737839040     
   9.3178115770602048     
  -69.515124780599777     
   4.5889964466759530     
  -314.10446799401444     
   9.1440475384541884     
  -69.498069257141282     
   2.2332129367208946     
  -334.99706951971604     
   8.9703110885629744     
  -69.493184387511164     
 -0.27926508467703376     
  -357.49301387836385     
   8.7965707963590791     
  -69.501283706944776     
  -2.9604626887647054     
  -381.75919123693632     
   8.6227931192125453     
  -69.523244005224285     
  -5.8236566230417939     
  -407.98455222609311     
   8.4489422365869657     
  -69.560011998693739     
  -8.8835407647374272     
  -436.38369812679679     
   8.2749798659651645     
  -69.612611896857302     
  -12.156418500688478     
  -467.20112758086748     
   8.1008650585897772     
  -69.682154010502884     
  -15.660426957544910     
  -500.71636685450312     
   7.9265539722017992     
  -69.769844577169138     
  -19.415799708953770     
  -537.25010662235820     
   7.7519996174777832     
  -69.876997015213064     
  -23.445175508621372     
  -577.17166998825087     
   7.5771515742854740     
  -70.005044861568464     
  -27.773963033533352     
  -620.90805939983125     
   7.4019556731741689     
  -70.155556702849864     
  -32.430773479031984     
  -668.95506124202007     
   7.2263536366599643     
  -70.330253477643325     
  -37.447936438347256     
  -721.89087553783418     
   7.0502826738181898     
  -70.531028613751388     
  -42.862118004880898     
  -780.39302671437883     
   6.8736750204052344     
  -70.759971573026689     
  -48.715065705238871     
  -845.25940812656677     
   6.6964574151337617     
  -71.019395515455258     
  -55.054511266187987     
  -917.43473003207487     
   6.5185505007320490     
  -71.311869972974307     
  -61.935271741428707     
  -998.04393334544693     
   6.3398681359147746     
  -71.640259655431663     
  -69.420601241519392     
  -1088.4348161613875     
   6.1603166012244293     
  -72.007770814442296     
  -77.583862362730002     
  -1190.2328086832454     
   5.9797936776609246     
  -72.418006991418750     
  -86.510608427854152     
  -1305.4120746484834     
   5.7981875718160412     
  -72.875036509957667     
  -96.301198987717555     
  -1436.3886683052735     
   5.6153756544745272     
  -73.383474792426995     
  -107.07411400000737     
  -1586.1439253381061     
   5.4312229707821302     
  -73.948585561027102     
  -118.97019344004291     
  -1758.3898190655609     
   5.2455804683296350     
  -74.576406337334816     
  -132.15811708303491     
  -1957.7932374863585     
   5.0582828737351972     
  -75.273905545952843     
  -146.84156636418228     
  -2190.2847307291840     
   4.8691461268816170     
  -76.049181216474949     
  -163.26870184465156     
  -2463.4887323961962     
   4.6779642524424609     
  -76.911715139430612     
  -181.74486733762262     
  -2787.3373841805528     
   4.4845055070263919     
  -77.872702052072128     
  -202.64989771897726     
  -3174.9460567042142     
   4.2885075815033362     
  -78.945481779230207     
  -226.46199314425837     
  -3643.9486465948571     
   4.0896715529005014     
  -80.146115782075171     
  -253.79160799372042     
  -4218.3470222640935     
   3.8876541542231342     
  -81.494167828711198     
  -285.42921066070045     
  -4931.9928697178002     
   3.6820577396961327     
  -83.013788748321943     
  -322.41915718358479     
  -5831.7985092770523     
   3.4724170262412275     
  -84.735230756288772     
  -366.15764600316174     
  -6991.8180804612612     
   3.2581812169054736     
  -86.697115575313276     
  -418.59628160662243     
  -8504.0963306249978     
   3.0386893247019877     
  -88.949548789545560     
  -482.37700408630855     
  -10588.061163635091     
   2.8131351579968973     
  -91.559959956795325     
  -561.78746281357360     
  -13319.043073884075     
   2.5805159764142998     
  -94.618629328498457     
  -661.68028586770197     
  -17904.638112292090     
   2.3395541413358703     
  -98.262742722442525     
  -795.96507170989571     
  -22464.050836122147     
   2.0885715020372682     
  -102.66376903416919     
  -964.44545298080834     
  -39000.957684053385     
   1.8252749054068955     
  -108.21726425564938     
  -1256.9526356112156     
  -33135.238279876219     
   1.5463580526970850     
  -115.12331315145298     
  -1505.4669227102818     
  -158059.10350736952     
   1.2466709280592034     
  -125.61425595576787     
  -2690.9101990155805     
   85321.987777041300     
  0.91715025548495999     
  -137.46901968002604     
  -2050.9952906877843     
  -1467051.5366517887     
  0.53773630545790196     
  -175.23121244568750     
  -13053.881815576455     
  -1156576.8317660370     
   0.0000000000000000     
  -262.18643711918065     
  -21728.208053821549     
  -1156576.8317660370     
  -41.120703286952249     
  -2750.1028020303615     
   601727794.77941227     
  -143406908834306.66     
  -41.122995068868335     
  -1976.8679389744570     
   171507068.27649230     
  -173731968087039.91     
  -41.123154909361574     
  -1952.4044890097657     
   129090760.87429100     
  -11475588855911.527     
  -41.123325740279462     
  -1929.9496552738453     
   126061005.96044585     
  -42209938711656.445     
  -41.123508304265862     
  -1907.1026012574589     
   114009907.35211936     
  -28177710790397.270     
  -41.123703393061824     
  -1884.5317044165233     
   105310352.59672961     
  -25805437067474.449     
  -41.123911850660619     
  -1862.0508940391612     
   96694823.810744807     
  -21510282767202.266     
  -41.124134576657802     
  -1839.7119718873785     
   88928844.337441400     
  -18398637983366.723     
  -41.124372529807744     
  -1817.5005177943922     
   81745690.078253090     
  -15622692437396.439     
  -41.124626731798628     
  -1795.4205474287201     
   75149930.726652294     
  -13292149456547.119     
  -41.124898271258530     
  -1773.4709441231462     
   69081400.284532547     
  -11302488898313.428     
  -41.125188308005903     
  -1751.6520199695419     
   63501302.515885830     
  -9611890998171.6113     
  -41.125498077558419     
  -1729.9636893989216     
   58369665.178778470     
  -8173546440176.4551     
  -41.125828895914992     
  -1708.4059777748355     
   53650805.602269411     
  -6950306224312.7812     
  -41.126182164626300     
  -1686.9788795211566     
   49311603.692112751     
  -5909924429083.9795     
  -41.126559376170128     
  -1665.6823977587908     
   45321655.587865971     
  -5025118415246.9004     
  -41.126962119648582     
  -1644.5165333085229     
   41652965.555337839     
  -4272640326563.9824     
  -41.127392086825047     
  -1623.4812877576444     
   38279778.268618330     
  -3632720639068.0117     
  -41.127851078519654     
  -1602.5766625396470     
   35178394.418312803     
  -3088539177532.7173     
  -41.128341011382886     
  -1581.8026591836460     
   32327008.276869148     
  -2625787383112.5049     
  -41.128863925067968     
  -1561.1592793889397     
   29705556.475237891     
  -2232292108980.2612     
  -41.129421989823584     
  -1540.6465248864481     
   27295580.328607477     
  -1897699713341.0610     
  -41.130017514529371     
  -1520.2643974604541     
   25080096.358560793     
  -1613201718659.8455     
  -41.130652955197903     
  -1500.0128990726564     
   23043480.148206729     
  -1371306179095.2834     
  -41.131330923967639     
  -1479.8920317259549     
   21171357.258733619     
  -1165640365713.0767     
  -41.132054198612572     
  -1459.9017975546651     
   19450503.761255026     
  -990783776019.71497     
  -41.132825732595343     
  -1440.0421987656011     
   17868754.621718876     
  -842126325639.33154     
  -41.133648665691680     
  -1420.3132377203017     
   16414918.803025525     
  -715746667770.01245     
  -41.134526335215277     
  -1400.7149168825274     
   15078702.225634255     
  -608310166547.86230     
  -41.135462287873118     
  -1381.2472387979801     
   13850635.411980715     
  -516980526945.54828     
  -41.136460292282806     
  -1361.9102061967440     
   12722008.230006892     
  -439345805731.90765     
  -41.137524352184251     
  -1342.7038219031472     
   11684808.952497356     
  -373354807929.11621     
  -41.138658720379482     
  -1323.6280888715194     
   10731668.571567558     
  -317263260795.53308     
  -41.139867913435445     
  -1304.6830102097506     
   9855809.3545476478     
  -269587860156.05887     
  -41.141156727185866     
  -1285.8685891651296     
   9050997.7076952960     
  -229067355831.40479     
  -41.142530253069289     
  -1267.1848291198714     
   8311500.5247571468     
  -194629261356.85495     
  -41.143993895341723     
  -1248.6317336067705     
   7632045.2793628117     
  -165361700773.32504     
  -41.145553389203229     
  -1230.2093063188372     
   7007783.0602928586     
  -140489320508.62689     
  -41.147214819879046     
  -1211.9175511183253     
   6434254.7853684910     
  -119352921161.35533     
  -41.148984642696590     
  -1193.7564719972295     
   5907359.9102646085     
  -101392051747.50613     
  -41.150869704200851     
  -1175.7260731276872     
   5423327.7333916556     
  -86130232374.025345     
  -41.152877264351474     
  -1157.8263588559178     
   4978690.9981245641     
  -73162395811.428589     
  -41.155015019845472     
  -1140.0573336837290     
   4570261.5566632356     
  -62144192335.927071     
  -41.157291128610268     
  -1122.4190022808298     
   4195107.9984613108     
  -52782898830.671043     
  -41.159714235512276     
  -1104.9113694946941     
   3850535.0652095941     
  -44829686804.317345     
  -41.162293499326502     
  -1087.5344403436980     
   3534064.7155971471     
  -38073049946.415802     
  -41.165038621012840     
  -1070.2882200095316     
   3243418.6885938635     
  -32333211444.125843     
  -41.167959873344707     
  -1053.1727138446120     
   2976502.4693605015     
  -27457369602.893085     
  -41.171068131935385     
  -1036.1879273722016     
   2731390.5379333068     
  -23315655158.552406     
  -41.174374907706856     
  -1019.3338662726412     
   2506312.7978877719     
  -19797694800.751236     
  -41.177892380845009     
  -1002.6105363857927     
   2299642.0802811263     
  -16809686206.628225     
  -41.181633436284038     
  -986.01794370358618     
   2109882.6669681999     
  -14271915125.580833     
  -41.185611700761015     
  -969.55609435615418     
   1935659.7113859910     
  -12116640842.798157     
  -41.189841581479811     
  -953.22499461298617     
   1775709.5223643025     
  -10286300475.781841     
  -41.194338306420832     
  -937.02465085967060     
   1628870.6200440174     
  -8731981962.0678997     
  -41.199117966329986     
  -920.95506958827627     
   1494075.5052684529     
  -7412125222.5648031     
  -41.204197558416702     
  -905.01625738736436     
   1370343.0955957249     
  -6291418745.7492056     
  -41.209595031786264     
  -889.20822090867898     
   1256771.7646973177     
  -5339861632.1940441     
  -41.215329334626652     
  -873.53096685416040     
   1152532.9350039256     
  -4531965442.5007715     
  -41.221420463164243     
  -857.98450195143118     
   1056865.1953736120     
  -3846076943.1594777     
  -41.227889512395500     
  -842.56883291552037     
   969068.87962875003     
  -3263801513.4526649     
  -41.234758728594151     
  -827.28396642663165     
   888501.08740892913     
  -2769513507.3895359     
  -41.242051563584106     
  -812.12990908113670     
   814571.10358552355     
  -2349940168.6701150     
  -41.249792730757974     
  -797.10666735562575     
   746736.18180270365     
  -1993807610.2005265     
  -41.258008262809675     
  -782.21424755977523     
   684497.67380428500     
  -1691540450.1859908     
  -41.266725571135879     
  -767.45265577477585     
   627397.46301933564     
  -1435006160.1583974     
  -41.275973506846675     
  -752.82189780239014     
   575014.68950681435     
  -1217298022.7404754     
  -41.285782423308802     
  -738.32197909208071     
   526962.73684269772     
  -1032550659.2662094     
  -41.296184240126159     
  -723.95290466827748     
   482886.46099545667     
  -875783236.77516055     
  -41.307212508441502     
  -709.71467904799124     
   442459.64364415058     
  -742766312.25322771     
  -41.318902477419762     
  -695.60730614965701     
   405382.64914014051     
  -629908631.54731667     
  -41.331291161747679     
  -681.63078919279462     
   371380.27170757618     
  -534161010.53619558     
  -41.344417409955405     
  -667.78513058424539     
   340199.75489695382     
  -452934634.41920590     
  -41.358321973334043     
  -654.07033179984410     
   311608.97148719942     
  -384031667.46221077     
  -41.373047575187584     
  -640.48639324851376     
   285394.75011568703     
  -325586308.15741456     
  -41.388638980118579     
  -627.03331412476734     
   261361.33665453445     
  -276014708.47622997     
  -41.405143063003820     
  -613.71109224795828     
   239328.98014050783     
  -233972443.87421536     
  -41.422608877268630     
  -600.51972388759452     
   219132.63256561689     
  -198318378.85602796     
  -41.441087722015993     
  -587.45920357044713     
   200620.75417612944     
  -168083988.36333883     
  -41.460633207508856     
  -574.52952387045104     
   183654.21478825758     
  -142447290.93863830     
  -41.481301318440806     
  -561.73067518387552     
   168105.28439606761     
  -120710718.02858764     
  -41.503150474360389     
  -549.06264547882915     
   153856.70527075470     
  -102282319.34070668     
  -41.526241586537893     
  -536.52542002853397     
   140800.83900783875     
  -86659798.883728027     
  -41.550638110479859     
  -524.11898112078552     
   128838.88296428639     
  -73416964.684771940     
  -41.576406093204241     
  -511.84330774125135     
   117880.14984094619     
  -62192219.167735726     
  -41.603614214288953     
  -499.69837523512297     
   107841.40584176584     
  -52678788.667862572     
  -41.632333819596212     
  -487.68415493750337     
   98646.262462021870     
  -44616428.845569789     
  -41.662638946454670     
  -475.80061378147332     
   90224.617441482435     
  -37784378.825395130     
  -41.694606338949782     
  -464.04771385623121     
   82512.141671665129     
  -31995392.724983457     
  -41.728315451828891     
  -452.42541201014501     
   75449.805748215498     
  -27090631.023967497     
  -41.763848441370307     
  -440.93365911563609     
   68983.452182332825     
  -22935464.588330604     
  -41.801290141394283     
  -429.57240048543872     
   63063.376376601715     
  -19415445.637022685     
  -41.840728022406203     
  -418.34157164175866     
   57644.035245612351     
  -16434442.643777855     
  -41.882252131658007     
  -407.24111194812224     
   52683.443271425320     
  -13907893.280530684     
  -41.925955011690817     
  -396.27090866769521     
   48143.825621400007     
  -11774232.470773574     
  -41.971931594678367     
  -385.43101107016929     
   43987.879269701341     
  -9947610.6870926656     
  -42.020279069625275     
  -374.72079535893414     
   40190.923774346978     
  -8467040.6924318839     
  -42.071096719184908     
  -364.14220478882373     
   36696.079945387435     
  -6994263.3655096665     
  -42.124485722545543     
  -353.68716000492685     
   33574.190581575414     
  -6475998.6552828671     
  -42.180548920489194     
  -343.38645790256618     
   30448.387056096682     
  -3617594.6366924737     
  -42.239390538351820     
  -333.11982595608032     
   28560.159949103359     
  -9235877.4041946046     
  -42.301115862203744     
  -323.35373735446586     
   23347.109996514064     
  -1721370.9830208134     
  -42.990477189721396     
  -238.89389330353580     
   10436.827623857962     
  -467477.49076218047     
  -43.529786086124282     
  -195.47495813603689     
   6930.7464431416083     
  -275559.24902220542     
  -43.979461929460712     
  -165.98796183949520     
   4864.0520754750678     
  -147045.15756320339     
  -44.366329089174656     
  -144.42479816642992     
   3761.2133937510416     
  -99229.810086209865     
  -44.705433966662383     
  -127.47929013679115     
   3016.9898181044682     
  -67881.505828965586     
  -45.006336654169786     
  -113.66711928056189     
   2507.8785243872258     
  -49972.777850325729     
  -45.275611036247682     
  -102.06471624331938     
   2133.0826905097829     
  -37904.753642373020     
  -45.518033321815956     
  -92.110016921564963     
   1848.7970381919856     
  -29716.157953942613     
  -45.737217697599199     
  -83.423209692241457     
   1625.9258535374158     
  -23838.911560245208     
  -45.935986168238323     
  -75.740560016308976     
   1447.1340168355769     
  -19512.668091681880     
  -46.116597866112805     
  -68.870752458850120     
   1300.7890061479629     
  -16235.589597743692     
  -46.280898497058971     
  -62.671224733068001     
   1179.0220841648850     
  -13700.040789179444     
  -46.430421734002941     
  -57.032990077040687     
   1076.2717782460390     
  -11700.385122978423     
  -46.566460329099051     
  -51.871013406866346     
   988.51888982370110     
  -10097.731662474112     
  -46.690117396612045     
  -47.117751426419225     
   912.78590235514525     
  -8794.9246264047051     
  -46.802344283985661     
  -42.718726751388580     
   846.82396765710985     
  -7722.6254956132525     
  -46.903969117089645     
  -38.629406141145786     
   788.90427644001056     
  -6830.2656275305644     
  -46.995718703615189     
  -34.812952239461929     
   737.67728423353128     
  -6080.3097517797996     
  -47.078235606027256     
  -31.238571626140143     
   692.07496109518274     
  -5444.4398624558617     
  -47.152091635958612     
  -27.880280068085284     
   651.24166212676391     
  -4900.9823364207432     
  -47.217798653589540     
  -24.715965176259349     
   614.48429460360830     
  -4433.1311190406796     
  -47.275817307362651     
  -21.726664911723319     
   581.23581121080315     
  -4027.6998713365138     
  -47.326564178632381     
  -18.896005228256868     
   551.02806217577927     
  -3674.2304607593464     
  -47.370417676165374     
  -16.209756738517207     
   523.47133372008420     
  -3364.3465370452955     
  -47.407722940090558     
  -13.655481567486383     
   498.23873469224446     
  -3091.2782739227027     
  -47.438795953140477     
  -11.222249361661209     
   475.05414763782414     
  -2849.5085377229971     
  -47.463927011692796     
  -8.9004069085543929     
   453.68283360490170     
  -2634.5063678887082     
  -47.483383675416150     
  -6.6813897349278069     
   433.92403584573646     
  -2442.5240740466938     
  -47.497413288968090     
  -4.5575668820874986     
   415.60510529038623     
  -2270.4412048520776     
  -47.506245149909070     
  -2.5221121282265422     
   398.57679625399567     
  -2115.6434657280197     
  -47.510092382182201     
 -0.56889646193896304     
   382.70947026103545     
  -1975.9279220109288     
  -47.509153563021698     
   1.3076022408285111     
   367.89001084595350     
  -1849.4282127089702     
  -47.503614142167663     
   3.1123755160699869     
   354.01929925063621     
  -1734.5550715208756     
  -47.493647685180164     
   4.8499491047321435     
   341.01013621422970     
  -1629.9487190528723     
  -47.479416967015730     
   6.5244382473210525     
   328.78552082133314     
  -1534.4404734903649     
  -47.461074937524693     
   8.1395950925497740     
   317.27721727015540     
  -1447.0216299666263     
  -47.438765576898348     
   9.6988495233386782     
   306.42455504540567     
  -1366.8180573409973     
  -47.412624656153113     
   11.205344459990565     
   296.17341961534822     
  -1293.0693617870804     
  -47.382780415339319     
   12.661966507533799     
   286.47539940194508     
  -1225.1117028994315     
  -47.349354170194580     
   14.071372660114154     
   277.28706163019939     
  -1162.3635474012917     
  -47.312460856339534     
   15.436013651751377     
   268.56933502468974     
  -1104.3138056655087     
  -47.272209518769465     
   16.758154443018597     
   260.28698148219837     
  -1050.5119041752484     
  -47.228703753276157     
   18.039892252226306     
   252.40814220088401     
  -1000.5594503369641     
  -47.182042105498248     
   19.283172473536908     
   244.90394632335676     
  -954.10319366688361     
  -47.132318432512285     
   20.489802770272441     
   237.74817237085514     
  -910.82906684489296     
  -47.079622231213456     
   21.661465587123367     
   230.91695436951846     
  -870.45712494511838     
  -47.024038937173415     
   22.799729287878240     
   224.38852593243007     
  -832.73721760315232     
  -46.965650197185667     
   23.906058094710332     
   218.14299680040642     
  -797.44529611741018     
  -46.904534118301640     
   24.981820979410166     
   212.16215707952585     
  -764.38023050106881     
  -46.840765495812470     
   26.028299635485901     
   206.42930535076783     
  -733.36107697482976     
  -46.774416022332140     
   27.046695642046462     
   200.92909727345659     
  -704.22471121921080     
  -46.705554479880178     
   28.038136915078386     
   195.64741193931252     
  -676.82377611796142     
  -46.634246916639363     
   29.003683528972736     
   190.57123361842781     
  -651.02490476368416     
  -46.560556809870953     
   29.944332980100558     
   185.68854683270018     
  -626.70716639872182     
  -46.484545216302472     
   30.861024954894084     
   180.98824308470975     
  -603.76070815802950     
  -46.406270911157023     
   31.754645657039660     
   176.46003777352456     
  -582.08557302395093     
  -46.325790516865418     
   32.626031741413087     
   172.09439597584495     
  -561.59065190845422     
  -46.243158622390972     
   33.475973896569023     
   167.88246608653154     
  -542.19277108575693     
  -46.158427893998557     
   34.305220112543829     
   163.81602030338834     
  -523.81588007559924     
  -46.071649178213427     
   35.114478666309353     
   159.88740120282137     
  -506.39033894890372     
  -45.982871597639182     
   35.904420853468167     
   156.08947366070458     
  -489.85228574876442     
  -45.892142640237097     
   36.675683491413899     
   152.41558151758883     
  -474.14307285845285     
  -45.799508242609591     
   37.428871216385751     
   148.85950847115043     
  -459.20877126020190     
  -45.705012867777732     
   38.164558594280372     
   145.41544268669892     
  -444.99971986934912     
  -45.608699577895862     
   38.883292062966319     
   142.07794478767880     
  -431.47013958243252     
  -45.510610102304454     
   39.585591721787544     
   138.84191874081054     
  -418.57776305778560     
  -45.410784901285403     
   40.271952982434264     
   135.70258551787714     
  -406.28353460266015     
  -45.309263225850060     
   40.942848093749845     
   132.65545900835724     
  -394.55130960849908     
  -45.206083173861096     
   41.598727551736467     
   129.69632418629348     
  -383.34761100228116     
  -45.101281742762012     
   42.240021404961645     
   126.82121710377638     
  -372.64138947883760     
  -44.994894879164420     
   42.867140464427798     
   124.02640668268509     
  -362.40382481308268     
  -44.886957525521346     
   43.480477426125979     
   121.30837799658697     
  -352.60812996738446     
  -44.777503664095583     
   44.080407913672026     
   118.66381702183159     
  -343.22938916265258     
  -44.666566358414222     
   44.667291447734385     
   116.08959660311169     
  -334.24440065217851     
  -44.554177792384877     
   45.241472348237714     
   113.58276359822034     
  -325.63153943269725     
  -44.440369307234597     
   45.803280574864452     
   111.14052705247511     
  -317.37063005176907     
  -44.325171436419453     
   46.353032510813357     
   108.76024732708684     
  -309.44283643937894     
  -44.208613938640944     
   46.891031694265557     
   106.43942605379149     
  -301.83054855583549     
  -44.090725829094765     
   47.417569501749092     
   104.17569693962272     
  -294.51730204738425     
  -43.971535409067364     
   47.932925787033817     
   101.96681717426735     
  -287.48767537885283     
  -43.851070293987370     
   48.437369478991798     
   99.810659608925974     
  -280.72722381679660     
  -43.729357440030206     
   48.931159141589859     
   97.705205430299998     
  -274.22240300985953     
  -43.606423169367339     
   49.414543498684928     
   95.648537407726053     
  -267.96049801858976     
  -43.482293194144610     
   49.887761926385707     
   93.638833672586628     
  -261.92957272507419     
  -43.356992639267766     
   50.351044915260047     
   91.674361877148570     
  -256.11840616460148     
  -43.230546064067980     
   50.804614504530207     
   89.753473830914061     
  -250.51644431064068     
  -43.102977482914653     
   51.248684690353947     
   87.874600498584243     
  -245.11375610014147     
  -42.974310384838091     
   51.683461809919997     
   86.036247327833181     
  -239.90098515381513     
  -42.844567752220385     
   52.109144903087525     
   84.236989939179566     
  -234.86931493166574     
  -42.713772078608592     
   52.525926053128458     
   82.475470077192071     
  -230.01043037456535     
  -42.581945385700763     
   52.933990707944893     
   80.750391849382837     
  -225.31648246373786     
  -42.449109239551881     
   53.333517983145612     
   79.060518230904790     
  -220.78006222196163     
  -42.315284766043547     
   53.724680948133468     
   77.404667764240102     
  -216.39416530426396     
  -42.180492665658520     
   54.107646896355220     
   75.781711524458117     
  -212.15217162674784     
  -42.044753227598285     
   54.482577600759505     
   74.190570237257504     
  -208.04781781310433     
  -41.908086343279557     
   54.849629555361801     
   72.630211603659234     
  -204.07517346277598     
  -41.770511519243215     
   55.208954203877667     
   71.099647802688409     
  -200.22862375314060     
  -41.632047889507000     
   55.560698156195741     
   69.597933124539850     
  -196.50284477085319     
  -41.492714227391431     
   55.905003393478985     
   68.124161788758443     
  -192.89279280508237     
  -41.352528956846442     
   56.242007462557680     
   66.677465842720324     
  -189.39367680093949     
  -41.211510163304730     
   56.571843660331268     
   65.257013266713287     
  -186.00095465179703     
  -41.069675604085901     
   56.894641208765115     
   63.862006106824808     
  -182.71031009296178     
  -40.927042718374416     
   57.210525420984993     
   62.491678781127590     
  -179.51764014999708     
  -40.783628636792699     
   57.519617859137817     
   61.145296480002614     
  -176.41904932579831     
  -40.639450190589500     
   57.822036484362975     
   59.822153610059118     
  -173.41082674153213     
  -40.494523920462697     
   58.117895799411869     
   58.521572409497630     
  -170.48944470556208     
  -40.348866085034182     
   58.407306984371125     
   57.242901574205916     
  -167.65154546017399     
  -40.202492668993813     
   58.690378025764780     
   55.985514983254603     
  -164.89392604930501     
  -40.055419390928350     
   58.967213839567627     
   54.748810537884822     
  -162.21354116035783     
  -39.907661710850149     
   59.237916388360290     
   53.532208979182130     
  -159.60748096860144     
  -39.759234837440019     
   59.502584792988046     
   52.335152871917622     
  -157.07297576082107     
  -39.610153735017349     
   59.761315439052112     
   51.157105553711489     
  -154.60737879621846     
  -39.460433130250301     
   60.014202078468237     
   49.997550212739853     
  -152.20816531401752     
  -39.310087518617884     
   60.261335926432302     
   48.855988972884717     
  -149.87292511384979     
  -39.159131170635177     
   60.502805753950838     
   47.731942034530846     
  -147.59935355765833     
  -39.007578137852484     
   60.738697976244289     
   46.624946882848405     
  -145.38524891854635     
  -38.855442258638369     
   60.969096737241308     
   45.534557515959307     
  -143.22850778529090     
  -38.702737163756225     
   61.194083990300129     
   44.460343707569621     
  -141.12711446724606     
  -38.549476281743466     
   61.413739575441717     
   43.401890349065276     
  -139.07914522517461     
  -38.395672844101824     
   61.628141293214071     
   42.358796759876469     
  -137.08275239321696     
  -38.241339890307046     
   61.837364975406082     
   41.330676116927336     
  -135.13617454759898     
  -38.086490272645527     
   62.041484552717954     
   40.317154807820344     
  -133.23771580244983     
  -37.931136660885493     
   62.240572119585757     
   39.317871939301966     
  -131.38575888598385     
  -37.775291546789390     
   62.434697996303157     
   38.332478747657092     
  -129.57874718235078     
  -37.618967248474384     
   62.623930788531773     
   37.360638143789458     
  -127.81519301108506     
  -37.462175914627046     
   62.808337444381763     
   36.402024196206320     
  -126.09366474122641     
  -37.304929528578377     
   62.987983309148895     
   35.456321710647117     
  -124.41279367559079     
  -37.147239912244714     
   63.162932177820714     
   34.523225758080187     
  -122.77125985428785     
  -36.989118729940110     
   63.333246345488845     
   33.602441309173031     
  -121.16780239338698     
  -36.830577492065117     
   63.498986655739834     
   32.693682791222628     
  -119.60120460492253     
  -36.671627558677145     
   63.660212547109609     
   31.796673756685706     
  -118.07030088665859     
  -36.512280142946842     
   63.816982097751406     
   30.911146500035766     
  -116.57396950003961     
  -36.352546314505112     
   63.969352068323460     
   30.036841728785468     
  -115.11113228599886     
  -36.192437002684940     
   64.117377943237031     
   29.173508236640476     
  -113.68075256453371     
  -36.031962999662127     
   64.261113970309651     
   28.320902592406473     
  -112.28183154249142     
  -35.871134963498768     
   64.400613198930259     
   27.478788855837784     
  -110.91341181998709     
  -35.709963421093157     
   64.535927516737814     
   26.646938267187899     
  -109.57456583721229     
  -35.548458771039734     
   64.667107684964307     
   25.825129023408806     
  -108.26440738064268     
  -35.386631286402292     
   64.794203372442965     
   25.013145968053987     
  -106.98207606428686     
  -35.224491117403822     
   64.917263188357026     
   24.210780397571835     
  -105.72674939385526     
  -35.062048294035904     
   65.036334713793750     
   23.417829777117920     
  -104.49762894648761     
  -34.899312728590765     
   65.151464532136600     
   22.634097560019264     
  -103.29394923952000     
  -34.736294218118630     
   65.262698258388454     
   21.859392940722863     
  -102.11497040226325     
  -34.573002446813192     
   65.370080567397025     
   21.093530662705888     
  -100.95997861124522     
  -34.409446988327723     
   65.473655221111599     
   20.336330823121546     
  -99.828286220495514     
  -34.245637308024271     
   65.573465094860566     
   19.587618676467830     
  -98.719228531422502     
  -34.081582765158338     
   65.669552202707948     
   18.847224462482160     
  -97.632164759594090     
  -33.917292615001251     
   65.761957721931111     
   18.114983226785203     
  -96.566476033475993     
  -33.752776010902444     
   65.850722016639409     
   17.390734656534132     
  -95.521563792541201     
  -33.588042006293676     
   65.935884660600976     
   16.674322928090074     
  -94.496851829584386     
  -33.423099556637183     
   66.017484459269610     
   15.965596539368189     
  -93.491781087630613     
  -33.257957521319717     
   66.095559471071070     
   15.264408181210960     
  -92.505812513802525     
  -33.092624665494228     
   66.170147027992485     
   14.570614587357440     
  -91.538424484943363     
  -32.927109661870958     
   66.241283755470178     
   13.884076403720364     
  -90.589113884783416     
  -32.761421092459663     
   66.309005591603437     
   13.204658049584488     
  -89.657391186424732     
  -32.595567450264582     
   66.373347805766613     
   12.532227615686303     
  -88.742786767045970     
  -32.429557140933611     
   66.434345016593170     
   11.866656714933455     
  -87.844841935303037     
  -32.263398484363314     
   66.492031209381551     
   11.207820400418683     
  -86.963116679129655     
  -32.097099716261056     
   66.546439752945915     
   10.555597025325209     
  -86.097181744309665     
  -31.930668989665747     
   66.597603415914833     
   9.9098681622428870     
  -85.246623473001392     
  -31.764114376428438     
   66.645554382535920     
   9.2705184861953764     
  -84.411040774711864     
  -31.597443868654075     
   66.690324267952377     
   8.6374356803850496     
  -83.590044055129653     
  -31.430665380105630     
   66.731944133028264     
   8.0105103499715771     
  -82.783257335836524     
  -31.263786747571768     
   66.770444498703071     
   7.3896359199528030     
  -81.990314803420290     
  -31.096815732199179     
   66.805855359900278     
   6.7747085589271503     
  -81.210862852979304     
  -30.929760020790667     
   66.838206199016426     
   6.1656270875298045     
  -80.444557829043376     
  -30.762627227070045     
   66.867525998994779     
   5.5622929038119793     
  -79.691066588655900     
  -30.595424892914824     
   66.893843256015302     
   4.9646099043970597     
  -78.950066517129272     
  -30.428160489557673     
   66.917185991790092     
   4.3724844055185894     
  -78.221243082963468     
  -30.260841418757586     
   66.937581765509876     
   3.7858250823963626     
  -77.504293235943962     
  -30.093475013941628     
   66.955057685423682     
   3.2045428831267824     
  -76.798920171552624     
  -29.926068541318177     
   66.969640420086094     
   2.6285509818401369     
  -76.104837914923991     
  -29.758629200962417     
   66.981356209284399     
   2.0577646974782065     
  -75.421767088181980     
  -29.591164127874958     
   66.990230874638883     
   1.4921014443168414     
  -74.749437480072729     
  -29.423680393014294     
   66.996289829907710     
  0.93148066321629541     
  -74.087585410697457     
  -29.256185004303902     
   66.999558090997340     
  0.37582377263606404     
  -73.435955563860702     
  -29.088684907614635     
   67.000060285693706     
 -0.17494589409289174     
  -72.794299021428628     
  -28.921186987723161     
   66.997820663116585     
 -0.72090313675360695     
  -72.162374063952697     
  -28.753698069247069     
   66.992863102919117     
  -1.2621209422332527     
  -71.539945615937754     
  -28.586224917557310     
   66.985211124227661     
  -1.7986705343527862     
  -70.926784617783710     
  -28.418774239668590     
   66.974887894344306     
  -2.3306214189861647     
  -70.322668819012151     
  -28.251352685108298     
   66.961916237209024     
  -2.8580414351287562     
  -69.727380915540749     
  -28.083966846764572     
   66.946318641641213     
  -3.3809967919953121     
  -69.140710432512918     
  -27.916623261714019     
   66.928117269360627     
  -3.8995521202391594     
  -68.562451693678938     
  -27.749328412029676     
   66.907333962790176     
  -4.4137705079417522     
  -67.992404604079965     
  -27.582088725569697     
   66.883990252664134     
  -4.9237135424723526     
  -67.430373995625914     
  -27.414910576747275     
   66.858107365439352     
  -5.4294413474395355     
  -66.876169933921162     
  -27.247800287282253     
   66.829706230515896     
  -5.9310126219439452     
  -66.329607409529274     
  -27.080764126934966     
   66.798807487267254     
  -6.4284846775154154     
  -65.790505310496997     
  -26.913808314222678     
   66.765431491905105     
  -6.9219134673441429     
  -65.258687793907853     
  -26.746939017119082     
   66.729598324172244     
  -7.4113536257984522     
  -64.733983201792654     
  -26.580162353737300     
   66.691327793858221     
  -7.8968584998118976     
  -64.216223324078328     
  -26.413484392996768     
   66.650639447171827     
  -8.3784801747424851     
  -63.705244711521956     
  -26.246911155274379     
   66.607552572959776     
  -8.8562695100789011     
  -63.200887799011461     
  -26.080448613040289     
   66.562086208763148     
  -9.3302761685714870     
  -62.702996143568988     
  -25.914102691478750     
   66.514259146742603     
  -9.8005486396482553     
  -62.211417393181222     
  -25.747879269094287     
   66.464089939468238     
  -10.267134270097115     
  -61.726002674581913     
  -25.581784178303597     
   66.411596905567606     
  -10.730079290156478     
  -61.246606026933513     
  -25.415823206013460     
   66.356798135253825     
  -11.189428835358481     
  -60.773085908348939     
  -25.250002094185017     
   66.299711495716252     
  -11.645226979671088     
  -60.305301156606845     
  -25.084326540384676     
   66.240354636421202     
  -12.097516738345650     
  -59.843118606344206     
  -24.918802198321970     
   66.178744994255609     
  -12.546340127893222     
  -59.386401011632067     
  -24.753434678374642     
   66.114899798597179     
  -12.991738135480473     
  -58.935021746689934     
  -24.588229548101214     
   66.048836076262020     
  -13.433750798580638     
  -58.488849445959161     
  -24.423192332741319     
   65.980570656342010     
  -13.872417169425342     
  -58.047761996928131     
  -24.258328515704058     
   65.910120174957441     
  -14.307775384402294     
  -57.611633420437606     
  -24.093643539044585     
   65.837501079908790     
  -14.739862635055585     
  -57.180347152322653     
  -23.929142803929210     
   65.762729635224403     
  -15.168715238697995     
  -56.753780556454572     
  -23.764831671089208     
   65.685821925645484     
  -15.594368592871415     
  -56.331823161579344     
  -23.600715461263540     
   65.606793860996845     
  -16.016857266583251     
  -55.914355528343890     
  -23.436799455630766     
   65.525661180497778     
  -16.436214933045839     
  -55.501271975086063     
  -23.273088896230231     
   65.442439456983010     
  -16.852474472858976     
  -55.092457285008372     
  -23.109588986372870     
   65.357144101044625     
  -17.265667902496549     
  -54.687808675735738     
  -22.946304891041663     
   65.269790365119476     
  -17.675826467564558     
  -54.287216004132858     
  -22.783241737282033     
   65.180393347481569     
  -18.082980587595564     
  -53.890578782478912     
  -22.620404614582299     
   65.088967996191414     
  -18.487159928464148     
  -53.497791476012509     
  -22.457798575244361     
   64.995529112958920     
  -18.888393364534252     
  -53.108755610757605     
  -22.295428634744802     
   64.900091356968545     
  -19.286709031614926     
  -52.723369800619786     
  -22.133299772086477     
   64.802669248626714     
  -19.682134305119583     
  -52.341538143082694     
  -21.971416930140855     
   64.703277173260929     
  -20.074695841192693     
  -51.963161825078650     
  -21.809785015981110     
   64.601929384770756     
  -20.464419554880791     
  -51.588148258161617     
  -21.648408901206221     
   64.498640009216501     
  -20.851330666816995     
  -51.216400521472380     
  -21.487293422256101     
   64.393423048372640     
  -21.235453670728049     
  -50.847828788352366     
  -21.326443380717940     
   64.286292383229224     
  -21.616812386640682     
  -50.482339340216605     
  -21.165863543623839     
   64.177261777433387     
  -21.995429931692300     
  -50.119841570921416     
  -21.005558643739850     
   64.066344880745476     
  -22.371328743474219     
  -49.760248011829582     
  -20.845533379846511     
   63.953555232377880     
  -22.744530603562932     
  -49.403466391942807     
  -20.685792417010997     
   63.838906264365214     
  -23.115056601502513     
  -49.049412800466264     
  -20.526340386850922     
   63.722411304867698     
  -23.482927197506001     
  -48.697996505392226     
  -20.367181887789929     
   63.604083581445686     
  -23.848162171296451     
  -48.349134355712273     
  -20.208321485305113     
   63.483936224320040     
  -24.210780678964284     
  -48.002737611236370     
  -20.049763712166328     
   63.361982269595003     
  -24.570801211048568     
  -47.658724649593459     
  -19.891513068667486     
   63.238234662452584     
  -24.928241645920508     
  -47.317007012047057     
  -19.733574022849872     
   63.112706260341504     
  -25.283119198510871     
  -46.977504999930922     
  -19.575951010717528     
   62.985409836130202     
  -25.635450486010345     
  -46.640130555830325     
  -19.418648436444776     
   62.856358081252225     
  -25.985251465179083     
  -46.304804808569166     
  -19.261670672575882     
   62.725563608836175     
  -26.332537501243344     
  -45.971440501664425     
  -19.105022060216928     
   62.593038956820550     
  -26.677323305005835     
  -45.639959082391620     
  -18.948706909219897     
   62.458796591062729     
  -27.019622998123765     
  -45.310274156061702     
  -18.792729498359009     
   62.322848908431681     
  -27.359450054294236     
  -44.982306601206083     
  -18.637094075499313     
   62.185208239911439     
  -27.696817353803272     
  -44.655971189599732     
  -18.481804857757542     
   62.045886853682610     
  -28.031737137725280     
  -44.331187915450222     
  -18.326866031655261     
   61.904896958220576     
  -28.364221047091149     
  -44.007871839777529     
  -18.172281753264247     
   61.762250705388119     
  -28.694280085889488     
  -43.685942947873933     
  -18.018056148344176     
   61.617960193528404     
  -29.021924657998532     
  -43.365315101300148     
  -17.864193312472512     
   61.472037470580254     
  -29.347164521258293     
  -43.045908581013698     
  -17.710697311166644     
   61.324494537188073     
  -29.670008835615889     
  -42.727636319491758     
  -17.557572179998211     
   61.175343349828999     
  -29.990466108012086     
  -42.410417052530583     
  -17.404821924699583     
   61.024595823969207     
  -30.308544235906055     
  -42.094164668997720     
  -17.252450521262460     
   60.872263837202141     
  -30.624250470923535     
  -41.778793254024038     
  -17.100461916028539     
   60.718359232474008     
  -30.937591420328722     
  -41.464219861767219     
  -16.948860025772170     
   60.562893821249958     
  -31.248573069291968     
  -41.150353556807787     
  -16.797648737774999     
   60.405879386774302     
  -31.557200720968034     
  -40.837111362509567     
  -16.646831909892438     
   60.247327687331421     
  -31.863479056186847     
  -40.524400055342852     
  -16.496413370611958     
   60.087250459549445     
  -32.167412056601925     
  -40.212135211645410     
  -16.346396919103054     
   59.925659421731218     
  -32.469003070689261     
  -39.900220960028108     
  -16.196786325258866     
   59.762566277234768     
  -32.768254727889477     
  -39.588570405446568     
  -16.047585329729245     
   59.597982717900223     
  -33.065169005930322     
  -39.277085723909778     
  -15.898797643945242     
   59.431920427513241     
  -33.359747148859654     
  -38.965676707506113     
  -15.750426950134841     
   59.264391085330679     
  -33.651989724165944     
  -38.654243072777021     
  -15.602476901329835     
   59.095406369652231     
  -33.941896547211776     
  -38.342690747042347     
  -15.454951121363671     
   58.924977961464670     
  -34.229466727814589     
  -38.030916751710294     
  -15.307853204860129     
   58.753117548136501     
  -34.514698603452423     
  -37.718822937410671     
  -15.161186717212670     
   58.579836827189169     
  -34.797589775482997     
  -37.406302553729475     
  -15.014955194554268     
   58.405147510138868     
  -35.078137044635973     
  -37.093253232173929     
  -14.869162143717535     
   58.229061326417586     
  -35.356336443877268     
  -36.779563936814554     
  -14.723811042184948     
   58.051590027374381     
  -35.632183173403391     
  -36.465127435075637     
  -14.578905338028965     
   57.872745390367960     
  -35.905671629166449     
  -36.149827633737765     
  -14.434448449841781     
   57.692539222953990     
  -36.176795336419488     
  -35.833552302828110     
  -14.290443766654507     
   57.510983367166219     
  -36.445546978690693     
  -35.516179436801458     
  -14.146894647845508     
   57.328089703908319     
  -36.711918324466708     
  -35.197590700591562     
  -14.003804423037623     
   57.143870157460356     
  -36.975900254721140     
  -34.877658117743856     
  -13.861176391983969     
   56.958336700097036     
  -37.237482690604224     
  -34.556256322071761     
  -13.719013824442051     
   56.771501356837980     
  -37.496654613019757     
  -34.233250965213124     
  -13.577319960035837     
   56.583376210317290     
  -37.753403995258850     
  -33.908507094287827     
  -13.436098008105434     
   56.393973405832973     
  -38.007717798466018     
  -33.581885691677378     
  -13.295351147544059     
   56.203305156483928     
  -38.259581941153591     
  -33.253240164167096     
  -13.155082526621856     
   56.011383748525077     
  -38.508981242384849     
  -32.922424621746408     
  -13.015295262796196     
   55.818221546851497     
  -38.755899427047943     
  -32.589282256832732     
  -12.875992442508018     
   55.623831000673938     
  -39.000319043974194     
  -32.253657480865151     
  -12.737177120963759     
   55.428224649376304     
  -39.242221475080676     
  -31.915382539797552     
  -12.598852321902386     
   55.231415128578277     
  -39.481586844129168     
  -31.574291362431200     
  -12.461021037347022     
   55.033415176394591     
  -39.718394029347394     
  -31.230203887113095     
  -12.323686227340652     
   54.834237639924964     
  -39.952620558500747     
  -30.882941726020565     
  -12.186850819665297     
   54.633895481975102     
  -40.184242621445897     
  -30.532311991508017     
  -12.050517709544115     
   54.432401788018026     
  -40.413234961382216     
  -30.178121633866727     
  -11.914689759325732     
   54.229769773430483     
  -40.639570873636210     
  -29.820163697602474     
  -11.779369798150171     
   54.026012790992972     
  -40.863222101368230     
  -29.458229484664773     
  -11.644560621595661     
   53.821144338683297     
  -41.084158822503213     
  -29.092094980770650     
  -11.510264991305574     
   53.615178067789884     
  -41.302349534858998     
  -28.721534568636898     
  -11.376485634594673     
   53.408127791342430     
  -41.517761044123773     
  -28.346305590846356     
  -11.243225244033864     
   53.200007492891977     
  -41.730358336055119     
  -27.966162665694469     
  -11.110486477012529     
   52.990831335661724     
  -41.940104556047828     
  -27.580842662517643     
  -10.978271955277513     
   52.780613672081564     
  -42.146960876016713     
  -27.190077770093392     
  -10.846584264447753     
   52.569369053743294     
  -42.350886459292411     
  -26.793581982060836     
  -10.715425953503480     
   52.357112241784662     
  -42.551838324157870     
  -26.391062423696205     
  -10.584799534248898     
   52.143858217743436     
  -42.749771292335588     
  -25.982206908870719     
  -10.454707480747096     
   51.929622194902208     
  -42.944637844152126     
  -25.566694363937447     
  -10.325152228725969     
   51.714419630162126     
  -43.136388051881653     
  -25.144184379755611     
  -10.196136174953772     
   51.498266236445602     
  -43.324969434729809     
  -24.714321538133671     
  -10.067661676582896     
   51.281177995743114     
  -43.510326846265819     
  -24.276735402665913     
  -9.9397310504603205     
   51.063171172722988     
  -43.692402361785810     
  -23.831032384608068     
  -9.8123465724031522     
   50.844262329056839     
  -43.871135104670373     
  -23.376805309179858     
  -9.6855104764375000     
   50.624468338433950     
  -44.046461144489221     
  -22.913620276011851     
  -9.5592249539988821     
   50.403806402331320     
  -44.218313296559316     
  -22.441026650883114     
  -9.4334921530922013     
   50.182294066598821     
  -44.386620996440932     
  -21.958545076651806     
  -9.3083141774091960     
   49.959949238896428     
  -44.551310084515826     
  -21.465676160084715     
  -9.1836930854011758     
   49.736790207045850     
  -44.712302655716456     
  -20.961888135231504     
  -9.0596308893046587     
   49.512835658364729     
  -44.869516816730695     
  -20.446626271777017     
  -8.9361295541173895     
   49.288104700038481     
  -45.022866513769017     
  -19.919298836596052     
  -8.8131909965220459     
   49.062616880616446     
  -45.172261255043495     
  -19.379288137053109     
  -8.6908170837547285     
   48.836392212688665     
  -45.317605916071386     
  -18.825933805757266     
  -8.5690096324151952     
   48.609451196849442     
  -45.458800419614576     
  -18.258545517349880     
  -8.4477704072154705     
   48.381814847022923     
  -45.595739510994690     
  -17.676384889149279     
  -8.3271011196633680     
   48.153504717251273     
  -45.728312397663316     
  -17.078677504276747     
  -8.2070034266770637     
   47.924542930059758     
  -45.856402478945391     
  -16.464595446803163     
  -8.0874789291267088     
   47.694952206500396     
  -45.979886944796419     
  -15.833267413389134     
  -7.9685291702986687     
   47.464755898012420     
  -46.098636450396832     
  -15.183761976483018     
  -7.8501556342777308     
   47.233978020223375     
  -46.212514665220453     
  -14.515095810738952     
  -7.7323597442422045     
   47.002643288850827     
  -46.321377883800999     
  -13.826217491176287     
  -7.6151428606664968     
   46.770777157853857     
  -46.425074514984821     
  -13.116013847350695     
  -7.4985062794252997     
   46.538405860019296     
  -46.523444618839946     
  -12.383293961285061     
  -7.3824512297930847     
   46.305556450163316     
  -46.616319323549590     
  -11.626792842084193     
  -7.2669788723320892     
   46.072256851179787     
  -46.703520269865223     
  -10.845157846326945     
  -7.1520902966614202     
   45.838535903120849     
  -46.784858953712671     
  -10.036945177096381     
  -7.0377865190993445     
   45.604423415630208     
  -46.860136042540894     
  -9.2006133942272150     
  -6.9240684801701216     
   45.369950223916362     
  -46.929140642997595     
  -8.3345094180335835     
  -6.8109370419660564     
   45.135148248649784     
  -46.991649463632854     
  -7.4368677509306895     
  -6.6983929853546407     
   44.900050560061295     
  -47.047425971764831     
  -6.5057904942362574     
  -6.5864370070197849     
   44.664691446630698     
  -47.096219400471604     
  -5.5392460896855527     
  -6.4750697163251836     
   44.429106488764162     
  -47.137763746144245     
  -4.5350470484897105     
  -6.3642916319867942     
   44.193332637901278     
  -47.171776599007913     
  -3.4908457323383182     
  -6.2541031785402517     
   43.957408301548760     
  -47.197957942000457     
  -2.4041099948220235     
  -6.1445046825877334     
   43.721373434776353     
  -47.215988766961615     
  -1.2721149166594885     
  -6.0354963688073839     
   43.485269638786860     
  -47.225529628836568     
  -9.1915664188488941E-002
  -5.9270783557067768     
   43.249140267223972     
  -47.226218996317982     
   1.1396650156108266     
  -5.8192506511001802     
   43.013030540961424     
  -47.217671508700896     
   2.4260687480967542     
  -5.7120131472873794     
   42.776987672206943     
  -47.199475993090175     
   3.7710185907173703     
  -5.6053656159096557     
   42.541060998840074     
  -47.171193353659788     
   5.1785574480311647     
  -5.4993077024560533     
   42.305302130023918     
  -47.132354172799559     
   6.6530711095170147     
  -5.3938389203903396     
   42.069765104243231     
  -47.082456139478182     
   8.1993345856501296     
  -5.2889586448659980     
   41.834506561069318     
  -47.020961130085801     
   9.8225435675589488     
  -5.1846661059931467     
   41.599585928110784     
  -46.947292053329114     
   11.528370670775434     
  -5.0809603816174089     
   41.365065624794212     
  -46.860829273298293     
   13.323008146986410     
  -4.9778403895663814     
   41.131011284830478     
  -46.760906712195897     
   15.213236911137432     
  -4.8753048793144274     
   40.897491999461579     
  -46.646807435362362     
   17.206484354396789     
  -4.7733524230109285     
   40.664580583866417     
  -46.517758802704392     
   19.310910716400095     
  -4.6719814058107971     
   40.432353869428823     
  -46.372926972331385     
   21.535486790017192     
  -4.5711900154388232     
   40.200893024944484     
  -46.211410821406261     
   23.890102183227466     
  -4.4709762309112513     
   39.970283910253393     
  -46.032235055032061     
   26.385674684522897     
  -4.3713378103285425     
   39.740617466378559     
  -45.834342494898138     
   29.034281676694370     
  -4.2722722776425401     
   39.511990146685513     
  -45.616585382322931     
   31.849316510081824     
  -4.1737769082888931     
   39.284504394458459     
  -45.377715508497310     
   34.845655375541931     
  -4.0758487135613120     
   39.058269172954269     
  -45.116373093180755     
   38.039869674697798     
  -3.9784844235877928     
   38.833400555044761     
  -44.831074070620517     
   41.450451752972299     
  -3.8816804687498156     
   38.610022380662031     
  -44.520195682473229     
   45.098100227042814     
  -3.7854329593633578     
   38.388266991628917     
  -44.181959930770397     
   49.006031843034826     
  -3.6897376634146073     
   38.168276055072127     
  -43.814414691947647     
   53.200369879454904     
  -3.5945899821129701     
   37.950201488547620     
  -43.415411917851728     
   57.710580554969745     
  -3.4999849229882685     
   37.734206502343774     
  -42.982582563689462     
   62.570010956714107     
  -3.4059170702170087     
   37.520466777230759     
  -42.513307481514090     
   67.816508154641781     
  -3.3123805518127534     
   37.309171799351091     
  -42.004683670354289     
   73.493178391106980     
  -3.2193690032564009     
   37.100526378094152     
  -41.453484832420976     
   79.649278629500756     
  -3.1268755270713915     
   36.894752377906350     
  -40.856115242699730     
   86.341310928520585     
  -3.0348926477639071     
   36.692090701272761     
  -40.208555410735812     
   93.634328952310710     
  -2.9434122614456544     
   36.492803567886938     
  -39.506297943593495     
   101.60354991480297     
  -2.8524255793326150     
   36.297177144729872     
  -38.744271319232460     
   110.33631048631301     
  -2.7619230641616861     
   36.105524593955330     
  -37.916748990585127     
   119.93449740241864     
  -2.6718943583814649     
   35.918189620828691     
  -37.017240260066970     
   130.51754610744973     
  -2.5823282027443626     
   35.735550623517881     
  -36.038358664261118     
   142.22620512108460     
  -2.4932123436427625     
   35.558025571542586     
  -34.971662125852959     
   155.22725801654263     
  -2.4045334271762879     
   35.386077772001137     
  -33.807457690728910     
   169.71953169742127     
  -2.3162768774891673     
   35.220222724766813     
  -32.534561202998219     
   185.94156686388499     
  -2.2284267563477886     
   35.061036323130530     
  -31.139999451519117     
   204.18153718307516     
  -2.1409656002000177     
   34.909164729695114     
  -29.608637922646082     
   224.79016917896692     
  -2.0538742300164010     
   34.765336355753988     
  -27.922711653803795     
   248.19776791060480     
  -1.9671315279847306     
   34.630376505633294     
  -26.061228394474298     
   274.93690887121221     
  -1.8807141735089097     
   34.505225430702261     
  -23.999201577940156     
   305.67303290649562     
  -1.7945963288008788     
   34.390960792179555     
  -21.706653831141487     
   341.24631580953411     
  -1.7087492614331881     
   34.288825891445278     
  -19.147306462569922     
   382.72966517165440     
  -1.6231408872189494     
   34.200265540354394     
  -16.276833973782576     
   431.51083449286102     
  -1.5377352112236087     
   34.126972198632224     
  -13.040502715086046     
   489.40913216057527     
  -1.4524916368513092     
   34.070946106284801     
  -9.3699342238818080     
   558.85069910231311     
  -1.3673641016323210     
   34.034574885773566     
  -5.1785539806143639     
   643.11460096723590     
  -1.2822999817146277     
   34.020740514638625     
 -0.35519447336019738     
   746.77199544769621     
  -1.1972386820810588     
   34.032966517186473     
   5.2455954924976540     
   876.14864882663619     
  -1.1121097909936284     
   34.075622281814454     
   11.816710358697286     
   1040.9496898464536     
  -1.0268306160104446     
   34.154223640292564     
   19.623833032545868     
   1253.7244518827617     
 -0.94130281850870090     
   34.275850138928092     
   29.026766421666380     
   1541.3535220831504     
 -0.85540769222246071     
   34.449884349575491     
   40.586917837290272     
   1919.2463271949291     
 -0.76899932488817835     
   34.688804807396842     
   54.981265291251937     
   2520.0973648221775     
 -0.68189430344028856     
   35.010962959443525     
   73.881995527418709     
   3179.4526275285316     
 -0.59385545462233014     
   35.439987673846765     
   97.727890233882192     
   5128.9630621707074     
 -0.50456454607590295     
   36.024795182431895     
   136.19511320016338     
   5040.1765172042496     
 -0.41357258590424284     
   36.800274058130270     
   173.99643707919444     
   18299.397876606010     
 -0.32019849493534802     
   38.013369953712647     
   311.24192115374268     
  -4092.7155118120841     
 -0.22328375672372969     
   39.492841143634848     
   280.54655481515272     
   154409.65637867263     
 -0.12038558701612856     
   43.790754974810895     
   1438.6189776552242     
   122709.18200057710     
   0.0000000000000000     
   53.284647025597579     
   2358.9378426595326     
   122709.18200057710     
   13.333333333333334     
  -94.609799750637592     
   9871736.5521756709     
  -2278066793717.0767     
   13.333246317203342     
  -81.700527027437488     
   3037536.1710244422     
  -2745592960540.5049     
   13.333239686835510     
  -81.260674813541499     
   2367205.2221615338     
  -244061062701.24203     
   13.333232553593030     
  -80.849690038252106     
   2302768.8596112635     
  -709560623293.22754     
   13.333224879539106     
  -80.430669842597510     
   2100186.5934225917     
  -487542402635.04407     
   13.333216623892744     
  -80.013887808012001     
   1949663.3000703414     
  -445307117120.22729     
   13.333207742817072     
  -79.596483920929515     
   1800990.8991293446     
  -374045378635.21606     
   13.333198189192045     
  -79.179254477758349     
   1665947.1731122131     
  -321473158129.26337     
   13.333187912370393     
  -78.761977903758435     
   1540438.3562574787     
  -274523549187.40781     
   13.333176857915591     
  -78.344715983826802     
   1424536.9984061783     
  -234849658572.44672     
   13.333164967320540     
  -77.927451622074159     
   1317316.3937156152     
  -200809368345.51392     
   13.333152177705553     
  -77.510189718125588     
   1218175.7603286305     
  -171726510252.82272     
   13.333138421494148     
  -77.092929013284305     
   1126493.6790449200     
  -146850713423.75198     
   13.333123626065028     
  -76.675670006432384     
   1041711.8893494912     
  -125578932512.45572     
   13.333107713378514     
  -76.258412717068367     
   963310.68999983801     
  -107388701106.54662     
   13.333090599575605     
  -75.841157288369004     
   890809.70465915033     
  -91832989140.639542     
   13.333072194547645     
  -75.423903856098335     
   823765.16081411240     
  -78530924185.085434     
   13.333052401474498     
  -75.006652568917659     
   761766.14034226909     
  -67155329727.509964     
   13.333031116328938     
  -74.589403579968945     
   704433.22769301129     
  -57427854027.855675     
   13.333008227344832     
  -74.172157052392848     
   651414.96316878148     
  -49109168058.229233     
   13.332983614446475     
  -73.754913177671256     
   602386.88194986072     
  -41995635727.894028     
   13.332957148636311     
  -73.337672136911678     
   557048.51428746828     
  -35912412169.509506     
   13.332928691338015     
  -72.920434146902821     
   515122.29544055712     
  -30710408751.832916     
   13.332898093691753     
  -72.503199417360619     
   476351.37450294418     
  -26261927462.200035     
   13.332865195798156     
  -72.085968198839879     
   440498.29057962657     
  -22457786012.668026     
   13.332829825907353     
  -71.668740736751730     
   407343.50223984255     
  -19204731193.862045     
   13.332791799549126     
  -71.251517305467928     
   376683.86915324879     
  -16422846942.202009     
   13.332750918599938     
  -70.834298199738697     
   348331.68207328138     
  -14043956273.244728     
   13.332706970282388     
  -70.417083724847444     
   322113.23352229537     
  -12009639705.374666     
   13.332659726092187     
  -69.999874224573432     
   297867.97053449351     
  -10270003156.409294     
   13.332608940647562     
  -69.582670053148377     
   275447.38771338982     
  -8782358653.5825195     
   13.332554350455517     
  -69.165471596975351     
   254714.16133115406     
  -7510200889.7364063     
   13.332495672589054     
  -68.748279265871247     
   235541.31131053314     
  -6422322021.1710768     
   13.332432603269039     
  -68.331093499814585     
   217811.39854720878     
  -5492024008.8862591     
   13.332364816343924     
  -67.913914773668324     
   201415.83502077352     
  -4696482332.9271784     
   13.332291961660125     
  -67.496743590723426     
   186254.20082670439     
  -4016178152.9376054     
   13.332213663315299     
  -67.079580492231102     
   172233.63016108243     
  -3434417107.2657933     
   13.332129517786251     
  -66.662426056143829     
   159268.25284234961     
  -2936927547.0803003     
   13.332039091922651     
  -66.245280903721920     
   147278.65118752926     
  -2511499175.4971628     
   13.331941920797075     
  -65.828145697314937     
   136191.39809375626     
  -2147697216.7433028     
   13.331837505401321     
  -65.411021145246039     
   125938.57707704563     
  -1836592121.5477164     
   13.331725310178150     
  -64.993908008689573     
   116457.39605113087     
  -1570552340.2199461     
   13.331604760376971     
  -64.576807097778016     
   107689.77973693667     
  -1343049150.1780725     
   13.331475239221108     
  -64.159719282273912     
   99582.028254613717     
  -1148500811.2987359     
   13.331336084873524     
  -63.742645490925959     
   92084.480712544580     
  -982133464.85322678     
   13.331186587186911     
  -63.325586716923503     
   85151.215210492242     
  -839865287.42625690     
   13.331025984223167     
  -62.908544023259481     
   78739.763820284075     
  -718205099.10408926     
   13.330853458526194     
  -62.491518546022952     
   72810.857252550821     
  -614168035.74758899     
   13.330668133130946     
  -62.074511498032230     
   67328.179354407359     
  -525201219.45287824     
   13.330469067290419     
  -61.657524177777987     
   62258.147963921132     
  -449121676.91179478     
   13.330255251901116     
  -61.240557972456223     
   57569.708214029721     
  -384062642.33985853     
   13.330025604606156     
  -60.823614363920548     
   53234.142350992566     
  -328427765.70383358     
   13.329778964553853     
  -60.406694935447142     
   49224.893729998235     
  -280851921.67319816     
   13.329514086788055     
  -59.989801379071672     
   45517.404291171370     
  -240167692.35821700     
   13.329229636245005     
  -59.572935500622243     
   42088.964649367495     
  -205376868.21687955     
   13.328924181329766     
  -59.156099229583937     
   38918.573477718281     
  -175625692.68990502     
   13.328596187043484     
  -58.739294626850089     
   35986.811060805871     
  -150184190.13817826     
   13.328244007630877     
  -58.322523890645869     
   33275.718532524130     
  -128428081.23102666     
   13.327865878715288     
  -57.905789368985438     
   30768.688611265745     
  -109823502.78642057     
   13.327459908886505     
  -57.489093567120463     
   28450.364166129933     
  -93913959.157166317     
   13.327024070704290     
  -57.072439158215296     
   26306.543402045245     
  -80309043.441821620     
   13.326556191078094     
  -56.655828994322114     
   24324.093703825536     
  -68674929.422819644     
   13.326053940980897     
  -56.239266116985519     
   22490.870501354813     
  -58726127.961981267     
   13.325514824452345     
  -55.822753770154172     
   20795.643384503011     
  -50218517.595408350     
   13.324936166843470     
  -55.406295413039622     
   19228.026933928726     
  -42943323.434401192     
   13.324315102252173     
  -54.989894732575316     
   17778.417603190610     
  -36722031.124187730     
   13.323648560095423     
  -54.573555657893323     
   16437.934270989615     
  -31401970.137681372     
   13.322933250760546     
  -54.157282377059154     
   15198.364375674366     
  -26852589.834804807     
   13.322165650274416     
  -53.741079350309825     
   14052.113442463222     
  -22962254.926393401     
   13.321341983925365     
  -53.324951328757535     
   12992.158368075614     
  -19635492.572270989     
   13.320458208768454     
  -52.908903371673759     
   12012.004801367515     
  -16790667.650985066     
   13.319509994940454     
  -52.492940864494898     
   11105.646973866216     
  -14357964.847645124     
   13.318492705706074     
  -52.077069539520245     
   10267.531208267881     
  -12277685.198345393     
   13.317401376152143     
  -51.661295495786916     
   9492.5217221216917     
  -10498775.682151221     
   13.316230690441113     
  -51.245625221193244     
   8775.8692864502391     
  -8977579.9382878616     
   13.314974957529763     
  -50.830065615251911     
   8113.1820507415905     
  -7676764.6261863615     
   13.313628085252999     
  -50.414624013506419     
   7500.3987101285238     
  -6564404.7669692989     
   13.312183552666482     
  -49.999308212145721     
   6933.7636051532681     
  -5613200.1233973457     
   13.310634380535150     
  -49.584126494839687     
   6409.8037046156423     
  -4799804.8191063562     
   13.308973099847654     
  -49.169087660557864     
   5925.3073625760380     
  -4104254.9861275204     
   13.307191718229362     
  -48.754201052213745     
   5477.3046334922983     
  -3509478.7016066178     
   13.305281684118665     
  -48.339476587011582     
   5063.0490828244638     
  -3000877.1038516336     
   13.303233848562963     
  -47.924924788264818     
   4680.0009627595828     
  -2565966.0284990552     
   13.301038424481892     
  -47.510556818179367     
   4325.8116704057356     
  -2194069.9226337499     
   13.298684943235989     
  -47.096384512208431     
   3998.3093439430604     
  -1876059.5694018989     
   13.296162208329028     
  -46.682420414653244     
   3695.4855824425445     
  -1604128.3721912932     
   13.293458246061798     
  -46.268677815592746     
   3415.4831231070889     
  -1371600.5402855310     
   13.290560252943871     
  -45.855170789580420     
   3156.5844806306459     
  -1172767.3384685570     
   13.287454539658171     
  -45.441914234346250     
   2917.2014349712395     
  -1002747.2993023782     
   13.284126471360569     
  -45.028923914082590     
   2695.8652465119699     
  -857365.21973398840     
   13.280560404083460     
  -44.616216493098712     
   2491.2178670919120     
  -733053.65268690360     
   13.276739616998205     
  -44.203809611443042     
   2302.0028992912348     
  -626752.39491920860     
   13.272646240276352     
  -43.791721802738159     
   2127.0604799292541     
  -535876.33233149059     
   13.268261178273683     
  -43.379973030732103     
   1965.3109219467203     
  -458109.36599532003     
   13.263564027744332     
  -42.968582825745898     
   1815.7813475125031     
  -391821.40346792317     
   13.258532990774265     
  -42.557577748383409     
   1677.4802959321123     
  -334454.32277390506     
   13.253144782104510     
  -42.146962625016535     
   1549.8206780854725     
  -287687.75321441784     
   13.247374530494255     
  -41.736832508300779     
   1431.0750849661049     
  -240112.45487261008     
   13.241195673752523     
  -41.326938010662104     
   1323.9008938022337     
  -224641.28960310193     
   13.234579847044323     
  -40.918373938425574     
   1215.4721290067610     
  -127684.14618810457     
   13.227496764052862     
  -40.507020233806294     
   1148.8265564154356     
  -322909.29557595286     
   13.219914090553656     
  -40.109020017856331     
   966.56533592453229     
  -64692.007383295830     
   13.124671761243180     
  -36.489168476670464     
   481.37528054981362     
  -19587.087150961655     
   13.036151387318206     
  -34.449549958001924     
   334.47212691760120     
  -11720.356372997905     
   12.951934832648108     
  -32.996946005407629     
   246.56945412011692     
  -6634.1053862737554     
   12.870879868826179     
  -31.888488210799679     
   196.81366372306374     
  -4572.9720298517232     
   12.792317281009483     
  -30.990163117744082     
   162.51637349917584     
  -3226.6592785380226     
   12.715807183998265     
  -30.238081111720788     
   138.31642891014064     
  -2425.2943083666664     
   12.641038563676084     
  -29.591973235451963     
   120.12672159739066     
  -1877.3475263116334     
   12.567780089042339     
  -29.026539893583351     
   106.04661515005341     
  -1496.9204463027411     
   12.495853141271095     
  -28.524374076201262     
   94.819711802782848     
  -1219.3440736114771     
   12.425115777028209     
  -28.073138218567561     
   85.674631250696763     
  -1011.5886148198773     
   12.355452591855000     
  -27.663732348841950     
   78.087716639547693     
  -851.90307956191657     
   12.286767998226274     
  -27.289266948385997     
   71.698443542833317     
  -726.64834430779956     
   12.218981592247072     
  -26.944399387127604     
   66.248580960524805     
  -626.61587975445036     
   12.152024856537135     
  -26.624905530070375     
   61.548961862366440     
  -545.49766557259386     
   12.085838750322575     
  -26.327388801988029     
   57.457729370571982     
  -478.83140069840766     
   12.020371907385535     
  -26.049078243898265     
   53.866493865333922     
  -423.39606003919891     
   11.955579261799009     
  -25.787684450697331     
   50.691023415039936     
  -376.81800733174350     
   11.891420981787245     
  -25.541294671259600     
   47.864888360051864     
  -337.31774704245692     
   11.827861630071549     
  -25.308294937216385     
   45.335005257233433     
  -303.54007436166188     
   11.764869493697704     
  -25.087311287324500     
   43.058454699520972     
  -274.43842095300585     
   11.702416042720937     
  -24.877164734219765     
   41.000166542373428     
  -249.19429799413470     
   11.640475488265372     
  -24.676836294595287     
   39.131209307417414     
  -227.16023846477825     
   11.579024418208329     
  -24.485439502529417     
   37.427507518931577     
  -207.81870433861923     
   11.518041494206743     
  -24.302198565641106     
   35.868867236391935     
  -190.75206002335801     
   11.457507197711930     
  -24.126430830584585     
   34.438226786216745     
  -175.62033170971731     
   11.397403615485199     
  -23.957532577873057     
   33.121074298393864     
  -162.14453087490512     
   11.337714257246587     
  -23.794967416334991     
   31.904990316832077     
  -150.09400651739497     
   11.278423899676378     
  -23.638256727373033     
   30.779285267951622     
  -139.27675154269170     
   11.219518452191627     
  -23.486971740124702     
   29.734709631381435     
  -129.53190198241404     
   11.160984840840543     
  -23.340726915129963     
   28.763220366513327     
  -120.72387754370968     
   11.102810907369422     
  -23.199174386001342     
   27.857791284935502     
  -112.73777048639947     
   11.044985321072286     
  -23.061999262773284     
   27.012258006287507     
  -105.47568227423615     
   10.987497501470356     
  -22.928915641784489     
   26.221190389230735     
  -98.853797385874486     
   10.930337550215244     
  -22.799663198539321     
   25.479786908836680     
  -92.800025658603062     
   10.873496190886675     
  -22.674004264476235     
   24.783786716397156     
  -87.252092515698294     
   10.816964715578516     
  -22.551721307628920     
   24.129396022529420     
  -82.155982595635209     
   10.760734937347356     
  -22.432614752189941     
   23.513226153062153     
  -77.464661772091077     
   10.704799147744998     
  -22.316501083832858     
   22.932241189771471     
  -73.137025564517018     
   10.649150078776827     
  -22.203211197113333     
   22.383713498037594     
  -69.137026271276952     
   10.593780868727372     
  -22.092588948865732     
   21.865185801003015     
  -65.432947277819707     
   10.538685031376662     
  -21.984489887622175     
   21.374438696419368     
  -61.996793752736977     
   10.483856428199557     
  -21.878780134022943     
   20.909462743273842     
  -58.803784021525324     
   10.429289243197520     
  -21.775335391256977     
   20.468434363112401     
  -55.831917032678952     
   10.374977960060443     
  -21.674040067885777     
   20.049694985367310     
  -53.061607943418160     
   10.320917341396763     
  -21.574786498107880     
   19.651732925791670     
  -50.475377841396586     
   10.267102409804501     
  -21.477474246813451     
   19.273167591981199     
  -48.057587832284156     
   10.213528430585107     
  -21.382009488625400     
   18.912735683239067     
  -45.794213788047912     
   10.160190895926974     
  -21.288304451717728     
   18.569279079828707     
  -43.672648822632318     
   10.107085510406790     
  -21.196276918484010     
   18.241734213658965     
  -41.681537977759184     
   10.054208177675385     
  -21.105849776252796     
   17.929122678825770     
  -39.810630367541542     
   10.001554988210396     
  -21.016950612178061     
   17.630542951069209     
  -38.050654859080133     
   9.9491222080319126     
  -20.929511347201320     
   17.345163039626108     
  -36.393209055488605     
   9.8969062682890154     
  -20.843467904672980     
   17.072213971709942     
  -34.830665230020202     
   9.8449037556355119     
  -20.758759909787493     
   16.810983982484792     
  -33.356084624832476     
   9.7931114033221114     
  -20.675330416461787     
   16.560813347798547     
  -31.963146746426901     
   9.7415260829402133     
  -20.593125658724290     
   16.321089747200347     
  -30.646082210196084     
   9.6901447967592880     
  -20.512094824029727     
   16.091244130623878     
  -29.399618905259192     
   9.6389646706059846     
  -20.432189846231083     
   15.870746988834433     
  -28.218928978318988     
   9.5879829472383218     
  -20.353365216205255     
   15.659105021497041     
  -27.099587574680559     
   9.5371969801731371     
  -20.275577808364794     
   15.455858114686936     
  -26.037531033373515     
   9.4866042279290195     
  -20.198786721498234     
   15.260576631936635     
  -25.029023581385680     
   9.4362022486507300     
  -20.122953132530704     
   15.072858955076242     
  -24.070626097249793     
   9.3859886950843396     
  -20.048040161994646     
   14.892329259346869     
  -23.159167688653405     
   9.3359613098752288     
  -19.974012750092072     
   14.718635501681968     
  -22.291722361904910     
   9.2861179211637221     
  -19.900837542377950     
   14.551447583967681     
  -21.465585133626401     
   9.2364564384554093     
  -19.828482784179368     
   14.390455695465484     
  -20.678254376598186     
   9.1869748487453329     
  -19.756918222971599     
   14.235368787640997     
  -19.927411877255910     
   9.1376712128770166     
  -19.686115018006095     
   14.085913198561578     
  -19.210908714032353     
   9.0885436621190436     
  -19.616045656551673     
   13.941831383206335     
  -18.526749202835884     
   9.0395903949433531     
  -19.546683876183195     
   13.802880764185065     
  -17.873079782610176     
   8.9908096739907997     
  -19.478004592608194     
   13.668832665815490     
  -17.248174818632464     
   8.9421998232107089     
  -19.409983832556968     
   13.539471354675747     
  -16.650429070843472     
   8.8937592251623290     
  -19.342598671328666     
   13.414593136644420     
  -16.078344852387957     
   8.8454863184669730     
  -19.275827174611425     
   13.294005550251510     
  -15.530525976624062     
   8.7973795954006651     
  -19.209648344222231     
   13.177526605426831     
  -15.005668085273868     
   8.7494375996178295     
  -19.144042067471695     
   13.064984094787276     
  -14.502552570776560     
   8.7016589239973587     
  -19.078989069858459     
   12.956214950506451     
  -14.020038835667835     
   8.6540422086030464     
  -19.014470870834096     
   12.851064659238943     
  -13.557060064382030     
   8.6065861387510179     
  -18.950469742414111     
   12.749386708756077     
  -13.112615589606579     
   8.5592894431772937     
  -18.886968670412635     
   12.651042091834029     
  -12.685767717130988     
   8.5121508922992160     
  -18.823951318098160     
   12.555898833955546     
  -12.275636359769482     
   8.4651692965648646     
  -18.761401992110127     
   12.463831561257276     
  -11.881394708343851     
   8.4183435048850548     
  -18.699305610454623     
   12.374721100944697     
  -11.502266070242218     
   8.3716724031428917     
  -18.637647672438717     
   12.288454105417880     
  -11.137519394614149     
   8.3251549127762132     
  -18.576414230400278     
   12.204922709958273     
  -10.786467231954679     
   8.2787899894285992     
  -18.515591863111084     
   12.124024205718612     
  -10.448461438869918     
   8.2325766216648972     
  -18.455167650734470     
   12.045660744927089     
  -10.122891788536128     
   8.1865138297475326     
  -18.395129151230869     
   11.969739056513067     
  -9.8091820680011121     
   8.1406006644700888     
  -18.335464378112079     
   11.896170191003058     
  -9.5067892296624290     
   8.0948362060449206     
  -18.276161779455119     
   11.824869271780591     
  -9.2151997741382186     
   8.0492195630417349     
  -18.217210218091981     
   11.755755273474554     
  -8.9339289237574988     
   8.0037498713743247     
  -18.158598952891928     
   11.688750806546373     
  -8.6625182557701130     
   7.9584262933327885     
  -18.100317621076496     
   11.623781919628097     
  -8.4005338891889920     
   7.9132480166587529     
  -18.042356221488777     
   11.560777915459180     
  -8.1475653586334502     
   7.8682142536612938     
  -17.984705098761953     
   11.499671175269430     
  -7.9032238071755785     
   7.8233242403713623     
  -17.927354928331990     
   11.440396996715613     
  -7.6671407285813160     
   7.7785772357326879     
  -17.870296702237074     
   11.382893441251252     
  -7.4389666866529973     
   7.7339725208272485     
  -17.813521715656194     
   11.327101191101356     
  -7.2183703511457802     
   7.6895093981335156     
  -17.757021554144771     
   11.272963413467762     
  -7.0050369601378941     
   7.6451871908157853     
  -17.700788081520432     
   11.220425636266727     
  -6.7986679847598035     
   7.6010052420430236     
  -17.644813428363815     
   11.169435626381029     
  -6.5989794041355347     
   7.5569629143357258     
  -17.589089981095736     
   11.119943280850013     
  -6.4057014375634882     
   7.5130595889394067     
  -17.533610371593440     
   11.071900520068287     
  -6.2185776460397637     
   7.4692946652233978     
  -17.478367467323963     
   11.025261187722988     
  -6.0373636780626629     
   7.4256675601037037     
  -17.423354361954310     
   10.979980960137517     
  -5.8618272731853995     
   7.3821777074887676     
  -17.368564366414997     
   10.936017255588627     
  -5.6917471145700507     
   7.3388245577470288     
  -17.313991000395450     
   10.893329152229352     
  -5.5269121856310779     
   7.2956075771952387     
  -17.259627984237785     
   10.851877310837118     
  -5.3671217960774298     
   7.2525262476065588     
  -17.205469231217275     
   10.811623897366538     
  -5.2121838473727378     
   7.2095800657375015     
  -17.151508840177581     
   10.772532518511243     
  -5.0619160605057401     
   7.1667685428728598     
  -17.097741088511160     
   10.734568148057448     
  -4.9161433143528992     
   7.1240912043877689     
  -17.044160425458017     
   10.697697073199803     
  -4.7746995377300605     
   7.0815475893261510     
  -16.990761465708349     
   10.661886826666828     
  -4.6374253747016381     
   7.0391372499947753     
  -16.937538983300794     
   10.627106136356566     
  -4.5041686911806833     
   6.9968597515722397     
  -16.884487905781970     
   10.593324871172710     
  -4.3747843209525037     
   6.9547146717322246     
  -16.831603308632122     
   10.560513988765567     
  -4.2491332519466205     
   6.9127016002803670     
  -16.778880409936768     
   10.528645489375966     
  -4.1270824646383950     
   6.8708201388041701     
  -16.726314565286103     
   10.497692370891180     
  -4.0085047402271776     
   6.8290699003353863     
  -16.673901262895523     
   10.467628585339476     
  -3.8932785094752695     
   6.7874505090243291     
  -16.621636118940881     
   10.438428996518411     
  -3.7812867733650855     
   6.7459615998255993     
  -16.569514873085289     
   10.410069345718172     
  -3.6724182178478029     
   6.7046028181947621     
  -16.517533384198281     
   10.382526209084315     
  -3.5665654826608741     
   6.6633738197954875     
  -16.465687626255662     
   10.355776967964356     
  -3.4636261396167680     
   6.6222742702167396     
  -16.413973684405956     
   10.329799771917232     
  -3.3635017043525974     
   6.5813038446995851     
  -16.362387751203325     
   10.304573509134586     
  -3.2660977688484718     
   6.5404622278732312     
  -16.310926122990821     
   10.280077775868223     
  -3.1713238343510115     
   6.4997491134999184     
  -16.259585196433374     
   10.256292847110590     
  -3.0790929376491833     
   6.4591642042283022     
  -16.208361465190400     
   10.233199650078221     
  -2.9893216077617497     
   6.4187072113549890     
  -16.157251516720155     
   10.210779738020008     
  -2.9019297307666365     
   6.3783778545938992     
  -16.106252029212506     
   10.189015265039259     
  -2.8168402243281294     
   6.3381758618531459     
  -16.055359768641516     
   10.167888963356798     
  -2.7339791673416136     
   6.2981009690191385     
  -16.004571585934119     
   10.147384119601735     
  -2.6532754363032018     
   6.2581529197476220     
  -15.953884414250542     
   10.127484553829461     
  -2.5746605522529697     
   6.2183314652613859     
  -15.903295266366749     
   10.108174599687565     
  -2.4980687471535012     
   6.1786363641543929     
  -15.852801232157320     
   10.089439084083914     
  -2.4234369082527940     
   6.1390673822020734     
  -15.802399476178930     
   10.071263307272018     
  -2.3507038238341385     
   6.0996242921775501     
  -15.752087235339269     
   10.053633028593261     
  -2.2798111590585513     
   6.0603068736735812     
  -15.701861816655535     
   10.036534444900322     
  -2.2107023344895875     
   6.0211149129299990     
  -15.651720595099805     
   10.019954177391650     
  -2.1433229969170835     
   5.9820482026664363     
  -15.601661011519038     
   10.003879254914771     
  -2.0776207965505815     
   5.9431065419201570     
  -15.551680570634399     
   9.9882970989406434     
  -2.0135452561088822     
   5.9042897358887947     
  -15.501776839113250     
   9.9731955095198259     
  -1.9510478296101734     
   5.8655975957778237     
  -15.451947443712454     
   9.9585626507977505     
  -1.8900814578419283     
   5.8270299386525872     
  -15.402190069485801     
   9.9443870398639351     
  -1.8306011508062865     
   5.7885865872947289     
  -15.352502458058058     
   9.9306575312328889     
  -1.7725630688191869     
   5.7502673700628559     
  -15.302882405959433     
   9.9173633082167445     
  -1.7159253419196203     
   5.7120721207573002     
  -15.253327763018511     
   9.9044938681523469     
  -1.6606473027623621     
   5.6740006784888157     
  -15.203836430814677     
   9.8920390133816305     
  -1.6066896892663594     
   5.6360528875510862     
  -15.154406361179442     
   9.8799888407121319     
  -1.5540148285003483     
   5.5982285972969104     
  -15.105035554753917     
   9.8683337294983797     
  -1.5025860395635235     
   5.5605276620179280     
  -15.055722059594666     
   9.8570643342016524     
  -1.4523681897040661     
   5.5229499408277771     
  -15.006463969827214     
   9.8461715727788715     
  -1.4033270904405968     
   5.4854952975485531     
  -14.957259424346265     
   9.8356466196005670     
  -1.3554298773179585     
   5.4481636006004681     
  -14.908106605558462     
   9.8254808955206840     
  -1.3086446106196792     
   5.4109547228945969     
  -14.859003738167308     
   9.8156660609410356     
  -1.2629408049575008     
   5.3738685417286094     
  -14.809949088002696     
   9.8061940049038547     
  -1.2182882828918540     
   5.3369049386853789     
  -14.760940960883481     
   9.7970568427821654     
  -1.1746587280549992     
   5.3000637995343949     
  -14.711977701520722     
   9.7882469023217524     
  -1.1320240299177431     
   5.2633450141358571     
  -14.663057692459674     
   9.7797567220973693     
  -1.0903573157239768     
   5.2267484763473879     
  -14.614179353048856     
   9.7715790422294404     
  -1.0496326948731030     
   5.1902740839332688     
  -14.565341138450737     
   9.7637067970178926     
  -1.0098247323833791     
   5.1539217384761127     
  -14.516541538679382     
   9.7561331115250169     
 -0.97090920042575046     
   5.1176913452909050     
  -14.467779077669265     
   9.7488512925218238     
 -0.93286247407000567     
   5.0815828133413339     
  -14.419052312378044     
   9.7418548239662979     
 -0.89566151036102248     
   5.0455960551583274     
  -14.370359831911532     
   9.7351373626385911     
 -0.85928434770732232     
   5.0097309867607471     
  -14.321700256679858     
   9.7286927300307866     
 -0.82370943557830067     
   4.9739875275781502     
  -14.273072237581621     
   9.7225149092639480     
 -0.78891595996637354     
   4.9383656003755672     
  -14.224474455209551     
   9.7165980395642002     
 -0.75488384244426432     
   4.9028651311802305     
  -14.175905619083776     
   9.7109364107458696     
 -0.72159341846464931     
   4.8674860492101910     
  -14.127364466906643     
   9.7055244601073838     
 -0.68902598613700339     
   4.8322282868047690     
  -14.078849763843346     
   9.7003567652113567     
 -0.65716289917201409     
   4.7970917793567729     
  -14.030360301821649     
   9.6954280434675653     
 -0.62598659994499373     
   4.7620764652464498     
  -13.981894898853060     
   9.6907331439679787     
 -0.59547966805624186     
   4.7271822857770971     
  -13.933452398376996     
   9.6862670464575569     
 -0.56562548979996963     
   4.6924091851122967     
  -13.885031668622641     
   9.6820248552840571     
 -0.53640761176207929     
   4.6577571102147166     
  -13.836631601988941     
   9.6780017981958419     
 -0.50781057694493326     
   4.6232260107864427     
  -13.788251114446281     
   9.6741932188687549     
 -0.47981870457576248     
   4.5888158392107776     
  -13.739889144952647     
   9.6705945785844367     
 -0.45241751997284713     
   4.5545265504954884     
  -13.691544654888224     
   9.6672014471846399     
 -0.42559226796257082     
   4.5203581022174335     
  -13.643216627507325     
   9.6640095051749206     
 -0.39932924611427689     
   4.4863104544685530     
  -13.594904067404816     
   9.6610145358290644     
 -0.37361457319029479     
   4.4523835698031622     
  -13.546605999998917     
   9.6582124265301363     
 -0.34843533782815650     
   4.4185774131865285     
  -13.498321471028850     
   9.6555991614964256     
 -0.32377839542228032     
   4.3848919519446783     
  -13.450049546066284     
   9.6531708235307576     
 -0.29963158765227121     
   4.3513271557154161     
  -13.401789310040897     
   9.6509235866233656     
 -0.27598262542518603     
   4.3178829964005017     
  -13.353539866782008     
   9.6488537169326776     
 -0.25281965649402421     
   4.2845594481189710     
  -13.305300338565905     
   9.6469575695089720     
 -0.23013159918665574     
   4.2513564871615594     
  -13.257069865685844     
   9.6452315825150716     
 -0.20790689480953953     
   4.2182740919461903     
  -13.208847606027547     
   9.6436722808040010     
 -0.18613502554458689     
   4.1853122429745166     
  -13.160632734655255     
   9.6422762681124166     
 -0.16480539850025608     
   4.1524709227894698     
  -13.112424443415915     
   9.6410402276236642     
 -0.14390775931367714     
   4.1197501159337939     
  -13.064221940548284     
   9.6399609194288125     
 -0.12343215690435716     
   4.0871498089095422     
  -13.016024450304082     
   9.6390351782520298     
 -0.10336907834194155     
   4.0546699901385042     
  -12.967831212583041     
   9.6382599101644644     
  -8.3708772373647308E-002
   4.0223106499235355     
  -12.919641482571700     
   9.6376320943716625     
  -6.4442545748022384E-002
   3.9900717804107813     
  -12.871454530397575     
   9.6371487752785523     
  -4.5561034026064776E-002
   3.9579533755527416     
  -12.823269640790569     
   9.6368070675233568     
  -2.7055904079631408E-002
   3.9259554310721887     
  -12.775086112751154     
   9.6366041482427587     
  -8.9185232564403718E-003
   3.8940779444268854     
  -12.726903259232252     
   9.6365372593183363     
   8.8593021219553706E-003
   3.8623209147751028     
  -12.678720406823746     
   9.6366037040842514     
   2.6285376250533791E-002
   3.8306843429419022     
  -12.630536895452519     
   9.6368008444061299     
   4.3367914875781323E-002
   3.7991682313861728     
  -12.582352078082085     
   9.6371261037676987     
   6.0113917092506630E-002
   3.7677725841683953     
  -12.534165320427300     
   9.6375769581458925     
   7.6531454440244534E-002
   3.7364974069191201     
  -12.485976000671801     
   9.6381509440541926     
   9.2626980437236023E-002
   3.7053427068081368     
  -12.437783509195645     
   9.6388456464074732     
  0.10840827314329236     
   3.6743084925143177     
  -12.389587248308489     
   9.6396587084560466     
  0.12388144869266141     
   3.6433947741961212     
  -12.341386631989044     
   9.6405878193212420     
  0.13905377748493505     
   3.6126015634627353     
  -12.293181085634110     
   9.6416307226523799     
  0.15393123319302404     
   3.5819288733458414     
  -12.244970045810225     
   9.6427852069013262     
  0.16852061104373564     
   3.5513767182719942     
  -12.196752960014264     
   9.6440491114841542     
  0.18282758534322174     
   3.5209451140355856     
  -12.148529286439615     
   9.6454203183742298     
  0.19685870350763388     
   3.4906340777723943     
  -12.100298493747054     
   9.6468967586505361     
  0.21061924163098891     
   3.4604436279336932     
  -12.052060060843020     
   9.6484764029627694     
  0.22411552522641409     
   3.4303737842609099     
  -12.003813476662110     
   9.6501572694019675     
  0.23735248423583663     
   3.4004245677608202     
  -11.955558239956019     
   9.6519374130337354     
  0.25033624221269513     
   3.3705960006812661     
  -11.907293859086311     
   9.6538149348503310     
  0.26307133865336957     
   3.3408881064873821     
  -11.859019851824458     
   9.6557879698902305     
  0.27556376711360164     
   3.3113009098383173     
  -11.810735745154375     
   9.6578546981435842     
  0.28781771503733511     
   3.2818344365644458     
  -11.762441075081497     
   9.6600133310063629     
  0.29983896397194981     
   3.2524887136450453     
  -11.714135386445893     
   9.6622621232361539     
  0.31163146985341672     
   3.2232637691864419     
  -11.665818232739651     
   9.6645993592600536     
  0.32320074056038783     
   3.1941596324006003     
  -11.617489175929467     
   9.6670233648142556     
  0.33455057118291559     
   3.1651763335841587     
  -11.569147786282185     
   9.6695324940981280     
  0.34568608835422082     
   3.1363139040978871     
  -11.520793642197539     
   9.6721251397607855     
  0.35661126112992086     
   3.1075723763465684     
  -11.472426330037589     
   9.6747997242192589     
  0.36733032074884026     
   3.0789517837592864     
  -11.424045443972977     
   9.6775547016248762     
  0.37784781819621666     
   3.0504521607701118     
  -11.375650585818263     
   9.6803885602613473     
  0.38816722598510539     
   3.0220735427991801     
  -11.327241364881468     
   9.6832998144562357     
  0.39829312853073301     
   2.9938159662341475     
  -11.278817397813029     
   9.6862870129202161     
  0.40822877195053786     
   2.9656794684120196     
  -11.230378308458953     
   9.6893487287098452     
  0.41797857496260532     
   2.9376640876013425     
  -11.181923727717123     
   9.6924835680220642     
  0.42754555106955372     
   2.9097698629847484     
  -11.133453293397929     
   9.6956901596550864     
  0.43693400778971148     
   2.8819968346418459     
  -11.084966650087008     
   9.6989671647135083     
  0.44614677002740100     
   2.8543450435324504     
  -11.036463449011501     
   9.7023132654887156     
  0.45518797009443807     
   2.8268145314801436     
  -10.987943347909621     
   9.7057271752644230     
  0.46406028975684060     
   2.7994053411561564     
  -10.939406010902864     
   9.7092076274375998     
  0.47276768026503946     
   2.7721175160635663     
  -10.890851108371672     
   9.7127533850395871     
  0.48131271505144069     
   2.7449511005218041     
  -10.842278316833065     
   9.7163632304024734     
  0.48969914605018139     
   2.7179061396514612     
  -10.793687318822066     
   9.7200359739978488     
  0.49792944559071645     
   2.6909826793593905     
  -10.745077802774970     
   9.7237704448397793     
  0.50600724231238925     
   2.6641807663240971     
  -10.696449462914979     
   9.7275654991571230     
  0.51393476808597660     
   2.6375004479814095     
  -10.647801999142292     
   9.7314200099177679     
  0.52171566630755395     
   2.6109417725104236     
  -10.599135116923961     
   9.7353328774150736     
  0.52935194158062360     
   2.5845047888197210     
  -10.550448527187980     
   9.7393030169769297     
  0.53684709337195080     
   2.5581895465338436     
  -10.501741946220095     
   9.7433293701772179     
  0.54420314709985174     
   2.5319960959800305     
  -10.453015095560199     
   9.7474108937804669     
  0.55142327835470195     
   2.5059244881752054     
  -10.404267701904828     
   9.7515465683681271     
  0.55850958273743023     
   2.4799747748132073     
  -10.355499497008310     
   9.7557353902386588     
  0.56546494730210883     
   2.4541470082522658     
  -10.306710217589357     
   9.7599763773434240     
  0.57229164541593547     
   2.4284412415027083     
  -10.257899605234289     
   9.7642685646840430     
  0.57899196270517539     
   2.4028575282149007     
  -10.209067406311567     
   9.7686110044043328     
  0.58556864488804727     
   2.3773959226674100     
  -10.160213371877454     
   9.7730027692409926     
  0.59202344279326324     
   2.3520564797553898     
  -10.111337257591696     
   9.7774429450619422     
  0.59835924896846249     
   2.3268392549791810     
  -10.062438823630469     
   9.7819306394292056     
  0.60457753958881022     
   2.3017443044331247     
  -10.013517834604455     
   9.7864649709761213     
  0.61068124335223095     
   2.2767716847945771     
  -9.9645740594762628     
   9.7910450803012630     
  0.61667172717017849     
   2.2519214533131335     
  -9.9156072714798711     
   9.7956701182550390     
  0.62255173573292577     
   2.2271936678000444     
  -9.8666172480435517     
   9.8003392562730376     
  0.62832267492075256     
   2.2025883866178284     
  -9.8176037707120312     
   9.8050516763349425     
  0.63398709955803345     
   2.1781056686700744     
  -9.7685666250722392     
   9.8098065795816272     
  0.63954641638782250     
   2.1537455733914284     
  -9.7195056006790228     
   9.8146031777045373     
  0.64500300654108100     
   2.1295081607377639     
  -9.6704204909841298     
   9.8194407002535939     
  0.65035827775206834     
   2.1053934911765277     
  -9.6213110932651524     
   9.8243183873367350     
  0.65561451002446325     
   2.0814016256772629     
  -9.5721772085564059     
   9.8292354961619175     
  0.66077301665855159     
   2.0575326257023008     
  -9.5230186415815332     
   9.8341912937868585     
  0.66583600144484478     
   2.0337865531976211     
  -9.4738352006875726     
   9.8391850637976930     
  0.67080473984651556     
   2.0101634705838745     
  -9.4246266977797113     
   9.8442160993465428     
  0.67568133153416476     
   1.9866634407475674     
  -9.3753929482580141     
   9.8492837093330490     
  0.68046698560147534     
   1.9632865270324018     
  -9.3261337709553676     
   9.8543872117250597     
  0.68516378250739551     
   1.9400327932307713     
  -9.2768489880758214     
   9.8595259400938655     
  0.68977278096794070     
   1.9169023035754065     
  -9.2275384251357071     
   9.8646992359511252     
  0.69429605347243550     
   1.8938951227311682     
  -9.1782019109049493     
   9.8699064563521688     
  0.69873461447185814     
   1.8710113157869859     
  -9.1288392773491669     
   9.8751469659607078     
  0.70309038099908683     
   1.8482509482479379     
  -9.0794503595747198     
   9.8804201438182009     
  0.70736451535415146     
   1.8256140860274710     
  -9.0300349957709685     
   9.8857253776833574     
  0.71155848314815051     
   1.8031007954397549     
  -8.9805930271609906     
   9.8910620663069686     
  0.71567390458239644     
   1.7807111431921721     
  -8.9311242979437466     
   9.8964296205913360     
  0.71971175610839322     
   1.7584451963779371     
  -8.8816286552453612     
   9.9018274587621491     
  0.72367384127593348     
   1.7363030224688452     
  -8.8321059490670280     
   9.9072550125717171     
  0.72756098423719096     
   1.7142846893081460     
  -8.7825560322357141     
   9.9127117199534975     
  0.73137497795274120     
   1.6923902651035410     
  -8.7329787603551097     
   9.9181970322881430     
  0.73511657320322576     
   1.6706198184203009     
  -8.6833739917579216     
   9.9237104065871673     
  0.73878753790596519     
   1.6489734181745030     
  -8.6337415874586512     
   9.9292513131214619     
  0.74238854428559331     
   1.6274511336263839     
  -8.5840814111078370     
   9.9348192272036044     
  0.74592132521120103     
   1.6060530343738055     
  -8.5343933289469724     
   9.9404136371426866     
  0.74938653518914977     
   1.5847791903458344     
  -8.4846772097637224     
   9.9460340361566058     
  0.75278579473040896     
   1.5636296717964295     
  -8.4349329248492886     
   9.9516799296170841     
  0.75611977557484200     
   1.5426045492982374     
  -8.3851603479554111     
   9.9573508279338956     
  0.75939003877626932     
   1.5217038937364933     
  -8.3353593552525158     
   9.9630462532247179     
  0.76259719330165521     
   1.5009277763030253     
  -8.2855298252890162     
   9.9687657321744805     
  0.76574278446789845     
   1.4802762684903603     
  -8.2356716389509366     
   9.9745088030579900     
  0.76882734887016468     
   1.4597494420859289     
  -8.1857846794228539     
   9.9802750081745160     
  0.77185243520984637     
   1.4393473691663676     
  -8.1358688321488213     
   9.9860639014385892     
  0.77481851556287384     
   1.4190701220919184     
  -8.0859239847944604     
   9.9918750403053114     
  0.77772707699105814     
   1.3989177735009202     
  -8.0359500272102427     
   9.9977079933827433     
  0.78057860649385780     
   1.3788903963043935     
  -7.9859468513944556     
   10.003562332931448     
  0.78337451988962914     
   1.3589880636807155     
  -7.9359143514575514     
   10.009437641830619     
  0.78611527879155885     
   1.3392108490703838     
  -7.8858524235869192     
   10.015333506421557     
  0.78880222680554624     
   1.3195588261708668     
  -7.8357609660130603     
   10.021249523122599     
  0.79143594598038458     
   1.3000320689315408     
  -7.7856398789734609     
   10.027185292717451     
  0.79401741416267713     
   1.2806306515487083     
  -7.7354890646833576     
   10.033140423323671     
  0.79654761670193175     
   1.2613546484607026     
  -7.6853084272989269     
   10.039114530448936     
  0.79902712798245834     
   1.2422041343430690     
  -7.6350978728880312     
   10.045107233908805     
  0.80145711415033394     
   1.2231791841038286     
  -7.5848573093975977     
   10.051118162264931     
  0.80383804174546747     
   1.2042798728788178     
  -7.5345866466229898     
   10.057146947578023     
  0.80617105475619455     
   1.1855062760271058     
  -7.4842857961778240     
   10.063193230488693     
  0.80845657816810768     
   1.1668584691264854     
  -7.4339546714645381     
   10.069256654824954     
  0.81069579938725722     
   1.1483365279690390     
  -7.3835931876441760     
   10.075336873320360     
  0.81288899920790925     
   1.1299405285567770     
  -7.3332012616088385     
   10.081433540814420     
  0.81503741308567923     
   1.1116705470973449     
  -7.2827788119532721     
   10.087546321412560     
  0.81714131856747474     
   1.0935266599998033     
  -7.2323257589464847     
   10.093674881301817     
  0.81920182865237801     
   1.0755089438704741     
  -7.1818420245056895     
   10.099818895016710     
  0.82121929047820663     
   1.0576174755088548     
  -7.1313275321689087     
   10.105978039695296     
  0.82319474284988181     
   1.0398523319035988     
  -7.0807822070690047     
   10.112152000266670     
  0.82512850770777613     
   1.0222135902285605     
  -7.0302059759081503     
   10.118340464074478     
  0.82702162546370406     
   1.0047013278389039     
  -6.9795987669323019     
   10.124543126265458     
  0.82887436804986203     
  0.98731562226727387     
  -6.9289605099065721     
   10.130759684025831     
  0.83068776611929340     
  0.97005655122002932     
  -6.8782911360908292     
   10.136989842271726     
  0.83246206268954592     
  0.95292419257353578     
  -6.8275905782157942     
   10.143233307741898     
  0.83419827541925784     
  0.93591862437051809     
  -6.7768587704594214     
   10.149489794807542     
  0.83589661027170536     
  0.91903992481647123     
  -6.7260956484239403     
   10.155759019384579     
  0.83755807331248999     
  0.90228817227612779     
  -6.6753011491131442     
   10.162040704934423     
  0.83918285729589759     
  0.88566344526998253     
  -6.6244752109098961     
   10.168334576364142     
  0.84077189430049171     
  0.86916582247087126     
  -6.5736177735550587     
   10.174640365571396     
  0.84232552186184884     
  0.85279538270060506     
  -6.5227287781236676     
   10.180957806985360     
  0.84384432236974938     
  0.83655220492665672     
  -6.4718081670076950     
   10.187286639403133     
  0.84532903132574355     
  0.82043636825890021     
  -6.4208558838913437     
   10.193626607138075     
  0.84677988067640975     
  0.80444795194640173     
  -6.3698718737328894     
   10.199977456243149     
  0.84819774409387738     
  0.78858703537426111     
  -6.3188560827439728     
   10.206338939323853     
  0.84958280093941052     
  0.77285369806050286     
  -6.2678084583698341     
   10.212710810330899     
  0.85093589810957970     
  0.75724801965301658     
  -6.2167289492700917     
   10.219092829566721     
  0.85225720696227281     
  0.74177007992654465     
  -6.1656175052996263     
   10.225484758618938     
  0.85354755872090893     
  0.72641995877971788     
  -6.1144740774898070     
   10.231886365309345     
  0.85480710577152919     
  0.71119773623213722     
  -6.0632986180300259     
   10.238297418602631     
  0.85603664854049955     
  0.69610349242150138     
  -6.0120910802498537     
   10.244717693466685     
  0.85723634102306234     
  0.68113730760077840     
  -5.9608514186011243     
   10.251146966024358     
  0.85840697689063161     
  0.66629926213542257     
  -5.9095795886401872     
   10.257585018351037     
  0.85954865369613176     
  0.65158943650063417     
  -5.8582755470111740     
   10.264031633253758     
  0.86066218872941802     
  0.63700791127866108     
  -5.8069392514288678     
   10.270486599669230     
  0.86174765785676188     
  0.62255476715614366     
  -5.7555706606619355     
   10.276949707103155     
  0.86280583974842240     
  0.60823008492149977     
  -5.7041697345169258     
   10.283420750901268     
  0.86383682585056354     
  0.59403394546235067     
  -5.6527364338219330     
   10.289899527095148     
  0.86484136061868067     
  0.57996642976298673     
  -5.6012707204109473     
   10.296385837299788     
  0.86581953243525467     
  0.56602761890187236     
  -5.5497725571082137     
   10.302879483793053     
  0.86677205832350235     
  0.55221759404918924     
  -5.4982419077131564     
   10.309380274230477     
  0.86769903501140666     
  0.53853643646441740     
  -5.4466787369850964     
   10.315888016993064     
  0.86860115012934080     
  0.52498422749395413     
  -5.3950830106285670     
   10.322402525619033     
  0.86947848385710225     
  0.51156104856876883     
  -5.3434546952788979     
   10.328923614247962     
  0.87033170004337712     
  0.49826698120209373     
  -5.2917937584882839     
   10.335451101998288     
  0.87116098106465223     
  0.48510210698715112     
  -5.2401001687098985     
   10.341984809356273     
  0.87196670478755445     
  0.47206650759491431     
  -5.1883738952874010     
   10.348524559642179     
  0.87274939834626952     
  0.45916026477190319     
  -5.1366149084379726     
   10.355070180129776     
  0.87350913866453195     
  0.44638346033801407     
  -5.0848231792409724     
   10.361621498669759     
  0.87424658850123382     
  0.43373617618438154     
  -5.0329986796240904     
   10.368178348083518     
  0.87496177480710569     
  0.42121849427127428     
  -4.9811413823503941     
   10.374740561394573     
  0.87565533532140893     
  0.40883049662602189     
  -4.9292512610058843     
   10.381307976409483     
  0.87632731701992239     
  0.39657226534097378     
  -4.8773282899866421     
   10.387880431287133     
  0.87697831832917661     
  0.38444388257148920     
  -4.8253724444867387     
   10.394457768674600     
  0.87760839413773184     
  0.37244543053395746     
  -4.7733837004859740     
   10.401039831630634     
  0.87821812353309980     
  0.36057699150384864     
  -4.7213620347380063     
   10.407626467557133     
  0.87880755197547089     
  0.34883864781379359     
  -4.6693074247586202     
   10.414217524196948     
  0.87937725179900383     
  0.33723048185169308     
  -4.6172198488141651     
   10.420812853585440     
  0.87992725786436765     
  0.32575257605885571     
  -4.5650992859101516     
   10.427412308019424     
  0.88045812970138571     
  0.31440501292816397     
  -4.5129457157801234     
   10.434015743992184     
  0.88096989449597729     
  0.30318787500226796     
  -4.4607591188746394     
   10.440623018200904     
  0.88146310284022633     
  0.29210124487180633     
  -4.4085394763504580     
   10.447233991472206     
  0.88193777902423520     
  0.28114520517365443     
  -4.3562867700597394     
   10.453848524814887     
  0.88239444512956056     
  0.27031983858919861     
  -4.3040009825398196     
   10.460466483153359     
  0.88283314148485292     
  0.25962522784263636     
  -4.2516820970026483     
   10.467087731714496     
  0.88325436476585861     
  0.24906145569930263     
  -4.1993300973247383     
   10.473712139450239     
  0.88365815092943567     
  0.23862860496402072     
  -4.1469449680371557     
   10.480339575582210     
  0.88404499093910016     
  0.22832675847947842     
  -4.0945266943156655     
   10.486969913014253     
  0.88441491500608382     
  0.21815599912462841     
  -4.0420752619709370     
   10.493603024876800     
  0.88476837429356192     
  0.20811640981311261     
  -3.9895906574395359     
   10.500238787684001     
  0.88510549259448124     
  0.19820807349171032     
  -3.9370728677731308     
   10.506877078878459     
  0.88542651980245868     
  0.18843107313880963     
  -3.8845218806314912     
   10.513517777776977     
  0.88573180720265765     
  0.17878549176290170     
  -3.8319376842712223     
   10.520160766330998     
  0.88602141326015360     
  0.16927141240109758     
  -3.7793202675380675     
   10.526805926930448     
  0.88629577392913217     
  0.15988891811766739     
  -3.7266696198576552     
   10.533453145234917     
  0.88655491138742892     
  0.15063809200260125     
  -3.6739857312268906     
   10.540102307070324     
  0.88679925714869268     
  0.14151901717019180     
  -3.6212685922054688     
   10.546753301498939     
  0.88702883449991610     
  0.13253177675763783     
  -3.5685181939073258     
   10.553406017757688     
  0.88724405592090716     
  0.12367645392366906     
  -3.5157345279924903     
   10.560060348177094     
  0.88744494682389152     
  0.11495313184719104     
  -3.4629175866588504     
   10.566716185278274     
  0.88763191153093612     
  0.10636189372595070     
  -3.4100673626341189     
   10.573373424614756     
  0.88780496546492393     
   9.7902822775221637E-002
  -3.3571838491679418     
   10.580031961855742     
  0.88796450883121492     
   8.9576002226509008E-002
  -3.3042670400241234     
   10.586691695671977     
  0.88811055238460390     
   8.1381515326273843E-002
  -3.2513169294729050     
   10.593352524814861     
  0.88824348595155322     
   7.3319445334676311E-002
  -3.1983335122834702     
   10.600014350959498     
  0.88836331892314824     
   6.5389875524337809E-002
  -3.1453167837164417     
   10.606677075851422     
  0.88847042938804088     
   5.7592889179121400E-002
  -3.0922667395166350     
   10.613340604071832     
  0.88856482973385276     
   4.9928569592930551E-002
  -3.0391833759057172     
   10.620004840294836     
  0.88864687498040007     
   4.2397000068525682E-002
  -2.9860666895753383     
   10.626669691857188     
  0.88871661470990737     
   3.4998263916358380E-002
  -2.9329166776795250     
   10.633335066467513     
  0.88877426239905810     
   2.7732444453422992E-002
  -2.8797333378297685     
   10.640000873435506     
  0.88882034671937837     
   2.0599625002125296E-002
  -2.8265166680810889     
   10.646667026035901     
  0.88885328736056601     
   1.3599888889168061E-002
  -2.7732666669517725     
   10.653333425691105     
  0.88888026266127518     
   6.7333194444531468E-003
  -2.7199833333183907     
   10.660000027661065     
  0.88887486760091627     
   0.0000000000000000     
  -2.6666666667763192     
   10.666666589168072     
  0.88887486760091627     
  -5.0416817213906659     
   102.93143902702188     
   5378.6397808912252     
  -335753406.78075033     
  -5.0415787849087526     
   102.94118904636332     
   4371.3795605489740     
  -373599382.95362312     
  -5.0415704072525429     
   102.94189313212887     
   4280.1660294578260     
  -171101804.59442753     
  -5.0415613477365069     
   102.94264251538489     
   4234.9921791441939     
  -198941174.40545109     
  -5.0415515508592064     
   102.94344318094620     
   4178.1937145362763     
  -172649601.90189412     
  -5.0415409566008327     
   102.94429767586435     
   4124.8900705172728     
  -161044816.95795593     
  -5.0415295000552547     
   102.94520979611748     
   4071.1228642999549     
  -147841915.69154003     
  -5.0415171110320909     
   102.94618325294206     
   4017.7466583718315     
  -135424355.13901460     
  -5.0415037136263567     
   102.94722210519978     
   3964.8745906517056     
  -125026145.23355384     
  -5.0414892257530362     
   102.94833063287480     
   3912.0896837015534     
  -114358482.01841937     
  -5.0414735586437320     
   102.94951339694821     
   3859.8793221108963     
  -105566347.07683307     
  -5.0414566163022778     
   102.95077524824399     
   3807.7606654975270     
  -96681302.086287349     
  -5.0414382949159897     
   102.95212133147248     
   3756.1440398324498     
  -88984817.595709756     
  -5.0414184822189068     
   102.95355714258341     
   3704.7701519187030     
  -81728868.616323099     
  -5.0413970568031292     
   102.95508849403042     
   3653.7453407277462     
  -75133740.151498824     
  -5.0413738873739975     
   102.95672157296549     
   3603.0205425209938     
  -68962071.418324918     
  -5.0413488319445330     
   102.95846295965481     
   3552.6733779114466     
  -63422569.308432639     
  -5.0413217369641741     
   102.96031963874229     
   3502.6021834904695     
  -58232805.395398110     
  -5.0412924363764509     
   102.96229902216606     
   3452.8867497549413     
  -53518630.619145088     
  -5.0412607505997737     
   102.96440898861421     
   3403.4775394827961     
  -49142167.863312744     
  -5.0412264854250655     
   102.96665790052191     
   3354.4165129465791     
  -45152485.938323289     
  -5.0411894308234260     
   102.96905463728284     
   3305.6700188678387     
  -41483733.319885135     
  -5.0411493596564831     
   102.97160861017525     
   3257.2395187514176     
  -38084612.029422969     
  -5.0411060262814580     
   102.97432981808706     
   3209.1588991196686     
  -34998012.759723194     
  -5.0410591650423253     
   102.97722886193229     
   3161.3792115689444     
  -32128395.326098643     
  -5.0410084886377620     
   102.98031698365489     
   3113.9475481746613     
  -29515252.785401132     
  -5.0409536863557651     
   102.98360610886944     
   3066.8275540584364     
  -27101857.180980511     
  -5.0408944221640457     
   102.98710887115676     
   3020.0392640796044     
  -24889055.836815964     
  -5.0408303326443527     
   102.99083866649511     
   2973.5742639582813     
  -22852044.533790864     
  -5.0407610247579449     
   102.99480968895124     
   2927.4401714190381     
  -20984553.319667425     
  -5.0406860734283532     
   102.99903697442473     
   2881.6285091924451     
  -19267894.696702588     
  -5.0406050189264473     
   103.00353644201374     
   2836.1412274252793     
  -17688148.106106747     
  -5.0405173640415653     
   103.00832495340502     
   2790.9850171241169     
  -16240839.991086219     
  -5.0404225710211321     
   103.01342035400482     
   2746.1494147834292     
  -14908037.714433905     
  -5.0403200582597547     
   103.01884152722261     
   2701.6438410630653     
  -13686138.486966841     
  -5.0402091967171678     
   103.02460845237373     
   2657.4609376559893     
  -12562085.940502495     
  -5.0400893060427441     
   103.03074225830852     
   2613.6064055786201     
  -11530832.329924177     
  -5.0399596503823885     
   103.03726528643871     
   2570.0759934920316     
  -10583169.104423048     
  -5.0398194338416697     
   103.04420114839013     
   2526.8716652362054     
  -9712714.4369048942     
  -5.0396677955768343     
   103.05157479675917     
   2483.9939592667461     
  -8913816.0029494502     
  -5.0395038044830116     
   103.05941258668513     
   2441.4405865931458     
  -8179775.9027522625     
  -5.0393264534463640     
   103.06774234721142     
   2399.2134991655607     
  -7505818.1528068902     
  -5.0391346531241394     
   103.07659345679217     
   2357.3122316925464     
  -6887176.1956822313     
  -5.0389272252136079     
   103.08599691264199     
   2315.7355604276427     
  -6318875.7672794154     
  -5.0387028951675861     
   103.09598541186564     
   2274.4852008183771     
  -5797313.3105734261     
  -5.0384602843107027     
   103.10659343112552     
   2233.5596913848967     
  -5318359.8561811699     
  -5.0381979013067522     
   103.11785730690393     
   2192.9598401896728     
  -4878751.5743114464     
  -5.0379141329232784     
   103.12981532173649     
   2152.6849071832698     
  -4475134.0279647848     
  -5.0376072340350389     
   103.14250779036141     
   2112.7353868594282     
  -4104677.9848969821     
  -5.0372753168030648     
   103.15597714973325     
   2073.1108668460420     
  -3764630.5972361760     
  -5.0369163389607268     
   103.17026804874945     
   2033.8113971408511     
  -3452521.9001953807     
  -5.0365280911324080     
   103.18542744224777     
   1994.8369319320495     
  -3166088.5744561800     
  -5.0361081831041155     
   103.20150468440438     
   1956.1872269539049     
  -2903205.3294993304     
  -5.0356540289585308     
   103.21855162497494     
   1917.8623935906878     
  -2661977.8910926674     
  -5.0351628309795791     
   103.23662270585196     
   1879.8621511858300     
  -2440610.3142636325     
  -5.0346315622235567     
   103.25577505824400     
   1842.1865869367618     
  -2237502.3597667785     
  -5.0340569476450847     
   103.27606860010783     
   1804.8354156722050     
  -2051136.3169888342     
  -5.0334354436566668     
   103.29756613342563     
   1767.8087463646070     
  -1880165.8368440310     
  -5.0327632159902675     
   103.32033344020059     
   1731.1062435730521     
  -1723309.2371097296     
  -5.0320361157181246     
   103.34443937681769     
   1694.7279654308088     
  -1579422.2581623441     
  -5.0312496532777544     
   103.36995596738775     
   1658.6737061631375     
  -1447436.1598198372     
  -5.0303989703328718     
   103.39695849203962     
   1622.9433667735784     
  -1326374.6352035827     
  -5.0294788092874798     
   103.42552557299534     
   1587.5368395756650     
  -1215342.8686132021     
  -5.0284834802547014     
   103.45573925425363     
   1552.4539512830918     
  -1113513.4809520936     
  -5.0274068252648556     
   103.48768507581983     
   1517.6946207759654     
  -1020133.5128884253     
  -5.0262421794787082     
   103.52145213989071     
   1483.2586493463050     
  -934504.95471452118     
  -5.0249823291516638     
   103.55713316789573     
   1449.1459307056152     
  -855991.20151820406     
  -5.0236194660726863     
   103.59482454752005     
   1415.3563016025846     
  -784005.60646690917     
  -5.0221451381778941     
   103.63462636631672     
   1381.8896168774240     
  -718010.48656731285     
  -5.0205501960128052     
   103.67664243107740     
   1348.7457091410042     
  -657511.39651035215     
  -5.0188247346889989     
   103.72098027021396     
   1315.9244219709055     
  -602054.77528900013     
  -5.0169580309502750     
   103.76775111697788     
   1283.4255916974287     
  -551224.05692600331     
  -5.0149384749300516     
   103.81706987037143     
   1251.2490557197320     
  -504637.22456075036     
  -5.0127534961455096     
   103.86905503046235     
   1219.3946279689885     
  -461942.62702848075     
  -5.0103894832346265     
   103.92382860573605     
   1187.8621599152852     
  -422818.70762422233     
  -5.0078316968994612     
   103.98151598771113     
   1156.6514592044614     
  -386969.31710991741     
  -5.0050641754726781     
   104.04224578871280     
   1125.7623591212703     
  -354123.03691455571     
  -5.0020696324738703     
   104.10614963966350     
   1095.1946913251120     
  -324030.87799155375     
  -4.9988293454676276     
   104.17336194096623     
   1064.9482752217757     
  -296464.04472793633     
  -4.9953230354760789     
   104.24401956232300     
   1035.0229447905908     
  -271212.73127418035     
  -4.9915287361344376     
   104.31826148563337     
   1005.4185356630454     
  -248084.44368866552     
  -4.9874226517086635     
   104.39622838348579     
   976.13488228588608     
  -226902.42112946260     
  -4.9829790030192580     
   104.47806212706793     
   947.17183486876411     
  -207504.63009259471     
  -4.9781698602340585     
   104.56390521528773     
   918.52924284831010     
  -189742.27700744875     
  -4.9729649614054114     
   104.65390011669970     
   890.20697448884459     
  -173478.96547681501     
  -4.9673315155327531     
   104.74818851516110     
   862.20490369977301     
  -158589.48336667451     
  -4.9612339888302177     
   104.84691044902770     
   834.52292628623911     
  -144959.05508808748     
  -4.9546338727699055     
   104.95020333308324     
   807.16094918380873     
  -132482.31989856917     
  -4.9474894323547369     
   105.05820085153250     
   780.11890922151190     
  -121062.75308032389     
  -4.9397554329499371     
   105.17103170872500     
   753.39675464694801     
  -110611.62131816584     
  -4.9313828438691543     
   105.28881822605052     
   726.99449582521777     
  -101048.14864900429     
  -4.9223185167696757     
   105.41167476034788     
   700.91206362825858     
  -92296.314014441465     
  -4.9125048367613511     
   105.53970596753406     
   675.14983183980121     
  -84292.920676471520     
  -4.9018793439757689     
   105.67300473716573     
   649.70675507401870     
  -76958.363737352047     
  -4.8903743231762267     
   105.81165039058793     
   624.58709537485970     
  -70291.654995067613     
  -4.8779163588158649     
   105.95570474832394     
   599.77627667761180     
  -64052.748200892864     
  -4.8644258527717552     
   106.10521526721202     
   575.32764856739664     
  -58815.940126575188     
  -4.8498165017980819     
   106.26018940499515     
   551.05086369502146     
  -52469.130626199149     
  -4.8339947315536786     
   106.42067932354752     
   527.63126791054697     
  -51840.708920369172     
  -4.8168590838702530     
   106.58643645121317     
   502.60904673166868     
  -34076.984420306930     
  -4.7982995537408026     
   106.75823520174185     
   484.82234253480414     
  -74933.963132038494     
  -4.7781968723268511     
   106.93271126193252     
   442.52701141927969     
  -24131.435685579185     
  -4.5084763540332364     
   108.69288189992432     
   261.54124377743580     
  -12262.987716384012     
  -4.2353011256928852     
   109.77065709912929     
   169.56883590455573     
  -8423.4181924517306     
  -3.9599462936299155     
   110.46056218754360     
   106.39319946116774     
  -6024.5558921808297     
  -3.6832240643502394     
   110.87956776187106     
   61.209030269811507     
  -4650.4505447932934     
  -3.4057152517961380     
   111.09841696550524     
   26.330651183861821     
  -3699.2615016796935     
  -3.1278624437734392     
   111.16070906826805     
  -1.4138100787359051     
  -3029.0526658394051     
  -2.8500168363636651     
   111.09684528038989     
  -24.131705072531432     
  -2527.3296773105490     
  -2.5724650358456018     
   110.92879932357765     
  -43.086677652360542     
  -2141.2204542261011     
  -2.2954457858415820     
   110.67321805179911     
  -59.145831059056313     
  -1835.4616469151206     
  -2.0191610812444365     
   110.34307399062418     
  -72.911793410919714     
  -1588.2909170922055     
  -1.7437839120222740     
   109.94873456887410     
  -84.823975289111246     
  -1384.8949373135242     
  -1.4694638644290410     
   109.49864791235392     
  -95.210687318962684     
  -1215.0619050646330     
  -1.1963312967861661     
   108.99981206503914     
  -104.32365160694744     
  -1071.4766691179582     
 -0.92450053126906717     
   108.45810361945844     
  -112.35972662533212     
  -948.78396761051454     
 -0.65407234526132307     
   107.87851528693908     
  -119.47560638241097     
  -842.97278152746946     
 -0.38513595103357656     
   107.26533151537339     
  -125.79790224386701     
  -750.98336887770779     
 -0.11777059324930650     
   106.62226106598759     
  -131.43027751044980     
  -670.44251457638723     
  0.14795314451693214     
   105.95253888128704     
  -136.45859636977272     
  -599.48258248271259     
  0.41197225857748759     
   105.25900560101663     
  -140.95471573839308     
  -536.61458110796718     
  0.67423042100383390     
   104.54417049892888     
  -144.97932509670281     
  -480.63751299573266     
  0.93467721650816138     
   103.81026192007670     
  -148.58410644417080     
  -430.57245699025333     
   1.1932674929484368     
   103.05926815428728     
  -151.81339987159771     
  -385.61388602381970     
   1.4499608043679879     
   102.29297089456634     
  -154.70550401677636     
  -345.09319599811732     
   1.7047209301231117     
   101.51297287705749     
  -157.29370298676224     
  -308.45102819465325     
   1.9575154571247728     
   100.72072090534503     
  -159.60708569822214     
  -275.21601269269502     
   2.2083154148523234     
   99.917525176615939     
  -161.67120579341736     
  -244.98826756137908     
   2.4570949548159740     
   99.104575617632065     
  -163.50861780012769     
  -217.42645904388769     
   2.7038310677103796     
   98.282955782524368     
  -165.13931624295685     
  -192.23756084138284     
   2.9485033327282841     
   97.453654747043799     
  -166.58109794926722     
  -169.16868078451998     
   3.1910936944730737     
   96.617577344532762     
  -167.84986305515110     
  -148.00048324984786     
   3.4315862636827603     
   95.775553020196071     
  -168.95986667952496     
  -128.54185875602286     
   3.6699671385999606     
   94.928343526946762     
  -169.92393062019516     
  -110.62557274960899     
   3.9062242443263773     
   94.076649644356735     
  -170.75362241581723     
  -94.104691244800605     
   4.1403471879113685     
   93.221117069316804     
  -171.45940760015321     
  -78.849626345086605     
   4.3723271272617481     
   92.362341600822077     
  -172.05077979774137     
  -64.745681028196543     
   4.6021566522388015     
   91.500873720314090     
  -172.53637240545285     
  -51.690996367756227     
   4.8298296765402347     
   90.637222652104924     
  -172.92405487821102     
  -39.594827801923280     
   5.0553413391583240     
   89.771859974692589     
  -173.22101608672546     
  -28.376090695311948     
   5.2786879143680965     
   88.905222842558416     
  -173.43383676694029     
  -17.962126015521648     
   5.4998667293364791     
   88.037716868860926     
  -173.56855271205669     
  -8.2876504485341158     
   5.7188760885596430     
   87.169718711854742     
  -173.63071009042071     
  0.70614147669516503     
   5.9357152044346755     
   86.301578401555318     
  -173.62541402934548     
   9.0723486115820062     
   6.1503841333563276     
   85.433621437945064     
  -173.55737141475862     
   16.859026813423824     
   6.3628837168021422     
   84.566150687624017     
  -173.43092871365795     
   24.109763071874092     
   6.5732155269317900     
   83.699448102113323     
  -173.25010549061889     
   30.864173325812917     
   6.7813818162804642     
   82.833776277910090     
  -173.01862419067530     
   37.158335940938478     
   6.9873854711730470     
   81.969379875755607     
  -172.73993667111824     
   43.025169426076069     
   7.1912299685265140     
   81.106486914326752     
  -172.41724790042269     
   48.494763887103389     
   7.3929193357436391     
   80.245309951647528     
  -172.05353717126940     
   53.594671381691178     
   7.5924581134321780     
   79.386047165879589     
  -171.65157713590673     
   58.350161837896003     
   7.7898513207110565     
   78.528883345734513     
  -171.21395092212251     
   62.784448514759049     
   7.9851044228891377     
   77.673990799533541     
  -170.74306755826180     
   66.918888157661570     
   8.1782233013233601     
   76.821530190895189     
  -170.24117589707936     
   70.773157325015688     
   8.3692142252818247     
   75.971651308109642     
  -169.71037721714174     
   74.365410807510486     
   8.5580838256540357     
   75.124493773476573     
  -169.15263663608539     
   77.712420361056274     
   8.7448390703653178     
   74.280187698177926     
  -168.56979348337748     
   80.829701873352562     
   8.9294872413655835     
   73.438854287671163     
  -167.96357071932732     
   83.731624518864507     
   9.1120359130743989     
   72.600606402034259     
  -167.33558353543586     
   86.431514056405874     
   9.2924929321747953     
   71.765549075245630     
  -166.68734718001281     
   88.941740510779169     
   9.4708663986577299     
   70.933779996980149     
  -166.02028412618196     
   91.273800527457553     
   9.6471646480275250     
   70.105389960109122     
  -165.33573062222604     
   93.438389648116441     
   9.8213962345862473     
   69.280463276803900     
  -164.63494269986515     
   95.445468822327854     
   9.9935699157218334     
   68.459078165844986     
  -163.91910168369770     
   97.304323341165770     
   10.163694637130975     
   67.641307113489148     
  -163.18931925863896     
   99.023617213217022     
   10.331779518913351     
   66.827217210018702     
  -162.44664212953984     
   100.61144210069122     
   10.497833842478871     
   66.016870463910379     
  -161.69205631378463     
   102.07536153444315     
   10.661867038214210     
   65.210324095370225     
  -160.92649110227632     
   103.42245091890268     
   10.823888673859040     
   64.407630810813586     
  -160.15082272038455     
   104.65933646152043     
   10.983908443546204     
   63.608839059770318     
  -159.36587769692315     
   105.79222493178396     
   11.141936157463538     
   62.813993275503172     
  -158.57243600993476     
   106.82693866064871     
   11.297981732098151     
   62.023134100553385     
  -157.77123396997990     
   107.76894027078175     
   11.452055181026914     
   61.236298598333562     
  -156.96296691794905     
   108.62336036516912     
   11.604166606219517     
   60.453520451750663     
  -156.14829171521026     
   109.39501963162560     
   11.754326189822855     
   59.674830149792705     
  -155.32782906797308     
   110.08845222805509     
   11.902544186397728     
   58.900255162932112     
  -154.50216567626268     
   110.70792348487250     
   12.048830915580886     
   58.129820108116142     
  -153.67185625012613     
   111.25745009593676     
   12.193196755147271     
   57.363546904054807     
  -152.83742537440659     
   111.74081622601751     
   12.335652134449072     
   56.601454917487011     
  -151.99936925271146     
   112.16158792836087     
   12.476207528209772     
   55.843561100997114     
  -151.15815734324875     
   112.52313019585348     
   12.614873450652778     
   55.089880122972041     
  -150.31423386677986     
   112.82861663707537     
   12.751660449945675     
   54.340424490200093     
  -149.46801924200179     
   113.08104534466271     
   12.886579102942246     
   53.595204663590295     
  -148.61991140191682     
   113.28324680543166     
   13.019640010205691     
   52.854229167458314     
  -147.77028705087608     
   113.43789743325478     
   13.150853791297417     
   52.117504692780805     
  -146.91950282012667     
   113.54752655112738     
   13.280231080316845     
   51.385036194803007     
  -146.06789637099322     
   113.61452800223891     
   13.407782521678534     
   50.656826985348083     
  -145.21578741097642     
   113.64116620449342     
   13.533518766113808     
   49.932878820159530     
  -144.36347866444271     
   113.62958556108244     
   13.657450466884828     
   49.213191981566588     
  -143.51125677273461     
   113.58181680319025     
   13.779588276199803     
   48.497765356767971     
  -142.65939314671067     
   113.49978449297841     
   13.899942841818689     
   47.786596511993665     
  -141.80814476301333     
   113.38531227971193     
   14.018524803839409     
   47.079681762783842     
  -140.95775492091551     
   113.24012972879406     
   14.135344791655140     
   46.377016240611674     
  -140.10845394794956     
   113.06587734733399     
   14.250413421073826     
   45.678593956072199     
  -139.26045986784453     
   112.86411171111003     
   14.363741291591579     
   44.984407858827559     
  -138.41397903001121     
   112.63631006632114     
   14.475338983812055     
   44.294449894491244     
  -137.56920670451382     
   112.38387542603040     
   14.585217057004433     
   43.608711058632913     
  -136.72632763881859     
   112.10813968249614     
   14.693386046792956     
   42.927181448057866     
  -135.88551659119986     
   111.81036902381142     
   14.799856462971421     
   42.249850309521065     
  -135.04693882352126     
   111.49176528791135     
   14.904638787436410     
   41.576706086002602     
  -134.21075058386194     
   111.15347268609800     
   15.007743472233278     
   40.907736460696157     
  -133.37709953871621     
   110.79657717390593     
   15.109180937709420     
   40.242928398824588     
  -132.54612520991191     
   110.42211304537933     
   15.208961570769436     
   39.582268187394632     
  -131.71795936207155     
   110.03106287856487     
   15.307095723227267     
   38.925741473013247     
  -130.89272639048232     
   109.62436275521544     
   15.403593710250528     
   38.273333297862493     
  -130.07054366981822     
   109.20290201363504     
   15.498465808892592     
   37.625028133926158     
  -129.25152190471596     
   108.76752845398973     
   15.591722256708135     
   36.980809915561089     
  -128.43576544131102     
   108.31904834107310     
   15.683373250448160     
   36.340662070510930     
  -127.62337257875296     
   107.85822937380080     
   15.773428944830654     
   35.704567549417924     
  -126.81443585844946     
   107.38580324351393     
   15.861899451383259     
   35.072508853936490     
  -126.00904233412311     
   106.90246572601144     
   15.948794837354539     
   34.444468063498235     
  -125.20727384117802     
   106.40888104807392     
   16.034125124690544     
   33.820426860811999     
  -124.40920723331746     
   105.90568022727153     
   16.117900289073617     
   33.200366556149682     
  -123.61491463161295     
   105.39346628491434     
   16.200130259020455     
   32.584268110484459     
  -122.82446363447609     
   104.87281255111033     
   16.280824915036646     
   31.972112157547414     
  -122.03791754034276     
   104.34426574469445     
   16.359994088825040     
   31.363879024828410     
  -121.25533554725754     
   103.80834714880498     
   16.437647562545365     
   30.759548753601162     
  -120.47677294364152     
   103.26555368071686     
   16.513795068122747     
   30.159101118014469     
  -119.70228129103614     
   102.71635816716858     
   16.588446286602810     
   29.562515643274921     
  -118.93190860478236     
   102.16121250621759     
   16.661610847551163     
   28.969771622985501     
  -118.16569951098575     
   101.60054634913243     
   16.733298328495220     
   28.380848135674619     
  -117.40369541336725     
   101.03477033649418     
   16.803518254406359     
   27.795724060551592     
  -116.64593463584353     
   100.46427493954857     
   16.872280097220560     
   27.214378092527490     
  -115.89245257379693     
   99.889432992199460     
   16.939593275395683     
   26.636788756527107     
  -115.14328182635543     
   99.310599817155691     
   17.005467153503709     
   26.062934421141900     
  -114.39845232772676     
   98.728113828002421     
   17.069911041856294     
   25.492793311637541     
  -113.65799147401674     
   98.142298311233759     
   17.132934196162086     
   24.926343522360792     
  -112.92192423668249     
   97.553460071389878     
   17.194545817214323     
   24.363563028553720     
  -112.19027328614706     
   96.961893284088688     
   17.254755050607251     
   23.804429697622062     
  -111.46305908651640     
   96.367876816287804     
   17.313570986480091     
   23.248921299879783     
  -110.74030001039424     
   95.771676995903391     
   17.371002659287178     
   22.697015518771487     
  -110.02201243292495     
   95.173547626467240     
   17.427059047593083     
   22.148689960624857     
  -109.30821082572646     
   94.573730570155504     
   17.481749073891525     
   21.603922163944414     
  -108.59890784645029     
   93.972455443883888     
   17.535081604446962     
   21.062689608251734     
  -107.89411443062116     
   93.369942306821855     
   17.587065449157748     
   20.524969722516882     
  -107.19383986331999     
   92.766398933500142     
   17.637709361439878     
   19.990739893180283     
  -106.49809187131874     
   92.162024949811808     
   17.687022038130273     
   19.459977471791497     
  -105.80687668419515     
   91.557008538884148     
   17.735012119408733     
   18.932659782280638     
  -105.12019912015353     
   90.951530461782596     
   17.781688188737597     
   18.408764127876029     
  -104.43806264169017     
   90.345761105820003     
   17.827058772818294     
   17.888267797688311     
  -103.76046943339651     
   89.739863614695906     
   17.871132341563925     
   17.371148072964104     
  -103.08742045628630     
   89.133992392527176     
   17.913917308087115     
   16.857382233040031     
  -102.41891551334234     
   88.528294525420307     
   17.955422028702358     
   16.346947560995670     
  -101.75495330440168     
   87.922909472410922     
   17.995654802942155     
   15.839821349026270     
  -101.09553148335860     
   87.317969729039575     
   18.034623873586227     
   15.335980903541897     
  -100.44064671039081     
   86.713600752503268     
   18.072337426703154     
   14.835403550004051     
  -99.790294704747026     
   86.109922417213554     
   18.108803591703797     
   14.338066637525639     
  -99.144470286617931     
   85.507046676431671     
   18.144030441405924     
   13.843947543217730     
  -98.503167436544686     
   84.905081598935723     
   18.178025992109390     
   13.353023676314987     
  -97.866379324552668     
   84.304127559593596     
   18.210798203681392     
   12.865272482083967     
  -97.234098367855722     
   83.704280941552085     
   18.242354979651193     
   12.380671445512341     
  -96.606316260794074     
   83.105632001154035     
   18.272704167313844     
   11.899198094808392     
  -95.983024020785422     
   82.508266299895112     
   18.301853557842396     
   11.420830004697587     
  -95.364212023536211     
   81.912264516681361     
   18.329810886408126     
   10.945544799539594     
  -94.749870039661104     
   81.317702453564706     
   18.356583832308328     
   10.473320156262293     
  -94.139987271259372     
   80.724651879088967     
   18.382180019101224     
   10.004133807128728     
  -93.534552382166197     
   80.133179882403667     
   18.406607014747593     
   9.5379635423406910     
  -92.933553533048169     
   79.543349243341694     
   18.429872331758695     
   9.0747872124737636     
  -92.336978413723102     
   78.955220103800556     
   18.451983427350108     
   8.6145827307820930     
  -91.744814262944601     
   78.368846546632582     
   18.472947703601147     
   8.1573280753401196     
  -91.157047913844849     
   77.784281337329659     
   18.492772507619431     
   7.7030012910459691     
  -90.573665803814890     
   77.201571968872358     
   18.511465131710334     
   7.2515804915013113     
  -89.994654014048336     
   76.620763582859510     
   18.529032813550931     
   6.8030438607482573     
  -89.419998287176909     
   76.041897890655648     
   18.545482736368161     
   6.3573696548978225     
  -88.849684052996992     
   75.465012809576066     
   18.560822029120899     
   5.9145362036230162     
  -88.283696456925171     
   74.890144354254957     
   18.575057766685607     
   5.4745219115450325     
  -87.722020374268254     
   74.317324863335372     
   18.588196970045331     
   5.0373052595148788     
  -87.164640437793238     
   73.746583799893912     
   18.600246606481754     
   4.6028648057721604     
  -86.611541059294041     
   73.177948780313713     
   18.611213589770013     
   4.1711791870153201     
  -86.062706443441684     
   72.611444038643853     
   18.621104780376093     
   3.7422271193738363     
  -85.518120613151851     
   72.047091452031893     
   18.629926985656500     
   3.3159873992728022     
  -84.977767427261611     
   71.484910699017178     
   18.637686960059991     
   2.8924389042121001     
  -84.441630597018985     
   70.924919423001086     
   18.644391405331156     
   2.4715605934661862     
  -83.909693701346470     
   70.367132190905522     
   18.650046970715628     
   2.0533315086880330     
  -83.381940209914688     
   69.811561995123782     
   18.654660253166693     
   1.6377307744258680     
  -82.858353494951245     
   69.258220060318308     
   18.658237797553102     
   1.2247375985772424     
  -82.338916844498868     
   68.707114434478399     
   18.660786096867930     
  0.81433127275039419     
  -81.823613486240276     
   68.158253086967534     
   18.662311592438222     
  0.40649117256457307     
  -81.312426588088016     
   67.611639520940457     
   18.662820674135325     
   1.1967578651502775E-003
  -80.805339291680966     
   67.067278584441624     
   18.662319680585643     
 -0.40157242711979657     
  -80.302334702297657     
   66.525169892142287     
   18.660814899381734     
 -0.80183675369580754     
  -79.803395928106582     
   65.985314912147373     
   18.658312567293489     
  -1.1996165086817381     
  -79.308506066265480     
   65.447710203777319     
   18.654818870479343     
  -1.5949318944467450     
  -78.817648239737153     
   64.912353054867765     
   18.650339944697244     
  -1.9878030290256523     
  -78.330805591825637     
   64.379238200775944     
   18.644881875515328     
  -2.3782499462685163     
  -77.847961305319814     
   63.848358716732832     
   18.638450698522103     
  -2.7662925960691771     
  -77.369098614944321     
   63.319706639079186     
   18.631052399536003     
  -3.1519508446444160     
  -76.894200815151237     
   62.793272986291896     
   18.622692914814188     
  -3.5352444748516714     
  -76.423251267754054     
   62.269045548408940     
   18.613378131260472     
  -3.9161931865864092     
  -75.956233426140983     
   61.747013586869969     
   18.603113886632180     
  -4.2948165972123604     
  -75.493130824239458     
   61.227162352317009     
   18.591905969745909     
  -4.6711342420394519     
  -75.033927106597076     
   60.709477395489785     
   18.579760120681978     
  -5.0451655748712723     
  -74.578606026130899     
   60.193942597429327     
   18.566682030987490     
  -5.4169299685782253     
  -74.127151456650182     
   59.680540477881955     
   18.552677343877885     
  -5.7864467157275161     
  -73.679547403066067     
   59.169252483788121     
   18.537751654436867     
  -6.1537350292587760     
  -73.235778009437666     
   58.660058668156928     
   18.521910509814578     
  -6.5188140432059365     
  -72.795827569426478     
   58.152938455147257     
   18.505159409423918     
  -6.8817028134570357     
  -72.359680531012884     
   57.647869493916865     
   18.487503805134917     
  -7.2424203185590894     
  -71.927321509808507     
   57.144828296190958     
   18.468949101467025     
  -7.6009854605775784     
  -71.498735297587075     
   56.643791558035112     
   18.449500655779214     
  -7.9574170659738011     
  -71.073906860901801     
   56.144732480640641     
   18.429163778457845     
  -8.3117338865442907     
  -70.652821367297008     
   55.647625763273957     
   18.407943733102091     
  -8.6639546003977230     
  -70.235464174072447     
   55.152443407919556     
   18.385845736706937     
  -9.0140978129541782     
  -69.821820848513056     
   54.659156370601792     
   18.362874959843566     
  -9.3621820580148025     
  -69.411877175733537     
   54.167735974251933     
   18.339036526837056     
  -9.7082257988439462     
  -69.005619155926652     
   53.678150778590535     
   18.314335515941327     
  -10.052247429296489     
  -68.603033025087214     
   53.190369078634774     
   18.288776959511196     
  -10.394265275001693     
  -68.204105256997465     
   52.704358786728484     
   18.262365844171441     
  -10.734297594559438     
  -67.808822566096993     
   52.220085094994012     
   18.235107110982835     
  -11.072362580794383     
  -67.417171927884539     
   51.737514275591195     
   18.207005655604959     
  -11.408478362041146     
  -67.029140570817603     
   51.256609736828935     
   18.178066328455817     
  -11.742663003462662     
  -66.644715997791394     
   50.777334780487386     
   18.148293934868029     
  -12.074934508424493     
  -66.263885986937723     
   50.299652078352260     
   18.117693235241614     
  -12.405310819882706     
  -65.886638596350096     
   49.823521376027017     
   18.086268945193201     
  -12.733809821838662     
  -65.512962186029881     
   49.348904541849578     
   18.054025735701575     
  -13.060449340808646     
  -65.142845401966014     
   48.875758843482522     
   18.020968233249523     
  -13.385247147340168     
  -64.776277210639890     
   48.404043147651130     
   17.987101019961781     
  -13.708220957584341     
  -64.413246887032514     
   47.933714275345409     
   17.952428633739061     
  -14.029388434876848     
  -64.053744029967419     
   47.464727393417704     
   17.916955568388047     
  -14.348767191388053     
  -63.697758574516790     
   46.997037816445065     
   17.880686273747202     
  -14.666374789801585     
  -63.345280790893440     
   46.530598769096372     
   17.843625155808361     
  -14.982228745029126     
  -62.996301300125225     
   46.065362408319643     
   17.805776576833949     
  -15.296346525984603     
  -62.650811082062823     
   45.601280996180101     
   17.767144855469741     
  -15.608745557376231     
  -62.308801474591476     
   45.138302856199552     
   17.727734266853066     
  -15.919443221570642     
  -61.970264203169975     
   44.676378969071592     
   17.687549042716292     
  -16.228456860480815     
  -61.635191360901942     
   44.215455199683142     
   17.646593371485572     
  -16.535803777500327     
  -61.303575446904333     
   43.755478818583939     
   17.604871398374634     
  -16.841501239507007     
  -60.975409355764938     
   43.296395379715094     
   17.562387225473572     
  -17.145566478872453     
  -60.650686390417086     
   42.838147130097049     
   17.519144911832498     
  -17.448016695565858     
  -60.329400286941350     
   42.380678716232914     
   17.475148473539896     
  -17.748869059274629     
  -60.011545196569614     
   41.923929053995323     
   17.430401883795621     
  -18.048140711587720     
  -59.697115728664642     
   41.467840011497429     
   17.384909072978349     
  -18.345848768230823     
  -59.386106928578414     
   41.012347284091298     
   17.338673928707394     
  -18.642010321362143     
  -59.078514323947722     
   40.557390598099531     
   17.291700295898693     
  -18.936642441908162     
  -58.774333894461982     
   40.102902269656724     
   17.243991976814929     
  -19.229762181962922     
  -58.473562127439550     
   39.648818060235548     
   17.195552731109508     
  -19.521386577261485     
  -58.176195991987790     
   39.195068675532760     
   17.146386275864351     
  -19.811532649683766     
  -57.882232976921287     
   38.741585437295470     
   17.096496285621310     
  -20.100217409841417     
  -57.591671086141574     
   38.288295295516235     
   17.045886392407031     
  -20.387457859735338     
  -57.304508871425199     
   37.835127591989092     
   16.994560185751116     
  -20.673270995450110     
  -57.020745414485290     
   37.382003967974804     
   16.942521212697461     
  -20.957673809948144     
  -56.740380384725469     
   36.928850767972044     
   16.889772977808480     
  -21.240683295919865     
  -56.463414003965681     
   36.475585846783652     
   16.836318943162183     
  -21.522316448705073     
  -56.189847110114798     
   36.022130890989303     
   16.782162528341779     
  -21.802590269301433     
  -55.919681128432387     
   35.568400319448898     
   16.727307110417726     
  -22.081521767437614     
  -55.652918126036511     
   35.114310734991996     
   16.671756023921951     
  -22.359127964741507     
  -55.389560795524076     
   34.659772651494954     
   16.615512560814071     
  -22.635425897981918     
  -55.129612500637862     
   34.204697393509086     
   16.558579970439386     
  -22.910432622408976     
  -54.873077270186549     
   33.748991222608211     
   16.500961459478411     
  -23.184165215174488     
  -54.619959836016982     
   33.292560174943020     
   16.442660191887754     
  -23.456640778851288     
  -54.370265634704914     
   32.835304892473253     
   16.383679288832049     
  -23.727876445058072     
  -54.124000848011370     
   32.377126475491700     
   16.324021828606703     
  -23.997889378176723     
  -53.881172399445177     
   31.917920033192331     
   16.263690846551267     
  -24.266696779173319     
  -53.641787999196239     
   31.457579780222730     
   16.202689334953021     
  -24.534315889548427     
  -53.405856150844564     
   30.995996127800346     
   16.141020242940648     
  -24.800763995375249     
  -53.173386179886066     
   30.533055685300077     
   16.078686476367579     
  -25.066058431480585     
  -52.944388262246306     
   30.068642603085678     
   16.015690897684781     
  -25.330216585743003     
  -52.718873442723172     
   29.602637088913070     
   15.952036325802609     
  -25.593255903511206     
  -52.496853664556319     
   29.134915425827668     
   15.887725535941483     
  -25.855193892169751     
  -52.278341798862613     
   28.665350164293862     
   15.822761259470910     
  -26.116048125848490     
  -52.063351672630404     
   28.193810662519670     
   15.757146183736628     
  -26.375836250261713     
  -51.851898092661514     
   27.720160206119075     
   15.690882951875397     
  -26.634575987721160     
  -51.643996891115620     
   27.244260354320328     
   15.623974162617094     
  -26.892285142295091     
  -51.439664938458222     
   26.765965002938067     
   15.556422370073692     
  -27.148981605143582     
  -51.238920200936178     
   26.285126777698615     
   15.488230083514685     
  -27.404683360021178     
  -51.041781750103439     
   25.801589512330139     
   15.419399767128528     
  -27.659408488968342     
  -50.848269828760962     
   25.315195720476964     
   15.349933839769612     
  -27.913175178192382     
  -50.658405860857386     
   24.825778754446898     
   15.279834674690292     
  -28.166001724145030     
  -50.472212520199037     
   24.333169786898686     
   15.209104599257458     
  -28.417906539812517     
  -50.289713746797297     
   23.837190540710100     
   15.137745894653110     
  -28.668908161223868     
  -50.110934817741963     
   23.337660299781291     
   15.065760795558383     
  -28.919025254181953     
  -49.935902365493611     
   22.834387385787565     
   14.993151489820445     
  -29.168276621245944     
  -49.764644460100200     
   22.327178299446381     
   14.919920118101617     
  -29.416681208953325     
  -49.597190622854356     
   21.815827168786434     
   14.846068773510138     
  -29.664258115308186     
  -49.433571919088450     
   21.300125414129411     
   14.771599501211835     
  -29.911026597552109     
  -49.273820978482490     
   20.779852616187089     
   14.696514298022038     
  -30.157006080207964     
  -49.117972083861090     
   20.254782722451623     
   14.620815111976972     
  -30.402216163451229     
  -48.966061213442700     
   19.724679956437249     
   14.544503841883886     
  -30.646676631769253     
  -48.818126113769424     
   19.189298759929851     
   14.467582336849043     
  -30.890407462986357     
  -48.674206373069943     
   18.648386200283483     
   14.390052395782782     
  -31.133428837610445     
  -48.534343476567820     
   18.101675780678342     
   14.311915766880709     
  -31.375761148572405     
  -48.398580908212729     
   17.548894818954270     
   14.233174147080085     
  -31.617425011335605     
  -48.266964197070578     
   16.989754482481665     
   14.153829181490426     
  -31.858441274424418     
  -48.139541038451959     
   16.423959591636002     
   14.073882462797245     
  -32.098831030374328     
  -48.016361341514695     
   15.851197156688446     
   13.993335530637879     
  -32.338615627135219     
  -47.897477362839524     
   15.271146457348165     
   13.912189870948188     
  -32.577816679953337     
  -47.782943764409417     
   14.683468312805930     
   13.830446915278968     
  -32.816456083744526     
  -47.672817752063366     
   14.087813321227872     
   13.748108040080741     
  -33.054556026005066     
  -47.567159152154161     
   13.483812965641251     
   13.665174565955603     
  -33.292139000272734     
  -47.466030554911853     
   12.871086691761054     
   13.581647756874684     
  -33.529227820171819     
  -47.369497404723646     
   12.249232745448497     
   13.497528819359735     
  -33.765845634081465     
  -47.277628159132782     
   11.617835780699684     
   13.412818901627222     
  -34.002015940456239     
  -47.190494390777530     
   10.976457427353127     
   13.327519092693285     
  -34.237762603833367     
  -47.108170960072385     
   10.324643329224379     
   13.241630421437755     
  -34.473109871571303     
  -47.030736135103204     
   9.6619140918844586     
   13.155153855625388     
  -34.708082391357600     
  -46.958271779414069     
   8.9877718262231596     
   13.068090300882309     
  -34.942705229532926     
  -46.890863490717393     
   8.3016910857414885     
   12.980440599625581     
  -35.177003890278655     
  -46.828600807574333     
   7.6031255328993748     
   12.892205529943675     
  -35.411004335712782     
  -46.771577366077587     
   6.8914978999791119     
   12.803385804425508     
  -35.644733006957551     
  -46.719891131827744     
   6.1662067038008566     
   12.713982068935522     
  -35.878216846240989     
  -46.673644581549240     
   5.4266180960639776     
   12.623994901332194     
  -36.111483320059428     
  -46.632944945828761     
   4.6720668070298990     
   12.533424810127176     
  -36.344560443535947     
  -46.597904444776034     
   3.9018558412153346     
   12.442272233082056     
  -36.577476805962796     
  -46.568640525966920     
   3.1152488367147404     
   12.350537535739623     
  -36.810261597676948     
  -46.545276159691561     
   2.3114758120265360     
   12.258221009886244     
  -37.042944638303929     
  -46.527940091101357     
   1.4897214009905835     
   12.165322871941809     
  -37.275556406483169     
  -46.516767180593931     
  0.64913229012761031     
   12.071843261273417     
  -37.508128071155696     
  -46.511898688417972     
 -0.21119608174941584     
   11.977782238428784     
  -37.740691524524323     
  -46.513482659031098     
  -1.0922123219309532     
   11.883139783285039     
  -37.973279416800509     
  -46.521674251445575     
  -1.9949215066140875     
   11.787915793108315     
  -38.205925192835991     
  -46.536636162745182     
  -2.9203808946498722     
   11.692110080519258     
  -38.438663130791490     
  -46.558539019455054     
  -3.8697110116266304     
   11.595722371359171     
  -38.671528382970237     
  -46.587561852042256     
  -4.8440920967409404     
   11.498752302451233     
  -38.904557018957256     
  -46.623892542767813     
  -5.8447769070346638     
   11.401199419250807     
  -39.137786071238111     
  -46.667728369570575     
  -6.8730870129458355     
   11.303063173378419     
  -39.371253583467450     
  -46.719276522167668     
  -7.9304262339169487     
   11.204342920028575     
  -39.604998661570178     
  -46.778754718922045     
  -9.0182782943424442     
   11.105037915247060     
  -39.839061527882805     
  -46.846391806129610     
  -10.138221690788406     
   11.005147313068848     
  -40.073483578570162     
  -46.922428468810523     
  -11.291926163610341     
   10.904670162508149     
  -40.308307444529774     
  -47.007117915037604     
  -12.481171570241823     
   10.803605404391547     
  -40.543577056071911     
  -47.100726701814416     
  -13.707843832324620     
   10.701951868024423     
  -40.779337711652829     
  -47.203535530556849     
  -14.973954856700198     
   10.599708267680178     
  -41.015636150959182     
  -47.315840191982105     
  -16.281641968305742     
   10.496873198900927     
  -41.252520632705995     
  -47.437952506744395     
  -17.633186736258768     
   10.393445134597449     
  -41.490041017491031     
  -47.570201407266339     
  -19.031018906856595     
   10.289422420935258     
  -41.728248856131856     
  -47.712934049067762     
  -20.477734798180062     
   10.184803272992518     
  -41.967197483904656     
  -47.866517060054107     
  -21.976106957583344     
   10.079585770174457     
  -42.206942121210389     
  -48.031337862235986     
  -23.529099035106572     
   9.9737678513676222     
  -42.447539981128472     
  -48.207806104999278     
  -25.139886165434564     
   9.8673473098159210     
  -42.689050384519078     
  -48.396355251240045     
  -26.811865649613370     
   9.7603217876989046     
  -42.931534883256205     
  -48.597444243612145     
  -28.548685573851934     
   9.6526887703910269     
  -43.175057392328775     
  -48.811559385416032     
  -30.354256654114600     
   9.5444455803787882     
  -43.419684331568121     
  -49.039216310321891     
  -32.232787022201812     
   9.4355893708106287     
  -43.665484777876401     
  -49.280962212988413     
  -34.188797173018081     
   9.3261171186521530     
  -43.912530628888327     
  -49.537378191786040     
  -36.227161503187816     
   9.2160256174168325     
  -44.160896779125451     
  -49.809081903059955     
  -38.353128866038695     
   9.1053114694394885     
  -44.410661309806983     
  -50.096730369555239     
  -40.572370398161212     
   8.9939710776568713     
  -44.661905693599728     
  -50.401023147541451     
  -42.891009088270444     
   8.8820006368561852     
  -44.914715015757835     
  -50.722705715703476     
  -45.315674950540007     
   8.7693961243486438     
  -45.169178213241686     
  -51.062573277832534     
  -47.853545305188618     
   8.6561532900209102     
  -45.425388333605312     
  -51.421474867621441     
  -50.512410930804464     
   8.5422676457125508     
  -45.683442815648377     
  -51.800317949602487     
  -53.300729342673208     
   8.4277344538623513     
  -45.943443794071563     
  -52.200073419672520     
  -56.227704949140055     
   8.3125487153604070     
  -46.205498430637725     
  -52.621781206791084     
  -59.303359043806680     
   8.1967051565362876     
  -46.469719274653748     
  -53.066556399619628     
  -62.538629815341530     
   8.0801982152060621     
  -46.736224655960889     
  -53.535596123234697     
  -65.945462698965670     
   7.9630220256925375     
  -47.005139114002660     
  -54.030187093476925     
  -69.536936067851045     
   7.8451704027235678     
  -47.276593867021326     
  -54.551714113985824     
  -73.327381024773928     
   7.7266368241024761     
  -47.550727325985463     
  -55.101669471671613     
  -77.332539225669080     
   7.6074144120323863     
  -47.827685658454307     
  -55.681663515864145     
  -81.569722306213379     
   7.4874959129623679     
  -48.107623408326866     
  -56.293436433160736     
  -86.058012760964132     
   7.3668736758073967     
  -48.390704178231928     
  -56.938871528867949     
  -90.818480094059623     
   7.2455396283760072     
  -48.677101382378041     
  -57.620010129573416     
  -95.874434617439078     
   7.1234852518187139     
  -48.966999078674981     
  -58.339068389204193     
  -101.25172502406535     
   7.0007015528863876     
  -49.260592890465205     
  -59.098456326884701     
  -106.97906792650627     
   6.8771790337602479     
  -49.558091029623249     
  -59.900799336333478     
  -113.08844963270724     
   6.7529076591833093     
  -49.859715434735534     
  -60.748962708578802     
  -119.61557117764526     
   6.6278768205862448     
  -50.165703040238000     
  -61.646079492411125     
  -126.60039039939326     
   6.5020752968577193     
  -50.476307195020055     
  -62.595582420406600     
  -134.08773314873346     
   6.3754912113592139     
  -50.791799252118622     
  -63.601240419022076     
  -142.12803528220334     
   6.2481119847257443     
  -51.112470354875278     
  -64.667200683638626     
  -150.77819356783417     
   6.1199242829250116     
  -51.438633449422859     
  -65.798037135397351     
  -160.10259762440512     
   5.9909139599662673     
  -51.770625558805314     
  -66.998806617580428     
  -170.17433241463999     
   5.8610659945539529     
  -52.108810360625981     
  -68.275114110690197     
  -181.07663897276049     
   5.7303644198667092     
  -52.453581118160180     
  -69.633188902985935     
  -192.90464296272901     
   5.5987922455056216     
  -52.805364024730657     
  -71.079973725206372     
  -205.76746211450208     
   5.4663313704914138     
  -53.164622033271343     
  -72.623229691065177     
  -219.79073754810699     
   5.3329624859923950     
  -53.531859258055690     
  -74.271660222675933     
  -235.11974126853968     
   5.1986649662249036     
  -53.907626054317859     
  -76.035058282190022     
  -251.92316071582295     
   5.0634167456754620     
  -54.292524904992220     
  -77.924481987558664     
  -270.39779044618456     
   4.9271941804350803     
  -54.687217273500892     
  -79.952465415905095     
  -290.77432903347125     
   4.7899718909935904     
  -55.092431619249787     
  -82.133272883656076     
  -313.32464911560993     
   4.6517225832922975     
  -55.508972820838991     
  -84.483207752023205     
  -338.37092436047709     
   4.5124168441460597     
  -55.937733314430858     
  -87.020989684726729     
  -366.29723405407765     
   4.3720229062801677     
  -56.379706335993021     
  -89.768218940132371     
  -397.56438789893730     
   4.2305063771282514     
  -56.836001762966774     
  -92.749951849374341     
  -432.72908827390137     
   4.0878299241297746     
  -57.307865192618770     
  -95.995420011428536     
  -472.46889566616136     
   3.9439529074466582     
  -57.796701084469667     
  -99.538936728924824     
  -517.61512606274175     
   3.7988309486445866     
  -58.304101051727955     
  -103.42105017439530     
  -569.19669576940453     
   3.6524154207533019     
  -58.831878740645621     
  -107.69002539266594     
  -628.49924004535103     
   3.5046528409423612     
  -59.382113228359792     
  -112.40376969300597     
  -697.14601495943589     
   3.3554841414043932     
  -59.957203564605322     
  -117.63236480520186     
  -777.20996524193663     
   3.2048437863071437     
  -60.559938075479607     
  -123.46143954451625     
  -871.37239195206439     
   3.0526586919276637     
  -61.193583505551302     
  -129.99673248415689     
  -983.14847240751351     
   2.8988468918908814     
  -61.862001201829713     
  -137.37034602721309     
  -1117.2259534023992     
   2.7433158675681115     
  -62.569800918592087     
  -145.74954067773126     
  -1279.9406855244870     
   2.5859604315691875     
  -63.322547509834315     
  -155.34909581916472     
  -1480.1252536697716     
   2.4266600039886397     
  -64.127045337436471     
  -166.45003522168827     
  -1730.0027164417570     
   2.2652750466324720     
  -64.991733064478169     
  -179.42505559500117     
  -2048.3262883492198     
   2.1016423022755486     
  -65.927264460359751     
  -194.78750275762067     
  -2459.3450697024491     
   1.9355682919657036     
  -66.947314694204749     
  -213.23259078038865     
  -3015.0020376344728     
   1.7668201921309723     
  -68.070008936312362     
  -235.84510606264772     
  -3745.0719355174219     
   1.5951126211283111     
  -69.319454565416521     
  -263.93314557902778     
  -4905.9758557235746     
   1.4200877466821511     
  -70.731107340606513     
  -300.72796449695545     
  -6179.9084977548837     
   1.2412838674822553     
  -72.350620447424163     
  -347.07727823011606     
  -9946.9644870512439     
   1.0580826620546422     
  -74.272512422706995     
  -421.67951188300214     
  -9775.0628486263886     
  0.86961314869160022     
  -76.564192410533707     
  -494.99248324769849     
  -35397.443397427392     
  0.67455587959187846     
  -79.702856890474052     
  -760.47330872841007     
   7874.7069729022405     
  0.47066882148259681     
  -83.357572678374112     
  -701.41300643164448     
  -298422.49345005030     
  0.25322820703630139     
  -92.460059462721119     
  -2939.5817073070739     
  -237163.05336546243     
   0.0000000000000000     
  -111.60477524985839     
  -4718.3046075480042     
  -237163.05336546243     
   2161.2698447633270     
   8016647.8208506126     
  -3464167517155.1777     
   8.8759521406987405E+017
   2166.7099202810923     
   3751098.4287498794     
  -801381874945.55591     
   1.0901860745159515E+018
   2167.0104745948638     
   3642322.6111786268     
  -535215157493.18353     
   6209314327547412.0     
   2167.3268790672751     
   3548262.8155701989     
  -533575790587.33582     
   2.2127231267527194E+017
   2167.6599180853414     
   3452716.3469881457     
  -470401700770.29071     
   1.3401287715967331E+017
   2168.0104113478446     
   3360153.5075628958     
  -429026715717.38104     
   1.2454704220793077E+017
   2168.3792152147021     
   3269289.7860582429     
  -387444834172.57416     
   1.0144471499619656E+017
   2168.7672240909351     
   3180443.1776676346     
  -350819672947.97144     
   85685928219199024.     
   2169.1753718448099     
   3093485.9544757693     
  -317366368372.01965     
   71615859056667616.     
   2169.6046332595824     
   3008414.8765576012     
  -287130800848.12482     
   60026657462110584.     
   2170.0560255181281     
   2925192.4471078273     
  -259725632155.25491     
   50264740041382664.     
   2170.5306097195789     
   2843791.1039358447     
  -234909667612.40271     
   42095501417995840.     
   2171.0294924269097     
   2764180.9148463192     
  -212435541881.89514     
   35247387666127224.     
   2171.5538272442282     
   2686333.0011658566     
  -192086055394.89581     
   29510358044582068.     
   2172.1048164223243     
   2610218.5826557931     
  -173662205011.36563     
   24703979178529288.     
   2172.6837124908097     
   2535809.2414063527     
  -156983887704.01514     
   20677910883562188.     
   2173.2918199149526     
   2463076.8463718104     
  -141887557770.40454     
   17305820519471734.     
   2173.9304967750554     
   2391993.5723677515     
  -128224864610.95555     
   14481818672216536.     
   2174.6011564659643     
   2322531.8927979395     
  -115861216806.59586     
   12117098491889560.     
   2175.3052694140165     
   2254664.5796740027     
  -104674527977.90421     
   10137202591570776.     
   2176.0443648084165     
   2188364.7016050001     
  -94554063477.204880     
   8479707202140416.0     
   2176.8200323437350     
   2123605.6223650598     
  -85399395947.199646     
   7092283966492979.0     
   2177.6339239698614     
   2060360.9992885874     
  -77119455064.919312     
   5931071630134002.0     
   2178.4877556454007     
   1998604.7817176133     
  -69631664488.588409     
   4959310171820859.0     
   2179.3833090901094     
   1938311.2094310299     
  -62861157485.704453     
   4146194395979820.0     
   2180.3224335315795     
   1879454.8110882295     
  -56740064447.558685     
   3465912214838613.5     
   2181.3070474409469     
   1822010.4026560541     
  -51206865583.975632     
   2896837772854074.0     
   2182.3391402519583     
   1765953.0858491031     
  -46205802932.333923     
   2420854558826953.5     
   2183.4207740572710     
   1711258.2465646942     
  -41686346344.382011     
   2022787703034484.2     
   2184.5540852753606     
   1657901.5533125922     
  -37602708447.516998     
   1689927804494834.8     
   2185.7412862809083     
   1605858.9556567494     
  -33913404196.552238     
   1411631618259465.8     
   2186.9846669910062     
   1555106.6826476783     
  -30580850942.449322     
   1178987238481891.5     
   2188.2865963989507     
   1505621.2412536759     
  -27571005289.647789     
   984533358001778.12     
   2189.6495240468266     
   1457379.4147993440     
  -24853033426.447544     
   822023918770002.75     
   2191.0759814274784     
   1410358.2613996055     
  -22399011856.506161     
   686230829861859.75     
   2192.5685833058355     
   1364535.1123921066     
  -20183655750.061852     
   572778611042977.38     
   2194.1300289489186     
   1319887.5707716632     
  -18184072393.429413     
   478005811843076.50     
   2195.7631032531840     
   1276393.5096248190     
  -16379537441.055307     
   398848884666911.19     
   2197.4706777571796     
   1234031.0705638104     
  -14751291877.973700     
   332744883070576.38     
   2199.2557115267768     
   1192778.6621595090     
  -13282357796.587395     
   277549944291875.19     
   2201.1212518995212     
   1152614.9583739918     
  -11957371257.592070     
   231471001959450.34     
   2203.0704350739088     
   1113518.8969956075     
  -10762430668.400177     
   193008588484405.75     
   2205.1064865286448     
   1075469.6780705694     
  -9684959255.4204063     
   160908934117799.22     
   2207.2327212561686     
   1038446.7623360729     
  -8713580323.4285145     
   134123852279541.69     
   2209.4525437939742     
   1002429.8696537655     
  -7838004138.2848749     
   111777154072001.14     
   2211.7694480364598     
   967398.97744032845     
  -7048925348.1014957     
   93136529203666.641     
   2214.1870168092746     
   933334.31910151429     
  -6337929979.4609709     
   77590008379955.891     
   2216.7089211873486     
   900216.38246382889     
  -5697411120.9228649     
   64626262666749.281     
   2219.3389195370150     
   868025.90820541338     
  -5120492490.6146259     
   53818116421035.367     
   2222.0808562618786     
   836743.88828875113     
  -4600959158.3886662     
   44808751184735.961     
   2224.9386602313389     
   806351.56439215143     
  -4133194761.7956038     
   37300163350687.156     
   2227.9163428699458     
   776830.42634028371     
  -3712124610.5210509     
   31043508108820.332     
   2231.0179958850772     
   748162.21053615259     
  -3333164135.5764642     
   25831022879995.426     
   2234.2477886097654     
   720328.89839214145     
  -2992172185.2592611     
   21489272607931.758     
   2237.6099649368784     
   693312.71476030326     
  -2685408717.7872267     
   17873501456065.164     
   2241.1088398202965     
   667096.12636376172     
  -2409496480.3733783     
   14862910157596.826     
   2244.7487953182253     
   641661.84022725315     
  -2161386305.0419946     
   12356708143217.295     
   2248.5342761533352     
   616992.80210772320     
  -1938325681.3477671     
   10270813512765.285     
   2252.4697847640800     
   593072.19492546946     
  -1737830302.5696030     
   8535095207041.8047     
   2256.5598758212645     
   569883.43719415588     
  -1557658305.1554649     
   7091068431986.3174     
   2260.8091501837862     
   547410.18145194766     
  -1395786950.9875824     
   5889969257408.1104     
   2265.2222482674238     
   525636.31269230670     
  -1250391522.5719652     
   4891146169246.1523     
   2269.8038428006425     
   504545.94679514464     
  -1119826224.2964873     
   4060716655122.9058     
   2274.5586309416085     
   484123.42895775259     
  -1002606900.8622468     
   3370445292095.4180     
   2279.4913257310086     
   464353.33212644543     
  -897395402.42222643     
   2796806982029.9961     
   2284.6066468558429     
   445220.45542845724     
  -802985441.26453066     
   2320204894625.2329     
   2289.9093107001236     
   426709.82260425406     
  -718289799.62046850     
   1924317679793.2346     
   2295.4040196593937     
   408806.68044028123     
  -642328761.04753315     
   1595554666404.0959     
   2301.0954506971939     
   391496.49720237951     
  -574219649.91127443     
   1322601263300.7441     
   2306.9882431230662     
   374764.96106991952     
  -513167374.12560207     
   1096039689212.5319     
   2313.0869855734254     
   358597.97857087367     
  -458455876.22549868     
   908032605349.36487     
   2319.3962021786501     
   342981.67301769694     
  -409440406.64490032     
   752059263294.51392     
   2325.9203379020919     
   327902.38294424268     
  -365540541.17512387     
   622695490105.19385     
   2332.6637430393766     
   313346.66054410348     
  -326233871.87910599     
   515430259426.84277     
   2339.6306568694149     
   299301.27011011005     
  -291050307.43120575     
   426512794612.56213     
   2346.8251904519420     
   285753.18647554534     
  -259566924.73797703     
   352825142359.44177     
   2354.2513085702462     
   272689.59345687425     
  -231403319.37618211     
   291775997403.10675     
   2361.9128108219579     
   260097.88229838372     
  -206217407.05254275     
   241212247299.15698     
   2369.8133118654969     
   247965.65011904601     
  -183701633.10453862     
   199345297586.55881     
   2377.9562208348893     
   236280.69836124982     
  -163579550.82756257     
   164689717243.78729     
   2386.3447199413354     
   225031.03124237317     
  -145602733.34750122     
   136012155809.97253     
   2394.9817422860315     
   214204.85420873633     
  -129547986.96115455     
   112288820630.32166     
   2403.8699489154137     
   203790.57239240734     
  -115214836.96592772     
   92670087299.638687     
   2413.0117051571769     
   193776.78907114643     
  -102423259.72816215     
   76451052763.743881     
   2422.4090562831616     
   184152.30413154213     
  -91011637.253254175     
   63047038659.498726     
   2432.0637025534684     
   174906.11253574697     
  -80834912.745287448     
   51973216757.923706     
   2441.9769737049951     
   166027.40279101612     
  -71762927.757007495     
   42827667652.776779     
   2452.1498029569657     
   157505.55542662111     
  -63678923.201695830     
   35277294104.736137     
   2462.5827006159375     
   149330.14146116559     
  -56478188.811836481     
   29046121410.720261     
   2473.2757273731986     
   141490.92092666554     
  -50066844.889946386     
   23905547193.287193     
   2484.2284673984232     
   133977.84119287302     
  -44360749.664592341     
   19666335093.958393     
   2495.4400013448267     
   126781.03608854691     
  -39284497.813283399     
   16171653676.518671     
   2506.9088793929232     
   119890.82194879845     
  -34770580.926505603     
   13292330282.878096     
   2518.6330944721381     
   113297.70562465144     
  -30758407.934167914     
   10919476578.282164     
   2530.6100558120547     
   106992.34604861352     
  -27194226.961252347     
   8969775796.5925961     
   2542.8365629877526     
   100965.69622821522     
  -24028168.613930210     
   7351979067.8738804     
   2555.3087806365097     
   95208.444411063538     
  -21221953.312429246     
   6064969149.9017115     
   2568.0222140359360     
   89713.177549056636     
  -18718585.160991188     
   4861050712.6595821     
   2580.9716857462327     
   84465.970358665334     
  -16548855.237517403     
   4355306395.1763706     
   2594.1513135315563     
   79479.049318607154     
  -14446657.135070806     
   2333093796.6192923     
   2607.5544897872078     
   74663.906339573266     
  -13228883.616376536     
   6009228739.1994762     
   2621.1738627103086     
   70324.165296015082     
  -9837066.2261029575     
   911510491.54960525     
   2749.7449634676655     
   38229.655882055398     
  -3000737.5394809176     
   168932453.04846933     
   2829.2040631299305     
   26393.451679309612     
  -1733744.1416173978     
   99396720.899357006     
   2885.9048652071483     
   19588.419488085568     
  -988268.73487222008     
   41728123.121897765     
   2929.3512362581905     
   15429.478122260050     
  -675307.81145798671     
   26659971.945209932     
   2964.1208198038721     
   12552.813538942804     
  -475358.02186891239     
   16004281.271837387     
   2992.7819329094209     
   10476.103703445193     
  -355325.91233013186     
   10889147.659376524     
   3016.9215481481483     
   8903.6456604078430     
  -273657.30488480796     
   7556715.8800809216     
   3037.5883778292641     
   7677.0475587353212     
  -216981.93578420108     
   5494625.1483255047     
   3055.5107131453938     
   6695.1621013454187     
  -175772.24717175975     
   4097581.1466464940     
   3071.2140665593502     
   5893.1305119862418     
  -145040.38857191105     
   3134404.9731431748     
   3085.0893654884467     
   5226.6986623731209     
  -121532.35127333726     
   2445010.5459053805     
   3097.4347382387009     
   4664.8808537421610     
  -103194.77217904688     
   1940354.2717700414     
   3108.4822910824337     
   4185.2886354426137     
  -88642.115140771566     
   1562478.4559984256     
   3118.4159131772853     
   3771.3745307887275     
  -76923.526720783397     
   1274321.0541859476     
   3127.3834887287239     
   3410.6504169507966     
  -67366.118814388785     
   1050952.2559781258     
   3135.5054976575107     
   3093.5251776784426     
  -59483.976894552827     
   875322.09682702832     
   3142.8812126538787     
   2812.5175825211854     
  -52919.061168350127     
   735466.18454337516     
   3149.5932541370130     
   2561.7122676396230     
  -47403.064784274808     
   622833.16125546861     
   3155.7109974193550     
   2336.3750654917890     
  -42731.816074858791     
   531199.65340018121     
   3161.2931612272009     
   2132.6759786187486     
  -38747.818674357433     
   455965.43575143110     
   3166.3898017669667     
   1947.4862371673007     
  -35328.077906221704     
   393681.16119153530     
   3171.0438681411147     
   1778.2273694085334     
  -32375.469197285183     
   341726.93281862006     
   3175.2924293654783     
   1622.7574034124568     
  -29812.517201145536     
   298089.31632461288     
   3179.1676522870698     
   1479.2839920878155     
  -27576.847328710937     
   261204.23709626024     
   3182.6975882876895     
   1346.2973348898156     
  -25617.815550488987     
   229844.63721016489     
   3185.9068116001799     
   1222.5178440850611     
  -23893.980771412746     
   203039.05977755657     
   3188.8169413158803     
   1106.8549225988265     
  -22371.187823081073     
   180011.90938045923     
   3191.4470713845672     
   998.37420678430522     
  -21021.098502727633     
   160139.11441393598     
   3193.8141272095486     
   896.27132266592821     
  -19820.055144623111     
   142914.86952024812     
   3195.9331632163958     
   799.85070074631722     
  -18748.193623221250     
   127926.44157319362     
   3197.8176126087660     
   708.50835340970832     
  -17788.745311422299     
   114834.90947781382     
   3199.4794981295545     
   621.71778140530569     
  -16927.483490338695     
   103360.31210354513     
   3200.9296108161298     
   539.01836980555368     
  -16152.281149562104     
   93270.103615751650     
   3202.1776623288279     
   460.00577850053884     
  -15452.755372443971     
   84370.112316758532     
   3203.2324153370064     
   384.32394124425815     
  -14819.979530068282     
   76497.408855151953     
   3204.1017955900675     
   311.65837000995077     
  -14246.248963654642     
   69514.643527370514     
   3204.7929886253746     
   241.73052475781574     
  -13724.889137199361     
   63305.521777543196     
   3205.3125235289394     
   174.29305760514779     
  -13250.097723867788     
   57771.166831671093     
   3205.6663457366599     
   109.12577836390265     
  -12816.813972630254     
   52827.179818239412     
   3205.8598805199254     
   46.032218122343664     
  -12420.610123993460     
   48401.250572325400     
   3205.8980885214964     
  -15.163309049392574     
  -12057.600744701020     
   44431.205819502575     
   3205.7855144818095     
  -74.618227663782051     
  -11724.366701054749     
   40863.407581326246     
   3205.5263301115119     
  -132.47387227690598     
  -11417.891144194802     
   37651.432398413235     
   3205.1243719147997     
  -188.85736364040977     
  -11135.505401206703     
   34754.977681470671     
   3204.5831746434674     
  -243.88323481491574     
  -10874.843068595672     
   32138.952173901966     
   3203.9060009583791     
  -297.65484480463317     
  -10633.800927291410     
   29772.716557713804     
   3203.0958677892681     
  -350.26561100563316     
  -10410.505553108555     
   27629.447145302558     
   3202.1555698121588     
  -401.80008663720156     
  -10203.284699518787     
   25685.600526398572     
   3201.0877004037020     
  -452.33490512492557     
  -10010.642695570796     
   23920.461686401337     
   3199.8946703812562     
  -501.93960994615952     
  -9831.2392329227860     
   22315.761491836547     
   3198.5787247949584     
  -550.67738558280155     
  -9663.8710217340122     
   20855.351364135258     
   3197.1419580019806     
  -598.60570285339418     
  -9507.4558865029976     
   19524.926403561567     
   3195.5863272225315     
  -645.77688991584239     
  -9361.0189384762853     
   18311.788416224939     
   3193.9136647510704     
  -692.23863857541960     
  -9223.6805253545972     
   17204.642965025763     
   3192.1256889738947     
  -738.03445414659848     
  -9094.6457031169048     
   16193.424815647433     
   3190.2240143251465     
  -783.20405594688907     
  -8973.1950169995507     
   15269.147619527199     
   3188.2101602968546     
  -827.78373451402081     
  -8858.6764098530966     
   14423.773821061683     
   3186.0855596044739     
  -871.80667080414139     
  -8750.4981061951330     
   13650.102383878753     
   3183.8515655971496     
  -915.30322191541939     
  -8648.1223383160432     
   12941.670627425799     
   3181.5094589913501     
  -958.30117728273535     
  -8551.0598086103491     
   12292.669800267675     
   3179.0604539973051     
  -1000.8259887670322     
  -8458.8647851083406     
   11697.870314543605     
   3176.5057038997043     
  -1042.9009776241762     
  -8371.1307577492644     
   11152.557386567414     
   3173.8463061471170     
  -1084.5475209619244     
  -8287.4865773500096     
   10652.474034089018     
   3171.0833069985106     
  -1125.7852199605354     
  -8207.5930220943410     
   10193.771418725364     
   3168.2177057698996     
  -1166.6320518569059     
  -8131.1397364539007     
   9772.9648840500795     
   3165.2504587194808     
  -1207.1045074475996     
  -8057.8424998235250     
   9386.8956344005619     
   3162.1824826054822     
  -1247.2177156535722     
  -7987.4407825655207     
   9032.6964006170801     
   3159.0146579473385     
  -1286.9855565088878     
  -7919.6955595608933     
   8707.7615531794363     
   3155.7478320175933     
  -1326.4207637775703     
  -7854.3873479120475     
   8409.7204930216249     
   3152.3828215891076     
  -1365.5350182578863     
  -7791.3144442143857     
   8136.4136628368142     
   3148.9204154596500     
  -1404.3390327227801     
  -7730.2913417431091     
   7885.8721907434228     
   3145.3613767737102     
  -1442.8426293279192     
  -7671.1473003125338     
   7656.2983501982608     
   3141.7064451594251     
  -1481.0548102354157     
  -7613.7250626860459     
   7446.0498581727670     
   3137.9563386967238     
  -1518.9838221140053     
  -7557.8796887497501     
   7253.6241150299184     
   3134.1117557312609     
  -1556.6372151055973     
  -7503.4775078870261     
   7077.6456486530087     
   3130.1733765472859     
  -1594.0218967891201     
  -7450.3951655221281     
   6916.8537212304664     
   3126.1418649113680     
  -1631.1441816094577     
  -7398.5187626129000     
   6770.0919312788692     
   3122.0178694977644     
  -1668.0098361988107     
  -7347.7430731283084     
   6636.2986942358420     
   3117.8020252052274     
  -1704.6241209639354     
  -7297.9708329215391     
   6514.4983251038811     
   3113.4949543741482     
  -1740.9918282849474     
  -7249.1120954832604     
   6403.7937795562102     
   3109.0972679121169     
  -1777.1173176289967     
  -7201.0836421365893     
   6303.3592262350739     
   3104.6095663352689     
  -1813.0045478541879     
  -7153.8084479398258     
   6212.4341683691400     
   3100.0324407321177     
  -1848.6571069532301     
  -7107.2151916770581     
   6130.3174452821568     
   3095.3664736559967     
  -1884.0782394595162     
  -7061.2378108374414     
   6056.3623618712827     
   3090.6122399516921     
  -1919.2708717194184     
  -7015.8150931234068     
   5989.9718502350825     
   3085.7703075213717     
  -1954.2376352128435     
  -6970.8903042466436     
   5930.5944410149041     
   3080.8412380344762     
  -1988.9808880883079     
  -6926.4108459390318     
   5877.7203362636956     
   3075.8255875858486     
  -2023.5027350616981     
  -6882.3279434170545     
   5830.8779210446974     
   3070.7239073060155     
  -2057.8050458177636     
  -6838.5963590092188     
   5789.6308936857113     
   3065.5367439272100     
  -2091.8894720335534     
  -6795.1741273065763     
   5753.5748684260343     
   3060.2646403084377     
  -2125.7574631413031     
  -6752.0223157933806     
   5722.3355283027504     
   3054.9081359226034     
  -2159.4102809291144     
  -6709.1047993311095     
   5695.5653790235956     
   3049.4677673084939     
  -2192.8490130749128     
  -6666.3880589884338     
   5672.9424260050964     
   3043.9440684901633     
  -2226.0745856993676     
  -6623.8409907933947     
   5654.1675716405680     
   3038.3375713660907     
  -2259.0877750113664     
  -6581.4347340060904     
   5638.9631547539411     
   3032.6488060702741     
  -2291.8892181222450     
  -6539.1425103454367     
   5627.0711617407824     
   3026.8783013072657     
  -2324.4794230896896     
  -6496.9394766323803     
   5618.2517655899528     
   3021.0265846629964     
  -2356.8587782522468     
  -6454.8025883904556     
   5612.2819398175079     
   3015.0941828930936     
  -2389.0275609078276     
  -6412.7104738418238     
   5608.9541714882171     
   3009.0816221902714     
  -2420.9859453863214     
  -6370.6433175556631     
   5608.0752837782666     
   3002.9894284322472     
  -2452.7340105625290     
  -6328.5827529273256     
   5609.4654182344993     
   2996.8181274115323     
  -2484.2717468505734     
  -6286.5117622905673     
   5612.9570841389022     
   2990.5682450483459     
  -2515.5990627166989     
  -6244.4145841595255     
   5618.3940124994433     
   2984.2403075878096     
  -2546.7157907497622     
  -6202.2766290657792     
   5625.6308117561230     
   2977.8348417824850     
  -2577.6216933173705     
  -6160.0843979776082     
   5634.5315328383494     
   2971.3523750612594     
  -2608.3164678410180     
  -6117.8254114813208     
   5644.9697287405743     
   2964.7934356854871     
  -2638.7997517160106     
  -6075.4881385157660     
   5656.8270900224834     
   2958.1585528932546     
  -2669.0711269006515     
  -6033.0619353405973     
   5669.9933426119915     
   2951.4482570325531     
  -2699.1301242021805     
  -5990.5369852710073     
   5684.3655181585691     
   2944.6630796841009     
  -2728.9762272750704     
  -5947.9042438848182     
   5699.8473077412145     
   2937.8035537745031     
  -2758.6088763574744     
  -5905.1553890767591     
   5716.3489616510869     
   2930.8702136803804     
  -2788.0274717598263     
  -5862.2827718643766     
   5733.7863974222219     
   2923.8635953240691     
  -2817.2313771241966     
  -5819.2793738837099     
   5752.0810814633423     
   2916.7842362614388     
  -2846.2199224733376     
  -5776.1387657727355     
   5771.1597299677978     
   2909.6326757623401     
  -2874.9924070572647     
  -5732.8550677979765     
   5790.9536222823535     
   2902.4094548841736     
  -2903.5481020158368     
  -5689.4229156308593     
   5811.3985621318479     
   2895.1151165390138     
  -2931.8862528709510     
  -5645.8374264148697     
   5832.4345751041565     
   2887.7502055547116     
  -2960.0060818547422     
  -5602.0941671015889     
   5854.0054206025106     
   2880.3152687303650     
  -2987.9067900886139     
  -5558.1891264470696     
   5876.0585765101441     
   2872.8108548865184     
  -3015.5875596225396     
  -5514.1186871232439     
   5898.5447990558841     
   2865.2375149104300     
  -3043.0475553431738     
  -5469.8796011303248     
   5921.4181233587569     
   2857.5958017967232     
  -3070.2859267590125     
  -5425.4689652051338     
   5944.6353700462114     
   2849.8862706837208     
  -3097.3018096718497     
  -5380.8841999297874     
   5968.1562556092958     
   2842.1094788857331     
  -3124.0943277417059     
  -5336.1230280127174     
   5991.9429786887977     
   2834.2659859215628     
  -3150.6625939509190     
  -5291.1834556725516     
   6015.9601929781220     
   2826.3563535394655     
  -3177.0057119756634     
  -5246.0637542252152     
   6040.1748017219634     
   2818.3811457387937     
  -3203.1227774692575     
  -5200.7624432123012     
   6064.5557299828342     
   2810.3409287885338     
  -3229.0128792653818     
  -5155.2782752374296     
   6089.0741097505215     
   2802.2362712429331     
  -3254.6751005020110     
  -5109.6102194143004     
   6113.7025344089070     
   2794.0677439544088     
  -3280.1085196765625     
  -5063.7574504062341     
   6138.4157893866304     
   2785.8359200838991     
  -3305.3122116325426     
  -5017.7193319858343     
   6163.1898974482228     
   2777.5413751088349     
  -3330.2852484818945     
  -4971.4954077549719     
   6188.0025876075651     
   2769.1846868288721     
  -3355.0267004721518     
  -4925.0853883479158     
   6212.8330140275411     
   2760.7664353695304     
  -3379.5356367948784     
  -4878.4891407427085     
   6237.6615685950983     
   2752.2872031838756     
  -3403.8111263441810     
  -4831.7066789782457     
   6262.4699789364004     
   2743.7475750523649     
  -3427.8522384269672     
  -4784.7381541362229     
   6287.2411799229185     
   2735.1481380809778     
  -3451.6580434255243     
  -4737.5838452868011     
   6311.9589709573065     
   2726.4894816977398     
  -3475.2276134212530     
  -4690.2441530046217     
   6336.6085889343540     
   2717.7721976477396     
  -3498.5600227752334     
  -4642.7195885876135     
   6361.1757692280607     
   2708.9968799867443     
  -3521.6543486724986     
  -4595.0107703184040     
   6385.6475803076992     
   2700.1641250734920     
  -3544.5096716319599     
  -4547.1184134660962     
   6410.0116193869271     
   2691.2745315607594     
  -3567.1250759814266     
  -4499.0433263206942     
   6434.2564472018184     
   2682.3287003852734     
  -3589.4996503046450     
  -4450.7864029666798     
   6458.3713639335601     
   2673.3272347565457     
  -3611.6324878564046     
  -4402.3486177371778     
   6482.3462886549296     
   2664.2707401447046     
  -3633.5226869521784     
  -4353.7310205722661     
   6506.1718544464329     
   2655.1598242673808     
  -3655.1693513327691     
  -4304.9347316639178     
   6529.8393522077222     
   2645.9950970757159     
  -3676.5715905032348     
  -4255.9609365223605     
   6553.3405110552794     
   2636.7771707395500     
  -3697.7285200512642     
  -4206.8108826894459     
   6576.6677926285356     
   2627.5066596318393     
  -3718.6392619435996     
  -4157.4858742447313     
   6599.8139864484929     
   2618.1841803123598     
  -3739.3029448025773     
  -4107.9872693463676     
   6622.7724282265572     
   2608.8103515107391     
  -3759.7187041662801     
  -4058.3164761346684     
   6645.5369969336916     
   2599.3857941088631     
  -3779.8856827282607     
  -4008.4749486576657     
   6668.1017626920884     
   2589.9111311227034     
  -3799.8030305634989     
  -3958.4641854374750     
   6690.4614086173688     
   2580.3869876835952     
  -3819.4699053392746     
  -3908.2857248728446     
   6712.6108559754293     
   2570.8139910190112     
  -3838.8854725100891     
  -3857.9411434530289     
   6734.5454104699393     
   2561.1927704328614     
  -3858.0489055009079     
  -3807.4320528745043     
   6756.2606097007056     
   2551.5239572853507     
  -3876.9593858788489     
  -3756.7600983017492     
   6777.7525426199581     
   2541.8081849724226     
  -3895.6161035101832     
  -3705.9269542320990     
   6799.0171302454592     
   2532.0460889048259     
  -3914.0182567101519     
  -3654.9343257552582     
   6820.0510837309530     
   2522.2383064868127     
  -3932.1650523811081     
  -3603.7839426272758     
   6840.8508573091176     
   2512.3854770945131     
  -3950.0557061406698     
  -3552.4775611974574     
   6861.4135651714250     
   2502.4882420539911     
  -3967.6894424423099     
  -3501.0169594586732     
   6881.7360606811171     
   2492.5472446190147     
  -3985.0654946884656     
  -3449.4039390035646     
   6901.8159507428145     
   2482.5631299485490     
  -4002.1831053344072     
  -3397.6403193729934     
   6921.6504376063249     
   2472.5365450840050     
  -4019.0415259855668     
  -3345.7279410909459     
   6941.2373479210992     
   2462.4681389262428     
  -4035.6400174907481     
  -3293.6686609815379     
   6960.5744208108199     
   2452.3585622123601     
  -4051.9778500252655     
  -3241.4643528254564     
   6979.6595435770478     
   2442.2084674922721     
  -4068.0543031729508     
  -3189.1169062486288     
   6998.4908259319063     
   2432.0185091050948     
  -4083.8686660012077     
  -3136.6282250541390     
   7017.0665039184250     
   2421.7893431553493     
  -4099.4202371295296     
  -3084.0002262747512     
   7035.3846970294790     
   2411.5216274889972     
  -4114.7083247978344     
  -3031.2348410470299     
   7053.4439519350080     
   2401.2160216693078     
  -4129.7322469289711     
  -2978.3340114075172     
   7071.2426492386776     
   2390.8731869525805     
  -4144.4913311863347     
  -2925.2996915382273     
   7088.7793193170119     
   2380.4937862637194     
  -4158.9849150317887     
  -2872.1338466433494     
   7106.0526707043146     
   2370.0784841716713     
  -4173.2123457774305     
  -2818.8384516130673     
   7123.0612189178764     
   2359.6279468647367     
  -4187.1729806376406     
  -2765.4154924711829     
   7139.8038405548441     
   2349.1428421257497     
  -4200.8661867779865     
  -2711.8669636670215     
   7156.2792086479412     
   2338.6238393071444     
  -4214.2913413611595     
  -2658.1948696021618     
   7172.4861874737990     
   2328.0716093059032     
  -4227.4478315931547     
  -2604.4012231961083     
   7188.4235455574462     
   2317.4868245383932     
  -4240.3350547676564     
  -2550.4880466044274     
   7204.0902140841745     
   2306.8701589150924     
  -4252.9524183091644     
  -2496.4573699987959     
   7219.4850350108873     
   2296.2222878152106     
  -4265.2993398147519     
  -2442.3112322362144     
   7234.6068990279882     
   2285.5438880612051     
  -4277.3752470965765     
  -2388.0516804935046     
   7249.4546784325785     
   2274.8356378931899     
  -4289.1795782238232     
  -2333.6807704052599     
   7264.0273576720056     
   2264.0982169432427     
  -4300.7117815628935     
  -2279.2005652227199     
   7278.3236365057228     
   2253.3323062096097     
  -4311.9713158208224     
  -2224.6131379489270     
   7292.3426148147619     
   2242.5385880307990     
  -4322.9576500865387     
  -2169.9205683378177     
   7306.0829833458620     
   2231.7177460595772     
  -4333.6702638722900     
  -2115.1249459627234     
   7319.5435959544675     
   2220.8704652368529     
  -4344.1086471596800     
  -2060.2283689930650     
   7332.7233396901129     
   2209.9974317654496     
  -4354.2723004420259     
  -2005.2329439453890     
   7345.6208967575485     
   2199.0993330837714     
  -4364.1607347699382     
  -1950.1407872197074     
   7358.2350122425332     
   2188.1768578393485     
  -4373.7734717995572     
  -1894.9540246278884     
   7370.5644274959859     
   2177.2306958622648     
  -4383.1100438396816     
  -1839.6747914216685     
   7382.6076904104348     
   2166.2615381384644     
  -4392.1699939025948     
  -1784.3052337435902     
   7394.3634861614037     
   2155.2700767829265     
  -4400.9528757559474     
  -1728.8475075973795     
   7405.8302606664647     
   2144.2570050127119     
  -4409.4582539765461     
  -1673.3037806423808     
   7417.0064937886700     
   2133.2230171198680     
  -4417.6857040079994     
  -1617.6762319389659     
   7427.8906524510994     
   2122.1688084441898     
  -4425.6348122179616     
  -1561.9670520455825     
   7438.4809303544607     
   2111.0950753458342     
  -4433.3051759607451     
  -1506.1784450679240     
   7448.7757090790637     
   2100.0025151777713     
  -4440.6964036415393     
  -1450.3126272498323     
   7458.7730312382846     
   2088.8918262580755     
  -4447.8081147834528     
  -1394.3718295155438     
   7468.4710912862101     
   2077.7637078420435     
  -4454.6399400980690     
  -1338.3582963308986     
   7477.8677502206256     
   2066.6188600941296     
  -4461.1915215594072     
  -1282.2742882042426     
   7486.9610347987873     
   2055.4579840596962     
  -4467.4625124810254     
  -1226.1220804432528     
   7495.7485464551473     
   2044.2817816365616     
  -4473.4525775979955     
  -1169.9039663448380     
   7504.2282192982393     
   2033.0909555463431     
  -4479.1613931506081     
  -1113.6222547001023     
   7512.3973128522348     
   2021.8862093055825     
  -4484.5886469744928     
  -1057.2792748537092     
   7520.2535895190304     
   2010.6682471966410     
  -4489.7340385939578     
  -1000.8773729323177     
   7527.7940724151986     
   1999.4377742383574     
  -4494.5972793197616     
  -944.41891738920242     
   7535.0162587027871     
   1988.1954961564536     
  -4499.1780923518572     
  -887.90629544893272     
   7541.9169263623726     
   1976.9421193536791     
  -4503.4762128867324     
  -831.34191850121363     
   7548.4932465870561     
   1965.6783508796789     
  -4507.4913882308647     
  -774.72821915181191     
   7554.7417863156470     
   1954.4048984005722     
  -4511.2233779181306     
  -718.06765575444319     
   7560.6593720222027     
   1943.1224701682313     
  -4514.6719538336774     
  -661.36271046427794     
   7566.2422558637290     
   1931.8317749892417     
  -4517.8369003437010     
  -604.61589354529860     
   7571.4869749564077     
   1920.5335221935320     
  -4520.7180144306476     
  -547.82974123312681     
   7576.3894071777331     
   1909.2284216026569     
  -4523.3151058354279     
  -491.00682067929250     
   7580.9457791891446     
   1897.9171834977171     
  -4525.6279972054654     
  -434.14972733537513     
   7585.1515484258371     
   1886.6005185869003     
  -4527.6565242506085     
  -377.26109072218003     
   7589.0026344250800     
   1875.2791379726232     
  -4529.4005359048242     
  -320.34357096399316     
   7592.4940480853884     
   1863.9537531182618     
  -4530.8598944962423     
  -263.39986560335143     
   7595.6212847334964     
   1852.6250758144440     
  -4532.0344759251702     
  -206.43270596785140     
   7598.3790102692647     
   1841.2938181448906     
  -4532.9241698485675     
  -149.44486339083062     
   7600.7621668143802     
   1829.9606924517821     
  -4533.5288798748934     
  -92.439147139723985     
   7602.7650937513072     
   1818.6264113006300     
  -4533.8485237650848     
  -35.418408936590389     
   7604.3820496793687     
   1807.2916874446307     
  -4533.8830336463361     
   21.614456436006193     
   7605.6071291141025     
   1795.9572337884792     
  -4533.6323562304851     
   78.656509904360746     
   7606.4338700398357     
   1784.6237633516189     
  -4533.0964530458996     
   135.70476392966083     
   7606.8559123553341     
   1773.2919892309026     
  -4532.2753006778948     
   192.75618327232462     
   7606.8662227920022     
   1761.9626245626378     
  -4531.1688910198563     
   249.80767994326595     
   7606.4578745388508     
   1750.6363824839923     
  -4529.7772315349921     
   306.85611400230613     
   7605.6231508556102     
   1739.3139760937288     
  -4528.1003455309019     
   363.89828763372452     
   7604.3545983740469     
   1727.9961184122401     
  -4526.1382724440136     
   420.93094712152867     
   7602.6437684911634     
   1716.6835223408582     
  -4523.8910681377474     
   477.95077538521366     
   7600.4825436548490     
   1705.3769006204000     
  -4521.3588052131272     
   534.95439446262390     
   7597.8617456682468     
   1694.0769657889221     
  -4518.5415733330829     
   591.93835755513703     
   7594.7725467234959     
   1682.7844301386453     
  -4515.4394795600565     
   648.89915165556204     
   7591.2049736664194     
   1671.5000056720205     
  -4512.0526487085226     
   705.83318895806144     
   7587.1493594012718     
   1660.2244040568892     
  -4508.3812237132433     
   762.73680915356977     
   7582.5949496379690     
   1648.9583365807091     
  -4504.4253660121694     
   819.60627127585587     
   7577.5311523969349     
   1637.7025141037986     
  -4500.1852559466834     
   876.43775491883162     
   7571.9463229468674     
   1626.4576470115612     
  -4495.6610931785335     
   933.22735234093443     
   7565.8288860374587     
   1615.2244451656436     
  -4490.8530971252158     
   989.97106898621428     
   7559.1662418963624     
   1604.0036178539840     
  -4485.7615074132491     
   1046.6648158004382     
   7551.9457267830621     
   1592.7958737397018     
  -4480.3865843518697     
   1103.3044087513099     
   7544.1536892845834     
   1581.6019208087780     
  -4474.7286094264391     
   1159.8855614209456     
   7535.7763294948218     
   1570.4224663164762     
  -4468.7878858131562     
   1216.4038838921556     
   7526.7987817158964     
   1559.2582167324483     
  -4462.5647389165379     
   1272.8548747550262     
   7517.2060368771563     
   1548.1098776844688     
  -4456.0595169295721     
   1329.2339200316037     
   7506.9819712569151     
   1536.9781539007386     
  -4449.2725914174525     
   1385.5362848160294     
   7496.1100481168478     
   1525.8637491506943     
  -4442.2043579299707     
   1441.7571101769070     
   7484.5730338769044     
   1514.7673661842618     
  -4434.8552366347003     
   1497.8914079309825     
   7472.3525955970536     
   1503.6897066694837     
  -4427.2256729838782     
   1553.9340523979618     
   7459.4301514202698     
   1492.6314711284479     
  -4419.3161384065497     
   1609.8797785336126     
   7445.7856820123752     
   1481.5933588714483     
  -4411.1271310323436     
   1665.7231711487066     
   7431.3988896102037     
   1470.5760679292950     
  -4402.6591764474197     
   1721.4586628207821     
   7416.2480290637741     
   1459.5802949836943     
  -4393.9128284827711     
   1777.0805230387616     
   7400.3108599995567     
   1448.6067352956138     
  -4384.8886700389521     
   1832.5828544887572     
   7383.5637515974786     
   1437.6560826315404     
  -4375.5873139461655     
   1887.9595826257396     
   7365.9824108531875     
   1426.7290291875418     
  -4366.0094038628340     
   1943.2044507071373     
   7347.5409898916159     
   1415.8262655110293     
  -4356.1556152157373     
   1998.3110081313257     
   7328.2130081927080     
   1404.9484804201193     
  -4346.0266561811777     
   2053.2726056927695     
   7307.9702240135375     
   1394.0963609204864     
  -4335.6232687110132     
   2108.0823823728724     
   7286.7836752436879     
   1383.2705921195939     
  -4324.9462296052379     
   2162.7332599371989     
   7264.6224932219102     
   1372.4718571381816     
  -4313.9963516338039     
   2217.2179286363644     
   7241.4549773927047     
   1361.7008370188853     
  -4302.7744847097965     
   2271.5288409668087     
   7217.2473938007597     
   1350.9582106318571     
  -4291.2815171163284     
   2325.6581964203156     
   7191.9649555828701     
   1340.2446545772466     
  -4279.5183767913095     
   2379.5979335871862     
   7165.5708015679174     
   1329.5608430843968     
  -4267.4860326708440     
   2433.3397145989466     
   7138.0267236189111     
   1318.9074479076037     
  -4255.1854960967821     
   2486.8749150260874     
   7109.2923415237865     
   1308.2851382182732     
  -4242.6178222902472     
   2540.1946075875171     
   7079.3257441877049     
   1297.6945804933100     
  -4229.7841118946062     
   2593.2895506689238     
   7048.0825862629181     
   1287.1364383995553     
  -4216.6855125927696     
   2646.1501700658969     
   7015.5168041724792     
   1276.6113726740866     
  -4203.3232208023619     
   2698.7665460971893     
   6981.5797977471120     
   1266.1200410001784     
  -4189.6984834506684     
   2751.1283945802916     
   6946.2206774061760     
   1255.6630978787157     
  -4175.8125998400656     
   2803.2250496608390     
   6909.3862177640058     
   1245.2411944948358     
  -4161.6669236001781     
   2855.0454462940679     
   6871.0202179374628     
   1234.8549785795653     
  -4147.2628647396214     
   2906.5780979286001     
   6831.0641279356423     
   1224.5050942662056     
  -4132.6018917975798     
   2957.8110788881163     
   6789.4559518556689     
   1214.1921819412037     
  -4117.6855341040418     
   3008.7319985270351     
   6746.1311004247436     
   1203.9168780892330     
  -4102.5153841532738     
   3059.3279817802195     
   6701.0211615960816     
   1193.6798151321914     
  -4087.0931000975925     
   3109.5856404921915     
   6654.0547487151853     
   1183.4816212618061     
  -4071.4204083685931     
   3159.4910511075541     
   6605.1562773733458     
   1173.3229202655207     
  -4055.4991064328542     
   3209.0297231878553     
   6554.2466904763878     
   1163.2043313453132     
  -4039.3310656914691     
   3258.1865733664272     
   6501.2424011595931     
   1153.1264689290804     
  -4022.9182345296149     
   3306.9458913751250     
   6446.0557670898661     
   1143.0899424741990     
  -4006.2626415271066     
   3355.2913096282982     
   6388.5940570099938     
   1133.0953562628483     
  -3989.3663988403960     
   3403.2057650558745     
   6328.7600796862062     
   1123.1433091886554     
  -3972.2317057636228     
   3450.6714656535196     
   6266.4508144176043     
   1113.2343945342004     
  -3954.8608524825845     
   3497.6698467616529     
   6201.5581676916054     
   1103.3691997388828     
  -3937.2562240331322     
   3544.1815330193390     
   6133.9676025789631     
   1093.5483061566249     
  -3919.4203044754868     
   3590.1862900386823     
   6063.5586571757285     
   1083.7722888028532     
  -3901.3556813004716     
   3635.6629799674993     
   5990.2037542420185     
   1074.0417160901602     
  -3883.0650500802417     
   3680.5895081243152     
   5913.7684144914956     
   1064.3571495520171     
  -3864.5512193818490     
   3724.9427712330007     
   5834.1102460614384     
   1054.7191435538550     
  -3845.8171159585700     
   3768.6985980784625     
   5751.0789037095810     
   1045.1282449908047     
  -3826.8657902387331     
   3811.8316898562834     
   5664.5150427214103     
   1035.5849929713168     
  -3807.7004221324005     
   3854.3155526766950     
   5574.2503106531613     
   1026.0899184858513     
  -3788.3243271756928     
   3896.1224300065928     
   5480.1061050450953     
   1016.6435440597577     
  -3768.7409630361904     
   3937.2232257944302     
   5381.8932981938478     
   1007.2463833894110     
  -3748.9539364078769     
   3977.5874255308850     
   5279.4114836446388     
   997.89894096060550     
  -3728.9670103149042     
   4017.1830116582187     
   5172.4477136852047     
   988.60171164813642     
  -3708.7841118619813     
   4055.9763695108586     
   5060.7764340361600     
   979.35518029542288     
  -3688.4093404562891     
   4093.9321927661294     
   4944.1575768553539     
   970.15982127294888     
  -3667.8469765378918     
   4131.0133745925450     
   4822.3365179414150     
   961.01609801420364     
  -3647.1014908552183     
   4167.1808984771051     
   4695.0420416658571     
   951.92446252771276     
  -3626.1775543245512     
   4202.3937137896000     
   4561.9860228181160     
   942.88535488364437     
  -3605.0800485176756     
   4236.6086089607352     
   4422.8612563625466     
   933.89920267336311     
  -3583.8140768243147     
   4269.7800683834548     
   4277.3409044069012     
   924.96642044018154     
  -3562.3849763404405     
   4301.8601251665059     
   4125.0760940967621     
   916.08740907942649     
  -3540.7983305378430     
   4332.7981958722321     
   3965.6950690205058     
   907.26255520579173     
  -3519.0599827759379     
   4362.5409088898850     
   3798.8005730870132     
   898.49223048579120     
  -3497.1760507207428     
   4391.0319131880387     
   3623.9686031269093     
   889.77679093295637     
  -3475.1529417434945     
   4418.2116777114898     
   3440.7454707944567     
   881.11657616323112     
  -3452.9973693773591     
   4444.0172687424492     
   3248.6462102151345     
   872.51190860781458     
  -3430.7163709172059     
   4468.3821153190620     
   3047.1511470346036     
   863.96309268047878     
  -3408.3173262566029     
   4491.2357489218221     
   2835.7038471556430     
   855.47041389614083     
  -3385.8079780648604     
   4512.5035277754887     
   2613.7072161662522     
   847.03413793720233     
  -3363.1964534156791     
   4532.1063318967363     
   2380.5207850964107     
   838.65450966387493     
  -3340.4912869914756     
   4549.9602377849587     
   2135.4562077603496     
   830.33175206438546     
  -3317.7014459986544     
   4565.9761593431622     
   1877.7738409596568     
   822.06606514060115     
  -3294.8363569424214     
   4580.0594631503591     
   1606.6773812469903     
   813.85762472422368     
  -3271.9059344257707     
   4592.1095435097122     
   1321.3095781871116     
   805.70658121826852     
  -3248.9206121536313     
   4602.0193653461147     
   1020.7459986940411     
   797.61305825807426     
  -3225.8913763394257     
   4609.6749603363205     
   703.98923857445163     
   789.57715128555947     
  -3202.8298017395205     
   4614.9548796256286     
   369.96205801425157     
   781.59892602986565     
  -3179.7480905528050     
   4617.7295950607349     
   17.499498233609806     
   773.67841688688225     
  -3156.6591144619092     
   4617.8608412974872     
  -354.65901718926790     
   765.81562518943861     
  -3133.5764601119945     
   4615.2008986685678     
  -747.87965376052034     
   758.01051735915553     
  -3110.5144783621590     
   4609.5918012653638     
  -1163.6438953769605     
   750.26302293007234     
  -3087.4883376788712     
   4600.8644720500370     
  -1603.5608949854206     
   742.57303243318631     
  -3064.5140820854012     
   4588.8377653376465     
  -2069.3796895184719     
   734.94039512994868     
  -3041.6086941278918     
   4573.3174176662578     
  -2563.0044136060269     
   727.36491658154523     
  -3018.7901633723154     
   4554.0948845642124     
  -3086.5098790361776     
   719.84635603942627     
  -2996.0775610097267     
   4530.9460604714413     
  -3642.1604683490000     
   712.38442364102241     
  -2973.4911212161505     
   4503.6298569588234     
  -4232.4299327188774     
   704.97877739287048     
  -2951.0523299925953     
   4471.8866324634328     
  -4860.0252097616949     
   697.62901992144782     
  -2928.7840223029607     
   4435.4364433902192     
  -5527.9116745431838     
   690.33469496984185     
  -2906.7104884299079     
   4393.9771058311453     
  -6239.3434046193233     
   683.09528361593766     
  -2884.8575905895882     
   4347.1820302964998     
  -6997.8956212572157     
   675.91020018503411     
  -2863.2528909810044     
   4294.6978131370715     
  -7807.5034305882600     
   668.77878782667244     
  -2841.9257926046421     
   4236.1415374076587     
  -8672.5039070860512     
   661.70031372189624     
  -2820.9076943658624     
   4171.0977581045145     
  -9597.6860163785714     
   654.67396388312557     
  -2800.2321621881465     
   4099.1151129816735     
  -10588.345744709703     
   647.69883750420922     
  -2779.9351181059519     
   4019.7025198963524     
  -11650.350971362972     
   640.77394081295961     
  -2760.0550495871826     
   3932.3248876111284     
  -12790.214313463184     
   633.89818037244072     
  -2740.6332416675050     
   3836.3982802601563     
  -14015.178420481556     
   627.07035577036061     
  -2721.7140348615876     
   3731.2844421065420     
  -15333.312891581372     
   620.28915162795602     
  -2703.3451122677725     
   3616.2845954196846     
  -16753.627781699644     
   613.55312885057401     
  -2685.5778198115813     
   3490.6323870569395     
  -18286.204042788846     
   606.86071503152584     
  -2668.4675242020985     
   3353.4858567360202     
  -19942.345880470082     
   600.21019390847096     
  -2652.0740139036775     
   3203.9182626324978     
  -21734.758584568590     
   593.59969375725018     
  -2636.4619493139753     
   3040.9075732482297     
  -23677.755876654606     
   587.02717459136261     
  -2621.7013693704216     
   2863.3244041733237     
  -25787.504448297426     
   580.49041401570548     
  -2607.8682630579606     
   2669.9181208110886     
  -28082.310831400227     
   573.98699156020905     
  -2595.0452157819941     
   2459.3007895755914     
  -30582.961705797126     
   567.51427129191211     
  -2583.3221423660993     
   2229.9285767821075     
  -33313.126613437118     
   561.06938247199855     
  -2572.7971206061911     
   1980.0801271813348     
  -36299.838688331176     
   554.64919798629830     
  -2563.5773419456905     
   1707.8313370188446     
  -39574.068696474482     
   548.25031023246720     
  -2555.7801990486550     
   1411.0258217952924     
  -43171.415399287936     
   541.86900409286602     
  -2549.5345339784153     
   1087.2402063006252     
  -47132.937755561092     
   535.50122655705707     
  -2544.9820755298292     
   733.74317313392464     
  -51506.164359347822     
   529.14255247924632     
  -2542.2791002458971     
   347.44694043880708     
  -56346.322520058660     
   522.78814586072008     
  -2541.5983590909541     
  -75.150478461623834     
  -61717.844048132196     
   516.43271593118891     
  -2543.1313210591647     
  -538.03430882262592     
  -67696.218405865293     
   510.07046716069840     
  -2547.0907966983877     
  -1045.7559468666050     
  -74370.288836870270     
   503.69504215852129     
  -2553.7140193484124     
  -1603.5331131431449     
  -81845.112197166804     
   497.29945619831517     
  -2563.2662807678248     
  -2217.3714546218825     
  -90245.547039677651     
   490.87602183813158     
  -2576.0452420479282     
  -2894.2130574194807     
  -99720.783537251133     
   484.41626176416025     
  -2592.3860720263488     
  -3642.1189339488483     
  -110450.10756240826     
   477.91080755782639     
  -2612.6676062128886     
  -4470.4947406669289     
  -122650.28987039084     
   471.34928153938591     
  -2637.3197728512928     
  -5390.3719146948406     
  -136585.14086874487     
   464.72015813996461     
  -2666.8326038160567     
  -6414.7604712104512     
  -152577.97389176794     
   458.01060034663749     
  -2701.7672431825786     
  -7559.0952753986858     
  -171028.02159099138     
   451.20626558037259     
  -2742.7694949644024     
  -8841.8054373310952     
  -192432.28248021833     
   444.29107380456435     
  -2790.5866274475629     
  -10285.047555932764     
  -217414.91749206389     
   437.24692858063520     
  -2846.0883949302020     
  -11915.659437123209     
  -246767.29903110294     
   430.05337898278015     
  -2910.2935789726525     
  -13766.414179856525     
  -281503.24142205738     
   422.68720645857735     
  -2984.4038356485971     
  -15877.688490521909     
  -322936.45146781363     
   415.12191543433573     
  -3069.8473365662303     
  -18299.711876530568     
  -372790.14601232333     
   407.32709904766057     
  -3168.3357111866121     
  -21095.637971622935     
  -433357.52009638434     
   399.26764082111970     
  -3281.9393545465364     
  -24345.819372345890     
  -507731.17434896511     
   390.90269776407717     
  -3413.1884109273060     
  -28153.803179963048     
  -600175.33819811279     
   382.18438772722459     
  -3565.2107144183396     
  -32655.118216448998     
  -716598.93899837846     
   373.05606959390428     
  -3741.9225356068005     
  -38029.610258936722     
  -865683.06264140666     
   363.45005189291493     
  -3948.3021443260154     
  -44522.233228747420     
  -1059293.5423261849     
   353.28448111282160     
  -4190.7750643883628     
  -52466.934796193644     
  -1318556.2115454858     
   342.45902266856882     
  -4477.8326673358160     
  -62356.106382785016     
  -1664197.0250768054     
   330.84871225682031     
  -4820.8168934699233     
  -74837.584070860787     
  -2175786.4303507181     
   318.29493845972809     
  -5235.8008093933140     
  -91155.982298491552     
  -2814071.8507357440     
   304.59174167421179     
  -5744.3445680870545     
  -112261.52117900917     
  -4170355.5017135949     
   289.46408394191070     
  -6383.8463396392472     
  -143539.18744186187     
  -4854184.0042229500     
   272.53150154623535     
  -7192.5582269277174     
  -179945.56747353321     
  -11674063.629917586     
   253.24303893798853     
  -8311.1747573563698     
  -267501.04469791712     
  -2778326.5103380615     
   230.74980916351211     
  -9700.7736029147618     
  -288338.49352545216     
  -68728408.634976849     
   203.62187818676890     
  -12431.123732447932     
  -803801.55828779039     
   100197592.65124168     
   169.08589650152680     
  -14571.426661676098     
  -52319.613403493859     
  -781406279.67256200     
   120.12085914367924     
  -29484.392472554784     
  -5912866.7109478442     
  -605085505.20780897     
   0.0000000000000000     
  -70394.079249939314     
  -10451008.000006314     
  -605085505.20780897     
  -290.08854546278383     
  -95383.516517345706     
   39999039113.565269     
  -10183321475150272.     
  -290.15411326166276     
  -45935.402715665994     
   9449074688.1144485     
  -12488940146584516.     
  -290.15779575590693     
  -44645.568989097563     
   6399925298.8677673     
  -152564003118823.25     
  -290.16167536107884     
  -43522.652812556415     
   6359645750.3470812     
  -2587446432017270.0     
  -290.16576195353298     
  -42382.487070687661     
   5620919918.2863073     
  -1586143184388645.5     
  -290.17006585790710     
  -41275.952966616678     
   5131215854.4920340     
  -1470423746668907.2     
  -290.17459786424592     
  -40188.498465779623     
   4640293027.4964342     
  -1200629821487991.0     
  -290.17936924555158     
  -39123.790315415412     
   4206822828.6328230     
  -1015201226665537.2     
  -290.18439177575323     
  -38080.425887960890     
   3810470282.2188778     
  -849749725513757.75     
  -290.18967774808578     
  -37058.416446616669     
   3451713638.8914213     
  -713195381517162.50     
  -290.19523999386945     
  -36057.382250028117     
   3126104308.5069885     
  -598028400965101.88     
  -290.20109190167398     
  -35077.055019503285     
   2830854565.2127757     
  -501509724581551.31     
  -290.20724743685531     
  -34117.138059351833     
   2563106415.7513781     
  -420487414303079.06     
  -290.21372116144471     
  -33177.345195468595     
   2320345078.7591114     
  -352515467334496.50     
  -290.22052825437129     
  -32257.389935856831     
   2100263295.3310928     
  -295490763096037.44     
  -290.22768453199421     
  -31356.988489195781     
   1900769575.2023892     
  -247657971528266.62     
  -290.23520646891933     
  -30475.858923819691     
   1719961829.6843672     
  -207540010734355.19     
  -290.24311121906953     
  -29613.721400833536     
   1556112015.0060163     
  -173896925255743.91     
  -290.25141663697815     
  -28770.298111397533     
   1407649975.3419049     
  -145687286168102.00     
  -290.26014129926790     
  -27945.313292070030     
   1273149266.4675841     
  -122036657768031.67     
  -290.26930452627602     
  -27138.493221335433     
   1151314110.1146536     
  -102210851563399.00     
  -290.27892640378235     
  -26349.566221026438     
   1040967568.4574788     
  -85593526641737.438     
  -290.28902780479183     
  -25578.262655078150     
   941040754.49349725     
  -71667322900484.531     
  -290.29963041131958     
  -24824.314930285218     
   850563023.23180497     
  -59998018548847.352     
  -290.31075673612196     
  -24087.457496034458     
   768653041.66777909     
  -50221212813452.852     
  -290.32243014431180     
  -23367.426843890131     
   694510662.71474946     
  -42031137545799.359     
  -290.33467487479163     
  -22663.961508406504     
   627409527.98091745     
  -35171249085624.738     
  -290.34751606143379     
  -21976.802066535824     
   566690345.89140451     
  -29426337262978.695     
  -290.36097975392920     
  -21305.691137410155     
   511754764.02526140     
  -24615881865772.477     
  -290.37509293822387     
  -20650.373382835714     
   462059806.96129364     
  -20588484803350.633     
  -290.38988355645375     
  -20010.595507041169     
   417112807.27059942     
  -17217184507792.021     
  -290.40538052628466     
  -19386.106256533436     
   376466803.37286985     
  -14395528938801.799     
  -290.42161375955584     
  -18776.656420117040     
   339716346.04644239     
  -12034270894171.865     
  -290.43861418012227     
  -18181.998828985554     
   306493693.48861033     
  -10058600137322.391     
  -290.45641374078087     
  -17601.888356452586     
   276465343.78153694     
  -8405814161461.0537     
  -290.47504543916307     
  -17036.081918284151     
   249328889.22152042     
  -7023367461102.3604     
  -290.49454333246570     
  -16484.338472231404     
   224810151.24497199     
  -5867231182274.1055     
  -290.51494255088886     
  -15946.419018326318     
   202660580.08965588     
  -4900518629707.8193     
  -290.53627930963978     
  -15422.086598631007     
   182654888.65520650     
  -4092330603759.2427     
  -290.55859091935696     
  -14911.106297327275     
   164588904.16676250     
  -3416787595515.0078     
  -290.58191579480035     
  -14413.245240717424     
   148277614.38353443     
  -2852217142533.0884     
  -290.60629346164802     
  -13928.272597025873     
   133553394.05377245     
  -2380472979068.0513     
  -290.63176456123063     
  -13455.959576456609     
   120264391.71218055     
  -1986363219133.4880     
  -290.65837085303190     
  -12996.079431305472     
   108273066.35210270     
  -1657171601049.8560     
  -290.68615521477221     
  -12548.407455610892     
   97454856.437049925     
  -1382255508910.4995     
  -290.71516163989014     
  -12112.720985415779     
   87696972.424429342     
  -1152709335767.1201     
  -290.74543523222763     
  -11688.799398628666     
   78897299.448352277     
  -961082093106.27734     
  -290.77702219772056     
  -11276.424115003783     
   70963401.539444789     
  -801140882689.42261     
  -290.80996983288878     
  -10875.378596067696     
   63811617.084439985     
  -667672570585.80225     
  -290.84432650991715     
  -10485.448345230772     
   57366238.120996118     
  -556317698037.86145     
  -290.88014165811165     
  -10106.420907719759     
   51558765.128413200     
  -463431282296.32812     
  -290.91746574151233     
  -9738.0858704989205     
   46327230.930901974     
  -385966265575.91107     
  -290.95635023243943     
  -9380.2348623720645     
   41615586.911723688     
  -321375845296.93066     
  -290.99684758074852     
  -9032.6615539514296     
   37373146.463981748     
  -267531749522.31201     
  -291.03901117856407     
  -8695.1616576340821     
   33554079.684027910     
  -222655750083.79492     
  -291.08289532026413     
  -8367.5329277086203     
   30116955.384142518     
  -185262380238.62677     
  -291.12855515748294     
  -8049.5751602851842     
   27024325.397422120     
  -154110950454.98676     
  -291.17604664890257     
  -7741.0901933955938     
   24242347.840926304     
  -128165418791.31827     
  -291.22542650460207     
  -7441.8819070134014     
   21740445.323186122     
  -106560791588.04585     
  -291.27675212473764     
  -7151.7562231391512     
   19490995.234965697     
  -88575030501.587448     
  -291.33008153232663     
  -6870.5211058157856     
   17469048.856888335     
  -73605540268.153687     
  -291.38547329991565     
  -6597.9865612781859     
   15652076.884141475     
  -61149513768.320465     
  -291.44298646991439     
  -6333.9646379828901     
   14019738.731018618     
  -50787490740.278893     
  -291.50268046838517     
  -6078.2694267420038     
   12553673.548660291     
  -42169615602.227821     
  -291.56461501208292     
  -5830.7170608611432     
   11237310.854224827     
  -35004147361.375153     
  -291.62885000854982     
  -5591.1257162477150     
   10055699.032608515     
  -29047859577.079018     
  -291.69544544907399     
  -5359.3156115641295     
   8995349.9612974189     
  -24098015427.005604     
  -291.76446129433504     
  -5135.1090084329171     
   8044098.3573633693     
  -19985665760.499786     
  -291.83595735256358     
  -4918.3302115609222     
   7190974.3879529368     
  -16570049213.834839     
  -291.90999315005547     
  -4708.8055689941648     
   6426088.3694256935     
  -13733916312.311687     
  -291.98662779388883     
  -4506.3634723310679     
   5740526.3949126229     
  -11379624785.842344     
  -292.06591982670153     
  -4310.8343569348053     
   5126255.8838724671     
  -9425880132.0030727     
  -292.14792707339421     
  -4122.0507022164556     
   4576040.1097638151     
  -7805014636.8165731     
  -292.23270647963278     
  -3939.8470319115454     
   4083360.8884511609     
  -6460717246.9755087     
  -292.32031394202522     
  -3764.0599143497238     
   3642348.6322219810     
  -5346139101.4021921     
  -292.41080412985337     
  -3594.5279627986629     
   3247719.1031979490     
  -4422313530.0443087     
  -292.50423029823520     
  -3431.0918357662176     
   2894716.2185015683     
  -3656838246.0750370     
  -292.60064409258780     
  -3273.5942373526273     
   2579060.3445876697     
  -3022776585.5610266     
  -292.70009534424844     
  -3121.8799176010480     
   2296901.5609526001     
  -2497741575.9597793     
  -292.80263185709020     
  -2975.7956728693953     
   2044777.4220510393     
  -2063132536.0173683     
  -292.90829918494035     
  -2835.1903461980146     
   1819574.7946018782     
  -1703499020.5380554     
  -293.01714039956761     
  -2699.9148276873830     
   1618495.3794476986     
  -1406010904.0796275     
  -293.12919584895349     
  -2569.8220548801123     
   1439024.5730933929     
  -1160017078.4362173     
  -293.24450290549083     
  -2444.7670131293303     
   1278903.3464027834     
  -956677962.69170403     
  -293.36309570366780     
  -2324.6067359630156     
   1136102.8571271249     
  -788659609.64126337     
  -293.48500486668360     
  -2209.2003054291499     
   1008801.5318226011     
  -649879100.80610275     
  -293.61025722130995     
  -2098.4088524105464     
   895364.38449015340     
  -535292728.53327215     
  -293.73887550014513     
  -1992.0955569353882     
   794324.35375647841     
  -440719757.27301574     
  -293.87087803021058     
  -1890.1256482891499     
   704365.47246971284     
  -362695970.20052552     
  -294.00627840660064     
  -1792.3664057161366     
   624307.67159648065     
  -298351556.28526795     
  -294.14508514961130     
  -1698.6871565116489     
   553093.13812307967     
  -245310778.80837387     
  -294.28730134343607     
  -1608.9592838664350     
   489773.80134158675     
  -201604740.31483367     
  -294.43292425412187     
  -1523.0561964366625     
   433500.82765782904     
  -165611742.11833948     
  -294.58194492400713     
  -1440.8534460364931     
   383512.37982358481     
  -135965166.53096762     
  -294.73434773932274     
  -1362.2282693376753     
   339132.55483336456     
  -111618439.82498068     
  -294.89010996699739     
  -1287.0613662386388     
   299734.63663152966     
  -91429159.883023798     
  -295.04920125597368     
  -1215.2299893023487     
   264836.56291580608     
  -75374440.652900368     
  -295.21158309748535     
  -1146.6347832808781     
   233725.11461338779     
  -60376111.760620184     
  -295.37720823776078     
  -1081.0955255924664     
   206776.23790061177     
  -54053928.268181339     
  -295.54602003548331     
  -1018.7561030232246     
   180685.75077414780     
  -28946609.925174229     
  -295.71795175503343     
  -958.51142395420027     
   165576.87899456971     
  -74497843.856809199     
  -295.89292578504325     
  -904.11786748431484     
   123527.70874363458     
  -11273319.848029254     
  -297.55731789673177     
  -497.85407091669049     
   38977.809883415175     
  -2090100.8888249295     
  -298.59099958864005     
  -342.15441316508202     
   23302.053217228204     
  -1238132.4566867894     
  -299.32009360858081     
  -248.85913064181833     
   14016.059792077282     
  -525897.53069706087     
  -299.86285821040201     
  -188.63941038200181     
   10071.828311849324     
  -339762.36730596225     
  -300.27681659639711     
  -144.65081320974198     
   7523.6105570546079     
  -207423.43682051741     
  -300.59466205464020     
  -110.92194986485363     
   5967.9347809007259     
  -143492.61527311572     
  -300.83690940903534     
  -83.772762496720929     
   4891.7401663523588     
  -101574.13071595744     
  -301.01735503502988     
  -61.218576615883350     
   4129.9341859826782     
  -75409.427159203478     
  -301.14576766020656     
  -41.982832445205020     
   3564.3634822886515     
  -57527.019004467846     
  -301.22934632922721     
  -25.239646640095540     
   3132.9108397551427     
  -45072.684369826879     
  -301.27356901377226     
  -10.420205273254085     
   2794.8657069814417     
  -36063.048608857083     
  -301.28271510142127     
   2.8779411002370621     
   2524.3928424150131     
  -29391.436985265565     
  -301.26020203460848     
   14.948815868838407     
   2303.9570650255209     
  -24334.962225217714     
  -301.20881049706475     
   26.012320652243162     
   2121.4448483363885     
  -20429.448396688742     
  -301.13083987526323     
   36.236492736487200     
   1968.2239853612230     
  -17361.308534454369     
  -301.02821851395936     
   45.752088128272305     
   1838.0141713528151     
  -14915.045214918318     
  -300.90258375264921     
   54.662501887256646     
   1726.1513322409278     
  -12938.671540340409     
  -300.75534121884738     
   63.050658457079905     
   1629.1112956883749     
  -11322.969824555856     
  -300.58770954851013     
   70.983909251311360     
   1544.1890220042058     
  -9988.0032659340450     
  -300.40075465654536     
   78.517579300096116     
   1469.2789975097005     
  -8874.3308773519329     
  -300.19541637598064     
   85.697580583694275     
   1402.7215159295611     
  -7937.1046424853303     
  -299.97252943230689     
   92.562367451295486     
   1343.1932311109210     
  -7142.0398875655928     
  -299.73284015035745     
   99.144420358958229     
   1289.6279319541791     
  -6462.6108516078548     
  -299.47701990317989     
   105.47138606526148     
   1241.1583505671201     
  -5878.0682711599356     
  -299.20567604314243     
   111.56696403801284     
   1197.0728385334205     
  -5372.0166932698885     
  -298.91936086556740     
   117.45160291768113     
   1156.7827133338965     
  -4931.3797786204941     
  -298.61857901912390     
   123.14305311350148     
   1119.7973649942428     
  -4545.6380273431687     
  -298.30379367840311     
   128.65680922545999     
   1085.7050797891691     
  -4206.2609043333359     
  -297.97543172141741     
   134.00646723244958     
   1054.1581230066690     
  -3906.2790511336025     
  -297.63388810067767     
   139.20401511527419     
   1024.8610301231670     
  -3639.9588661781277     
  -297.27952955580849     
   144.26007103714917     
   997.56133862683100     
  -3402.5526274389872     
  -296.91269778473401     
   149.18407986851886     
   972.04219392103857     
  -3190.1049606404031     
  -296.53371216674071     
   153.98447637011205     
   948.11640671623559     
  -2999.3016375134316     
  -296.14287211236154     
   158.66882149798982     
   925.62164443488496     
  -2827.3507265526378     
  -295.74045910069395     
   163.24391689404140     
   904.41651398574004     
  -2671.8882032687111     
  -295.32673845349962     
   167.71590156015881     
   884.37735246122475     
  -2530.9028368688337     
  -294.90196088650316     
   172.09033389427364     
   865.39558118470848     
  -2402.6756880214839     
  -294.46636387119270     
   176.37226163104680     
   847.37551352454739     
  -2285.7313188789230     
  -294.02017283470741     
   180.56628173644054     
   830.23252863295534     
  -2178.7981374855563     
  -293.56360222078325     
   184.67659191452745     
   813.89154260181385     
  -2080.7759413515878     
  -293.09685643097976     
   188.70703507863618     
   798.28572304167687     
  -1990.7093372507215     
  -292.62013066234755     
   192.66113789377113     
   783.35540301229639     
  -1907.7657255999368     
  -292.13361165518376     
   196.54214430147761     
   769.04716007029697     
  -1831.2171147881356     
  -291.63747836244704     
   200.35304478092681     
   755.31303170938588     
  -1760.4249104465096     
  -291.13190255068577     
   204.09660197240288     
   742.10984488103702     
  -1694.8272474622479     
  -290.61704934090000     
   207.77537318591814     
   729.39864052507028     
  -1633.9282982856262     
  -290.09307769656158     
   211.39173023295064     
   717.14417828792807     
  -1577.2893152382026     
  -289.56014086501045     
   214.94787694972956     
   705.31450842364154     
  -1524.5209753607796     
  -289.01838677759872     
   218.44586472355977     
   693.88060110843571     
  -1475.2769718492673     
  -288.46795841323558     
   221.88760628587977     
   682.81602381956611     
  -1429.2484391705088     
  -287.90899412937887     
   225.27488799674316     
   672.09666052578734     
  -1386.1593214340121     
  -287.34162796399812     
   228.60938081209520     
   661.70046561503227     
  -1345.7622505341067     
  -286.76598991159295     
   231.89265009797285     
   651.60724873602635     
  -1307.8351343175530     
  -286.18220617596739     
   235.12616443288454     
   641.79848522864472     
  -1272.1781165339382     
  -285.59039940213557     
   238.31130351934274     
   632.25714935464021     
  -1238.6110022005610     
  -284.99068888945067     
   241.44936530982466     
   622.96756683813612     
  -1206.9709958820442     
  -284.38319078780518     
   244.54157243784255     
   613.91528436902081     
  -1177.1107373347365     
  -283.76801827853853     
   247.58907803336263     
   605.08695383901022     
  -1148.8966157423638     
  -283.14528174150325     
   250.59297099101252     
   596.47022922094243     
  -1122.2072358900837     
  -282.51508890958115     
   253.55428075144428     
   588.05367495176688     
  -1096.9321495728868     
  -281.87754501179893     
   256.47398164839865     
   579.82668382997019     
  -1072.9706791768072     
  -281.23275290607086     
   259.35299686731395     
   571.77940373614410     
  -1050.2309110896695     
  -280.58081320248721     
   262.19220205641170     
   563.90267190297163     
  -1028.6288084997514     
  -279.92182437797192     
   264.99242862576722     
   556.18795583922349     
  -1008.0874153243476     
  -279.25588288304937     
   267.75446676592600     
   548.62730022429082     
  -988.53615830561148     
  -278.58308324138562     
   270.47906821407923     
   541.21327903699876     
  -969.91022555816835     
  -277.90351814270372     
   273.16694879253498     
   533.93895234531249     
  -952.15002086946311     
  -277.21727852961430     
   275.81879074137021     
   526.79782718879164     
  -935.20066077639888     
  -276.52445367885127     
   278.43524486492464     
   519.78382223296853     
  -919.01154230953273     
  -275.82513127735535     
   281.01693250967116     
   512.89123566564706     
  -903.53595428845131     
  -275.11939749360755     
   283.56444738885648     
   506.11471600848370     
  -888.73072650575216     
  -274.40733704457796     
   286.07835726777694     
   499.44923555969058     
  -874.55588902830561     
  -273.68903325862203     
   288.55920552265610     
   492.89006639197828     
  -860.97443977335990     
  -272.96456813462606     
   291.00751258387027     
   486.43275809367805     
  -847.95204372170394     
  -272.23402239767898     
   293.42377727351885     
   480.07311776576523     
  -835.45682062099252     
  -271.49747555152197     
   295.80847804696106     
   473.80719161110778     
  -823.45914508672354     
  -270.75500592800614     
   298.16207414604622     
   467.63124802295738     
  -811.93144718516737     
  -270.00669073376974     
   300.48500667152626     
   461.54176216906865     
  -800.84806034421877     
  -269.25260609432831     
   302.77769958124020     
   455.53540171648694     
  -790.18503596814685     
  -268.49282709575567     
   305.04056062039820     
   449.60901394672590     
  -779.92004335212300     
  -267.72742782411819     
   307.27398218931899     
   443.75961362158500     
  -770.03222436684314     
  -266.95648140281327     
   309.47834215322001     
   437.98437193883365     
  -760.50206297326145     
  -266.18006002795033     
   311.65400459923342     
   432.28060646653421     
  -751.31132216433730     
  -265.39823500190124     
   313.80132054427554     
   426.64577155030167     
  -742.44289463919063     
  -264.61107676513859     
   315.92062859775257     
   421.07744984050771     
  -733.88077611405083     
  -263.81865492646983     
   318.01225558240293     
   415.57334401965238     
  -725.60992469323014     
  -263.02103829176878     
   320.07651711641324     
   410.13126958445309     
  -717.61623943694917     
  -262.21829489129658     
   322.11371815984603     
   404.74914778867600     
  -709.88646293960687     
  -261.41049200569927     
   324.12415352760928     
   399.42499931662894     
  -702.40812678701957     
  -260.59769619076150     
   326.10810837181521     
   394.15693836572632     
  -695.16950335163244     
  -259.77997330099066     
   328.06585863545598     
   388.94316709058904     
  -688.15955120203341     
  -258.95738851210069     
   329.99767147932391     
   383.78197045657379     
  -681.36785730598729     
  -258.13000634245981     
   331.90380568428225     
   378.67171152677895     
  -674.78460674945438     
  -257.29789067356154     
   333.78451203053959     
   373.61082697615802     
  -668.40053841582915     
  -256.46110476957500     
   335.64003365532511     
   368.59782293803931     
  -662.20690735914275     
  -255.61971129602625     
   337.47060639050233     
   363.63127113284571     
  -656.19544462622287     
  -254.77377233765924     
   339.27645908157979     
   358.70980529814904     
  -650.35834043043735     
  -253.92334941552124     
   341.05781388918746     
   353.83211774492077     
  -644.68819841051129     
  -253.06850350331547     
   342.81488657419186     
   348.99695625684194     
  -639.17801954301524     
  -252.20929504305994     
   344.54788676760967     
   344.20312111026931     
  -633.82117580852025     
  -251.34578396008985     
   346.25701822611461     
   339.44946229170540     
  -628.61138063920464     
  -250.47802967743806     
   347.94247907418617     
   334.73487693691135     
  -623.54267520945484     
  -249.60609112962604     
   349.60446203371055     
   330.05830687284043     
  -618.60940368703098     
  -248.73002677589574     
   351.24315464175561     
   325.41873634518771     
  -613.80619679836116     
  -247.84989461291102     
   352.85873945729156     
   320.81518986920003     
  -609.12795130338907     
  -246.96575218695534     
   354.45139425755065     
   316.24673023442460     
  -604.56982680392969     
  -246.07765660565104     
   356.02129222447019     
   311.71245653339508     
  -600.12719881778423     
  -245.18566454922401     
   357.56860212215935     
   307.21150254226171     
  -595.79569519644849     
  -244.28983228133546     
   359.09348846558572     
   302.74303482828833     
  -591.57113188637084     
  -243.39021565950276     
   360.59611168100429     
   298.30625133914054     
  -587.44952974841397     
  -242.48687014512828     
   362.07662825901718     
   293.90037986602744     
  -583.42710840568759     
  -241.57985081315516     
   363.53519090006472     
   289.52467655298489     
  -579.50024305958380     
  -240.66921236136784     
   364.97194865327225     
   285.17842473003799     
  -575.66549617960686     
  -239.75500911935347     
   366.38704704886908     
   280.86093350869095     
  -571.91957732473452     
  -238.83729505714027     
   367.78062822433770     
   276.57153667875542     
  -568.25934512377739     
  -237.91612379352745     
   369.15283104501043     
   272.30959159032710     
  -564.68180478514068     
  -236.99154860412068     
   370.50379121912232     
   268.07447805443854     
  -561.18408704135686     
  -236.06362242908639     
   371.83364140776251     
   263.86559740162835     
  -557.76346157098783     
  -235.13239788063731     
   373.14251132986618     
   259.68237143984595     
  -554.41729890987926     
  -234.19792725026144     
   374.43052786271085     
   255.52424169802185     
  -551.14310388291824     
  -233.26026251570505     
   375.69781513800314     
   251.39066841889996     
  -547.93847089704809     
  -232.31945534772103     
   376.94449463376833     
   247.28112988717209     
  -544.80111110364601     
  -231.37555711659218     
   378.17068526237102     
   243.19512155389475     
  -541.72881755941899     
  -230.42861889843931     
   379.37650345481126     
   239.13215542219911     
  -538.71949010913295     
  -229.47869148132293     
   380.56206324148269     
   235.09175924638060     
  -535.77110707363386     
  -228.52582537114748     
   381.72747632945698     
   231.07347594332833     
  -532.88172630337795     
  -227.57007079737616     
   382.87285217680540     
   227.07686299605302     
  -530.04949836255787     
  -226.61147771856383     
   383.99829806369138     
   223.10149175833382     
  -527.27263274774668     
  -225.65009582771600     
   385.10391916061906     
   219.14694701272572     
  -524.54942160391010     
  -224.68597455748034     
   386.18981859402760     
   215.21282635069639     
  -521.87822047844134     
  -223.71916308517777     
   387.25609750914708     
   211.29873969710809     
  -519.25744883822017     
  -222.74971033767943     
   388.30285513046692     
   207.40430883082144     
  -516.68559087666449     
  -221.77766499613543     
   389.33018881979211     
   203.52916689924643     
  -514.16118631119571     
  -220.80307550056136     
   390.33819413204498     
   199.67295800191246     
  -511.68283546371026     
  -219.82599005428804     
   391.32696486888960     
   195.83533673593462     
  -509.24918268425427     
  -218.84645662827970     
   392.29659313039394     
   192.01596786580274     
  -506.85893798377265     
  -217.86452296532548     
   393.24716936463574     
   188.21452583092452     
  -504.51084411351655     
  -216.88023658410938     
   394.17878241546327     
   184.43069450007312     
  -502.20370280741759     
  -215.89364478316296     
   395.09151956853600     
   180.66416672901750     
  -499.93635326464653     
  -214.90479464470508     
   395.98546659555734     
   176.91464407953265     
  -497.70767782451014     
  -213.91373303837315     
   396.86070779699583     
   173.18183649584881     
  -495.51660452543967     
  -212.92050662484951     
   397.71732604314019     
   169.46546196190801     
  -493.36209237604817     
  -211.92516185938709     
   398.55540281371771     
   165.76524626908764     
  -491.24314180767738     
  -210.92774499523770     
   399.37501823615423     
   162.08092270553007     
  -489.15879305932276     
  -209.92830208698655     
   400.17625112231201     
   158.41223175758515     
  -487.10810763336053     
  -208.92687899379646     
   400.95917900408182     
   154.75892095033493     
  -485.09019497488123     
  -207.92352138256462     
   401.72387816767770     
   151.12074448802332     
  -483.10418432549750     
  -206.91827473099525     
   402.47042368666172     
   147.49746310558209     
  -481.14923968794824     
  -205.91118433059106     
   403.19888945394547     
   143.88884380792246     
  -479.22455357996756     
  -204.90229528956604     
   403.90934821260549     
   140.29465965607272     
  -477.32934432112830     
  -203.89165253568268     
   404.60187158567982     
   136.71468957366426     
  -475.46285676067970     
  -202.87930081901578     
   405.27653010498386     
   133.14871814795913     
  -473.62436571745792     
  -201.86528471464561     
   405.93339323886647     
   129.59653540507821     
  -471.81315967329414     
  -200.84964862528278     
   406.57252941914800     
   126.05793670752850     
  -470.02856436077667     
  -199.83243678382681     
   407.19400606710389     
   122.53272247482266     
  -468.26991383143439     
  -198.81369325586098     
   407.79788961859367     
   119.02069812108691     
  -466.53657711173042     
  -197.79346194208526     
   408.38424554837826     
   115.52167379274893     
  -464.82792962343598     
  -196.77178658068951     
   408.95313839366156     
   112.03546432057315     
  -463.14338081973250     
  -195.74871074966867     
   409.50463177687402     
   108.56188896442515     
  -461.48235042786854     
  -194.72427786908219     
   410.03878842762566     
   105.10077133621614     
  -459.84427581593610     
  -193.69853120325908     
   410.55567020413520     
   101.65193926759662     
  -458.22861937883044     
  -192.67151386295052     
   411.05533811385982     
   98.215224622255462     
  -456.63485273247306     
  -191.64326880743155     
   411.53785233348236     
   94.790463226761915     
  -455.06246925074652     
  -190.61383884655376     
   412.00327222831771     
   91.377494707381317     
  -453.51097519437462     
  -189.58326664275003     
   412.45165637106970     
   87.976162393423493     
  -451.97989265338339     
  -188.55159471299322     
   412.88306256004955     
   84.586313198523115     
  -450.46875809601335     
  -187.51886543070995     
   413.29754783682790     
   81.207797512803012     
  -448.97712596241308     
  -186.48512102765102     
   413.69516850328012     
   77.840469068084914     
  -447.50455355744765     
  -185.45040359571979     
   414.07598013824133     
   74.484184916404047     
  -446.05062696281226     
  -184.41475508875951     
   414.44003761356782     
   71.138805214182952     
  -444.61493252248903     
  -183.37821732430132     
   414.78739510965391     
   67.804193220264295     
  -443.19707041025924     
  -182.34083198527378     
   415.11810613068508     
   64.480215192187345     
  -441.79666161591729     
  -181.30264062167495     
   415.43222351924067     
   61.166740230067958     
  -440.41332280392243     
  -180.26368465220858     
   415.72979947058843     
   57.863640309038537     
  -439.04670350381525     
  -179.22400536588492     
   416.01088554644298     
   54.570790032759916     
  -437.69643525861102     
  -178.18364392358791     
   416.27553268844565     
   51.288066768320334     
  -436.36219046587530     
  -177.14264135960872     
   416.52379123121602     
   48.015350339826270     
  -435.04362714966084     
  -176.10103858314773     
   416.75571091490610     
   44.752523136203806     
  -433.74042715856297     
  -175.05887637978503     
   416.97134089757787     
   41.499469932514586     
  -432.45227331647163     
  -174.01619541292078     
   417.17072976711580     
   38.256077882641044     
  -431.17886800621181     
  -172.97303622518604     
   417.35392555275388     
   35.022236372594449     
  -429.91990352118239     
  -171.92943923982531     
   417.52097573642584     
   31.797837096185582     
  -428.67510750545142     
  -170.88544476205095     
   417.67192726364101     
   28.582773789894691     
  -427.44418724817911     
  -169.84109298037109     
   417.80682655407958     
   25.376942385533347     
  -426.22687791761888     
  -168.79642396789095     
   417.92571951204633     
   22.180240801151200     
  -425.02291810799341     
  -167.75147768358892     
   418.02865153633752     
   18.992568915341248     
  -423.83204517558943     
  -166.70629397356808     
   418.11566753006718     
   15.813828576524394     
  -422.65401422851238     
  -165.66091257228328     
   418.18681191018305     
   12.643923469810549     
  -421.48858281845207     
  -164.61537310374524     
   418.24212861660425     
   9.4827590986721546     
  -420.33551625962065     
  -163.56971508270180     
   418.28166112116776     
   6.3302427267249977     
  -419.19458220723317     
  -162.52397791579719     
   418.30545243638500     
   3.1862833601707461     
  -418.06556378568871     
  -161.47820090270966     
   418.31354512386486     
   5.0791631778078009E-002
  -416.94824207485448     
  -160.43242323726858     
   418.30598130248484     
  -3.0763201837833329     
  -415.84240723445146     
  -159.38668400855113     
   418.28280265643025     
  -6.1951382380417215     
  -414.74785516708187     
  -158.34102220195928     
   418.24405044295565     
  -9.3057471517948382     
  -413.66438974173542     
  -157.29547670027767     
   418.18976549988906     
  -12.408230074857856     
  -412.59181359876180     
  -156.25008628471301     
   418.11998825300981     
  -15.502668676848572     
  -411.52994815455554     
  -155.20488963591515     
   418.03475872309764     
  -18.589143288007740     
  -410.47859733863879     
  -154.15992533498104     
   417.93411653295749     
  -21.667732768047536     
  -409.43760566567585     
  -153.11523186444106     
   417.81810091401104     
  -24.738514810540039     
  -408.40677235798120     
  -152.07084760922939     
   417.68675071297662     
  -27.801565603224969     
  -407.38596626540669     
  -151.02681085763771     
   417.54010439809304     
  -30.856960350215452     
  -406.37498738179244     
  -149.98315980225382     
   417.37820006532854     
  -33.904772755578968     
  -405.37371670690459     
  -148.93993254088457     
   417.20107544436240     
  -36.945075630880687     
  -404.38196282621266     
  -147.89716707746450     
   417.00876790440498     
  -39.977940352077354     
  -403.39961890348525     
  -146.85490132294976     
   416.80131445979015     
  -43.003437493853426     
  -402.42649975926946     
  -145.81317309619865     
   416.57875177545043     
  -46.021636242048018     
  -401.46250342621107     
  -144.77202012483818     
   416.34111617230093     
  -49.032605017744537     
  -400.50746625341912     
  -143.73148004611792     
   416.08844363221993     
  -52.036411014645253     
  -399.56127715402516     
  -142.69159040775119     
   415.82076980320011     
  -55.033120593300374     
  -398.62379470261618     
  -141.65238866874367     
   415.53813000408292     
  -58.022799053570068     
  -397.69491352240459     
  -140.61391220021059     
   415.24055922918654     
  -61.005510904988036     
  -396.77449077793705     
  -139.57619828618218     
   414.92809215295949     
  -63.981319585822632     
  -395.86244103136738     
  -138.53928412439785     
   414.60076313426106     
  -66.950287893557828     
  -394.95862494696837     
  -137.50320682709003     
   414.25860622057547     
  -69.912477580660152     
  -394.06296140241028     
  -136.46800342175726     
   413.90165515214591     
  -72.867949791178177     
  -393.17532108650624     
  -135.43371085192746     
   413.52994336591962     
  -75.816764699327038     
  -392.29563503388061     
  -134.40036597791135     
   413.14350399926610     
  -78.758981962081080     
  -391.42377335221232     
  -133.36800557754688     
   412.74236989370536     
  -81.694660262222740     
  -390.55967730713496     
  -132.33666634693424     
   412.32657359844472     
  -84.623857842026183     
  -389.70323121493874     
  -131.30638490116260     
   411.89614737364934     
  -87.546632076138295     
  -388.85437117602044     
  -130.27719777502853     
   411.45112319380911     
  -90.463039859958386     
  -388.01299873652465     
  -129.24914142374621     
   410.99153275078299     
  -93.373137350482381     
  -387.17905190812274     
  -128.22225222365040     
   410.51740745680729     
  -96.276980239793247     
  -386.35244796368198     
  -127.19656647289190     
   410.02877844720899     
  -99.174623599520800     
  -385.53311312235184     
  -126.17212039212625     
   409.52567658334038     
  -102.06612194793851     
  -384.72099601804041     
  -125.14895012519565     
   409.00813245492532     
  -104.95152941807375     
  -383.91601203663549     
  -124.12709173980487     
   408.47617638260925     
  -107.83089950834858     
  -383.11812636851209     
  -123.10658122819102     
   407.92983842019811     
  -110.70428545611236     
  -382.32725641187500     
  -122.08745450778798     
   407.36914835685985     
  -113.57173987920149     
  -381.54337808362544     
  -121.06974742188538     
   406.79413571912477     
  -116.43331521482861     
  -380.76641477700520     
  -120.05349574028287     
   406.20482977277356     
  -119.28906332565623     
  -379.99634959356808     
  -119.03873515993970     
   405.60125952459038     
  -122.13903594760792     
  -379.23311471223803     
  -118.02550130562030     
   404.98345372395147     
  -124.98328430794977     
  -378.47669838283718     
  -117.01382973053578     
   404.35144086431706     
  -127.82185954582098     
  -377.72704327776961     
  -116.00375591698217     
   403.70524918452651     
  -130.65481237040433     
  -376.98414338447270     
  -114.99531527697543     
   403.04490666998601     
  -133.48219344578780     
  -376.24794962266873     
  -113.98854315288369     
   402.37044105370165     
  -136.30405306795791     
  -375.51846472852850     
  -112.98347481805715     
   401.68187981714823     
  -139.12044155342181     
  -374.79564807518943     
  -111.98014547745596     
   400.97925019097966     
  -141.93140891398579     
  -374.07950814883804     
  -110.97859026827656     
   400.26257915563195     
  -144.73700522510200     
  -373.37001546071622     
  -109.97884426057661     
   399.53189344171653     
  -147.53728034105745     
  -372.66718753908151     
  -108.98094245789927     
   398.78721953024495     
  -150.33228424760051     
  -371.97100011218816     
  -107.98491979789706     
   398.02858365275483     
  -153.12206674844197     
  -371.28148460845347     
  -106.99081115295557     
   397.25601179117621     
  -155.90667788300533     
  -370.59862313202240     
  -105.99865133081786     
   396.46952967757744     
  -158.68616755649555     
  -369.92245605629472     
  -105.00847507520955     
   395.66916279374391     
  -161.46058597691768     
  -369.25297862684090     
  -104.02031706646531     
   394.85493637051007     
  -164.22998331661907     
  -368.59023624504846     
  -103.03421192215723     
   394.02687538699740     
  -166.99441008845687     
  -367.93424620336100     
  -102.05019419772540     
   393.18500456943883     
  -169.75391693498202     
  -367.28504311236071     
  -101.06829838711143     
   392.32934839020550     
  -172.50855475832481     
  -366.64268050244783     
  -100.08855892339506     
   391.45993106615447     
  -175.25837486209309     
  -366.00718768945063     
  -99.111010179434842     
   390.57677655707482     
  -178.00342876976404     
  -365.37863669038512     
  -98.135686468513185     
   389.67990856378810     
  -180.74376854494187     
  -364.75706660690730     
  -97.162622044986264     
   388.76935052606450     
  -183.47944654449373     
  -364.14256660187829     
  -96.191851104939630     
   387.84512562021825     
  -186.21051579400776     
  -363.53518447355680     
  -95.223407786850032     
   386.90725675653931     
  -188.93702967755951     
  -362.93502586485351     
  -94.257326172253968     
   385.95576657641658     
  -191.65904237154584     
  -362.34215289662205     
  -93.293640286423866     
   384.99067744919199     
  -194.37660851827059     
  -361.75668677197086     
  -92.332384099052376     
   384.01201146872370     
  -197.08978366906030     
  -361.17870471639736     
  -91.373591524945738     
   383.01979044966492     
  -199.79862395443334     
  -360.60834401315759     
  -90.417296424726686     
   382.01403592344252     
  -202.50318653453195     
  -360.04570226137128     
  -89.463532605547996     
   380.99476913385246     
  -205.20352930149232     
  -359.49092949148479     
  -88.512333821817293     
   379.96201103241702     
  -207.89971127267839     
  -358.94414810105411     
  -87.563733775933997     
   378.91578227327676     
  -210.59179238343637     
  -358.40552370890089     
  -86.617766119039530     
   377.85610320779006     
  -213.27983381125307     
  -357.87520140946498     
  -85.674464451781375     
   376.78299387870732     
  -215.96389782182410     
  -357.35336892995144     
  -84.733862325092403     
   375.69647401393081     
  -218.64404808879868     
  -356.84019273860798     
  -83.795993240986121     
   374.59656301987292     
  -221.32034953433831     
  -356.33588694591560     
  -82.860890653369282     
   373.48327997432102     
  -223.99286868643262     
  -355.84063906973455     
  -81.928587968872733     
   372.35664361890628     
  -226.66167347945569     
  -355.35469662996394     
  -80.999118547701869     
   371.21667235094719     
  -229.32683370418036     
  -354.87826952679347     
  -80.072515704508092     
   370.06338421487266     
  -231.98842072563139     
  -354.41163355390205     
  -79.148812709282240     
   368.89679689311538     
  -234.64650797728558     
  -353.95504135381276     
  -78.228042788271850     
   367.71692769620358     
  -237.30117078743910     
  -353.50877990826211     
  -77.310239124923427     
   366.52379355264310     
  -239.95248663675113     
  -353.07316327032549     
  -76.395434860851495     
   365.31741099764804     
  -242.60053536127853     
  -352.64849138405094     
  -75.483663096836040     
   364.09779616162820     
  -245.24539904665897     
  -352.23513046813832     
  -74.574956893849944     
   362.86496475769860     
  -247.88716252516997     
  -351.83341900111355     
  -73.669349274118630     
   361.61893206846645     
  -250.52591316767837     
  -351.44376193915900     
  -72.766873222213562     
   360.35971293209172     
  -253.16174138222200     
  -351.06654863946898     
  -71.867561686181773     
   359.08732172739360     
  -255.79474049701810     
  -350.70223040696260     
  -70.971447578713764     
   357.80177235808844     
  -258.42500722507026     
  -350.35124652492061     
  -70.078563778351906     
   356.50307823609069     
  -261.05264157400723     
  -350.01410539799343     
  -69.188943130741933     
   355.19125226374450     
  -263.67774736449212     
  -349.69130329700749     
  -68.302618449930193     
   353.86630681498519     
  -266.30043213921971     
  -349.38340765666743     
  -67.419622519709364     
   352.52825371539552     
  -268.92080769664466     
  -349.09098241831532     
  -66.539988095015559     
   351.17710422099196     
  -271.53899006478207     
  -348.81466395452384     
  -65.663747903380127     
   349.81286899571893     
  -274.15510004444099     
  -348.55508813251720     
  -64.790934646439339     
   348.43555808759419     
  -276.76926320543492     
  -348.31297062235825     
  -63.921581001505572     
   347.04518090336785     
  -279.38161048510256     
  -348.08903127655861     
  -63.055719623203778     
   345.64174618160592     
  -281.99227821967679     
  -347.88407240384515     
  -62.193383145177286     
   344.22526196414998     
  -284.60140876270555     
  -347.69891053268560     
  -61.334604181867135     
   342.79573556576395     
  -287.20915059170079     
  -347.53444790199694     
  -60.479415330369690     
   341.35317354190727     
  -289.81565895096571     
  -347.39160870268273     
  -59.627849172377232     
   339.89758165448927     
  -292.42109601623588     
  -347.27140930719600     
  -58.779938276206899     
   338.42896483548361     
  -295.02563158603982     
  -347.17489827008075     
  -57.935715198923369     
   336.94732714821077     
  -297.62944332306546     
  -347.10322108634443     
  -57.095212488561458     
   335.45267174620011     
  -300.23271748121300     
  -347.05757218419706     
  -56.258462686454799     
   333.94500082931563     
  -302.83564927259442     
  -347.03923391526581     
  -55.425498329677474     
   332.42431559731671     
  -305.43844352695896     
  -347.04958146770821     
  -54.596351953605954     
   330.89061620002946     
  -308.04131538796673     
  -347.09005170177869     
  -53.771056094609094     
   329.34390168462016     
  -310.64449077573011     
  -347.16221506239606     
  -52.949643292874519     
   327.78416993920911     
  -313.24820738869801     
  -347.26770368813271     
  -52.132146095380527     
   326.21141763282145     
  -315.85271516635908     
  -347.40830149508099     
  -51.318597059022991     
   324.62564015133665     
  -318.45827742757217     
  -347.58587036303419     
  -50.509028753907778     
   323.02683152912942     
  -321.06517145529494     
  -347.80243994745376     
  -49.703473766819691     
   321.41498437610397     
  -323.67368975490081     
  -348.06013933195226     
  -48.901964704880058     
   319.79008979971701     
  -326.28414079989051     
  -348.36128148134156     
  -48.104534199405805     
   318.15213732168979     
  -328.89685041100051     
  -348.70830587023863     
  -47.311214909983910     
   316.50111478889966     
  -331.51216270502738     
  -349.10385680515964     
  -46.522039528776347     
   314.83700827805950     
  -334.13044163106599     
  -349.55073259761537     
  -45.737040785071571     
   313.15980199366788     
  -336.75207212554818     
  -350.05196630348968     
  -44.956251450100176     
   311.46947815867202     
  -339.37746187282431     
  -350.61077531745229     
  -44.179704342133547     
   309.76601689727067     
  -342.00704268770528     
  -351.23064547689933     
  -43.407432331886021     
   308.04939610922946     
  -344.64127252878194     
  -351.91528796745826     
  -42.639468348242609     
   306.31959133493615     
  -347.28063718853792     
  -352.66872101373292     
  -41.875845384336479     
   304.57657561047449     
  -349.92565259614088     
  -353.49523308252378     
  -41.116596504002018     
   302.82031931187345     
  -352.57686684425988     
  -354.39947369198609     
  -40.361754848631904     
   301.05078998752043     
  -355.23486289694972     
  -355.38641283369293     
  -39.611353644468892     
   299.26795217779500     
  -357.90026099320244     
  -356.46144401739173     
  -38.865426210365690     
   297.47176722075369     
  -360.57372182333285     
  -357.63034810947573     
  -38.124005966049374     
   295.66219304260994     
  -363.25594943415399     
  -358.89940004501199     
  -37.387126440929954     
   293.83918393168841     
  -365.94769493449149     
  -360.27535309579747     
  -36.654821283496481     
   292.00269029414540     
  -368.64976008270992     
  -361.76552065792595     
  -35.927124271347878     
   290.15265839021947     
  -371.36300148764445     
  -363.37782790975189     
  -35.204069321910204     
   288.28903004850798     
  -374.08833519696753     
  -365.12083740227308     
  -34.485690503896983     
   286.41174235682183     
  -376.82674147748463     
  -367.00386624831583     
  -33.772022049574588     
   284.52072732694228     
  -379.57927047434691     
  -369.03699463235000     
  -33.063098367900722     
   282.61591153092115     
  -382.34704793408963     
  -371.23121226627171     
  -32.358954058610713     
   280.69721570602076     
  -385.13128202608664     
  -373.59843901107570     
  -31.659623927333918     
   278.76455432515883     
  -387.93327031866977     
  -376.15169061907301     
  -30.965143001830693     
   276.81783512936642     
  -390.75440799831273     
  -378.90512426685325     
  -30.275546549449817     
   274.85695861829481     
  -393.59619643031419     
  -381.87422749204774     
  -29.590870095916589     
   272.88181749437780     
  -396.46025313650449     
  -385.07589299361166     
  -28.911149445573560     
   270.89229605570159     
  -399.34832233395662     
  -388.52863789884088     
  -28.236420703208875     
   268.88826953207126     
  -402.26228711819789     
  -392.25271999592002     
  -27.566720297621920     
   266.86960335798028     
  -405.20418251816739     
  -396.27039524668527     
  -26.902085007092648     
   264.83615237547860     
  -408.17621048251743     
  -400.60608396670642     
  -26.242551986939514     
   262.78775995899161     
  -411.18075611226777     
  -405.28668491435565     
  -25.588158799372202     
   260.72425705308819     
  -414.22040624912540     
  -410.34180527846235     
  -24.938943445869231     
   258.64546111299353     
  -417.29796978871394     
  -415.80414630412611     
  -24.294944402337727     
   256.55117493630678     
  -420.41650088599482     
  -421.70982265654567     
  -23.656200657343462     
   254.44118537270197     
  -423.57932455591902     
  -428.09884442094477     
  -23.022751753734639     
   252.31526189658953     
  -426.79006588907600     
  -435.01555163720826     
  -22.394637834022951     
   250.17315502555090     
  -430.05268252635517     
  -442.50923032699154     
  -21.771899689931601     
   248.01459456485054     
  -433.37150175380748     
  -450.63470478045343     
  -21.154578816572684     
   245.83928765536680     
  -436.75126203966101     
  -459.45313249855940     
  -20.542717471777223     
   243.64691659893421     
  -440.19716053340011     
  -469.03282100807792     
  -19.936358741171063     
   241.43713643087335     
  -443.71490669096062     
  -479.45025334075837     
  -19.335546609670892     
   239.20957220516834     
  -447.31078359101639     
  -490.79124304154129     
  -18.740326040168600     
   236.96381595140630     
  -450.99171791382787     
  -503.15226539845503     
  -18.150743060281179     
   234.69942325686088     
  -454.76535990431637     
  -516.64207593191770     
  -17.566844858170878     
   232.41590941841562     
  -458.64017547380570     
  -531.38351814652560     
  -16.988679888589008     
   230.11274510008130     
  -462.62555185990470     
  -547.51575540381089     
  -16.416297990471620     
   227.78935142036801     
  -466.73192002543317     
  -565.19679957647043     
  -15.849750517620839     
   225.44509438024872     
  -470.97089602225685     
  -584.60661651998976     
  -15.289090484248751     
   223.07927852607773     
  -475.35544564615668     
  -605.95071475272300     
  -14.734372727448751     
   220.69113972194529     
  -479.90007600680218     
  -629.46453904471787     
  -14.185654089002364     
   218.27983688180424     
  -484.62106004963744     
  -655.41863695295513     
  -13.642993619339354     
   215.84444248211312     
  -489.53669982678474     
  -684.12498885137757     
  -13.106452806960950     
   213.38393163943829     
  -494.66763724316996     
  -715.94456786188573     
  -12.576095837228985     
   210.89716949257496     
  -500.03722150213423     
  -751.29664050294207     
  -12.051989885141955     
   208.38289657305492     
  -505.67194630590620     
  -790.67003422972437     
  -11.534205447593003     
   205.83971177838353     
  -511.60197156262927     
  -834.63709565829231     
  -11.022816721673941     
   203.26605247502684     
  -517.86174978006625     
  -883.87084199196352     
  -10.517902036904394     
   200.66017114783909     
  -524.49078109500624     
  -939.16640155957521     
  -10.019544350891675     
   198.02010787233488     
  -531.53452910670285     
  -1001.4677488219601     
  -9.5278318199513183     
   195.34365770651090     
  -539.04553722286778     
  -1071.9015049782570     
  -9.0428584587537095     
   192.62833186717828     
  -547.08479851020445     
  -1151.8197462789506     
  -8.5647249062599773     
   189.87131125438447     
  -555.72344660729686     
  -1242.8548686084621     
  -8.0935393192726437     
   187.06939049256164     
  -565.04485812186010     
  -1346.9902622065349     
  -7.6294184201273376     
   184.21891013453589     
  -575.14728508840926     
  -1466.6523696210872     
  -7.1724887317660855     
   181.31567397716350     
  -586.14717786056724     
  -1604.8315366241923     
  -6.7228880421775745     
   178.35484749654904     
  -598.18341438524840     
  -1765.2424548989691     
  -6.2807671516894574     
   175.33083212859336     
  -611.42273279699100     
  -1952.5393904714822     
  -5.8462919718759405     
   172.23710835103714     
  -626.06677822552683     
  -2172.6084468977388     
  -5.4196460653692302     
   169.06603805153009     
  -642.36134157726019     
  -2432.9693968113879     
  -5.0010337437720969     
   165.80861316745364     
  -660.60861205334527     
  -2743.3368437117047     
  -4.5906838793169698     
   162.45413254136724     
  -681.18363838118353     
  -3116.4124293113996     
  -4.1888546396476505     
   158.98978161641182     
  -704.55673160101856     
  -3569.0364261001691     
  -3.7958394313732762     
   155.40007852541726     
  -731.32450479677038     
  -4123.8392675029645     
  -3.4119744482032757     
   151.66613401516781     
  -762.25329930304201     
  -4811.8625714654881     
  -3.0376483816386708     
   147.76464509543754     
  -798.34226858903389     
  -5676.0302918480265     
  -2.6733150960520762     
   143.66650818452030     
  -840.91249577789324     
  -6778.6774894060300     
  -2.3195104455251512     
   139.33484550270438     
  -891.75257694843958     
  -8205.9847016517942     
  -1.9768750038852885     
   134.72222040480631     
  -953.29746221082678     
  -10104.725351404039     
  -1.6461854483456986     
   129.76626949341323     
  -1029.0829023463589     
  -12635.604915565838     
  -1.3283989740786426     
   124.38393738951470     
  -1123.8499392131007     
  -16307.511428544363     
  -1.0247179975910019     
   118.45892185416383     
  -1246.1562749271861     
  -21027.556238888603     
 -0.73668772524012582     
   111.83387380004889     
  -1403.8629467188473     
  -30232.322480191517     
 -0.46634956419574336     
   104.24770301995088     
  -1630.6053653202889     
  -36709.333830244177     
 -0.21649517352022063     
   95.406376184032567     
  -1905.9253690471144     
  -78379.313265483201     
   8.8840566135479793E-003
   84.407137215068886     
  -2493.7702185382518     
  -37563.102095677212     
  0.20372891231510740     
   71.233977958083983     
  -2775.4934842558250     
  -412803.60936183424     
  0.35801696653744264     
   49.616442861269789     
  -5871.5205544696537     
   474357.82816461136     
  0.45277291129025227     
   29.153049367008229     
  -2313.8368432351440     
  -4448612.1457019579     
  0.44168448966095630     
  -65.827612581083315     
  -35678.427936000597     
  -3464018.1509286854     
   0.0000000000000000     
  -309.17009259099257     
  -61658.564067965184     
  -3464018.1509286854     
  -5174.2362990245711     
   1961345.8232833557     
  -691704054843.05322     
   1.7263663092472042E+017
  -5172.7940206252060     
   1095847.6063714104     
  -173794162068.89212     
   2.1091152621397773E+017
  -5172.7058750149672     
   1071750.6327703889     
  -122300541009.59741     
   6118985717104540.0     
  -5172.6124977993186     
   1050366.4954199726     
  -120685022426.89778     
   46035745230440408.     
  -5172.5135899418383     
   1028646.6342100275     
  -107541641455.18771     
   29078865302140904.     
  -5172.4088361603553     
   1007435.7067211528     
  -98563865268.813156     
   26829186446002216.     
  -5172.2979041072549     
   986494.54406545113     
  -89606542533.852509     
   22063172281142308.     
  -5172.1804435131626     
   965885.72597932571     
  -81640950221.297638     
   18727170621569028.     
  -5172.0560852927292     
   945587.84618519479     
  -74329530999.152908     
   15751710641043242.     
  -5171.9244406112493     
   925602.89827270282     
  -67679301329.670578     
   13281712296573092.     
  -5171.7850999108041     
   905926.38022112835     
  -61615535972.628960     
   11190119820802144.     
  -5171.6376318946495     
   886555.61706173432     
  -56090915404.121689     
   9429084577067442.0     
  -5171.4815824685347     
   867487.44394528028     
  -51056875538.331856     
   7944105620425873.0     
  -5171.3164736376557     
   848718.85114852409     
  -46470479760.425583     
   6692566872335782.0     
  -5171.1418023579581     
   830246.80448702013     
  -42292189190.334625     
   5637716689023598.0     
  -5170.9570393405038     
   812068.29533739004     
  -38486015814.419449     
   4748743491273354.0     
  -5170.7616278076339     
   794180.32670365169     
  -35019098923.345268     
   3999613286207502.5     
  -5170.5549821997038     
   776579.91709719901     
  -31861462507.064175     
   3368378329204628.5     
  -5170.3364868311664     
   759264.09945223597     
  -28985757163.921005     
   2836526522989129.5     
  -5170.1054944948582     
   742229.92142957530     
  -26367032921.624138     
   2388446355346633.0     
  -5169.8613250133403     
   725474.44534327148     
  -23982530260.977913     
   2010973610044587.8     
  -5169.6032637362641     
   708994.74816500745     
  -21811488929.866188     
   1693007999326330.5     
  -5169.3305599827390     
   692787.92154066265     
  -19834973858.857071     
   1425190606649374.5     
  -5169.0424254278078     
   676851.07176777907     
  -18035715738.330307     
   1199631112376337.0     
  -5168.7380324321921     
   661181.31981583941     
  -16397965614.659508     
   1009677849381252.8     
  -5168.4165123145876     
   645775.80132026458     
  -14907362072.141079     
   849723804545905.62     
  -5168.0769535659101     
   630631.66657963092     
  -13550809886.675007     
   715042875465063.25     
  -5167.7184000050165     
   615746.08055945812     
  -12316369265.829456     
   601651787923538.75     
  -5167.3398488755820     
   601116.22288992384     
  -11193154685.808729     
   506193596661119.06     
  -5166.9402488839760     
   586739.28787118755     
  -10171242524.006098     
   425839409454586.00     
  -5166.5184981781658     
   572612.48447204183     
  -9241586748.5638103     
   358205524257692.00     
  -5166.0734422678916     
   558733.03632605227     
  -8395941914.5564184     
   301283519935627.06     
  -5165.6038718865711     
   545098.18173723749     
  -7626792882.9633007     
   253381307297579.50     
  -5165.1085207956503     
   531705.17368027323     
  -6927290668.7432804     
   213073424977946.50     
  -5164.5860635323925     
   518551.27979863505     
  -6291193872.8500834     
   179159123077151.78     
  -5164.0351131024008     
   505633.78240734496     
  -5712815228.1394215     
   150627021602663.62     
  -5163.4542186184945     
   492949.97849243978     
  -5186972817.7404728     
   126625318804646.86     
  -5162.8418628879281     
   480497.17971011152     
  -4708945546.9893942     
   106436671937364.19     
  -5162.1964599503272     
   468272.71239046071     
  -4274432513.3728724     
   89457023678818.328     
  -5161.5163525691405     
   456273.91753574146     
  -3879515934.3752441     
   75177758161274.234     
  -5160.7998096798801     
   444498.15082228213     
  -3520627310.3848042     
   63170655626672.242     
  -5160.0450237989016     
   432942.78259938146     
  -3194516567.2887959     
   53075219963818.930     
  -5159.2501083970419     
   421605.19788986573     
  -2898223885.7159829     
   44587992108052.492     
  -5158.4130952429759     
   410482.79639296292     
  -2629054020.2200441     
   37453551390921.500     
  -5157.5319317218191     
   399572.99248064245     
  -2384552858.8710842     
   31456929666282.801     
  -5156.6044781351402     
   388873.21520131727     
  -2162486049.1546278     
   26417221673421.355     
  -5155.6285049892822     
   378380.90827871411     
  -1960819501.9604552     
   22182202209886.988     
  -5154.6016902796609     
   368093.53011111479     
  -1777701609.1286678     
   18623791465768.598     
  -5153.5216167795224     
   358008.55377354228     
  -1611447027.4738078     
   15634235457006.000     
  -5152.3857693425189     
   348123.46701577102     
  -1460521893.2636330     
   13122889713308.668     
  -5151.1915322294099     
   338435.77226243872     
  -1323530336.3466401     
   11013509753302.836     
  -5149.9361864701550     
   328942.98661481024     
  -1199202188.6576686     
   9241970178543.6426     
  -5148.6169072737503     
   319642.64184732869     
  -1086381775.5778244     
   7754343869897.5693     
  -5147.2307614992569     
   310532.28440899035     
  -984017697.62741637     
   6505284640612.6455     
  -5145.7747052026361     
   301609.47542300477     
  -891153517.91989470     
   5456665984787.5244     
  -5144.2455812752769     
   292871.79068423604     
  -806919271.79953671     
   4576434960005.4316     
  -5142.6401171913840     
   284316.82065948425     
  -730523729.58876336     
   3837647583950.6538     
  -5140.9549228827764     
   275942.17048634152     
  -661247345.16071808     
   3217656991972.9111     
  -5139.1864887610946     
   267745.45997081016     
  -598435830.12522364     
   2697430252355.2622     
  -5137.3311839089220     
   259724.32358643459     
  -541494298.17239904     
   2260973423290.0835     
  -5135.3852544628871     
   251876.41047227956     
  -489881930.68844295     
   1894847895210.6145     
  -5133.3448222134857     
   244199.38443032041     
  -443107115.83519650     
   1587763404270.2866     
  -5131.2058834480304     
   236690.92392406688     
  -400723021.12690252     
   1330235717479.0640     
  -5128.9643080649348     
   229348.72207478629     
  -362323560.13170087     
   1114298685824.3906     
  -5126.6158389893562     
   222170.48665887973     
  -327539718.74424946     
   933262054851.01636     
  -5124.1560919220856     
   215153.94010518494     
  -296036209.59451044     
   781507805289.23071     
  -5121.5805554555291     
   208296.81949077712     
  -267508425.18540746     
   654318896460.95215     
  -5118.8845915925931     
   201596.87653701074     
  -241679663.40922746     
   547735272839.15265     
  -5116.0634367062839     
   195051.87760575017     
  -218298601.41457522     
   458432810118.59241     
  -5113.1122029798789     
   188659.60369458992     
  -197136995.77485883     
   383621558994.53192     
  -5110.0258803695888     
   182417.85043183705     
  -177987588.75434914     
   320960213494.34351     
  -5106.7993391336704     
   176324.42807160728     
  -160662202.54196587     
   268484230449.59637     
  -5103.4273329740108     
   170377.16148799495     
  -144990004.65444636     
   224545426696.29095     
  -5099.9045028382243     
   164573.89016933067     
  -130815929.25269052     
   187761224905.26324     
  -5096.2253814322630     
   158912.46821229064     
  -117999240.59995794     
   156972014999.39828     
  -5092.3843984954701     
   153390.76431512707     
  -106412225.90127221     
   131205336086.24265     
  -5088.3758868918085     
   148006.66177140482     
  -95939005.987907588     
   109645790255.66818     
  -5084.1940895726757     
   142758.05846309176     
  -86474453.438644305     
   91609777613.184540     
  -5079.8331674682968     
   137642.86685357086     
  -77923208.353616655     
   76524278142.110611     
  -5075.2872083659813     
   132659.01398092121     
  -70198783.250019044     
   63909038384.551048     
  -5070.5502368347088     
   127804.44145064846     
  -63222748.937781811     
   53361615765.465538     
  -5065.6162252563117     
   123077.10542914679     
  -56923994.221496277     
   44544825070.515167     
  -5060.4791060240614     
   118474.97663697458     
  -51238052.774584085     
   37176202378.672813     
  -5055.1327849696081     
   113996.04034258726     
  -46106491.145684540     
   31019163109.874660     
  -5049.5711560788995     
   109638.29635656781     
  -41476352.434692807     
   25875583258.536671     
  -5043.7881175568891     
   105399.75902673969     
  -37299650.595812529     
   21579574998.010468     
  -5037.7775892994023     
   101278.45723356016     
  -33532910.866246618     
   17992266082.914192     
  -5031.5335318284551     
   97272.434388370428     
  -30136752.052418999     
   14997419663.997826     
  -5025.0499667443737     
   93379.748426446327     
  -27075507.184457213     
   12497765509.971296     
  -5018.3209987443324     
   89598.471827413014     
  -24316878.181757085     
   10411909705.817690     
  -5011.3408392520787     
   85926.691537264531     
  -21831624.538373977     
   8671790288.3383942     
  -5004.1038316977010     
   82362.509283203428     
  -19593271.978274263     
   7220390695.0970755     
  -4996.6044784790283     
   78904.040373723241     
  -17577878.615314972     
   6010334132.8283529     
  -4988.8374696275296     
   75549.418397208749     
  -15763712.117080927     
   5001009315.6160612     
  -4980.7977131912448     
   72296.777024114010     
  -14131353.448576286     
   4161797139.7057261     
  -4972.4803673350116     
   69144.320766307414     
  -12662365.496945195     
   3456056900.4061861     
  -4963.8808741439907     
   66090.050215099851     
  -11343205.082145140     
   2889883554.5920091     
  -4954.9949950997916     
   63132.829436990964     
  -10150380.803385621     
   2346434816.8984613     
  -4945.8188481792495     
   60268.239957627251     
  -9103049.6528492682     
   2133137818.0820346     
  -4936.3489465036610     
   57504.685608371379     
  -8073437.0684406031     
   1161421190.5749080     
  -4926.5822384407338     
   54800.835522177367     
  -7467225.7056647390     
   2990941184.4325199     
  -4916.5161490322989     
   52308.619071105073     
  -5779034.6310818279     
   494764197.59110826     
  -4814.1328772114366     
   32690.274620529213     
  -2068303.1491485164     
   109176183.02735348     
  -4743.6282074824894     
   24395.812306549509     
  -1249481.7764433653     
   63498672.650807515     
  -4689.4557710587178     
   19339.003536535321     
  -773241.73156230885     
   29846092.235273767     
  -4645.4746778484678     
   16032.409108135162     
  -549396.03979775554     
   19391166.338354208     
  -4608.5243933528291     
   13649.013277990525     
  -403962.29226009903     
   12355667.790100107     
  -4576.7335671752580     
   11860.870587754405     
  -311294.78383434814     
   8679452.1264065858     
  -4548.8913666653616     
   10467.136395952790     
  -246198.89288629877     
   6260578.8309154594     
  -4524.1644472117860     
   9353.5277846009612     
  -199244.55165443284     
   4698122.6735819671     
  -4501.9524980313490     
   8445.3948264584578     
  -164008.63160256809     
   3613524.4052116340     
  -4481.8076035938875     
   7693.1052510433356     
  -136907.19856348084     
   2843506.7672711289     
  -4463.3860806640623     
   7061.8850101122653     
  -115580.89780894737     
   2278543.3023294881     
  -4446.4181465109887     
   6526.7032079862065     
  -98491.823041476193     
   1854719.1718298765     
  -4430.6879823979725     
   6069.0200772506350     
  -84581.429252752117     
   1530035.2601662977     
  -4416.0201593367356     
   5674.8010921149935     
  -73106.164801504900     
   1276942.0165313047     
  -4402.2701179174492     
   5333.2129309174306     
  -63529.099677520106     
   1076590.4386199259     
  -4389.3173207375366     
   5035.7535032539536     
  -55454.671387870658     
   915839.29470118554     
  -4377.0602186865963     
   4775.6521330902478     
  -48585.876677611777     
   785307.79647156387     
  -4365.4124796487858     
   4547.4472708860303     
  -42696.068204075047     
   678176.86895610986     
  -4354.3001153842688     
   4346.6827461585817     
  -37609.741686904221     
   589403.49422335241     
  -4343.6592599748183     
   4169.6853532407495     
  -33189.215480229082     
   515201.53491616104     
  -4333.4344291644848     
   4013.3993046192813     
  -29325.203968357870     
   452689.18566060998     
  -4323.5771401592128     
   3875.2612070086284     
  -25930.035075903295     
   399645.60455006250     
  -4314.0448053983446     
   3753.1043867144258     
  -22932.693041777831     
   354339.84366000374     
  -4304.7998372030124     
   3645.0847935741617     
  -20275.144214327800     
   315408.75642484758     
  -4295.8089166085974     
   3549.6229866854887     
  -17909.578541141440     
   281768.59520457266     
  -4287.0423913734658     
   3465.3582551398672     
  -15796.314077107145     
   252550.16732477467     
  -4278.4737766022336     
   3391.1120003916708     
  -13902.187822171332     
   227050.69016251652     
  -4270.0793376081092     
   3325.8582617213615     
  -12199.307645952467     
   204697.64918939109     
  -4261.8377392258244     
   3268.6998044139004     
  -10664.075277032032     
   185021.38313705093     
  -4253.7297492261596     
   3218.8485789625597     
  -9276.4149035041482     
   167634.08898287348     
  -4245.7379860892597     
   3175.6096436134681     
  -8019.1592361325966     
   152213.60130489161     
  -4237.8467033879315     
   3138.3678524572715     
  -6877.5572263459089     
   138490.75195152068     
  -4230.0416045714537     
   3106.5767679246333     
  -5838.8765867095026     
   126239.44591731000     
  -4222.3096831389666     
   3079.7493746020350     
  -4892.0807423296819     
   115268.81078630748     
  -4214.6390841319326     
   3057.4502610926302     
  -4027.5646614323750     
   105416.94309280820     
  -4207.0189836185991     
   3039.2890054684585     
  -3236.9375882363129     
   96545.896274590734     
  -4199.4394834352252     
   3024.9145530824253     
  -2512.8433661768813     
   88537.637312568375     
  -4191.8915189229747     
   3014.0104169511515     
  -1848.8110863326183     
   81290.766316758789     
  -4184.3667777816627     
   3006.2905633879277     
  -1239.1303389569266     
   74717.841483636425     
  -4176.8576284715382     
   3001.4958712209614     
  -678.74652782965609     
   68743.185088946848     
  -4169.3570568470177     
   2999.3910733022308     
  -163.17263966255436     
   63301.075259696881     
  -4161.8586099134591     
   2999.7621052650375     
   311.58542478517268     
   58334.250480859620     
  -4154.3563457687278     
   3002.4137995854794     
   749.09230339162025     
   53792.663908122842     
  -4146.8447889324943     
   3007.1678735507148     
   1152.5372827025419     
   49632.445140184107     
  -4139.3188903836453     
   3013.8611683106060     
   1524.7806212539231     
   45815.028010646289     
  -4131.7739917241734     
   3022.3441031920752     
   1868.3933313337686     
   42306.417574890482     
  -4124.2057929700977     
   3032.4793151782733     
   2185.6914631454474     
   39076.570353982846     
  -4116.6103235390956     
   3044.1404581881375     
   2478.7657408003192     
   36098.868472996597     
  -4108.9839160629253     
   3057.2111406760077     
   2749.5072543477936     
   33349.673259839226     
  -4101.3231827022510     
   3071.5839833213686     
   2999.6298037965880     
   30807.943386652703     
  -4093.6249936835584     
   3087.1597812788514     
   3230.6893791964840     
   28454.908124621099     
  -4085.8864578138018     
   3103.8467577021706     
   3444.1011901311422     
   26273.787190107556     
  -4078.1049047591832     
   3121.5598971626409     
   3641.1545940569490     
   24249.548889874473     
  -4070.2778689008624     
   3140.2203491746109     
   3823.0262107310077     
   22368.701513010710     
  -4062.4030746031476     
   3159.7548933816347     
   3990.7914720785884     
   20619.112803812306     
  -4054.4784227493556     
   3180.0954591070990     
   4145.4348181071791     
   18989.853057981582     
  -4046.5019784175206     
   3201.1786929424720     
   4287.8587160420411     
   17471.058556011289     
  -4038.4719595828992     
   3222.9455688706075     
   4418.8916552121254     
   16053.812528692000     
  -4030.3867267470569     
   3245.3410361315809     
   4539.2952491773158     
   14730.041288547533     
  -4022.2447734045254     
   3268.3137006516281     
   4649.7705588414228     
   13492.422335778234     
  -4014.0447172678046     
   3291.8155363646310     
   4750.9637263597597     
   12334.305110389130     
  -4005.7852921800859     
   3315.8016232172495     
   4843.4710146876778     
   11249.639600744640     
  -3997.4653406525822     
   3340.2299090332017     
   4927.8433116932629     
   10232.914844234247     
  -3989.0838069700067     
   3365.0609927449977     
   5004.5901730250198     
   9279.1034964310620     
  -3980.6397308135706     
   3390.2579268006807     
   5074.1834492482521     
   8383.6133854415421     
  -3972.1322413560520     
   3415.7860367978992     
   5137.0605496390644     
   7542.2445825561163     
  -3963.5605517880504     
   3441.6127566320174     
   5193.6273840082349     
   6751.1504008047959     
  -3954.9239542385953     
   3467.7074776220734     
   5244.2610120142708     
   6006.8043004794108     
  -3946.2218150568979     
   3494.0414102627788     
   5289.3120442678664     
   5305.9683701731910     
  -3937.4535704252085     
   3520.5874573910587     
   5329.1068070441652     
   4645.6670928629092     
  -3928.6187222756384     
   3547.3200976842709     
   5363.9493102406368     
   4023.1625488254358     
  -3919.7168344863239     
   3574.2152785332646     
   5394.1230293568278     
   3435.9327920858018     
  -3910.7475293346074     
   3601.2503174199005     
   5419.8925252974714     
   2881.6523631687205     
  -3901.7104841869564     
   3628.4038110281972     
   5441.5049180212372     
   2358.1748580873841     
  -3892.6054284071661     
   3655.6555513968924     
   5459.1912294568920     
   1863.5168710748969     
  -3883.4321404660386     
   3682.9864484855098     
   5473.1676059899537     
   1395.8441941119406     
  -3874.1904452372219     
   3710.3784585940989     
   5483.6364374457935     
   953.45861676596462     
  -3864.8802114652117     
   3737.8145181303926     
   5490.7873770715378     
   534.78664545809761     
  -3855.5013493927377     
   3765.2784822653525     
   5494.7982769124737     
   138.36890868406033     
  -3846.0538085358294     
   3792.7550680669528     
   5495.8360437276042     
  -237.14936083379385     
  -3836.5375755958476     
   3820.2298017350749     
   5494.0574235213508     
  -593.02675046310412     
  -3826.9526724986558     
   3847.6889696011103     
   5489.6097228928775     
  -930.43362187399828     
  -3817.2991545519103     
   3875.1195725851644     
   5482.6314707288229     
  -1250.4591647545556     
  -3807.5771087121798     
   3902.5092838294695     
   5473.2530269931631     
  -1554.1177190688345     
  -3797.7866519542767     
   3929.8464092572030     
   5461.5971441001475     
  -1842.3548427541375     
  -3787.9279297357775     
   3957.1198508244020     
   5447.7794827794914     
  -2116.0524416345634     
  -3778.0011145502685     
   3984.3190722550189     
   5431.9090894672318     
  -2376.0338532685614     
  -3768.0064045633508     
   4011.4340670676061     
   5414.0888355677180     
  -2623.0681840441298     
  -3757.9440223258998     
   4038.4553287169942     
   5394.4158241873865     
  -2857.8743905371057     
  -3747.8142135594935     
   4065.3738226931082     
   5372.9817662583582     
  -3081.1250641991110     
  -3737.6172460093007     
   4092.1809604294467     
   5349.8733282768653     
  -3293.4498249282087     
  -3727.3534083600789     
   4118.8685748866137     
   5325.1724545899033     
  -3495.4384729941371     
  -3717.0230092112474     
   4145.4288976881944     
   5298.9566660424480     
  -3687.6437525874248     
  -3706.6263761072978     
   4171.8545376980455     
   5271.2993378980418     
  -3870.5842803495179     
  -3696.1638546200702     
   4198.1384609322786     
   5242.2699557954202     
  -4044.7465915435678     
  -3685.6358074796813     
   4224.2739717126642     
   5211.9343563588436     
  -4210.5876839103039     
  -3675.0426137511049     
   4250.2546949753860     
   5180.3549487295168     
  -4368.5369767186749     
  -3664.3846680536271     
   4276.0745596507195     
   5147.5909214041267     
  -4518.9981034890443     
  -3653.6623798205869     
   4301.7277830432995     
   5113.6984356279590     
  -4662.3509069769125     
  -3642.8761725969889     
   4327.2088561419341     
   5078.7308038256315     
  -4798.9528132747137     
  -3632.0264833727479     
   4352.5125297958130     
   5042.7386577260713     
  -4929.1403626104466     
  -3621.1137619494657     
   4377.6338017026446     
   5005.7701050064934     
  -5053.2308797623909     
  -3610.1384703387853     
   4402.5679041486819     
   4967.8708734082747     
  -5171.5232837776921     
  -3599.1010821905061     
   4427.3102924541517     
   4929.0844487799422     
  -5284.2996106424789     
  -3588.0020822487472     
   4451.8566340803527     
   4889.4522017001236     
  -5391.8260873221652     
  -3576.8419658345683     
   4476.2027983497155     
   4849.0135060452076     
  -5494.3539486161126     
  -3565.6212383535617     
   4500.3448467434055     
   4807.8058514305867     
  -5592.1205380961464     
  -3554.3404148270151     
   4524.2790237404688     
   4765.8649473948653     
  -5685.3502866325416     
  -3543.0000194453410     
   4548.0017481595687     
   4723.2248202451210     
  -5774.2551397591287     
  -3531.6005851425521     
   4571.5096049769236     
   4679.9179066969282     
  -5859.0358569067521     
  -3520.1426531906282     
   4594.7993375880915     
   4635.9751377701268     
  -5939.8821915442013     
  -3508.6267728127063     
   4617.8678404858501     
   4591.4260213335465     
  -6016.9738961899329     
  -3497.0535008140755     
   4640.7121523319647     
   4546.2987171121222     
  -6090.4812427914239     
  -3485.4234012300331     
   4663.3294493942230     
   4500.6201077911865     
  -6160.5654776135398     
  -3473.7370449897094     
   4685.7170393304732     
   4454.4158667090851     
  -6227.3795170340181     
  -3461.9950095950212     
   4707.8723552980746     
   4407.7105203313295     
  -6291.0683713890594     
  -3450.1978788139672     
   4729.7929503677678     
   4360.5275075459112     
  -6351.7694912140487     
  -3438.3462423875239     
   4751.4764922275372     
   4312.8892363618061     
  -6409.6135359732161     
  -3426.4406957494393     
   4772.9207581555465     
   4264.8171348420074     
  -6464.7242707407659     
  -3414.4818397582744     
   4794.1236302496800     
   4216.3317028114507     
  -6517.2195204159780     
  -3402.4702804410626     
   4815.0830908977296     
   4167.4525564083315     
  -6567.2109486430545     
  -3390.4066287480118     
   4835.7972184744840     
   4118.1984742935083     
  -6614.8049192360249     
  -3378.2915003176881     
   4856.2641832537165     
   4068.5874373992383     
  -6660.1023856763213     
  -3366.1255152521699     
   4876.4822435209808     
   4018.6366695066654     
  -6703.1994321140637     
  -3353.9092979016741     
   4896.4497418791625     
   3968.3626737658101     
  -6744.1874317648335     
  -3341.6434766581938     
   4916.1651017336453     
   3917.7812680275738     
  -6783.1533566134503     
  -3329.3286837577057     
   4935.6268239483470     
   3866.9076178529731     
  -6820.1799809105005     
  -3316.9655550905354     
   4954.8334836629701     
   3815.7562679961438     
  -6855.3461544717657     
  -3304.5547300194867     
   4973.7837272625538     
   3764.3411718376055     
  -6888.7269029612917     
  -3292.0968512053641     
   4992.4762694923120     
   3712.6757200653960     
  -6920.3938303064142     
  -3279.5925644395365     
   5010.9098907083207     
   3660.7727663380979     
  -6950.4150094653533     
  -3267.0425184832106     
   5029.0834342585831     
   3608.6446537671077     
  -6978.8555117018341     
  -3254.4473649130955     
   5046.9958039865751     
   3556.3032374293439     
  -7005.7772322658757     
  -3241.8077579731644     
   5064.6459618506160     
   3503.7599081873495     
  -7031.2392912242040     
  -3229.1243544322256     
   5082.0329256548430     
   3451.0256135031682     
  -7055.2980887523454     
  -3216.3978134470367     
   5099.1557668831947     
   3398.1108778375255     
  -7078.0073634111122     
  -3203.6287964307076     
   5116.0136086343182     
   3345.0258226119431     
  -7099.4184677814637     
  -3190.8179669261440     
   5132.6056236511067     
   3291.7801841035825     
  -7119.5804843089654     
  -3177.9659904843106     
   5148.9310324375438     
   3238.3833304712653     
  -7138.5400939898254     
  -3165.0735345470903     
   5164.9891014631376     
   3184.8442797663411     
  -7156.3421059793591     
  -3152.1412683345293     
   5180.7791414474823     
   3131.1717139714960     
  -7173.0291036540557     
  -3139.1698627362780     
   5196.3005057216460     
   3077.3739956940908     
  -7188.6419998550473     
  -3126.1599902070320     
   5211.5525886626192     
   3023.4591806951776     
  -7203.2196140925344     
  -3113.1123246658026     
   5226.5348241983311     
   2969.4350335894837     
  -7216.7993428270102     
  -3100.0275413988365     
   5241.2466843786005     
   2915.3090385182809     
  -7229.4167055800181     
  -3086.9063169660353     
   5255.6876780079629     
   2861.0884132264309     
  -7241.1057335031664     
  -3073.7493291107098     
   5269.8573493415915     
   2806.7801202251571     
  -7251.8990040475665     
  -3060.5572566725264     
   5283.7552768363912     
   2752.3908776948001     
  -7261.8276666869797     
  -3047.3307795035071     
   5297.3810719561152     
   2697.9271701946477     
  -7270.9213344584377     
  -3034.0705783869489     
   5310.7343780320671     
   2643.3952601862093     
  -7279.2086958047939     
  -3020.7773349591284     
   5323.8148691699516     
   2588.8011949676734     
  -7286.7167472723786     
  -3007.4517316336842     
   5336.6222492057786     
   2534.1508193631307     
  -7293.4716792679346     
  -2994.0944515285437     
   5349.1562507086082     
   2479.4497817686211     
  -7299.4983704331780     
  -2980.7061783952981     
   5361.4166340230058     
   2424.7035439903721     
  -7304.8205930691374     
  -2967.2875965509124     
   5373.4031863568380     
   2369.9173895423537     
  -7309.4612209281813     
  -2953.8393908116673     
   5385.1157209066569     
   2315.0964303853921     
  -7313.4420657424407     
  -2940.3622464292430     
   5396.5540760198510     
   2260.2456148923238     
  -7316.7838867553137     
  -2926.8568490288485     
   5407.7181143964362     
   2205.3697357416590     
  -7319.5068071107862     
  -2913.3238845493029     
   5418.6077223225111     
   2150.4734346883279     
  -7321.6297738079838     
  -2899.7640391849950     
   5429.2228089376940     
   2095.5612113847683     
  -7323.1711664489858     
  -2886.1779993296291     
   5439.5633055352464     
   2040.6374276364006     
  -7324.1483672147042     
  -2872.5664515216868     
   5449.6291648915430     
   1985.7063148822915     
  -7324.5781346666199     
  -2858.9300823915232     
   5459.4203606259298     
   1930.7719788722918     
  -7324.4764416368916     
  -2845.2695786100348     
   5468.9368865870110     
   1875.8384055600150     
  -7323.8584960341022     
  -2831.5856268388216     
   5478.1787562680101     
   1820.9094668397593     
  -7322.7390155320727     
  -2817.8789136817809     
   5487.1460022456677     
   1765.9889242232687     
  -7321.1318053275982     
  -2804.1501256380748     
   5495.8386756454338     
   1711.0804356833116     
  -7319.0503094337537     
  -2790.3999490563992     
   5504.2568456305489     
   1656.1875583625583     
  -7316.5071858616948     
  -2776.6290700905079     
   5512.4005989126263     
   1601.3137544685956     
  -7313.5146105902486     
  -2762.8381746559267     
   5520.2700392860206     
   1546.4623948891688     
  -7310.0841558916209     
  -2749.0279483878085     
   5527.8652871825443     
   1491.6367637199814     
  -7306.2269439563515     
  -2735.1990765998748     
   5535.1864792459446     
   1436.8400616403089     
  -7301.9534160037147     
  -2721.3522442443968     
   5542.2337679275961     
   1382.0754110202811     
  -7297.2737238620020     
  -2707.4881358731609     
   5549.0073211003755     
   1327.3458580913159     
  -7292.1973840703167     
  -2693.6074355993810     
   5555.5073216898809     
   1272.6543777107886     
  -7286.7334840859194     
  -2679.7108270605063     
   5561.7339673256074     
   1218.0038765801442     
  -7280.8907854304998     
  -2665.7989933818822     
   5567.6874700062817     
   1163.3971956894152     
  -7274.6773377283880     
  -2651.8726171412268     
   5573.3680557846465     
   1108.8371156564522     
  -7268.1011627066191     
  -2637.9323803338730     
   5578.7759644661282     
   1054.3263569361525     
  -7261.1695048694110     
  -2623.9789643387503     
   5583.9114493225925     
   999.86758564963202     
  -7253.8894276713045     
  -2610.0130498850558     
   5588.7747768240715     
   945.46341494209719     
  -7246.2676042410230     
  -2596.0353170195835     
   5593.3662263812030     
   891.11640791028935     
  -7238.3102672716795     
  -2582.0464450746790     
   5597.6860901032423     
   836.82908090575177     
  -7230.0232694924198     
  -2568.0471126367788     
   5601.7346725714688     
   782.60390638455851     
  -7221.4123284469724     
  -2554.0379975155029     
   5605.5122906222332     
   728.44331392120625     
  -7212.4824525711510     
  -2540.0197767132736     
   5609.0192731458528     
   674.34969552692257     
  -7203.2387208417786     
  -2525.9931263954172     
   5612.2559608974716     
   620.32540512061041     
  -7193.6856228977313     
  -2511.9587218607294     
   5615.2227063176460     
   566.37276294887738     
  -7183.8273681988812     
  -2497.9172375124695     
   5617.9198733692365     
   512.49405768738563     
  -7173.6680310807560     
  -2483.8693468297488     
   5620.3478373820908     
   458.69154745427994     
  -7163.2111910882768     
  -2469.8157223392968     
   5622.5069849095289     
   404.96746352111779     
  -7152.4601578446373     
  -2455.7570355875660     
   5624.3977135991754     
   351.32401233728297     
  -7141.4181658512798     
  -2441.6939571131497     
   5626.0204320702514     
   297.76337609339834     
  -7130.0878267613707     
  -2427.6271564194958     
   5627.3755598039670     
   244.28771739268802     
  -7118.4718158135402     
  -2413.5573019478743     
   5628.4635270443841     
   190.89917877408641     
  -7106.5722745341045     
  -2399.4850610505878     
   5629.2847747081069     
   137.59988671508060     
  -7094.3912329258237     
  -2385.4110999643885     
   5629.8397543060646     
   84.391952468136878     
  -7081.9304493333329     
  -2371.3360837840837     
   5630.1289278724807     
   31.277474098136835     
  -7069.1912795466314     
  -2357.2606764363031     
   5630.1527679064793     
  -21.741460498462946     
  -7056.1750786516141     
  -2343.1855406534009     
   5629.9117573212625     
  -74.662773588348927     
  -7042.8826117520239     
  -2329.1113379474732     
   5629.4063894043502     
  -127.48439317649033     
  -7029.3148479946121     
  -2315.0387285844645     
   5628.6371677850684     
  -180.20425453644879     
  -7015.4718856816344     
  -2300.9683715583406     
   5627.6046064145294     
  -232.82029367906227     
  -7001.3543907056164     
  -2286.9009245653024     
   5626.3092295513088     
  -285.33045160935325     
  -6986.9618130828921     
  -2272.8370439780247     
   5624.7515717592660     
  -337.73266520747615     
  -6972.2944062893994     
  -2258.7773848198844     
   5622.9321779131114     
  -390.02487325464551     
  -6957.3511534299751     
  -2244.7226007391710     
   5620.8516032127109     
  -442.20500690537153     
  -6942.1317358678152     
  -2230.6733439832410     
   5618.5104132081369     
  -494.27099492437907     
  -6926.6347488562124     
  -2216.6302653726066     
   5615.9091838319737     
  -546.22075554080186     
  -6910.8593488290689     
  -2202.5940142749264     
   5613.0485014414789     
  -598.05220065701883     
  -6894.8036498721303     
  -2188.5652385788835     
   5609.9289628697588     
  -649.76322803106098     
  -6878.4662611969443     
  -2174.5445846679199     
   5606.5511754872059     
  -701.35172499003693     
  -6861.8449379654412     
  -2160.5326973938099     
   5602.9157572696695     
  -752.81556202477896     
  -6844.9377140802862     
  -2146.5302200500505     
   5599.0233368774061     
  -804.15259488037998     
  -6827.7418303621535     
  -2132.5377943450408     
   5594.8745537436853     
  -855.36065860809731     
  -6810.2548692545133     
  -2118.5560603750305     
   5590.4700581718462     
  -906.43757012750507     
  -6792.4735394353120     
  -2104.5856565968129     
   5585.8105114423443     
  -957.38112167327108     
  -6774.3949765800462     
  -2090.6272198001393     
   5580.8965859281670     
  -1008.1890839976204     
  -6756.0152690942714     
  -2076.6813850798321     
   5575.7289652218833     
  -1058.8591985158287     
  -6737.3311044663824     
  -2062.7487858075669     
   5570.3083442710958     
  -1109.3891817993253     
  -6718.3380444907052     
  -2048.8300536033071     
   5564.6354295237643     
  -1159.7767171330067     
  -6699.0321743951490     
  -2034.9258183063578     
   5558.7109390848300     
  -1210.0194584409694     
  -6679.4085988476400     
  -2021.0367079460200     
   5552.5356028813967     
  -1260.1150229323277     
  -6659.4627371955366     
  -2007.1633487118154     
   5546.1101628404122     
  -1310.0609934612933     
  -6639.1892952524186     
  -1993.3063649232565     
   5539.4353730738203     
  -1359.8549131756854     
  -6618.5828295629854     
  -1979.4663789991357     
   5532.5120000798870     
  -1409.4942843974088     
  -6597.6377974329625     
  -1965.6440114263044     
   5525.3408229491988     
  -1458.9765678781550     
  -6576.3478792436517     
  -1951.8398807279159     
   5517.9226335870717     
  -1508.2991769724836     
  -6554.7070421550452     
  -1938.0546034311021     
   5510.2582369451693     
  -1557.4594797886452     
  -6532.7082834230932     
  -1924.2887940340545     
   5502.3484512659115     
  -1606.4547919143197     
  -6510.3449437050613     
  -1910.5430649724792     
   5494.1941083386455     
  -1655.2823789921067     
  -6487.6093508080749     
  -1896.8180265853971     
   5485.7960537683575     
  -1703.9394491231683     
  -6464.4941060002584     
  -1883.1142870802539     
   5477.1551472582541     
  -1752.4231549181691     
  -6440.9909126071725     
  -1869.4324524973092     
   5468.2722629040518     
  -1800.7305867627242     
  -6417.0915666899873     
  -1855.7731266732724     
   5459.1482895033623     
  -1848.8587735128981     
  -6392.7870743579551     
  -1842.1369112041461     
   5449.7841308781535     
  -1896.8046765705838     
  -6368.0684326669043     
  -1828.5244054072489     
   5440.1807062121889     
  -1944.5651898155845     
  -6342.9258245420797     
  -1814.9362062823704     
   5430.3389504039005     
  -1992.1371334996511     
  -6317.3495091459681     
  -1801.3729084720314     
   5420.2598144331059     
  -2039.5172548182450     
  -6291.3286986359617     
  -1787.8351042208019     
   5409.9442657459149     
  -2086.7022200580159     
  -6264.8528767065245     
  -1774.3233833336390     
   5399.3932886541870     
  -2133.6886166333138     
  -6237.9102757307392     
  -1760.8383331332052     
   5388.6078847533499     
  -2180.4729437012952     
  -6210.4894592978289     
  -1747.3805384161180     
   5377.5890733574815     
  -2227.0516146460282     
  -6182.5777157510793     
  -1733.9505814080924     
   5366.3378919520810     
  -2273.4209475141624     
  -6154.1625155713464     
  -1720.5490417179237     
   5354.8553966673435     
  -2319.5771663809464     
  -6125.2301742268119     
  -1707.1764962902664     
   5343.1426627696719     
  -2365.5163926876485     
  -6095.7670373309547     
  -1693.8335193571568     
   5331.2007851742837     
  -2411.2346454676299     
  -6065.7582989342209     
  -1680.5206823882284     
   5319.0308789788405     
  -2456.7278327096374     
  -6035.1890781142547     
  -1667.2385540395653     
   5306.6340800200778     
  -2501.9917507954933     
  -6004.0434982498400     
  -1653.9877001011375     
   5294.0115454505085     
  -2547.0220770323663     
  -5972.3051252728037     
  -1640.7686834427600     
   5281.1644543442471     
  -2591.8143654719133     
  -5939.9571018611268     
  -1627.5820639585136     
   5268.0940083212281     
  -2636.3640437358708     
  -5906.9813512438031     
  -1614.4283985095672     
   5254.8014322022127     
  -2680.6664038702002     
  -5873.3596930496678     
  -1601.3082408653313     
   5241.2879746886174     
  -2724.7166015680718     
  -5839.0725670099546     
  -1588.2221416428781     
   5227.5549090701452     
  -2768.5096458206476     
  -5804.1001522722909     
  -1575.1706482445543     
   5213.6035339631871     
  -2812.0403969626886     
  -5768.4213550463974     
  -1562.1543047937107     
   5199.4351740779666     
  -2855.3035571255377     
  -5732.0146164612052     
  -1549.1736520684765     
   5185.0511810182807     
  -2898.2936667489957     
  -5694.8570361876637     
  -1536.2292274334889     
   5170.4529341151065     
  -2941.0050945204043     
  -5656.9252688658098     
  -1523.3215647694994     
   5155.6418412937137     
  -2983.4320340368968     
  -5618.1944496694605     
  -1510.4511944007659     
   5140.6193399775975     
  -3025.5684924094189     
  -5578.6391957274927     
  -1497.6186430201371     
   5125.3868980306306     
  -3067.4082863773742     
  -5538.2325446446512     
  -1484.8244336117336     
   5109.9460147385316     
  -3108.9450304622101     
  -5496.9469133304565     
  -1472.0690853711235     
   5094.2982218315956     
  -3150.1721323121874     
  -5454.7529923895690     
  -1459.3531136228867     
   5078.4450845514275     
  -3191.0827797551101     
  -5411.6208056192836     
  -1446.6770297354569     
   5062.3882027625468     
  -3231.6699357972539     
  -5367.5184661640415     
  -1434.0413410331250     
   5046.1292121123197     
  -3271.9263242934853     
  -5322.4133669830962     
  -1421.4465507050802     
   5029.6697852402212     
  -3311.8444245458577     
  -5276.2708122796230     
  -1408.8931577113642     
   5013.0116330397614     
  -3351.4164556379556     
  -5229.0552588106248     
  -1396.3816566856012     
   4996.1565059754694     
  -3390.6343700790349     
  -5180.7289522011779     
  -1383.9125378343651     
   4979.1061954572197     
  -3429.4898372205444     
  -5131.2531009269333     
  -1371.4862868330347     
   4961.8625352754752     
  -3467.9742354774953     
  -5080.5865868602914     
  -1359.1033847179829     
   4944.4274030995839     
  -3506.0786348789488     
  -5028.6869812469540     
  -1346.7643077749362     
   4926.8027220442909     
  -3543.7937872383000     
  -4975.5095764943844     
  -1334.4695274233331     
   4908.9904623035409     
  -3581.1101090620068     
  -4921.0077702977060     
  -1322.2195100965021     
   4890.9926428625367     
  -3618.0176673392407     
  -4865.1329370294789     
  -1310.0147171174690     
   4872.8113332832718     
  -3654.5061643669610     
  -4807.8339463443426     
  -1297.8556045701932     
   4854.4486555749427     
  -3690.5649189645446     
  -4749.0576758112284     
  -1285.7426231660259     
   4835.9067861486992     
  -3726.1828515331281     
  -4688.7480687334400     
  -1273.6762181051645     
   4817.1879578647440     
  -3761.3484620486297     
  -4626.8469665376033     
  -1261.6568289328745     
   4798.2944621738789     
  -3796.0498142976608     
  -4563.2928663345265     
  -1249.6848893902300     
   4779.2286513611461     
  -3830.2745107951705     
  -4498.0219821658511     
  -1237.7608272591133     
   4759.9929408950056     
  -3864.0096756614139     
  -4430.9667552662058     
  -1225.8850642012039     
   4740.5898118900368     
  -3897.2419263259108     
  -4362.0570790158145     
  -1214.0580155906605     
   4721.0218136881758     
  -3929.9573544185287     
  -4291.2187625677607     
  -1202.2800903401981     
   4701.2915665642849     
  -3962.1414951377878     
  -4218.3744915241723     
  -1190.5516907202336     
   4681.4017645668800     
  -3993.7793038242185     
  -4143.4427072888820     
  -1178.8732121707574     
   4661.3551784969968     
  -4024.8551241288860     
  -4066.3381045164856     
  -1167.2450431055738     
   4641.1546590368935     
  -4055.3526599127590     
  -3986.9707648666908     
  -1155.6675647085240     
   4620.8031400354876     
  -4085.2549406492599     
  -3905.2464679479194     
  -1144.1411507212906     
   4600.3036419609680     
  -4114.5442891588682     
  -3821.0658906117742     
  -1132.6661672223497     
   4579.6592755297243     
  -4143.2022833384572     
  -3734.3248463159284     
  -1121.2429723966222     
   4558.8732455221634     
  -4171.2097196858267     
  -3644.9133371804305     
  -1109.8719162953355     
   4537.9488547986621     
  -4198.5465697146801     
  -3552.7160078708071     
  -1098.5533405855874     
   4516.8895085249414     
  -4225.1919397737111     
  -3457.6108580348882     
  -1087.2875782890681     
   4495.6987186224842     
  -4251.1240212089724     
  -3359.4698306704036     
  -1076.0749535093607     
   4474.3801084571151     
  -4276.3200449390006     
  -3258.1574043863088     
  -1064.9157811472080     
   4452.9374177810869     
  -4300.7562254718978     
  -3153.5311567736917     
  -1053.8103666030891     
   4431.3745079445380     
  -4324.4077091477002     
  -3045.4403075514815     
  -1042.7590054664149     
   4409.6953673930338     
  -4347.2485114543360     
  -2933.7259290030720     
  -1031.7619831905963     
   4387.9041174745926     
  -4369.2514559218598     
  -2818.2201336692433     
  -1020.8195747531992     
   4366.0050185674772     
  -4390.3881069243780     
  -2698.7451916158820     
  -1009.9320443003421     
   4344.0024765605122     
  -4410.6286958614983     
  -2575.1135424191129     
  -999.09964477443930     
   4321.9010497022855     
  -4429.9420474296412     
  -2447.1262534651378     
  -988.32261752432748     
   4299.7054558478840     
  -4448.2954943306304     
  -2314.5731762483174     
  -977.60119189675345     
   4277.4205801291764     
  -4465.6547931524919     
  -2177.2311576798024     
  -966.93558480812430     
   4255.0514830792072     
  -4481.9840268350908     
  -2034.8641664133063     
  -956.32600029534683     
   4232.6034092419122     
  -4497.2455080831905     
  -1887.2213369737001     
  -945.77262904450072     
   4210.0817963014269     
  -4511.3996681104936     
  -1734.0368590941951     
  -935.27564789599899     
   4187.4922847697671     
  -4524.4049445536994     
  -1575.0280062871389     
  -924.83521932479039     
   4164.8407282718799     
  -4536.2176546008532     
  -1409.8947007112047     
  -914.45149089405686     
   4142.1332044732380     
  -4546.7918648561872     
  -1238.3174292401859     
  -904.12459468073871     
   4119.3760266971585     
  -4556.0792455754890     
  -1059.9565401568041     
  -893.85464667110182     
   4096.5757562841536     
  -4564.0289196266649     
  -874.44992131502454     
  -883.64174612441889     
   4073.7392157499949     
  -4570.5872940365280     
  -681.41208785683921     
  -873.48597490269572     
   4050.8735028031656     
  -4575.6978846954535     
  -480.43143701141872     
  -863.38739676420812     
   4027.9860052902436     
  -4579.3011204730392     
  -271.06914938631814     
  -853.34605661844114     
   4005.0844171413282     
  -4581.3341390934365     
  -52.855990952956432     
  -843.36197973983178     
   3982.1767553960299     
  -4581.7305590255837     
   174.70913979514452     
  -833.43517093750552     
   3959.2713783972736     
  -4580.4202404771204     
   412.16288074455366     
  -823.56561367797008     
   3936.3770052489017     
  -4577.3290188715364     
   660.07932332578594     
  -813.75326915747655     
   3913.5027366418567     
  -4572.3784239465931     
   919.07424739363398     
  -803.99807532048624     
   3890.6580771642616     
  -4565.4853670911407     
   1189.8076359220140     
  -794.29994582037580     
   3867.8529592219802     
  -4556.5618098217255     
   1472.9884656676718     
  -784.65876891818766     
   3845.0977687066033     
  -4545.5143963292185     
   1769.3783968295566     
  -775.07440631486054     
   3822.4033725698973     
  -4532.2440583529960     
   2079.7965966441993     
  -765.54669191197888     
   3799.7811484643198     
  -4516.6455838781649     
   2405.1253398949839     
  -756.07543049563367     
   3777.2430166450513     
  -4498.6071438289528     
   2746.3150617109609     
  -746.66039633749733     
   3754.8014743333142     
  -4478.0097808661203     
   3104.3916097554948     
  -737.30133170667534     
   3732.4696327716661     
  -4454.7268437929542     
   3480.4624103406982     
  -727.99794528529492     
   3710.2612572228959     
  -4428.6233757153987     
   3875.7252959803750     
  -718.74991048012794     
   3688.1908101936178     
  -4399.5554359955458     
   4291.4762412415266     
  -709.55686362180279     
   3666.2734981931640     
  -4367.3693641862346     
   4729.1201729291788     
  -700.41840204234313     
   3644.5253223754744     
  -4331.9009628892654     
   5190.1807968606790     
  -691.33408202084775     
   3622.9631334509700     
  -4292.9746069128105     
   5676.3137566683836     
  -682.30341658611087     
   3601.6046912993429     
  -4250.4022537377969     
   6189.3193255535562     
  -673.32587316383410     
   3580.4687297680084     
  -4203.9823587961464     
   6731.1585260347138     
  -664.40087105480438     
   3559.5750271963902     
  -4153.4986698508847     
   7303.9694708319721     
  -655.52777872897718     
   3538.9444832747145     
  -4098.7188988196467     
   7910.0874904343063     
  -646.70591091879078     
   3518.5992029210615     
  -4039.3932426413876     
   8552.0660460198997     
  -637.93452549322285     
   3498.5625879462177     
  -3975.2527472962397     
   9232.7022361066756     
  -629.21282009205527     
   3478.8594373766632     
  -3906.0074805254380     
   9955.0637185549331     
  -620.53992849749648     
   3459.5160574187594     
  -3831.3445026362779     
   10722.521272471684     
  -611.91491671769597     
   3440.5603821794361     
  -3750.9255930927384     
   11538.783797264268     
  -603.33677875370756     
   3422.0221064101715     
  -3664.3847146132580     
   12407.940166940702     
  -594.80443201808316     
   3403.9328317152349     
  -3571.3251633612008     
   13334.505195047506     
  -586.31671236942259     
   3386.3262278708366     
  -3471.3163743983464     
   14323.474015584485     
  -577.87236872280380     
   3369.2382111366369     
  -3363.8903192814605     
   15380.382817198424     
  -569.47005719097638     
   3352.7071417180523     
  -3248.5374481524746     
   16511.380369185179     
  -561.10833470541411     
   3336.7740428592124     
  -3124.7020953835881     
   17723.309218765324     
  -552.78565205965549     
   3321.4828444301461     
  -2991.7772762428453     
   19023.800463984204     
  -544.50034630967457     
   3306.8806543076316     
  -2849.0987727629667     
   20421.383728691610     
  -536.25063245711431     
   3293.0180613887296     
  -2695.9383947977763     
   21925.614529274630     
  -528.03459433088312     
   3279.9494746871646     
  -2531.4962858282202     
   23547.224226948721     
  -519.85017457057290     
   3267.7335037122789     
  -2354.8921041261005     
   25298.294331636218     
  -511.69516360109424     
   3256.4333862103667     
  -2165.1548966388327     
   27192.463006508759     
  -503.56718747143765     
   3246.1174704085442     
  -1961.2114240900125     
   29245.167257765283     
  -495.46369441107862     
   3236.8597601741776     
  -1741.8726696567776     
   31473.931439145828     
  -487.38193993464961     
   3228.7405330403776     
  -1505.8181838631785     
   33898.708819517713     
  -479.31897029837268     
   3221.8470429114277     
  -1251.5778677168009     
   36542.291179923333     
  -471.27160407946747     
   3216.2743215324672     
  -977.51068386736961     
   39430.798574340391     
  -463.23641161118292     
   3212.1260955863991     
  -681.77969455982304     
   42594.271188075436     
  -455.20969195982042     
   3209.5158396983766     
  -362.32266064924988     
   46067.384429487152     
  -447.18744707432199     
   3208.5679898531830     
  -16.817277428103591     
   49890.321010199215     
  -439.16535267140699     
   3209.4193469849838     
   357.36013014839909     
   54109.836408195864     
  -431.13872533693740     
   3212.2207070683794     
   763.18390320985941     
   58780.571782564366     
  -423.10248522343710     
   3217.1387623053520     
   1204.0381915791024     
   63966.677812721420     
  -415.05111359963570     
   3224.3583284722358     
   1683.7882751745028     
   69743.839523900198     
  -406.97860435424252     
   3234.0849668391816     
   2206.8670716037664     
   76201.814648909785     
  -398.87840836459333     
   3246.5480862218674     
   2778.3806814705777     
   83447.642248440330     
  -390.74336940036915     
   3262.0046329213787     
   3404.2379983338942     
   91609.726128888855     
  -382.56564992860552     
   3280.7435052779647     
   4091.3109443005460     
   100843.07786923977     
  -374.33664479891684     
   3303.0908677095163     
   4847.6340283198624     
   111336.10429485708     
  -366.04688029033662     
   3329.4165898066435     
   5682.6548105312722     
   123319.48069428008     
  -357.68589535636852     
   3360.1421041223166     
   6607.5509157383531     
   137077.86595414355     
  -349.24210106118363     
   3395.7500686876497     
   7635.6349103944540     
   152965.54009639565     
  -340.70261308471072     
   3436.7963471164285     
   8782.8764611173974     
   171427.52977375389     
  -332.05305068388475     
   3483.9249956052745     
   10068.582934420581     
   193028.49807764406     
  -323.27729348124916     
   3537.8871946163317     
   11516.296670002881     
   218492.87306380653     
  -314.35718468937898     
   3599.5654193362943     
   13154.993217981468     
   248761.21229308212     
  -305.27216553948398     
   3670.0046581566953     
   15020.702310179542     
   285071.58606938279     
  -295.99882026112107     
   3750.4532619463957     
   17158.739205699963     
   329076.00860808283     
  -286.51030317358516     
   3842.4171331362950     
   19626.809270260532     
   383022.75353451248     
  -276.77560805228109     
   3947.7328561163727     
   22499.479921769442     
   450001.16207517072     
  -266.75862289432189     
   4068.6677775141266     
   25874.488637333150     
   534449.46399924671     
  -256.41688712367801     
   4208.0611481507813     
   29882.859617327595     
   642503.40831041231     
  -245.69992726493814     
   4369.5223851432356     
   34701.635179655583     
   784348.09623753547     
  -234.54698064320323     
   4557.7370878459724     
   40584.245901437236     
   971602.29637868353     
  -222.88380510082365     
   4778.8758604102541     
   47871.263124277204     
   1237909.9366288311     
  -210.61807771251117     
   5041.4429873434374     
   57155.587648993649     
   1582072.2891451677     
  -197.63252794182876     
   5356.8847810098696     
   69021.129817582158     
   2219350.0408124002     
  -183.77425658355617     
   5743.6032433630226     
   85666.255123675539     
   2725597.7281495798     
  -168.83724691612363     
   6223.0394763841941     
   106108.23808479696     
   5419539.6458236324     
  -152.53179143016678     
   6855.1970351673890     
   146754.78542847512     
   3224393.3483821680     
  -134.42620028725227     
   7649.4283375919113     
   170937.73554134089     
   26429105.036847521     
  -113.82131382993785     
   8999.6627347395497     
   369156.02331770188     
  -26272050.510480989     
  -89.425432636580155     
   10352.841904256522     
   172115.64448909863     
   274383033.11520070     
  -58.180370205456029     
   16358.101997612284     
   2229988.3928531515     
   214252016.39006692     
   0.0000000000000000     
   31525.269269191391     
   3836878.5157786189     
   214252016.39006692     
   215.49138277199870     
  -21716.282695982438     
   7274862079.1028700     
  -1798202146982805.2     
   215.47514314923484     
  -12561.164978725114     
   1880255638.1544538     
  -2192456221197671.5     
   215.47413215969425     
  -12298.687392757982     
   1344971901.5562592     
  -82971849012684.250     
   215.47306016422939     
  -12063.884609368357     
   1323065891.2927856     
  -491269280069344.69     
   215.47192362867983     
  -11825.405885658180     
   1182806636.7650762     
  -314708547407015.44     
   215.47071882534982     
  -11591.952932109416     
   1085643873.5966244     
  -289679002786645.19     
   215.46944182326695     
  -11361.077130235799     
   988930232.17764688     
  -238969551214133.06     
   215.46808847801734     
  -11133.434036017989     
   902653698.78389907     
  -203160643450788.28     
   215.46665442114346     
  -10908.815025476155     
   823336183.94273114     
  -171231894699566.78     
   215.46513504909214     
  -10687.252056360954     
   751043627.75993717     
  -144657261922222.28     
   215.46352551169946     
  -10468.710109754016     
   685000359.09835112     
  -122113825205286.23     
   215.46182070020006     
  -10253.172812843017     
   624712126.15431237     
  -103094641312380.33     
   215.46001523474791     
  -10040.618602210214     
   569671519.60613811     
  -87025592160609.109     
   215.45810345143684     
  -9831.0273592803187     
   519428757.54756749     
  -73455950434525.719     
   215.45607938880855     
  -9624.3785632164909     
   473568878.83849919     
  -61996504754047.383     
   215.45393677383723     
  -9420.6518052426090     
   431713379.74006516     
  -52320201990892.938     
   215.45166900737939     
  -9219.8266458895450     
   393515950.80755383     
  -44150178278392.367     
   215.44926914907958     
  -9021.8826537116438     
   358660028.31177044     
  -37252547453306.484     
   215.44672990172208     
  -8826.7993952730194     
   326856192.96811301     
  -31429635921929.562     
   215.44404359502045     
  -8634.5564378463805     
   297839877.11551595     
  -26514412894159.184     
   215.44120216883755     
  -8445.1333483940980     
   271369243.62187839     
  -22365746941745.805     
   215.43819715582993     
  -8258.5096939642317     
   247223247.48887140     
  -18864396648422.914     
   215.43501966351144     
  -8074.6650418650897     
   225199864.08138701     
  -15909624196578.930     
   215.43166035573310     
  -7893.5789589813476     
   205114466.10257047     
  -13416333712416.062     
   215.42810943357739     
  -7715.2310124478154     
   186798333.77653164     
  -11312640764764.422     
   215.42435661566668     
  -7539.6007694258997     
   170097301.45267710     
  -9537834405233.9492     
   215.42039111788884     
  -7366.6677968624563     
   154870506.53671262     
  -8040637250691.1709     
   215.41620163254345     
  -7196.4116618423477     
   140989256.08263123     
  -6777748319886.4199     
   215.41177630691638     
  -7028.8119312121889     
   128335980.74062410     
  -5712601816497.8564     
   215.40710272129161     
  -6863.8481719135898     
   116803283.94176835     
  -4814324149843.8398     
   215.40216786641324     
  -6701.4999507784605     
   106293067.76312479     
  -4056848605117.6367     
   215.39695812041316     
  -6541.7468344590261     
   96715736.223146021     
  -3418170042768.2388     
   215.39145922522391     
  -6384.5683895111197     
   87989463.446003973     
  -2879712361658.5801     
   215.38565626249900     
  -6229.9441824285923     
   80039527.459087610     
  -2425796629107.0107     
   215.37953362906850     
  -6077.8537794032727     
   72797697.731034040     
  -2043189645361.9619     
   215.37307501196059     
  -5928.2767466235946     
   66201677.178609163     
  -1720723754362.1121     
   215.36626336302535     
  -5781.1926499302517     
   60194590.820549615     
  -1448975308242.9189     
   215.35908087320206     
  -5636.5810549354119     
   54724518.022125617     
  -1219992870534.5205     
   215.35150894647586     
  -5494.4215270561826     
   49744065.387544580     
  -1027067997853.7996     
   215.34352817357637     
  -5354.6936313765336     
   45209975.570666336     
  -864541372686.72949     
   215.33511830547619     
  -5217.3769326205093     
   41082769.982003607     
  -727639257999.01489     
   215.32625822675394     
  -5082.4509951733289     
   37326421.772888348     
  -612335234981.71228     
   215.31692592889306     
  -4949.8953830597011     
   33908057.253288992     
  -515233609963.10980     
   215.30709848359518     
  -4819.6896597722289     
   30797682.577598877     
  -433470875354.09644     
   215.29675201619401     
  -4691.8133883573055     
   27967934.035763219     
  -364632538198.80975     
   215.28586167926332     
  -4566.2461313807071     
   25393849.872571208     
  -306682934528.63208     
   215.27440162652181     
  -4442.9674507615891     
   23052661.641108118     
  -257905977085.14740     
   215.26234498714524     
  -4321.9569078065506     
   20923603.460784368     
  -216855117988.90082     
   215.24966384060528     
  -4203.1940631633170     
   18987737.877923470     
  -182311166234.27734     
   215.23632919216422     
  -4086.6584767170666     
   17227796.542282932     
  -153246651168.53439     
   215.22231094916339     
  -3972.3297075896639     
   15628034.767663874     
  -128795777773.88184     
   215.20757789825325     
  -3860.1873140447560     
   14174098.571168019     
  -108229065218.61093     
   215.19209768372281     
  -3750.2108534053850     
   12852903.240592603     
  -90931959749.164200     
   215.17583678709579     
  -3642.3798820493398     
   11652522.348009136     
  -76386781371.246826     
   215.15876050817064     
  -3536.6739553022439     
   10562086.466348683     
  -64157514227.656334     
   215.14083294769245     
  -3433.0726273631285     
   9571690.5251294225     
  -53876959695.656708     
   215.12201699185258     
  -3331.5554512842791     
   8672309.3289389275     
  -45235918628.693138     
   215.10227429882357     
  -3232.1019788276731     
   7855720.3065433241     
  -37974059774.162872     
   215.08156528754390     
  -3134.6917604622322     
   7114433.0181797789     
  -31872224480.683624     
   215.05984912897654     
  -3039.3043452555175     
   6441624.7826045305     
  -26745939604.295624     
   215.03708374007340     
  -2945.9192808012413     
   5831081.8857526667     
  -22439947301.271461     
   215.01322578068323     
  -2854.5161131678196     
   5277145.9297392089     
  -18823596132.021950     
   214.98823065364738     
  -2765.0743868110007     
   4774664.8427809402     
  -15786955896.414194     
   214.96205250833128     
  -2677.5736445129992     
   4318948.1685014693     
  -13237544081.202589     
   214.93464424784216     
  -2591.9934273185654     
   3905726.2563358890     
  -11097567485.251904     
   214.90595754018369     
  -2508.3132744732479     
   3531113.0198990013     
  -9301598450.8119030     
   214.87594283359658     
  -2426.5127233621170     
   3191571.9513787678     
  -7794617314.4209633     
   214.84454937632862     
  -2346.5713094744092     
   2883885.1111551621     
  -6530363483.6739645     
   214.81172524106972     
  -2268.4685663493906     
   2605124.8394860560     
  -5469947038.8088741     
   214.77741735427585     
  -2192.1840255453658     
   2352627.9423388736     
  -4580679210.1125078     
   214.74157153058786     
  -2117.6972166304181     
   2123972.1523599755     
  -3835088000.3650479     
   214.70413251253115     
  -2044.9876671631428     
   1916954.6530836294     
  -3210089261.0110121     
   214.66504401565345     
  -1974.0349027079917     
   1729572.4964075391     
  -2686289042.1778350     
   214.62424877922453     
  -1904.8184468604329     
   1560004.7434813646     
  -2247396362.1210852     
   214.58168862257958     
  -1837.3178212912637     
   1406596.1817981778     
  -1879729079.4732194     
   214.53730450713832     
  -1771.5125458265784     
   1267842.4780027163     
  -1571798054.3763802     
   214.49103660407135     
  -1707.3821385432448     
   1142376.6457894444     
  -1313957387.0578678     
   214.44282436751593     
  -1644.9061158930851     
   1028956.7077480115     
  -1098110121.5559189     
   214.39260661315879     
  -1584.0639928811033     
   926454.45280942135     
  -917460772.49154925     
   214.34032160190881     
  -1524.8352832603402     
   833845.18951863912     
  -766307198.87482035     
   214.28590712826951     
  -1467.1994997885138     
   750198.40890368610     
  -639865596.55376840     
   214.22930061289259     
  -1411.1361545269190     
   674669.27834294585     
  -534123391.32648569     
   214.17043919864628     
  -1356.6247591953468     
   606490.89120816742     
  -445715564.11821687     
   214.10925984936205     
  -1303.6448255931616     
   544967.20831729518     
  -371820728.34507471     
   214.04569945023104     
  -1252.1758660838727     
   489466.62818360294     
  -310073790.92816538     
   213.97969490860140     
  -1202.1973941637032     
   439416.13232353446     
  -258492580.69638374     
   213.91118325367961     
  -1153.6889251042580     
   394295.95393277099     
  -215416213.52982327     
   213.84010173335716     
  -1106.6299767107157     
   353634.72377703135     
  -179453315.21696255     
   213.76638790606711     
  -1061.0000701038057     
   317005.05330342299     
  -149438588.70519972     
   213.68997972521714     
  -1016.7787309206149     
   284019.50683947059     
  -124396186.60010353     
   213.61081561334501     
  -973.94548944931807     
   254326.96390489920     
  -103509509.13486762     
   213.52883452269111     
  -932.47988551268350     
   227609.20816324250     
  -86094041.906869605     
   213.44397597837914     
  -892.36145557512100     
   203578.18713175369     
  -71580594.277137533     
   213.35618009983025     
  -853.56978963349184     
   181972.21428708639     
  -59481199.498588562     
   213.26538759540719     
  -816.08431782855496     
   162557.20313895895     
  -49427072.924930111     
   213.17153972457967     
  -779.88514777484215     
   145110.94802998274     
  -40979352.261559241     
   213.07457822111931     
  -744.94982145182121     
   129469.32496491031     
  -34204789.562816873     
   212.97444516995853     
  -711.26592302221752     
   115351.00404656166     
  -27719051.538154107     
   212.87108282937621     
  -678.78211684185192     
   102978.60574674231     
  -25149081.040569093     
   212.76443338909326     
  -647.59834666752988     
   90839.769659271347     
  -13635787.982024943     
   212.65443865366032     
  -617.22704500932582     
   83722.481218017492     
  -35215782.958902046     
   212.54103963918820     
  -589.46288613277341     
   63845.470334252073     
  -5707765.9535512738     
   211.37723277042110     
  -377.25614609059937     
   21037.225682617518     
  -1198202.6499465888     
   210.54685314930555     
  -294.53631736401036     
   12050.705808018105     
  -690452.55058446608     
   209.87504094609275     
  -247.22877364737855     
   6872.3116786346072     
  -310010.76958897151     
   209.29507704169094     
  -218.67991718399873     
   4547.2309067173210     
  -197410.77685409336     
   208.77371289850959     
  -199.64521471642638     
   3066.6500803116214     
  -121385.65588573755     
   208.29186977384725     
  -186.58794536272583     
   2156.2576611685890     
  -82896.824226179160     
   207.83758125794421     
  -177.36097251112375     
   1534.5314794722458     
  -57880.692066483251     
   207.40286526259956     
  -170.77357809000910     
   1100.4262889736215     
  -42079.925364571056     
   206.98215148284680     
  -166.06044524572670     
   784.82684873933840     
  -31302.963421777444     
   206.57141642873364     
  -162.72324156618834     
   550.05462307600760     
  -23802.161934602766     
   206.16767425743217     
  -160.41925898708209     
   371.53840856648696     
  -18402.540347467148     
   205.76866068532507     
  -158.90661457576465     
   233.51935596048327     
  -14430.386538250419     
   205.37262817007075     
  -158.00958754355443     
   125.29145692360501     
  -11446.547995531766     
   204.97820842050521     
  -157.59775303385263     
   39.442346957116932     
  -9166.5457237545324     
   204.58431732531213     
  -157.57241403138744     
  -29.306745971042133     
  -7397.7730333880081     
   204.19008753286769     
  -157.85765600561868     
  -84.790043721452236     
  -6007.4622950516614     
   203.79481958848203     
  -158.39424614225817     
  -129.84601093433960     
  -4901.8728065233418     
   203.39794584379544     
  -159.13538631205216     
  -166.61005698326471     
  -4013.6174453746767     
   202.99900335238658     
  -160.04369192406926     
  -196.71218782357482     
  -3293.4105264690465     
   202.59761321186303     
  -161.08900431055844     
  -221.41276677209260     
  -2704.6604678940103     
   202.19346461097450     
  -162.24678052819192     
  -241.69772028129771     
  -2219.8256453020726     
   201.78630236412656     
  -163.49689086044782     
  -258.34641262106328     
  -1817.9186316636140     
   201.37591706691794     
  -164.82270889789683     
  -271.98080235854036     
  -1482.7654574545747     
   200.96213724644818     
  -166.21041476201680     
  -283.10154328944964     
  -1201.7728888815600     
   200.54482304719619     
  -167.64845572013058     
  -292.11483995606136     
  -965.04283208485526     
   200.12386111135189     
  -169.12712447301249     
  -299.35266119669780     
  -764.72775618826108     
   199.69916039716568     
  -170.63822642442452     
  -305.08811936810974     
  -594.55586682671242     
   199.27064874042316     
  -172.17481494376804     
  -309.54728836931008     
  -449.47742745016473     
   198.83827000942662     
  -173.73097908737930     
  -312.91836907518632     
  -325.39856475401592     
   198.40198173754888     
  -175.30167215584436     
  -315.35885831084147     
  -218.97904449003229     
   197.96175314274726     
  -176.88257230448275     
  -317.00120114451670     
  -127.47721100098477     
   197.51756346264747     
  -178.46996850791160     
  -317.95728022702406     
  -48.630146244050778     
   197.06940054853024     
  -180.06066672428881     
  -318.32200632385445     
   19.439693109609472     
   196.61725967292520     
  -181.65191226166226     
  -318.17620862553235     
   78.297748730704981     
   196.16114251436946     
  -183.24132522200122     
  -317.58897551005208     
   129.25525022545219     
   195.70105628983080     
  -184.82684656360976     
  -316.61956113336123     
   173.41525430856549     
   195.23701301077804     
  -186.40669283325829     
  -315.31894672604699     
   211.70946933310100     
   194.76902884323832     
  -187.97931801433853     
  -313.73112570604872     
   244.92791679758716     
   194.29712355566551     
  -189.54338124442882     
  -311.89416633006681     
   273.74288459084948     
   193.82132004124745     
  -191.09771939699306     
  -309.84109469563543     
   298.72845640942927     
   193.34164390354525     
  -192.64132371191357     
  -307.60063127256473     
   320.37642786983696     
   192.85812309620169     
  -194.17331981025384     
  -305.19780806354095     
   339.10941037661331     
   192.37078760896020     
  -195.69295054912698     
  -302.65448748571634     
   355.29160332074491     
   191.87966919347190     
  -197.19956126899331     
  -299.98980046081073     
   369.23774841243323     
   191.38480112338635     
  -198.69258706351462     
  -297.22051734771748     
   381.22053913753183     
   190.88621798406507     
  -200.17154176514435     
  -294.36136330418600     
   391.47684445350671     
   190.38395548795725     
  -201.63600839083179     
  -291.42528697078473     
   400.21287381954346     
   189.87805031226276     
  -203.08563083430161     
  -288.42369041713812     
   407.60856983737847     
   189.36853995599580     
  -204.52010662570285     
  -285.36662614335779     
   413.82127272335617     
   188.85546261397553     
  -205.93918060755607     
  -282.26296659793263     
   418.98883788332415     
   188.33885706561600     
  -207.34263939983543     
  -279.12055031380771     
   423.23228461131026     
   187.81876257668139     
  -208.73030654606799     
  -275.94630817922285     
   426.65803640611517     
   187.29521881242192     
  -210.10203824878150     
  -272.74637290617699     
   429.35985163170432     
   186.76826576071699     
  -211.45771961609429     
  -269.52617401893917     
   431.42045288773789     
   186.23794366403371     
  -212.79726135269735     
  -266.29052062228118     
   432.91295566420320     
   185.70429295916301     
  -214.12059683789005     
  -263.04367345479966     
   433.90205078945843     
   185.16735422382874     
  -215.42767954171174     
  -259.78940807387875     
   434.44509208544520     
   184.62716812937856     
  -216.71848073660453     
  -256.53106988323788     
   434.59295223195755     
   184.08377539886516     
  -217.99298746816638     
  -253.27162274149822     
   434.39084611932759     
   183.53721676990958     
  -219.25120075350912     
  -250.01369139560325     
   433.87898080329666     
   182.98753296181366     
  -220.49313397959708     
  -246.75959903957852     
   433.09316782059528     
   182.43476464645141     
  -221.71881147789833     
  -243.51140028092405     
   432.06531139984423     
   181.87895242252540     
  -222.92826725471420     
  -240.27091044542522     
   430.82389738607350     
   181.32013679282173     
  -224.12154385886535     
  -237.03973121502966     
   429.39433602274408     
   180.75835814414097     
  -225.29869137114008     
  -233.81927369485908     
   427.79935744654796     
   180.19365672961749     
  -226.45976650166224     
  -230.61077851400995     
   426.05926607531575     
   179.62607265317365     
  -227.60483178299339     
  -227.41533401844509     
   424.19225519575298     
   179.05564585588255     
  -228.73395484830067     
  -224.23389210447698     
   422.21458690388505     
   178.48241610403906     
  -229.84720778531860     
  -221.06728270269784     
   420.14085528172092     
   177.90642297875974     
  -230.94466655779556     
  -217.91622628808494     
   417.98411761056929     
   177.32770586695278     
  -232.02641048703080     
  -214.78134540600564     
   415.75609080604715     
   176.74630395351534     
  -233.09252178735821     
  -211.66317472496030     
   413.46728159778047     
   176.16225621463119     
  -234.14308514945304     
  -208.56217011297696     
   411.12710692077565     
   175.57560141205539     
  -235.17818736676318     
  -205.47871681107114     
   408.74401926438929     
   174.98637808828371     
  -236.19791700045732     
  -202.41313666658820     
   406.32559792932136     
   174.39462456251587     
  -237.20236407882911     
  -199.36569468211829     
   403.87864254590193     
   173.80037892733083     
  -238.19161982769194     
  -196.33660486302404     
   401.40924616503037     
   173.20367904600067     
  -239.16577642864146     
  -193.32603551678631     
   398.92288049430783     
   172.60456255037710     
  -240.12492680221615     
  -190.33411391307897     
   396.42443297650766     
   172.00306683929136     
  -241.06916441366323     
  -187.36093066575518     
   393.91830201657689     
   171.39922907741402     
  -241.99858309882919     
  -184.40654340063088     
   391.40840227795729     
   170.79308619452698     
  -242.91327690828962     
  -181.47098038354619     
   388.89825192158264     
   170.18467488516404     
  -243.81333996798384     
  -178.55424349413431     
   386.39098461134120     
   169.57403160858138     
  -244.69886635449305     
  -175.65631110954925     
   383.88939737932299     
   168.96119258902255     
  -245.56994998383993     
  -172.77714062920433     
   381.39598724052883     
   168.34619381624631     
  -246.42668451222519     
  -169.91667072490037     
   378.91297212738914     
   167.72907104628891     
  -247.26916324762229     
  -167.07482343394494     
   376.44231830657839     
   167.10985980243461     
  -248.09747907132379     
  -164.25150604664560     
   373.98577530494174     
   166.48859537637125     
  -248.91172436827003     
  -161.44661273185852     
   371.54488341232616     
   165.86531282950980     
  -249.71199096536535     
  -158.66002610626609     
   369.12099969348412     
   165.24004699444885     
  -250.49837007715243     
  -155.89161860856495     
   366.71531740495277     
   164.61283247656650     
  -251.27095225799391     
  -153.14125372802781     
   364.32888192277716     
   163.98370365572450     
  -252.02982736009798     
  -150.40878711360699     
   361.96259259195892     
   163.35269468807030     
  -252.77508449705493     
  -147.69406766916731     
   359.61724097687659     
   162.71983950792412     
  -253.50681201213246     
  -144.99693836184073     
   357.29349348364360     
   162.08517182973986     
  -254.22509745093885     
  -142.31723716071340     
   354.99192703472568     
   161.44872515012912     
  -254.93002753811049     
  -139.65479770795295     
   352.71302042098648     
   160.81053274993911     
  -255.62168815751738     
  -137.00945005479556     
   350.45717556862115     
   160.17062769637585     
  -256.30016433574946     
  -134.38102123803088     
   348.22471614297655     
   159.52904284516492     
  -256.96554022851194     
  -131.76933586695856     
   346.01590278902535     
   158.88581084274296     
  -257.61789910966939     
  -129.17421659604088     
   343.83093359251660     
   158.24096412847339     
  -258.25732336264474     
  -126.59548459409700     
   341.66995246036976     
   157.59453493688108     
  -258.88389447400664     
  -124.03295995064423     
   339.53305515618382     
   156.94655529990035     
  -259.49769302897568     
  -121.48646203697285     
   337.42029497627442     
   156.29705704913229     
  -260.09879870862972     
  -118.95580982465079     
   335.33167765688717     
   155.64607181810678     
  -260.68729028879687     
  -116.44082224222413     
   333.26718698339704     
   154.99363104454557     
  -261.26324564025208     
  -113.94131833984865     
   331.22676202477777     
   154.33976597262347     
  -261.82674173016335     
  -111.45711762466281     
   329.21031893075082     
   153.68450765522414     
  -262.37785462480673     
  -108.98804023268218     
   327.21775017338047     
   153.02788695618801     
  -262.91665949315438     
  -106.53390710638183     
   325.24892033548241     
   152.36993455255009     
  -263.44323061143001     
  -104.09454020386571     
   323.30367913969673     
   151.71068093676524     
  -263.95764136846543     
  -101.66976261031803     
   321.38185284761647     
   151.05015641891922     
  -264.45996427177613     
  -99.259398713960906     
   319.48325686749087     
   150.38839112892370     
  -264.95027095427969     
  -96.863274287454715     
   317.60768853531374     
   149.72541501869384     
  -265.42863218155691     
  -94.481216623439863     
   315.75493788468634     
   149.06125786430695     
  -265.89511785958877     
  -92.113054589304710     
   313.92477872646339     
   148.39594926814146     
  -266.34979704293420     
  -89.758618748856236     
   312.11697609349301     
   147.72951866099470     
  -266.79273794337672     
  -87.417741428155040     
   310.33129542167018     
   147.06199530417882     
  -267.22400793872833     
  -85.090256712492504     
   308.56748202791920     
   146.39340829159445     
  -267.64367358200280     
  -82.776000597283115     
   306.82528490436994     
   145.72378655178079     
  -268.05180061089726     
  -80.474810960500335     
   305.10444936643324     
   145.05315884994206     
  -268.44845395727413     
  -78.186527590252084     
   303.40470447627979     
   144.38155378994995     
  -268.83369775701647     
  -75.910992306679987     
   301.72579523510990     
   143.70899981632104     
  -269.20759535988918     
  -73.648048842416657     
   300.06744460709996     
   143.03552521616987     
  -269.57020933951492     
  -71.397543007863405     
   298.42938955778465     
   142.36115812113650     
  -269.92160150350003     
  -69.159322586180025     
   296.81135673122839     
   141.68592650928903     
  -270.26183290349218     
  -66.933237410695810     
   295.21307277108633     
   141.00985820700075     
  -270.59096384543119     
  -64.719139364912650     
   293.63427282520831     
   140.33298089080165     
  -270.90905389964030     
  -62.516882318723589     
   292.07467803393399     
   139.65532208920490     
  -271.21616191102078     
  -60.326322233469085     
   290.53402250261627     
   138.97690918450749     
  -271.51234600926620     
  -58.147317064699465     
   289.01203704491508     
   138.29776941456575     
  -271.79766361889511     
  -55.979726786862599     
   287.50845085722551     
   137.61792987454564     
  -272.07217146937586     
  -53.823413405433399     
   286.02300107773266     
   136.93741751864781     
  -272.33592560513279     
  -51.678240897350406     
   284.55542016053931     
   136.25625916180780     
  -272.58898139549154     
  -49.544075246146363     
   283.10544589734735     
   135.57448148137138     
  -272.83139354461173     
  -47.420784401916251     
   281.67282391494160     
   134.89211101874523     
  -273.06321610117288     
  -45.308238222554237     
   280.25728531908931     
   134.20917418102349     
  -273.28450246818591     
  -43.206308582661066     
   278.85858972546674     
   133.52569724258984     
  -273.49530541254188     
  -41.114869159720058     
   277.47646926332385     
   132.84170634669607     
  -273.69567707454178     
  -39.033795640245131     
   276.11069029681704     
   132.15722750701650     
  -273.88566897729993     
  -36.962965463019003     
   274.76099373626300     
   131.47228660917963     
  -274.06533203598246     
  -34.902258009997027     
   273.42714527198569     
   130.78690941227626     
  -274.23471656705863     
  -32.851554420457134     
   272.10889695479966     
   130.10112155034500     
  -274.39387229734302     
  -30.810737693296133     
   270.80602333757230     
   129.41494853383517     
  -274.54284837287190     
  -28.779692518264341     
   269.51827717415188     
   128.72841575104783     
  -274.68169336776623     
  -26.758305439458198     
   268.24543953263861     
   128.04154846955441     
  -274.81045529297228     
  -24.746464642963407     
   266.98727733017063     
   127.35437183759417     
  -274.92918160473715     
  -22.744060062987124     
   265.74357031210110     
   126.66691088545022     
  -275.03791921310875     
  -20.750983285646363     
   264.51409562265457     
   125.97919052680466     
  -275.13671449024406     
  -18.767127568476454     
   263.29863980580598     
   125.29123556007299     
  -275.22561327859006     
  -16.792387769932908     
   262.09698623996024     
   124.60307066971836     
  -275.30466089894770     
  -14.826660373133205     
   260.90892702302688     
   123.91472042754565     
  -275.37390215843169     
  -12.869843420460501     
   259.73425619177061     
   123.22620929397594     
  -275.43338135823041     
  -10.921836499022220     
   258.57276858842806     
   122.53756161930175     
  -275.48314230131450     
  -8.9825407346090067     
   257.42426571792527     
   121.84880164492303     
  -275.52322830000531     
  -7.0518587417245655     
   256.28855073278481     
   121.15995350456448     
  -275.55368218338771     
  -5.1296946112286781     
   255.16543172235768     
   120.47104122547456     
  -275.57454630459904     
  -3.2159538733109940     
   254.05471629945154     
   119.78208872960630     
  -275.58586254803498     
  -1.3105435010651056     
   252.95622086965759     
   119.09311983478028     
  -275.58767233639901     
  0.58662815545732783     
   251.86975897628784     
   118.40415825583024     
  -275.58001663764094     
   2.4756513477794884     
   250.79515494080880     
   117.71522760573137     
  -275.56293597174687     
   4.3566150098355143     
   249.73222504854564     
   117.02635139671183     
  -275.53647041747803     
   6.2296066976996087     
   248.68080417733771     
   116.33755304134756     
  -275.50065961891124     
   8.0947127290296432     
   247.64071216675060     
   115.64885585364097     
  -275.45554279191293     
   9.9520180702802747     
   246.61179036233133     
   114.96028305008335     
  -275.40115873049228     
   11.801606497997760     
   245.59386680426908     
   114.27185775070190     
  -275.33754581299968     
   13.643560499029780     
   244.58678481359982     
   113.58360298009103     
  -275.26474200828926     
   15.477961385131781     
   243.59038263959198     
   112.89554166842869     
  -275.18278488168914     
   17.304889254928721     
   242.60450626620852     
   112.20769665247772     
  -275.09171160092200     
   19.124423051925287     
   241.62900218575714     
   111.52009067657265     
  -274.99155894187140     
   20.936640568318467     
   240.66371985539746     
   110.83274639359215     
  -274.88236329428253     
   22.741618467233948     
   239.70851273543781     
   110.14568636591737     
  -274.76416066733253     
   24.539432312749735     
   238.76323622711391     
   109.45893306637656     
  -274.63698669508955     
   26.330156584453093     
   237.82774669774349     
   108.77250887917603     
  -274.50087664191670     
   28.113864684686170     
   236.90190835179317     
   108.08643610081783     
  -274.35586540771169     
   29.890628997324619     
   235.98558127339879     
   107.40073694100450     
  -274.20198753307619     
   31.660520856875110     
   235.07863328136887     
   106.71543352353081     
  -274.03927720441777     
   33.423610606485383     
   234.18093266099669     
   106.03054788716312     
  -273.86776825889797     
   35.179967601442854     
   233.29234992039980     
   105.34610198650635     
  -273.68749418932970     
   36.929660225845858     
   232.41275985231604     
   104.66211769285881     
  -273.49848814895324     
   38.672755924738226     
   231.54203607810098     
   103.97861679505527     
  -273.30078295615311     
   40.409321195323983     
   230.68005989594462     
   103.29562100029830     
  -273.09441109905345     
   42.139421644543575     
   229.82671035295022     
   102.61315193497829     
  -272.87940474001158     
   43.863121972190697     
   228.98186964270246     
   101.93123114548230     
  -272.65579572009483     
   45.580485994510973     
   228.14542508537181     
   101.24988009899180     
  -272.42361556340194     
   47.291576682651261     
   227.31726394101401     
   100.56912018426982     
  -272.18289548128979     
   48.996456162208830     
   226.49727345676476     
   99.888972712437507     
  -271.93366637660142     
   50.695185713134563     
   225.68534927001431     
   99.209458917740292     
  -271.67595884773698     
   52.387825832659672     
   224.88138275589316     
   98.530599958304009     
  -271.40980319264696     
   54.074436203328872     
   224.08527221808592     
   97.852416916881040     
  -271.13522941277625     
   55.755075744964522     
   223.29691375580703     
   97.174930801586783     
  -270.85226721691851     
   57.429802598133080     
   222.51620894061668     
   96.498162546626489     
  -270.56094602501020     
   59.098674165187703     
   221.74306148701939     
   95.822133013012831     
  -270.26129497178141     
   60.761747126340353     
   220.97737288881640     
   95.146862989274368     
  -269.95334291040803     
   62.419077423006470     
   220.21905228920227     
   94.472373192154933     
  -269.63711841606255     
   64.070720315175492     
   219.46800501081165     
   93.798684267304324     
  -269.31264978939271     
   65.716730352756585     
   218.72414582817876     
   93.125816789960325     
  -268.97996505989465     
   67.357161446467927     
   217.98738099458299     
   92.453791265622456     
  -268.63909198926871     
   68.992066803927301     
   217.25763043769214     
   91.782628130717299     
  -268.29005807467837     
   70.621499032209954     
   216.53480369434629     
   91.112347753255847     
  -267.93289055194799     
   72.245510059917592     
   215.81882629125209     
   90.442970433483026     
  -267.56761639865550     
   73.864151257101952     
   215.10960750588666     
   89.774516404519346     
  -267.19426233722925     
   75.477473313396132     
   214.40708044210228     
   89.107005832995128     
  -266.81285483790396     
   77.085526416711872     
   213.71115542619282     
   88.440458819677261     
  -266.42342012165614     
   78.688360082408352     
   213.02176929588967     
   87.774895400088795     
  -266.02598416306984     
   80.286023352127486     
   212.33883721147399     
   87.110335545121387     
  -265.62057269311146     
   81.878564631213578     
   211.66229849764900     
   86.446799161640982     
  -265.20721120185857     
   83.466031869945908     
   210.99206985827774     
   85.784306093086599     
  -264.78592494119897     
   85.048472393883031     
   210.32809834580371     
   85.122876120062614     
  -264.35673892738561     
   86.625933131476529     
   209.67029998735796     
   84.462528960924644     
  -263.91967794360346     
   88.198460381381750     
   209.01862604592216     
   83.803284272359065     
  -263.47476654245816     
   89.766100076726133     
   208.37299802914603     
   83.145161649956478     
  -263.02202904836150     
   91.328897561944757     
   207.73336666970170     
   82.488180628779205     
  -262.56148955992671     
   92.886897811967486     
   207.09966006581146     
   81.832360683922886     
  -262.09317195224065     
   94.440145262461115     
   206.47183042125064     
   81.177721231072539     
  -261.61709987910797     
   95.988683990620459     
   205.84980967553670     
   80.524281627052972     
  -261.13329677522341     
   97.532557563187027     
   205.23355152248411     
   79.872061170373939     
  -260.64178585831644     
   99.071809199605610     
   204.62299337969893     
   79.221079101769902     
  -260.14259013119255     
   100.60648164995339     
   204.01809205944383     
   78.571354604734935     
  -259.63573238371669     
   102.13661734039920     
   203.41878510820763     
   77.922906806052524     
  -259.12123519479388     
   103.66225822871078     
   202.82503494472769     
   77.275754776320653     
  -258.59912093424515     
   105.18344599079620     
   202.23678275419945     
   76.629917530472198     
  -258.06941176461447     
   106.70022186145275     
   201.65399093930748     
   75.985414028290919     
  -257.53212964297711     
   108.21262679349752     
   201.07660978196552     
   75.342263174922977     
  -256.98729632257624     
   109.72070136686222     
   200.50459447383381     
   74.700483821384353     
  -256.43493335459550     
   111.22448582541601     
   199.93791127942444     
   74.060094765064150     
  -255.87506208963197     
   112.72402016001166     
   199.37650705616187     
   73.421114750223978     
  -255.30770367932459     
   114.21934396293291     
   198.82035891495062     
   72.783562468493557     
  -254.73287907778030     
   115.71049665479501     
   198.26941325757841     
   72.147456559362766     
  -254.15060904300773     
   117.19751725422688     
   197.72365005636482     
   71.512815610670131     
  -253.56091413829805     
   118.68044462964959     
   197.18302188521875     
   70.879658159088024     
  -252.96381473348944     
   120.15931729378876     
   196.64750768289272     
   70.248002690604707     
  -252.35933100625144     
   121.63417360141042     
   196.11706693479053     
   69.617867641003244     
  -251.74748294323936     
   123.10505160342139     
   195.59168030263115     
   68.989271396337685     
  -251.12829034121660     
   124.57198920569110     
   195.07130971660280     
   68.362232293406379     
  -250.50177280813094     
   126.03502402856564     
   194.55594080721272     
   67.736768620222819     
  -249.86794976409797     
   127.49419358461971     
   194.04553764102963     
   67.112898616483989     
  -249.22684044234410     
   128.94953511692745     
   193.54008973747469     
   66.490640474036525     
  -248.57846389007690     
   130.40108578995850     
   193.03956424844111     
   65.870012337340697     
  -247.92283896929743     
   131.84888252182185     
   192.54395552702147     
   65.251032303932533     
  -247.25998435752220     
   133.29296218827446     
   192.05323180653249     
   64.633718424884137     
  -246.58991854848443     
   134.73336142682348     
   191.56739297805086     
   64.018088705262372     
  -245.91265985273199     
   136.17011687415885     
   191.08640981661850     
   63.404161104586144     
  -245.22822639817713     
   137.60326494778352     
   190.61028802710618     
   62.791953537282389     
  -244.53663613053772     
   139.03284210798677     
   190.13899926766402     
   62.181483873141069     
  -243.83790681376149     
   140.45888460249429     
   189.67255461715928     
   61.572769937769110     
  -243.13205603034996     
   141.88142876212297     
   189.21093090310836     
   60.965829513043779     
  -242.41910118158489     
   143.30051074389630     
   188.75413926464097     
   60.360680337565405     
  -241.69905948775423     
   144.71616678838109     
   188.30216879291416     
   59.757340107109847     
  -240.97194798814746     
   146.12843305432790     
   187.85502194701982     
   59.155826475080772     
  -240.23778354121430     
   147.53734571893060     
   187.41270719539048     
   58.556157052962043     
  -239.49658282435976     
   148.94294102289598     
   186.97521933143116     
   57.958349410770325     
  -238.74836233388280     
   150.34525516788176     
   186.54257880115324     
   57.362421077508223     
  -237.99313838469089     
   151.74432450889037     
   186.11478171384161     
   56.768389541618127     
  -237.23092710998927     
   153.14018537174422     
   185.69185470948182     
   56.176272251436970     
  -236.46174446085476     
   154.53287428206531     
   185.27379858291366     
   55.586086615652185     
  -235.68560620572100     
   155.92242777143719     
   184.86064520138368     
   54.997850003759048     
  -234.90252792976631     
   157.30888261044754     
   184.45240142906556     
   54.411579746519706     
  -234.11252503418726     
   158.69227562116555     
   184.04910438044448     
   53.827293136424139     
  -233.31561273537432     
   160.07264390401886     
   183.65076549824411     
   53.245007428153301     
  -232.51180606400109     
   161.45002464525572     
   183.25743035880285     
   52.664739839044692     
  -231.70111986395563     
   162.82445537294672     
   182.86911498422430     
   52.086507549560793     
  -230.88356879118490     
   164.19597373532844     
   182.48587110439692     
   51.510327703760424     
  -230.05916731242507     
   165.56461776861138     
   182.10772357839892     
   50.936217409773583     
  -229.22792970376491     
   166.93042569544940     
   181.73472825930719     
   50.364193740279909     
  -228.38987004913281     
   168.29343615739418     
   181.36691999682321     
   49.794273732991172     
  -227.54500223859588     
   169.65368805737037     
   181.00436075336961     
   49.226474391138190     
  -226.69333996654493     
   171.01122076302062     
   180.64709348308421     
   48.660812683962419     
  -225.83489672972698     
   172.36607396414379     
   180.29518824200849     
   48.097305547212706     
  -224.96968582512676     
   173.71828787595882     
   179.94869776412241     
   47.535969883647503     
  -224.09772034766385     
   175.06790310918979     
   179.60770011237443     
   46.976822563543102     
  -223.21901318774081     
   176.41496086003255     
   179.27225694942177     
   46.419880425208127     
  -222.33357702862284     
   177.75950278715325     
   178.94245692713281     
   45.865160275504891     
  -221.44142434361970     
   179.10157121410671     
   178.61837505571810     
   45.312678890378052     
  -220.54256739301690     
   180.44120902702457     
   178.30010110125599     
   44.762453015390996     
  -219.63701822098611     
   181.77845978528401     
   177.98773585482857     
   44.214499366270573     
  -218.72478865201242     
   183.11336780419521     
   177.68136770420017     
   43.668834629460676     
  -217.80589028734698     
   184.44597806197675     
   177.38111782951572     
   43.125475462685174     
  -216.88033450107781     
   185.77633644569806     
   177.08708506619803     
   42.584438495520956     
  -215.94813243600430     
   187.10448958369460     
   176.79940481373060     
   42.045740329981555     
  -215.00929499924558     
   188.43048511979754     
   176.51818980489671     
   41.509397541112143     
  -214.06383285758776     
   189.75437154333429     
   176.24359175497466     
   40.975426677596452     
  -213.11175643252568     
   191.07619848149659     
   175.97573951945711     
   40.443844262376565     
  -212.15307589500219     
   192.39601652789253     
   175.71480064991454     
   39.914666793286131     
  -211.18780115985055     
   193.71387753276687     
   175.46092254104499     
   39.387910743697987     
  -210.21594187988907     
   195.02983445182474     
   175.21429254553399     
   38.863592563186920     
  -209.23750743964473     
   196.34394164591623     
   174.97507696620738     
   38.341728678208661     
  -208.25250694872202     
   197.65625472316282     
   174.74348346448014     
   37.822335492795816     
  -207.26094923479127     
   198.96683084914639     
   174.51970394680126     
   37.305429389272007     
  -206.26284283609650     
   200.27572862874740     
   174.30396543257220     
   36.791026728985166     
  -205.25819599360094     
   201.58300836949167     
   174.09648799195051     
   36.279143853061086     
  -204.24701664260360     
   202.88873202943134     
   173.89752423332908     
   35.769797083178588     
  -203.22931240387709     
   204.19296346118128     
   173.70732124515084     
   35.263002722367411     
  -202.20509057429780     
   205.49576837051995     
   173.52616372460062     
   34.758777055830301     
  -201.17435811687540     
   206.79721459845442     
   173.35432826881342     
   34.257136351790720     
  -200.13712165022807     
   208.09737206047055     
   173.19213384236406     
   33.758096862367630     
  -199.09338743741620     
   209.39631306428825     
   173.03989440467430     
   33.261674824479080     
  -198.04316137407463     
   210.69411227232334     
   172.89796326868242     
   32.767886460776282     
  -196.98644897590174     
   211.99084699683843     
   172.76670083107120     
   32.276747980609969     
  -195.92325536527699     
   213.28659725307142     
   172.64649469609765     
   31.788275581031076     
  -194.85358525723606     
   214.58144596329220     
   172.53776157869336     
   31.302485447827792     
  -193.77744294439003     
   215.87547917513237     
   172.44092967485642     
   30.819393756601176     
  -192.69483228108294     
   217.16878614769382     
   172.35647261782472     
   30.339016673881787     
  -191.60575666648290     
   218.46145969232748     
   172.28487300140671     
   29.861370358289786     
  -190.51021902665246     
   219.75359623983806     
   172.22666418497082     
   29.386470961741292     
  -189.40822179549983     
   221.04529622122533     
   172.18239305950249     
   28.914334630703806     
  -188.29976689452380     
   222.33666416917163     
   172.15266129977434     
   28.444977507503896     
  -187.18485571127860     
   223.62780912891989     
   172.13808906582415     
   27.978415731690387     
  -186.06348907646401     
   224.91884479691362     
   172.13935637690068     
   27.514665441456660     
  -184.93566723954740     
   226.20988996974035     
   172.15716811901586     
   27.053742775125844     
  -183.80138984279643     
   227.50106873063299     
   172.19229478390415     
   26.595663872703035     
  -182.66065589361608     
   228.79251094151223     
   172.24553825583541     
   26.140444877498904     
  -181.51346373506621     
   230.08435247843101     
   172.31777405625988     
   25.688101937829458     
  -180.35981101441052     
   231.37673578385295     
   172.40991628189192     
   25.238651208797013     
  -179.19969464956094     
   232.66981015596718     
   172.52296257480933     
   24.792108854157885     
  -178.03311079323285     
   233.96373237527820     
   172.65795687007596     
   24.348491048282714     
  -176.86005479466513     
   235.25866705180380     
   172.81603913387841     
   23.907813978215746     
  -175.68052115867238     
   236.55478734530789     
   172.99840516689241     
   23.470093845840044     
  -174.49450350184892     
   237.85227538405960     
   173.20635993684533     
   23.035346870155955     
  -173.30199450567983     
   239.15132308358591     
   173.44127865819300     
   22.603589289680997     
  -172.10298586628704     
   240.45213267352239     
   173.70465826901210     
   22.174837364979783     
  -170.89746824057690     
   241.75491761053996     
   173.99808534390385     
   21.749107381333481     
  -169.68543118842399     
   243.05990325061924     
   174.32328248910753     
   21.326415651559035     
  -168.46686311062425     
   244.36732786928752     
   174.68208823899917     
   20.906778518989295     
  -167.24175118212335     
   245.67744353108000     
   175.07648587932914     
   20.490212360626138     
  -166.01008128035767     
   246.99051717517500     
   175.50861713892039     
   20.076733590479741     
  -164.77183790791048     
   248.30683180371688     
   175.98077768431770     
   19.666358663108380     
  -163.52700410931027     
   249.62668763634929     
   176.49546071423663     
   19.259104077374413     
  -162.27556138124018     
   250.95040359170605     
   177.05534309342443     
   18.854986380433488     
  -161.01748957559860     
   252.27831866490675     
   177.66333436216351     
   18.454022171975755     
  -159.75276679475482     
   253.61079367262295     
   178.32256859608876     
   18.056228108739447     
  -158.48136927823049     
   254.94821293709364     
   179.03645666068354     
   17.661620909319371     
  -157.20327127998266     
   256.29098636204873     
   179.80868207519205     
   17.270217359294826     
  -155.91844493538349     
   257.63955147761271     
   180.64326245508184     
   16.882034316704086     
  -154.62686011682442     
   258.99437594602580     
   181.54454642920689     
   16.497088717895217     
  -153.32848427684871     
   260.35596004424485     
   182.51728785192361     
   16.115397583786002     
  -152.02328227748029     
   261.72483970313431     
   183.56664743662495     
   15.736978026569304     
  -150.71121620432515     
   263.10158955890898     
   184.69827698753360     
   15.361847256903820     
  -149.39224516383712     
   264.48682663631547     
   185.91833355421980     
   14.990022591634657     
  -148.06632506190135     
   265.88121413797217     
   187.23357300462851     
   14.621521462092852     
  -146.73340836171769     
   267.28546593550686     
   188.65138143685974     
   14.256361423028482     
  -145.39344381863819     
   268.70035129628332     
   190.17988235013783     
   13.894560162238157     
  -144.04637618936275     
   270.12670041390930     
   191.82798767081533     
   13.536135510954637     
  -142.69214591252432     
   271.56541032144048     
   193.60552729653890     
   13.181105455074206     
  -141.33068875728034     
   273.01745177616448     
   195.52332322389933     
   12.829488147306524     
  -139.96193543608905     
   274.48387670034379     
   197.59334843130739     
   12.481301920341755     
  -138.58581117730427     
   275.96582681357853     
   199.82883666056176     
   12.136565301141644     
  -137.20223525254895     
   277.46454308853276     
   202.24447488144938     
   11.795297026474502     
  -135.81112045320231     
   278.98137665014360     
   204.85656849798357     
   11.457516059829450     
  -134.41237250929225     
   280.51780091387843     
   207.68327069132599     
   11.123241609863028     
  -133.00588944339739     
   282.07542544406346     
   210.74483492294456     
   10.792493150551612     
  -131.59156085052228     
   283.65601170598552     
   214.06389119357033     
   10.465290443246761     
  -130.16926709403245     
   285.26149088993731     
   217.66580860116741     
   10.141653560858009     
  -128.73887840567153     
   286.89398445444601     
   221.57906354159479     
   9.8216029144195307     
  -127.30025387595785     
   288.55582743100803     
   225.83573150399641     
   9.5051592823343913     
  -125.85324031883714     
   290.24959541728799     
   230.47200317523712     
   9.1923438426336990     
  -124.39767099169113     
   291.97813544110227     
   235.52885495027957     
   8.8831782086393432     
  -122.93336414845534     
   293.74460185322937     
   241.05278217447233     
   8.5776844684795019     
  -121.46012139952339     
   295.55249771953794     
   247.09672971864578     
   8.2758852289778488     
  -119.97772584724351     
   297.40572319242773     
   253.72114464249745     
   7.9778036645225709     
  -118.48593995981928     
   299.30863177724649     
   260.99529550100999     
   7.6834635716231290     
  -116.98450313914243     
   301.26609649350405     
   268.99880400847513     
   7.3928894299846633     
  -115.47312892909973     
   303.28358752356763     
   277.82355433479347     
   7.1061064710769788     
  -113.95150179983814     
   305.36726418107855     
   287.57595898259086     
   6.8231407553528678     
  -112.41927342970179     
   307.52408387344803     
   298.37978451323647     
   6.5440192594869613     
  -110.87605838937496     
   309.76193225729725     
   310.37956957547829     
   6.2687699752709003     
  -109.32142911115889     
   312.08977902911340     
   323.74490677972409     
   5.9974220221261092     
  -107.75490999901125     
   314.51786582996129     
   338.67571680717458     
   5.7300057755980873     
  -106.17597050017126     
   317.05793370601515     
   355.40890985701782     
   5.4665530146975438     
  -104.58401691458140     
   319.72350052994273     
   374.22673542387474     
   5.2070970915821375     
  -102.97838266064245     
   322.53020104562188     
   395.46745298978567     
   4.9516731278660249     
  -101.35831664067082     
   325.49620694304519     
   419.53895129819500     
   4.7003182428538501     
  -99.722969250618718     
   328.64274907778173     
   446.93640989776600     
   4.4530718202904493     
  -98.071375447544256     
   331.99477215201489     
   478.26529343682176     
   4.2099758218927539     
  -96.402434112532276     
   335.58176185279098     
   514.27169600630646     
   3.9710751581182477     
  -94.714882708968176     
   339.43879957283838     
   555.88274661155356     
   3.7364181295110783     
  -93.007265909605053     
   343.60792017242494     
   604.26107185059857     
   3.5060569558173857     
  -91.277896413645678     
   348.13987821130451     
   660.87914610038456     
   3.2800484152587548     
  -89.524805538599821     
   353.09647180705730     
   727.62225562169670     
   3.0584546234587884     
  -87.745680262271577     
   358.55363872422015     
   806.93288122973865     
   2.8413439913714096     
  -85.937782077127466     
   364.60563533344305     
   902.01827472602838     
   2.6287924154349627     
  -84.097841057809092     
   371.37077239388844     
   1017.1476319554348     
   2.4208847730496554     
  -82.221915677740526     
   378.99937963355404     
   1158.1121100565513     
   2.2177168254797288     
  -80.305204177509154     
   387.68522045897839     
   1332.8538451003112     
   2.0193976735051584     
  -78.341787065618675     
   397.68162429723048     
   1552.7101133075103     
   1.8260529770884855     
  -76.324265629507948     
   409.32695014703711     
   1833.4183414057229     
   1.6378292536147230     
  -74.243254284871455     
   423.07758770757971     
   2200.5233475232390     
   1.4548997360030176     
  -72.086606533567448     
   439.58151281400438     
   2684.5752406136289     
   1.2774725506123248     
  -69.838363183735964     
   459.71582711860617     
   3365.9478004356079     
   1.1058024595068541     
  -67.476672526884713     
   484.96043562187378     
   4256.9292172669630     
  0.94020829543130224     
  -64.972052925951644     
   516.88740475137536     
   5837.6857395453399     
  0.78109992323579602     
  -62.278159294578231     
   560.67004779796639     
   7255.9799108450261     
  0.62902208748419786     
  -59.338759432260119     
   615.08989712930293     
   13501.066085424856     
  0.48473045491818723     
  -56.010164957511805     
   716.34789276999174     
   9791.5173564406286     
  0.34933520931291734     
  -52.244834543228670     
   789.78427294329481     
   60621.966560447079     
  0.22460649288824552     
  -47.159251305503666     
   1244.4490221466585     
  -46907.509079814918     
  0.11375324118353308     
  -41.816521990017002     
   892.64270404805416     
   600286.25338440796     
   2.4170425817920786E-002
  -26.097941218818455     
   5394.7896044312174     
   470847.50089156919     
   0.0000000000000000     
   9.7043974450535995     
   8926.1458611179114     
   470847.50089156919     
   1172.2404625864276     
   144843.54889603553     
  -37721953084.701332     
   9147748675802354.0     
   1172.3567319309147     
   96842.888754039930     
  -10278707057.294271     
   11116511588005002.     
   1172.3645511771044     
   95390.750308338887     
  -7564633315.1449842     
   582506063523107.00     
   1172.3728879245959     
   94072.821754361314     
  -7410841589.9042721     
   2599269172070169.5     
   1172.3817757620170     
   92732.896962994302     
  -6668740320.4335690     
   1702689812123607.8     
   1172.3912504055263     
   91414.397326452425     
  -6143053781.8002872     
   1562951566639157.8     
   1172.4013498293682     
   90105.169297249784     
  -5621239166.5984392     
   1296702045075484.5     
   1172.4121144041010     
   88808.531013112050     
  -5153083467.5761452     
   1106093067856928.9     
   1172.4235870429184     
   87523.493399114566     
  -4721245135.9225721     
   936087917196540.62     
   1172.4358133565111     
   86250.266480364415     
  -4326037289.4831047     
   793926377824256.62     
   1172.4488418169312     
   84988.726458312827     
  -3963570225.1171341     
   672911287360346.75     
   1172.4627239309507     
   83738.842470520598     
  -3631350409.9172297     
   570417909244465.50     
   1172.4775144234227     
   82500.557776446076     
  -3326813265.1045775     
   483492352988993.56     
   1172.4932714311840     
   81273.822843184884     
  -3047677086.3638153     
   409801903048485.56     
   1172.5100567080610     
   80058.586133615652     
  -2791830344.7809086     
   347327013762115.75     
   1172.5279358415623     
   78854.796662396780     
  -2557340584.9298429     
   294364410284330.81     
   1172.5469784818765     
   77662.403292704010     
  -2342433852.6497669     
   249467177150723.44     
   1172.5672585838161     
   76481.354930462825     
  -2145483150.9520769     
   211408709711758.12     
   1172.5888546623778     
   75311.600469459663     
  -1964995956.0209005     
   179148615131863.28     
   1172.6118500626205     
   74153.088806080093     
  -1799603241.5098648     
   151804616516000.56     
   1172.6363332445903     
   73005.768835623836     
  -1648049277.9173899     
   128628512194834.80     
   1172.6623980840557     
   71869.589453690467     
  -1509182305.7505085     
   108985836848197.78     
   1172.6901441898456     
   70744.499555669492     
  -1381945961.2425561     
   92338589548142.297     
   1172.7196772386171     
   69630.448037816590     
  -1265371408.8231573     
   78230578569536.500     
   1172.7511093279115     
   68527.383795765432     
  -1158570127.6582325     
   66275011026189.820     
   1172.7845593483908     
   67435.255725839059     
  -1060727269.8827286     
   56143926166413.531     
   1172.8201533761837     
   66354.012724148532     
  -971095597.40958273     
   47559282601145.875     
   1172.8580250863008     
   65283.603686793962     
  -888989877.10163176     
   40285345768289.484     
   1172.8983161881172     
   64223.977511527017     
  -813781777.27318144     
   34122275221438.539     
   1172.9411768839525     
   63175.083095104776     
  -744895153.12943721     
   28900658022086.141     
   1172.9867663518162     
   62136.869335800133     
  -681801735.63966823     
   24476882639254.516     
   1173.0352532534196     
   61109.285132573277     
  -624017173.55234492     
   20729216273634.406     
   1173.0868162685897     
   60092.279384848458     
  -571097396.77213204     
   17554473992154.992     
   1173.1416446572564     
   59085.800992927580     
  -522635284.24321193     
   14865197687979.693     
   1173.1999388502152     
   58089.798858262628     
  -478257602.60308474     
   12587260933196.043     
   1173.2619110699029     
   57104.221883595557     
  -437622200.98847485     
   10657840644984.373     
   1173.3277859824516     
   56129.018973162572     
  -400415433.20686078     
   9023694388796.6445     
   1173.3978013823175     
   55164.139032011211     
  -366349797.34912908     
   7639703112901.4736     
   1173.4722089108072     
   54209.530967340819     
  -335161763.04578400     
   6467630901522.1289     
   1173.5512748098529     
   53265.143688095341     
  -306609788.42365885     
   5475079043585.8965     
   1173.6352807124006     
   52330.926104670529     
  -280472488.87854391     
   4634593821885.1895     
   1173.7245244708090     
   51406.827130615398     
  -256546968.07763267     
   3922914297354.3247     
   1173.8193210246552     
   50492.795680907264     
  -234647279.34274292     
   3320332202144.6450     
   1173.9200033093655     
   49588.780673291483     
  -214603017.87236148     
   2810150272277.4155     
   1174.0269232070907     
   48694.731028318667     
  -196258028.42221633     
   2378222867922.3184     
   1174.1404525412447     
   47810.595669587812     
  -179469220.02047640     
   2012566579935.4133     
   1174.2609841161172     
   46936.323523631923     
  -164105478.96581784     
   1703030276156.9895     
   1174.3889328029577     
   46071.863520493018     
  -150046671.24926004     
   1441015224218.7708     
   1174.5247366739054     
   45217.164593815694     
  -137182728.71096826     
   1219238177430.4124     
   1174.6688581851033     
   44372.175680810156     
  -125412809.67214543     
   1031530318549.4220     
   1174.8217854102957     
   43536.845722942831     
  -114644530.16722392     
   872667047916.78638     
   1174.9840333261491     
   42711.123665897350     
  -104793258.40672451     
   738223657866.18115     
   1175.1561451504699     
   41894.958459724621     
  -95781468.018227443     
   624453071320.39478     
   1175.3386937344060     
   41088.299059043158     
  -87538144.799462721     
   528182214326.61029     
   1175.5322830096227     
   40291.094423445269     
  -79998242.892122999     
   446724224155.67426     
   1175.7375494913231     
   39503.293517351682     
  -73102186.151548982     
   377804081198.17230     
   1175.9551638378423     
   38724.845310443896     
  -66795410.706292093     
   319495554134.71112     
   1176.1858324673910     
   37955.698777546357     
  -61027946.042821780     
   270167849339.54083     
   1176.4302992323278     
   37195.802898863607     
  -55754030.279509544     
   228440333206.36371     
   1176.6893471511421     
   36445.106660029654     
  -50931758.222159281     
   193144257665.24377     
   1176.9638001980697     
   35703.559051873170     
  -46522757.965301551     
   163290268449.07370     
   1177.2545251500089     
   34971.109070804065     
  -42491895.069473512     
   138040933734.91522     
   1177.5624334900756     
   34247.705718242949     
  -38807000.964151256     
   116687446782.81828     
   1177.8884833668014     
   33533.298000703937     
  -35438624.215210877     
   98629907064.140778     
   1178.2336816075799     
   32827.834929461220     
  -32359802.453126505     
   83360614931.555405     
   1178.5990857845286     
   32131.265520119436     
  -29545853.378937095     
   70449927457.159302     
   1178.9858063304455     
   31443.538792160354     
  -26974183.168438073     
   59534277355.048744     
   1179.3950087019955     
   30764.603768385066     
  -24624110.939686008     
   50306030650.872475     
   1179.8279155866524     
   30094.409474076940     
  -22476707.842463292     
   42504896618.468788     
   1180.2858091492533     
   29432.904936104700     
  -20514649.629910253     
   35910655769.578537     
   1180.7700333132780     
   28780.039181832341     
  -18722081.544040825     
   30337002138.865524     
   1181.2819960711433     
   28135.761237824750     
  -17084494.527072426     
   25626330794.245449     
   1181.8231718168956     
   27500.020128267268     
  -15588611.783173816     
   21645324641.502151     
   1182.3951036936840     
   26872.764873164371     
  -14222284.852903705     
   18281218917.544548     
   1182.9994059472988     
   26253.944486312750     
  -12974398.388715830     
   15438638754.613716     
   1183.6377662758518     
   25643.507972825049     
  -11834782.934470089     
   13036923104.367270     
   1184.3119481643398     
   25041.404326371117     
  -10794134.994847313     
   11007858954.212288     
   1185.0237931913907     
   24447.582526070921     
  -9843943.8449263982     
   9293764463.1301136     
   1185.7752232938840     
   23861.991532832912     
  -8976424.4626360498     
   7845866248.9841566     
   1186.5682429733999     
   23284.580285308810     
  -8184456.1137079457     
   6622926525.4708204     
   1187.4049414265387     
   22715.297695267822     
  -7461526.0891454238     
   5590081209.8560905     
   1188.2874945790675     
   22154.092642439460     
  -6801678.1838691439     
   4717856938.3801413     
   1189.2181670015716     
   21600.913968618672     
  -6199465.5078944871     
   3981339354.6089158     
   1190.1993136818000     
   21055.710471184229     
  -5649907.2701908071     
   3359469406.3834343     
   1191.2333816261869     
   20518.430895768772     
  -5148449.2104813680     
   2834448146.1578012     
   1192.3229112600625     
   19989.023928116996     
  -4690927.3580855438     
   2391233110.8462420     
   1193.4705375928584     
   19467.438185020066     
  -4273534.8579038475     
   2017112469.5950565     
   1194.6789911110841     
   18953.622204407518     
  -3892791.5840700883     
   1701344612.2246318     
   1195.9510983580394     
   18447.524433551516     
  -3545516.3474298976     
   1434853908.2004964     
   1197.2897821550539     
   17949.093219447117     
  -3228801.3632480088     
   1209971574.4865201     
   1198.6980614145132     
   17458.276784796552     
  -2939989.1905682553     
   1020222608.6978865     
   1200.1790504899927     
   16975.023253693496     
  -2676650.5013103434     
   860125488.05509949     
   1201.7359580034438     
   16499.280477436972     
  -2436567.7588189328     
   725089691.27214134     
   1203.3720850835227     
   16030.996629419853     
  -2217705.8125361288     
   611106900.08181429     
   1205.0908229427810     
   15570.117804808635     
  -2018236.9487976367     
   515227867.63908076     
   1206.8956497144834     
   15116.597246211983     
  -1836377.1645507030     
   433514397.83329576     
   1208.7901264622665     
   14670.359400746733     
  -1670906.7891062610     
   367450028.01262772     
   1210.7778922675834     
   14231.439419082402     
  -1519238.6314229292     
   302314046.23880059     
   1212.8626582909003     
   13799.441162219220     
  -1384300.7607476644     
   278736551.16682148     
   1215.0482006927798     
   13375.642367037524     
  -1249761.5582717219     
   154776290.75978103     
   1217.3383522902691     
   12954.817250363481     
  -1168975.0641830137     
   396029519.24881619     
   1219.7369928122939     
   12557.000396310872     
  -945442.25011530309     
   71882612.518829182     
   1246.3436455604572     
   9177.5881304624036     
  -406322.65622408420     
   18731929.547664840     
   1267.0407856843949     
   7497.1985283606991     
  -265833.18461659789     
   11007250.339822898     
   1284.2943128880027     
   6374.4185491493890     
  -183278.80706792616     
   5742798.6086948179     
   1299.1745979449624     
   5565.7019877227858     
  -140207.81750271501     
   3848916.8516578814     
   1312.2726933806846     
   4936.8300911777960     
  -111340.94111528090     
   2602231.8060122365     
   1323.9595475986275     
   4428.9172319641211     
  -91824.202570189125     
   1901083.7005349293     
   1334.4876438452950     
   4005.4415384982053     
  -77566.074816177163     
   1430667.3204059822     
   1344.0388139008207     
   3644.4361766749316     
  -66836.069913132291     
   1114112.1666364972     
   1352.7495869081547     
   3331.1454302337042     
  -58480.228663358561     
   888185.36079823726     
   1360.7258269508554     
   3055.3977624318786     
  -51818.838457371785     
   722862.41667382815     
   1368.0517483418371     
   2809.8572404576539     
  -46397.370332318074     
   598277.47220046900     
   1374.7957559639074     
   2589.0880913998221     
  -41910.289290814559     
   502356.17939155299     
   1381.0143861996423     
   2388.9558233093408     
  -38142.617945377904     
   427052.30833939428     
   1386.7550570880749     
   2206.2499643638153     
  -34939.725632832451     
   366958.31718731101     
   1392.0580424374853     
   2038.4318046469150     
  -32187.538253927618     
   318305.82574108604     
   1396.9579233635427     
   1883.4623476099223     
  -29800.244560869469     
   278415.89808272821     
   1401.4846779524696     
   1739.6814228946264     
  -27712.125325249013     
   245341.70652660594     
   1405.6645141905879     
   1605.7209532657550     
  -25872.062526299465     
   217643.12331984309     
   1409.5205168567647     
   1480.4414491965047     
  -24239.739101400643     
   194237.16668245397     
   1413.0731570661017     
   1362.8847005647976     
  -22782.960351282240     
   174297.51626009951     
   1416.3406987140097     
   1252.2379772382633     
  -21475.728979331492     
   157185.31957578438     
   1419.3395263716029     
   1147.8065570836516     
  -20296.839082513110     
   142400.73833119014     
   1422.0844125315828     
   1048.9923755147961     
  -19228.833545029185     
   129548.42614047727     
   1424.5887374548718     
   955.27724077978394     
  -18257.220348975607     
   118312.56225868191     
   1426.8646715634254     
   866.20949957725611     
  -17369.876132035490     
   108438.54241547041     
   1428.9233279387686     
   781.39334158736870     
  -16556.587063919462     
   99719.380582448415     
   1430.7748907389091     
   700.48014465369226     
  -15808.691709551098     
   91985.490449263001     
   1432.4287240506469     
   623.16141405186079     
  -15118.800531181627     
   85096.923167936911     
   1433.8934647218812     
   549.16297870535141     
  -14480.573607422100     
   78937.411618084225     
   1435.1771019806547     
   478.24018713607995     
  -13888.543020286468     
   73409.758172043017     
   1436.2870460820895     
   410.17390500037340     
  -13337.969833996145     
   68432.231449909101     
   1437.2301877867444     
   344.76716017007840     
  -12824.728098121826     
   63935.728854886780     
   1438.0129501323197     
   281.84231459549835     
  -12345.210131710175     
   59861.524850251502     
   1438.6413336918110     
   221.23866752788996     
  -11896.248695333292     
   56159.471380138297     
   1439.1209562980252     
   162.81041413960105     
  -11475.052659982253     
   52786.550130038770     
   1439.4570880440951     
   106.42489865462795     
  -11079.153534006962     
   49705.700285947707     
   1439.6546822327111     
   51.961112864954615     
  -10706.360781862353     
   46884.863849526802     
   1439.7184028359845     
 -0.69159984717856560     
  -10354.724302990902     
   44296.203723072140     
   1439.6526489376561     
  -51.634667542325516     
  -10022.502775067862     
   41915.459841440512     
   1439.4615765555161     
  -100.96126654563759     
  -9708.1368262570595     
   39721.416454386926     
   1439.1491181811200     
  -148.75717411840316     
  -9410.2262028491568     
   37695.458925899002     
   1438.7190003236019     
  -195.10151527778839     
  -9127.5102609049136     
   35821.203916529492     
   1438.1747593025880     
  -240.06741900887806     
  -8858.8512315309417     
   34084.188628165401     
   1437.5197555003160     
  -283.72259662975472     
  -8603.2198168197028     
   32471.609590112865     
   1436.7571862537864     
  -326.12985303403866     
  -8359.6827448938548     
   30972.101234450711     
   1435.8900975431275     
  -367.34753986036179     
  -8127.3919856354760     
   29575.548356663578     
   1434.9213946115094     
  -407.42995825685176     
  -7905.5753729604985     
   28272.926017729489     
   1433.8538516342553     
  -446.42771775882187     
  -7693.5284278275276     
   27056.162941344493     
   1432.6901205397303     
  -484.38805684280931     
  -7490.6072057674437     
   25918.024184850925     
   1431.4327390717151     
  -521.35512991818064     
  -7296.2220243810616     
   24852.010234178284     
   1430.0841381719272     
  -557.37026484819512     
  -7109.8319476247243     
   23852.270045088131     
   1428.6466487518535     
  -592.47219452297338     
  -6930.9399222865632     
   22913.525477835516     
   1427.1225079148674     
  -626.69726553169676     
  -6759.0884812027962     
   22031.006206512193     
   1425.5138646825026     
  -660.07962657133874     
  -6593.8559346539550     
   21200.392454481680     
   1423.8227852726147     
  -692.65139888608701     
  -6434.8529912453423     
   20417.765643701048     
   1422.0512579717924     
  -724.44283073649399     
  -6281.7197489175860     
   19679.564727853613     
   1420.2011976397193     
  -755.48243764243466     
  -6134.1230134586840     
   18982.548321941686     
   1418.2744498790967     
  -785.79712992869167     
  -5991.7539010441214     
   18323.760993530763     
   1416.2727949011589     
  -815.41232891528364     
  -5854.3256935926402     
   17700.504059851650     
   1414.1979511136617     
  -844.35207293212466     
  -5721.5719131437527     
   17110.309314222271     
   1412.0515784554573     
  -872.63911419820181     
  -5593.2445932870851     
   16550.916226470221     
   1409.8352814993198     
  -900.29500748539090     
  -5469.1127215885590     
   16020.251376873315     
   1407.5506123425241     
  -927.34019138001736     
  -5348.9608362620093     
   15516.410468610942     
   1405.1990733027610     
  -953.79406286504093     
  -5232.5877577474266     
   15037.642156059688     
   1402.7821194352712     
  -979.67504586335201     
  -5119.8054415769784     
   14582.333672212268     
   1400.3011608855666     
  -1005.0006543148829     
  -5010.4379390353870     
   14148.998023529644     
   1397.7575650907545     
  -1029.7875502971187     
  -4904.3204538589143     
   13736.262572117497     
   1395.1526588412778     
  -1054.0515976431859     
  -4801.2984845680339     
   13342.858593132483     
   1392.4877302138068     
  -1077.8079114674047     
  -4701.2270451195400     
   12967.612257922417     
   1389.7640303850478     
  -1101.0709039631665     
  -4603.9699531851220     
   12609.436217438895     
   1386.9827753353734     
  -1123.8543268000151     
  -4509.3991815543304     
   12267.322132928246     
   1384.1451474503970     
  -1146.1713104177943     
  -4417.3942655573683     
   11940.334043130850     
   1381.2522970279122     
  -1168.0344004822725     
  -4327.8417602338868     
   11627.602159317928     
   1378.3053436969888     
  -1189.4555917429548     
  -4240.6347440390027     
   11328.317533074722     
   1375.3053777554426     
  -1210.4463595094046     
  -4155.6723625409422     
   11041.726920356259     
   1372.2534614313863     
  -1231.0176889423526     
  -4072.8594106382698     
   10767.128360939469     
   1369.1506300740946     
  -1251.1801023387764     
  -3992.1059479312239     
   10503.867162608176     
   1365.9978932789975     
  -1270.9436845691337     
  -3913.3269442116625     
   10251.331966884381     
   1362.7962359512353     
  -1290.3181068158128     
  -3836.4419544600296     
   10008.951611755665     
   1359.5466193118493     
  -1309.3126487453926     
  -3761.3748173718623     
   9776.1918657399383     
   1356.2499818503752     
  -1327.9362192347692     
  -3688.0533783788132     
   9552.5527423404037     
   1352.9072402273100     
  -1346.1973757627443     
  -3616.4092328112602     
   9337.5658117300100     
   1349.5192901296639     
  -1364.1043425678308     
  -3546.3774892232850     
   9130.7920050619869     
   1346.0870070825617     
  -1381.6650276638522     
  -3477.8965491853201     
   8931.8192962310532     
   1342.6112472196462     
  -1398.8870387979746     
  -3410.9079044635873     
   8740.2608897078535     
   1339.0928480148248     
  -1415.7776984286104     
  -3345.3559477907784     
   8555.7533189068563     
   1335.5326289777252     
  -1432.3440577928350     
  -3281.1877978989769     
   8377.9548075158273     
   1331.9313923150501     
  -1448.5929101296888     
  -3218.3531368426079     
   8206.5437873980882     
   1328.2899235598672     
  -1464.5308031178881     
  -3156.8040584371220     
   8041.2174718424394     
   1324.6089921707303     
  -1480.1640505824769     
  -3096.4949273983038     
   7881.6905032339873     
   1320.8893521023920     
  -1495.4987435225328     
  -3037.3822486240488     
   7727.6939599720590     
   1317.1317423497499     
  -1510.5407605039034     
  -2979.4245439242586     
   7578.9739700247856     
   1313.3368874665589     
  -1525.2957774615866     
  -2922.5822391490728     
   7435.2909927450974     
   1309.5054980603320     
  -1539.7692769512180     
  -2866.8175567034850     
   7296.4186808484037     
   1305.6382712647664     
  -1553.9665568844696     
  -2812.0944165971218     
   7162.1431186203999     
   1301.7358911909378     
  -1567.8927387839810     
  -2758.3783432074688     
   7032.2619652952135     
   1297.7990293584260     
  -1581.5527755881692     
  -2705.6363784677546     
   6906.5837812058753     
   1293.8283451074617     
  -1594.9514590346103     
  -2653.8370001087105     
   6784.9272827611849     
   1289.8244859931133     
  -1608.0934266486022     
  -2602.9500454880017     
   6667.1206917024329     
   1285.7880881624683     
  -1620.9831683630728     
  -2552.9466403002334     
   6553.0012704934452     
   1281.7197767157036     
  -1633.6250327907521     
  -2503.7991307715324     
   6442.4145573260321     
   1277.6201660518868     
  -1646.0232331716600     
  -2455.4810215915868     
   6335.2140926583561     
   1273.4898602002929     
  -1658.1818530153805     
  -2407.9669158966494     
   6231.2607897123089     
   1269.3294531379800     
  -1670.1048514550566     
  -2361.2324599738067     
   6130.4224661021581     
   1265.1395290943185     
  -1681.7960683336862     
  -2315.2542914780406     
   6032.5736552587332     
   1260.9206628431259     
  -1693.2592290350403     
  -2270.0099890636002     
   5937.5948929783535     
   1256.6734199830269     
  -1704.4979490761150     
  -2225.4780273662627     
   5845.3726753353694     
   1252.3983572066136     
  -1715.5157384752838     
  -2181.6377323012471     
   5755.7988850800884     
   1248.0960225589561     
  -1726.3160059076949     
  -2138.4692406631466     
   5668.7706397874481     
   1243.7669556859739     
  -1736.9020626615145     
  -2095.9534608647405     
   5584.1898867113241     
   1239.4116880731567     
  -1747.2771264054625     
  -2054.0720367144058     
   5501.9632481215731     
   1235.0307432750894     
  -1757.4443247781319     
  -2012.8073123534946     
   5422.0015898944393     
   1230.6246371362167     
  -1767.4066988100890     
  -1972.1423004292865     
   5344.2200247796291     
   1226.1938780032517     
  -1777.1672061867707     
  -1932.0606502434391     
   5268.5374280706992     
   1221.7389669296181     
  -1786.7287243612116     
  -1892.5466195329088     
   5194.8764223323860     
   1217.2603978722871     
  -1796.0940535259574     
  -1853.5850463654160     
   5123.1631219778546     
   1212.7586578813562     
  -1805.2659194492476     
  -1815.1613229505820     
   5053.3268607567561     
   1208.2342272826968     
  -1814.2469761853613     
  -1777.2613714949061     
   4985.3001755514879     
   1203.6875798539768     
  -1823.0398086645441     
  -1739.8716201782699     
   4919.0185325231096     
   1199.1191829943539     
  -1831.6469351679507     
  -1702.9789811843466     
   4854.4201581607877     
   1194.5294978881166     
  -1840.0708096959070     
  -1666.5708299981407     
   4791.4460285151517     
   1189.9189796625335     
  -1848.3138242328630     
  -1630.6349847842771     
   4730.0395573415653     
   1185.2880775401645     
  -1856.3783109150843     
  -1595.1596881042153     
   4670.1466028357072     
   1180.6372349858668     
  -1864.2665441068020     
  -1560.1335885829476     
   4611.7153014318046     
   1175.9668898487228     
  -1871.9807423878151     
  -1525.5457238222089     
   4554.6959109710278     
   1171.2774744991029     
  -1879.5230704585954     
  -1491.3855044899262     
   4499.0408038731593     
   1166.5694159610659     
  -1886.8956409659725     
  -1457.6426984608775     
   4444.7042438283879     
   1161.8431360402894     
  -1894.1005162537049     
  -1424.3074166321644     
   4391.6424272939785     
   1157.0990514477141     
  -1901.1397100413540     
  -1391.3700984274597     
   4339.8132061235365     
   1152.3375739190769     
  -1908.0151890358766     
  -1358.8214993815332     
   4289.1762969895317     
   1147.5591103304957     
  -1914.7288744772156     
  -1326.6526771541116     
   4239.6927938230610     
   1142.7640628102704     
  -1921.2826436231021     
  -1294.8549812004385     
   4191.3255262374114     
   1137.9528288470415     
  -1927.6783311754873     
  -1263.4200397536579     
   4144.0386515968121     
   1133.1258013944582     
  -1933.9177306495380     
  -1232.3397498666818     
   4097.7977356050778     
   1128.2833689724873     
  -1940.0025956913289     
  -1201.6062668496438     
   4052.5697643973635     
   1123.4259157654938     
  -1945.9346413424948     
  -1171.2119936166634     
   4008.3227908902873     
   1118.5538217172211     
  -1951.7155452582488     
  -1141.1495726849871     
   3965.0263234748272     
   1113.6674626227825     
  -1957.3469488781086     
  -1111.4118752589256     
   3922.6507647198750     
   1108.7672102177851     
  -1962.8304585525646     
  -1081.9919945235267     
   3881.1678522013117     
   1103.8534322646856     
  -1968.1676466279534     
  -1052.8832356320167     
   3840.5501592051869     
   1098.9264926364892     
  -1973.3600524906285     
  -1024.0791094379779     
   3800.7714726900044     
   1093.9867513978829     
  -1978.4091835727054     
  -995.57332339280288     
   3761.8063142225506     
   1089.0345648839036     
  -1983.3165163212777     
  -967.35977603613367     
   3723.6303356098656     
   1084.0702857762242     
  -1988.0834971326658     
  -939.43254851905965     
   3686.2199139260806     
   1079.0942631771504     
  -1992.7115432518749     
  -911.78589916461397     
   3649.5523280360626     
   1074.1068426814061     
  -1997.2020436415473     
  -884.41425670434353     
   3613.6056466497362     
   1069.1083664457860     
  -2001.5563598191945     
  -857.31221435447048     
   3578.3587230924663     
   1064.0991732567534     
  -2005.7758266649089     
  -830.47452393127696     
   3543.7911244444163     
   1059.0795985960528     
  -2009.8617532009819     
  -803.89609049794376     
   3509.8831000705527     
   1054.0499747044082     
  -2013.8154233453452     
  -777.57196724741470     
   3476.6156619441485     
   1049.0106306433693     
  -2017.6380966379209     
  -751.49734978283345     
   3443.9703530324291     
   1043.9618923553751     
  -2021.3310089427157     
  -725.66757213509027     
   3411.9294094892862     
   1038.9040827220895     
  -2024.8953731269632     
  -700.07810156392065     
   3380.4756636413313     
   1033.8375216210695     
  -2028.3323797160895     
  -674.72453408661056     
   3349.5924788129596     
   1028.7625259808237     
  -2031.6431975275448     
  -649.60259049551337     
   3319.2637650691013     
   1023.6794098343106     
  -2034.8289742844274     
  -624.70811225749503     
   3289.4740105239266     
   1018.5884843709293     
  -2037.8908372080175     
  -600.03705717856565     
   3260.2081476387270     
   1013.4900579870542     
  -2040.8298935911421     
  -575.58549607127520     
   3231.4516128886994     
   1008.3844363351574     
  -2043.6472313537570     
  -551.34960897460985     
   3203.1903072807581     
   1003.2719223715654     
  -2046.3439195803685     
  -527.32568167000420     
   3175.4105782011238     
   998.15281640289436     
  -2048.9210090403772     
  -503.51010233349575     
   3148.0991932589395     
   993.02741613120384     
  -2051.3795326921709     
  -479.89935838405415     
   3121.2433321193403     
   987.89601669791057     
  -2053.7205061716140     
  -456.49003339315914     
   3094.8305652512063     
   982.75891072650040     
  -2055.9449282654814     
  -433.27880415377501     
   3068.8488598164754     
   977.61638836407417     
  -2058.0537813701285     
  -410.26243770515146     
   3043.2865046244588     
   972.46873732176482     
  -2060.0480319366925     
  -387.43778892046799     
   3018.1322006602245     
   967.31624291405797     
  -2061.9286309025329     
  -364.80179741551626     
   2993.3749122822378     
   962.15918809705079     
  -2063.6965141100050     
  -342.35148557339949     
   2969.0039935483160     
   956.99785350567834     
  -2065.3526027129928     
  -320.08395562178708     
   2945.0090499937205     
   951.83251748993962     
  -2066.8978035714144     
  -297.99638774683416     
   2921.3800523263189     
   946.66345615015098     
  -2068.3330096341674     
  -276.08603735438675     
   2898.1071726627392     
   941.49094337125666     
  -2069.6591003114522     
  -254.35023355941621     
   2875.1809475393120     
   936.31525085622059     
  -2070.8769418364827     
  -232.78637645287134     
   2852.5921170497018     
   931.13664815852837     
  -2071.9873876165525     
  -211.39193557499857     
   2830.3316905542092     
   925.95540271382231     
  -2072.9912785752294     
  -190.16444789584196     
   2808.3909611201511     
   920.77177987069365     
  -2073.8894434841877     
  -169.10151568744081     
   2786.7613820510405     
   915.58604292065672     
  -2074.6826992867113     
  -148.20080532205799     
   2765.4347189112718     
   910.39845312732416     
  -2075.3718514123420     
  -127.46004493022343     
   2744.4028923165606     
   905.20926975480768     
  -2075.9576940827624     
  -106.87702323784922     
   2723.6580545695706     
   900.01875009536263     
  -2076.4410106104283     
  -86.449587828577421     
   2703.1925785702742     
   894.82714949629667     
  -2076.8225736887230     
  -66.175643489300342     
   2682.9990037110811     
   889.63472138616248     
  -2077.1031456748501     
  -46.053150961467217     
   2663.0700596589445     
   884.44171730025153     
  -2077.2834788660389     
  -26.080125514025113     
   2643.3986835396986     
   879.24838690540639     
  -2077.3643157682927     
  -6.2546353874773608     
   2623.9779492463254     
   874.05497802416994     
  -2077.3463893586818     
   13.425199231870099     
   2604.8011220188264     
   868.86173665828596     
  -2077.2304233414843     
   32.961207647011314     
   2585.8616198834834     
   863.66890701156797     
  -2077.0171323978766     
   52.355169796137027     
   2567.1530046841544     
   858.47673151215020     
  -2076.7072224300582     
   71.608817331268199     
   2548.6690040604235     
   853.28545083413655     
  -2076.3013907995755     
   90.723834861721400     
   2530.4034787066389     
   848.09530391865985     
  -2075.8003265600410     
   109.70186095202121     
   2512.3504196672948     
   842.90652799436600     
  -2075.2047106849122     
   128.54448909952595     
   2494.5039570491394     
   837.71935859733492     
  -2074.5152162902200     
   147.25326877739451     
   2476.8583491939016     
   832.53402959045093     
  -2073.7325088522857     
   165.82970639634877     
   2459.4079664167571     
   827.35077318223466     
  -2072.8572464209337     
   184.27526614447447     
   2442.1472941199886     
   822.16981994514720     
  -2071.8900798284462     
   202.59137085037440     
   2425.0709438759409     
   816.99139883337739     
  -2070.8316528939968     
   220.77940292944396     
   2408.1736205335724     
   811.81573720012352     
  -2069.6826026239646     
   238.84070508344578     
   2391.4501190177398     
   806.64306081437849     
  -2068.4435594088159     
   256.77658097607883     
   2374.8953627497635     
   801.47359387722759     
  -2067.1151472158840     
   274.58829619670212     
   2358.5043622349922     
   796.30755903766988     
  -2065.6979837781087     
   292.27707891346415     
   2342.2721464079445     
   791.14517740796998     
  -2064.1926807807959     
   309.84412001152413     
   2326.1939820047514     
   785.98666857854914     
  -2062.5998440435760     
   327.29057487655939     
   2310.2650204431347     
   780.83225063242401     
  -2060.9200737000597     
   344.61756252988334     
   2294.4806979628574     
   775.68214015920069     
  -2059.1539643743236     
   361.82616776460441     
   2278.8363045287483     
   770.53655226863054     
  -2057.3021053547905     
   378.91744004857037     
   2263.3274403529499     
   765.39570060373524     
  -2055.3650807650411     
   395.89239585121715     
   2247.9495027457397     
   760.25979735350757     
  -2053.3434697326084     
   412.75201712181058     
   2232.6982490800697     
   755.12905326519331     
  -2051.2378465548290     
   429.49725398991075     
   2217.5691832335301     
   750.00367765616204     
  -2049.0487808626940     
   446.12902286416261     
   2202.5581641805402     
   744.88387842536963     
  -2046.7768377827949     
   462.64820909551634     
   2187.6608372249229     
   739.76986206441995     
  -2044.4225780966192     
   479.05566537470361     
   2172.8731217032996     
   734.66183366822963     
  -2041.9865583987139     
   495.35221378747804     
   2158.1907893250968     
   729.55999694529999     
  -2039.4693312524766     
   511.53864470741661     
   2143.6098266689328     
   724.46455422760187     
  -2036.8714453446894     
   527.61571840743329     
   2129.1260970140306     
   719.37570648007534     
  -2034.1934456383333     
   543.58416413503892     
   2114.7356634625903     
   714.29365330975020     
  -2031.4358735239682     
   559.44468161100792     
   2100.4344348809436     
   709.21859297448827     
  -2028.5992669702591     
   575.19793987261539     
   2086.2185724577889     
   704.15072239135213     
  -2025.6841606726625     
   590.84457916604845     
   2072.0840122055824     
   699.09023714460284     
  -2022.6910862016034     
   606.38520925759076     
   2058.0269713404145     
   694.03733149332822     
  -2019.6205721496028     
   621.82041154264346     
   2044.0434394453273     
   688.99219837870498     
  -2016.4731442773998     
   637.15073733848385     
   2030.1296552289818     
   683.95502943089582     
  -2013.2493256596720     
   652.37670975270089     
   2016.2816571081510     
   678.92601497558337     
  -2009.9496368298376     
   667.49882218101232     
   2002.4956714546734     
   673.90534404014238     
  -2006.5745959250928     
   682.51753971692210     
   1988.7678313256256     
   668.89320435945035     
  -2003.1247188296709     
   697.43329845186395     
   1975.0942577354065     
   663.88978238133916     
  -1999.6005193200790     
   712.24650538487981     
   1961.4712181791069     
   658.89526327168551     
  -1996.0025092078138     
   726.95753952122277     
   1947.8947298217922     
   653.90983091914302     
  -1992.3311984840236     
   741.56674999488655     
   1934.3611132841104     
   648.93366793951293     
  -1988.5870954631750     
   756.07445834451710     
   1920.8663548332208     
   643.96695567975632     
  -1984.7707069272992     
   770.48095600576653     
   1907.4067298562975     
   639.00987422164337     
  -1980.8825382710857     
   784.78650647968857     
   1893.9782539348716     
   634.06260238504126     
  -1976.9230936464260     
   798.99134338420038     
   1880.5771095501486     
   629.12531773083879     
  -1972.8928761087009     
   813.09567170582613     
   1867.1993042193913     
   624.19819656350421     
  -1968.7923877632177     
   827.09966648747195     
   1853.8409794041113     
   619.28141393327712     
  -1964.6221299124165     
   841.00347383300254     
   1840.4980589416512     
   614.37514363798959     
  -1960.3826032046463     
   854.80720927506513     
   1827.1666318792475     
   609.47955822451468     
  -1956.0743077839234     
   868.51095901415920     
   1813.8425869912944     
   604.59482898983902     
  -1951.6977434403464     
   882.11477841659428     
   1800.5218793728930     
   599.72112598175772     
  -1947.2534097630250     
   895.61869251189069     
   1787.2003494497717     
   594.85861799918371     
  -1942.7418062939134     
   909.02269513276428     
   1773.8738657345643     
   590.00747259207276     
  -1938.1634326832673     
   922.32674912577318     
   1760.5381241465059     
   585.16785606095470     
  -1933.5187888478104     
   935.53078505687233     
   1747.1889310116612     
   580.33993345606893     
  -1928.8083751300696     
   948.63470203945951     
   1733.8218433746133     
   575.52386857609770     
  -1924.0326924603091     
   961.63836586476941     
   1720.4325296749769     
   570.71982396649196     
  -1919.1922425210539     
   974.54160983733141     
   1707.0164285820117     
   565.92796091738239     
  -1914.2875279138311     
   987.34423305169685     
   1693.5690498358460     
   561.14843946107089     
  -1909.3190523288883     
   1000.0460009254655     
   1680.0856746203247     
   556.38141836909301     
  -1904.2873207178618     
   1012.6466434851181     
   1666.5616493303914     
   551.62705514884601     
  -1899.1928394695115     
   1025.1458558550958     
   1652.9921054987324     
   546.88550603977308     
  -1894.0361165882580     
   1037.5432966463361     
   1639.3721056963009     
   542.15692600909551     
  -1888.8176618780444     
   1049.8385874390585     
   1625.6967137118299     
   537.44146874708315     
  -1883.5379871274670     
   1062.0313127918971     
   1611.9606745284354     
   532.73928666185486     
  -1878.1976063008601     
   1074.1210178508607     
   1598.1588712657526     
   528.05053087369674     
  -1872.7970357327697     
   1086.1072093853536     
   1584.2858012528811     
   523.37535120888901     
  -1867.3367943270691     
   1097.9893528947505     
   1570.3360950084623     
   518.71389619302852     
  -1861.8174037608142     
   1109.7668736073135     
   1556.3039860802614     
   514.06631304383620     
  -1856.2393886930386     
   1121.4391535029158     
   1542.1838095283977     
   509.43274766343512     
  -1850.6032769790954     
   1133.0055320743786     
   1527.9695262261487     
   504.81334463008659     
  -1844.9095998901066     
   1144.4653035210749     
   1513.6551341524732     
   500.20824718936990     
  -1839.1588923387360     
   1155.8177170272184     
   1499.2342712985073     
   495.61759724478986     
  -1833.3516931110130     
   1167.0619740619572     
   1484.7005901761211     
   491.04153534779704     
  -1827.4885451046375     
   1178.1972284882779     
   1470.0473583513829     
   486.48020068720336     
  -1821.5699955742268     
   1189.2225836759135     
   1455.2678379010413     
   481.93373107797584     
  -1815.5965963838867     
   1200.1370924601711     
   1440.3548914457938     
   477.40226294938907     
  -1809.5689042673712     
   1210.9397541460148     
   1425.3013553977630     
   472.88593133251783     
  -1803.4874810962276     
   1221.6295143114978     
   1410.0996264026564     
   468.38486984704826     
  -1797.3528941566749     
   1232.2052615095181     
   1394.7420778330595     
   463.89921068738607     
  -1791.1657164351680     
   1242.6658270932658     
   1379.2206001961767     
   459.42908460803926     
  -1784.9265269134478     
   1253.0099815947374     
   1363.5270288239162     
   454.97462090825053     
  -1778.6359108736838     
   1263.2364343109166     
   1347.6527135398471     
   450.53594741585431     
  -1772.2944602137502     
   1273.3438296624656     
   1331.5888921511089     
   446.11319047033186     
  -1765.9027737737101     
   1283.3307463535987     
   1315.3262967070909     
   441.70647490503558     
  -1759.4614576738788     
   1293.1956935789021     
   1298.8555135112215     
   437.31592402855324     
  -1752.9711256651060     
   1302.9371099302361     
   1282.1666211041065     
   432.94165960518109     
  -1746.4323994913093     
   1312.5533595885167     
   1265.2493997550143     
   428.58380183447201     
  -1739.8459092671212     
   1322.0427300866795     
   1248.0932781189078     
   424.24246932982481     
  -1733.2122938677232     
   1331.4034296725711     
   1230.6871510457711     
   419.91777909607760     
  -1726.5322013352782     
   1340.6335833054145     
   1213.0196320521040     
   415.60984650606690     
  -1719.8062893006502     
   1349.7312305458051     
   1195.0787207599158     
   411.31878527611110     
  -1713.0352254219067     
   1358.6943209515048     
   1176.8521005301886     
   407.04470744037644     
  -1706.2196878402644     
   1367.5207117054811     
   1158.3267535338068     
   402.78772332407937     
  -1699.3603656551081     
   1376.2081623569848     
   1139.4893368531045     
   398.54794151547731     
  -1692.4579594182574     
   1384.7543323833829     
   1120.3257252950802     
   394.32546883659842     
  -1685.5131816489911     
   1393.1567753230961     
   1100.8213937468788     
   390.12041031265608     
  -1678.5267573712429     
   1401.4129357761976     
   1080.9609978826279     
   385.93286914009207     
  -1671.4994246736514     
   1409.5201432603174     
   1060.7287057915526     
   381.76294665318943     
  -1664.4319352941166     
   1417.4756085537538     
   1040.1077851937757     
   377.61074228919165     
  -1657.3250552303750     
   1425.2764169427073     
   1019.0809591795631     
   373.47635355186168     
  -1650.1795653776771     
   1432.9195241365539     
   997.62994871232388     
   369.35987597341119     
  -1642.9962621954558     
   1440.4017487518965     
   975.73583726445838     
   365.26140307472480     
  -1635.7759584047478     
   1447.7197675313798     
   953.37863419704331     
   361.18102632380106     
  -1628.5194837176996     
   1454.8701072878578     
   930.53757143811413     
   357.11883509232700     
  -1621.2276856017959     
   1461.8491390736435     
   907.19073329876392     
   353.07491661029684     
  -1613.9014300801782     
   1468.6530695733845     
   883.31528913017405     
   349.04935591858271     
  -1606.5416025706402     
   1475.2779342418605     
   858.88713485785797     
   345.04223581935651     
  -1599.1491087656523     
   1481.7195877532947     
   833.88113547286548     
   341.05363682425866     
  -1591.7248755555956     
   1487.9736962693410     
   808.27071605615811     
   337.08363710020120     
  -1584.2698519983228     
   1494.0357266397623     
   782.02812054427648     
   333.13231241268636     
  -1576.7850103378639     
   1499.9009375438443     
   755.12403654085369     
   329.19973606651450     
  -1569.2713470744598     
   1505.5643678179006     
   727.52767484897186     
   325.28597884374705     
  -1561.7298840914666     
   1511.0208253792680     
   699.20666725826447     
   321.39110893878126     
  -1554.1616698395594     
   1516.2648753837047     
   670.12680921730680     
   317.51519189038481     
  -1546.5677805849680     
   1521.2908264528348     
   640.25219367582849     
   313.65829051052833     
  -1538.9493217240724     
   1526.0927179054033     
   609.54480311775978     
   309.82046480984252     
  -1531.3074291694868     
   1530.6643039287867     
   577.96467229378641     
   306.00177191951644     
  -1523.6432708122375     
   1534.9990389709901     
   545.46945342584524     
   302.20226600943954     
  -1515.9580480651307     
   1539.0900598716839     
   512.01454707189623     
   298.42199820237829     
  -1508.2529974930148     
   1542.9301689747231     
   477.55266188468147     
   294.66101648396210     
  -1500.5293925357307     
   1546.5118139388583     
   442.03390817843717     
   290.91936560823979     
  -1492.7885453302581     
   1549.8270682501966     
   405.40532344370121     
   287.19708699854880     
  -1485.0318086391924     
   1552.8676081760243     
   367.61095042689578     
   283.49421864342310     
  -1477.2605778929919     
   1555.6246903042261     
   328.59132816396749     
   279.81079498724444     
  -1469.4762933540676     
   1558.0891252654558     
   288.28351247057685     
   276.14684681532214     
  -1461.6804424118816     
   1560.2512516089851     
   246.62054470076669     
   272.50240113306091     
  -1453.8745620186235     
   1562.1009056942407     
   203.53144736405264     
   268.87748103885389     
  -1446.0602412755143     
   1563.6273915494712     
   158.94058207213308     
   265.27210559030880     
  -1438.2391241818530     
   1564.8194459150122     
   112.76765514581042     
   261.68628966338582     
  -1430.4129125587440     
   1565.6652033286059     
   64.927000463920507     
   258.12004380399407     
  -1422.5833691608420     
   1566.1521558320851     
   15.327484819136188     
   254.57337407155794     
  -1414.7523209913415     
   1566.2671119682286     
  -36.128237242609508     
   251.04628187402560     
  -1406.9216628359486     
   1565.9961501889093     
  -89.543915297283178     
   247.53876379375080     
  -1399.0933610334159     
   1565.3245708241795     
  -145.03053974935602     
   244.05081140363265     
  -1391.2694575019152     
   1564.2368417760595     
  -202.70664247232594     
   240.58241107284775     
  -1383.4520740425814     
   1562.7165419575169     
  -262.69917590012136     
   237.13354376145398     
  -1375.6434169423421     
   1560.7462981382660     
  -325.14408748037727     
   233.70418480308504     
  -1367.8457819032908     
   1558.3077174821633     
  -390.18709079901703     
   230.29430367488786     
  -1360.0615593238326     
   1555.3813143011707     
  -457.98467038024535     
   226.90386375378210     
  -1352.2932399648962     
   1551.9464292733187     
  -528.70478080286591     
   223.53282205804069     
  -1344.5434210331698     
   1547.9811434172973     
  -602.52819086566410     
   220.18112897310107     
  -1336.8148127196621     
   1543.4621819858048     
  -679.64931357716148     
   216.84872796041887     
  -1329.1102452343628     
   1538.3648121339761     
  -760.27781768785258     
   213.53555524806782     
  -1321.4326763827744     
   1532.6627285013171     
  -844.63971881638804     
   210.24153950166848     
  -1313.7851997349956     
   1526.3279306101942     
  -932.97927013891353     
   206.96660147409614     
  -1306.1710534432596     
   1519.3305860841524     
  -1025.5604105561351     
   203.71065363226967     
  -1298.5936297705371     
   1511.6388830049814     
  -1122.6690113066948     
   200.47359975915873     
  -1291.0564853994738     
   1503.2188654201809     
  -1224.6147685663607     
   197.25533452896323     
  -1283.5633525992837     
   1494.0342546559336     
  -1331.7339266220790     
   194.05574305321394     
  -1276.1181513371280     
   1484.0462502062678     
  -1444.3917104617719     
   190.87470039531451     
  -1268.7250024306682     
   1473.2133123778046     
  -1562.9856878797548     
   187.71207105078875     
  -1261.3882418504265     
   1461.4909197187062     
  -1687.9489135308081     
   184.56770839020922     
  -1254.1124362939620     
   1448.8313028672255     
  -1819.7540888764513     
   181.44145406145952     
  -1246.9024001687922     
   1435.1831472006518     
  -1958.9176557845312     
   178.33313734761924     
  -1239.7632141388349     
   1420.4912647822680     
  -2106.0050171801290     
   175.24257447634858     
  -1232.7002454089954     
   1404.6962271534167     
  -2261.6358644815846     
   172.16956787618548     
  -1225.7191699456876     
   1387.7339581698052     
  -2426.4908089069545     
   169.11390537464086     
  -1218.8259968575055     
   1369.5352771030025     
  -2601.3183596189592     
   166.07535933237969     
  -1212.0270951912335     
   1350.0253894058608     
  -2786.9434508120585     
   163.05368570709390     
  -1205.3292234339067     
   1329.1233135247699     
  -2984.2766293620525     
   160.04862303989640     
  -1198.7395620530835     
   1306.7412388045550     
  -3194.3251291864954     
   157.05989135617614     
  -1192.2657494552332     
   1282.7838003356569     
  -3418.2051736128305     
   154.08719097183425     
  -1185.9159218005600     
   1257.1472615335599     
  -3657.1563797377944     
   151.13020119464906     
  -1179.6987571750124     
   1229.7185886855270     
  -3912.5584485198947     
   148.18857890916499     
  -1173.6235247024943     
   1200.3744003216273     
  -4185.9502746955268     
   145.26195703193778     
  -1167.7001392685370     
   1168.9797732614115     
  -4479.0525461389834     
   142.34994282215322     
  -1161.9392226374698     
   1135.3868791653683     
  -4793.7936963372858     
   139.45211603052789     
  -1156.3521718734494     
   1099.4334264428394     
  -5132.3407486522638     
   136.56802686693527     
  -1150.9512361302723     
   1060.9408708279466     
  -5497.1350858532142     
   133.69719376431661     
  -1145.7496030589925     
   1019.7123576840484     
  -5890.9351626278522     
   130.83910091304267     
  -1140.7614963048713     
   975.53034396433839     
  -6316.8665204956123     
   127.99319553589095     
  -1136.0022858323091     
   928.15384506062230     
  -6778.4818600925091     
   125.15888486906267     
  -1131.4886131418825     
   877.31523110992725     
  -7279.8321579874446     
   122.33553280902500     
  -1127.2385338392953     
   822.71648992502264     
  -7825.5525728853181     
   119.52245617822977     
  -1123.2716805004118     
   764.02484562838140     
  -8420.9654032349226     
   116.71892055467956     
  -1119.6094493735804     
   700.86760510412080     
  -9072.2053382658887     
   113.92413560056903     
  -1116.2752151981524     
   632.82606506712511     
  -9786.3714177808251     
   111.13724981342698     
  -1113.2945793369001     
   559.42827943377051     
  -10571.713630438973     
   108.35734460880565     
  -1110.6956575703020     
   480.14042720547633     
  -11437.862150226436     
   105.58342762595389     
  -1108.5094153495913     
   394.35646107877989     
  -12396.112009993667     
   102.81442512621143     
  -1106.7700601443848     
   301.38562100382524     
  -13459.777600838126     
   100.04917332695679     
  -1105.5155028693814     
   200.43728899754143     
  -14644.638650602707     
   97.286408480360592     
  -1104.7879033990926     
   90.602499118018613     
  -15969.504066759389     
   94.524755463981364     
  -1104.6343191047542     
  -29.168781382674254     
  -17456.931972384384     
   91.762714596773705     
  -1105.1074804861498     
  -160.09577117556015     
  -19134.155711378829     
   88.998646325805552     
  -1106.2667247616159     
  -303.60193901089832     
  -21034.287059669816     
   86.230753341047446     
  -1108.1791273390390     
  -461.35909195841856     
  -23197.894128894630     
   83.457059561279280     
  -1110.9208833137482     
  -635.34329792513233     
  -25675.093497494039     
   80.675385284047039     
  -1114.5790078064517     
  -827.90649915633344     
  -28528.356679161767     
   77.883317593338006     
  -1119.2534469899676     
  -1041.8691742500516     
  -31836.320616414534     
   75.078174851014452     
  -1125.0597238727755     
  -1280.6415788731556     
  -35699.039111921767     
   72.256963733978367     
  -1132.1322887504900     
  -1548.3843722125750     
  -40245.308011777561     
   69.416326776838190     
  -1140.6288101367736     
  -1850.2241823009003     
  -45643.130886405823     
   66.552477676436709     
  -1150.7357397523986     
  -2192.5476639489520     
  -52114.655896917218     
   63.661120612657704     
  -1162.6756278702101     
  -2583.4075831758228     
  -59959.017496939196     
   60.737348385938873     
  -1176.7168973641571     
  -3033.1002144028771     
  -69583.899816679812     
   57.775512017753890     
  -1193.1870965577341     
  -3554.9794630279648     
  -81565.495174588825     
   54.769051193853457     
  -1212.4913469073979     
  -4166.7206768373944     
  -96702.521494855930     
   51.710269845456438     
  -1235.1381225696127     
  -4891.9895880487984     
  -116262.06109770987     
   48.590033009402376     
  -1261.7779841554395     
  -5763.9550462816433     
  -141808.26494853047     
   45.397347575834765     
  -1293.2566643546320     
  -6827.5170333955994     
  -177137.34673752633     
   42.118766162446612     
  -1330.7155747729396     
  -8156.0471339270771     
  -223415.64494367124     
   38.737511061475047     
  -1375.6848537852677     
  -9831.6644710045766     
  -301873.29115640873     
   35.232134253893697     
  -1430.5033003494746     
  -12095.714154677693     
  -378510.56402760686     
   31.574363561990424     
  -1498.0789441983791     
  -14934.543384884684     
  -666293.13253828685     
   27.725414475142944     
  -1585.2446573578977     
  -19931.741878921952     
  -550855.48035024956     
   23.629122328124556     
  -1695.2319070090721     
  -24063.157981548735     
  -2757439.7908619829     
   19.197562826484869     
  -1867.2496929954832     
  -44743.956413014079     
   1617614.5858830600     
   14.275064094319356     
  -2060.6392015752426     
  -32611.847018891393     
  -25941554.515296120     
   8.5143052572115199     
  -2710.1025838315281     
  -227173.50588361677     
  -20429720.695060521     
   0.0000000000000000     
  -4229.0273762819561     
  -380396.41109656740     
  -20429720.695060521     
  -43.851851851851855     
  -1634.8551813530769     
   379214573.21027100     
  -90542231980527.422     
  -43.853198034691978     
  -1148.0527308741173     
   107587877.26868874     
  -109719991775166.97     
  -43.853290812844136     
  -1132.7212278456982     
   80799963.964380443     
  -7108028510427.7334     
  -43.853389877922318     
  -1118.6646534008557     
   78923320.893804938     
  -26563162398455.895     
  -43.853495647023806     
  -1104.3644564685007     
   71339436.643236697     
  -17701706292577.102     
  -43.853608564170102     
  -1090.2433918893289     
   65874231.740623288     
  -16214053084912.896     
  -43.853729101981607     
  -1076.1837680472520     
   60460929.081757516     
  -13508974148715.729     
  -43.853857763451103     
  -1062.2183501241632     
   55583707.471994460     
  -11551374698172.631     
  -43.853995083821275     
  -1048.3380172238938     
   51073846.120427437     
  -9805072642563.4043     
  -43.854141632571917     
  -1034.5453092073492     
   46934233.192984402     
  -8339543517449.8408     
  -43.854298015522588     
  -1020.8395195991877     
   43126814.846202336     
  -7088750067327.0391     
  -43.854464877056934     
  -1007.2208459505644     
   39627061.934338078     
  -6026310659233.3477     
  -43.854642902474943     
  -993.68923406751344     
   36409709.512237951     
  -5122695190909.2012     
  -43.854832820479764     
  -980.24469976030412     
   33452207.596015036     
  -4354472415249.8936     
  -43.855035405806071     
  -966.88723955361604     
   30733631.692714453     
  -3701307307208.7900     
  -43.855251481997136     
  -953.61685537949074     
   28234780.099797979     
  -3146004748809.1729     
  -43.855481924338022     
  -940.43354762938498     
   25937975.266458489     
  -2673913061511.8608     
  -43.855727662952752     
  -927.33731722139339     
   23826959.862515386     
  -2272578990988.8545     
  -43.855989686073443     
  -914.32816499057526     
   21886777.701135453     
  -1931408224543.1160     
  -43.856269043489789     
  -901.40609185185758     
   20103672.379048537     
  -1641392679702.9448     
  -43.856566850187463     
  -888.57109870539227     
   18464989.892772272     
  -1394870717078.1064     
  -43.856884290184418     
  -875.82318655293909     
   16959091.474609107     
  -1185327275094.8625     
  -43.857222620574255     
  -863.16235643833738     
   15575272.128075950     
  -1007221988896.1852     
  -43.857583175786125     
  -850.58860943086052     
   14303686.184245471     
  -855843896285.75281     
  -43.857967372070895     
  -838.10194665099550     
   13135278.302418899     
  -727187007703.58948     
  -43.858376712223624     
  -825.70236933244132     
   12061720.503344066     
  -617844999893.19897     
  -43.858812790552527     
  -813.38987869516575     
   11075354.133000581     
  -524921991558.76495     
  -43.859277298104857     
  -801.16447602937853     
   10169135.706960274     
  -445955365328.87817     
  -43.859772028160485     
  -789.02616271462557     
   9336588.4122790452     
  -378851747131.02332     
  -43.860298882003846     
  -776.97494015344591     
   8571756.1218924187     
  -321831196532.49146     
  -43.860859874985358     
  -765.01080983931047     
   7869162.0830806112     
  -273380624685.25095     
  -43.861457142883310     
  -753.13377332484959     
   7223770.2693673093     
  -232213643006.77432     
  -43.862092948577413     
  -741.34383220711595     
   6630950.2615569513     
  -197236817664.73740     
  -43.862769689045116     
  -729.64098816166688     
   6086444.4645284414     
  -167520552231.46826     
  -43.863489902691946     
  -718.02524293803469     
   5586338.5196799701     
  -142274772870.39920     
  -43.864256277026705     
  -706.49659833799558     
   5127033.4678581739     
  -120827842469.76669     
  -43.865071656692592     
  -695.05505625236583     
   4705220.6798764253     
  -102608944436.55519     
  -43.865939051864657     
  -683.70061860527267     
   4317858.3883008529     
  -87132908787.610260     
  -43.866861647023988     
  -672.43328742957738     
   3962150.3054004749     
  -73987377113.542648     
  -43.867842810118418     
  -661.25306481013081     
   3635525.9593503149     
  -62821924459.909630     
  -43.868886102118886     
  -650.15995288033082     
   3335622.4429740803     
  -53338731610.864426     
  -43.869995286980185     
  -639.15395387220133     
   3060267.7988143759     
  -45284713671.381310     
  -43.871174342013717     
  -628.23507005809211     
   2807465.6576815229     
  -38444816923.929184     
  -43.872427468678943     
  -617.40330378696160     
   2575381.0602106904     
  -32636289129.070477     
  -43.873759103799237     
  -606.65865746495103     
   2362327.5499870279     
  -27703860339.269665     
  -43.875173931206071     
  -596.00113354043970     
   2166755.1292950609     
  -23515593428.173336     
  -43.876676893814384     
  -585.43073454045577     
   1987239.3349958828     
  -19959395384.489265     
  -43.878273206129677     
  -574.94746301829753     
   1822471.0946552048     
  -16940032870.277428     
  -43.879968367185505     
  -564.55132157265450     
   1671247.4255519425     
  -14376598712.053978     
  -43.881768173907673     
  -554.24231284126631     
   1532462.8910558699     
  -12200361692.404818     
  -43.883678734898531     
  -544.02043948325615     
   1405101.7244449847     
  -10352935621.120533     
  -43.885706484631804     
  -533.88570417306039     
   1288230.5963714765     
  -8784725089.9204636     
  -43.887858198044860     
  -523.83810959464029     
   1180991.9563097884     
  -7453603023.0036745     
  -43.890141005511417     
  -513.87765842383408     
   1082597.9188954760     
  -6323788655.3003473     
  -43.892562408173170     
  -504.00435330789861     
   992324.62901482091     
  -5364892258.4788866     
  -43.895130293604076     
  -494.21819686241389     
   909507.08874943305     
  -4551104145.7459698     
  -43.897852951775420     
  -484.51919164755537     
   833534.39998395136     
  -3860505724.6962309     
  -43.900739091283597     
  -474.90734014521121     
   763845.38534144266     
  -3274483494.8778176     
  -43.903797855795865     
  -465.38264473528176     
   699924.56662611815     
  -2777231718.0356803     
  -43.907038840661620     
  -455.94510767386333     
   641298.46184552321     
  -2355329241.3153348     
  -43.910472109628536     
  -446.59473106560012     
   587532.18706482311     
  -1997380587.6924713     
  -43.914108211593380     
  -437.33151682587277     
   538226.32593637658     
  -1693710548.8933702     
  -43.917958197307300     
  -428.15546664963051     
   493014.05556935346     
  -1436104992.7984605     
  -43.922033635943940     
  -419.06658197147908     
   451558.50229306222     
  -1217590548.8622217     
  -43.926346631426334     
  -410.06486392195302     
   413550.31197095849     
  -1032247542.1515747     
  -43.930909838394761     
  -401.15031327936941     
   378705.41527775797     
  -875051018.40780604     
  -43.935736477682752     
  -392.32293041823868     
   346762.97448426503     
  -741735766.23357713     
  -43.940840351151792     
  -383.58271524918064     
   317483.49545570434     
  -628681649.71256304     
  -43.946235855717170     
  -374.92966715747161     
   290647.09225925320     
  -532816206.08577353     
  -43.951937996377538     
  -366.36378493108862     
   266051.89273869491     
  -451531967.33989751     
  -43.957962398038845     
  -357.88506668525224     
   243512.57183080391     
  -382616186.84832317     
  -43.964325315899693     
  -349.49350977990008     
   222859.00503482646     
  -324191220.44708264     
  -43.971043644138838     
  -341.18911072443291     
   203935.02967979357     
  -274663864.30051017     
  -43.978134922617336     
  -332.97186508098508     
   186597.30706387636     
  -232682348.92036948     
  -43.985617341276729     
  -324.84176735630552     
   170714.27678111393     
  -197099823.77514303     
  -43.993509741880743     
  -316.79881088044897     
   156165.19581786258     
  -166943359.38350025     
  -44.001831616711073     
  -308.84298767965862     
   142839.25521168177     
  -141387617.64102733     
  -44.010603103787837     
  -300.97428833779441     
   130634.76898509389     
  -119732514.50967753     
  -44.019844978141251     
  -293.19270184272278     
   119458.42839247653     
  -101384247.88555573     
  -44.029578638613728     
  -285.49821542402969     
   109224.61699967625     
  -85839197.198704526     
  -44.039826089619801     
  -277.89081437472458     
   99854.781368761556     
  -72670257.391698167     
  -44.050609917235008     
  -270.37048185915796     
   91276.852835048077     
  -61515238.725071661     
  -44.061953258923936     
  -262.93719870686323     
   83424.716365101485     
  -52067022.190902978     
  -44.073879766151286     
  -255.59094318896169     
   76237.722640342312     
  -44065205.200434975     
  -44.086413559047848     
  -248.33169077718506     
   69660.239821620547     
  -37289011.675150201     
  -44.099579172225326     
  -241.15941388610997     
   63641.241831217936     
  -31551275.677286860     
  -44.113401490749347     
  -234.07408159478652     
   58133.930235735636     
  -26693337.503768902     
  -44.127905675188167     
  -227.07565935039295     
   53095.386840693929     
  -22580710.866145249     
  -44.143117074555235     
  -220.16410863973118     
   48486.254949835740     
  -19099414.263709854     
  -44.159061125856098     
  -213.33938668414143     
   44270.445485302465     
  -16152834.114630621     
  -44.175763238833312     
  -206.60144593055588     
   40414.871342941420     
  -13659146.489595463     
  -44.193248664376746     
  -199.95023421777213     
   36889.188122156185     
  -11548854.449938459     
  -44.211542344929647     
  -193.38569219870436     
   33665.611228457929     
  -9763615.8751235921     
  -44.230668745072720     
  -186.90776129428284     
   30718.549645720268     
  -8252204.0455172276     
  -44.250651660307874     
  -180.51635060928876     
   28024.982016100745     
  -6977197.6563264234     
  -44.271514001889365     
  -174.21146311436794     
   25562.243216194482     
  -5887053.2147490643     
  -44.293277555362067     
  -167.99270304044703     
   23315.183117211258     
  -5004034.0288180485     
  -44.315962710262504     
  -161.86118673001172     
   21249.725056858486     
  -4128033.1626541340     
  -44.339588158217673     
  -155.81211741667528     
   19407.177507462035     
  -3816909.9809697620     
  -44.364170556437479     
  -149.86362463199686     
   17564.849966949427     
  -2127145.1934538442     
  -44.389724153337582     
  -143.94473815004918     
   16454.572664442596     
  -5437947.5652017593     
  -44.416260372748795     
  -138.33053565722582     
   13385.206208356536     
  -1003183.9195559103     
  -44.694103921832692     
  -90.214203107116461     
   5861.3268116872077     
  -267757.76307556994     
  -44.887189852075494     
  -65.928027106347358     
   3853.1435886204335     
  -157390.40850880361     
  -45.030386997545435     
  -49.613379322785256     
   2672.7155248044064     
  -83078.715898181123     
  -45.139014078758279     
  -37.807527621854121     
   2049.6251555680474     
  -55819.406475767784     
  -45.221594918816798     
  -28.606015715434530     
   1630.9796069997894     
  -37938.849107463298     
  -45.283509130078940     
  -21.162471101200516     
   1346.4382386938146     
  -27799.814476084193     
  -45.328434440941294     
  -14.951526429158024     
   1137.9396301231832     
  -20986.953557910136     
  -45.359029055475261     
  -9.6553336577529265     
   980.53747843885719     
  -16384.987959973962     
  -45.377295045816275     
  -5.0598647898081479     
   857.65006873905236     
  -13093.144969062958     
  -45.384788975251318     
  -1.0171109142828183     
   759.45148147108023     
  -10678.499776504968     
  -45.382752032336839     
   2.5799246222631131     
   679.36273314729306     
  -8855.2246252014847     
  -45.372194566583779     
   5.8107028262770530     
   612.94854845828183     
  -7448.8156534424252     
  -45.353953268834807     
   8.7357802750664195     
   557.08243105746351     
  -6342.8464873482317     
  -45.328731159929397     
   11.402264058715952     
   509.51108240235192     
  -5458.8903164948142     
  -45.297126350678788     
   13.847465277293436     
   468.56940502864074     
  -4742.2060601990279     
  -45.259653225673816     
   16.101395938807912     
   433.00285957714800     
  -4153.8132438807761     
  -45.216758371286375     
   18.188526238370883     
   401.84926024804224     
  -3665.3426923208167     
  -45.168832768793465     
   20.129047364130081     
   374.35919005563613     
  -3255.7798010864103     
  -45.116221277004684     
   21.939797443137891     
   349.94084154748805     
  -2909.3013185114728     
  -45.059230110970269     
   23.634952251153237     
   328.12108165865203     
  -2613.8195754533831     
  -44.998132814512886     
   25.226548542406750     
   308.51743484275164     
  -2359.9787615273135     
  -44.933175083857250     
   26.724886114841873     
   290.81759413129674     
  -2140.4511694092644     
  -44.864578703156347     
   28.138840626071929     
   274.76421036072730     
  -1949.4351878295429     
  -44.792544785201223     
   29.476109768103761     
   260.14344645200572     
  -1782.2918594701021     
  -44.717256462550942     
   30.743409027998727     
   246.77625750597994     
  -1635.2780672364688     
  -44.638881139591334     
   31.946628851767944     
   234.51167200170642     
  -1505.3481757857512     
  -44.557572390577150     
   33.090961933480493     
   223.22156068331327     
  -1390.0048323940562     
  -44.473471569814684     
   34.181007146289666     
   212.79652444035790     
  -1287.1855346100790     
  -44.386709185945186     
   35.220855039717520     
   203.14263293078230     
  -1195.1755172508672     
  -44.297406081507532     
   36.214158663422978     
   194.17881655140079     
  -1112.5402414020632     
  -44.205674450686800     
   37.164192616653693     
   185.83476474088530     
  -1038.0726083777281     
  -44.111618721750041     
   38.073902578951035     
   178.04922017805234     
  -970.75136151161610     
  -44.015336325666574     
   38.945947091812954     
   170.76858496671520     
  -909.70805415793870     
  -43.916918368469346     
   39.782732990631068     
   163.94577456053071     
  -854.20062733062912     
  -43.816450221786567     
   40.586445601671272     
   157.53926985555097     
  -803.59214754862694     
  -43.714012043473097     
   41.359074598182495     
   151.51232874893628     
  -757.33356827150476     
  -43.609679238259965     
   42.102436237522085     
   145.83232698689997     
  -714.94969743285071     
  -43.503522866711513     
   42.818192565629715     
   140.47020425615358     
  -676.02767755577361     
  -43.395610009453300     
   43.507868067956316     
   135.39999667448529     
  -640.20752067418709     
  -43.286004092546705     
   44.172864160316095     
   130.59844026942892     
  -607.17424115103086     
  -43.174765178991748     
   44.814471844641659     
   126.04463346079618     
  -576.65133896001578     
  -43.061950230598185     
   45.433882799340140     
   121.71974841859605     
  -548.39533534670534     
  -42.947613343849333     
   46.032199128895371     
   117.60678340349575     
  -522.19118816862488     
  -42.831805962868138     
   46.610441961134690     
   113.69034949223106     
  -497.84844205887521     
  -42.714577072162882     
   47.169559050307242     
   109.95648617678950     
  -475.19794769352410     
  -42.595973371466442     
   47.710431519671936     
   106.39250156908808     
  -454.08910022281322     
  -42.476039434674647     
   48.233879856888194     
   102.98683331741698     
  -434.38746661594467     
  -42.354817854628358     
   48.740669258476231     
   99.728927317797400     
  -415.97276525963275     
  -42.232349375260888     
   49.231514405716602     
   96.609131578350144     
  -398.73713561173753     
  -42.108673012441976     
   49.707083742315632     
   93.618603061262107     
  -382.58363486792285     
  -41.983826164686349     
   50.168003314468173     
   90.749225799752679     
  -367.42496097980501     
  -41.857844714753945     
   50.614860225448560     
   87.993538592404150     
  -353.18232552177130     
  -41.730763123047957     
   51.048205749807053     
   85.344671150990862     
  -339.78448984537238     
  -41.602614513611400     
   51.468558146377404     
   82.796287477150571     
  -327.16692228146201     
  -41.473430753431884     
   51.876405203970378     
   80.342535560039593     
  -315.27105673996272     
  -41.343242525684971     
   52.272206549456698     
   77.978002634489897     
  -304.04365387253137     
  -41.212079397476955     
   52.656395744119038     
   75.697675230445910     
  -293.43623098035721     
  -41.079969882587577     
   53.029382190940389     
   73.496903498093232     
  -283.40457021930922     
  -40.946941499659772     
   53.391552872739240     
   71.371369221448418     
  -273.90827403211637     
  -40.813020826237072     
   53.743273938708384     
   69.317057166207533     
  -264.91038734960574     
  -40.678233549007814     
   54.084892154776618     
   67.330229261085492     
  -256.37704713470816     
  -40.542604510579352     
   54.416736231448269     
   65.407401407575179     
  -248.27718390270070     
  -40.406157753072932     
   54.739118041287966     
   63.545322528304922     
  -240.58225256387237     
  -40.268916558801607     
   55.052333736693917     
   61.740955634075874     
  -233.26598999612409     
  -40.130903488268252     
   55.356664777551870     
   59.991460709104942     
  -226.30420235855391     
  -39.992140415698103     
   55.652378877303171     
   58.294179191415793     
  -219.67457724110326     
  -39.852648562300168     
   55.939730874936984     
   56.646619862107514     
  -213.35650623626569     
  -39.712448527434098     
   56.218963539755585     
   55.046446065335537     
  -207.33093955904832     
  -39.571560317842732     
   56.490308314965532     
   53.491464018642674     
  -201.58024203760885     
  -39.430003375096483     
   56.753986005520545     
   51.979612203360603     
  -196.08807447738724     
  -39.287796601382574     
   57.010207415140897     
   50.508951644780197     
  -190.83927793451193     
  -39.144958383760660     
   57.259173936903522     
   49.077657060271363     
  -185.81977887371917     
  -39.001506616995819     
   57.501078101350998     
   47.684008718718466     
  -181.01649239265623     
  -38.857458725070643     
   57.736104085712228     
   46.326385025773540     
  -176.41724492729961     
  -38.712831681469403     
   57.964428187498712     
   45.003255688818797     
  -172.01069908328947     
  -38.567642028319774     
   58.186219265334991     
   43.713175445694120     
  -167.78628367901817     
  -38.421905894470584     
   58.401639149744483     
   42.454778318101482     
  -163.73413674085228     
  -38.275639012577621     
   58.610843026271098     
   41.226772292545093     
  -159.84504741196645     
  -38.128856735263980     
   58.813979793094852     
   40.027934436955341     
  -156.11040426129591     
  -37.981574050416079     
   59.011192395199728     
   38.857106404995619     
  -152.52215535340397     
  -37.833805595671727     
   59.202618136811829     
   37.713190239845105     
  -149.07275482055610     
  -37.685565672152492     
   59.388388973858170     
   36.595144578690935     
  -145.75513963923456     
  -37.536868257488287     
   59.568631787883383     
   35.501981031396667     
  -142.56267907001774     
  -37.387727018178992     
   59.743468642807805     
   34.432760938371537     
  -139.48915499078527     
  -37.238155321334155     
   59.913017025843587     
   33.386592275940643     
  -136.52872415291017     
  -37.088166245829136     
   60.077390073645425     
   32.362626844793823     
  -133.67589573503327     
  -36.937772592913113     
   60.236696784824360     
   31.360057626781071     
  -130.92550571949590     
  -36.786986896301912     
   60.391042219726025     
   30.378116333884847     
  -128.27269087374791     
  -36.635821431786304     
   60.540527688441564     
   29.416071152331739     
  -125.71287427067392     
  -36.484288226384159     
   60.685250927810650     
   28.473224595301684     
  -123.24173828456099     
  -36.332399067063072     
   60.825306268194325     
   27.548911558167475     
  -120.85521383910265     
  -36.180165509058064     
   60.960784790725675     
   26.642497454374205     
  -118.54945890706837     
  -36.027598883807457     
   61.091774475643042     
   25.753376512571201     
  -116.32084506987813     
  -35.874710306528350     
   61.218360342360839     
   24.880970174547116     
  -114.16594635830027     
  -35.721510683451768     
   61.340624581739355     
   24.024725576859861     
  -112.08151929616105     
  -35.568010718736303     
   61.458646681136848     
   23.184114182138654     
  -110.06449957065446     
  -35.414220921077629     
   61.572503542680593     
   22.358630435358744     
  -108.11198439291222     
  -35.260151610030462     
   61.682269595150018     
   21.547790552411900     
  -106.22122331273144     
  -35.105812922058249     
   61.788016899974963     
   20.751131377566416     
  -104.38961313620813     
  -34.951214816324907     
   61.889815251616497     
   19.968209279044853     
  -102.61468287522808     
  -34.796367080242291     
   61.987732272707809     
   19.198599157480643     
  -100.89408854606559     
  -34.641279334785921     
   62.081833504334973     
   18.441893493385148     
  -99.225607188687363     
  -34.485961039590862     
   62.172182491667108     
   17.697701439469995     
  -97.607125518478369     
  -34.330421497839033     
   62.258840865260993     
   16.965647998081405     
  -96.036636730305162     
  -34.174669860948342     
   62.341868418312700     
   16.245373222604115     
  -94.512233253004666     
  -34.018715133073563     
   62.421323180052234     
   15.536531473206580     
  -93.032100728583615     
  -33.862566175428299     
   62.497261485529599     
   14.838790717742203     
  -91.594511596867449     
  -33.706231710436732     
   62.569738042025875     
   14.151831880765695     
  -90.197823581197326     
  -33.549720325723406     
   62.638805992237550     
   13.475348203906716     
  -88.840470333089797     
  -33.393040477948887     
   62.704516974438341     
   12.809044676408540     
  -87.520960804885846     
  -33.236200496498576     
   62.766921179805294     
   12.152637470371896     
  -86.237873156429742     
  -33.079208587031644     
   62.826067407035467     
   11.505853421698687     
  -84.989850847927528     
  -32.922072834896589     
   62.882003114440565     
   10.868429540339230     
  -83.775601036881142     
  -32.764801208419627     
   62.934774469622816     
   10.240112532562621     
  -82.593888595382410     
  -32.607401562071750     
   62.984426396874468     
   9.6206583680972528     
  -81.443534291420605     
  -32.449881639519987     
   63.031002622446991     
   9.0098318609115964     
  -80.323411806401623     
  -32.292249076568048     
   63.074545717780175     
   8.4074062723635841     
  -79.232445827342275     
  -32.134511403991361     
   63.115097140782730     
   7.8131629286585174     
  -78.169605602889661     
  -31.976676050271188     
   63.152697275320968     
   7.2268908866368440     
  -77.133908525447055     
  -31.818750344232164     
   63.187385468969303     
   6.6483865726959905     
  -76.124412474019223     
  -31.660741517587606     
   63.219200069098896     
   6.0774534791408463     
  -75.140216485358849     
  -31.502656707396497     
   63.248178457435500     
   5.5139018555006540     
  -74.180457541085090     
  -31.344502958435960     
   63.274357083134106     
   4.9575484239425158     
  -73.244309560389652     
  -31.186287225492812     
   63.297771494449563     
   4.4082161022395923     
  -72.330980637652004     
  -31.028016375577621     
   63.318456369073807     
   3.8657337474572020     
  -71.439711911597954     
  -30.869697190064514     
   63.336445543212747     
   3.3299359081202171     
  -70.569775756104505     
  -30.711336366759802     
   63.351772039457920     
   2.8006625899494324     
  -69.720474370754005     
  -30.552940521902382     
   63.364468093513217     
   2.2777590321687771     
  -68.891137905490908     
  -30.394516192098678     
   63.374565179838335     
   1.7610754978775949     
  -68.081124276493668     
  -30.236069836194787     
   63.382094036247537     
   1.2504670658038919     
  -67.289815866316687     
  -30.077607837088379     
   63.387084687529061     
  0.74579344680651627     
  -66.516620629269539     
  -29.919136503482711     
   63.389566468126297     
  0.24691879208699435     
  -65.760969150770393     
  -29.760662071585088     
   63.389568043915155     
 -0.24628847654378402     
  -65.022314390615932     
  -29.602190706751941     
   63.387117433137611     
 -0.73395583447340396     
  -64.300130875701697     
  -29.443728505082607     
   63.382242026511328     
  -1.2162068160411672     
  -63.593912046780986     
  -29.285281494963805     
   63.374968606580239     
  -1.6931611563920250     
  -62.903173268174683     
  -29.126855638566667     
   63.365323366299506     
  -2.1649349559033251     
  -62.227444699911317     
  -28.968456833298216     
   63.353331926931865     
  -2.6316407911526603     
  -61.566277293198226     
  -28.810090913208914     
   63.339019355276854     
  -3.0933878708516476     
  -60.919237680215353     
  -28.651763650358003     
   63.322410180216089     
  -3.5502821534532627     
  -60.285907237503388     
  -28.493480756138222     
   63.303528408688123     
  -4.0024264577345390     
  -59.665885210698946     
  -28.335247882561319     
   63.282397541051751     
  -4.4499205968147812     
  -59.058783534503547     
  -28.177070623505912     
   63.259040585876406     
  -4.8928614733235580     
  -58.464228964401549     
  -28.018954515929007     
   63.233480074216700     
  -5.3313431905565700     
  -57.881861548808402     
  -27.860905041042493     
   63.205738073359882     
  -5.7654571521726332     
  -57.311334743408565     
  -27.702927625455899     
   63.175836200072574     
  -6.1952921627481983     
  -56.752313071048860     
  -27.545027642286627     
   63.143795633388756     
  -6.6209345107810655     
  -56.204474546621825     
  -27.387210412238762     
   63.109637126937102     
  -7.0424680698807292     
  -55.667506728235367     
  -27.229481204651648     
   63.073381020836543     
  -7.4599743703424952     
  -55.141109628470403     
  -27.071845238519209     
   63.035047253179293     
  -7.8735326925560232     
  -54.624992338275241     
  -26.914307683481095     
   62.994655371110170     
  -8.2832201350930887     
  -54.118874979932080     
  -26.756873660786585     
   62.952224541528835     
  -8.6891116974425788     
  -53.622486317659529     
  -26.599548244232221     
   62.907773561423163     
  -9.0912803448250266     
  -53.135564768403881     
  -26.442336461074017     
   62.861320867859632     
  -9.4897970805880547     
  -52.657857884927445     
  -26.285243292915151     
   62.812884547621351     
  -9.8847310147250109     
  -52.189120911570214     
  -26.128273676569954     
   62.762482346530632     
  -10.276149421561788     
  -51.729117393760895     
  -25.971432504904971     
   62.710131678471690     
  -10.664117802014996     
  -51.277619548454958     
  -25.814724627657860     
   62.655849634095084     
  -11.048699948628407     
  -50.834405490758485     
  -25.658154852234887     
   62.599652989248987     
  -11.429957989809097     
  -50.399262226276377     
  -25.501727944487673     
   62.541558213133200     
  -11.807952456506170     
  -49.971982139450290     
  -25.345448629469914     
   62.481581476185553     
  -12.182742322552048     
  -49.552366095566207     
  -25.189321592174689     
   62.419738657708500     
  -12.554385068268786     
  -49.140218369403101     
  -25.033351478253007     
   62.356045353272734     
  -12.922936706039309     
  -48.735353717165310     
  -24.877542894714139     
   62.290516881860341     
  -13.288451858918050     
  -48.337588057792360     
  -24.721900410608420     
   62.223168292789666     
  -13.650983769351493     
  -47.946747046302775     
  -24.566428557692927     
   62.154014372435789     
  -14.010584372198764     
  -47.562659170611312     
  -24.411131831080713     
   62.083069650715345     
  -14.367304315978348     
  -47.185159368763109     
  -24.256014689874014     
   62.010348407397288     
  -14.721193011244072     
  -46.814087596696254     
  -24.101081557781960     
   61.935864678198634     
  -15.072298668219295     
  -46.449288211455155     
  -23.946336823723268     
   61.859632260703570     
  -15.420668329805210     
  -46.090610914737653     
  -23.791784842414366     
   61.781664720099890     
  -15.766347911665742     
  -45.737909641841370     
  -23.637429934943402     
   61.701975394735783     
  -16.109382233979552     
  -45.391042424358076     
  -23.483276389330562     
   61.620577401520428     
  -16.449815052162236     
  -45.049872368331336     
  -23.329328461075093     
   61.537483641152704     
  -16.787689094924723     
  -44.714265470541960     
  -23.175590373689452     
   61.452706803200513     
  -17.123046085953789     
  -44.384093145617555     
  -23.022066319220944     
   61.366259371024263     
  -17.455926784545920     
  -44.059228848779199     
  -22.868760458761237     
   61.278153626560616     
  -17.786371000911764     
  -43.739551327048041     
  -22.715676922944080     
   61.188401654968679     
  -18.114417635864626     
  -43.424942040240886     
  -22.562819812431602     
   61.097015349126096     
  -18.440104701166433     
  -43.115285404593315     
  -22.410193198389504     
   61.004006414018932     
  -18.763469341700883     
  -42.810470851992086     
  -22.257801122951449     
   60.909386370981949     
  -19.084547873090823     
  -42.510388442173017     
  -22.105647599673020     
   60.813166561833206     
  -19.403375786407121     
  -42.214934122873480     
  -21.953736613975448     
   60.715358152886367     
  -19.719987792328673     
  -41.924004218311204     
  -21.802072123579499     
   60.615972138845628     
  -20.034417823966006     
  -41.637499936997777     
  -21.650658058929722     
   60.515019346601981     
  -20.346699073493490     
  -41.355323946872211     
  -21.499498323609362     
   60.412510438910509     
  -20.656864003095031     
  -41.077382758508016     
  -21.348596794746214     
   60.308455917968317     
  -20.964944373783837     
  -40.803583484497672     
  -21.197957323409621     
   60.202866128909058     
  -21.270971249917569     
  -40.533838771286277     
  -21.047583734998891     
   60.095751263182514     
  -21.574975040702217     
  -40.268060560410710     
  -20.897479829623386     
   59.987121361843492     
  -21.876985494905298     
  -40.006165540655267     
  -20.747649382474457     
   59.876986318765077     
  -22.177031736460211     
  -39.748070920144194     
  -20.598096144189505     
   59.765355883753024     
  -22.475142268361292     
  -39.493697769888634     
  -20.448823841208327     
   59.652239665578030     
  -22.771345001635460     
  -39.242967117550229     
  -20.299836176122003     
   59.537647134936400     
  -23.065667255017086     
  -38.995805163200679     
  -20.151136828014462     
   59.421587627314508     
  -23.358135793741091     
  -38.752136106371857     
  -20.002729452797013     
   59.304070345793804     
  -23.648776814538881     
  -38.511890159605464     
  -19.854617683535903     
   59.185104363780617     
  -23.937615990735921     
  -38.274996402297710     
  -19.706805130773212     
   59.064698627644397     
  -24.224678463753154     
  -38.041386753537374     
  -19.559295382841167     
   58.942861959323999     
  -24.509988864404683     
  -37.810996112858767     
  -19.412092006170077     
   58.819603058824868     
  -24.793571335251119     
  -37.583757904933023     
  -19.265198545590074     
   58.694930506687889     
  -25.075449519538125     
  -37.359611605465744     
  -19.118618524626786     
   58.568852766372601     
  -25.355646606579111     
  -37.138493422967251     
  -18.972355445791102     
   58.441378186588018     
  -25.634185307251371     
  -36.920346283574268     
  -18.826412790863216     
   58.312515003558950     
  -25.911087904378171     
  -36.705108544435781     
  -18.680794021171039     
   58.182271343251848     
  -26.186376218461447     
  -36.492727510810205     
  -18.535502577863145     
   58.050655223518710     
  -26.460071674792516     
  -36.283143438842430     
  -18.390541882176429     
   57.917674556205270     
  -26.732195250583842     
  -36.076306245847491     
  -18.245915335698520     
   57.783337149210240     
  -27.002767547427695     
  -35.872159954720097     
  -18.101626320625162     
   57.647650708473954     
  -27.271808747088102     
  -35.670655922436417     
  -17.957678200012648     
   57.510622839939970     
  -27.539338666506367     
  -35.471741365770875     
  -17.814074318025419     
   57.372261051456825     
  -27.805376726749657     
  -35.275370044132657     
  -17.670818000178979     
   57.232572754634752     
  -28.069942002080644     
  -35.081491575166169     
  -17.527912553578208     
   57.091565266657312     
  -28.333053188894397     
  -34.890061844761568     
  -17.385361267151215     
   56.949245812053256     
  -28.594728652730105     
  -34.701032715086107     
  -17.243167411878794     
   56.805621524426194     
  -28.854986398093253     
  -34.514362873617472     
  -17.101334241019639     
   56.660699448131851     
  -29.113844119645378     
  -34.330005474550433     
  -16.959864990331390     
   56.514486539930971     
  -29.371319160704516     
  -34.147921503883097     
  -16.818762878287593     
   56.366989670599253     
  -29.627428571983632     
  -33.968067008352349     
  -16.678031106290714     
   56.218215626482923     
  -29.882189074546282     
  -33.790403466193915     
  -16.537672858881280     
   56.068171111045203     
  -30.135617100542731     
  -33.614889756970648     
  -16.397691303943194     
   55.916862746359541     
  -30.387728773720013     
  -33.441489440416916     
  -16.258089592905407     
   55.764297074563942     
  -30.638539944523139     
  -33.270162030027649     
  -16.118870860939928     
   55.610480559303255     
  -30.888066159748348     
  -33.100873996623640     
  -15.980038227156328     
   55.455419587117085     
  -31.136322714723022     
  -32.933586823224907     
  -15.841594794792799     
   55.299120468790534     
  -31.383324615897202     
  -32.768265968601852     
  -15.703543651403825     
   55.141589440724132     
  -31.629086610661723     
  -32.604878732950468     
  -15.565887869044564     
   54.982832666194589     
  -31.873623201158846     
  -32.443388475068922     
  -15.428630504452027     
   54.822856236654879     
  -32.116948614721871     
  -32.283765779974495     
  -15.291774599223075     
   54.661666172972900     
  -32.359076858071674     
  -32.125975419187085     
  -15.155323179989368     
   54.499268426643425     
  -32.600021673715581     
  -31.969988801484533     
  -15.019279258589298     
   54.335668880984827     
  -32.839796589726710     
  -31.815772548092244     
  -14.883645832236965     
   54.170873352300909     
  -33.078414883837411     
  -31.663299317584368     
  -14.748425883688292     
   54.004887591019525     
  -33.315889628719283     
  -31.512537145047030     
  -14.613622381404312     
   53.837717282804455     
  -33.552233657307141     
  -31.363459778280102     
  -14.479238279711721     
   53.669368049647076     
  -33.787459605644237     
  -31.216036607502662     
  -14.345276518960707     
   53.499845450932462     
  -34.021579880200512     
  -31.070242865213466     
  -14.211740025680175     
   53.329154984477739     
  -34.254606701689610     
  -30.926048569389760     
  -14.078631712730372     
   53.157302087558612     
  -34.486552065960041     
  -30.783430677534742     
  -13.945954479452995     
   52.984292137903616     
  -34.717427796041548     
  -30.642360056295107     
  -13.813711211818834     
   52.810130454672347     
  -34.947245496463765     
  -30.502814832640663     
  -13.681904782572991     
   52.634822299411915     
  -35.176016607708561     
  -30.364766904136086     
  -13.550538051377739     
   52.458372876993920     
  -35.403752359489587     
  -30.228195393777856     
  -13.419613864953057     
   52.280787336532839     
  -35.630463824942922     
  -30.093073514185434     
  -13.289135057214901     
   52.102070772279731     
  -35.856161876299311     
  -29.959381103386491     
  -13.159104449411261     
   51.922228224502554     
  -36.080857234574708     
  -29.827092277221844     
  -13.029524850256035     
   51.741264680349474     
  -36.304560426653879     
  -29.696188044815052     
  -12.900399056060769     
   51.559185074690369     
  -36.527281836989985     
  -29.566643594174053     
  -12.771729850864327     
   51.375994290938024     
  -36.749031663946297     
  -29.438439979408233     
  -12.643520006560509     
   51.191697161868682     
  -36.969819963791849     
  -29.311555052420516     
  -12.515772283023662     
   51.006298470392494     
  -37.189656626685000     
  -29.185967856626185     
  -12.388489428232342     
   50.819802950361755     
  -37.408551385609705     
  -29.061660477861203     
  -12.261674178391045     
   50.632215287299751     
  -37.626513839193656     
  -28.938609983421813     
  -12.135329258050069     
   50.443540119166585     
  -37.843553414069326     
  -28.816800790610746     
  -12.009457380223505     
   50.253782037081422     
  -38.059679419998901     
  -28.696210337758334     
  -11.884061246505460     
   50.062945586037593     
  -38.274900997532093     
  -28.576823446007790     
  -11.759143547184470     
   49.871035265610317     
  -38.489227173377145     
  -28.458618941500244     
  -11.634706961356196     
   49.678055530638275     
  -38.702666815438405     
  -28.341581865755110     
  -11.510754157034416     
   49.484010791901106     
  -38.915228679431564     
  -28.225691922459422     
  -11.387287791260343     
   49.288905416780395     
  -39.126921368850013     
  -28.110935006426875     
  -11.264310510210310     
   49.092743729904782     
  -39.337753381398215     
  -27.997291040578240     
  -11.141824949301851     
   48.895530013790776     
  -39.547733064202554     
  -27.884747074860766     
  -11.019833733298201     
   48.697268509462113     
  -39.756868667264001     
  -27.773283368597458     
  -10.898339476411266     
   48.497963417062628     
  -39.965168292528489     
  -27.662887713343899     
  -10.777344782403061     
   48.297618896455361     
  -40.172639950378567     
  -27.553540991200340     
  -10.656852244685687     
   48.096239067809883     
  -40.379291507812574     
  -27.445231328474637     
  -10.536864446419829     
   47.893828012183413     
  -40.585130742776130     
  -27.337940790062099     
  -10.417383960611835     
   47.690389772079712     
  -40.790165298701595     
  -27.231657366964736     
  -10.298413350209401     
   47.485928352010582     
  -40.994402728953830     
  -27.126364026357749     
  -10.179955168195866     
   47.280447719040311     
  -41.197850459151518     
  -27.022049539575342     
  -10.062011957683161     
   47.073951803315694     
  -41.400515830698325     
  -26.918696900862304     
  -9.9445862520034503     
   46.866444498595307     
  -41.602406057454800     
  -26.816295623209502     
  -9.8276805747994427     
   46.657929662765099     
  -41.803528274628867     
  -26.714829529312659     
  -9.7112974401134551     
   46.448411118338278     
  -42.003889496098715     
  -26.614287768120306     
  -9.5954393524752088     
   46.237892652962131     
  -42.203496654359611     
  -26.514656223245790     
  -9.4801088069883992     
   46.026378019886153     
  -42.402356576033952     
  -26.415922043163064     
  -9.3653082894160633     
   45.813870938467673     
  -42.600475991357683     
  -26.318074383453045     
  -9.2510402762647548     
   45.600375094616197     
  -42.797861549233573     
  -26.221098708214292     
  -9.1373072348675617     
   45.385894141269247     
  -42.994519789545187     
  -26.124985804464831     
  -9.0241116234659788     
   45.170431698837689     
  -43.190457183078671     
  -26.029720961369062     
  -8.9114558912906663     
   44.953991355654267     
  -43.385680090288943     
  -25.935295565974869     
  -8.7993424786410905     
   44.736576668410962     
  -43.580194807033749     
  -25.841695590380567     
  -8.6877738169640981     
   44.518191162583470     
  -43.774007523961608     
  -25.748912322000997     
  -8.5767523289314216     
   44.298838332857628     
  -43.967124366376609     
  -25.656932651302473     
  -8.4662804285161375     
   44.078521643538529     
  -44.159551361261386     
  -25.565747865070964     
  -8.3563605210681118     
   43.857244528959761     
  -44.351294470249414     
  -25.475345253278313     
  -8.2469950033884185     
   43.635010393885004     
  -44.542359559649000     
  -25.385716940458821     
  -8.1381862638027833     
   43.411822613894131     
  -44.732752436702441     
  -25.296849941516925     
  -8.0299366822340552     
   43.187684535774210     
  -44.922478811263822     
  -25.208737090292569     
  -7.9222486302737094     
   42.962599477897456     
  -45.111544339441011     
  -25.121365803347960     
  -7.8151244712524255     
   42.736570730591431     
  -45.299954582966123     
  -25.034729040588921     
  -7.7085665603097340     
   42.509601556507093     
  -45.487715050770539     
  -24.948814674602595     
  -7.6025772444627604     
   42.281695190978091     
  -45.674831160830067     
  -24.863616042323674     
  -7.4971588626740733     
   42.052854842373151     
  -45.861308281147487     
  -24.779121167891699     
  -7.3923137459186634     
   41.823083692445508     
  -46.047151689906677     
  -24.695323870436951     
  -7.2880442172500493     
   41.592384896673408     
  -46.232366618934954     
  -24.612212484611149     
  -7.1843525918655518     
   41.360761584594641     
  -46.416958212569540     
  -24.529780812840396     
  -7.0812411771707211     
   41.128216860141556     
  -46.600931568665843     
  -24.448018142099816     
  -6.9787122728429525     
   40.894753801958061     
  -46.784291704731594     
  -24.366917601779456     
  -6.8767681708943016     
   40.660375463729373     
  -46.967043586744936     
  -24.286470160391168     
  -6.7754111557334937     
   40.425084874480149     
  -47.149192112947865     
  -24.206667238269983     
  -6.6746435042271726     
   40.188885038904687     
  -47.330742117234891     
  -24.127502241102921     
  -6.5744674857603682     
   39.951778937651497     
  -47.511698384043157     
  -24.048965348066687     
  -6.4748853622962210     
   39.713769527630994     
  -47.692065624153663     
  -23.971050753282498     
  -6.3758993884349646     
   39.474859742308610     
  -47.871848504803282     
  -23.893748913993011     
  -6.2775118114721726     
   39.235052491992448     
  -48.051051621658232     
  -23.817054219190023     
  -6.1797248714563011     
   38.994350664117555     
  -48.229679528302157     
  -23.740957269111526     
  -6.0825408012455142     
   38.752757123527239     
  -48.407736707820490     
  -23.665452934159752     
  -5.9859618265638241     
   38.510274712745627     
  -48.585227604826684     
  -23.590531733182186     
  -5.8899901660565464     
   38.266906252251495     
  -48.762156592825562     
  -23.516189060587113     
  -5.7946280313450789     
   38.022654540742487     
  -48.938528010779962     
  -23.442415587461511     
  -5.6998776270810314     
   37.777522355396314     
  -49.114346127685920     
  -23.369206653001626     
  -5.6057411509996946     
   37.531512452133143     
  -49.289615177583428     
  -23.296553619882761     
  -5.5122207939728698     
   37.284627565864852     
  -49.464339329732553     
  -23.224451728727541     
  -5.4193187400610787     
   37.036870410746282     
  -49.638522717698010     
  -23.152892506457512     
  -5.3270371665651419     
   36.788243680423285     
  -49.812169411496441     
  -23.081871656177590     
  -5.2353782440771521     
   36.538750048272256     
  -49.985283448917770     
  -23.011380733620435     
  -5.1443441365308491     
   36.288392167638911     
  -50.157868804419934     
  -22.941415606527961     
  -5.0539370012514002     
   36.037172672074192     
  -50.329929421468890     
  -22.871968163024729     
  -4.9641589890045994     
   35.785094175563785     
  -50.501469182691579     
  -22.803034314856550     
  -4.8750122440454948     
   35.532159272756928     
  -50.672491940052993     
  -22.734606296658384     
  -4.7864989041664492     
   35.278370539188593     
  -50.843001487277938     
  -22.666680061232597     
  -4.6986211007446510     
   35.023730531501059     
  -51.013001587737179     
  -22.599248072585898     
  -4.6113809587890708     
   34.768241787661012     
  -51.182495948281577     
  -22.532306356094036     
  -4.5247805969868837     
   34.511906827175430     
  -51.351488245952282     
  -22.465848196268237     
  -4.4388221277493622     
   34.254728151291992     
  -51.519982107424283     
  -22.399868234995260     
  -4.3535076572572429     
   33.996708243225463     
  -51.687981119186759     
  -22.334362023678032     
  -4.2688392855055826     
   33.737849568341588     
  -51.855488834364337     
  -22.269322556892686     
  -4.1848191063481064     
   33.478154574371821     
  -52.022508753541032     
  -22.204746567259310     
  -4.1014492075410534     
   33.217625691605981     
  -52.189044352795477     
  -22.140626874412760     
  -4.0187316707865364     
   32.956265333088105     
  -52.355099054353573     
  -22.076960395962899     
  -3.9366685717754137     
   32.694075894808918     
  -52.520676257323295     
  -22.013740065257029     
  -3.8552619802296864     
   32.431059755896072     
  -52.685779307812723     
  -21.950963044526375     
  -3.7745139599444193     
   32.167219278799926     
  -52.850411530646667     
  -21.888622392503471     
  -3.6944265688292091     
   31.902556809476831     
  -53.014576198590447     
  -21.826715267080953     
  -3.6150018589491859     
   31.637074677572627     
  -53.178276563093554     
  -21.765235157837491     
  -3.5362418765655712     
   31.370775196597943     
  -53.341515826777339     
  -21.704179040086053     
  -3.4581486621757929     
   31.103660664107061     
  -53.504297169577981     
  -21.643540784720937     
  -3.3807242505531581     
   30.835733361869451     
  -53.666623725463396     
  -21.583317367046565     
  -3.3039706707861041     
   30.566995556041508     
  -53.828498605716234     
  -21.523502835989419     
  -3.2278899463170161     
   30.297449497334746     
  -53.989924876986166     
  -21.464094313627871     
  -3.1524840949806356     
   30.027097421181438     
  -54.150905584338368     
  -21.405085906328697     
  -3.0777551290420497     
   29.755941547898999     
  -54.311443728635837     
  -21.346474957593841     
  -3.0037050552342790     
   29.483984082850370     
  -54.471542290817787     
  -21.288255621996164     
  -2.9303358747954631     
   29.211227216603362     
  -54.631204207982762     
  -21.230425344396505     
  -2.8576495835056521     
   28.937673125088246     
  -54.790432398065732     
  -21.172978532257012     
  -2.7856481717232073     
   28.663323969750433     
  -54.949229737057664     
  -21.115912575951253     
  -2.7143336244208234     
   28.388181897704349     
  -55.107599081377295     
  -21.059222123138934     
  -2.6437079212211652     
   28.112249041882649     
  -55.265543247300840     
  -21.002904488370170     
  -2.5737730364321383     
   27.835527521186993     
  -55.423065030963613     
  -20.946955009226990     
  -2.5045309390817878     
   27.558019440625756     
  -55.580167193532816     
  -20.891369889847994     
  -2.4359835929528360     
   27.279726891472652     
  -55.736852467706676     
  -20.836146163901947     
  -2.3681329566168627     
   27.000651951393554     
  -55.893123563935937     
  -20.781278829471237     
  -2.3009809834681336     
   26.720796684595815     
  -56.048983155156975     
  -20.726765704938984     
  -2.2345296217570794     
   26.440163141963065     
  -56.204433897944014     
  -20.672601647772616     
  -2.1687808146234331     
   26.158753361192446     
  -56.359478410302316     
  -20.618784657864794     
  -2.1037365001290280     
   25.876569366928603     
  -56.514119295236299     
  -20.565309708141889     
  -2.0393986112902645     
   25.593613170895388     
  -56.668359118047363     
  -20.512174775287388     
  -1.9757690761102460     
   25.309886772028122     
  -56.822200428862018     
  -20.459375044395738     
  -1.9128498176105897     
   25.025392156601722     
  -56.975645741694990     
  -20.406908566524329     
  -1.8506427538629187     
   24.740131298357632     
  -57.128697555943916     
  -20.354770567325417     
  -1.7891497980200379     
   24.454106158629767     
  -57.281358335198860     
  -20.302959223333950     
  -1.7283728583467977     
   24.167318686468342     
  -57.433630529373858     
  -20.251469861815494     
  -1.6683138382506506     
   23.879770818761557     
  -57.585516553337484     
  -20.200300691222569     
  -1.6089746363119046     
   23.591464480356915     
  -57.737018808521647     
  -20.149447211427219     
  -1.5503571463136769     
   23.302401584179087     
  -57.888139662607358     
  -20.098907617384473     
  -1.4924632572715533     
   23.012584031348229     
  -58.038881469737731     
  -20.048677562619837     
  -1.4352948534629542     
   22.722013711295233     
  -58.189246551457387     
  -19.998755287870011     
  -1.3788538144562152     
   22.430692501876305     
  -58.339237216116409     
  -19.949136560060303     
  -1.3231420151393827     
   22.138622269485218     
  -58.488855740316865     
  -19.899819638961414     
  -1.2681613257487296     
   21.845804869165409     
  -58.638104387609076     
  -19.850800447566538     
  -1.2139136118969944     
   21.552242144718964     
  -58.786985390965825     
  -19.802077237301742     
  -1.1604007346013485     
   21.257935928815943     
  -58.935500970245585     
  -19.753646110859336     
  -1.1076245503110920     
   20.962888043100129     
  -59.083653316077033     
  -19.705505190150483     
  -1.0555869109350868     
   20.667100298297434     
  -59.231444605003162     
  -19.657651142967289     
  -1.0042896638689247     
   20.370574494313495     
  -59.378876988575414     
  -19.610081228280311     
 -0.95373465202183760     
   20.073312420347580     
  -59.525952597787516     
  -19.562793352786361     
 -0.90392371384335202     
   19.775315854983283     
  -59.672673547933414     
  -19.515783916014133     
 -0.85485868334969095     
   19.476586566295186     
  -59.819041927303516     
  -19.469051348825833     
 -0.80654139014992698     
   19.177126311945884     
  -59.965059812419710     
  -19.422591990369661     
 -0.75897365947188866     
   18.876936839283957     
  -60.110729252347483     
  -19.376404340269872     
 -0.71215731218782474     
   18.576019885440846     
  -60.256052284899511     
  -19.330484835628688     
 -0.66609416483982775     
   18.274377177425674     
  -60.401030921166722     
  -19.284832000927977     
 -0.62078602966502183     
   17.972010432219829     
  -60.545667161173682     
  -19.239442360128134     
 -0.57623471462051545     
   17.668921356869703     
  -60.689962978874647     
  -19.194314495147022     
 -0.53244202340812408     
   17.365111648578551     
  -60.833920337588246     
  -19.149444994192336     
 -0.48940975549886467     
   17.060582994796963     
  -60.977541175044692     
  -19.104832484555754     
 -0.44713970615722476     
   16.755337073312660     
  -61.120827418678857     
  -19.060473608879661     
 -0.40563366646520904     
   16.449375552339092     
  -61.263780970745458     
  -19.016367177531329     
 -0.36489342334616648     
   16.142700090600790     
  -61.406403724576940     
  -18.972509342263340     
 -0.32492075958840066     
   15.835312337427732     
  -61.548697544643915     
  -18.928901051815622     
 -0.28571745386856512     
   15.527213932809799     
  -61.690664302532532     
  -18.885530711089434     
 -0.24728528077484793     
   15.218406507596296     
  -61.832305782865703     
  -18.842428513156452     
 -0.20962601082994642     
   14.908891683147353     
  -61.973623996714380     
  -18.799473862696480     
 -0.17274141051383576     
   14.598671073028846     
  -62.114620050684607     
  -18.757104142777738     
 -0.13663324228633342     
   14.287746277072754     
  -62.255298331755434     
  -18.713679216564138     
 -0.10130326460946196     
   13.976118903928660     
  -62.395650925879664     
  -18.675307847361864     
  -6.6753231969612900E-002
   13.663790487277129     
  -62.535715734734879     
  -18.619184142863357     
  -3.2984894899513631E-002
   13.350762798900769     
  -62.675359615806357     
  -18.630408883759173     
   0.0000000000000000     
   13.037036680655174     
  -62.815087682434552     
  -18.630408883759173     
  -360.97450871367147     
   3346.8559955189653     
  -509794861.88860506     
   120169784269872.95     
  -360.97155148275357     
   2687.7756245513742     
  -149285509.07898623     
   145328652448388.81     
  -360.97133365483734     
   2666.3647165006382     
  -113803813.54261717     
   10714344783638.771     
  -360.97109987340417     
   2646.5828750778337     
  -110975040.29494733     
   36064542515587.164     
  -360.97084897757554     
   2626.4402461884952     
  -100678475.75623828     
   24321892221929.492     
  -360.97057972262274     
   2606.4907916697089     
  -93169362.091423750     
   22253062809345.266     
  -360.97029077396178     
   2586.5802920515398     
  -85739846.260750577     
   18599981929679.973     
  -360.96998070072289     
   2566.7516789536817     
  -79024589.216805324     
   15936670662773.662     
  -360.96964796886414     
   2546.9930000444815     
  -72802630.621170402     
   13559811811021.764     
  -360.96929093379748     
   2527.3075826653117     
  -67077800.799621485     
   11559730542595.957     
  -360.96890783249347     
   2507.6944992403855     
  -61800206.161540434     
   9849198153597.1387     
  -360.96849677502792     
   2488.1540067424908     
  -56937605.619809501     
   8392953644484.6416     
  -360.96805573553138     
   2468.6860336076329     
  -52456739.752849355     
   7151608183438.2920     
  -360.96758254250011     
   2449.2905987109802     
  -48327879.042157680     
   6093875219183.9346     
  -360.96707486842433     
   2429.9676954381080     
  -44523362.501743838     
   5192489773147.7646     
  -360.96653021868519     
   2410.7173255202842     
  -41017773.728944100     
   4424382685298.8086     
  -360.96594591967084     
   2391.5394875386251     
  -37787663.049681976     
   3769848447522.5645     
  -360.96531910605677     
   2372.4341807407091     
  -34811422.625937060     
   3212105464162.4766     
  -360.96464670719240     
   2353.4014046828893     
  -32069133.030393753     
   2736841040612.7163     
  -360.96392543253205     
   2334.4411589477104     
  -29542439.935060769     
   2331866774298.9561     
  -360.96315175604445     
   2315.5534426141671     
  -27214423.433814537     
   1986791947966.6975     
  -360.96232189952974     
   2296.7382555634354     
  -25069488.555598985     
   1692756973187.9219     
  -360.96143181476850     
   2277.9955972575444     
  -23093266.546965223     
   1442219774922.2112     
  -360.96047716442303     
   2259.3254669361668     
  -21272509.639428664     
   1228746185324.8438     
  -360.95945330160356     
   2240.7278645127958     
  -19595011.284964114     
   1046856326473.5939     
  -360.95835524800862     
   2222.2027898853189     
  -18049520.562645465     
   891878235078.95886     
  -360.95717767054100     
   2203.7502425817147     
  -16625670.409815459     
   759833819600.07043     
  -360.95591485629524     
   2185.3702225192255     
  -15313903.291799631     
   647328968109.82178     
  -360.95456068580359     
   2167.0627299676357     
  -14105414.678211188     
   551474814075.44751     
  -360.95310860442305     
   2148.8277649552765     
  -12992088.031748630     
   469807413800.64337     
  -360.95155159173476     
   2130.6653278426138     
  -11966445.111228960     
   400228534518.59259     
  -360.94988212882089     
   2112.5754190408352     
  -11021593.148548126     
   340949372781.13654     
  -360.94809216327354     
   2094.5580394602121     
  -10151180.853999380     
   290445918267.05627     
  -360.94617307178163     
   2076.6131898768058     
  -9349355.4742748775     
   247419895195.34555     
  -360.94411562013090     
   2058.7408715762435     
  -8610722.7583917044     
   210764349716.82129     
  -360.94190992044054     
   2040.9410860491716     
  -7930313.0932358634     
   179536854936.91925     
  -360.93954538545029     
   2023.2138350152366     
  -7303545.7871378018     
   152933729930.89450     
  -360.93701067965634     
   2005.5591207450243     
  -6726200.7963035898     
   130270653155.76308     
  -360.93429366708455     
   1987.9769457021584     
  -6194388.8215057794     
   110964292322.62402     
  -360.93138135547224     
   1970.4673130314056     
  -5704526.3499766756     
   94517712461.464310     
  -360.92825983661726     
   1953.0302261764173     
  -5253311.3550409451     
   80507547965.501816     
  -360.92491422263572     
   1935.6656892352737     
  -4837701.0367465420     
   68572989997.638542     
  -360.92132857785276     
   1918.3737068722351     
  -4454891.9762524655     
   58406742560.995583     
  -360.91748584603391     
   1901.1542844456469     
  -4102300.7449384211     
   49746884159.116966     
  -360.91336777264314     
   1884.0074281446364     
  -3777547.2703361558     
   42370344432.841537     
  -360.90895482179621     
   1866.9331448563794     
  -3478438.3835310442     
   36087027859.663239     
  -360.90422608755324     
   1849.9314424557786     
  -3202953.4594566775     
   30735005434.766068     
  -360.89915919917337     
   1833.0023297981334     
  -2949230.7055959562     
   26176310525.300941     
  -360.89373021992867     
   1816.1458169129685     
  -2715554.7882270003     
   22293407179.702599     
  -360.88791353904907     
   1799.3619149797516     
  -2500345.3218062464     
   18986170127.852825     
  -360.88168175634206     
   1782.6506365131734     
  -2302146.2160812551     
   16169295209.931839     
  -360.87500555900090     
   1766.0119955526698     
  -2119615.9811319364     
   13770114310.237711     
  -360.86785359008456     
   1749.4460076926732     
  -1951518.7080803039     
   11726725808.764925     
  -360.86019230811917     
   1732.9526903432975     
  -1796715.7363612629     
   9986390933.3711300     
  -360.85198583723428     
   1716.5320628180716     
  -1654158.0999933630     
   8504191518.6188698     
  -360.84319580721223     
   1700.1841465128207     
  -1522879.3734905724     
   7241858091.0865488     
  -360.83378118278529     
   1683.9089651974593     
  -1401989.2744687397     
   6166794568.1658144     
  -360.82369808147678     
   1667.7065451016379     
  -1290667.6322784366     
   5251234481.4089155     
  -360.81289957923468     
   1651.5769152365433     
  -1188158.8830839852     
   4471525326.0970459     
  -360.80133550305942     
   1635.5201076053474     
  -1093767.0069598479     
   3807521045.5219197     
  -360.78895220977745     
   1619.5361574452527     
  -1006850.8259114156     
   3242061262.3051915     
  -360.77569235005711     
   1603.6251035911421     
  -926819.69746542920     
   2760528860.2884283     
  -360.76149461670701     
   1587.7869887202885     
  -853129.55172660854     
   2350474541.2323952     
  -360.74629347623716     
   1572.0218597038943     
  -785279.20439319429     
   2001293946.0529811     
  -360.73001888259665     
   1556.3297680093610     
  -722807.00364957401     
   1703955484.2532828     
  -360.71259597193603     
   1540.7107700428708     
  -665287.70678124623     
   1450766675.7241051     
  -360.69394473716795     
   1525.1649275997577     
  -612329.61900162231     
   1235175872.0508678     
  -360.67397968102404     
   1509.6923083133561     
  -563571.95125972619     
   1051603098.1221031     
  -360.65260944622344     
   1494.2929861390621     
  -518682.38790640596     
   895296095.54367769     
  -360.62973642128264     
   1478.9670418922256     
  -477354.84221923747     
   762207480.28734410     
  -360.60525632040321     
   1463.7145638041272     
  -439307.39433243219     
   648890413.12642312     
  -360.57905773577761     
   1448.5356481287724     
  -404280.38305732177     
   552409384.07799757     
  -360.55102166054803     
   1433.4303998035573     
  -372034.65611948422     
   470264517.10083902     
  -360.52102098054456     
   1418.3989331355347     
  -342349.95123714826     
   400326886.66529506     
  -360.48891993281052     
   1403.4413725610116     
  -315023.40887838555     
   340783537.98170936     
  -360.45457352879930     
   1388.5578534394965     
  -289868.19975605037     
   290090608.29501194     
  -360.41782693999437     
   1373.7485229194272     
  -266712.26093448943     
   246933403.51333708     
  -360.37851484356315     
   1359.0135408539813     
  -245397.13184224785     
   210192407.52011752     
  -360.33646072550653     
   1344.3530807706909     
  -225776.88126914907     
   178914328.46658191     
  -360.29147613860550     
   1329.7673309351926     
  -207717.11822722806     
   152287409.10007253     
  -360.24335991229646     
   1315.2564954584070     
  -191094.08308137889     
   129620457.33750521     
  -360.19189731142723     
   1300.8207954816844     
  -175793.80674473010     
   110324923.09800921     
  -360.13685914065013     
   1286.4604704615463     
  -161711.33921056997     
   93899678.307153001     
  -360.07800079100451     
   1272.1757794982170     
  -148750.03721261697     
   79918039.094024271     
  -360.01506122501991     
   1257.9670027792954     
  -136820.90794484521     
   68016706.619098961     
  -359.94776189643420     
   1243.8344431027272     
  -125842.00552660320     
   57886363.597490378     
  -359.87580560037094     
   1229.7784274814803     
  -115737.87393073685     
   49263654.968478672     
  -359.79887524954717     
   1215.7993088645342     
  -106439.03434868777     
   41924360.616357885     
  -359.71663257179392     
   1201.8974679243624     
  -97881.513344758394     
   35677594.074369222     
  -359.62871672385904     
   1188.0733150395547     
  -90006.405936030627     
   30360813.701281402     
  -359.53474281612603     
   1174.3272920288689     
  -82759.481500542592     
   25835738.320945002     
  -359.43430034252009     
   1160.6598753869589     
  -76090.790366426809     
   21984320.960558277     
  -359.32695150948268     
   1147.0715742135717     
  -69954.411266724885     
   18707146.146553066     
  -359.21222945747303     
   1133.5629492728790     
  -64307.823728225732     
   15915999.061315253     
  -359.08963636799660     
   1120.1345505622778     
  -59112.748615183446     
   13547685.574412210     
  -358.95864144866601     
   1106.7871719768859     
  -54330.827196806698     
   11508879.606495364     
  -358.81867878826046     
   1093.5208747816134     
  -49937.942810613866     
   9851450.5832317881     
  -358.66914507316125     
   1080.3387940962355     
  -45871.671898761328     
   8183368.8620610237     
  -358.50939715590567     
   1067.2323669048485     
  -42219.025311759789     
   7619802.6457094084     
  -358.33874946589896     
   1054.2387263092039     
  -38541.136040738893     
   4297272.3387338994     
  -358.15647125156391     
   1041.2177757808911     
  -36298.146725731312     
   10913627.467931403     
  -357.96178364237028     
   1028.7181310788826     
  -30138.116371881217     
   2117696.4098445410     
  -355.54526253559351     
   917.73435690406177     
  -14255.393298047155     
   612518.65860495705     
  -353.33045224740545     
   857.94211526266895     
  -9661.5033585099791     
   364171.50599731476     
  -351.24029117545825     
   816.46281420756873     
  -6930.2170635301172     
   201226.96024114170     
  -349.23930382533263     
   785.58473439443947     
  -5421.0148617215546     
   137441.99712775013     
  -347.30707580102717     
   761.05669753197708     
  -4390.1998832634290     
   95714.528668139887     
  -345.43037726695718     
   740.90034552818747     
  -3672.3409182523787     
   71273.603304477219     
  -343.59996488382416     
   723.87502099888457     
  -3137.7888934687999     
   54656.538267438125     
  -341.80903450350070     
   709.21088662405509     
  -2727.8648564630139     
   43221.602111723187     
  -340.05238110476046     
   696.38196738133479     
  -2403.7028406250902     
   34931.378378585592     
  -338.32590352627386     
   685.01841652280780     
  -2141.7175027856983     
   28766.525491754979     
  -336.62629374239845     
   674.84920136184974     
  -1925.9685615975359     
   24055.122986052153     
  -334.95083218120715     
   665.67039210985047     
  -1745.5551392021446     
   20379.515637866763     
  -333.29724749062069     
   657.32473233204973     
  -1592.7087719181436     
   17458.791259252837     
  -331.66361729600163     
   649.68854080857011     
  -1461.7678374737477     
   15101.549678759247     
  -330.04829603125069     
   642.66285567767807     
  -1348.5062148830532     
   13172.966863683940     
  -328.44986122829226     
   636.16731773195681     
  -1249.7089634054237     
   11576.137868698401     
  -326.86707273782946     
   630.13582549996784     
  -1162.8879293901857     
   10239.929676521151     
  -325.29884122473703     
   624.51338453445169     
  -1086.0884568162771     
   9111.2130805189881     
  -323.74420345355162     
   619.25377749563006     
  -1017.7543587123846     
   8149.6688659657975     
  -322.20230263597847     
   614.31781199330499     
  -956.63184221764118     
   7324.2644353839687     
  -320.67237261337726     
   609.67198274038026     
  -901.69985895226137     
   6610.8076691344368     
  -319.15372498677493     
   605.28743608941522     
  -852.11880143375311     
   5990.2198080378066     
  -317.64573854187586     
   601.13915870364713     
  -807.19215287346969     
   5447.2953440465699     
  -316.14785048208245     
   597.20533472698060     
  -766.33743779312033     
   4969.7985101304039     
  -314.65954910114948     
   593.46683126007997     
  -729.06394896714232     
   4547.7958437202078     
  -313.18036761337027     
   589.90678268731403     
  -694.95548013924065     
   4173.1571097632541     
  -311.70987892282301     
   586.51025198242587     
  -663.65680181601624     
   3839.1776968396762     
  -310.24769116072679     
   583.26395255516161     
  -634.86296908971883     
   3540.2899930206640     
  -308.79344385586455     
   580.15601814708214     
  -608.31079414206374     
   3271.8404852013437     
  -307.34680463045265     
   577.17581118546934     
  -583.77199050305376     
   3029.9161555068367     
  -305.90746633498969     
   574.31376216086983     
  -561.04761933675240     
   2811.2080195645353     
  -304.47514455208307     
   571.56123421455288     
  -539.96355919001837     
   2612.9030933593162     
  -303.04957541218079     
   568.91040835160322     
  -520.36678598982348     
   2432.5981515435615     
  -301.63051367436810     
   566.35418563699557     
  -502.12229985324689     
   2268.2304808817757     
  -300.21773103354843     
   563.88610345924587     
  -485.11057124663353     
   2118.0218303841893     
  -298.81101462187951     
   561.50026351233237     
  -469.22540751875209     
   1980.4328423844918     
  -297.41016567763251     
   559.19126959053335     
  -454.37216120086839     
   1854.1257492727239     
  -296.01499835894884     
   556.95417364232787     
  -440.46621808132295     
   1737.9336268566119     
  -294.62533868349311     
   554.78442880742477     
  -427.43171587989832     
   1630.8350602481898     
  -293.24102357790099     
   552.67784838540501     
  -415.20045292803695     
   1531.9329622595192     
  -291.86190002331574     
   550.63056986380718     
  -403.71095571109061     
   1440.4369802856863     
  -290.48782428530160     
   548.63902327863207     
  -392.90767835894792     
   1355.6486877966154     
  -289.11866121808401     
   546.69990329973348     
  -382.74031320047328     
   1276.9491199384947     
  -287.75428363446218     
   544.81014452973000     
  -373.16319480093455     
   1203.7882286544902     
  -286.39457173391429     
   542.96689958501258     
  -364.13478308602589     
   1135.6759313698542     
  -285.03941258240962     
   541.16751959329565     
  -355.61721360075205     
   1072.1745061060224     
  -283.68869963828473     
   539.40953679728136     
  -347.57590480495685     
   1012.8919991258319     
  -282.34233231925907     
   537.69064899824025     
  -339.97921481151309     
   957.47673244741156     
  -281.00021560628210     
   536.00870561291606     
  -332.79813931815750     
   905.61237327737479     
  -279.66225968042721     
   534.36169514832420     
  -326.00604651857719     
   857.01385309574709     
  -278.32837958950569     
   532.74773392547684     
  -319.57844262035906     
   811.42372687113993     
  -276.99849494146264     
   531.16505590725387     
  -313.49276466882554     
   768.60905425153237     
  -275.67252962195721     
   529.61200350367699     
  -307.72819676193905     
   728.35866721827006     
  -274.35041153382360     
   528.08701924487764     
  -302.26550675780197     
   690.48079644277266     
  -273.03207235636620     
   526.58863822602189     
  -297.08690078448120     
   654.80099096128686     
  -271.71744732266558     
   525.11548124068008     
  -292.17589335227160     
   621.16027015732072     
  -270.40647501326811     
   523.66624852898417     
  -287.51719132609168     
   589.41356344660619     
  -269.09909716480450     
   522.23971407666829     
  -283.09658960024217     
   559.42821012271179     
  -267.79525849223205     
   520.83472040760694     
  -278.90087802432180     
   531.08282161541592     
  -266.49490652353160     
   519.45017382039055     
  -274.91775686220615     
   504.26604807504941     
  -265.19799144580401     
   518.08504002448092     
  -271.13576150164329     
   478.87570773769386     
  -263.90446596181926     
   516.73834013649287     
  -267.54419369361062     
   454.81783034176675     
  -262.61428515616001     
   515.40914700234362     
  -264.13305996604731     
   432.00592623217591     
  -261.32740637018634     
   514.09658181363034     
  -260.89301551930600     
   410.36027176024811     
  -260.04378908512001     
   512.79981099112922     
  -257.81531348110417     
   389.80730398976073     
  -258.76339481261232     
   511.51804331067353     
  -254.89175870118095     
   370.27903118291727     
  -257.48618699221765     
   510.25052724900235     
  -252.11466596730907     
   351.71259918663299     
  -256.21213089524809     
   508.99654853040056     
  -249.47682147340936     
   334.04976050286422     
  -254.94119353452879     
   507.75542785604290     
  -246.97144826963785     
   317.23654760339144     
  -253.67334357961931     
   506.52651879996228     
  -244.59217416261242     
   301.22286142573643     
  -252.40855127710071     
   505.30920585780098     
  -242.33300270191938     
   285.96216579560382     
  -251.14678837556426     
   504.10290263490003     
  -240.18828645845235     
   271.41118855556647     
  -249.88802805496755     
   502.90705016239320     
  -238.15270254428560     
   257.52964275155796     
  -248.63224486005180     
   501.72111533047337     
  -236.22123022364894     
   244.28000821471846     
  -247.37941463753938     
   500.54458942950913     
  -234.38913016203855     
   231.62728160647228     
  -246.12951447685285     
   499.37698679022907     
  -232.65192554998998     
   219.53880131044323     
  -244.88252265411819     
   498.21784351500366     
  -231.00538454016169     
   207.98405003751537     
  -243.63841857923327     
   497.06671629324109     
  -229.44550416488030     
   196.93450083506133     
  -242.39718274579963     
   495.92318129430731     
  -227.96849540861734     
   186.36345546669287     
  -241.15879668373117     
   494.78683313205426     
  -226.57076949261716     
   176.24590898586982     
  -239.92324291436805     
   493.65728389538464     
  -225.24892517522312     
   166.55843744065336     
  -238.69050490793634     
   492.53416224021055     
  -223.99973689441822     
   157.27905521307534     
  -237.46056704320617     
   491.41711253802367     
  -222.82014398032015     
   148.38714130764274     
  -236.23341456921190     
   490.30579407702163     
  -221.70724042051285     
   139.86331111192374     
  -235.00903356890774     
   489.19988031200239     
  -220.65826558717342     
   131.68935879779713     
  -233.78741092464142     
   488.09905815954397     
  -219.67059539618992     
   123.84814556119738     
  -232.56853428533651     
   487.00302733529230     
  -218.74173430448096     
   116.32355040575239     
  -231.35239203528221     
   485.91149973033998     
  -217.86930767643781     
   109.10038041012616     
  -230.13897326443589     
   484.82419882409050     
  -217.05105482336188     
   102.16432412728400     
  -228.92826774015074     
   483.74085913105108     
  -216.28482239240725     
   95.501878474323036     
  -227.72026588024622     
   482.66122567931046     
  -215.56855830384981     
   89.100303967177211     
  -226.51495872734509     
   481.58505351849055     
  -214.90030602409598     
   82.947573974559816     
  -225.31233792440568     
   480.51210725538215     
  -214.27819921928679     
   77.032318182676747     
  -224.11239569138237     
   479.44216061525162     
  -213.70045683291670     
   71.343799049486677     
  -222.91512480295259     
   478.37499602731924     
  -213.16537834004555     
   65.871850843080836     
  -221.72051856725125     
   477.31040423282229     
  -212.67133945872246     
   60.606854817723331     
  -220.52857080555870     
   476.24818391405654     
  -212.21678804758955     
   55.539710660764236     
  -219.33927583289088     
   475.18814134339345     
  -211.80024021763381     
   50.661786831977864     
  -218.15262843944333     
   474.13009005080841     
  -211.42027681639397     
   45.964903167720152     
  -216.96862387284480     
   473.07385050866083     
  -211.07554004263608     
   41.441313700778402     
  -215.78725782117789     
   472.01924983307953     
  -210.76473018988023     
   37.083650895692664     
  -214.60852639672683     
   470.96612150058439     
  -210.48660280816253     
   32.884933057067627     
  -213.43242612041584     
   469.91430507903840     
  -210.23996581023454     
   28.838530434120432     
  -212.25895390690252     
   468.86364597243289     
  -210.02367683197861     
   24.938131504279660     
  -211.08810705029333     
   467.81399517823871     
  -209.83664084569654     
   21.177751663208237     
  -209.91988321045065     
   466.76520905685391     
  -209.67780770822247     
   17.551688525276163     
  -208.75428039986156     
   465.71714911247261     
  -209.54617004428289     
   14.054521046620026     
  -207.59129697104126     
   464.66968178452083     
  -209.44076113643325     
   10.681088610931502     
  -206.43093160444505     
   463.62267824925010     
  -209.36065297185127     
   7.4264773377876674     
  -205.27318329686429     
   462.57601423084094     
  -209.30495439181783     
   4.2860048140198579     
  -204.11805135028331     
   461.52956982147214     
  -209.27280935571270     
   1.2552073647327955     
  -202.96553536117551     
   460.48322930983170     
  -209.26339530047721     
  -1.6701634202888711     
  -201.81563521021786     
   459.43688101776513     
  -209.27592152612937     
  -4.4941688312690040     
  -200.66835105240438     
   458.39041714446893     
  -209.30962779236387     
  -7.2206824828924647     
  -199.52368330754007     
   457.34373361771054     
  -209.36378291098558     
  -9.8533925767696839     
  -198.38163265109824     
   456.29672995204481     
  -209.43768335531135     
  -12.395833259472500     
  -197.24220000542400     
   455.24930911339465     
  -209.53065210475739     
  -14.851370969824972     
  -196.10538653126883     
   454.20137738966514     
  -209.64203738703108     
  -17.223229330107856     
  -194.97119361964130     
   453.15284426718006     
  -209.77121160700688     
  -19.514483269682597     
  -193.83962288395969     
   452.10362231258370     
  -209.91757023152951     
  -21.728075829236086     
  -192.71067615249336     
   451.05362706000426     
  -210.08053080024877     
  -23.866827760855337     
  -191.58435546108004     
   450.00277690298253     
  -210.25953200845521     
  -25.933422340858648     
  -190.46066304610736     
   448.95099299127133     
  -210.45403267601165     
  -27.930451061916958     
  -189.33960133774670     
   447.89819913193389     
  -210.66351105897601     
  -29.860367923708939     
  -188.22117295342923     
   446.84432169474042     
  -210.88746381840383     
  -31.725550180675526     
  -187.10538069155297     
   445.78928952158253     
  -211.12540544475888     
  -33.528250217591420     
  -185.99222752541195     
   444.73303383966714     
  -211.37686732139082     
  -35.270650901884409     
  -184.88171659733746     
   443.67548817835575     
  -211.64139720315495     
  -36.954819628010647     
  -183.77385121304314     
   442.61658828947196     
  -211.91855835036506     
  -38.582762209188068     
  -182.66863483616481     
   441.55627207092874     
  -212.20792906693396     
  -40.156384233136997     
  -181.56607108298766     
   440.49447949338969     
  -212.50910194868248     
  -41.677524444963829     
  -180.46616371735269     
   439.43115253006295     
  -212.82168338201973     
  -43.147945352404768     
  -179.36891664573531     
   438.36623508917745     
  -213.14529297216274     
  -44.569331964686356     
  -178.27433391248925     
   437.29967294934232     
  -213.47956296189790     
  -45.943315327229996     
  -177.18241969524871     
   436.23141369737044     
  -213.82413782685211     
  -47.271446946211839     
  -176.09317830048306     
   435.16140666860593     
  -214.17867367894871     
  -48.555232355802119     
  -175.00661415919757     
   434.08960288960452     
  -214.54283792161721     
  -49.796098721856154     
  -173.92273182277461     
   433.01595502314541     
  -214.91630866203116     
  -50.995443855850866     
  -172.84153595894969     
   431.94041731526295     
  -215.29877449095002     
  -52.154583049747266     
  -171.76303134791746     
   430.86294554437603     
  -215.68993386382311     
  -53.274804028552531     
  -170.68722287856198     
   429.78349697248137     
  -216.08949489403727     
  -54.357331016478788     
  -169.61411554480716     
   428.70203029805464     
  -216.49717487666086     
  -55.403349936693708     
  -168.54371444208235     
   427.61850561086004     
  -216.91270000118607     
  -56.413994207070978     
  -167.47602476389886     
   426.53288434846269     
  -217.33580495773910     
  -57.390361805141715     
  -166.41105179853309     
   425.44512925439017     
  -217.76623267127766     
  -58.333508506558424     
  -165.34880092581238     
   424.35520433774929     
  -218.20373398507684     
  -59.244441495360384     
  -164.28927761399981     
   423.26307483454588     
  -218.64806729629206     
  -60.124144408371137     
  -163.23248741677381     
   422.16870717035675     
  -219.09899837935484     
  -60.973558126011028     
  -162.17843597029963     
   421.07206892424512     
  -219.55630006529992     
  -61.793581632815574     
  -161.12712899038914     
   419.97312879426300     
  -220.01975192754605     
  -62.585096879729406     
  -160.07857226974517     
   418.87185656405876     
  -220.48914015414402     
  -63.348939414748827     
  -159.03277167528816     
   417.76822307067403     
  -220.96425719975463     
  -64.085923695586132     
  -157.98973314556153     
   416.66220017360592     
  -221.44490162747152     
  -64.796823959096571     
  -156.94946268821306     
   415.55376072501934     
  -221.93087780716473     
  -65.482407231672767     
  -155.91196637754942     
   414.44287854084791     
  -222.42199586140231     
  -66.143382318921283     
  -154.87725035216178     
   413.32952837312246     
  -222.91807122879419     
  -66.780467017144872     
  -153.84532081261895     
   412.21368588322190     
  -223.41892473142281     
  -67.394321436279313     
  -152.81618401922674     
   411.09532761603788     
  -223.92438214219487     
  -67.985610935733064     
  -151.78984628985020     
   409.97443097512183     
  -224.43427422421288     
  -68.554952079955399     
  -150.76631399779743     
   408.85097419864928     
  -224.94843636481255     
  -69.102960370008702     
  -149.74559356976184     
   407.72493633631825     
  -225.46670856758760     
  -69.630215599671942     
  -148.72769148382173     
   406.59629722693785     
  -225.98893518458516     
  -70.137284595932613     
  -147.71261426749436     
   405.46503747692873     
  -226.51496481905463     
  -70.624712767272456     
  -146.70036849584329     
   404.33113843946910     
  -227.04465016480918     
  -71.093022108766434     
  -145.69096078963662     
   403.19458219448052     
  -227.57784783062493     
  -71.542727941749661     
  -144.68439781355448     
   402.05535152917849     
  -228.11441829018804     
  -71.974311612012741     
  -143.68068627444447     
   400.91342991938478     
  -228.65422562727815     
  -72.388251893170192     
  -142.67983291962261     
   399.76880151152540     
  -229.19713751647691     
  -72.785004520233016     
  -141.68184453521897     
   398.62145110510829     
  -229.74302505037866     
  -73.165008996687604     
  -140.68672794456603     
   397.47136413593768     
  -230.29176261785383     
  -73.528690927088221     
  -139.69449000662834     
   396.31852665989356     
  -230.84322779980698     
  -73.876464069957066     
  -138.70513761447211     
   395.16292533719320     
  -231.39730128033167     
  -74.208721612131896     
  -137.71867769377340     
   394.00454741726134     
  -231.95386669242265     
  -74.525849010006979     
  -136.73511720136347     
   392.84338072413027     
  -232.51281055999772     
  -74.828217729691389     
  -135.75446312381004     
   391.67941364224782     
  -233.07402219297040     
  -75.116179255394329     
  -134.77672247603343     
   390.51263510292193     
  -233.63739353738586     
  -75.390084401823216     
  -133.80190229995580     
   389.34303457115249     
  -234.20281917039955     
  -75.650264806699781     
  -132.83000966318312     
   388.17060203283535     
  -234.77019615644980     
  -75.897036716895556     
  -131.86105165771821     
   386.99532798261464     
  -235.33942393182650     
  -76.130720722016960     
  -130.89503539870375     
   385.81720341194199     
  -235.91040433724163     
  -76.351602689771809     
  -129.93196802319480     
   384.63621979770534     
  -236.48304135741492     
  -76.559986617411298     
  -128.97185668895881     
   383.45236909116920     
  -237.05724125704552     
  -76.756136886979149     
  -128.01470857330338     
   382.26564370731734     
  -237.63291228369786     
  -76.940333610923446     
  -127.06053087192957     
   381.07603651464365     
  -238.20996478577979     
  -77.112830866923261     
  -126.10933079781086     
   379.88354082513598     
  -238.78831101728170     
  -77.273878372773126     
  -125.16111558009622     
   378.68815038483007     
  -239.36786510507750     
  -77.423723411443973     
  -124.21589246303675     
   377.48985936449077     
  -239.94854303066330     
  -77.562589958108603     
  -123.27366870493493     
   376.28866235077572     
  -240.53026245534915     
  -77.690709261895492     
  -122.33445157711567     
   375.08455433770030     
  -241.11294277481335     
  -77.808294596405787     
  -121.39824836291837     
   373.87753071830258     
  -241.69650498428638     
  -77.915554549434702     
  -120.46506635670930     
   372.66758727673334     
  -242.28087164340715     
  -78.012688852100993     
  -119.53491286291350     
   371.45472018060030     
  -242.86596680979790     
  -78.099891434669573     
  -118.60779519506536     
   370.23892597358696     
  -243.45171599555795     
  -78.177347360178757     
  -117.68372067487742     
   369.02020156834612     
  -244.03804610075929     
  -78.245233848747304     
  -116.76269663132646     
   367.79854423970767     
  -244.62488535462489     
  -78.303725613119397     
  -115.84473039975637     
   366.57395161807932     
  -245.21216329672328     
  -78.352982496659180     
  -114.92982932099713     
   365.34642168317390     
  -245.79981066544821     
  -78.393168120004404     
  -114.01800074049910     
   364.11595275794440     
  -246.38775942634825     
  -78.424427674161663     
  -113.10925200748234     
   362.88254350279374     
  -246.97594263390448     
  -78.446915884889535     
  -112.20359047409990     
   361.64619290995142     
  -247.56429450304114     
  -78.460756780030366     
  -111.30102349461497     
   360.40690029824657     
  -248.15275017889138     
  -78.466104747731691     
  -110.40155842459087     
   359.16466530788813     
  -248.74124596449934     
  -78.463061982402451     
  -109.50520262009375     
   357.91948789565339     
  -249.32971892936737     
  -78.451775908782196     
  -108.61196343690695     
   356.67136833020834     
  -249.91810724868321     
  -78.432337671868495     
  -107.72184822975699     
   355.42030718763351     
  -250.50634978122224     
  -78.404880280818901     
  -106.83486435155031     
   354.16630534722219     
  -251.09438638332838     
  -78.369486903771318     
  -105.95101915262036     
   352.90936398742605     
  -251.68215753510668     
  -78.326278046656014     
  -105.07031997998450     
   351.64948458203719     
  -252.26960462045659     
  -78.275328183370235     
  -104.19277417661027     
   350.38666889653143     
  -252.85666958183188     
  -78.216744454836615     
  -103.31838908069048     
   349.12091898466377     
  -253.44329516524314     
  -78.150594076638995     
  -102.44717202492662     
   347.85223718519859     
  -254.02942462081796     
  -78.076971399862558     
  -101.57913033582020     
   346.58062611888079     
  -254.61500190631691     
  -77.995936282995231     
  -100.71427133297139     
   345.30608868554384     
  -255.19997142843937     
  -77.907571016631280     
  -99.852602328384776     
   344.02862806144509     
  -255.78427821106411     
  -77.811926193417577     
  -98.994130625781310     
   342.74824769677366     
  -256.36786765751475     
  -77.709077129982759     
  -98.138863519916583     
   341.46495131328993     
  -256.95068573598962     
  -77.599059439374315     
  -97.286808295904493     
   340.17874290224546     
  -257.53267868178494     
  -77.481944726561608     
  -96.437972228546045     
   338.88962672237290     
  -258.11379326723414     
  -77.357755302459083     
  -95.592362581662940     
   337.59760729812479     
  -258.69397643200261     
  -77.226555500256438     
  -94.749986607435275     
   336.30268941804917     
  -259.27317559825451     
  -77.088357842357524     
  -93.910851545743213     
   335.00487813334831     
  -259.85133828207222     
  -76.943216089650193     
  -93.074964623511875     
   333.70417875663634     
  -260.42841240274458     
  -76.791137253142594     
  -92.242333054059301     
   332.40059686079906     
  -261.00434593214311     
  -76.632159799420876     
  -91.412964036446894     
   331.09413827814217     
  -261.57908713063875     
  -76.466292040045616     
  -90.586864754831936     
   329.78480909951321     
  -262.15258432093913     
  -76.293545944291111     
  -89.764042377821795     
   328.47261567392206     
  -262.72478591552130     
  -76.113941812794138     
  -88.944504057829320     
   327.15756460793546     
  -263.29564047911725     
  -75.927466244943915     
  -88.128256930429117     
   325.83966276554776     
  -263.86509647595437     
  -75.734137513247134     
  -87.315308113714138     
   324.51891726808964     
  -264.43310250730372     
  -75.533931362330648     
  -86.505664707652244     
   323.19533549434004     
  -264.99960699252119     
  -75.326856691869367     
  -85.699333793442250     
   321.86892508081451     
  -265.56455841771020     
  -75.112879994200597     
  -84.896322432869056     
   320.53969392222604     
  -266.12790501766671     
  -74.892001408461965     
  -84.096637667657390     
   319.20765017211130     
  -266.68959502823014     
  -74.664177679134681     
  -83.300286518823796     
   317.87280224363866     
  -267.24957636082365     
  -74.429397052718286     
  -82.507275986026301     
   316.53515881063981     
  -267.80779683871907     
  -74.187609590965721     
  -81.717613046911325     
   315.19472880876640     
  -268.36420391065133     
  -73.938794260813424     
  -80.931304656457527     
   313.85152143682075     
  -268.91874486760742     
  -73.682886426273058     
  -80.148357746315980     
   312.50554615836216     
  -269.47136651580445     
  -73.419858837384453     
  -79.368779224146110     
   311.15681270342998     
  -270.02201545708482     
  -73.149637929121255     
  -78.592575972947216     
   309.80533107043340     
  -270.57063774155324     
  -72.872179558523115     
  -77.819754850384840     
   308.45111152835892     
  -271.11717908824215     
  -72.587407244462298     
  -77.050322688111464     
   307.09416461903186     
  -271.66158464257563     
  -72.295260217681914     
  -76.284286291081358     
   305.73450115968990     
  -272.20379909420825     
  -71.995652910895316     
  -75.521652436858531     
   304.37213224572673     
  -272.74376649103999     
  -71.688515061539817     
  -74.762427874917847     
   303.00706925361419     
  -273.28143035400149     
  -71.373745115600457     
  -74.006619325938274     
   301.63932384412323     
  -273.81673344236856     
  -71.051265596658297     
  -73.254233481088022     
   300.26890796568148     
  -274.34961793434343     
  -70.720959475299381     
  -72.505277001300882     
   298.89583385801956     
  -274.88002513040823     
  -70.382736827038258     
  -71.759756516543177     
   297.52011405605202     
  -275.40789565661100     
  -70.036474372223338     
  -71.017678625070829     
   296.14176139387456     
  -275.93316921440265     
  -69.682054341545367     
  -70.279049892675815     
   294.76078900928360     
  -276.45578462196426     
  -69.319357376913672     
  -69.543876851921468     
   293.37721034822300     
  -276.97567980229110     
  -68.948239214169689     
  -68.812166001365895     
   291.99103916972621     
  -277.49279159639741     
  -68.568571843123081     
  -68.083923804773008     
   290.60228955102224     
  -278.00705588522078     
  -68.180194515012559     
  -67.359156690310257     
   289.21097589294891     
  -278.51840734408341     
  -67.782963756452858     
  -66.637871049732610     
   287.81711292565808     
  -279.02677957225677     
  -67.376702277537831     
  -65.920073237551748     
   286.42071571462907     
  -279.53210483933833     
  -66.961254845644191     
  -65.205769570190043     
   285.02179966690409     
  -280.03431425068067     
  -66.536420146444073     
  -64.494966325118398     
   283.62038053777286     
  -280.53333740177902     
  -66.102030132505249     
  -63.787669739976963     
   282.21647443769905     
  -281.02910262777277     
  -65.657866159419498     
  -63.083886011678281     
   280.81009783956966     
  -281.52153662396842     
  -65.203736695163144     
  -62.383621295491658     
   279.40126758638678     
  -282.01056464918213     
  -64.739408471397937     
  -61.686881704107989     
   277.99000089923203     
  -282.49611021271767     
  -64.264667271949293     
  -60.993673306684180     
   276.57631538565710     
  -282.97809521725725     
  -63.779258887443241     
  -60.304002127866049     
   275.16022904846665     
  -283.45643965891310     
  -63.282948066104368     
  -59.617874146788829     
   273.74176029489587     
  -283.93106176940887     
  -62.775457152217456     
  -58.935295296054150     
   272.32092794622719     
  -284.40187769805050     
  -62.256527762765664     
  -58.256271460682456     
   270.89775124784143     
  -284.86880165627122     
  -61.725857405387778     
  -57.580808477039710     
   269.47224987973368     
  -285.33174558681162     
  -61.183162218396944     
  -56.908912131737218     
   268.04444396750807     
  -285.79061930344960     
  -60.628112010287815     
  -56.240588160503329     
   266.61435409389060     
  -286.24533014352676     
  -60.060396231234705     
  -55.575842247025705     
   265.18200131074366     
  -286.69578311526107     
  -59.479656041968148     
  -54.914680021762926     
   263.74740715161653     
  -287.14188053557581     
  -58.885546521129420     
  -54.257107060723911     
   262.31059364494138     
  -287.58352213448427     
  -58.277685374936361     
  -53.603128884213746     
   260.87158332766825     
  -288.02060477479631     
  -57.655681373988536     
  -52.952750955544424     
   259.43039925976848     
  -288.45302238510124     
  -57.019132244148601     
  -52.305978679708865     
   257.98706503911342     
  -288.88066587693231     
  -56.367598826362673     
  -51.662817402016529     
   256.54160481725069     
  -289.30342286813004     
  -55.700646684557618     
  -51.023272406688946     
   255.09404331578475     
  -289.72117771826424     
  -55.017794100682387     
  -50.387348915413241     
   253.64440584355401     
  -290.13381117401934     
  -54.318566001303473     
  -49.755052085851801     
   252.19271831457141     
  -290.54120041902911     
  -53.602435779349562     
  -49.126387010106036     
   250.73900726680537     
  -290.94321868737427     
  -52.868882886668864     
  -48.501358713132127     
   249.28329988181440     
  -291.33973530902426     
  -52.117331568119816     
  -47.879972151106564     
   247.82562400530236     
  -291.73061529578513     
  -51.347210830836005     
  -47.262232209739089     
   246.36600816862040     
  -292.11571937701643     
  -50.557890374601556     
  -46.648143702530668     
   244.90448161129075     
  -292.49490355482595     
  -49.748743937807298     
  -46.037711368973795     
   243.44107430456782     
  -292.86801913435949     
  -48.919081805069034     
  -45.430939872692605     
   241.97581697611213     
  -293.23491224789751     
  -48.068213549346297     
  -44.827833799519723     
   240.50874113586863     
  -293.59542384951760     
  -47.195385477123232     
  -44.228397655506996     
   239.03987910314331     
  -293.94938924059602     
  -46.299836947799655     
  -43.632635864866856     
   237.56926403499759     
  -294.29663801770454     
  -45.380740414292497     
  -43.040552767841028     
   236.09692995602626     
  -294.63699357081174     
  -44.437259167637912     
  -42.452152618492967     
   234.62291178956283     
  -294.97027301456899     
  -43.468483247294351     
  -41.867439582420438     
   233.14724539042908     
  -295.29628663892373     
  -42.473488151655140     
  -41.286417734384123     
   231.66996757933165     
  -295.61483780006114     
  -41.451276027134050     
  -40.709091055848219     
   230.19111617890582     
  -295.92572237026462     
  -40.400822747967318     
  -40.135463432428637     
   228.71073005162799     
  -296.22872854087439     
  -39.321029884904647     
  -39.565538651244026     
   227.22884913961323     
  -296.52363626501119     
  -38.210763030804991     
  -38.999320398164834     
   225.74551450648138     
  -296.81021698774219     
  -37.068814141964246     
  -38.436812254955036     
   224.26076838127756     
  -297.08823309380693     
  -35.893918064032583     
  -37.878017696301136     
   222.77465420484478     
  -297.35743747928717     
  -34.684747981038583     
  -37.322940086722468     
   221.28721667842373     
  -297.61757308914497     
  -33.439893605349560     
  -36.771582677356541     
   219.79850181497287     
  -297.86837229118510     
  -32.157887235980070     
  -36.223948602612928     
   218.30855699313130     
  -298.10955644545493     
  -30.837160290166565     
  -35.680040876688501     
   216.81743101414855     
  -298.34083514763120     
  -29.476083393826176     
  -35.139862389936617     
   215.32517416184680     
  -298.56190577308490     
  -28.072910333411791     
  -34.603415905082294     
   213.83183826591258     
  -298.77245260058550     
  -26.625825165706942     
  -34.070704053274795     
   212.33747676868782     
  -298.97214628932829     
  -25.132883381621117     
  -33.541729329968675     
   210.84214479567774     
  -299.16064291469047     
  -23.592055868568245     
  -33.016494090623581     
   209.34589923005680     
  -299.33758333370469     
  -22.001170022894659     
  -32.495000546212545     
   207.84879879145029     
  -299.50259210887640     
  -20.357956086610763     
  -31.977250758527674     
   206.35090411922934     
  -299.65527677952599     
  -18.659981810935303     
  -31.463246635271677     
   204.85227786067270     
  -299.79522664310798     
  -16.904697944608319     
  -30.952989924922431     
   203.35298476437075     
  -299.92201187769257     
  -15.089377619232998     
  -30.446482211357253     
   201.85309177915190     
  -300.03518220983682     
  -13.211151811327964     
  -29.943724908222443     
   200.35266815900627     
  -300.13426584842176     
  -11.266952347147903     
  -29.444719253032599     
   198.85178557440761     
  -300.21876799102540     
  -9.2535427811301059     
  -28.949466300983140     
   197.35051823052538     
  -300.28816956188388     
  -7.1674616636469803     
  -28.457966918458165     
   195.84894299280973     
  -300.34192552436122     
  -5.0050487295665036     
  -27.970221776214565     
   194.34713952052428     
  -300.37946338983295     
  -2.7623852940336562     
  -27.486231342221700     
   192.84519040885081     
  -300.40018127953823     
 -0.43532049815554291     
  -27.005995874134463     
   191.34318134019381     
  -300.40344618327435     
   1.9805943787502653     
  -26.529515411375826     
   189.84120124542201     
  -300.38859172543374     
   4.4900843769370162     
  -26.056789766802996     
   188.33934247587695     
  -300.35491609260674     
   7.0982109957812245     
  -25.587818517929346     
   186.83770098687012     
  -300.30167951013834     
   9.8103782544624210     
  -25.122600997671938     
   185.33637653391165     
  -300.22810167322990     
   12.632359606920133     
  -24.661136284592008     
   183.83547288228817     
  -300.13335897617799     
   15.570353580272563     
  -24.203423192593103     
   182.33509803153686     
  -300.01658132432595     
   18.630980635493131     
  -23.749460260038475     
   180.83536445580219     
  -299.87684896955977     
   21.821366292447870     
  -23.299245738246171     
   179.33638936157234     
  -299.71318872236640     
   25.149136785683449     
  -22.852777579316502     
   177.83829496427526     
  -299.52457019647375     
   28.622514209893573     
  -22.410053423242747     
   176.34120878543430     
  -299.30990133989957     
   32.250319405444095     
  -21.971070584251304     
   174.84526397222368     
  -299.06802394435874     
   36.042078429004810     
  -21.535826036312912     
   173.35059964147240     
  -298.79770835614119     
   40.008039142396399     
  -21.104316397760854     
   171.85736125042564     
  -298.49764806257326     
   44.159286991781642     
  -20.676537914946312     
   170.36570099674384     
  -298.16645341013486     
   48.507781085732987     
  -20.252486444854195     
   168.87577825058855     
  -297.80264505199187     
   53.066484008705771     
  -19.832157436595477     
   167.38776002190372     
  -297.40464642192660     
   57.849419533881800     
  -19.415545911683683     
   165.90182146641038     
  -296.97077577542245     
   62.871821166315527     
  -19.002646442994038     
   164.41814643418010     
  -296.49923711667509     
   68.150218944693137     
  -18.593453132293405     
   162.93692806520198     
  -295.98811047458992     
   73.702612869497557     
  -18.187959586217531     
   161.45836943682031     
  -295.43534087806864     
   79.548593916912850     
  -17.786158890559197     
   159.98268426856592     
  -294.83872642369181     
   85.709554194202454     
  -17.388043582716136     
   158.51009769058857     
  -294.19590476723528     
   92.208850635883806     
  -16.993605622131177     
   157.04084708270184     
  -293.50433838746619     
   99.072063230719309     
  -16.602836358538347     
   155.57518299195007     
  -292.76129791323575     
   106.32721654676742     
  -16.215726497807680     
   154.11337013769418     
  -291.96384378913501     
   114.00510202396696     
  -15.832266065157398     
   152.65568851441139     
  -291.10880552395525     
   122.13957598143257     
  -15.452444365475028     
   151.20243460384131     
  -290.19275870409456     
   130.76796481560388     
  -15.076249940457883     
   149.75392270966117     
  -289.21199896797754     
   139.93147983091734     
  -14.703670522247899     
   148.31048643006807     
  -288.16251286924563     
   149.67571467939001     
  -14.334692983195128     
   146.87248028537212     
  -287.03994500915019     
   160.05123316635576     
  -13.969303281337478     
   145.44028152094819     
  -285.83956076040249     
   171.11420343478380     
  -13.607486401130439     
   144.01429210846061     
  -284.55620423464165     
   182.92719588496456     
  -13.249226288898310     
   142.59494097221022     
  -283.18425026550437     
   195.56004097732247     
  -12.894505782406311     
   141.18268647165107     
  -281.71754995817452     
   209.09090182737003     
  -12.543306533869073     
   139.77801917626942     
  -280.14936819446922     
   223.60745724347930     
  -12.195608925613103     
   138.38146497512042     
  -278.47231226514316     
   239.20836458466982     
  -11.851391977496254     
   136.99358857063064     
  -276.67824953075808     
   256.00491250302161     
  -11.510633245052494     
   135.61499741508629     
  -274.75821268698547     
   274.12304965627010     
  -11.173308707171413     
   134.24634615883241     
  -272.70228981456341     
   293.70572589522283     
  -10.839392641933713     
   132.88834169212015     
  -270.49949687034928     
   314.91575890574222     
  -10.508857489000112     
   131.54174887824786     
  -268.13762867855615     
   337.93920378841602     
  -10.181673696683681     
   130.20739709492614     
  -265.60308465014305     
   362.98948494852840     
  -9.8578095515147197     
   128.88618772451818     
  -262.88066351302905     
   390.31233473267810     
  -9.5372309877201573     
   127.57910276322929     
  -259.95332100253404     
   420.19188040441287     
  -9.2199013735702113     
   126.28721475597418     
  -256.80188189950087     
   452.95803499372312     
  -8.9057812709728577     
   125.01169830963282     
  -253.40469663704800     
   488.99567824049092     
  -8.5948281639952775     
   123.75384349541457     
  -249.73722905024425     
   528.75598584415673     
  -8.2869961511260328     
   122.51507152489795     
  -245.77155915641316     
   572.77064947819372     
  -7.9822355950171104     
   121.29695317879357     
  -241.47577928532661     
   621.66971638394182     
  -7.6804927221013477     
   120.10123058954916     
  -236.81325641244712     
   676.20428593587724     
  -7.3817091627880780     
   118.92984313784820     
  -231.74172426792794     
   737.27548875769889     
  -7.0858214207906265     
   117.78495843192279     
  -226.21215810224533     
   805.97195732831335     
  -6.7927602573871315     
   116.66900961561149     
  -220.16736842228309     
   883.61863525566048     
  -6.5024499728595595     
   115.58474062291110     
  -213.54022865786550     
   971.84109746745912     
  -6.2148075627142516     
   114.53526150019931     
  -206.25142042685968     
   1072.6512727183356     
  -5.9297417201652785     
   113.52411660942845     
  -198.20653588147201     
   1188.5630272275589     
  -5.6471516481936721     
   112.55536948678163     
  -189.29231317726550     
   1322.7503362300190     
  -5.3669256334600659     
   111.63370948969960     
  -179.37168565554012     
   1479.2663853569254     
  -5.0889393192338988     
   110.76458730614735     
  -168.27718776536341     
   1663.3537770830415     
  -4.8130535934892906     
   109.95438925064083     
  -155.80203443724031     
   1881.8854342500604     
  -4.5391119786180170     
   109.21066443034682     
  -141.68789368036516     
   2144.0267567582328     
  -4.2669373664595716     
   108.54242546363420     
  -125.60769300467805     
   2462.1653066225731     
  -3.9963278795488550     
   107.96055259811000     
  -107.14145320500914     
   2853.5698808705883     
  -3.7270515451067165     
   107.47834976735126     
  -85.739679098479229     
   3342.1378001686012     
  -3.4588393227795819     
   107.11231645561205     
  -60.673645597215263     
   3964.5328636523959     
  -3.1913757960995337     
   106.88328321881944     
  -30.939649119821610     
   4768.1636466077298     
  -2.9242864583025114     
   106.81798804159423     
   4.8215782297356036     
   5854.5790114296815     
  -2.6571198755375303     
   106.95186928920722     
   48.730920815459228     
   7281.9923397652974     
  -2.3893218529291125     
   107.33206124965510     
   103.34586336369779     
   9551.6939020839673     
  -2.1201965429417253     
   108.02788482713768     
   174.98356762932920     
   12042.413114705983     
  -1.8488450208712863     
   109.12859791118504     
   265.30166598962217     
   19407.053057993722     
  -1.5740621554768510     
   110.81898848597058     
   410.85456392457843     
   19071.462925430249     
  -1.2941488516291921     
   113.23085123544523     
   553.89053586530224     
   69161.676719455587     
  -1.0065292564926727     
   117.29708535326166     
   1072.6031112612311     
  -15430.908548537387     
 -0.70682388161021326     
   122.37077137428264     
   956.87129714720322     
   583355.60122529813     
 -0.38580157629818340     
   138.09304538299361     
   5332.0383063370400     
   463598.29927053588     
   0.0000000000000000     
   173.44570502600041     
   8809.0255508659848     
   463598.29927053588     
   5.9259259259259256     
  -42.048799936903187     
   4387438.5550719220     
  -1012474169952.2299     
   5.9258872520903738     
  -36.311345336616036     
   1350016.0452152330     
  -1220263772803.1084     
   5.9258843052602268     
  -36.115855473450871     
   1052091.1217316333     
  -108470772846.51564     
   5.9258811349302354     
  -35.933195569998247     
   1023452.9523821783     
  -315361080819.01849     
   5.9258777242396032     
  -35.746964369808374     
   933416.16014374502     
  -216685128518.25424     
   5.9258740550634421     
  -35.561727919122660     
   866517.03713671805     
  -197914263453.36362     
   5.9258701079186986     
  -35.376215076704568     
   800440.41810945841     
  -166242493388.27454     
   5.9258658618631310     
  -35.190779768646770     
   740420.94717936812     
  -142876816118.11826     
   5.9258612943868414     
  -35.005323511121247     
   684639.30664891389     
  -122010708257.95549     
   5.9258563812958185     
  -34.819873772834363     
   633127.48989820527     
  -104377326328.50714     
   5.9258510965869062     
  -34.634422944333856     
   585474.02464322187     
  -89248846010.951447     
   5.9258454123135795     
  -34.448973204912512     
   541411.40348423820     
  -76322771757.967102     
   5.9258392984418435     
  -34.263524007411718     
   500663.87676975410     
  -65267030084.003792     
   5.9258327226955680     
  -34.078075557597394     
   462983.05459587806     
  -55812853451.922318     
   5.9258256503904505     
  -33.892627875782338     
   428138.08050499600     
  -47728289869.162125     
   5.9258180442558244     
  -33.707181017053621     
   395915.43502661370     
  -40814685392.372887     
   5.9258098642433978     
  -33.521735046115772     
   366117.84278969269     
  -34902618008.073547     
   5.9258010673219994     
  -33.336290029882854     
   338562.73439311469     
  -29846828399.861309     
   5.9257916072573060     
  -33.150846035438256     
   313081.42691610521     
  -25523477188.328072     
   5.9257814343754811     
  -32.965403135146808     
   289517.76624906127     
  -21826302010.956890     
   5.9257704953095445     
  -32.779961411519629     
   267727.50284176716     
  -18664728081.542236     
   5.9257587327272496     
  -32.594520949561641     
   247577.11603580043     
  -15961071255.315042     
   5.9257460850391181     
  -32.409081843627803     
   228943.24195007031     
  -13649070255.478973     
   5.9257324860852236     
  -32.223644186287487     
   211711.72191321914     
  -11671965828.244677     
   5.9257178647991804     
  -32.038208088046588     
   195777.02058588955     
  -9981242275.4023724     
   5.9257021448477127     
  -31.852773660882182     
   181041.55312607845     
  -8535431248.7349005     
   5.9256852442440557     
  -31.667341024291559     
   167415.05725480599     
  -7299047500.6926956     
   5.9256670749333065     
  -31.481910310074117     
   154814.07759680157     
  -6241756607.5832329     
   5.9256475423477282     
  -31.296481656687828     
   143161.43703742675     
  -5337616491.7421284     
   5.9256265449298606     
  -31.111055210664869     
   132385.76693032097     
  -4564448141.1147699     
   5.9256039736211390     
  -30.925631134847830     
   122421.05844660162     
  -3903268440.2614326     
   5.9255797113135626     
  -30.740209599263640     
   113206.29605818965     
  -3337868088.8395715     
   5.9255536322618019     
  -30.554790784039490     
   104685.02676119967     
  -2854365241.4276438     
   5.9255256014529065     
  -30.369374888654924     
   96805.065812752960     
  -2440899603.4514241     
   5.9254954739306331     
  -30.183962122023782     
   89518.148558697809     
  -2087325222.1167853     
   5.9254630940711666     
  -29.998552707211715     
   82779.645309168045     
  -1784968142.3745658     
   5.9254282948067996     
  -29.813146884804439     
   76548.280309151494     
  -1526407943.2518268     
   5.9253908967938900     
  -29.627744914227506     
   70785.889106084607     
  -1305300585.7673769     
   5.9253507075211775     
  -29.442347068518973     
   65457.179489562826     
  -1116222259.1772282     
   5.9253075203542558     
  -29.256953642585213     
   60529.509667034945     
  -954531984.21481049     
   5.9252611135116986     
  -29.071564953824659     
   55972.700861499383     
  -816263116.52553940     
   5.9252112489680666     
  -28.886181337357659     
   51758.842878686009     
  -698023301.86032355     
   5.9251576712786536     
  -28.700803154436560     
   47862.124296087728     
  -596910738.13834774     
   5.9251001063204924     
  -28.515430792174232     
   44258.679164303830     
  -510444785.53256398     
   5.9250382599437881     
  -28.330064662670392     
   40926.435939500203     
  -436503776.54993874     
   5.9249718165275160     
  -28.144705207480740     
   37844.984503649248     
  -373273453.88348466     
   5.9249004374325187     
  -27.959352899220661     
   34995.450607370425     
  -319202265.03619462     
   5.9248237593449753     
  -27.774008242529852     
   32360.381031883968     
  -272963587.14431626     
   5.9247413925026429     
  -27.588671776990271     
   29923.635159213445     
  -233422739.56330708     
   5.9246529187957417     
  -27.403344079038295     
   27670.288112395632     
  -199609654.90253749     
   5.9245578897338298     
  -27.218025765420794     
   25586.536896150144     
  -170694496.20461339     
   5.9244558242694030     
  -27.032717495133149     
   23659.618864642754     
  -145967904.18592361     
   5.9243462064683792     
  -26.847419971438711     
   21877.730487109588     
  -124823064.21680953     
   5.9242284830169130     
  -26.662133946205241     
   20229.957562684580     
  -106741208.77218729     
   5.9241020605533361     
  -26.476860222325385     
   18706.206437063582     
  -91278602.482183129     
   5.9239663028132297     
  -26.291599657732672     
   17297.143780774586     
  -78055863.511652783     
   5.9238205275748816     
  -26.106353167493904     
   15994.138260579068     
  -66748530.243188642     
   5.9236640033915009     
  -25.921121729184978     
   14789.208224670485     
  -57079145.513357721     
   5.9234959460956835     
  -25.735906386165052     
   13674.972737305139     
  -48810448.018308207     
   5.9233155150606693     
  -25.550708252051578     
   12644.606267944388     
  -41739535.534398995     
   5.9231218092019065     
  -25.365528514863623     
   11691.797082122015     
  -35692908.645554982     
   5.9229138627013747     
  -25.180368441874066     
   10810.708316269332     
  -30522190.994752426     
   5.9226906404359543     
  -24.995229385251776     
   9995.9424447629481     
  -26100501.876798846     
   5.9224510330899314     
  -24.810112786821172     
   9242.5081544307923     
  -22319339.828694217     
   5.9221938519304302     
  -24.625020183571365     
   8545.7897733088048     
  -19085922.714102130     
   5.9219178232231888     
  -24.439953214366973     
   7901.5189195549647     
  -16320902.277047753     
   5.9216215822646330     
  -24.254913625791666     
   7305.7485659251106     
  -13956431.113925062     
   5.9213036670046870     
  -24.069903278696547     
   6754.8286147560866     
  -11934484.519883068     
   5.9209625112330739     
  -23.884924155692062     
   6245.3837491968325     
  -10205446.524715753     
   5.9205964373001621     
  -23.699978368350500     
   5774.2926100670193     
  -8726885.6385572515     
   5.9202036483415350     
  -23.515068165176746     
   5338.6688001013354     
  -7462518.9636476440     
   5.9197822199735350     
  -23.330195939789579     
   4935.8430985764699     
  -6381317.6926268796     
   5.9193300914249214     
  -23.145364239816825     
   4563.3472037728716     
  -5456748.9456167836     
   5.9188450560676182     
  -22.960575775889470     
   4218.8985452471461     
  -4666122.5804476533     
   5.9183247513071615     
  -22.775833431616370     
   3900.3863478578423     
  -3990035.5014361977     
   5.9177666477910060     
  -22.591140273454201     
   3605.8586895131602     
  -3411895.3879102957     
   5.9171680378902218     
  -22.406499561548440     
   3333.5105382497773     
  -2917513.2396576726     
   5.9165260234073260     
  -22.221914760944379     
   3081.6727129623268     
  -2494755.6124161934     
   5.9158375024600671     
  -22.037389553285998     
   2848.8016458684051     
  -2133246.5724067264     
   5.9150991554878454     
  -21.852927849155879     
   2633.4699396945666     
  -1824113.3298932333     
   5.9143074303241603     
  -21.668533800957594     
   2434.3576153598510     
  -1559768.3246636859     
   5.9134585262749626     
  -21.484211816445594     
   2250.2440357698110     
  -1333723.1439761191     
   5.9125483771390943     
  -21.299966572574551     
   2080.0004285486557     
  -1140429.3523589519     
   5.9115726331030629     
  -21.115803030294416     
   1922.5829644024730     
  -975142.18640851928     
   5.9105266414382172     
  -20.931726449874400     
   1777.0263750767642     
  -833804.25279060798     
   5.9094054259240121     
  -20.747742406515108     
   1642.4380366767869     
  -712945.94355594332     
   5.9082036649163543     
  -20.563856806932165     
   1517.9924991315563     
  -609600.23917479219     
   5.9069156679750536     
  -20.380075906474353     
   1402.9264359884098     
  -521229.92951750499     
   5.9055353509591875     
  -20.196406326367701     
   1296.5339709836526     
  -445665.46610358742     
   5.9040562094935867     
  -20.012855072929952     
   1198.1623317242720     
  -381051.20793095091     
   5.9024712907037600     
  -19.829429552486086     
   1107.2079410713463     
  -325801.62474367622     
   5.9007731631103137     
  -19.646137605088672     
   1023.1123994840061     
  -278556.61857410538     
   5.8989538845672671     
  -19.462987467887803     
   945.36021348888426     
  -238167.25977507161     
   5.8970049681216370     
  -19.279988013654449     
   873.47152076211023     
  -203604.16223018165     
   5.8949173456641475     
  -19.097147922556477     
   807.01393226647269     
  -174142.84611633827     
   5.8926813292330067     
  -18.914478999280579     
   745.54679818464763     
  -148646.36567706108     
   5.8902865698242266     
  -18.731983388897174     
   688.80919025289552     
  -127861.22354806009     
   5.8877220135530024     
  -18.549703337019679     
   636.03337113116049     
  -106716.64676690441     
   5.8849758550011222     
  -18.367528004735792     
   588.40039721053859     
  -99840.573123881215     
   5.8820354875752550     
  -18.185943972639333     
   540.20983509517123     
  -56748.509286950102     
   5.8788874506901605     
  -18.003120103914441     
   510.58958067798437     
  -143515.24257501340     
   5.8755173735794033     
  -17.826231119039669     
   429.58459373849439     
  -28752.003280451758     
   5.8331874494414127     
  -16.217408211855666     
   213.94456913510618     
  -8705.3720674327215     
   5.7938450610303143     
  -15.310911092444499     
   148.65427862936079     
  -5209.0472767678584     
   5.7564154811769370     
  -14.665309335737092     
   109.58642405360186     
  -2948.4912828162173     
   5.7203910528116353     
  -14.172661427021886     
   87.472739432480211     
  -2032.4320132888286     
   5.6854743471153260     
  -13.773405830108651     
   72.229499332814015     
  -1434.0707904044436     
   5.6514698595547843     
  -13.439147160764664     
   61.473968404780678     
  -1077.9085815826782     
   5.6182393616338153     
  -13.151988104645437     
   53.389654042910593     
  -834.37667825516303     
   5.5856800395743722     
  -12.900684397148167     
   47.131828955996873     
  -665.29797623666707     
   5.5537125072315980     
  -12.677499589422620     
   42.142094134221864     
  -541.93069930747720     
   5.5222736786792037     
  -12.476950319363526     
   38.077613889415787     
  -449.59493996119471     
   5.4913122630466669     
  -12.294992155040720     
   34.705651839706832     
  -378.62359089679353     
   5.4607857769894554     
  -12.128563088171500     
   31.865974907980878     
  -322.95481970407320     
   5.4306584854431437     
  -11.975288616501048     
   29.443813760200324     
  -278.49594656195632     
   5.4008999362387273     
  -11.833291346698083     
   27.355094160985658     
  -242.44340690418204     
   5.3714838890322554     
  -11.701061689772608     
   25.536768609204287     
  -212.81395587267102     
   5.3423875143935708     
  -11.577368108399199     
   23.940663940159254     
  -188.17602667402227     
   5.3135907830217821     
  -11.461193089198542     
   22.529343740104089     
  -167.47466997153055     
   5.2850759919054431     
  -11.351686520559987     
   21.273283715317611     
  -149.91899861779089     
   5.2568273911429104     
  -11.248131083207483     
   20.148891225684178     
  -134.90669977706833     
   5.2288308860878683     
  -11.149916127699882     
   19.137090977356166     
  -121.97263146605681     
   5.2010737967648604     
  -11.056517659653089     
   18.222296241360741     
  -110.75302141208238     
   5.1735446614512766     
  -10.967482797597762     
   17.391648580770124     
  -100.96010591732974     
   5.1462330747592571     
  -10.882417556679862     
   16.634447786390151     
  -92.363868629719818     
   5.1191295529807750     
  -10.800977140284717     
   15.941718771667251     
  -84.778693341126683     
   5.0922254212053026     
  -10.722858146926527     
   15.305878571608801     
  -78.053480754394329     
   5.0655127179934221     
  -10.647792256832629     
   14.720477465950843     
  -72.064235937329642     
   5.0389841143318161     
  -10.575541073926699     
   14.179995696420869     
  -66.708447336971901     
   5.0126328443006125     
  -10.505891878832163     
   13.679682341393583     
  -61.900778505747610     
   4.9864526454185016     
  -10.438654106722177     
   13.215426502600476     
  -57.569734156583458     
   4.9604377070402412     
  -10.373656406724612     
   12.783653496426098     
  -53.655056717158750     
   4.9345826254975211     
  -10.310744171555928     
   12.381240571047407     
  -50.105675781083960     
   4.9088823649210163     
  -10.249777450121586     
   12.005448002689278     
  -46.878080986513517     
   4.8833322228757137     
  -10.190629174126636     
   11.653862395290426     
  -43.935021065962793     
   4.8579278000956636     
  -10.133183643795171     
   11.324349737295707     
  -41.244455856545912     
   4.8326649737274110     
  -10.077335228656002     
   11.015016318371611     
  -38.778707777648478     
   4.8075398735904518     
  -10.022987247834976     
   10.724176010039248     
  -36.513770062652604     
   4.7825488610432698     
  -9.9700510009734540     
   10.450322734569353     
  -34.428738542414877     
   4.7576885101088875     
  -9.9184449261482772     
   10.192107195501242     
  -32.505344678605901     
   4.7329555905674781     
  -9.8680938653834946     
   9.9483171104116970     
  -30.727567283649790     
   4.7083470527677207     
  -9.8189284217180059     
   9.7178603557843246     
  -29.081309849118650     
   4.6838600139451829     
  -9.7708843944987542     
   9.4997505319159341     
  -27.554130593051671     
   4.6594917458664700     
  -9.7239022817877956     
   9.2930945524680464     
  -26.135015103738876     
   4.6352396636433424     
  -9.6779268405586496     
   9.0970819391900051     
  -24.814185360385089     
   4.6111013155824194     
  -9.6329066968382069     
   8.9109755489871176     
  -23.582936843200898     
   4.5870743739541169     
  -9.5887939991590816     
   8.7341035226631103     
  -22.433501275824167     
   4.5631566265797785     
  -9.5455441096946885     
   8.5658522630944294     
  -21.358927937906618     
   4.5393459691489371     
  -9.5031153282780512     
   8.4056603035601292     
  -20.352983887430103     
   4.5156403981897659     
  -9.4614686452081393     
   8.2530129244044037     
  -19.410066134946629     
   4.4920380046252397     
  -9.4205675193261484     
   8.1074374283923039     
  -18.525128017002128     
   4.4685369678557265     
  -9.3803776783345061     
   7.9684989682647878     
  -17.693613479689482     
   4.4451355503157313     
  -9.3408669387459256     
   7.8357968671671170     
  -16.911402150159724     
   4.4218320924586276     
  -9.3020050432004062     
   7.7089613510409185     
  -16.174759609675945     
   4.3986250081284517     
  -9.2637635131878824     
   7.5876506539683488     
  -15.480295644121775     
   4.3755127802824498     
  -9.2261155154613679     
   7.4715484366374358     
  -14.824926480916277     
   4.3524939570320491     
  -9.1890357406496985     
   7.3603614880305628     
  -14.205843018953569     
   4.3295671479734281     
  -9.1525002927661507     
   7.2538176653884125     
  -13.620480981679949     
   4.3067310207819061     
  -9.1164865884576152     
   7.1516640580258128     
  -13.066497286149202     
   4.2839842980471046     
  -9.0809732649916004     
   7.0536653283796937     
  -12.541746214576566     
   4.2613257543281433     
  -9.0459400960912255     
   6.9596022317703694     
  -12.044261147734570     
   4.2387542134102834     
  -9.0113679148288934     
   6.8692702731623605     
  -11.572236005714299     
   4.2162685457462308     
  -8.9772385428881893     
   6.7824785031195027     
  -11.124010488108905     
   4.1938676660669909     
  -8.9435347255692434     
   6.6990484244586863     
  -10.698056028683736     
   4.1715505311485952     
  -8.9102400719974888     
   6.6188130042435578     
  -10.292963455208151     
   4.1493161377223240     
  -8.8773390000410561     
   6.5416157783294970     
  -9.9074321053773584     
   4.1271635205172092     
  -8.8448166855013834     
   6.4673100375391659     
  -9.5402601042859825     
   4.1050917504246263     
  -8.8126590151906434     
   6.3957580867570218     
  -9.1903352491108503     
   4.0830999327757036     
  -8.7808525435427800     
   6.3268305723886904     
  -8.8566275480354246     
   4.0611872057231189     
  -8.7493844524473623     
   6.2604058657784254     
  -8.5381815746664742     
   4.0393527387195745     
  -8.7182425140229949     
   6.1963695039684268     
  -8.2341108366792355     
   4.0175957310859349     
  -8.6874150560813401     
   6.1346136726933320     
  -7.9435909447429438     
   3.9959154106625774     
  -8.6568909300480872     
   6.0750367406077599     
  -7.6658555319783090     
   3.9743110325380933     
  -8.6266594811362740     
   6.0175428241179230     
  -7.4001906629416796     
   3.9527818778499242     
  -8.5967105205906140     
   5.9620413941458601     
  -7.1459310598441954     
   3.9313272526519882     
  -8.5670342998272559     
   5.9084469111970286     
  -6.9024559895733910     
   3.9099464868447402     
  -8.5376214863210755     
   5.8566784912752281     
  -6.6691858141200315     
   3.8886389331634796     
  -8.5084631410987139     
   5.8066595976693272     
  -6.4455788981890141     
   3.8674039662210480     
  -8.4795506977147088     
   5.7583177559329100     
  -6.2311284142205938     
   3.8462409816013543     
  -8.4508759425928108     
   5.7115842928262559     
  -6.0253599963641715     
   3.8251493950004525     
  -8.4224309966286111     
   5.6663940928535244     
  -5.8278291708070586     
   3.8041286414121305     
  -8.3942082979612955     
   5.6226853740724714     
  -5.6381189601376080     
   3.7831781743552066     
  -8.3662005858214368     
   5.5803994818714395     
  -5.4558384035169061     
   3.7622974651399397     
  -8.3384008853821463     
   5.5394806938450625     
  -5.2806198699151663     
   3.7414860021711354     
  -8.3108024935354816     
   5.4998760448206987     
  -5.1121182338823301     
   3.7207432902857294     
  -8.2833989655282636     
   5.4615351580665816     
  -4.9500086511541097     
   3.7000688501227614     
  -8.2561841024001392     
   5.4244100931829253     
  -4.7939853969974200     
   3.6794622175238216     
  -8.2291519391604186     
   5.3884552027054449     
  -4.6437606837720535     
   3.6589229429621768     
  -8.2022967336597112     
   5.3536269975771544     
  -4.4990629773547361     
   3.6384505909989033     
  -8.1756129561026505     
   5.3198840252469939     
  -4.3596365010592351     
   3.6180447397644842     
  -8.1490952791608109     
   5.2871867514890498     
  -4.2252396455173944     
   3.5977049804644095     
  -8.1227385686467191     
   5.2554974541476689     
  -4.0956443503206117     
   3.5774309169074381     
  -8.0965378747075487     
   5.2247801215202649     
  -3.9706350800886767     
   3.5572221650552556     
  -8.0704884235076992     
   5.1950003584195992     
  -3.8500080957751099     
   3.5370783525923502     
  -8.0445856093673971     
   5.1661252977012868     
  -3.7335706328499332     
   3.5169991185150011     
  -8.0188249873282569     
   5.1381235179549121     
  -3.6211401564265135     
   3.4969841127383527     
  -7.9932022661164153     
   5.1109649667817134     
  -3.5125439136374195     
   3.4770329957206054     
  -7.9677133014808881     
   5.0846208874294323     
  -3.4076181011462450     
   3.4571454381034168     
  -7.9423540898831373     
   5.0590637516708359     
  -3.3062074218922679     
   3.4373211203676659     
  -7.9171207625139433     
   5.0342671960066436     
  -3.2081645785461328     
   3.4175597325037845     
  -7.8920095796197582     
   5.0102059616675474     
  -3.1133498012588996     
   3.3978609736959049     
  -7.8670169251201933     
   4.9868558381581058     
  -3.0216301736764679     
   3.3782245520191214     
  -7.8421393014951599     
   4.9641936118555323     
  -2.9328797600074425     
   3.3586501841492113     
  -7.8173733249313822     
   4.9421970136554760     
  -2.8469784064924371     
   3.3391375950841806     
  -7.7927157207082267     
   4.9208446756067827     
  -2.7638122873127253     
   3.3196865178770656     
  -7.7681633188105792     
   4.9001160834519375     
  -2.6832727489563424     
   3.3002966933794240     
  -7.7437130497573632     
   4.8799915378347647     
  -2.6052565783372095     
   3.2809678699950080     
  -7.7193619406290326     
   4.8604521134972360     
  -2.5296653469847086     
   3.2616998034431237     
  -7.6951071112868021     
   4.8414796233948501     
  -2.4564054640099342     
   3.2424922565312175     
  -7.6709457707722786     
   4.8230565824147762     
  -2.3853874263410879     
   3.2233449989362484     
  -7.6468752138744485     
   4.8051661767172176     
  -2.3165261784359159     
   3.2042578069944452     
  -7.6228928178567079     
   4.7877922303789484     
  -2.2497404516216495     
   3.1852304634990487     
  -7.5989960393382816     
   4.7709191769917858     
  -2.1849526012912368     
   3.1662627575056752     
  -7.5751824113145974     
   4.7545320324821017     
  -2.1220886783821040     
   3.1473544841449561     
  -7.5514495403149065     
   4.7386163673942363     
  -2.0610779349802026     
   3.1285054444421223     
  -7.5277951036892157     
   4.7231582828818848     
  -2.0018527624355169     
   3.1097154451432178     
  -7.5042168470141020     
   4.7081443871636184     
  -1.9443485881031268     
   3.0909842985476557     
  -7.4807125816143110     
   4.6935617727528447     
  -1.8885036683275107     
   3.0723118223468298     
  -7.4572801821943280     
   4.6793979952403886     
  -1.8342588468714267     
   3.0536978394685197     
  -7.4339175845715042     
   4.6656410538888533     
  -1.7815577035716663     
   3.0351421779268386     
  -7.4106227835090026     
   4.6522793711120656     
  -1.7303459760484847     
   3.0166446706774797     
  -7.3873938306404927     
   4.6393017762917017     
  -1.6805719043588836     
   2.9982051554780442     
  -7.3642288324822411     
   4.6266974870090101     
  -1.6321858855774514     
   2.9798234747532280     
  -7.3411259485325502     
   4.6144560928671794     
  -1.5851402034120263     
   2.9614994754646613     
  -7.3180833894470290     
   4.6025675413415890     
  -1.5393894035595310     
   2.9432330089852177     
  -7.2950994152916371     
   4.5910221208148929     
  -1.4948896311010693     
   2.9250239309775932     
  -7.2721723338681459     
   4.5798104485816342     
  -1.4515990297344836     
   2.9068721012769916     
  -7.2493004991070453     
   4.5689234558586254     
  -1.4094772337713821     
   2.8887773837777413     
  -7.2264823095258857     
   4.5583523766053400     
  -1.3684857787847438     
   2.8707396463236901     
  -7.2037162067512108     
   4.5480887332644553     
  -1.3285873649261137     
   2.8527587606022173     
  -7.1810006740979810     
   4.5381243280275090     
  -1.2897465455986346     
   2.8348346020417328     
  -7.1583342352055732     
   4.5284512289355190     
  -1.2519289884216345     
   2.8169670497125092     
  -7.1357154527294284     
   4.5190617615223569     
  -1.2151018668672176     
   2.7991559862307285     
  -7.1131429270818209     
   4.5099484975208526     
  -1.1792335159212175     
   2.7814012976656097     
  -7.0906152952226398     
   4.5011042461514439     
  -1.1442935651512431     
   2.7637028734495046     
  -7.0681312294962293     
   4.4925220444128096     
  -1.1102528076114551     
   2.7460606062908415     
  -7.0456894365143077     
   4.4841951483557239     
  -1.0770830511483522     
   2.7284743920898102     
  -7.0232886560797381     
   4.4761170254721110     
  -1.0447572438243791     
   2.7109441298566885     
  -7.0009276601507002     
   4.4682813461434279     
  -1.0132494301995356     
   2.6934697216327028     
  -6.9786052518467994     
   4.4606819754169313     
 -0.98253435633752684     
   2.6760510724133328     
  -6.9563202644888955     
   4.4533129677444006     
 -0.95258799590505117     
   2.6586880900739716     
  -6.9340715606750969     
   4.4461685577751124     
 -0.92338702402923112     
   2.6413806852978476     
  -6.9118580313929217     
   4.4392431550948928     
 -0.89490902050108823     
   2.6241287715061312     
  -6.8896785951615813     
   4.4325313374411346     
 -0.86713232896915493     
   2.6069322647901436     
  -6.8675321972055441     
   4.4260278449738664     
 -0.84003624994579618     
   2.5897910838455944     
  -6.8454178086603612     
   4.4197275730992729     
 -0.81360046642941974     
   2.5727051499087681     
  -6.8233344258036102     
   4.4136255696010522     
 -0.78780584100854800     
   2.5556743866946028     
  -6.8012810693151238     
   4.4077170257934881     
 -0.76263347870950615     
   2.5386987203365781     
  -6.7792567835638824     
   4.4019972747031666     
 -0.73806546160222131     
   2.5217780793283624     
  -6.7572606359177714     
   4.3964617837411497     
 -0.71408429704371490     
   2.5049123944671492     
  -6.7352917160796357     
   4.3911061515133216     
 -0.69067328164331632     
   2.4881015987986270     
  -6.7133491354460997     
   4.3859261019009974     
 -0.66781599506988643     
   2.4713456275635237     
  -6.6914320264865026     
   4.3809174819379733     
 -0.64549699451408260     
   2.4546444181456790     
  -6.6695395421454595     
   4.3760762544791172     
 -0.62370090727590310     
   2.4379979100215792     
  -6.6476708552650754     
   4.3713984976745479     
 -0.60241329117163234     
   2.4214060447113193     
  -6.6258251580259122     
   4.3668803979907604     
 -0.58161983403444084     
   2.4048687657309320     
  -6.6040016614078461     
   4.3625182492355030     
 -0.56130699000753692     
   2.3883860185460484     
  -6.5821995946677312     
   4.3583084468104456     
 -0.54146151385179264     
   2.3719577505268354     
  -6.5604182048370641     
   4.3542474854565576     
 -0.52207049370052117     
   2.3555839109041754     
  -6.5386567562315383     
   4.3503319567538039     
 -0.50312182784821813     
   2.3392644507270477     
  -6.5169145299820412     
   4.3465585430449423     
 -0.48460322275714018     
   2.3229993228210613     
  -6.4951908235772429     
   4.3429240188742639     
 -0.46650345064511672     
   2.3067884817481197     
  -6.4734849504225709     
   4.3394252429944249     
 -0.44881095791514514     
   2.2906318837671611     
  -6.4517962394130608     
   4.3360591608100618     
 -0.43151523068640746     
   2.2745294867959580     
  -6.4301240345195856     
   4.3328227965799133     
 -0.41460553210397283     
   2.2584812503739262     
  -6.4084676943904126     
   4.3297132550891337     
 -0.39807177117241432     
   2.2424871356259231     
  -6.3868265919606770     
   4.3267277168053404     
 -0.38190417025116796     
   2.2265471052269987     
  -6.3652001140798422     
   4.3238634355284571     
 -0.36609307504233934     
   2.2106611233680669     
  -6.3435876611473567     
   4.3211177374656398     
 -0.35062932641602951     
   2.1948291557224744     
  -6.3219886467598991     
   4.3184880175175193     
 -0.33550390654228907     
   2.1790511694134356     
  -6.3004024973705590     
   4.3159717382184519     
 -0.32070821515546272     
   2.1633271329823072     
  -6.2788286519585013     
   4.3135664266047860     
 -0.30623374468232684     
   2.1476570163576749     
  -6.2572665617081897     
   4.3112696735196687     
 -0.29207242135340622     
   2.1320407908252323     
  -6.2357156896984920     
   4.3090791303595175     
 -0.27821624774437814     
   2.1164784289984220     
  -6.2141755106013399     
   4.3069925085014349     
 -0.26465765253726992     
   2.1009699047898209     
  -6.1926455103898173     
   4.3050075761074051     
 -0.25138907421089463     
   2.0855151933832428     
  -6.1711251860544216     
   4.3031221580508241     
 -0.23840342386574043     
   2.0701142712065410     
  -6.1496140453283648     
   4.3013341323718306     
 -0.22569355973356389     
   2.0547671159050855     
  -6.1281116064207506     
   4.2996414306738293     
 -0.21325276101675764     
   2.0394737063159010     
  -6.1066173977566507     
   4.2980420349662030     
 -0.20107446647310551     
   2.0242340224424393     
  -6.0851309577280661     
   4.2965339764676553     
 -0.18915210727055137     
   2.0090480454299704     
  -6.0636518344477395     
   4.2951153356631258     
 -0.17747966750443195     
   1.9939157575415791     
  -6.0421795855131890     
   4.2937842381568423     
 -0.16605093087731490     
   1.9788371421347388     
  -6.0207137777773587     
   4.2925388561752627     
 -0.15486012869105878     
   1.9638121836384570     
  -5.9992539871238959     
   4.2913774052100795     
 -0.14390153648795576     
   1.9488408675309683     
  -5.9777997982516542     
   4.2902981436864200     
 -0.13316957263871376     
   1.9339231803179626     
  -5.9563508044627094     
   4.2892993718916301     
 -0.12265894945153721     
   1.9190591095113341     
  -5.9349066074585535     
   4.2883794297707434     
 -0.11236430378618563     
   1.9042486436084318     
  -5.9134668171403959     
   4.2875366974923468     
 -0.10228069433040322     
   1.8894917720718043     
  -5.8920310514159526     
   4.2867695922848688     
  -9.2403076909430754E-002
   1.8747884853094181     
  -5.8705989360122208     
   4.2860765692080482     
  -8.2726672661959030E-002
   1.8601387746553408     
  -5.8491701042912929     
   4.2854561191630838     
  -7.3246841606877597E-002
   1.8455426323508755     
  -5.8277441970737573     
   4.2849067678510320     
  -6.3959005549563075E-002
   1.8310000515261307     
  -5.8063208624658564     
   4.2844270753094102     
  -5.4858747143526849E-002
   1.8165110261820188     
  -5.7848997556908186     
   4.2840156347058338     
  -4.5941782303771064E-002
   1.8020755511726683     
  -5.7634805389257071     
   4.2836710713385555     
  -3.7203943070718247E-002
   1.7876936221882382     
  -5.7420628811429468     
   4.2833920417655253     
  -2.8641088997449746E-002
   1.7733652357381249     
  -5.7206464579545377     
   4.2831772335980443     
  -2.0249379263326244E-002
   1.7590903891345520     
  -5.6992309514624093     
   4.2830253632535698     
  -1.2024827055157051E-002
   1.7448690804765283     
  -5.6778160501116481     
   4.2829351770506552     
  -3.9638009573295073E-003
   1.7307013086341714     
  -5.6564014485476628     
   4.2829054485434757     
   3.9374775955281780E-003
   1.7165870732333790     
  -5.6349868474772409     
   4.2829349796254421     
   1.1682381260768877E-002
   1.7025263746408454     
  -5.6135719535344650     
   4.2830225974848979     
   1.9274637610245247E-002
   1.6885192139494101     
  -5.5921564791475857     
   4.2831671572669752     
   2.6717286790044974E-002
   1.6745655929637313     
  -5.5707401424121228     
   4.2833675369179005     
   3.4013989276360956E-002
   1.6606655141862756     
  -5.5493226669652351     
   4.2836226418374732     
   4.1167535746299437E-002
   1.6468189808036164     
  -5.5279037818647518     
   4.2839313983555698     
   4.8181470826947820E-002
   1.6330259966730301     
  -5.5064832214703960     
   4.2842927593867719     
   5.5058398227990475E-002
   1.6192865663093874     
  -5.4850607253284958     
   4.2847056973734823     
   6.1801707664078873E-002
   1.6056006948723267     
  -5.4636360380596098     
   4.2851692101809622     
   6.8413852784664025E-002
   1.5919683881537074     
  -5.4422089092489649     
   4.2856823140768476     
   7.4898073512842875E-002
   1.5783896525653307     
  -5.4207790933397026     
   4.2862440496281939     
   8.1256687102724615E-002
   1.5648644951269270     
  -5.3993463495286775     
   4.2868534747814646     
   8.7492766536014427E-002
   1.5513929234543975     
  -5.3779104416653984     
   4.2875096705304845     
   9.3608547607713144E-002
   1.5379749457483081     
  -5.3564711381524779     
   4.2882117346375423     
   9.9606904292139822E-002
   1.5246105707826265     
  -5.3350282118498349     
   4.2889587864197338     
  0.10548999305592699     
   1.5112998078936979     
  -5.3135814399803660     
   4.2897499613676526     
  0.11126054154324787     
   1.4980426669694518     
  -5.2921306040383742     
   4.2905844154292270     
  0.11692061172609854     
   1.4848391584388365     
  -5.2706754896997579     
   4.2914613200171727     
  0.12247276519108657     
   1.4716892932614745     
  -5.2492158867353256     
   4.2923798657561063     
  0.12791900736201772     
   1.4585930829175313     
  -5.2277515889251562     
   4.2933392583113212     
  0.13326174253976147     
   1.4455505393977979     
  -5.2062823939759273     
   4.2943387213803694     
  0.13850288990626361     
   1.4325616751939740     
  -5.1848081034398392     
   4.2953774930546667     
  0.14364476370794271     
   1.4196265032891557     
  -5.1633285226352470     
   4.2964548287824762     
  0.14868914239256281     
   1.4067450371485151     
  -5.1418434605699144     
   4.2975699973504202     
  0.15363827299302074     
   1.3939172907101720     
  -5.1203527298655436     
   4.2987222843978676     
  0.15849387636599827     
   1.3811432783762527     
  -5.0988561466833735     
   4.2999109884706126     
  0.16325793776532271     
   1.3684230150041272     
  -5.0773535306546869     
   4.3011354230038528     
  0.16793235090473504     
   1.3557565158978275     
  -5.0558447048080879     
   4.3023949156356380     
  0.17251877370298585     
   1.3431437967996356     
  -5.0343294955029023     
   4.3036888064384105     
  0.17701916732218259     
   1.3305848738818433     
  -5.0128077323613240     
   4.3050164501933272     
  0.18143500679554528     
   1.3180797637386754     
  -4.9912792482039796     
   4.3063772127442936     
  0.18576826019378997     
   1.3056284833783744     
  -4.9697438789853798     
   4.3077704746957473     
  0.19002024061318240     
   1.2932310502154438     
  -4.9482014637323886     
   4.3091956265003457     
  0.19419289374367624     
   1.2808874820630427     
  -4.9266518444831302     
   4.3106520732034230     
  0.19828745203395823     
   1.2685977971255336     
  -4.9050948662273868     
   4.3121392290936784     
  0.20230577157720905     
   1.2563620139911749     
  -4.8835303768487019     
   4.3136565223805068     
  0.20624900629746057     
   1.2441801516249584     
  -4.8619582270679302     
   4.3152033899277384     
  0.21011898070418147     
   1.2320522293615850     
  -4.8403782703874043     
   4.3167792822830195     
  0.21391675046497699     
   1.2199782668985797     
  -4.8187903630369169     
   4.3183836579115074     
  0.21764407186406950     
   1.2079582842895382     
  -4.7971943639210126     
   4.3200159884504874     
  0.22130198334559581     
   1.1959923019375067     
  -4.7755901345665723     
   4.3216757533255796     
  0.22489208514322936     
   1.1840803405884877     
  -4.7539775390733485     
   4.3233624439641538     
  0.22841548272127282     
   1.1722224213250707     
  -4.7323564440632255     
   4.3250755600845636     
  0.23187359919961065     
   1.1604185655601884     
  -4.7107267186328183     
   4.3268146120785600     
  0.23526755094333562     
   1.1486687950309871     
  -4.6890882343058449     
   4.3285791187106355     
  0.23859870031862027     
   1.1369731317928193     
  -4.6674408649866610     
   4.3303686089630249     
  0.24186806440686379     
   1.1253315982133469     
  -4.6457844869156384     
   4.3321826194460762     
  0.24507701326355569     
   1.1137442169667580     
  -4.6241189786244092     
   4.3340206970455526     
  0.24822648584174581     
   1.1022110110280920     
  -4.6024442208925720     
   4.3358823956893664     
  0.25131774945306701     
   1.0907320036676738     
  -4.5807600967063227     
   4.3377672788102641     
  0.25435183986842180     
   1.0793072184456483     
  -4.5590664912152743     
   4.3396749176092770     
  0.25732976855472006     
   1.0679366792066225     
  -4.5373632916940672     
   4.3416048908734375     
  0.26025272302803715     
   1.0566204100744043     
  -4.5156503875011440     
   4.3435567862961477     
  0.26312154551648098     
   1.0453584354468397     
  -4.4939276700406845     
   4.3455301978875216     
  0.26593742042804747     
   1.0341507799907472     
  -4.4721950327246143     
   4.3475247285407317     
  0.26870115085050816     
   1.0229974686369443     
  -4.4504523709353316     
   4.3495399871721112     
  0.27141386804672729     
   1.0118985265753677     
  -4.4286995819894459     
   4.3515755911824616     
  0.27407633806095155     
   1.0008539792502815     
  -4.4069365651021943     
   4.3536311637179184     
  0.27668964933279006     
  0.98986385235557528     
  -4.3851632213526797     
   4.3557063360879145     
  0.27925453011050005     
  0.97892817183014591     
  -4.3633794536498005     
   4.3578007450637433     
  0.28177204015814072     
  0.96804696385336642     
  -4.3415851666987288     
   4.3599140353649286     
  0.28424284890541840     
  0.95722025484063489     
  -4.3197802669684870     
   4.3620458567317195     
  0.28666800892356903     
  0.94644807143900611     
  -4.2979646626596617     
   4.3641958667986467     
  0.28904812190821305     
  0.93573044052290111     
  -4.2761382636733822     
   4.3663637277129581     
  0.29138422609894032     
  0.92506738918989462     
  -4.2543009815805783     
   4.3685491094087006     
  0.29367689292864474     
  0.91445894475657818     
  -4.2324527295917918     
   4.3707516861056650     
  0.29592711724558207     
  0.90390513475449830     
  -4.2105934225278157     
   4.3729711394850064     
  0.29813543457403591     
  0.89340598692616646     
  -4.1887229767909915     
   4.3752071552443121     
  0.30030281831737254     
  0.88296152922114102     
  -4.1668413103369275     
   4.3774594263816926     
  0.30242977192224541     
  0.87257178979217853     
  -4.1449483426467948     
   4.3797276496711088     
  0.30451723125076252     
  0.86223679699145395     
  -4.1230439947003541     
   4.3820115289054904     
  0.30656568559902908     
  0.85195657936684732     
  -4.1011281889492208     
   4.3843107715474829     
  0.30857602030450282     
  0.84173116565829698     
  -4.0792008492911034     
   4.3866250916997664     
  0.31054872320285648     
  0.83156058479421591     
  -4.0572619010440434     
   4.3889542071237884     
  0.31248460554121449     
  0.82144486588797250     
  -4.0353112709220715     
   4.3912978416653470     
  0.31438423506192198     
  0.81138403823443161     
  -4.0133488870093377     
   4.3936557234283118     
  0.31624821155355298     
  0.80137813130655777     
  -3.9913746787382292     
   4.3960275850149628     
  0.31807729360800574     
  0.79142717475207647     
  -3.9693885768638997     
   4.3984131647170228     
  0.31987188967307717     
  0.78153119839019425     
  -3.9473905134423823     
   4.4008122038895712     
  0.32163282016393757     
  0.77169023220837563     
  -3.9253804218075570     
   4.4032244500408009     
  0.32336043462021596     
  0.76190430635917605     
  -3.9033582365492037     
   4.4056496533004523     
  0.32505554706344225     
  0.75217345115712930     
  -3.8813238934911944     
   4.4080875699034276     
  0.32671848024827055     
  0.74249769707568924     
  -3.8592773296701721     
   4.4105379585052900     
  0.32835001031115840     
  0.73287707474422359     
  -3.8372184833149525     
   4.4130005835826243     
  0.32995046964882441     
  0.72331161494505947     
  -3.8151472938257331     
   4.4154752121049903     
  0.33152058923634081     
  0.71380134861058020     
  -3.7930637017541602     
   4.4179616165242628     
  0.33306067572337678     
  0.70434630682037092     
  -3.7709676487838686     
   4.4204595715921879     
  0.33457147081455574     
  0.69494652079841313     
  -3.7488590777108306     
   4.4229688576232968     
  0.33605323059501591     
  0.68560202191032771     
  -3.7267379324246397     
   4.4254892568527602     
  0.33750668785402393     
  0.67631284166066363     
  -3.7046041578899791     
   4.4280205570116653     
  0.33893207945502651     
  0.66707901169023354     
  -3.6824577001284307     
   4.4305625476075772     
  0.34033013012982510     
  0.65790056377349349     
  -3.6602985062004532     
   4.4331150235835510     
  0.34170104505876531     
  0.64877752981596837     
  -3.6381265241879404     
   4.4356777814214920     
  0.34304552495712692     
  0.63970994185171892     
  -3.6159417031772403     
   4.4382506228586704     
  0.34436378445041088     
  0.63069783204085261     
  -3.5937439932419881     
   4.4408333512420484     
  0.34565647986247355     
  0.62174123266707559     
  -3.5715333454267806     
   4.4434257748410175     
  0.34692382525881893     
  0.61284017613528596     
  -3.5493097117308516     
   4.4460277035304578     
  0.34816645069418362     
  0.60399469496920688     
  -3.5270730450922492     
   4.4486389519106648     
  0.34938457148729091     
  0.59520482180905943     
  -3.5048232993719801     
   4.4512593361968191     
  0.35057876541247562     
  0.58647058940927410     
  -3.4825604293391450     
   4.4538886769374129     
  0.35174931277329374     
  0.57779203063624029     
  -3.4602843906548437     
   4.4565267967832121     
  0.35289662237651137     
  0.56916917846609261     
  -3.4379951398592579     
   4.4591735214510368     
  0.35402116914538739     
  0.56060206598253448     
  -3.4156926343550813     
   4.4618286802196270     
  0.35512316200278238     
  0.55209072637469736     
  -3.3933768323946953     
   4.4644921039346475     
  0.35620317022423059     
  0.54363519293503493     
  -3.3710476930655808     
   4.4671636277113294     
  0.35726134084272115     
  0.53523549905725243     
  -3.3487051762768827     
   4.4698430877676500     
  0.35829825557601380     
  0.52689167823426919     
  -3.3263492427457528     
   4.4725303246844703     
  0.35931403335957296     
  0.51860376405621567     
  -3.3039798539842047     
   4.4752251799346663     
  0.36030923997146458     
  0.51037179020846180     
  -3.2815969722862826     
   4.4779274992344522     
  0.36128400278431505     
  0.50219579046967866     
  -3.2592005607150574     
   4.4806371292553351     
  0.36223885015821072     
  0.49407579870993107     
  -3.2367905830903405     
   4.4833539206315214     
  0.36317391789849879     
  0.48601184888880145     
  -3.2143670039762218     
   4.4860777250157602     
  0.36408970358961734     
  0.47800397505354403     
  -3.1919297886692015     
   4.4888083977926829     
  0.36498635006293734     
  0.47005221133726877     
  -3.1694789031861736     
   4.4915457954181548     
  0.36586433050081690     
  0.46215659195715503     
  -3.1470143142528864     
   4.4942897778969106     
  0.36672378068808559     
  0.45431715121269356     
  -3.1245359892925135     
   4.4970402062520716     
  0.36756516777539333     
  0.44653392348395726     
  -3.1020438964143580     
   4.4997969450103863     
  0.36838860728049244     
  0.43880694322989949     
  -3.0795380044029188     
   4.5025598595649905     
  0.36919456285665297     
  0.43113624498667968     
  -3.0570182827070411     
   4.5053288187864151     
  0.36998313986894826     
  0.42352186336601588     
  -3.0344847014292360     
   4.5081036923354327     
  0.37075478739191048     
  0.41596383305356360     
  -3.0119372313152954     
   4.5108843532408720     
  0.37150960642432757     
  0.40846218880732055     
  -2.9893758437439701     
   4.5136706752890543     
  0.37224803005121115     
  0.40101696545605681     
  -2.9668005107169617     
   4.5164625355144388     
  0.37297016229861618     
  0.39362819789776998     
  -2.9442112048488460     
   4.5192598117316782     
  0.37367639501360811     
  0.38629592109816502     
  -2.9216078993577819     
   4.5220623846942800     
  0.37436689787525257     
  0.37902017008915784     
  -2.8989905680549755     
   4.5248701364283441     
  0.37504192367182854     
  0.37180097996740297     
  -2.8763591853367645     
   4.5276829508558833     
  0.37570179022932937     
  0.36463838589284453     
  -2.8537137261739187     
   4.5305007142826028     
  0.37634661299933664     
  0.35753242308728966     
  -2.8310541661035113     
   4.5333233138800981     
  0.37697677672313384     
  0.35048312683300492     
  -2.8083804812195479     
   4.5361506397055216     
  0.37759235502362837     
  0.34349053247133460     
  -2.7856926481643631     
   4.5389825823681988     
  0.37819373249439986     
  0.33655467540134071     
  -2.7629906441200385     
   4.5418190353619066     
  0.37878098012686057     
  0.32967559107846428     
  -2.7402744467998508     
   4.5446598927128585     
  0.37935447393345456     
  0.32285331501320791     
  -2.7175440344399009     
   4.5475050512673594     
  0.37991426359748293     
  0.31608788276983879     
  -2.6947993857911210     
   4.5503544082443401     
  0.38046073829943439     
  0.30937932996511169     
  -2.6720404801110567     
   4.5532078637815863     
  0.38099392594785020     
  0.30272769226701263     
  -2.6492672971560367     
   4.5560653182261950     
  0.38151421284623160     
  0.29613300539352116     
  -2.6264798171734154     
   4.5589266748225414     
  0.38202162295490011     
  0.28959530511139298     
  -2.6036780208938719     
   4.5617918369947033     
  0.38251653104515987     
  0.28311462723496045     
  -2.5808618895239417     
   4.5646607109775417     
  0.38299895616330742     
  0.27669100762495275     
  -2.5580314047386254     
   4.5675332031487672     
  0.38346926340989390     
  0.27032448218733324     
  -2.5351865486741931     
   4.5704092226243409     
  0.38392747812387107     
  0.26401508687215586     
  -2.5123273039208560     
   4.5732886787102700     
  0.38437393740276815     
  0.25776285767243856     
  -2.4894536535159788     
   4.5761714832407909     
  0.38480868170819527     
  0.25156783062305438     
  -2.4665655809369924     
   4.5790575483536022     
  0.38523202623911001     
  0.24543004179963965     
  -2.4436630700947326     
   4.5819467885503959     
  0.38564401500734924     
  0.23934952731751885     
  -2.4207461053266988     
   4.5848391186629511     
  0.38604495456296672     
  0.23332632333064629     
  -2.3978146713904867     
   4.5877344558221731     
  0.38643488450985858     
  0.22736046603056390     
  -2.3748687534572905     
   4.5906327174559971     
  0.38681408616590690     
  0.22145199164537499     
  -2.3519083371058955     
   4.5935338231022413     
  0.38718265957174697     
  0.21560093643873382     
  -2.3289334083155180     
   4.5964376930490296     
  0.38754075816615158     
  0.20980733670885079     
  -2.3059439534610564     
   4.5993442487352754     
  0.38788861941921599     
  0.20407122878751255     
  -2.2829399593057667     
   4.6022534133809199     
  0.38822628607445775     
  0.19839264903911735     
  -2.2599214129959977     
   4.6051651105264781     
  0.38855403864196109     
  0.19277163385972512     
  -2.2368883020551409     
   4.6080792658162926     
  0.38887189915612008     
  0.18720821967612192     
  -2.2138406143779501     
   4.6109958050599635     
  0.38918014968506159     
  0.18170244294489862     
  -2.1907783382248440     
   4.6139146561826019     
  0.38947880755645581     
  0.17625434015154390     
  -2.1677014622162889     
   4.6168357472392749     
  0.38976814162428874     
  0.17086394780955075     
  -2.1446099753274375     
   4.6197590083014575     
  0.39004817498033073     
  0.16553130245953665     
  -2.1215038668826489     
   4.6226843696138094     
  0.39031916550139323     
  0.16025644066837719     
  -2.0983831265502269     
   4.6256117633550700     
  0.39058113505924463     
  0.15503939902835270     
  -2.0752477443371689     
   4.6285411218680146     
  0.39083433393863609     
  0.14988021415630803     
  -2.0520977105840679     
   4.6314723793725543     
  0.39107878071299657     
  0.14477892269282477     
  -2.0289330159600660     
   4.6344054702279021     
  0.39131472470891049     
  0.13973556130140621     
  -2.0057536514578387     
   4.6373403306632186     
  0.39154217568010613     
  0.13475016666767464     
  -1.9825596083887282     
   4.6402768969808195     
  0.39176137847674875     
  0.12982277549858059     
  -1.9593508783779783     
   4.6432151073193948     
  0.39197234637676975     
  0.12495342452162420     
  -1.9361274533598862     
   4.6461548999172209     
  0.39217530928238048     
  0.12014215048408827     
  -1.9128893255732515     
   4.6490962147368382     
  0.39237028454851758     
  0.11538899015228284     
  -1.8896364875567315     
   4.6520389918709526     
  0.39255749592249373     
  0.11069398031080117     
  -1.8663689321443286     
   4.6549831730903710     
  0.39273695572158634     
  0.10605715776178699     
  -1.8430866524609564     
   4.6579287002582834     
  0.39290888479462666     
  0.10147855932421264     
  -1.8197896419180757     
   4.6608755168942428     
  0.39307329596399909     
   9.6958221833168184E-002
  -1.7964778942093045     
   4.6638235666139725     
  0.39323038786013015     
   9.2496182139161165E-002
  -1.7731514033064628     
   4.6667727945229238     
  0.39338021994269340     
   8.8092477107426806E-002
  -1.7498101634547247     
   4.6697231461724940     
  0.39352289677426966     
   8.3747143617248734E-002
  -1.7264541691695472     
   4.6726745678983015     
  0.39365858119771729     
   7.9460218561289653E-002
  -1.7030834152316587     
   4.6756270072572841     
  0.39378729527718348     
   7.5231738844932255E-002
  -1.6796978966835854     
   4.6785804119718630     
  0.39390923211960199     
   7.1061741385629956E-002
  -1.6562976088256243     
   4.6815347312127598     
  0.39402440565411623     
   6.6950263112267219E-002
  -1.6328825472119539     
   4.6844899142551659     
  0.39413300308233928     
   6.2897340964529688E-002
  -1.6094527076468708     
   4.6874459117782834     
  0.39423503708152707     
   5.8903011892283488E-002
  -1.5860080861810335     
   4.6904026745563945     
  0.39433069198314413     
   5.4967312854964027E-002
  -1.5625486791077774     
   4.6933601547462684     
  0.39441997643025117     
   5.1090280820973791E-002
  -1.5390744829594876     
   4.6963183045694947     
  0.39450307144815738     
   4.7271952767089204E-002
  -1.5155854945040508     
   4.6992770776053563     
  0.39457998485445045     
   4.3512365677876287E-002
  -1.4920817107413076     
   4.7022364274917647     
  0.39465089263127373     
   3.9811556545115118E-002
  -1.4685631288996124     
   4.7051963091864994     
  0.39471580142603968     
   3.6169562367232816E-002
  -1.4450297464324027     
   4.7081566776971950     
  0.39477488226983004     
   3.2586420148745028E-002
  -1.4214815610148746     
   4.7111174893142183     
  0.39482814193164883     
   2.9062166899705692E-002
  -1.3979185705406416     
   4.7140787003787059     
  0.39487574642126111     
   2.5596839635165066E-002
  -1.3743407731185033     
   4.7170402684768646     
  0.39491770189971276     
   2.2190475374635803E-002
  -1.3507481670692079     
   4.7200021512411130     
  0.39495416691091867     
   1.8843111141566969E-002
  -1.3271407509223732     
   4.7229643074929450     
  0.39498516188655386     
   1.5554783962825947E-002
  -1.3035185234131226     
   4.7259266962070940     
  0.39501078349460661     
   1.2325530868187995E-002
  -1.2798814834798971     
   4.7288892770833035     
  0.39503126501000607     
   9.1553888898334660E-003
  -1.2562296302582610     
   4.7318520115708784     
  0.39504590560809083     
   6.0443950618524721E-003
  -1.2325629630896771     
   4.7348148558629397     
  0.39505789448161166     
   2.9925864197569542E-003
  -1.2088814814748401     
   4.7377777900715516     
  0.39505549670693929     
   0.0000000000000000     
  -1.1851851852339197     
   4.7407407062968536     
  0.39505549670693929     


==> anc/CG1qPS/CMAIN5.f <==
      PROGRAM CMAIN5
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCG1qPS,GRCG1qPS,DELCG1qPS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR,TT6

      REAL*8 XV,XXV,CG1qPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CG1qPS/ CG1qPS(12,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 2
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=-0.04131829313494949474055308023071191858D0
      TEST2=0.7156561453552591119008983121076233886D0 
      TEST3=-3.71415334822906111194794458926998847573D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCG1qPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CG1qPS.dat',STATUS='OLD')
      DO ISET=1,12
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CG1qPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT6 = DELCG1qPS(IO,as,LQ,NF,FLAV)
      TT3 = SXCG1qPS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCG1qPS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT5
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,TT6/TEST1-1.0D0 
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,RR/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,RR/TEST3-1.0D0
*     
*
*     
      STOP
      END
      include 'DATCG1qPS.f' 
      include 'DELCG1qPS.f'
      include 'SXCG1qPS.f'
      include 'GRCG1qPS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CG1qPS/DATCG1qPS.f <==
      SUBROUTINE DATCG1qPS
*     --------=-----------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CG1qPS
      CHARACTER*80 STAR
      COMMON/CG1qPS/ CG1qPS(12,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1qPS(1,IX,1)
          A(IX)=CG1qPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(1,IX,2)=B(IX)
          CG1qPS(1,IX,3)=C(IX)
          CG1qPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='G1qPS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(2,IX,1)
          A(IX)=CG1qPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(2,IX,2)=B(IX)
          CG1qPS(2,IX,3)=C(IX)
          CG1qPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS2210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CG1qPS(3,IX,1)
          A(IX)=CG1qPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(3,IX,2)=B(IX)
          CG1qPS(3,IX,3)=C(IX)
          CG1qPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(4,IX,1)
          A(IX)=CG1qPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(4,IX,2)=B(IX)
          CG1qPS(4,IX,3)=C(IX)
          CG1qPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(5,IX,1)
          A(IX)=CG1qPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(5,IX,2)=B(IX)
          CG1qPS(5,IX,3)=C(IX)
          CG1qPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(6,IX,1)
          A(IX)=CG1qPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(6,IX,2)=B(IX)
          CG1qPS(6,IX,3)=C(IX)
          CG1qPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(7,IX,1)
          A(IX)=CG1qPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(7,IX,2)=B(IX)
          CG1qPS(7,IX,3)=C(IX)
          CG1qPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(8,IX,1)
          A(IX)=CG1qPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CG1qPS(8,IX,2)=B(IX)
          CG1qPS(8,IX,3)=C(IX)
          CG1qPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(9,IX,1)
          A(IX)=CG1qPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(9,IX,2)=B(IX)
          CG1qPS(9,IX,3)=C(IX)
          CG1qPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(10,IX,1)
          A(IX)=CG1qPS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(10,IX,2)=B(IX)
          CG1qPS(10,IX,3)=C(IX)
          CG1qPS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3310.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(11,IX,1)
          A(IX)=CG1qPS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(11,IX,2)=B(IX)
          CG1qPS(11,IX,3)=C(IX)
          CG1qPS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='G1qPS3320.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CG1qPS(12,IX,1)
          A(IX)=CG1qPS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CG1qPS(12,IX,2)=B(IX)
          CG1qPS(12,IX,3)=C(IX)
          CG1qPS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CG1qPS.dat',STATUS='NEW')
      DO ISET=1,12
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CG1qPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CG1qPS/DELCG1qPS.f <==
      REAL*8 FUNCTION DELCG1qPS(IO,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(7)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      w(1)=25 - z2
      w(1)=z2*w(1)
      w(1)=35.D0/3.D0*z3 - 200.D0/3.D0*z5 + 10 + w(1)
*
      G = 16.D0/9.D0*flav*as**3*w(1)
*
200   CONTINUE
*
      DELCG1qPS = G
*
      RETURN
      END


==> anc/CG1qPS/G1qPS2010.dat <==
# G1qPS2010
68.5689460880111690215015556119
68.5568477695889086776773747967
68.5560838597387336180817705012
68.5552730610472147170653097284
68.5544125991915572452440399817
68.5534995437177839840142652654
68.5525307998792633504887813939
68.5515031000981869484711408122
68.5504129950366565345961209399
68.5492568442639337996542482174
68.5480308065063402743995579273
68.5467308294662742747613663307
68.5453526391968427394869638164
68.5438917290186941862659002302
68.5423433479657914183076620426
68.5407024887470861760916742704
68.5389638752113603299743002329
68.5371219493028877199615234174
68.5351708574960562643164479862
68.5331044366976810320074759527
68.5309161996064458520765559139
68.5285993195197446921760743928
68.5261466145791662213992364189
68.5235505314469882250384637639
68.5208031284073362475612160111
68.5178960578871272692355886243
68.5148205483935795505922487556
68.5115673858669401375175589483
68.5081268944491790249667495331
68.5044889166717417662731139286
68.5006427930680595776278341914
68.4965773412194079956956200363
68.4922808342459032818204661268
68.4877409787579525423943314992
68.4829448922873526161325591104
68.4778790802214889939202532564
68.4725294122687453856704800736
68.4668810984883242026058772286
68.4609186649232265164222477974
68.4546259288811764668224978071
68.4479859739148302080274076555
68.4409811245597149766190298027
68.4335929208960324049299315426
68.4258020930087654133291925148
68.417588535429484354865862348
68.4089312816528907524865652478
68.3998084788315017515330605999
68.390197362763001525410448135
68.3800742332967037693052800627
68.3694144302983185474149291166
68.3581923103258333107180613385
68.3463812241838374889181610203
68.3339534955390773670505139407
68.3208804007964563336463721157
68.3071321504521265823273405278
68.2926778721587811833891193275
68.2774855957577764119146370912
68.2615222405533160193300982313
68.2447536051256301004466944236
68.2271443600028944572587107211
68.2086580435355688405200210227
68.1892570613418838619070639105
68.1689026897193679724149981549
68.1475550834445591772760345859
68.1251732884113613188115439744
68.1017152595878390997681345672
68.0771378848015420741489246115
68.0513970148946313318115370144
68.024447500822060212267888144
67.9962432382987171908136867226
67.966737220634635817725412117
67.9358816004309465536226495339
67.9036277608429909805183706265
67.8699263971507080090189368906
67.8347276094097633825543078557
67.7979810069896136153425203689
67.7596358258364105692881446227
67.719641059328946043692860639
67.6779456036242293930421081673
67.6344984184152402094142022797
67.5892487040462822130242709922
67.5421460959504795979817447434
67.4931408773885057412181879775
67.4421842114767149748242344804
67.389228393495443779501390402
67.3342271244632119462200913507
67.2771358069485967961168918163
67.2179118640672238882319185607
67.1565150825749863227682774877
67.0929079809184426254794096028
67.0270562030372981149812030109
66.9589289386296451692498729527
66.8884993704856436332963664412
66.8157451493666712751950999345
66.7406488967514234195609800332
66.6631987355843560685685066084
66.5833888489411729986330869601
66.5012200662661848209311731613
66.4167004765321909333418790815
66.3298460673193019907284077719
66.240681388398374764964595739
66.1492402379302232504717343195
65.2502760627117978671061393658
64.6724923787496674910773006715
64.2582162764752496257542934294
63.944847228906303974809981997
63.700127623046828887176225002
63.5049713388371279752894984642
63.3470527206959909363531384558
63.2179124947791036877812631324
63.1114781654788092731816118302
63.0232372219243078735477971301
62.9497430681679393172142639372
62.8883038329943959456871389694
62.8367778691558883067348070235
62.7934345760891649617039224959
62.7568568537067880572356518398
62.725870999738029537897440061
62.6994952286071572552819124833
62.6769011459025027345075269489
62.6573844358619842782144642331
62.6403422281486394452482870386
62.6252553908278551835193446176
62.6116745128256369176497381589
62.5992086881110465566896720366
62.5875164542645616567583585071
62.5762984066389702596180512103
62.565291129360128251528684386
62.5542621711521501569167644855
62.5430058574786071483561704455
62.5313397775581925528064709405
62.5191018200893687524723077771
62.5061476582334217402985710005
62.4923486048328114485625780427
62.4775897746023234048547637932
62.4617685022927879641914842599
62.4447929754426353026871614042
62.4265810479282077764565039882
62.4070592065654229462901325177
62.3861616678523351514912572785
62.3638295858384131882122423312
62.340010355263105614916753314
62.3146569966779146137213787855
62.2877276123720973931507322408
62.2591849036551291475127588032
62.228995741481909799438463265
62.197130783596656204019302632
62.1635641323638667173733680761
62.1282730282858157919487147244
62.0912375749046658849154960068
62.0524404913767506714055241076
62.0118668895057040729072282912
61.9695040724451628783397341534
61.9253413526432166160593430319
61.8793698869098198087368019455
61.8315825267534068601271228054
61.7819736823608808237620699215
61.7305391987917176817441266504
61.6772762431269031211349479672
61.6221832014607736602192738328
61.5652595847518939212640560225
61.506505942660658199315917788
61.4459237845987072485657708412
61.383515507300484651187588277
61.3192843283020014007704585173
61.2532342247775589627854791931
61.1853698772430144705237186523
61.1156966176851933259526657477
61.0442203817221510573620336743
60.9709476644389183364773343744
60.8958854795787843020945941764
60.8190413218016469804278457372
60.7404231317489719097113192707
60.6600392636798718084913033377
60.5778984554651160569476292212
60.4940098007458157865896150825
60.4083827230813843266728470738
60.3210269519273841724223523498
60.23195250029825066246273286
60.1411696439828130946345180454
60.0486889021921773083180129265
59.9545210195300314127582579532
59.8586769491849128941175837916
59.7611678372525405195238469283
59.6620050081040650991650625052
59.5611999507231148342087227939
59.4587643059408793982202729696
59.3547098545042591921266016478
59.2490485059173619495102016712
59.1417922880014109958171269338
59.0329533371224851014387703056
58.9225438890404810038710526789
58.8105762703363137736554504946
58.6970628903776807331557452672
58.5820162337867415446111280984
58.4654488533758371748196956463
58.347373363519907755758140185
58.2278024339365954693208375086
58.1067487838471528780930205986
57.9842251764932370434937836177
57.8602444139864710237562115415
57.7348193324693110855869787465
57.6079627975672829715291974514
57.4796877001140553810628073434
57.3500069521321138824999252969
57.2189334830529932191332332851
57.0864802361621289625408204265
56.9526601652544084561820932656
56.8174862314874430240262535827
56.6809714004204548873334825604
56.5431286392274789522338776398
56.403970914074326892063059431
56.2635111876494535696255986331
56.1217624168395082170456628927
55.9787375505409489202889209675
55.8344495275996524985075799534
55.6889112748709661658100070332
55.5421357053931254692811041353
55.3941357166674077067561356322
55.2449241890388038998972311561
55.0945139841713777772730896253
54.9429179436128392583960386313
54.7901488874431945958292290876
54.6362196130026474399866156249
54.4811428936942163045112527477
54.3249314778568057594337819184
54.1675980877047225725966964791
54.0091554183298652532197163818
53.8496161367630372189601319067
53.6889928810910412099428493375
53.5272982596264066250454135352
53.3645448501267830939630895652
53.2007451990612036882251321818
53.0359118209205805145552762453
52.8700571975699447635519175893
52.7031937776400832889468191278
52.5353339759563551000863862949
52.366490173002594348338186292
52.1966747144181220193522235041
52.0258999105259971103478211119
51.8541780358907400411846668735
51.6815213289038568525950161932
51.5079419913955827862641993882
51.3334521882713484924894921266
51.1580640471715517185467379331
50.9817896581532922168758487793
50.8046410733927980764418827597
50.6266303069073380019759023718
50.4477693342954765038066921758
50.2680700924945877573736501428
50.0875444795545992714519935735
49.9062043544269886775044713447
49.7240615367681061150894977459
49.5411278067559410224350370505
49.357414904919495817450665021
49.1729345319799701315825906553
48.9876983487029980854753050788
48.8017179757612177100638798528
48.615004993606486149062911449
48.4275709423510868499626725719
48.2394273216573056738392285312
48.0505855906347818354531998031
47.8610571677450669233448647595
47.6708534307128510376627684563
47.4799857164433394080885226494
47.2884653209452857967082753151
47.0963034992592106271333750982
46.9035114653903521828688855398
46.7101003922459184516436561754
46.5160814115762253207136366942
46.3214656139193239096570903864
46.1262640485487359168377032763
45.9304877234239310050110846272
45.7341476051431945087523059446
45.5372546188985471567188697106
45.339819648432391107626564803
45.1418535359955684399315645792
44.9433670823065293488047691555
44.7443710465113177249262368735
44.5448761461440915505800575122
44.3448930570879046800742460427
44.1444324135354851022681907651
43.9435048079497527397376418509
43.7421207910238272468785312275
43.5402908716402831514364150747
43.3380255168294160623848279498
43.1353351517262895621306003597
42.9322301595263378316729187662
42.7287208814393040412420469723
42.5248176166412990924974075501
42.3205306222247694367872203888
42.1158701131461664313444659856
41.910846262171113044618264032
41.7054691998168666951867797281
41.4997490142918796168527672937
41.2936957514322603956268414534
41.0873194146349422314912167778
40.8806299647873650473709898213
40.673637320193479807043956439
40.4663513564958843194048074165
40.2587819065939004043908791005
40.0509387605574025810372334721
39.8428316655362084148791489499
39.6344703256648403338561540183
39.42586440196246809188066217
39.2170235122278401295074580589
39.0079572309290108531842676603
38.7986750890876693292087337872
38.5891865741578730659238800542
38.3795011298989884373477169394
38.1696281562426368821849147466
37.959577009153443292178164771
37.7493570004833799805275010136
37.5389773978194962914716571139
37.3284474243248202722450934232
37.1177762585722148739722642332
36.9069730343709668734170595135
36.6960468405858821069428552266
36.4850067209486556749075499904
36.2738616738612805016288923369
36.0626206521912520148593149954
35.85129256305832073047561693
35.6398862676125381830798125081
35.4284105808033349208518795908
35.2168742711393621718572351098
35.0052860604388212767582868568
34.7936546235699970562433386982
34.5819885881817029262272337547
34.3702965344233367747401112409
34.1585869946542373550847348706
33.9468684531420212128775127495
33.7351493457495699313951045622
33.5234380596103267304034822679
33.31174293279155016723707223
33.1000722539451608428534175997
32.8884342619458045860155809479
32.6768371455157425502443561416
32.4652890428361649837371980407
32.2537980411445110933897328782
32.0423721763173623899177673639
31.8310194324384611395171831561
31.6197477413513890241733701433
31.4085649821964237911808345137
31.1974789809310735139503261885
30.986497509833769049672358675
30.7756282869901753212442157707
30.5648789757615611247287174832
30.3542571842346452203054761268
30.1437704646523134519542932028
29.9334263128245775034786725105
29.7232321675191205769713803901
29.5131954098307487117872975408
29.3033233625290385809018314416
29.093623289383443336417394885
28.8841023944650873515648113387
28.6747678214244484427692191033
28.4656266527440922669075016106
28.2566859089655879850321182554
28.0479525478896968679187463905
27.8394334637488861878555808106
27.6311354863511793854150377144
27.4230653801943100025726445164
27.2152298435491011097286883059
27.0076355075109437908683760372
26.8002889350181975462289327822
26.5931966198362820737635205148
26.3863649855061736373889715782
26.1798003842559599483316188047
25.9735090958740449907163580154
25.7674973265425293158500730148
25.561771207629221799502186074
25.3563367944366654759666030381
25.1512000649064825887194651565
24.9463669182772621695370312585
24.7418431736941269966362248697
24.537634568768025388014157379
24.3337467580826966369438901608
24.1301853116471566469643493853
23.9269557132914421023288920458
23.7240633590032369174621854994
23.5215135552028833159523598489
23.3193115169541512335654990367
23.1174623661080033226558676023
22.9159711293764481203842027739
22.7148427363334203514945168687
22.5140820173394642434174795035
22.3136937013868224627352624826
22.1136824138613491088772501636
21.9140526742174693355063274952
21.7148088935621997600935271433
21.5159553721440219449551244166
21.3174962967421648889250446094
21.1194357379516005741636619936
20.9217776473587879916791315114
20.724525854602914445549298347
20.5276840643170769227854317661
20.3312558529435194054074409124
20.1352446654166925528352565625
19.9396538117075284093572331953
19.7444864632219227458617103799
19.5497456490459892031358439558
19.3554342520301902470840650766
19.1615550047039575407617286338
18.968110485011885913785818892
18.7751031118620176343398214163
18.5825351404761238410250216421
18.3904086575312341291727953586
18.1987255760809594117788996758
18.0074876302443928979129518619
17.8166963696495545228469232021
17.6263531536174601095283211922
17.4364591450719420845195247881
17.2470153041593172542902978415
17.058022381560881838339154978
16.8694809114800067714117465419
16.6813912042842985055209246545
16.4937533387818725006280758033
16.306567154109247573657323315
16.1198322412066973787159040436
15.9335479338550772868720245479
15.7477132992461660947889647003
15.5623271280564059043037212797
15.3773879239915718622315273419
15.1928938927673357619817979138
15.0088429304878808808409686624
14.8252326113816541923047620668
14.642060174849977449170643456
14.4593225117805482114015961334
14.2770161500738092613727216935
14.0951372393257089400604791457
13.9136815346054693832108033235
13.73264437926157199943736841
13.5520206866832004123282828035
13.3718049209377830820205892101
13.1919910761979743066918021499
13.0125726548633160224189010247
12.8335426442728342123281881864
12.6548934918948289913898515653
12.4766170788689861880387952974
12.2987046917635208694293787476
12.121146992396187650470227739
11.9439339855524604037194755233
11.767054984416765955867950513
11.5904985735130871192887269827
11.4142525689292219055475297285
11.2383039755741395407138871193
11.0626389411897917727350207414
10.8872427068069307975234047414
10.7120995532983792410379667319
10.5371927436421182408015676899
10.3625044604597107617906352465
10.1880157383420169742555899086
10.013706390412768799333211616
9.83955492851002015047244900888
9.66553847628418694167787079621
9.49163267441742863517413367399
9.31781157706020446966741159053
9.14404753845418776638572225321
8.97031108856297471801433403316
8.79657079635907920257880766459
8.62279311921254520150486733334
8.44894223658696653621330051504
8.27497986596516380860223558282
8.10086505858977753957857561046
7.92655397220179956458914644619
7.75199961747778339077052633935
7.57715157428547401075947935541
7.40195567317416865846400542357
7.22635363665996467317002102718
7.05028267381818984932984203617
6.87367502040523447954160180549
6.69645741513376138555510700468
6.51855050073204942859348101233
6.33986813591477423135001064608
6.16031660122442941464373839056
5.97979367766092423644988130238
5.79818757181604087067206807985
5.61537565447452764601544916553
5.43122297078212995947123203784
5.24558046832963492909239501274
5.05828287373519704993933907924
4.86914612688161658389020307456
4.67796425244246095339385196832
4.48450550702639170728488941987
4.28850758150333601834174946687
4.08967155290050157742677033973
3.88765415422313404709793921394
3.682057739696132834278052638
3.47241702624122741180537046342
3.25818121690547341489682650442
3.03868932470198770797026986569
2.81313515799689718252824932709
2.58051597641429994410027905303
2.33955414133587037263312286833
2.0885715020372680378482343669
1.8252749054068954763549452671
1.54635805269708507040697499124
1.24667092805920351657310986046
0.917150255484960016638021805864
0.537736305457901998397215697846
0


==> anc/CG1qPS/G1qPS2110.dat <==
# G1qPS2110
-41.1207032869522513442942382224
-41.1229950688683323292538286775
-41.1231549093615729481804278309
-41.1233257402794605906877931642
-41.1235083042658609397329558109
-41.1237033930618264500863687646
-41.1239118506606215667543626434
-41.1241345766578016199296312472
-41.1243725298077428719914178552
-41.1246267317986288744376714007
-41.1248982712585330175243144524
-41.1251883080058995946854064953
-41.1254980775584164836992241707
-41.1258288959149922376259556976
-41.126182164626299484663699607
-41.1265593761701254821181362438
-41.1269621196485797877843468868
-41.1273920868250485263585116251
-41.1278510785196547383594736873
-41.1283410113828847602726960077
-41.1288639250679712889386968525
-41.1294219898235843354292658052
-41.1300175145293710666798258756
-41.130652955197903720332952835
-41.1313309239676402430870083197
-41.1320541986125736256499738034
-41.13282573259534132877194247
-41.1336486656916835756131047103
-41.1345263352152760631430242316
-41.1354622878731157850564293551
-41.1364602922828046025679975066
-41.1375243521842498079683717691
-41.1386587203794794159225458104
-41.1398679134354467944221416771
-41.1411567271858682304847147526
-41.1425302530692909679987073427
-41.143993895341720055068193947
-41.145553389203230844556281536
-41.1472148198790498995347161551
-41.1489846426965887942776984637
-41.1508697042008499124195990706
-41.1528772643514763475281794803
-41.1550150198454732642187229583
-41.1572911286102676172435802811
-41.159714235512277001327397344
-41.162293499326504495890564038
-41.1650386210128401898541110324
-41.1679598733447045570236560809
-41.1710681319353841278207573324
-41.1743749077068530370528477001
-41.1778923808450087637489019688
-41.1816334362840368475768064545
-41.1856117007610137708455022175
-41.1898415814798114771853001756
-41.1943383064208284744082587302
-41.1991179663299834406741347077
-41.2041975584167045836631576522
-41.209595031786262664492845295
-41.2153293346266521835860370051
-41.2214204631642414187700399064
-41.2278895123954980147171014223
-41.23475872859415476717122628
-41.2420515635841034964513039302
-41.2497927307579773733674952226
-41.2580082628096774298128534091
-41.2667255711358798823921417384
-41.2759735068466779963870291562
-41.2857824233088032784128696899
-41.2961842401261596079194031205
-41.3072125084414992088038651385
-41.3189024774197635186752276636
-41.3312911617476797928585758951
-41.3444174099554013662088455127
-41.3583219733340409355592770724
-41.3730475751875847336601812725
-41.3886389801185795759178981524
-41.4051430630038168139279632017
-41.4226088772686311716042114745
-41.4410877220159914210985129097
-41.4606332075088535992623929822
-41.4813013184408093805321463059
-41.5031504743603862367659409551
-41.5262415865378930910432897964
-41.5506381104798594705172062878
-41.5764060932042408091651809554
-41.6036142142889549653974999497
-41.632333819596211753141046143
-41.6626389464546683057861566894
-41.6946063389497854560642729145
-41.7283154518288911528231709511
-41.7638484413703056797448156533
-41.8012901413942832023592332186
-41.8407280224062021785552892767
-41.8822521316580041774557015008
-41.9259550116908192014711426904
-41.9719315946783670363128465397
-42.0202790696252742575089228618
-42.0710967191849097299717663088
-42.1244857225455434215297468681
-42.1805489204891919571133223829
-42.2393905383518187644024881894
-42.3011158622037448292328262066
-42.990477189721395519682169754
-43.5297860861242819021593018053
-43.9794619294607117015814765464
-44.3663290891746560416812729143
-44.7054339666623835887145565318
-45.0063366541697848584524546173
-45.2756110362476849816686521883
-45.518033321815953386925012767
-45.7372176975991967426362742415
-45.9359861682383222236534398633
-46.1165978661128036867891106972
-46.2808984970589704057435874322
-46.4304217340029414313817573984
-46.5664603290990497954605009351
-46.6901173966120461488359578895
-46.8023442839856599296841198456
-46.9039691170896416852325554179
-46.9957187036151894382189784848
-47.0782356060272574139225275391
-47.1520916359586091741551850133
-47.2177986535895418432951056688
-47.2758173073626500757324301084
-47.3265641786323791091546698587
-47.3704176761653747388669279848
-47.4077229400905606425446248525
-47.4387959531404755114956430293
-47.4639270116927946017184423887
-47.4833836754161500782057614016
-47.4974132889680925440026021209
-47.5062451499090671900547783743
-47.5100923821822034034045556488
-47.5091535630217006820263039757
-47.5036141421676646924555659926
-47.4936476851801611255599979645
-47.4794169670157327620041320692
-47.4610749375246943479576307925
-47.438765576898344511298953525
-47.4126246561531121440660794417
-47.3827804153393219463691046937
-47.3493541701945826676735944167
-47.3124608563395348096011113135
-47.2722095187694683410431727502
-47.228703753276157489550605034
-47.1820421054982449121370805165
-47.1323184325122871511910937836
-47.0796222312134570839609725477
-47.0240389371734166737510492829
-46.9656501971856661969326883204
-46.9045341183016425932822029749
-46.8407654958124711528416279674
-46.7744160223321378929189719349
-46.705554479880179500467379626
-46.6342469166393659206385936923
-46.5605568098709530080096662222
-46.4845452163024751066189904621
-46.4062709111570243899326699582
-46.3257905168654178009524102204
-46.2431586223909689927780285143
-46.1584278939985550641828151174
-46.071649178213427865446256634
-45.9828715976391808497030622833
-45.8921426402370940070133734487
-45.7995082426095878641030614012
-45.7050128677777353035382199008
-45.6086995778958593721152232155
-45.5106101023044568859926241724
-45.4107849012854023239987051227
-45.3092632258500602603353408634
-45.2060831738610960575845859207
-45.101281742762014374087840307
-44.9948948791644169946737754839
-44.8869575255213449054163307741
-44.7775036640955829407738383931
-44.6665663584142210704681026669
-44.5541777923848759953345548093
-44.4403693072345969919024330449
-44.3251714364194496135239770194
-44.2086139386409477036825210247
-44.0907258290947625775630653558
-43.9715354090673670269450938255
-43.8510702939873724951673084989
-43.7293574400302029205460088306
-43.6064231693673406359242850257
-43.482293194144609146478651082
-43.3569926392677628997625137548
-43.2305460640679802368315298236
-43.1029774829146533336116451427
-42.9743103848380940291005167713
-42.8445677522203874801892211541
-42.7137720786085911190378220545
-42.5819453857007625491797197686
-42.4491092395518781268039243736
-42.3152847660435482036694546443
-42.1804926656585220621451202959
-42.0447532275982844171914284393
-41.9080863432795569821032674065
-41.7705115192432157900901714206
-41.6320478895070021474613573165
-41.4927142273914281338612339432
-41.3525289568464436321428388162
-41.2115101633047293084946951217
-41.0696756040858981702653115425
-40.9270427183744176523016607284
-40.7836286367926958267322035475
-40.6394501905895012732411692951
-40.4945239204626990627521542583
-40.3488660850341785045644773719
-40.2024926689938156647964979192
-40.0554193909283495801949050696
-39.9076617108501504337722519664
-39.7592348374400160219266406839
-39.610153735017345309082402211
-39.4604331302503007705888660853
-39.310087518617880923816663763
-39.1591311706351775898031767578
-39.0075781378524859288486195856
-38.8554422586383663119836363079
-38.7027371637562230073538194666
-38.5494762817434630606260173797
-38.3956728441018274017176113682
-38.2413398903070430568422825202
-38.0864902726455284813017203361
-37.9311366608854916938017933019
-37.7752915467893914576329722709
-37.6189672484743837085236220874
-37.4621759146270473746659771339
-37.3049295285783743743500467887
-37.1472399122447167074186233625
-36.9891187299401080611287718647
-36.8305774920651171910952448478
-36.6716275586771445490941627043
-36.5122801429468413144144974611
-36.3525463145051103092584414163
-36.192437002684940464053628426
-36.0319629996621298212775928241
-35.8711349634987658515156853179
-35.709963421093155473492126022
-35.5484587710397300333751586437
-35.3866312864022920594349569949
-35.2244911174038203539752949853
-35.0620482940359074367636084304
-34.8993127285907680654752188709
-34.7362942181186291103734501795
-34.5730024468131890608416521568
-34.4094469883277195236898260275
-34.2456373080242708938024713343
-34.081582765158339614684969322
-33.9172926150012547979040565794
-33.7527760109024471531148916318
-33.5880420062936729285670008336
-33.4230995566371796261786418663
-33.2579575213197184011140400202
-33.0926246654942300630814724523
-32.9271096618709572582835788406
-32.7614210924596645324134778239
-32.5955674502645803731383196602
-32.4295571409336108327491827172
-32.263398484363312775754149758
-32.0970997162610560292404715288
-31.9306689896657475917380725265
-31.7641143764284374432407111631
-31.5974438686540742668751778149
-31.4306653801056304205907273448
-31.263786747571768671100502853
-31.0968157321991784144439791305
-30.9297600207906662562305975976
-30.762627227070044813754831749
-30.5954248929148243408930860088
-30.4281604895576741791003657287
-30.2608414187575850226640321986
-30.0934750139416284767555350649
-29.9260685413181773099679452913
-29.7586292009624180900191446698
-29.5911641278749574768535454385
-29.4236803930142942696253826004
-29.2561850043039013043501445106
-29.0886849076146344217562300581
-28.9211869877231599173017233509
-28.7536980692470670973783383027
-28.5862249175573087498803732606
-28.4187742396685894484373039349
-28.2513526851082996048167153139
-28.0839668467645720225499129756
-27.9166232617140173479738631208
-27.7493284120296752257730439609
-27.5820887255696991096849266461
-27.4149105767472745219334004664
-27.2478002872822530654003866213
-27.0807641269349676402680529004
-26.9138083142226780730159356162
-26.7469390171190807027363062032
-26.5801623537373003615044454334
-26.4134843929967686069750238169
-26.2469111552743779925721359225
-26.080448613040288570770583529
-25.914102691478749696213932556
-25.7478792690942875069213907502
-25.5817841783035961936451209892
-25.4158232060134593004504402863
-25.2500020941850158155080891151
-25.0843265403846746923765239725
-24.9188021983219706718980058648
-24.7534346783746438370985481164
-24.5882295481012152126718845308
-24.4231923327413209018481530312
-24.2583285157040577223739972757
-24.0936435390445840461724446766
-23.9291428039292105507217739711
-23.7648316710892068414791991902
-23.6007154612635413914080724945
-23.4367994556307639538930259198
-23.2730888962302315274819332992
-23.1095889863728710737762693227
-22.9463048910416645025406596838
-22.7832417372820339301713034675
-22.6204046145822978787963657208
-22.4577985752443619034935104166
-22.2954286347448001046620561197
-22.1332997720864770919675890778
-21.9714169301408532061785331344
-21.8097850159811091665155822437
-21.648408901206219784879687625
-21.4872934222560999657016560731
-21.3264433807179398824817046163
-21.1658635436238399807827826409
-21.0055586437398502940171431146
-20.8455333798465124644002319243
-20.6857924170109968285677547082
-20.5263403868509209472194348439
-20.3671818877899300224361759912
-20.2083214853051137466772112286
-20.0497637121663282555330496501
-19.891513068667486003672636304
-19.7335740228498705415937750428
-19.5759510107175273311886021317
-19.4186484364447758920824200081
-19.261670672575882709371270987
-19.1050220602169284477897999288
-18.948706909219897098322370722
-18.7927294983590087214556364812
-18.6370940754993114370545460628
-18.4818048577575422343595033279
-18.3268660316552600266933419965
-18.1722817532642481436557717729
-18.0180561483441771280405002071
-17.8641933124725122742208645571
-17.7106973111666437976764714161
-17.5575721799982108495797268809
-17.4048219246995837733314406379
-17.2524505212624620284938376131
-17.1004619160285380679837839121
-16.948860025772170132321814578
-16.7976487377749994051029038532
-16.6468319098924392409115904987
-16.4964133706119562140344217823
-16.3463969191030545260872428918
-16.1967863252588668346895595247
-16.0475853297292458041994146818
-15.8987976439452416128054896142
-15.7504269501348412563300178155
-15.6024769013298357450443179164
-15.454951121363671171405467311
-15.3078532048601291082001860307
-15.1611867172126708508754268246
-15.0149551945542686159008403009
-14.869162143717534918082750405
-14.7238110421849489411074828114
-14.5789053380289657523937904173
-14.4344484498417806584585923378
-14.2904437666545068108651316684
-14.1468946478455093131896562652
-14.0038044230376235012056540609
-13.861176391983968723439572668
-13.7190138244420517858472721888
-13.5773199600358361874254030265
-13.4360980081054343040208098497
-13.2953511475440597121115049956
-13.1550825266218558149947047229
-13.0152952627961947677506775148
-12.8759924425080173162877928279
-12.7371771209637594856025083215
-12.5988523219023859826542299025
-12.4610210373470226226177609062
-12.3236862273406509389099488731
-12.1868508196652972843286294219
-12.050517709544116051072677451
-11.9146897593257319998721170391
-11.7793697981501699509818853523
-11.6445606215956610989626604602
-11.5102649913055738030692679621
-11.376485634594672696125674472
-11.2432252440338631525050167278
-11.110486477012528349461831064
-10.9782719552775131169371179042
-10.8465842644477522508746161294
-10.7154259535034806944089720857
-10.5847995342488986768500558872
-10.4547074807470962231963706704
-10.3251522287259680595746146346
-10.1961361749537714638962266099
-10.0676616765828956331249530352
-9.93973105046032120793443906229
-9.81234657240315221945493504455
-9.6855104764374993623380053816
-9.55922495399888256353861742291
-9.43349215309220166057827245634
-9.30831417740919591760884044438
-9.183693085401175313983033411
-9.05963088930465818290621237603
-8.93612955411738991620180748769
-8.81319099652204504921163421671
-8.6908170837547289553310702141
-8.56900963241519435243207075802
-8.44777040721547046131637256325
-8.3271011196633674197773071143
-8.20700342667706374022656769887
-8.08747892912670831464980039533
-7.96852917029866862091051130311
-7.85015563427773103904755105035
-7.73235974424220495288044651187
-7.61514286066649670315965124257
-7.49850627942529925252367306106
-7.38245122979308502182154187354
-7.26697887233208873782900947767
-7.15209029666141978679880205779
-7.03778651909934444095193056975
-6.92406848017012173662487224539
-6.81093704196605634373566222589
-6.6983929853546402765390171668
-6.5864370070197846291132620761
-6.47506971632518348894874224694
-6.36429163198679438511545671915
-6.25410317854025126226521440776
-6.14450468258773362644782116587
-6.03549636880738391359256072608
-5.92707835570677686815926719039
-5.81925065110017987972325898198
-5.71201314728737900932355662651
-5.60536561590965567952278565282
-5.49930770245605360926428864955
-5.39383892039033986039104047733
-5.28895864486599775493676325238
-5.18466610599314651754799799229
-5.08096038161740892955691670351
-4.9778403895663813638216318214
-4.87530487931442716108090613854
-4.77335242301092883887281966074
-4.67198140581079670179307419091
-4.57119001543882292664284842198
-4.47097623091125172977371062702
-4.37133781032854276508560806941
-4.27227227764254046194211061091
-4.17377690828889304474922399238
-4.07584871356131219944611494128
-3.97848442358779258134231754985
-3.88168046874981578606445644004
-3.78543295936335762691773714587
-3.68973766341460741505045477937
-3.59458998211296992423073529439
-3.49998492298826838423435776093
-3.4059170702170089424089258794
-3.31238055181275357478734343207
-3.21936900325640066710170697355
-3.12687552707139146870738679932
-3.03489264776390696716422744867
-2.94341226144565444867417077704
-2.85242557933261517667305036165
-2.76192306416168594225199849878
-2.67189435838146514028743974889
-2.58232820274436260046952811779
-2.49321234364276228688884390078
-2.40453342717628774499272200378
-2.31627687748916718193311765342
-2.22842675634778846941299945224
-2.14096560020001765295458741447
-2.05387423001640105835747988416
-1.96713152798473059032820912021
-1.88071417350890976638065700476
-1.79459632880087873949628148773
-1.70874926143318797213741263565
-1.6231408872189494072475773125
-1.53773521122360866000001922076
-1.45249163685130918013548669714
-1.36736410163232106615359205411
-1.28229998171462774858349345499
-1.19723868208105886733118562383
-1.11210979099362834899453468616
-1.02683061601044459054072518436
-0.941302818508700869497063859041
-0.855407692222460767100453969819
-0.768999324888178360170170275553
-0.681894303440288524530814654652
-0.593855454622330097916043980423
-0.504564546075902900621825960082
-0.413572585904242821826226605519
-0.320198494935348031381366067697
-0.223283756723729691571955023102
-0.120385587016128560830976268887
0


==> anc/CG1qPS/G1qPS2210.dat <==
# G1qPS2210
13.3333333333333333333333333333
13.3332463172033414675623019624
13.3332396868355103564787997414
13.3332325535930303089863369534
13.3332248795391064158005456013
13.3332166238927444250273033148
13.3332077428170722968827572116
13.3331981891920450456651568332
13.3331879123703929330903352355
13.333176857915590958416570723
13.3331649673205396546613116607
13.3331521777055530434505746381
13.3331384214941487933103506822
13.3331236260650277082961203513
13.3331077133785141558125688491
13.3330905995756054016464360461
13.3330721945476454991752761722
13.3330524014744977839761128811
13.3330311163289385208501602967
13.3330082273448321619911918479
13.3329836144464752825993925198
13.332957148636310796403195294
13.3329286913380157008669514098
13.3328980936917534896421998667
13.3328651957981555708370339316
13.3328298259073535567022192294
13.3327917995491250924755732202
13.3327509185999388509790002053
13.3327069702823882451238013415
13.3326597260921870368593268164
13.3326089406475620019912145455
13.3325543504555167142044971848
13.3324956725890548168475841361
13.332432603269039240356996516
13.332364816343923978352066232
13.3322919616601254312013451417
13.3322136633152990239749423577
13.332129517786251748314966913
13.3320390919226502806969237588
13.3319419207970750751494031712
13.331837505401320858100043513
13.331725310178150659133703565
13.3316047603769711295064819012
13.3314752392211084999412946962
13.3313360848735240054163014878
13.3311865871869116679156751969
13.3310259842231664947414597457
13.3308534585261937315755621612
13.3306681331309459019768135053
13.3304690672904198372376565888
13.3302552519011163822287937077
13.3300256046061563320394956074
13.3297789645538525239749746199
13.3295140867880547141336865863
13.329229636245005448382385594
13.3289241813297658265150041572
13.3285961870434837635103712806
13.3282440076308776393142615983
13.3278658787152883052877134256
13.3274599088865051099905218528
13.327024070704289349784692039
13.3265561910780933521078646564
13.3260539409808968308285983531
13.3255148244523453180538543401
13.3249361668434689884375072787
13.3243151022521741456809409093
13.323648560095423584504080983
13.3229332507605449442186725878
13.322165650274416388933988511
13.3213419839253641919310477842
13.3204582087684540863858364346
13.3195099949404538575503315424
13.3184927057060740991301618743
13.317401376152142013783654739
13.3162306904411133908006405479
13.3149749575297632784339421113
13.3136280852529981993269832558
13.3121835526664827540414907386
13.3106343805351506584115927357
13.3089730998476529302529380446
13.307191718229360967937376965
13.3052816841186650445773451979
13.3032338485629630567166002047
13.3010384244818922380511632899
13.2986849432359880880445129626
13.2961622083290280024276171471
13.2934582460617977898453220913
13.2905602529438707068039138904
13.2874545396581714377404838095
13.2841264713605692492595455057
13.2805604040834598233802696919
13.2767396169982050184050996029
13.2726462402763512481674239085
13.2682611782736834726886675467
13.2635640277443317366937474644
13.2585329907742648649902665738
13.25314478210451041783860382
13.2473745304942551428810240701
13.2411956737525242386584670182
13.2345798470443233903836496106
13.2274967640528616160102729042
13.2199140905536566407754983564
13.1246717612431792837109205038
13.0361513873182064798256826961
12.9519348326481081449751283873
12.8708798688261796578384627389
12.7923172810094832620654261861
12.715807183998264897521708201
12.6410385636760843754889465809
12.5677800890423380618127226489
12.4958531412710953719434977213
12.425115777028208222235425178
12.3554525918550003530229397649
12.2867679982262745149454581104
12.2189815922470725111290596727
12.1520248565371356597518864975
12.0858387503225751937771563919
12.0203719073855343829321450348
11.9555792617990095558319220144
11.8914209817872462634885412535
11.8278616300715491885048040653
11.7648694936977037988713387824
11.7024160427209366539198478611
11.6404754882653713530532105985
11.5790244182083289975711202504
11.5180414942067441449922544946
11.4575071977119308883018872407
11.3974036154851995189885987264
11.3377142572465862564613109364
11.2784238996763773157843951444
11.2195184521916278904067328352
11.1609848408405430555094506713
11.1028109073694225600140674267
11.0449853210722860491351983872
10.9874975014703565089220830609
10.9303375502152432507807666158
10.8734961908866739106528916911
10.8169647155785168098426492967
10.7607349373473570852286313868
10.7047991477449972295713608831
10.6491500787768265320427783466
10.5937808687273722365703464529
10.5386850313766623875598539025
10.4838564281995573912279676411
10.4292892431975204660947722541
10.3749779600604437951559691054
10.3209173413967638193987060508
10.26710240980450090961200428
10.213528430585108063097796539
10.160190895926972811936967454
10.1070855104067897204778943934
10.0542081776753841131198142163
10.0015549882103953309961142175
9.94912220803191178644006646266
9.89690626828901547994314923298
9.84490375563551118393670667889
9.79311140332211142687606225122
9.74152608294021247059805402933
9.69014479675928832527430780629
9.63896467060598427518982269466
9.58798294723832253545655326125
9.53719698017313747244513228693
9.48660422792901888264750305231
9.43620224865072967994032592734
9.38598869508433941228733172796
9.33596130987522920387884478634
9.28611792116372166899900725675
9.23645643845540962179424872488
9.18697484874533336138280231905
9.13767121287701685967747730691
9.08854366211904344580401042694
9.03959039494335344605812219341
8.99080967399079879495508004956
8.94219982321070957572572523391
8.89375922516232940374354511119
8.84548631846697337213333447525
8.79737959540066522504056195489
8.74943759961782945667669910442
8.70165892399735793062776266585
8.65404220860304713319446138485
8.60658613875101818717769472014
8.55928944317729335184470357343
8.51215089229921533334563615592
8.46516929656486414275196166905
8.41834350488505475622857967755
8.37167240314289128141563947604
8.32515491277621313602121167531
8.27878998942859895902464075957
8.23257662166489734342908237254
8.1865138297475324617613639877
8.14060066447008946084224445441
8.09483620604492111778865630317
8.04921956304173546406320432565
8.00374987137432551181212408328
7.95842629333278831278000573767
7.91324801665875266049808150978
7.86821425366129400149024696916
7.82332424037136262887958819654
7.77857723573268796927655214058
7.73397252082724862810167116078
7.68950939813351563527589292847
7.64518719081578576521866067171
7.60100524204302355929949617488
7.55696291433572536299931736093
7.51305958893940685828063854793
7.46929466522339772996146704344
7.42566756010370371547640351158
7.38217770748876777299518146201
7.33882455774702885034000125653
7.29560757719523910090248718764
7.25252624760655869772840900295
7.20958006573750194124512755718
7.1667685428728594135249820437
7.12409120438776875410815431942
7.08154758932615145065453911184
7.03913724999477506504525584601
6.99685975157223974819733792486
6.95471467173222491563156341102
6.9127016002803667275601715833
6.870820138804169695926583725
6.82906990033538646867802120039
6.78745050902432875007060370899
6.74596159982559952661843058798
6.70460281819476239397735856703
6.66337381979548792486624518774
6.62227427021673977870504664534
6.58130384469958471960318752286
6.54046222787323096381800027881
6.49974911349991839803090698455
6.45916420422830226748956640157
6.41870721135498899491836957197
6.37837785459389891912943030936
6.33817586185314599419289211697
6.29810096901913891959780560236
6.25815291974762182913031390087
6.21833146526138559789621863262
6.1786363641543930765599206023
6.13906738220207317009170986596
6.09962429217754968304562159554
6.06030687367358129006733946036
6.02111491292999889207539216826
5.98204820266643601633816869117
5.94310654192015684145636323359
5.90428973588879490317265841026
5.8655975957778235893608565168
5.82702993865258718628486641521
5.78858658729472851556153534274
5.75026737006285612311890355609
5.71207212075730056742798911406
5.67400067848881562281107259426
5.63605288755108618197809273284
5.5982285972969103263522527612
5.56052766201792844847499238454
5.52294994082777747217439399592
5.48549529754855313673195197957
5.44816360060046800368521554614
5.41095472289459732110747546581
5.37386854172860915146255261527
5.33690493868537924604261069138
5.30006379953439504154877133689
5.26334501413585687198519872752
5.2267484763473880405883876807
5.19027408393326879038347733783
5.15392173847611245605635711962
5.11769134529090518162012899225
5.08158281334133355488849267787
5.04559605515832734770890655917
5.00973098676074726655142569655
4.97398752757815021734791288309
4.93836560037556707706099143753
4.90286513118023034765923157915
4.86748604921019135102567991458
4.83222828680476881060333317592
4.7970917793567727618030134749
4.76207646524644974264768954561
4.72718228577709714285967303074
4.69240918511229643745901452765
4.65775711021471680357932374012
4.62322601078644232007978529516
4.58881583921077758192079385406
4.55452655049548812828966213734
4.52035810221743358806873796961
4.48631045446855289123848796105
4.45238356980316228286943783024
4.41857741318652821001313158764
4.38489195194467843346167299266
4.35132715571541594829735730205
4.31788299640050148157548455399
4.2845594481189714744455158702
4.25135648716155955148860701239
4.21827409194619053390838971379
4.18531224297451706724174185192
4.15247092278946991015694268709
4.11975011593379387029697326656
4.08714980890954227754812818354
4.05466999013850375603828932717
4.02231064992353589499607975384
3.99007178041078122666729216508
3.95795337555274169806217096535
3.92595543107218857361125657042
3.89407794442688542899773818083
3.8623209147751025936168166885
3.83068434294190207134337618137
3.79916823138617261757645682392
3.76777258416839527583538414759
3.73649740691912028042757651941
3.70534270680813681377065623379
3.67430849251431766867117366249
3.64339477419612140804157930586
3.61260156346273513794332923717
3.58192887334584151521090088074
3.55137671827199409894079421263
3.5209451140355856264926479127
3.49063407777239424998879699896
3.46044362793369320922873815904
3.43037378426090984204457098174
3.40042456776082024397602486319
3.37059600068126628627877189811
3.34088810648738208521422132981
3.31130090983831738679805073249
3.28183443656444569018282027495
3.25248871364504528007186709442
3.22326376918644167444318072057
3.19415963240060031882103694206
3.16517633358415867277057829848
3.13631390409788713859065515214
3.10757237634656857671181951632
3.07895178375928643742319045705
3.0504521607701118145935066972
3.02207354279917999434393131213
2.9938159662341473304859218249
2.96567946841201952925711242399
2.93766408760134266876014543155
2.90976986298474851381081548322
2.88199683464184591489893395018
2.85434504353245030091373996326
2.82681453148014348943126020431
2.79940534115615624593998858305
2.77211751606356622462071777836
2.74495110052180411841465825784
2.71790613965146103532110116026
2.69098267935939030136377134645
2.66418076632409706864794346815
2.6375004479814092795852622674
2.61094177251042370586986892364
2.58450478881972094332097723195
2.55818954653384340143007468072
2.53199609598003047952583834841
2.5059244881752052700510898997
2.47997477481320727368238940105
2.45414700825226575105745500177
2.42844124150270847184619204576
2.40285752821490075394183157413
2.37739592266740981378476950979
2.35205647975538957339102122749
2.32683925497918119065416356708
2.30174430443312469704210157467
2.27677168479457724102713550364
2.25192145331313354657661689072
2.22719366780004430389476320706
2.20258838661782831444313684959
2.17810566867007431417356954235
2.15374557339142849797524276207
2.1295081607377638646562961948
2.10539349117652759543569460862
2.08140162567726276999611140446
2.05753262570230081272337916941
2.03378655319762114790994065941
2.01016347058387462650337219916
1.98666344074756736850854850659
1.96328652703240174447301183194
1.94003279323077129666686569168
1.91690230357540647567601826413
1.8938951227311681412236391939
1.87101131578698584717993710524
1.84825094824793799997344755179
1.82561408602747104703461481414
1.80310079543975491753933896924
1.78071114319217200162930516003
1.75844519637793701651852485665
1.7363030224688451685011196463
1.71428468930814607890185929831
1.69239026510354099950465113248
1.67061981842030089899987833338
1.64897341817450305655255412091
1.62745113362638385175164424313
1.60605303437380549199720427068
1.58477919034583446885546560006
1.56362967179642958410070904262
1.5426045492982374341034952627
1.52170389373649328795321161953
1.50092777630302534025344746903
1.48027626849036036393483445236
1.45974944208592883172404005665
1.43934736916636761712091932844
1.41907012209191842689876609231
1.39891777350092015728456784803
1.37889039630439340512564824446
1.35898806368071540353368372209
1.33921084907038368874355840337
1.31955882617086684125880029138
1.30003206893154067980255192661
1.28063065154870832117752936802
1.26135464846070255288383012825
1.24220413434306899827265986478
1.22317918410382858614926062237
1.20427987287881786810106994382
1.18550627602710575743830059366
1.1668584691264852935139575961
1.14833652796903906435844843216
1.129940528556776949039452293
1.11167054709734486895908635545
1.09352665999980326444558323668
1.07550894387047403950308515911
1.05761747550885474346766423898
1.03985233190359878359669498554
1.02221359022856048730815390971
1.00470132783890385690175603007
0.987315622267273883150062549208
0.970056551220029307159375610165
0.952924192573535742381520373087
0.935918624370518090622238670575
0.919039924816471207353223644348
0.902288172276127792605769463088
0.885663445269982504217181994576
0.869165822470871310228723464817
0.852795382700605116807827068267
0.836552204926656727199159557667
0.820436368258900205910047904231
0.804447951946401740616720715926
0.788587035374261112149340265147
0.772853698060502900386213723558
0.757248019653016570970881700891
0.741770079926544604469718618755
0.726419958779717845921702577541
0.711197736232137268705319801896
0.696103492421501362269103933784
0.681137307600778368550770418186
0.666299262135422606853749086602
0.651589436500634141567370162455
0.637007911278661061416021936647
0.622554767156143652911055967565
0.608230084921499764364640091588
0.594033945462350670214517920952
0.5799664297629867585098939947
0.566027618901872377228401397414
0.552217594049189187639111178864
0.538536436464417385203416192606
0.52498422749395416052079546745
0.511561048568768784586197113606
0.498266981202093714136159983517
0.485102106987151124127757412953
0.472066507594914285423764241851
0.459160264771903216554742717596
0.446383460338014048999487868066
0.433736176184381555774799112452
0.421218494271274303259043568595
0.408830496626021896096503736119
0.396572265340973794745982590767
0.384443882571489194752369568689
0.372445430533957466138524388079
0.360576991503848660441464603614
0.348838647813793601855882604042
0.337230481851693087703790079827
0.325752576058855732025803897544
0.314405012928163994491350481385
0.303187875002267945055875464671
0.292101244871806322856899289073
0.28114520517365445574125669167
0.270319838589198614556801815522
0.25962522784263638392686094768
0.249061455699302638658290906582
0.238628604964020722217583988519
0.228326758479478430847395532772
0.218155999124628413891419598494
0.208116409813112607751882900145
0.198208073491710327624169091002
0.188431073138809647740250068877
0.178785491762901707309638928081
0.169271412401097585676368616889
0.15988891811766739641584876143
0.150638092002601256179099234922
0.141519017170191790056474755099
0.132531776757637841081186868017
0.123676453923669057227241569087
0.114953131847191034879324320752
0.106361893725950703266101145982
0.0979028227752216397557281950477
0.0895760022265090112153792288075
0.0813815153262738418375620100044
0.0733194453346763129370979270441
0.0653898755243378052260291006542
0.0575928891791213989814874554275
0.0499285695929305523357547312049
0.0423970000685256826403566627406
0.0349982639163583804890168761244
0.0277324444534229905295487771942
0.0205996250021252976541444076287
0.0135998888891680615328418710622
0.00673331944445314674798894854035
0


==> anc/CG1qPS/G1qPS3001.dat <==
# G1qPS3001
-5.04168172139066551312629621796
-5.04157878490875293743214321845
-5.0415704072525433220487345931
-5.041561347736506933999097956
-5.04155155085920652445661557363
-5.04154095660083267266065089519
-5.04152950005525462780221088077
-5.04151711103209122287351870714
-5.0415037136263566981710940696
-5.0414892257530364832380895403
-5.04147355864373182002086320447
-5.04145661630227821684841392518
-5.04143829491598964011507812267
-5.04141848221890649399641184416
-5.04139705680312909172286918453
-5.04137388737399762505771479541
-5.04134883194453257628257609964
-5.04132173696417390496860048648
-5.04129243637645081264972459338
-5.04126075059977387585309715265
-5.04122648542506505945300132806
-5.04118943082342556115134145785
-5.04114935965648332248411062065
-5.04110602628145782383502970133
-5.04105916504232561157587151433
-5.04100848863776170898174349348
-5.04095368635576510816938220865
-5.04089442216404601103918953848
-5.04083033264435304625947624777
-5.04076102475794454324136935286
-5.04068607342835280255474297959
-5.04060501892644733452181577575
-5.04051736404156482470537037713
-5.04042257102113206722748045817
-5.04032005825975452765764464065
-5.04020919671716804071400254184
-5.04008930604274407141089653309
-5.03995965038238872789608366301
-5.03981943384167008484536327207
-5.03966779557683406307074740005
-5.03950380448301165326170248969
-5.03932645344636393796344138002
-5.0391346531241390389175543222
-5.03892722521360816895788780148
-5.03870289516758612364016967745
-5.03846028431070273611537832667
-5.03819790130675200874051175099
-5.0379141329232786593122021181
-5.03760723403503918137355317997
-5.03727531680306517875879163857
-5.03691633896072688600791945382
-5.03652809113240759985997964115
-5.03610818310411510207244726829
-5.03565402895853034238831932878
-5.03516283097957905686504494854
-5.03463156222355675000760030356
-5.03405694764508506676598322833
-5.03343544365666648190906049036
-5.03276321599026742213798756893
-5.03203611571812444379968821347
-5.03124965327775449264485893842
-5.03039897033287214774937791473
-5.02947880928748009454844160811
-5.02848348025470167846105819384
-5.02740682526485520461576862408
-5.02624217947870807229730302145
-5.02498232915166400191711979629
-5.02361946607268664870552399522
-5.02214513817789413162668605677
-5.02055019601280518851556018123
-5.01882473468899917428622607152
-5.01695803095027516289134228406
-5.01493847493005129173385535047
-5.01275349614550987017407144628
-5.01038948323462608009846334407
-5.0078316968994609828466265956
-5.00506417547267856152556464284
-5.00206963247386998461853614915
-4.99882934546762741825629699013
-4.99532303547607925016522388158
-4.99152873613443771239921984407
-4.98742265170866390387362057034
-4.98297900301925790546989651283
-4.97816986023405864440656665279
-4.97296496140541128071085118886
-4.96733151553275322436516148945
-4.96123398883021733869220403802
-4.95463387276990590387084341442
-4.94748943235473682498030523206
-4.93975543294993691463368878913
-4.93138284386915467044955483196
-4.92231851676967532612890868819
-4.91250483676135101612510239686
-4.90187934397576893240954101065
-4.89037432317622629204322464312
-4.8779163588158653686578669215
-4.86442585277175529139363794402
-4.84981650179808150087550375123
-4.83399473155367888496876408758
-4.81685908387025302007726906595
-4.79829955374080259743590777093
-4.77819687232685105917870149453
-4.50847635403323665707697487479
-4.23530112569288511341337625919
-3.95994629362991557655841215913
-3.68322406435023941251143907285
-3.40571525179613789442477543125
-3.12786244377343934671389803831
-2.85001683636366503549535379691
-2.57246503584560186742324486511
-2.29544578584158204262001494676
-2.01916108124443629661316357224
-1.74378391202227402725345756898
-1.46946386442904095879255186938
-1.19633129678616610964295071924
-0.924500531269067216312165648036
-0.654072345261323043288054461602
-0.385135951033576546114479459195
-0.117770593249306496848257834206
0.147953144516932150968390968492
0.411972258577487596259486989714
0.674230421003833903755512620054
0.934677216508161389037176838777
1.19326749294843688943652687055
1.44996080436798794848687623484
1.70472093012311175924371887104
1.95751545712477272879785804549
2.20831541485232346003821368843
2.45709495481597384269353862427
2.70383106771037967535479115411
2.94850333272828412948840114803
3.19109369447307386048501582609
3.43158626368276051776452849811
3.66996713859996078477281350107
3.90622424432637712931251829159
4.14034718791136879310245267333
4.37232712726174846819706211832
4.60215665223880173047201925369
4.82982967654023427172480292526
5.0553413391583241426232986129
5.27868791436809632012285076035
5.49986672933647904213775388196
5.71887608855964280844617209379
5.93571520443467548049668585678
6.15038413335632783699285182119
6.36288371680214255269727763203
6.57321552693179009355944197824
6.78138181628046432232947621879
6.98738547117304669149670202137
7.19122996852651375921125985911
7.39291933574363893178615267192
7.59245811343217769143425615246
7.7898513207110563304011496248
7.98510442288913761045443587662
8.17822330132336050285182602576
8.36921422528182456346935904314
8.55808382565403501425442971575
8.74483907036531721534703227713
8.9294872413655841340451362894
9.11203591307439943424999211744
9.29249293217479552512365751061
9.47086639865773008173880991526
9.64716464802752571803994086301
9.82139623458624797746673669122
9.99356991572183424796028032636
10.1636946371309756803526179315
10.3317795189133499890692565334
10.4978338424788701695968842633
10.6618670382142097156715267191
10.8238886738590389930853537844
10.9839084435462041783636006893
11.141936157463538559958858104
11.2979817320981504716459841685
11.4520551810269131902822209705
11.6041666062195168520185735438
11.7543261898228548816673194725
11.9025441863977290092619947485
12.0488309155808867672496304414
12.1931967551472704818975222897
12.3356521344490724548388480154
12.4762075282097709476748122348
12.6148734506527780009457469444
12.7516604499456740597753404118
12.8865791029422457578841761775
13.0196400102056909627548569445
13.1508537912974173662108570442
13.2802310803168447955768541925
13.4077825216785336039183518307
13.5335187661138079343791823207
13.6574504668848287471033025047
13.7795882761998021521155171854
13.8999428418186882642017521355
14.0185248038394085399312566949
14.135344791655139063827657052
14.2504134210738268852487997754
14.3637412915915793403225071452
14.4753389838120551290473080629
14.5852170570044333208710652154
14.6933860467929547797405523673
14.7998564629714218818309679322
14.9046387874364088173462535754
15.0077434722332780311998384776
15.1091809377094201279559875313
15.2089615707694363720130558648
15.3070957232272661604822558764
15.4035937102505278281803966699
15.4984658088925910547804090046
15.5917222567081340839880915633
15.6833732504481599495284161889
15.7734289448306538711993366544
15.861899451383259803881888518
15.9487948373545385958463973187
16.0341251246905440830906405726
16.1179002890736174022738655541
16.2001302590204544843780313594
16.2808249150366476867207865604
16.3599940888250403821265813798
16.437647562545363561644996312
16.5137950681227465959275564787
16.5884462866028106818125321248
16.6616108475511635858056612357
16.7332983284952184677261270426
16.8035182544063581824652782435
16.8722800972205598481174980855
16.9395932753956829449168541086
17.0054671535037080610290913975
17.0699110418562928987600906128
17.1329341961620875508776434976
17.1945458172143225877939145162
17.2547550506072513833585914926
17.313570986480092556842342699
17.3710026592871796150642361747
17.4270590475930830230219042506
17.4817490738915251839302292587
17.5350816044469613297872633047
17.5870654491577492611313419901
17.6377093614398783700133484678
17.687022038130273565304477578
17.7350121194087327182301252782
17.7816881887375971749519129885
17.8270587728182938516439420827
17.8711323415639245388606080216
17.9139173080871133930342179442
17.9554220287023572749564589084
17.9956548029421556940627032633
18.0346238735862277142558219775
18.0723374267031523482258790857
18.1088035917037967847328599509
18.1440304414059233250239227816
18.1780259921093912145251553212
18.2107982036813937047042056896
18.2423549796511937242351659169
18.2727041673138435338221008236
18.3018535578423947326781986327
18.3298108864081250299749474156
18.356583832308327332189053441
18.3821800191012249734062893819
18.4066070147475943697141247075
18.4298723317586930496879610969
18.45198342735010693709377283
18.4729477036011459738276208631
18.4927725076194317034919438334
18.5114651317103343198435758155
18.5290328135509299489824483716
18.5454827363681616073872885823
18.5608220291208993860965040309
18.5750577666856069794571930713
18.5881969700453327286036865518
18.6002466064817539076332314794
18.6112135897700130656138201625
18.6211047803760948702828173139
18.6299269856565010987299752935
18.6376869600599902046744229219
18.6443914053311562783781897896
18.6500469707156302201391448695
18.6546602531666935871840199733
18.658237797553102861349947791
18.6607860968679288351555179287
18.6623115924382224399545122108
18.662820674135324654387202438
18.6623196805856441461937135351
18.660814899381732026909287185
18.6583125672934885477088497086
18.6548188704793417458307667589
18.6503399446972429741716332811
18.6448818755153289208760425838
18.6384506985221041596268699909
18.6310523995360024729820226629
18.6226929148141891681620291502
18.6133781312604703643969208065
18.6031138866321787801041187291
18.591905969745908893207142967
18.5797601206819774948508588247
18.5666820309874886112870369212
18.5526773438778845361031386892
18.5377516544368673002130716639
18.5219105098145773147547916101
18.505159409423918156558030023
18.4875038051349185311559779052
18.4689491014670243481139912499
18.4495006557792155811374326222
18.4291637784578441641125520715
18.4079437331020905967600118783
18.3858457367069382024954276969
18.362874959843565098679301286
18.3390365268370549077174806737
18.3143355159413280581973456101
18.2887769595111961999088374783
18.2623658441714427864401378961
18.2351071109828332650361727341
18.2070056556049585562901363934
18.1780663284558156064752445774
18.1482939348680287531323687998
18.1176932352416154598696334256
18.0862689451931996489054838043
18.0540257357015753891403121514
18.0209682332495230826537045087
17.9871010199617795324083433275
17.9524286337390623672400239579
17.9169555683880482452921968677
17.8806862737472030519966023564
17.8436251558083609513033514521
17.8057765768339476366217377496
17.7671448554697414580391792765
17.7277342668530642717170822429
17.6875490427162918624708108657
17.646593371485571627641249852
17.6048713983746328753232634923
17.5623872254735725783343771148
17.5191449118324967321102201942
17.4751484735398945847329298346
17.4304018837956199348549910553
17.3849090729783504222642307758
17.3386739287073922596861719077
17.2917002958986941661061117648
17.243991976814930353888177971
17.1955527311095082862246605959
17.1463862758643525493707164789
17.0964962856213115665346200469
17.0458863924070290074211389712
16.9945601857511166088421458873
16.9425212126974597064125404915
16.8897729778084810733218046675
16.836318943162182656933630925
16.7821625283417784841354473104
16.7273071104177253577012778411
16.6717560239219509733059525823
16.6155125608140717341370418655
16.5585799704393848101741622479
16.5009614594784108639406565524
16.4426601918877553245242305139
16.3836792888320471163277607829
16.324021828606704316458993823
16.2636908465512663016146063668
16.2026893349530215269916592929
16.1410202429406491298135080142
16.0786864763675810404419266384
16.0156908976847791849086274802
15.9520363258026096422516205126
15.8877255359414822444327138953
15.8227612594709100397786084091
15.7571461837366282443989237972
15.6908829518753967389236339702
15.6239741626170937864851996395
15.5564223700736914055475941387
15.4882300835146846782279468974
15.4193997671285281580809797847
15.3499338397696124042285452168
15.2798346746902924506456014753
15.2091045992574576556189507265
15.137745894653108797647718093
15.065760795558383416295044436
14.9931514898204441604638896039
14.9199201181016172173804476124
14.8460687735101386622989090534
14.7715995012118356941322791138
14.6965142980220371013536334895
14.6208151119769728234672065928
14.5445038418838860157453049201
14.4675823368490424594761213244
14.3900523957827813477282398628
14.3119157668807082682133737577
14.2331741470800854394889491865
14.1538291814904257614613208692
14.0738824627972458295582292512
13.9933355306378785331694110676
13.9121898709481879963845341069
13.830446915278968188926598176
13.7481080400807412850696034978
13.6651745659556025055026597049
13.5816477568746844466664503522
13.4975288193597354649816738953
13.4128189016272231941661234377
13.3275190926932853582203483395
13.241630421437755294848104674
13.1551538556253885837620093089
13.0680903008823094034125837256
12.9804405996255801986509833626
12.8922055299436753657240806368
12.8033858044255083349300435421
12.7139820689355209855067986032
12.6239949013321940318190353043
12.5334248101271760781480996534
12.4422722330820565816484484124
12.350537535739623038815281374
12.2582210098862442804183215818
12.1653228719418086850166873673
12.0718432612734171545177123806
11.9777822384287844685985499439
11.8831397832850376460350633284
11.7879157931083145392513609894
11.6921100805192582576699041166
11.5957223713591711558667771495
11.4987523024512338295874036879
11.4011994192508074035881126555
11.303063173378418682482457241
11.2043429200285744969492226526
11.1050379152470605217568323079
11.0051473130688473209041485872
10.9046701625081483398924064803
10.8036054043915465166436287451
10.7019518680244231152685792696
10.5997082676801787244936025525
10.4968731989009258849353045745
10.3934451345974485688719687771
10.2894224209352579616721654427
10.1848032729925179813949785155
10.0795857701744579587005856114
9.97376785136762291496279484372
9.86734730981592158224102668479
9.76032178769890479910399407066
9.65268877039102649667133408189
9.54444558037878841658819842675
9.43558937081062788392792936453
9.32611711865215259924243139841
9.21602561741683161072358336818
9.10531146943948788600240517871
8.9939710776568715793336222722
8.88200063685618572993175828494
8.76939612434864369121086779414
8.65615329002090953648580809231
8.54226764571255088539635568599
8.42773445386235104443845470074
8.31254871536040664750008372927
8.19670515653628847996202469498
8.08019821520606281755659315263
7.96302202569253731346484533969
7.84517040272356793066770642817
7.72663682410247633596000948008
7.60741441203238660860169043315
7.48749591296236787944654486287
7.36687367580739630642145112019
7.24553962837600680549790802749
7.12348525181871356162539378167
7.00070155288638734248852451567
6.87717903376024747247557391677
6.75290765918330942631145828707
6.62787682058624521900195658688
6.50207529685771950013204649282
6.37549121135921349955080604283
6.24811198472574388475513987183
6.11992428292501148992967716571
5.99091395996626739301242284294
5.86106599455395264444128768765
5.7303644198667095560199978133
5.59879224550562139098280943799
5.46633137049141388872798271117
5.33296248599239484682287069164
5.1986649662249034399005560539
5.0634167456754619382500485345
4.92719418043508062626299680852
4.78997189099359013177746992364
4.65172258329229783003672692212
4.51241684414605957360989127486
4.37202290628016783599719679883
4.23050637712825169326772305406
4.08782992412977441478525990219
3.94395290744665799479898570674
3.79883094864458669012015383975
3.65241542075330197060834966252
3.50465284094236107733210654751
3.35548414140439336585712771273
3.20484378630714381896901073683
3.05265869192766368174527197021
2.89884689189088138502840036187
2.74331586756811164075144211668
2.58596043156918745469869053055
2.42666000398863957561865449647
2.26527504663247186745594783648
2.1016423022755486414719827346
1.9355682919657035811641247041
1.76682019213097228635807295753
1.59511262112831099484598556543
1.42008774668215116547358086873
1.2412838674822552518774814101
1.05808266205464228509969825821
0.869613148691600248685519594323
0.674555879591878473401136049534
0.470668821482596793081852914934
0.253228207036301401867284476702
0


==> anc/CG1qPS/G1qPS3010.dat <==
# G1qPS3010
2161.26984476332700542611283357
2166.70992028109240672306381366
2167.01047459486390915231428538
2167.32687906727499306779041906
2167.65991808534130658770478908
2168.01041134784469270001036006
2168.37921521470219880863454417
2168.76722409093520660790321139
2169.17537184481000095759780413
2169.60463325958229808001472314
2170.05602551812786801438247878
2170.5306097195788011330245811
2171.02949242690955777450426374
2171.55382724422806627139245101
2172.10481642232415079549862663
2172.6837124908098220197938629
2173.29181991495279118851991135
2173.93049677505531032649350168
2174.60115646596443773450960088
2175.30526941401642319953954278
2176.04436480841645505269521949
2176.82003234373487844305790637
2177.63392396986156671984970527
2178.48775564540081568620611106
2179.38330909010937429838930661
2180.32243353157950313018679708
2181.30704744094678653610329992
2182.33914025195839204436046115
2183.42077405727120938944157044
2184.55408527536052202967231723
2185.74128628090835887746748857
2186.98466699100633032042479524
2188.2865963989505640304832061
2189.64952404682643613786169968
2191.07598142747839009348591892
2192.56858330583564685147871968
2194.13002894891860020748443713
2195.76310325318390867965120451
2197.47067775717969160164969565
2199.25571152677698641841533343
2201.12125189952114494048364268
2203.07043507390882339657791051
2205.10648652864462944004729958
2207.23272125616861852246596269
2209.45254379397431267689642735
2211.76944803645974495936949897
2214.18701680927460669729725553
2216.70892118734871146482946664
2219.33891953701496365449308019
2222.08085626187859095858022757
2224.93866023133884689074005035
2227.91634286994553916307701328
2231.01799588507700175883126821
2234.24778860976552678369507291
2237.60996493687847714733324496
2241.10883982029666165449770368
2244.74879531822512813703580529
2248.53427615333511442134349335
2252.46978476408005411043363813
2256.5598758212646189666381303
2260.8091501837859608280512658
2265.22224826742359511521941857
2269.80384280064259405011293681
2274.55863094160863618502717047
2279.49132573100855468490033588
2284.60664685584276024028184405
2289.90931070012354837660767013
2295.40401965939391853945179783
2301.09545069719400408443827728
2306.98824312306614993258376303
2313.08698557342537126828559313
2319.39620217865028074313536672
2325.92033790209199316470209264
2332.6637430393768130601426102
2339.6306568694147504414810568
2346.82519045194226215772231075
2354.25130857024616017629836139
2361.91281082195813564852340537
2369.81331186549702918138742357
2377.95622083488919244708845597
2386.34471994133521046838853178
2394.98174228603150466545695692
2403.86994891541354525704726753
2413.01170515717673163959775708
2422.40905628316160465895944974
2432.06370255346846884711854457
2441.97697370499495404123308918
2452.14980295696568850291083338
2462.58270061593730708502713281
2473.27572737319879051579960218
2484.22846739842294512272829424
2495.44000134482678941215787279
2506.90887939292322170572516841
2518.63309447213795256775245404
2530.61005581205472409693963596
2542.83656298775279655057127385
2555.30878063650981878761658852
2568.02221403593590103405589411
2580.97168574623245981218814348
2594.15131353155627139399712707
2607.55448978720771877832627062
2621.1738627103087534121433516
2749.74496346766543554172487557
2829.20406312993051524538399739
2885.90486520714837848349069625
2929.35123625819064176629372588
2964.1208198038720242236305388
2992.78193290942067834469165564
3016.92154814814823981736821036
3037.58837782926402970245023945
3055.5107131453935799936029125
3071.21406655934994891331518772
3085.08936548844679994683050235
3097.43473823870068270126760231
3108.48229108243379932599697115
3118.41591317728542043840833638
3127.38348872872379633121061296
3135.50549765751058994985288898
3142.88121265387854828714152662
3149.59325413701303421963925988
3155.71099741935483176684711467
3161.29316122720100661205631851
3166.3898017669668319773699453
3171.04386814111484516135317548
3175.29242936547829572771609392
3179.16765228706978585358613743
3182.69758828768953300670707112
3185.90681160017974308984101656
3188.81694131588028092608453809
3191.44707138456733601014954772
3193.81412720954840679529586209
3195.93316321639589814570004349
3197.81761260876619521217556148
3199.47949812955426598018325515
3200.92961081612961655285343102
3202.17766232882771946892097194
3203.2324153370062496416078459
3204.10179559006757317239491207
3204.79298862537454284760125351
3205.31252352893938319915708243
3205.66634573666007473328015314
3205.85988051992538951741568087
3205.89808852149636574917771618
3205.78551448180950239443507562
3205.52633011151204214486992362
3205.12437191479970689127955953
3204.58317464346728497162506698
3203.90600095837912946829712853
3203.0958677892683205809508979
3202.1555698121589623142759985
3201.08770040370214459916012935
3199.89467038125610175524929545
3198.57872479495823617145019047
3197.14195800198051581674678772
3195.58632722253152554013057381
3193.91366475107050552422456798
3192.12568897389483266078046932
3190.22401432514651112492784122
3188.21016029685458179606151315
3186.08555960447376326080310623
3183.85156559714972874143285384
3181.50945899134997062743924479
3179.06045399730491074447308443
3176.50570389970416940538305926
3173.84630614711708889233896596
3171.08330699851063279008084152
3168.21770576989964633879969199
3165.25045871948058460865401378
3162.182482605482034178766839
3159.01465794733844919668663117
3155.74783201759316101174907757
3152.38282158910775372767511621
3148.9204154596499455342272725
3145.36137677371038244182386973
3141.70644515942503802901098529
3137.95633869672378731984469462
3134.11175573126082087665383665
3130.17337654728600315901420782
3126.14186491136815750120872324
3122.01786949776424218798133402
3117.80202520522733773388370237
3113.4949543741480668711590502
3109.09726791211693209371264609
3104.60956633526892002608225176
3100.03244073211766045667581207
3095.36647365599658554233575068
3090.6122399516919890918876974
3085.77030752137152752000800335
3080.84123803447613324804640147
3075.82558758584874874535049988
3070.72390730601549917342945833
3065.53674392721014440526324743
3060.26464030843754631044372707
3054.90813592260348206109141667
3049.46776730849378054738796354
3043.94406849016309454275371356
3038.337571366090536388319339
3032.64880607027401343304659865
3026.87830130726571284152560434
3021.02658466299629061610352897
3015.09418289309355940143557344
3009.08162219027162483179000853
3002.98942843224739493447038921
2996.81812741153219516909805687
2990.56824504834597461186995528
2984.24030758780948544744745996
2977.83484178248513520437660602
2971.3523750612592957751116212
2964.79343568548711444019719105
2958.15855289325477516857236787
2951.44825703255321900171868803
2944.66307968410111115029563675
2937.80355377450294097498924467
2930.87021368038019729744214054
2923.86359532406924644649869564
2916.78423626143855474887525985
2909.63267576233996828848102184
2902.40945488417364236520794789
2895.11511653901367475160827589
2887.75020555471133394881475877
2880.31526873036479748926034477
2872.81085488651835348350146059
2865.23751491042991336247010015
2857.59580179672329080514433196
2849.88627068372088899909925647
2842.10947888573308454043973175
2834.26598592156259037432665005
2826.35635353946532029256959749
2818.38114573879367006231253912
2810.34092878853358928212124682
2802.2362712429332645055548207
2794.06774395440859532502208854
2785.83592008389885404130717264
2777.54137510883491461453974732
2769.18468682887216099484582444
2760.7664353695305862865561223
2752.2872031838756241843674913
2743.74757505236486812485207948
2735.14813808097799042137150902
2726.48948169773983522065407247
2717.77219764773979023154249425
2708.99687998674411026429216687
2700.16412507349184053973301739
2691.27453156075934156817825383
2682.32870038527312429591981469
2673.32723475654574019867158061
2664.2707401447048138320963751
2655.15982426738093439843490787
2645.99509707571601900235154319
2636.7771707395499056592844863
2627.50665963183931225543394675
2618.18418031235989317199931848
2608.8103515107389238832049594
2599.38579410886313221642484677
2589.91113112270336073952703415
2580.38698768359507638071003439
2570.8139910190112301407052541
2561.19277043286160160497216143
2551.52395728535053055703652294
2541.80818497242283261050485666
2532.0460889048257092724749182
2522.23830648681258761776928014
2512.38547709451305368228335529
2502.48824205399137012742970179
2492.54724461901448646771318684
2482.56312994854895336962239134
2472.53654508400473577183511678
2462.46813892624257773733864738
2452.35856221236030023982851983
2442.20846749227220701874403258
2432.01850910509462899439728912
2421.78934315534955055814027144
2411.521627488997227622089838
2401.21602166930772412998735184
2390.87318695258035750285807582
2380.49378626371915111951055567
2370.07848417167154049008800473
2359.62794686473676651409102304
2349.14284212574961151982660453
2338.62383930714438920055932497
2328.07160930590338576720228477
2317.48682453839326442514327566
2306.87015891509228656532826694
2296.22228781521056885489346489
2285.54388806120498383683093494
2274.83563789318972090896987108
2264.09821694324295294186340195
2253.33230620960949968276503241
2242.53858803079884092031827311
2231.71774605957730865946895148
2220.87046523685277684666096639
2209.99743176544966811529385626
2199.09933308377160826501677029
2188.1768578393485794660021655
2177.23069586226495125274913892
2166.26153813846430304043627062
2155.27007678292649199293123721
2144.25700501271196445728144557
2133.22301711986785674260047021
2122.16880844418998067160592556
2111.09507534583433999917799706
2100.00251517777137441797177458
2088.89182625807567741205517439
2077.76370784204348164018862376
2066.61886009412974980066484088
2055.45798405969624902191568538
2044.28178163656152170895757677
2033.09095554634319442293698844
2021.88620930558258774036522359
2010.66824719664110308086450121
1999.43777423835736614497826246
1988.19549615645359978808122035
1976.94211935367918077436074287
1965.67835087967880378510686136
1954.40489840057213115084628198
1943.12247016823124686027973752
1931.83177498924165726047816074
1920.53352219353198725550601782
1909.22842160265690844712593594
1897.91718349771720320953111076
1886.60051858690021476956315892
1875.27913797262325654111335134
1863.95375311826185274650174325
1852.6250758144439551956248483
1841.29381814489052636557595907
1829.96069245178209493706123593
1818.62641130063007492932795697
1807.29168744463079167903699743
1795.95723378847927518743866776
1784.62376335161896177507439669
1773.29198923090248639168541878
1761.96262456263774807832506601
1750.6363824839923875979104035
1739.31397609372872664218388286
1727.99611841224007965451887365
1716.68352234085815940165364005
1705.37690062040005305089245415
1694.07696578892194356458409832
1682.78443013864538843568638412
1671.50000567202054069244767538
1660.22440405688920202958974853
1648.95833658070903099405802343
1637.70251410379858624976487853
1626.45764701156116170405079879
1615.22444516564356206956571818
1604.00361785398406934542000355
1592.79587373970185751288758318
1581.60192080877801890976181505
1570.42246631647616538046189298
1559.25821673244825412858192167
1548.10987768446885555583756837
1536.97815390073852115651393375
1525.86374915069421618958575989
1514.76736618426194631130783648
1503.68970666948372103499601315
1492.63147112844785062547096887
1481.59335887144825706125910089
1470.57606792929498357024881127
1459.5802949836943998177211567
1448.60673529561370918807698369
1437.65608263154025801865166521
1426.72902918754181049465259338
1415.82626551102937262201538601
1404.94848042011930865338781808
1394.09636092048637683401725368
1383.27059211959390044248999234
1372.47185713818156561479036764
1361.70083701888527874900800587
1350.95821063185710127026097839
1340.24465457724648443383160808
1329.56084308439682613240765519
1318.90744790760373790800339068
1308.28513821827331403222563272
1297.69458049331010384160245482
1287.13643839955536928871445286
1276.61137267408652503711779096
1266.12004100017836865429657817
1255.66309787871577068214462692
1245.2411944948358623299794366
1234.85497857956538228400114738
1224.50509426620566967626861889
1214.19218194120375923586006787
1203.91687808923308390262368948
1193.67981513219135134989338008
1183.48162126180615987049340826
1173.32292026552077564060516792
1163.20433134531312039472659825
1153.12646892908032148343656554
1143.0899424741990524538290044
1133.09535626284823006777190823
1123.14330918865531163745935988
1113.23439453420032254225517911
1103.36919973888269381835511902
1093.5483061566248468252838051
1083.77228880285305495114370172
1074.04171609016025415643356378
1064.35714955201696057749745487
1054.71914355385506100129118288
1045.12824499080472626287999623
1035.58499297131679066208904316
1026.08991848585134870455382583
1016.6435440597577216423724325
1007.24638338941098656655716788
997.898940960605551222991469686
988.601711648136370334486777822
979.355180295422862727666298364
970.159821272948883479936586512
961.01609801420365840396811967
951.924462527712766368572618304
942.885354883644358250613355306
933.899202673363055036710377175
924.966420440181513455933248274
916.08740907942653358130601741
907.262555205791752106144875238
898.492230485791242546227557699
889.776790932956421885540783734
881.116576163231085312436058518
872.511908607814531516141069349
863.963092680478785374566868672
855.470413896140842852414624537
847.034137937202381540650662526
838.654509663874950935225368014
830.331752064385417865490142657
822.066065140601177339874405094
813.85762472422372533518365445
805.706581218268543603200528389
797.61305825807425553265600977
789.57715128555946069316493865
781.598926029865635848010225294
773.67841688688229898917912822
765.815625189438652920087846323
758.010517359155484812237243277
750.263022930072309825119017301
742.573032433186314273480928177
734.94039512994864884149893395
727.36491658154522095537331687
719.846356039426306536164298454
712.384423641022438944461743278
704.978777392870520142073922175
697.62901992144779036526206561
690.3346949698418968167289197
683.095283615937645732015577151
675.910200185034168000600612615
668.77878782667241491863611645
661.700313721896266517257899231
654.673963883125578031204384668
647.698837504209199198985864441
640.773940812959585070001644858
633.898180372440734837824286596
627.070355770360565697443467257
620.289151627956065782686995554
613.553128850574048411101527207
606.860715031525829465952510502
600.210193908470960519281647118
593.599693757250218893877662614
587.027174591362639659374294338
580.490414015705501447109634281
573.98699156020899455864497829
567.514271291912099642940771633
561.069382471998535894874963229
554.64919798629835405545358065
548.250310232467151205130783446
541.869004092866077696865973894
535.501226557057042584187308318
529.142552479246331898753349619
522.788145860720068481660932288
516.432715931188860389319191863
510.070467160698374593117786566
503.695042158521270291454059523
497.299456198315152111064250022
490.876021838131601340530625347
484.416261764160279161002020557
477.910807557826407980898545743
471.349281539385905923697838558
464.720158139964611990826009764
458.010600346637476840891556715
451.206265580372591920765559415
444.291073804564359580184712835
437.246928580635191551897897671
430.05337898278017132324812705
422.687206458577373474481863136
415.121915434335727602261050582
407.327099047660579618091482733
399.267640821119708726192316151
390.902697764077147496277003051
382.18438772722458372189375209
373.056069593904296209885101511
363.45005189291490122525195569
353.284481112821611126593082549
342.459022668568836899028660893
330.848712256820281851331769154
318.294938459728099343161830279
304.591741674211768070517141479
289.464083941910721575419603617
272.531501546235356777880919759
253.243038937988523337188981006
230.749809163512121411645335951
203.62187818676888905927366913
169.085896501526810000017363846
120.120859143679236112974608087
0


==> anc/CG1qPS/G1qPS3020.dat <==
# G1qPS3020
-290.088545462783836040532505394
-290.154113261662732502010517095
-290.157795755906947400163383598
-290.161675361078816144660903676
-290.165761953533005668798465303
-290.170065857907111190933630576
-290.174597864245904023981989559
-290.179369245551611683420747307
-290.184391775753202511509978741
-290.1896777480858078542072837
-290.195239993869433546001832387
-290.20109190167398287577586217
-290.207247436855329160164712885
-290.213721161444731451477868023
-290.220528254371275784662748617
-290.227684531994240916459284598
-290.235206468919326140780101081
-290.24311121906953416173753864
-290.251416636978169189216239977
-290.260141299267884813852370547
-290.269304526275993717104139037
-290.278926403782328331198573296
-290.289027804791815276656896856
-290.299630411319594596732655475
-290.31075673612197613214466492
-290.322430144311779422133335332
-290.334674874791650907628340137
-290.347516061433794735926338083
-290.360979753929194190407184686
-290.375092938223844167243487382
-290.389883556453767206860521943
-290.405380526284654050051313613
-290.421613759555864032211582882
-290.438614180122252318140444419
-290.45641374078087358149581787
-290.475045439163061062052013337
-290.494543332465714195186105307
-290.514942550888867935113234903
-290.536279309639785881192593781
-290.558590919356943544781697594
-290.581915794800376638124873047
-290.606293461647994192910622865
-290.631764561230632755890220408
-290.658370853031894107782541185
-290.686155214772206286562578642
-290.71516163989012065525666741
-290.745435232227653871189377849
-290.777022197720553348138996318
-290.809969832888761358793077064
-290.844326509917131993618565279
-290.880141658111674610795674176
-290.917465741512316721723702734
-290.956350232439459148419193622
-290.996847580748497916298094286
-291.039011178564071488562052907
-291.082895320264118007272366399
-291.128555157482952002222421498
-291.176046648902546384336829077
-291.225426504602080612804557024
-291.276752124737629261172286934
-291.330081532326646484248595766
-291.385473299915668301453789571
-291.442986469914407874212866167
-291.502680468385141844902838219
-291.564615012082938233582553728
-291.628850008549790912099624801
-291.695445449074002397424168964
-291.764461294335057504399474189
-291.835957352563572393272826511
-291.909993150055451737648691511
-291.986627793888845706122834215
-292.065919826701503040818578281
-292.147927073394221377139159102
-292.232706479632763815544724579
-292.320313942025199336238477138
-292.410804129853371970493938969
-292.504230298235211700222041009
-292.60064409258781656114397116
-292.700095344248433471863816981
-292.802631857090220740838579419
-292.908299184940341392315693013
-293.017140399567616268815403244
-293.129195848953480473449319533
-293.244502905490840865444953495
-293.363095703667775768278522789
-293.485004866683602601857076835
-293.610257221309970895514459661
-293.738875500145124248305612172
-293.870878030210564280955208499
-294.00627840660066726320580134
-294.145085149611276813522613286
-294.287301343436070635288832489
-294.432924254121850404148097448
-294.581944924007131506724692388
-294.734347739322723174012688629
-294.890109966997380354163575044
-295.049201255973703133568542356
-295.211583097485357595626734111
-295.377208237760783891818509501
-295.546020035483317441676865282
-295.717951755033404321877879761
-295.892925785043259699570449237
-297.55731789673175006377458228
-298.59099958864006396279638224
-299.320093608580820239468381698
-299.862858210401999867357355466
-300.27681659639710323406891381
-300.594662054640220128336623685
-300.83690940903535635616076579
-301.017355035029867830838216334
-301.145767660206585274495420218
-301.229346329227194468999111478
-301.27356901377224800877742021
-301.28271510142127986751362001
-301.26020203460846952752855244
-301.208810497064719559601474403
-301.130839875263249720602457372
-301.028218513959380746863422543
-300.902583752649212182309408322
-300.755341218847404533637473277
-300.587709548510128274569658954
-300.400754656545345687306786686
-300.19541637598064161823114734
-299.972529432306886474276777506
-299.732840150357445102100093629
-299.477019903179871325925594022
-299.205676043142455929756029431
-298.919360865567386953544069439
-298.618579019123886800235993751
-298.30379367840310636690365501
-297.97543172141740553426850542
-297.633888100677681315144523202
-297.279529555808515731956210881
-296.912697784733998979237788433
-296.533712166740727268744993266
-296.142872112361516250123784798
-295.740459100693977663579704972
-295.326738453499617173422503611
-294.901960886503136093348571306
-294.466363871192690466747252496
-294.020172834707399056785492957
-293.563602220783258906773757848
-293.096856430979758562845383561
-292.620130662347562374803349432
-292.13361165518376457217157586
-291.637478362447063017209735728
-291.131902550685793588484988044
-290.617049340900020947219677097
-290.093077696561560775303238951
-289.560140865010428352443990495
-289.018386777598692677255789247
-288.467958413235598211371778269
-287.908994129378855388073445797
-287.341627963998103052429248373
-286.765989911592929392888130608
-286.182206175967376585285976335
-285.590399402135561084497526712
-284.990688889450659228604754472
-284.383190787805184874168191269
-283.768018278538516504452325803
-283.145281741503248140062159439
-282.515088909581144731177984777
-281.877545011798917379035171253
-281.232752906070861419779297024
-280.580813202487222310360711135
-279.921824377971935094059022696
-279.255882883049391354007389111
-278.583083241385645758567990093
-277.903518142703719106082887206
-277.217278529614302859732424089
-276.524453678851290388444576782
-275.825131277355350285125504387
-275.119397493607524502556431753
-274.407337044577979137710983736
-273.689033258622038575777665406
-272.964568134626042503945232591
-272.234022397678986502418293396
-271.497475551521997136532742728
-270.755005928006151505343712782
-270.006690733769716101107520077
-269.252606094328319866802063466
-268.492827095755688679905288412
-267.72742782411817454001109746
-266.956481402813254962893396108
-266.180060027950317306435449081
-265.398235001901255816259414431
-264.611076765138586928802749011
-263.818654926469833921080075763
-263.021038291768759223747068313
-262.218294891296554945997241076
-261.410492005699271045943421912
-260.597696190761505100172760735
-259.7799733009906432356682699
-258.957388512100679662738422021
-258.130006342459808630841226067
-257.297890673561538252523027416
-256.461104769574985222624869755
-255.619711296026241262304949198
-254.773772337659227555971556789
-253.923349415521246750319051842
-253.068503503315479982792137146
-252.209295043059937877235609477
-251.3457839600898404668643717
-250.478029677438054353694287702
-249.606091129626040473302992076
-248.730026775895748432952597799
-247.849894612911020656549651291
-246.965752186955329796262128182
-246.077656605651055404104042965
-245.185664549224000991698902415
-244.289832281335451492502863336
-243.390215659502765700545625353
-242.486870145128281114520545763
-241.57985081315517301953869477
-240.669212361367849417707305734
-239.755009119353472919087519785
-238.837295057140274744253362918
-237.916123793527459814698520642
-236.991548604120691153286751349
-236.063622429086382473822115066
-235.13239788063731621945775693
-234.19792725026143702117455895
-233.260262515705044465525469089
-232.319455347721021305972081973
-231.375557116592181169149802015
-230.428618898439300945846045663
-229.478691481322915153398467219
-228.52582537114749052036264586
-227.570070797376166941792117531
-226.611477718563843994811369142
-225.650095827716008732349787751
-224.685974557480338952667882698
-223.719163085177775150259405317
-222.749710337679432569385060819
-221.777664996135420979147949169
-220.803075500561352830175418553
-219.825990054288049279565672453
-218.846456628279697198899823464
-217.864522965325467794369997891
-216.880236584109378016199373352
-215.893644783162958722704374187
-214.904794644705087852747040521
-213.913733038373151959078943366
-212.92050662484951472056389123
-211.925161859387095882694889841
-210.927744995237697912096696803
-209.928302086986559967542989047
-208.926878993796469097281937699
-207.923521382564616411724105984
-206.918274730995250922816567532
-205.911184330591055385086480511
-204.902295289566046442209816854
-203.891652535682685324541362048
-202.879300819015774926857357911
-201.865284714645614011657913831
-200.849648625282779240914720553
-199.832436783826810465114747567
-198.8136932558609839364474267
-197.793461942085271622126045326
-196.771786580689502347717832691
-195.748710749668661886099851464
-194.724277869082194125015615597
-193.698531203259093906752104812
-192.671513862950513859811938142
-191.643268807431542367586350685
-190.613838846553747585589239033
-189.583266642750022978508064162
-188.551594712993213061379667439
-187.51886543070994376379160019
-186.48512102765102996779922861
-185.450403595719783181905295331
-184.414755088759494894225131872
-183.378217324301325793294338542
-182.340831985273787656114148393
-181.302640621674963186683196404
-180.263684652208569356281259225
-179.224005365884931765833693951
-178.183643923587901142029408306
-177.142641359608708218012055093
-176.101038583147719865975675134
-175.058876379785027376243286011
-174.016195412920767152354257892
-172.973036225186044754689440763
-171.92943923982530511978018996
-170.885444762050964855262919829
-169.841092980371096710899574739
-168.796423967890931606337563915
-167.751477683588919911042882196
-166.706293973568070978246106469
-165.660912572283268192231006144
-164.615373103745235958488958876
-163.569715082701815112848746397
-162.523977915797184114326696598
-161.478200902709645084652254694
-160.432423237268576234513698145
-159.386684008551135443537118605
-158.341022201959283710473737424
-157.295476700277681836182685049
-156.250086284712999020388319587
-155.204889635915158020902011894
-154.159925334981028119416963696
-153.115231864441064340794641645
-152.070847609229379163890021413
-151.026810857637721323533672507
-149.983159802253825218578301515
-148.939932540884583894315146573
-147.897167077464488544537343047
-146.854901322949767965581829582
-145.813173096198652379340144305
-144.772020124838177512998906257
-143.731480046117936769621794448
-142.691590407751181736025645963
-141.65238866874366414406499295
-140.613912200210605720659262546
-139.576198286182176123805585752
-138.539284124397853360431394734
-137.503206827090035712143987317
-136.468003421757269252488984685
-135.433710851927450520864678005
-134.400365977911359821252397057
-133.368005577546876936784481949
-132.336666346934227793130054796
-131.306384901162607764871007811
-130.277197775028524900502343344
-129.249141423746204345372457713
-128.22225222365039367066271372
-127.196566472891907674227769218
-126.172120392126250510592738612
-125.148950125195652738450539474
-124.127091739804861051480623879
-123.106581228191019090149844039
-122.087454507787978827401339993
-121.069747421885383589988493424
-120.05349574028286583107343476
-119.038735159939705321246501793
-118.02550130562029648831367139
-117.013829730535777226402187647
-116.003755916982175628958203084
-114.995315276975435796386481426
-113.988543152883689147349842925
-112.983474818057143544739488221
-111.980145477455969056473422828
-110.978590268276566332902987387
-109.978844260576611424041930934
-108.980942457899279410547445669
-107.984919797897058514114185047
-106.990811152955576419837950983
-105.998651330817871421880298099
-105.008475075209552733869831786
-104.020317066465306929280446991
-103.034211922157221040017904917
-102.050194197725407392439144273
-101.068298387111430851410110637
-100.088558923395055830950898114
-99.1110101794348482748254035977
-98.1356864685131868767301891327
-97.1626220449862581668933923386
-96.1918511049396318142904792174
-95.2234077868500356611270537465
-94.257326172253974704355470408
-93.293640286423864559668222784
-92.3323840990523779852718507532
-91.3735915249457329116721395792
-90.4172964247266822333966633087
-89.4635326055479994911788531849
-88.5123338218172906398618414984
-87.5637337759340004992063860766
-86.6177661190395233735728262458
-85.674464451781370865230332307
-84.7338623250923962703722187918
-83.7959932409861243257553513284
-82.8608906533692876707466995793
-81.9285879688727274237188192443
-80.9991185477018749795400368923
-80.0725157045080957712406508332
-79.1488127092822435788116389761
-78.2280427882718463083739256262
-77.3102391249234213262716329724
-76.3954348608515007614643498188
-75.4836630968360350605243086283
-74.574956893849936897826179952
-73.6693492741186277477845420203
-72.7668732222135564913009752819
-71.867561686181773869730979479
-70.9714475787137689748830831264
-70.0785637783519048784761844437
-69.1889431307419306166555076642
-68.3026184499301967689483191531
-67.4196225197093625829849024982
-66.539988095015554841169532602
-65.6637479033801233628212037656
-64.7909346464393361868065297213
-63.9215810015055701772899768066
-63.0557196232037812300928575954
-62.1933831451772837296526327759
-61.3346041818671328373646043086
-60.4794153303696871344280297565
-59.6278491723772347957734966727
-58.7799382762068956973527712972
-57.9357151989233666967456990556
-57.0952124885614600139734615317
-56.2584626864547976316801081745
-55.4254983296774706300342957864
-54.5963519536059543394439659605
-53.7710560946090913999084569397
-52.9496432928745188581799400157
-52.132146095380526281164005082
-51.3185970590229938962703428186
-50.5090287539077778261031386319
-49.7034737668196889180624840188
-48.9019647048800584042824879439
-48.1045341994058042302546365852
-47.3112149099839136462022251429
-46.5220395287763486541710165828
-45.7370407850715701409783248509
-44.9562514501001740149048304522
-44.1797043421335495597197039334
-43.4074323318860189714904198527
-42.6394683482426115567692614297
-41.8758453843364818969905095713
-41.1165965040020158388367953442
-40.3617548486319009819569652566
-39.6113536444688913295370329835
-38.865426210365693595361948553
-38.1240059660493730779414192349
-37.3871264409299513114112980867
-36.6548212834964812192032171693
-35.9271242713478781883664492273
-35.20406932191020260665304564
-34.485690503896982299743146267
-33.7720220495745903050383306719
-33.0630983679007209116084157612
-32.3589540586107105737092674523
-31.6596239273339166136274262814
-30.9651430018306944768491989959
-30.2755465494498170674135232665
-29.5908700959165875892574267416
-28.9111494455735601983247881466
-28.2364207032088734213496601581
-27.5667202976219193854236931935
-26.9020850070926486443514596674
-26.2425519869395141342352542819
-25.5881587993722007065341431963
-24.9389434458692327659426472888
-24.2949444023377272511150976766
-23.6562006573434611226521030344
-23.0227517537346374590692794734
-22.3946378340229523300696380227
-21.7718996899316011272142658584
-21.1545788165726839873212961476
-20.5427174717772233337640158836
-19.9363587411710609046081792412
-19.3355466096708936280068141802
-18.7403260401686013447490043869
-18.1507430602811796609952191828
-17.5668448581708763522944967121
-16.9886798885890070830387559042
-16.4162979904716186328394576038
-15.8497505176208394947266163798
-15.2890904842487509555458912583
-14.7343727274487507394004033022
-14.1856540890023633682415047336
-13.6429936193393545370893983572
-13.106452806960951197827166811
-12.5760958372289852938041646266
-12.0519898851419549694997205153
-11.5342054475930027456233803156
-11.0228167216739413457999559196
-10.5179020369043941181248610863
-10.0195443508916750506613921632
-9.52783181995131852992042331075
-9.0428584587537088844846492288
-8.56472490625997813804353064814
-8.09353931927264314445199268676
-7.62941842012733745725487100297
-7.17248873176608565913460060056
-6.72288804217757470086362615592
-6.28076715168945784065553786343
-5.84629197187594014485184137967
-5.41964606536922985742498096744
-5.00103374377209670765804425784
-4.5906838793169699791899975759
-4.18885463964765090437808379549
-3.79583943137327622876117009713
-3.41197444820327548003827432981
-3.03764838163867078333993116707
-2.67331509605207625772272822647
-2.31951044552515123741633504934
-1.97687500388528843351893237547
-1.64618544834569863122904931917
-1.32839897407864251511325691098
-1.02471799759100189526831324315
-0.736687725240125860760693471582
-0.466349564195743362121972138066
-0.216495173520220635307967181661
0.00888405661354797929100406607592
0.203728912315107398199446530078
0.358016966537442642944812011774
0.452772911290252265913611268312
0.441684489660956320382729175155
0


==> anc/CG1qPS/G1qPS3110.dat <==
# G1qPS3110
-5174.23629902457120481143787929
-5172.7940206252059962823202436
-5172.7058750149669684062820569
-5172.61249779931855942039024775
-5172.51358994183851115065731626
-5172.4088361603554648303832608
-5172.29790410725524662780207093
-5172.18044351316251133969758407
-5172.05608529272928189530641683
-5171.92444061124888644269232833
-5171.78509991080384350831442947
-5171.63763189464976707403763904
-5171.48158246853477625179430544
-5171.31647363765564999566406387
-5171.14180235795855185677498021
-5170.95703934050408538310062492
-5170.76162780763428791173631896
-5170.55498219970353000043281279
-5170.33648683116680272148361005
-5170.10549449485823299762454957
-5169.86132501334060206067799186
-5169.6032637362639364757149066
-5169.33055998273872815324916449
-5169.04242542780790523706946263
-5168.73803243219226032086026939
-5168.41651231458764345871071147
-5168.07695356590990087829796137
-5167.71840000501640261480397931
-5167.33984887558223202271066945
-5166.94024888397594950945654871
-5166.51849817816559907076384478
-5166.07344226789167257323671546
-5165.60387188657152340556880016
-5165.10852079565073567733906101
-5164.58606353239278265992721041
-5164.03511310240059088813559378
-5163.45421861849407286063975601
-5162.84186288792807509452272599
-5162.19645995032734573479481637
-5161.51635256914095331178806791
-5160.79980967988003818539846617
-5160.04502379890185495154994947
-5159.25010839704181773166524869
-5158.41309524297577985945612411
-5157.53193172181918465842557493
-5156.60447813514015516442969234
-5155.6285049892821974171352061
-5154.60169027966111977430577548
-5153.52161677952214538582287353
-5152.38576934251910484525835648
-5151.19153222941007168284051479
-5149.93618647015479442832871093
-5148.61690727375062797074607999
-5147.23076149925707962923170009
-5145.77470520263609736892266267
-5144.24558127527716703710812408
-5142.6401171913842309697440133
-5140.95492288277617413496865444
-5139.1864887610945799583676088
-5137.33118390892166341011352612
-5135.38525446288730017925638103
-5133.34482221348590184723821127
-5131.20588344802993065499616779
-5128.96430806493478800180814926
-5126.61583898935652780743638725
-5124.15609192208530826317178629
-5121.58055545552864502165170385
-5118.88459159259315189759923011
-5116.06343670628404196762776339
-5113.112202979879252402992681
-5110.02588036958907054317249814
-5106.79933913367019148093526945
-5103.42733297401083521122083337
-5099.90450283822426968621874189
-5096.22538143226272583100846669
-5092.384398495470411268485501
-5088.37588689180825720572430914
-5084.19408957267594000830739425
-5079.83316746829667316789633002
-5075.28720836598124468433116034
-5070.55023683470924474899218891
-5065.61622525631187676715757552
-5060.47910602406116912994784832
-5055.13278496960774898859888838
-5049.57115607889986690022923909
-5043.78811755688896668441470978
-5037.77758929940253477221740767
-5031.53353182845500330766942587
-5025.04996674437394368199594097
-5018.32099874433248647567874039
-5011.34083925207845227757631289
-5004.10383169770114288813645741
-4996.60447847902813205129354112
-4988.83746962752994561336808547
-4980.79771319124475674015884371
-4972.48036733501174776231041297
-4963.88087414399078025972829799
-4954.99499509979134378914610994
-4945.81884817924971741304600385
-4936.34894650366083960737250878
-4926.58223844073386539598561271
-4916.51614903229854077068960451
-4814.13287721143618596872915437
-4743.62820748248930643737980498
-4689.45577105871746394137019967
-4645.47467784846777628783540876
-4608.52439335282943182846568914
-4576.73356717525817167393802442
-4548.89136666536118647489309817
-4524.16444721178574586944007938
-4501.95249803134898047941910881
-4481.80760359388740214579233288
-4463.38608066406223599242513828
-4446.41814651098879744903906377
-4430.68798239797251666213436343
-4416.02015933673582040138854641
-4402.2701179174489095120813521
-4389.31732073753680495842244126
-4377.06021868659593259251244057
-4365.41247964878594006567197015
-4354.30011538426853988057679018
-4343.65925997481803135785216063
-4333.43442916448505642575000736
-4323.57714015921281666243669716
-4314.04480539834415704783114434
-4304.79983720301273908807593073
-4295.80891660859708756634431056
-4287.04239137346553639303869533
-4278.4737766022331222312186549
-4270.07933760810889456625299369
-4261.8377392258246318411075661
-4253.7297492261592415856266576
-4245.73798608925991088091710811
-4237.84670338793151865650604336
-4230.04160457145330781218987822
-4222.30968313896679987835566792
-4214.63908413193254866036213197
-4207.01898361859891843371959575
-4199.43948343522526112305735311
-4191.89151892297439435950986558
-4184.36677778166252570566037841
-4176.85762847153858151780579787
-4169.35705684701762422699484128
-4161.8586099134594036686496687
-4154.35634576872812601392922575
-4146.84478893249474145135987378
-4139.31889038364517360696879317
-4131.77399172417296055378131188
-4124.20579297009792767865391744
-4116.61032353909566507932024996
-4108.98391606292550348510033846
-4101.32318270225134537642122904
-4093.62499368355834927671286923
-4085.88645781380168859518230545
-4078.10490475918323596101630575
-4070.27786890086224481515125086
-4062.40307460314755086034938541
-4054.47842274935565687782212216
-4046.50197841752056313296371012
-4038.47195958289902652132071975
-4030.38672674705704024728399821
-4022.24477340452521571040655449
-4014.0447172678045407757061629
-4005.78529218008583595295196446
-3997.46534065258235936126794988
-3989.08380697000667639909027018
-3980.63973081357046110440798847
-3972.13224135605213654067133092
-3963.56055178805022366791607994
-3954.92395423859551719758649206
-3946.22181505689775735814837705
-3937.45357042520838149949587665
-3928.61872227563866917924458613
-3919.71683448632409863912450759
-3910.74752933460742527671721939
-3901.71048418695653807195317072
-3892.6054284071661355925060192
-3883.43214046603877053828098274
-3874.19044523722190014431034333
-3864.88021146521169865848103863
-3855.50134939273772878290651956
-3846.05380853582936486715352156
-3836.53757559584764480454609062
-3826.95267249865605350842371751
-3817.29915455191037242323928129
-3807.57710871217980466162720146
-3797.7866519542767572012025157
-3787.92792973577772062720075204
-3778.00111455026866679987221447
-3768.00640456335065409237785088
-3757.94402232589967168645572685
-3747.81421355949343613548619331
-3737.61724600930068696526058843
-3727.35340836007892296501940998
-3717.02300921124753027967290936
-3706.62637610729761498208443949
-3696.16385462007002382814462953
-3685.63580747968122575084742631
-3675.04261375110492019293142003
-3664.38466805362722614560284252
-3653.66237982058670129774820214
-3642.8761725969887004030788262
-3632.02648337274802175561169964
-3621.11376194946560071186037801
-3610.13847033878526704788163726
-3599.10108219050626508945332393
-3588.00208224874722778154072777
-3576.84196583456840240375341345
-3565.62123835356187735924998562
-3554.34041482701502115505919192
-3543.00001944534092157022510191
-3531.60058514255185653549948755
-3520.14265319062824132901159051
-3508.62677281270653833144684283
-3497.05350081407570506137156529
-3485.42340123003327682573990528
-3473.73704498970948275466898533
-3461.99500959502119933217165477
-3450.19787881396734800160985906
-3438.34624238752381280917666487
-3426.44069574943933792936109786
-3414.48183975827439064994713257
-3402.47028044106285191503934063
-3390.40662874801181597102006328
-3378.29150031768791984504434897
-3366.12551525216964512781903045
-3353.90929790167408886397492139
-3341.64347665819392561314130254
-3329.32868375770580657128063691
-3316.96555509053538187454225407
-3304.55473001948659770706686273
-3292.09685120536401122595573634
-3279.5925644395366766714415906
-3267.04251848321077148080687204
-3254.44736491309563152888957863
-3241.80775797316432367342235987
-3229.12435443222537009548344081
-3216.39781344703681603606363343
-3203.62879643070755940931972977
-3190.81796692614379217782661922
-3177.96599048431059017533042103
-3165.07353454709017754250552228
-3152.1412683345292280745410737
-3139.16986273627778948090301765
-3126.15999020703206591498817472
-3113.11232466580240461748743415
-3100.02754139883643718537460482
-3086.90631696603545564157525322
-3073.74932911070978687632837854
-3060.55725667252619297436620731
-3047.33077950350719446295775986
-3034.07057838694871199032564055
-3020.77733495912857121143712115
-3007.45173163368423613139869685
-2994.09445152854364692250453535
-2980.70617839529825714371107074
-2967.28759655091230905871575524
-2953.83939081166707001178640536
-2940.36224642924319222652768445
-2926.85684902884856666407277798
-2913.32388454930303157358656233
-2899.76403918499508014523911871
-2886.17799932962930053967229227
-2872.56645152168668612413047398
-2858.93008239152318394591665217
-2845.26957861003491466010777738
-2831.58562683882140607126278679
-2817.87891368178094338527707538
-2804.15012563807475993542825584
-2790.39994905639927981658061177
-2776.62907009050798536643713706
-2762.83817465592672419562536769
-2749.02794838780839852792930364
-2735.19907659987499964633700583
-2721.35224424439686758972577507
-2707.48813587316087593135114394
-2693.60743559938096821791533709
-2679.71082706050611090053164178
-2665.79899338188228152631837444
-2651.87261714122658451341526131
-2637.93238033387298370097952495
-2623.97896433875046452703822125
-2610.01304988505569241114937463
-2596.03531701958342077991987941
-2582.04644507467902506077422958
-2568.04711263677860059732601345
-2554.03799751550306535722883151
-2540.01977671327365490283650069
-2525.99312639541708962035552925
-2511.95872186072953475763981064
-2497.91723751246926437391270488
-2483.86934682974868269899637025
-2469.8157223392970523566354647
-2455.75703558756593003251896839
-2441.69395711314991795893482545
-2427.62715641949590543582109338
-2413.55730194787449980286551774
-2399.48506105058783201333819685
-2385.41109996438836933894145014
-2371.33608378408377776838188969
-2357.26067643630325027689296427
-2343.18554065340105518277443446
-2329.11133794747336203294202189
-2315.0387285844646715571955125
-2300.96837155834041180915263007
-2286.90092456530246520519504441
-2272.83704397802456124349417822
-2258.77738481988460762431090032
-2244.72260073917113862146674467
-2230.67334398324113412537335969
-2216.63026537260650597425592031
-2202.5940142749265601284706255
-2188.56523857888372397193439295
-2174.54458466791977752616731659
-2160.53269739380974555035654574
-2146.53022005005049422146005622
-2132.53779434504093111962095917
-2118.55606037503053029489461889
-2104.5856565968126949002457793
-2090.62721980013922781038572968
-2076.6813850798319053009674791
-2062.74878580756683965817264695
-2048.83005360330697286866144862
-2034.92581830635766456950228901
-2021.03670794601992240131063116
-2007.16334871181537090590933937
-1993.30636492325656515609175422
-1979.46637899913572632312716768
-1965.64401142630440720733358499
-1951.83988072791598511043732953
-1938.05460343110222594552398559
-1924.28879403405446568431377926
-1910.54306497247921154346554604
-1896.81802658539717400531714771
-1883.11428708025390002408012954
-1869.43245249730928562618721374
-1855.7731266732723004763897529
-1842.13691120414625560788641078
-1828.52440540724888601107103569
-1814.93620628237039958573799004
-1801.37290847203146035911863514
-1787.83510422080182394911315181
-1774.32338333363902390855092817
-1760.83833313320511551832113948
-1747.3805384161180152841388183
-1733.95058140809242608254415153
-1720.54904171792370560033583106
-1707.17649629026631516085992289
-1693.83351935715667269513800462
-1680.52068238822832266389315779
-1667.2385540395653220198860539
-1653.98770010113761933246364555
-1640.76868344275996813121925537
-1627.58206395851355912960937241
-1614.42839850956707261810944457
-1601.30824086533123488168034907
-1588.22214164287820343887463936
-1575.17064824455419715270591598
-1562.15430479371072021652641183
-1549.17365206847649447879561274
-1536.2292274334888027204666195
-1523.32156476949934584771140813
-1510.4511944007659182989920206
-1497.61864302013719630117565156
-1484.82443361173370012180748965
-1472.06908537112352043259860869
-1459.35311362288667563380633422
-1446.67702973545697575892727671
-1434.04134103312499252821617801
-1421.44655070508015617940757006
-1408.89315771136409849693391662
-1396.38165668560111719523170164
-1383.91253783436502716766640538
-1371.48628683303466511806590631
-1359.10338471798289998680984517
-1346.7643077749361446721467897
-1334.46952742333303503711462712
-1322.21951009650210801706235911
-1310.01471711746893727038015524
-1297.855604570193235037184689
-1285.74262316602586257185422997
-1273.67621810516446542036041656
-1261.65682893287451721086105695
-1249.68488939022986606465975256
-1237.76082725911337668995029687
-1225.88506420120388972914748436
-1214.0580155906604141869164802
-1202.28009034019815968083327534
-1190.55169072023362796876445091
-1178.87321217075743654640767123
-1167.24504310557375300339602284
-1155.66756470852408164988958508
-1144.1411507212905597726062819
-1132.66616722234977676778402783
-1121.24297239662230238545406891
-1109.8719162953354665208326083
-1098.55334058558732649414934541
-1087.28757828906802942748820461
-1076.07495350936075344314876727
-1064.91578114720790220013756697
-1053.81036660308902526472080416
-1042.75900546641481492596411414
-1031.76198319059623964463955379
-1020.81957475319914277001545344
-1009.9320443003421633900676583
-999.099644774439295747794743713
-988.322617524327433525464733914
-977.601191896753448238886050527
-966.935584808124289512933117331
-956.326000295346786836366602563
-945.772629044500745289166724533
-935.275647895998973752227098033
-924.835219324790413062257647163
-914.451490894056823674822987928
-904.124594680738749919942005444
-893.854646671101815777979646725
-883.641746124418842090696378567
-873.485974902695713838654124877
-863.387396764208151080943708054
-853.346056618441191066006988035
-843.361979739831756791020469948
-833.435170937505475493166539032
-823.565613677970023954047010236
-813.753269157476592080698644398
-803.998075320486188296295797757
-794.299945820375780877193239996
-784.658768918187663324139338801
-775.074406314860550443727762058
-765.546691911978918127364549209
-756.07543049563365539179235431
-746.660396337497288573925299458
-737.301331706675290595482401118
-727.997945285294968711957465615
-718.749910480127921439386570265
-709.556863621802846122287440969
-700.418402042343167358477456046
-691.334082020847787876908109245
-682.303416586110901224050764308
-673.325873163834071559082924518
-664.400871054804350800724102589
-655.527778728977220323381821639
-646.705910918790812089907795029
-637.934525493222906137678979574
-629.212820092055243007035902882
-620.539928497496510213180147069
-611.914916717695994292654984383
-603.33677875370753473579254308
-594.80443201808312517347692586
-586.316712369422585108160809949
-577.87236872280378025014691539
-569.470057190976427647815943547
-561.108334705414099829151549858
-552.785652059655537061025138097
-544.500346309674599286685186273
-536.250632457114314000084892715
-528.034594330883117153815176795
-519.85017457057291575036645815
-511.695163601094231840986904451
-503.567187471437638836362987222
-495.463694411078631362927919512
-487.381939934649618469271407262
-479.31897029837265822107239004
-471.271604079467451845801673628
-463.236411611182933259206518906
-455.209691959820411990657875954
-447.187447074321990881153704333
-439.165352671406984537442088331
-431.138725336937372287677275592
-423.102485223437085638946829828
-415.051113599635670898866615583
-406.978604354242499134953658104
-398.878408364593303712829118117
-390.743369400369131225438497491
-382.56564992860551378587551254
-374.336644798916844726895421694
-366.046880290336606890119835585
-357.685895356368510033054543743
-349.242101061183618763266948617
-340.702613084710714619798329606
-332.05305068388473671775898565
-323.277293481249143076700333946
-314.357184689378955784195432023
-305.272165539483968330896296316
-295.998820261121057993186646915
-286.51030317358513811607084908
-276.775608052281090626939529109
-266.758622894321872974064222938
-256.41688712367801077827573376
-245.699927264938140472453292643
-234.546980643203240743054228762
-222.883805100823653260523417004
-210.6180777125111612853437213
-197.632527941828745043714681473
-183.774256583556160134207163989
-168.8372469161236440194132345
-152.531791430166788158258196311
-134.426200287252260310036188734
-113.821313829937852994852006899
-89.4254326365801492149129516387
-58.1803702054560313837980553475
0


==> anc/CG1qPS/G1qPS3120.dat <==
# G1qPS3120
215.491382771998687001881447075
215.475143149234834981417076041
215.474132159694243598805367002
215.473060164229383446252367159
215.471923628679838216366796995
215.470718825349809551400163219
215.469441823266952562568958178
215.468088478017344047077684674
215.466654421143464425217164087
215.465135049092135115799043145
215.463525511699468290465900601
215.461820700200061342972891625
215.46001523474791000310353221
215.458103451436828232549556149
215.456079388808556681982845204
215.45393677383722180045520862
215.451669007379382331871785961
215.449269149079577004812972963
215.446729901722075258777432952
215.44404359502044083467938124
215.441202168837555419572003838
215.438197155829926149265632087
215.435019663511426950869077301
215.431660355733110191993622439
215.42810943357738304916266705
215.424356615666683961175767797
215.420391117888830403376056291
215.416201632543452242810003722
215.411776306916387631432824599
215.407102721291613511776705931
215.402167866413223255574721559
215.396958120413162722611476009
215.391459225223906096917409313
215.385656262499007094633178499
215.379533629068512162426442093
215.373075011960582326931127186
215.366263363025351085726139296
215.35908087320205806966146818
215.351508946475852105534243865
215.343528173576361498244846665
215.335118305476191061307664237
215.326258226753930060888745909
215.316925928893046026705378673
215.307098483595196962366396109
215.296752016194016457628417346
215.285861679263306618025854149
215.274401626521802521972056593
215.262344987145234284741430114
215.249663840605288497313173183
215.236329192164233331243349842
215.222310949163387378645507623
215.207577898253239694736203265
215.192097683722816779805282652
215.175836787095780341598060829
215.158760508170655002179649673
215.140832947692442035857132306
215.12201699185257355567591416
215.102274298823584819234488915
215.081565287543895825382821171
215.059849128976542180701902811
215.037083740073401842746820991
215.013225780683226269377275182
214.988230653647371420262994995
214.962052508331274905147608489
214.934644247842145259585501087
214.905957540183685155465006397
214.87594283359658811947121149
214.84454937632860807349781869
214.811725241069732351482487002
214.777417354275865928895272036
214.741571530587870549976443158
214.704132512531143328103398883
214.665044015653437664992393015
214.624248779224516604385117255
214.58168862257958796710776674
214.537304507138307553731045014
214.49103660407135053547217826
214.44282436751592429938637299
214.392606613158782949992976505
214.340321601908818721926616039
214.2859071282695095169582243
214.22930061289258722702407688
214.170439198646266716787899005
214.109259849362046584934336998
214.04569945023104489986745454
213.97969490860140788572944188
213.911183253679602300260179635
213.840101733357155536887379653
213.766387906067102162016112449
213.689979725217138785864275619
213.610815613344998661179322237
213.528834522691122153284349214
213.443975978379135334659669333
213.356180099830250714542239597
213.265387595407189379365860257
213.171539724579673109477211867
213.074578221119323528905056904
212.974445169958526966203351576
212.871082829376206392838537599
212.764433389093252948918061747
212.654438653660310577754027117
212.541039639188196224257200985
211.377232770421099492204381564
210.546853149305546876196075909
209.875040946092754259941514298
209.295077041690944954644861598
208.773712898509596564841848996
208.291869773847250556378819117
207.837581257944200830938051891
207.402865262599566089401872765
206.982151482846801546434296744
206.571416428733645167015070982
206.167674257432176613089201407
205.768660685325082861388917657
205.372628170070745580841913249
204.978208420505207357267012039
204.584317325312119396230940583
204.190087532867699638623629723
203.794819588482021464739484564
203.39794584379543933811019624
202.999003352386579844598880787
202.597613211863035571511501987
202.193464610974513669557715824
201.786302364126559963547208046
201.375917066917935906806825354
200.962137246448173875242038502
200.544823047196187494488076249
200.123861111351891837180115322
199.699160397165693322506721065
199.270648740423164458542126715
198.83827000942661410230092169
198.401981737548878340737604801
197.961753142747262003565826545
197.517563462647472442720185793
197.069400548530239663948555299
196.617259672925202199608585298
196.161142514369455063159681623
195.701056289830795262551749465
195.237013010778051881687439163
194.76902884323831965131250033
194.29712355566551743514340908
193.821320041247451955270932696
193.341643903545251600420930426
192.858123096201685761586407905
192.370787608960191366077502753
191.879669193471888366772067019
191.384801123386350487090402774
190.886217984065055524897705088
190.38395548795725814838815123
189.878050312262769229511891285
189.368539955995800178664371335
188.855462613975527401237943015
188.338857065615987718724545036
187.81876257668138879033818379
187.295218812421913769908066497
186.768265760716977787507319012
186.237943664033695905410756243
185.704292959163022907455756527
185.167354223828736320117640167
184.627168129378565098385691629
184.083775398865154121930317557
183.537216769909566395328051735
182.987532961813642260315896384
182.434764646451421573454396952
181.878952422525391141899331345
181.32013679282172790164054323
180.758358144140968855543578809
180.193656729617500537219180126
179.62607265317364572394401335
179.055645855882548813147692573
178.482416104039049659391200944
177.906422978759739158384036819
177.327705866952795012606307913
176.746303953515335350030145714
176.162256214631187655946172491
175.575601412055398151064664173
174.986378088283716259740991825
174.394624562515865578250741722
173.800378927330817749908568054
173.203679046000658878734884583
172.604562550377101524294805617
172.003066839291355334251524985
171.39922907741401899217468056
170.793086194526976793696051831
170.184674885164046178237649849
169.574031608581390587470881415
168.961192589022540175880877469
168.346193816246299655009230342
167.729071046288910659811627881
167.109859802434613218426901487
166.488595376371250538053876026
165.865312829509812905104499013
165.240046994448846189005025113
164.612832476566481434527154227
163.983703655724494930030029437
163.352694688070301266305592933
162.719839507924131557038513339
162.085171829739869704628851745
161.448725150129124322009921284
160.81053274993911423150492016
160.170627696375851695709185994
159.529042845164928943042687599
158.88581084274295841500108771
158.240964128473392907013672248
157.594534936881065059808868791
156.946555299900342462624714424
156.297057049132300326589043833
155.64607181810677310848277156
154.993631044545563961421720099
154.339765972623470377789914142
153.684507655224129403100682457
153.027886956187999523859242724
152.369934552550081644805038697
151.710680936765241070262390071
151.050156418919228440584677525
150.388391128923712273765659273
149.725415018693831048806848318
149.061257864306950384819165166
148.395949268141472398433188514
147.72951866099469119524290582
147.061995304178821969512520525
146.393408291594452531419780068
145.723786551780776325859276795
145.053158849942066126838878721
144.381553789949938474056157221
143.708999816321041370751554371
143.035525216169872519493274957
142.361158121136503104724907162
141.685926509289043447869255726
141.009858207000742318816693622
140.332980890801661794113436026
139.655322089204914770070398965
138.976909184507492990945470094
138.297769414565750124229139432
137.617929874545637359428550801
136.937417518647818545766539136
136.256259161807818312400598513
135.574481481371380201435927385
134.892111018745232835505488159
134.209174181023480763425994913
133.525697242589853085715310287
132.841706346696057445441263735
132.157227507016499651911429693
131.472286609179640243512509449
130.78690941227626883668206661
130.101121550344985283511268808
129.414948533835183592691610974
128.728415751047840369123765921
128.041548469554414298893113285
127.354371837594167042358618361
126.666910885450218884875292889
125.979190526804654711106946898
125.291235560072997387370246711
124.603070669718366523367321596
123.914720427545640900894810533
123.226209293975942658498883726
122.537561619301760658786670326
121.848801644923029386166033574
121.159953504564478270231771574
120.471041225474564543333666041
119.782088729606300656252609759
119.093119834780284926561849606
118.404158255830241510578232603
117.715227605731372999686613865
117.026351396711825970786145176
116.337553041347566692050485786
115.648855853640960920533674288
114.960283050083348346996497755
114.271857750701898763617368353
113.583602980091033468400598256
112.895541668428691791112509459
112.207696652477718943180681201
111.520090676572647670717376665
110.832746393592142437120050544
110.145686365917371090005860934
109.458933066376565186082162295
108.772508879176026365628297196
108.086436100817832393480893925
107.400736941004492722982745125
106.715433523530799699832951793
106.030547887163117810128031441
105.346101986506349696531029134
104.662117692858814023371994823
103.978616795055266670037828343
103.295621000298293176307108474
102.613151934978296857002784673
101.931231145482303549805115368
101.249880098991800562308902028
100.569120184269824045159208851
99.8889727124375057398380382954
99.2094589177402868346488675982
98.5305999583040035126961181943
97.8524169168810456930352432524
97.174930801586787452362104572
96.4981625466264846711555092013
95.8221330130128325764913912423
95.1468629892743730551040254041
94.4723731921549388858726449169
93.7986842673043193918699493305
93.1258167899603294394599660837
92.453791265622461216655684454
91.7826281307172958059742686547
91.1123477532558492292566254873
90.442970433483025384221268912
89.7745164045193461157581588651
89.1070058329951265699904570799
88.4404588196772619667999508635
87.7748954000887899976984358193
87.1103355451213912115288338976
86.4467991616409879914241093274
85.7843060930866010537070632829
85.1228761200626208139961420937
84.4625289609246494687643613196
83.8032842723590682331179329031
83.1451616499564828588286573362
82.4881806287791993319611243047
81.8323606839228805181630652308
81.1777212310725334873132916587
80.5242816270529763093311901252
79.8720611703739322712442880274
79.2210791017698987239093859719
78.5713546047349371270447174348
77.9229068060525303255547890338
77.2757547763206526607678661781
76.6299175304721981995734173858
75.9854140282909121551320104556
75.3422631749229704776072105698
74.7004838213843526152092158481
74.0600947650641525879243288323
73.4211147502239737820370385452
72.7835624684935532665737506075
72.1474565593627619570023452242
71.5128156106701276110708613822
70.8796581590880284410073663026
70.2480026906047060701795366204
69.617867641003247655796097285
68.9892713963376882477340927563
68.362232293406385862870253365
67.7367686202228233305419560039
67.1128986164839927145348134946
66.4906404740365200472983092045
65.870012337340690230402051357
65.2510323039325342695326459349
64.6337184248841435310922746221
64.0180887052623784397547973438
63.4041611045861419918233548234
62.7919535372823916482145408312
62.181483873141066604350404527
61.5727699377691111238817391955
60.9658295130437785814835521157
60.3606803375654051002772412946
59.7573401071098462059533725425
59.1558264750807747675567376134
58.5561570529620436703256357268
57.9583494107703221862245575772
57.3624210775082208913011717484
56.7683895416181262454245007639
56.1762722514369726203447910603
55.5860866156521866588210526152
54.9978500037590463947966434907
54.4115797465197055879311668824
53.8272931364241422526636014855
53.2450074281532994217464245382
52.6647398390446958082716371331
52.0865075495607942522405378879
51.5103277037604266937284914915
50.9362174097735859432519647159
50.3641937402799067624154468783
49.7942737329911717686450458238
49.2264743911381914843710376325
48.6608126839624225144507140182
48.0973055472127034107320069067
47.5359698836475043283175497246
46.9768225635431041575630013698
46.4198804252081274971538944588
45.8651602755048936899238111676
45.3126788903780512531560467895
44.7624530153909934837547155307
44.2144993662705748972477993855
43.6688346294606735665889151176
43.1254754626851714683933236405
42.5844384955209537352292000258
42.0457403299815583766937268146
41.509397541112140703005604183
40.9754266775964515073649260587
40.4438442623765651938222191159
39.9146667932861336452193256842
39.3879107436979838943603968482
38.8635925631869227897736088693
38.3417286782086600508868342905
37.8223354927958126202200285593
37.3054293892720082964992691403
36.7910267289851655487059929479
36.2791438530610894674848269015
35.7697970831785913341109690551
35.263002722367411634616461674
34.7587770558303039060329840095
34.2571363517907199966696662401
33.758096862367626615428426134
33.2616748244790789417390827262
32.7678864607762801204200480529
32.2767479806099662794893061565
31.7882755810310759462158659328
31.3024854478277911239007441931
30.8193937566011756260888468666
30.3390166738817854215845688807
29.8613703582897866851794198341
29.3864709617412910343996961658
28.9143346307038052282592433354
28.4449775075038956959408535891
27.9784157316903880707664181713
27.5146654414566599956537431973
27.0537427751258435744547552974
26.5956638727030338887780727957
26.1404448774989041096779270082
25.6881019378294582685625732887
25.2386512087970123340487524535
24.7921088541578857874584785013
24.3484910482827126462390995428
23.907813978215746471587918305
23.4700938458400423544174760935
23.0353468701559547182510928621
22.6035892896809980622855737097
22.1748373649797841558190646745
21.7491073813334800414305017982
21.3264156515590336500092585567
20.906778518989295912589719136
20.490212360626139029582661566
20.0767335904797402513503515474
19.6663586631083806936199938466
19.2591040773744124451757713958
18.8549863804334893684562929951
18.4540221719757544119001945574
18.0562281087394481413679064345
17.6616209093193714422757366504
17.2702173592948249430999694843
16.8820343167040872738776417128
16.4970887178952166051018399666
16.1153975837860027043231112717
15.7369780265693033951488335457
15.361847256903819875270570711
14.9900225916346577429348726309
14.6215214620928518939267955863
14.2563614230284816303560691595
13.8945601622381581354435522844
13.5361355109546358754898832667
13.181105455074206507728784507
12.8294881473065240381665035779
12.4813019203417545521084826603
12.1365653011416449508329732632
11.7952970264745020099948172006
11.4575160598294497775978546256
11.1232416098630281805749262025
10.7924931505516130277914476196
10.4652904432467622293061442271
10.1416535608580084930808809235
9.82160291441952985084506669543
9.50515928233439083310859458977
9.19234384263369965335479224992
8.88317820863934285370038414002
8.57768446847950127467861851832
8.27588522897784807972417357622
7.977803664522571329946998439
7.68346357162312886342706906421
7.39288942998466317521591827924
7.10610647107697864174952904225
6.82314075535286794863323765305
6.54401925948696107199347449004
6.26876997527090070214144741997
5.99742202212610944805037391492
5.73000577559808720138068023142
5.46655301469754395580988942774
5.20709709158213732357794889955
4.95167312786602519564996901254
4.7003182428538498846039607
4.45307182029044932296968507944
4.20997582189275364112262390647
3.97107515811824777640762040435
3.73641812951107814033357886503
3.50605695581738587461057396442
3.28004841525875478582728399652
3.05845462345878851824087856091
2.8413439913714095641589347475
2.62879241543496282617011127189
2.42088477304965546434997939771
2.21771682547972903252875263877
2.01939767350515850167752759994
1.82605297708848555826915667443
1.63782925361472297088955949468
1.45489973600301758935819127273
1.27747255061232482166119902867
1.10580245950685413665260569001
0.94020829543130227604585089115
0.781099923235796029701161999823
0.629022087484197810620067774669
0.48473045491818724019398336171
0.349335209312917317313149995722
0.224606492888245527035056788918
0.113753241183533076340311354181
0.0241704258179207847381326505669
0


==> anc/CG1qPS/G1qPS3210.dat <==
# G1qPS3210
1172.24046258642762344517108324
1172.35673193091484912691915352
1172.36455117710442354856901043
1172.37288792459590481662018012
1172.38177576201708699546138053
1172.39125040552634131164389381
1172.40134982936822117505869543
1172.41211440410089350708741924
1172.42358704291831621868178212
1172.43581335651104194226910654
1172.44884181693131904137296254
1172.46272393095079527042160475
1172.47751442342261779116588384
1172.49327143118407355923522869
1172.51005670806113140030616003
1172.52793584156233303046593313
1172.54697848187643259779119273
1172.56725858381599639388996679
1172.58885466237783459565970051
1172.61185006262062803703601439
1172.63633324459041157320158522
1172.66239808405565103182058221
1172.69014418984546461855188345
1172.71967723861704475148912759
1172.75110932791147567429912547
1172.78455934839084804012687113
1172.82015337618376416578817103
1172.85802508630091375419702607
1172.89831618811727184457612098
1172.94117688395250469269792612
1172.98676635181622354192875739
1173.03525325341963960491784525
1173.08681626858976335510230926
1173.14164465725635120735386517
1173.1999388502151008445247947
1173.26191106990287260545929611
1173.32778598245167743723037635
1173.39780138231749720452106112
1173.4722089108073291834176886
1173.55127480985277185084407754
1173.63528071240054852312787572
1173.72452447080910647228484093
1173.81932102465528776381884128
1173.92000330936544410608842072
1174.02692320709060056633024563
1174.14045254124463522925759777
1174.26098411611713540417521063
1174.38893280295774005130764295
1174.52473667390542311163269041
1174.66885818510326313702518141
1174.82178541029563276159477697
1174.98403332614917295769017308
1175.15614515047002314277224448
1175.33869373440606707233517313
1175.53228300962280093676187007
1175.73754949132306546361705305
1175.95516383784238464845298988
1176.18583246739092981175467272
1176.43029923232790926737461566
1176.68934715114200793576779324
1176.96380019806969662263505772
1177.25452515000890239138139962
1177.56243349007554357691479591
1177.88848336680139046699254905
1178.23368160757994169997522777
1178.59908578452853330188733655
1178.98580633044542569748733841
1179.39500870199550051231453549
1179.82791558665242641343313633
1180.28580914925330216434605205
1180.77003331327800262886264651
1181.28199607114341960499798967
1181.82317181689568012093679819
1182.39510369368387214735654643
1182.99940594729885560343715544
1183.63776627585179300635890228
1184.31194816433981804053292262
1185.0237931913907431278036727
1185.77522329388404804176288097
1186.56824297339986608309963226
1187.40494142653860383998488493
1188.28749457906745355612504063
1189.21816700157148908991136526
1190.19931368180011764080908858
1191.23338162618683856726922571
1192.32291126006245229364774426
1193.470537592858285591955336
1194.67899111108399516810583422
1195.95109835803933421282299963
1197.28978215505384895162290321
1198.69806141451315571664843889
1200.17905048999267756018414749
1201.73595800344368971489881397
1203.3720850835227861732286658
1205.0908229427808853699574092
1206.89564971448347175458252866
1208.79012646226654112436440943
1210.77789226758341549182503827
1212.86265829090030192470016576
1215.04820069277975296115040208
1217.3383522902691021389616312
1219.73699281229393617913655818
1246.34364556045717025804698735
1267.04078568439488621018278517
1284.29431288800265419370156715
1299.17459794496253426069236095
1312.27269338068464386908970971
1323.95954759862743118183707296
1334.4876438452950277996970265
1344.03881390082072082869068627
1352.7495869081547325716276039
1360.72582695085551007657749354
1368.05174834183702795106896966
1374.79575596390731483380173074
1381.01438619964224476836900729
1386.75505708807496764620181982
1392.05804243748521802385875291
1396.95792336354262025361380376
1401.48467795246963180490758869
1405.66451419058783725322806502
1409.52051685676468625749342474
1413.07315706610159072231154556
1416.34069871400964369203166721
1419.33952637160291924304895636
1422.08441253158284011965781582
1424.58873745487174489382563372
1426.86467156342537058353671859
1428.92332793876857293994622994
1430.77489073890902182828238225
1432.42872405064680086374078202
1433.8934647218812239815925656
1435.17710198065476474079622625
1436.28704608208963380018585147
1437.23018778674442948161349117
1438.01295013231958837312336346
1438.64133369181096550967774542
1439.12095629802522906572225906
1439.45708804409513134644016957
1439.65468223271112601126307283
1439.71840283598455426245573046
1439.65264893765613904907073358
1439.46157655551612378558224467
1439.14911818112008883893262034
1438.71900032360187172021425988
1438.17475930258804431961384645
1437.51975550031607318020990549
1436.75718625378643698997189161
1435.89009754312750326303952442
1434.92139461150949480771562819
1433.85385163425534584202510229
1432.69012053973024053168558182
1431.43273907171503838184435538
1430.08413817192707976121691197
1428.64664875185357283925111636
1427.1225079148673193073204348
1425.51386468250259902588166123
1423.82278527261480834084375201
1422.0512579717925445747712658
1420.20119763971933868967579334
1418.27444987909675194866524065
1416.27279490115895146728572552
1414.19795111366172013462130715
1412.05157845545723916993064537
1409.8352814993198072848795213
1407.55061234252419701782810572
1405.19907330276105063365183271
1402.7821194352712493023264733
1400.30116088556661432879567726
1397.75756509075440835840963247
1395.15265884127785185517551818
1392.48773021380690306006514741
1389.76403038504781368195579512
1386.98277533537337935251416667
1384.14514745039695066784226399
1381.25229702791220332666084185
1378.30534369698867794422988394
1375.30537775544256184840867475
1372.25346143138639811170341064
1369.15063007409447987409785771
1365.9978932789974300931021587
1362.79623595123529731950402867
1359.54661931184936742335153701
1356.24998185037521385368973099
1352.90724022731010532496229884
1349.51929012966393570508617349
1346.08700708256182435939098774
1342.6112472196462186727356729
1339.09284801482471789942212919
1335.5326289777251458848630602
1331.93139231505003472501438111
1328.28992355986721366025164743
1324.60899217073034643056914461
1320.88935210239187569482081609
1317.13174234974988082594194361
1313.33688746655890462440678019
1309.50549806033201643024655056
1305.63827126476649698592275792
1301.73589119093787068449992215
1297.79902935842595548896712685
1293.8283451074615903977969556
1289.82448599311322794686382167
1285.78808816246818508293898575
1281.71977671570361234017324906
1277.62016605188678916743240181
1273.48986020029283730732271604
1269.32945313798004999196613807
1265.13952909431847590482390585
1260.92066284312591200247832494
1256.67341998302680974980371342
1252.39835720661356700033361025
1248.0960225589560631636008518
1243.76695568597391582284686387
1239.41168807315662528276698451
1235.03074327508937621712830879
1230.62463713621664185950462648
1226.193878003251756735686734
1221.73896692961816993277773201
1217.26039787228705302874312107
1212.75865788135621445136207789
1208.23422728269677251545069853
1203.6875798539766772677438532
1199.11918299435386774120141636
1194.52949788811653353742754729
1189.91897966253355061964399494
1185.2880775401646186963258376
1180.63723498586688415661222179
1175.96688984872283501041614596
1171.27747449910295344446235431
1166.56941596106596179546821175
1161.84313604028945664745317115
1157.09905144771425411960488267
1152.33757391907683077382244858
1147.55911033049580507705932957
1142.76406281027043253116630949
1137.9528288470415541634729325
1133.1258013944583158198656267
1128.28336897248723926198803908
1123.42591576549385182072444838
1118.55382171722104728396253582
1113.66746262278263626776679311
1108.76721021778513038170398062
1103.85343226468567317020332623
1098.92649263648916539226735927
1093.98675139788301708628082713
1089.03456488390357946576656577
1084.07028577622415235956412205
1079.09426317715051487599167013
1074.10684268140617627919140698
1069.10836644578597951816374424
1064.09917325675330095030396579
1059.07959859605286671234948476
1054.04997470440813968364898642
1049.0106306433693123993065891
1043.96189235537516247375292632
1038.90408272208938045256933582
1033.83752162106945834693166877
1028.76252598082382367615870083
1023.679409834310612306688347
1018.58848437092928776287374253
1013.49005798705422937961076273
1008.38443633515742138029024314
1003.27192237156547471400862335
998.1528164028943985785325948
993.027416131203804564080509199
987.896016697910569103086696056
982.758910726500395464032900141
977.616388364074201165377481321
972.468737321764806897930791832
967.316242914058015514312517985
962.159188097050841238226826651
956.997853505678377001081767424
951.832517489939568926405461358
946.663456150150998801805973892
941.490943371256655393765132066
936.315250856220601295330896881
931.136648158528411398866083086
925.955402713822269921133631911
920.771779870693663152476001255
915.58604292065669283605497087
910.398453127324158485332540898
905.209269754807714288595974091
900.018750095362595885477586802
894.827149496296632670843399506
889.634721386162510901736407027
884.441717300251530341249419682
879.2483869054064011254197934
874.054978024169956705829772957
868.861736658286011882369659006
863.668907011567970935330874883
858.476731512150188585029285092
853.285450834136504892410716428
848.095303918659813255014365124
842.906527994365977383493293176
837.719358597334887640983742223
832.534029590450938506997379671
827.350773182234716342498005089
822.169819945147209271792304929
816.991398833377388081130077117
811.815737200123557815719518559
806.643060814378443517480942993
801.473593877227549593747129222
796.307559037669919976191066788
791.14517740797002487724831868
785.98666857854910895815069424
780.832250632423954489057652522
775.682140159200641027574515188
770.536552268630519704954766343
765.395700603735264843786743782
760.259797353507517806473223308
755.129053265193297173804687966
750.003677656162015073637363953
744.883878425369611228925424248
739.769862064419993590361134327
734.661833668229656789191876985
729.559996945300036626162155412
724.464554227601849945854615813
719.375706480075364080925975762
714.293653309750238141815790695
709.218592974488279332385023474
704.150722391352160751488882128
699.09023714460285235747406242
694.037331493328223490643533433
688.992198378704983131296239529
683.955029430895832480228844519
678.926014975583413044478770712
673.905344040142341750096580527
668.893204359450332237866473138
663.889782381339107973520609093
658.895263271685517660697721852
653.909830919142966214271939845
648.933667939512974756093226867
643.966955679756380246503227319
639.009874221643378963256143014
634.062602385041307571507402256
629.12531773083874046650163328
624.198196563504161870499356697
619.281413933277145265585268598
614.375143637989640563146879447
609.479558224514630346688057324
604.594828989839069951930305574
599.721125981757671416583649866
594.858617999183727764449960423
590.007472592072800978162450248
585.167856060954713623851144544
580.339933456068889647352472554
575.523868576097683556638077049
570.71982396649191819090487721
565.927960917382418662842247997
561.148439461070882911004285548
556.38141836909296662903207304
551.627055148845981110151702958
546.885506039773105664950695127
542.156926009095500582964043039
537.441468747083170894852173836
532.739286661854874161212162226
528.050530873696785802430559824
523.375351208889031645266110464
518.713896193028567864216062512
514.066313043836231713932118122
509.432747663435100657911888468
504.813344630086580865884524359
500.208247189369896629769852581
495.617597244789867963719336168
491.041535347797042301930477066
486.480200687203385439396683993
481.933731077975834171625891083
477.402262949389065809259922034
472.88593133251784502273922248
468.384869847048263267702004198
463.899210687386087102328556831
459.429084608039275557224731618
454.974620908250509638011473467
450.535947415854295049987467626
446.113190470331848069586196796
441.706474905035549579603498959
437.315924028553248734396257408
432.941659605181110269715713152
428.58380183447202247443934943
424.242469329824810233476465822
419.917779096077622812977200822
415.609846506066882177795454226
411.318785276111077058698551504
407.044707440376462593457719102
402.787723324079366390316623827
398.5479415154772998560948163
394.32546883659841839854384747
390.120410312656054643859337711
385.932869140092053208969727922
381.762946653189450970902870051
377.610742289191659263555794293
373.476353551861698934723129727
369.359875973411199383270216058
365.261403074724780860758620143
361.181026323801076249267522391
357.118835092326993352173409491
353.074916610296848781792092849
349.049355918582695135630332088
345.04223581935648747928410691
341.053636824258663959606678843
337.083637100201216780825493992
333.132312412686369009943060678
329.199736066514511757905421796
325.28597884374705370261846145
321.391108938781245275584592638
317.515191890384813416277520549
313.658290510528325134256353522
309.820464809842529460139413924
306.001771919516442116970175804
302.202266009439563318254267457
298.42199820237827720461349174
294.661016483962084257756432153
290.919365608239769343565372994
287.197086998548801653117105566
283.494218643423081448353616852
279.810794987244462492953374334
276.146846815322144801153356151
272.502401133060890773188040665
268.8774810388538923876150992
265.272105590308811805920974575
261.686289663385814434084287435
258.120043803994069333316644361
254.573374071557936108626792869
251.046281874025587732009724493
247.538763793750797230352222776
244.050811403632664469606625247
240.582411072847753292724148365
237.133543761453972903980218845
233.704184803085035343209424754
230.294303674887850422821085415
226.903863753782100876369468214
223.53282205804070590660447331
220.181128973101062163657389956
216.848727960418862988546029815
213.535555248067821940027102281
210.241539501668494198696948028
206.966601474096151327611938415
203.710653632269668104306963293
200.473599759158734253878816328
197.255334528963242488855104807
194.055743053213939559519439602
190.874700395314496276039037872
187.71207105078875417577988966
184.567708390209224616880790084
181.441454061459529528668804939
178.333137347619247588369141372
175.242574476348587937610898412
172.169567876185479127305462926
169.113905374640869270520175787
166.075359332379703437186979543
163.053685707093901064013349401
160.048623039896391734649554188
157.059891356176127040597869424
154.087190971834257918392210395
151.130201194649055153437938754
148.188578909164998186058444256
145.261957031937778067650348833
142.349942822153232897653318606
139.452116030527886847553020832
136.56802686693526680647043255
133.697193764316617444638506715
130.839100913042665838627401874
127.993195535890947218731246093
125.158884869062676639055464048
122.335532809024991709170230903
119.522456178229772934445358516
116.718920554679551926708090009
113.924135600569031543932833077
111.137249813426983142038701796
108.357344608805644232424935427
105.583427625953891726316947867
102.814425126211427688558358157
100.049173326956795880539352715
97.2864084803605873268233032765
94.5247554639813575081852810762
91.7627145967737060069160236171
88.9986463258055569218726241141
86.2307533410474400323878494899
83.457059561279277911564063638
80.675385284047035830000632824
77.8833175933380128115369936125
75.0781748510144469882679266672
72.2569637339783731946246085364
69.4163267768381912526619450133
66.5524776764367052245231142891
63.6611206126577013430627869717
60.7373483859388757300188683341
57.7755120177538920792520917647
54.769051193853454524063354999
51.7102698454564376539501780845
48.5900330094023781023779862555
45.3973475758347613778720859594
42.1187661624466081200474395652
38.7375110614750467260021222699
35.2321342538936983797489045637
31.5743635619904251637643688004
27.725414475142945169760803973
23.6291223281245550144610955795
19.1975628264848699697087582248
14.2750640943193560220925459117
8.51430525721151914860584219545
0


==> anc/CG1qPS/G1qPS3220.dat <==
# G1qPS3220
-43.8518518518518518518518518519
-43.8531980346919762474178652814
-43.853290812844135548255479827
-43.8533898779223156016592052061
-43.8534956470238082530441698752
-43.8536085641701019114258889456
-43.8537291019816047091937261912
-43.8538577634510998370989649986
-43.8539950838212750386253152275
-43.8541416325719134374784702803
-43.8542980155225850013044805046
-43.854464877056936716075517149
-43.8546429024749445825870153857
-43.8548328204797613849937731451
-43.8550354058060702587483776003
-43.8552514819971347294343488836
-43.8554819243380203103296298341
-43.8557276629527500047354142058
-43.855989686073445077995080729
-43.85626904348979199543228401
-43.8565668501874650329809876924
-43.8568842901844201195932759482
-43.8572226205742571016957373278
-43.8575831757861227186902948031
-43.8579673720708927599638637563
-43.858376712223626452608557764
-43.858812790552526089342176425
-43.8592772981048568698953543828
-43.8597720281604821211614895487
-43.8602988820038432715126328613
-43.8608598749853574968270602635
-43.8614571428833136237224802697
-43.8620929485774128948545393765
-43.8627696890451191774882672692
-43.8634899026919460593045337417
-43.8642562770267082172436019184
-43.8650716566925928566068233669
-43.8659390518646544163196401727
-43.8668616470239916909048478974
-43.8678428101184195679237660187
-43.8688861021188851394352611597
-43.8699952869801862205608200327
-43.8711743420137141832789524853
-43.8724274686789459471168485241
-43.8737591037992338721040255315
-43.8751739312060674109717100272
-43.8766768938143851240464251823
-43.8782732061296765105891030209
-43.8799683671855044176576754228
-43.8817681739076726199093283264
-43.8836787348985291222194895095
-43.8857064846318007610218115439
-43.8878581980448628388603755947
-43.8901410055114197946186169457
-43.8925624081731669302485464556
-43.8951302936040730340538326149
-43.8978529517754195457712543529
-43.9007390912835997252099951631
-43.903797855795862664540188405
-43.9070388406616186626649154439
-43.9104721096285360230397887912
-43.914108211593380747822760693
-43.9179581973072999102602230783
-43.9220336359439403034101665142
-43.9263466314263330009509742814
-43.9309098383947610331598811058
-43.9357364776827528323276381445
-43.9408403511517912484415655727
-43.9462358557171704142420217424
-43.9519379963775343292824973906
-43.9579623980388449272052598739
-43.9643253158996954018240024142
-43.9710436441388362761858690263
-43.9781349226173335300954744286
-43.9856173412767323273446082131
-43.9935097418807435386308440555
-44.0018316167110739602304200488
-44.0106031037878378072338560314
-44.0198449781412505473413979406
-44.0295786386137296537781422634
-44.0398260896198013247893943624
-44.0506099172350044576401925388
-44.0619532589239338670953693409
-44.0738797661512862562971780266
-44.0864135590478463647822048822
-44.0995791722253251583606908723
-44.1134014907493485851769673001
-44.127905675188166286309459166
-44.1431170745552333560119953776
-44.159061125856096061911340276
-44.1757632388333137922693551259
-44.193248664376747055334914746
-44.2115423449296455297708540227
-44.2306687450727230725846101737
-44.2506516603078753642656856915
-44.2715140018893652820162065391
-44.2932775553620654394699280883
-44.3159627102625015426082846165
-44.3395881582176701251565221835
-44.3641705564374760300313461161
-44.3897241533375838243593282153
-44.4162603727487950141535804705
-44.6941039218326898878550464728
-44.8871898520754939122349037303
-45.0303869975454327102700644013
-45.1390140787582826414698760851
-45.2215949188167991604504852162
-45.2835091300789431847326408081
-45.3284344409412931551698589243
-45.3590290554752627925147718715
-45.3772950458162756513502493966
-45.3847889752513151316720325495
-45.3827520323368384939723041583
-45.3721945665837775795176250614
-45.3539532688348079645995236387
-45.3287311599293969129220648405
-45.2971263506787878348323273345
-45.2596532256738122973080330706
-45.2167583712863761020761229697
-45.1688327687934646679897745006
-45.1162212770046854711293952677
-45.0592301109702699338984291393
-44.9981328145128886718639528372
-44.9331750838572482100748365141
-44.86457870315634400230665158
-44.7925447852012215278119770227
-44.717256462550941854745647402
-44.6388811395913325264586664555
-44.5575723905771486966132062651
-44.4734715698146807706851446713
-44.3867091859451853510805570103
-44.2974060815075320553070926736
-44.205674450686800672398800272
-44.1116187217500421938036938882
-44.0153363256665742502019928121
-43.9169183684693500189017952605
-43.8164502217865699794007647553
-43.7140120434731006046692526185
-43.6096792382599632918886549528
-43.5035228667115167781601444053
-43.3956100094532966308139383705
-43.2860040925467067144904236956
-43.1747651789917506291644679717
-43.0619502305981821625848334894
-42.9476133438493344790577458992
-42.8318059628681348594063433603
-42.7145770721628828473099999446
-42.5959733714664408946768448405
-42.4760394346746443723742220401
-42.3548178546283588655138019879
-42.232349375260886319429471693
-42.1086730124419791035131014072
-41.983826164686346524492562674
-41.8578447147539419903294274438
-41.7307631230479585593385858747
-41.6026145136113995076108624747
-41.4734307534318854712209384152
-41.3432425256849703891080566823
-41.2120793974769553169273697135
-41.0799698825875749904318291976
-40.9469414996597746935841954109
-40.8130208262370691494349119843
-40.6782335490078107994388136253
-40.5426045105793516920112243418
-40.4061577530729296281124224939
-40.2689165588016048345057434465
-40.130903488268254759868377774
-39.9921404156981030724707145882
-39.8526485623001710599988478987
-39.7124485274340986049467442264
-39.571560317842730740217762939
-39.4300033750964814566217542526
-39.2877966013825749819118194865
-39.1449583837606571554621408645
-39.0015066169958181897556574402
-38.8574587250706439079267738163
-38.7128316814694022831302338725
-38.5676420283197763770463977555
-38.4219058944705861311398536363
-38.2756390125776228370882046626
-38.1288567352639834682629920323
-37.9815740504160772348321356972
-37.8338055956717304526705122512
-37.6855656721524908312485158721
-37.5368682574882866033902417047
-37.3877270181789921863974668348
-37.2381553213341569975476450846
-37.0881662458291379515382374047
-36.9377725929131125104044370824
-36.7869868963019141994786166203
-36.6358214317863049799488385139
-36.4842882263841597036408201525
-36.3323990670630699361668797765
-36.1801655090580623143763564148
-36.0275988838074564328170424374
-35.8747103065283465295517231621
-35.7215106834517686823571268989
-35.5680107187363006400600195712
-35.4142209210776255829826684826
-35.2601516100304656859737293028
-35.1058129220582487839528161704
-34.9512148163249048515321535345
-34.7963670802422921735651701847
-34.641279334785920337651591837
-34.4859610395908633681973105206
-34.3304214978390367499375691074
-34.1746698609483424771034436769
-34.0187151330735627075234981951
-33.8625661754283015324702496882
-33.7062317104367325330161671526
-33.5497203257234041996647228167
-33.3930404779488832133244409184
-33.2362004964985745199046573899
-33.0792085870316447829359386008
-32.9220728348965900621968719853
-32.7648012084196275064417940348
-32.6074015620717526862576657261
-32.4498816395199872924851452713
-32.2922490765680447800292802339
-32.1345114039913627583146705674
-31.9766760502711892384682203279
-31.8187503442321640629250233531
-31.6607415175876058755463277977
-31.5026567073964978324848184915
-31.3445029584359609749424034331
-31.1862872254928119233834252582
-31.028016375577620511432670508
-30.8696971900645124181173390925
-30.7113363667598010948343177347
-30.5529405219023816836422799904
-30.3945161920986765971100562246
-30.2360698361947874300134913366
-30.0776078370883803914697832352
-29.9191365034827120102073994231
-29.7606620715850880361701619577
-29.6021907067519408295942261535
-29.4437285050826087132720989301
-29.2852814949638044101423945415
-29.1268556385666684658959255204
-28.9684568332982171565164849052
-28.8100909132089125157486579415
-28.6517636503580045186818593051
-28.4934807561382218739481892672
-28.3352478825613180738688468898
-28.1770706235059131099133043205
-28.018954515929008374877647961
-27.8609050410424925512159628015
-27.7029276254558995471689760822
-27.5450276422866256202941831497
-27.3872104122387615638567493619
-27.2294812046516470772839102006
-27.0718452385192080586828495717
-26.9143076834810934149855734421
-26.7568736607865859612947706335
-26.5995482442322219605748662763
-26.4423364610740157300106035933
-26.2852432929151494096645053113
-26.128273676569953357074976506
-25.9714325049049696083701397038
-25.8147246276578593478330879047
-25.6581548522348852740872283561
-25.5017279444876710672437687331
-25.3454486294699127768624297274
-25.1893215921746907988686727596
-25.0333514782530061278899304254
-24.8775428947141407006213151668
-24.72190041060841882994580765
-24.5664285576929249158817792278
-24.4111318310807117582147887445
-24.2560146898740138398499827598
-24.1010815577819608550434260048
-23.9463368237232684807140661786
-23.7917848424143658922666122925
-23.6374299349434027701814421367
-23.4832763893305624944831897734
-23.329328461075092847418139791
-23.1755903736894508083741638687
-23.0220663192209438990721461364
-22.8687604587612369927374083015
-22.7156769229440805112108217037
-22.5628198124316034730778621843
-22.4101931983895028995035406029
-22.2578011229514496094380192003
-22.1056475996730194202594021198
-21.9537366139754481929192821023
-21.8020721235794990024783529307
-21.6506580589297199567829803984
-21.4994983236093618100972481165
-21.3485967947462155078140906566
-21.1979573234096211368077676812
-21.0475837349988914282351293671
-20.8974798296233849510718399487
-20.7476493824744564315184392256
-20.5980961441895042224377584301
-20.4488238412083278156333108147
-20.2998361761220014260932627515
-20.1511368280144630699219510602
-20.0027294527970121957162601037
-19.8546176835359028022850014726
-19.7068051307732130740084948698
-19.5592953828411668794057109804
-19.4120920061700769996669227317
-19.2651985455900746734842092505
-19.1186185246267849543267133117
-18.9723554457911024685916328785
-18.8264127908632174303990791584
-18.6807940211710372041090936699
-18.5355025778631443021617888879
-18.3905418821764274571199304024
-18.2459153356985183066591101222
-18.1016263206251622728101695426
-17.9576782000126483963788624912
-17.8140743180254191987642458426
-17.6708180001789780812214475193
-17.5279125535782083310425022772
-17.3853612671512144804509948202
-17.2431674118787935527160950233
-17.1013342410196406267769486387
-16.9598649903313901524017787075
-16.8187628782875915486359516995
-16.6780311062907148152358971978
-16.5376728588812791763172518963
-16.397691303943195154094469479
-16.2580895929054079350292974872
-16.1188708609399274377495148158
-15.9800382271563281186919624539
-15.8415947947927992546362132402
-15.7035436514038242183187035683
-15.5658878690445651114582773716
-15.4286305044520270361991580373
-15.2917745992230742687075178754
-15.1553231799893686450643753566
-15.0192792585892985773975366062
-14.883645832236965285197181301
-14.7484258836882910508593560253
-14.6136223814043125876785251138
-14.4792382797117209408237856085
-14.3452765189607077254191387008
-14.2117400256801759389151777827
-14.0786317127303720657664864022
-13.945954479452994719361638559
-13.8137112118188336376007052476
-13.681904782572991462949650268
-13.5505380513777393937517004469
-13.4196138649530564896286682919
-13.2891350572149011486000964699
-13.1591044494112620457763681088
-13.0295248502560346318843874768
-12.9003990560607681332492425888
-12.7717298508643268720159665751
-12.643520006560508635229009243
-12.5157722830236617628137297647
-12.3884894282323415964761955917
-12.2616741783910459330682464583
-12.1353292580500681560628778042
-12.0094573802235057765460550802
-11.8840612465054611996401079746
-11.7591435471844706426747309405
-11.6347069613561962668791789163
-11.5107541570344157440806904562
-11.3872877912603426630852343619
-11.2643105102103103863407509675
-11.1418249493018511954200962811
-11.0198337332982018131163636357
-10.8983394764112656598471385381
-10.7773447824030614919700849824
-10.6568522446856873788962590609
-10.5368644464198283039476618059
-10.4173839606118350201606721985
-10.2984133502094011561261644152
-10.179955168195864947938688669
-10.0620119576831613708780792374
-9.94458625200344985806215499189
-9.82768057479944222250093934108
-9.71129744011345484327977459369
-9.59543935247520863554552817147
-9.48010880698839979712683663114
-9.36530828941606381156085087483
-9.25104027626475468761431654071
-9.13730723486756092867884599187
-9.0241116234659792513049196634
-8.91145589129066661024522494416
-8.79934247864109063734638755791
-8.6877738169640981631117707623
-8.5767523289314210624209892977
-8.46628042851613824940925377298
-8.35636052106811224056734517548
-8.24699500338841830941682842797
-8.13818626380278387035078491217
-8.0299366822340553531230886605
-7.92224863027370946274341971003
-7.81512447125242536192396516208
-7.70856656030973396446877048848
-7.60257724446276018784784016996
-7.49715886267407368141313236644
-7.3923137459186632230579695283
-7.28804421725004966136788987398
-7.18435259186555197223950322126
-7.08124117717072069834126762277
-6.97871227284295274644968151539
-6.87676817089430123141600446085
-6.77541115573349377610827723473
-6.67464350422717240394308130546
-6.57446748576036789438890062876
-6.47488536229622121191144104569
-6.37589938843496436506952564273
-6.27751181147217280469212322921
-6.17972487145630122811161556357
-6.08254080124551442013936157508
-5.98596182656382453069546630009
-5.8899901660565459635984432346
-5.79462803134507883083959726018
-5.69987762708103171157312334101
-5.60574115099969424491189217304
-5.51222079397286988030042763662
-5.41931874006107890861426338391
-5.32703716656514170108600433193
-5.23537824407715189156391554004
-5.14434413653084905035309682886
-5.05393700125140021486002360931
-4.9641589890045994633494475205
-4.87501224404549454322251249533
-4.78649890416644939423366281189
-4.69862110074465123988166431525
-4.61138095878907075673985382727
-4.52478059698688367163837033718
-4.43882212774936198028508286755
-4.35350765725724282802328982436
-4.26883928550558294388661533574
-4.18481910634810637284089919205
-4.10144920754105310801765950857
-4.01873167078653608476457997239
-3.93666857177541386138833218441
-3.85526198022968617746893209781
-3.7745139599444194495098738117
-3.6944265688292091353836278951
-3.61500185894918577346883498509
-3.53624187656557137948666492657
-3.45814866217579276376418202312
-3.38072425055315821391877553672
-3.3039706707861038727081275587
-3.2278899463170160279648203812
-3.15248409498063542107518111026
-3.07775512904204957231154822096
-3.00370505523427901543057875713
-2.93033587479546323025373590984
-2.85764958350565196039738487946
-2.78564817172320750386805774329
-2.71433362442082346683385907751
-2.6437079212211653754774229433
-2.57377303643213844738232551898
-2.50453093908178773235767301706
-2.43598359295283574292019208125
-2.36813295661686260678618867681
-2.30098098346813368763498520949
-2.23452962175707953604976956148
-2.16878081462343294988113909074
-2.10373650012902784227398158439
-2.03939861129026453621169701576
-1.97576907611024602662610228528
-1.91284981761058967486060169667
-1.85064275386291872552319958382
-1.78914979802003796249042790188
-1.72837285834679774898988369744
-1.668313838250650626265290791
-1.60897463631190457628211308969
-1.55035714631367698623285160843
-1.49246325727155328621913052173
-1.43529485346295416639315373481
-1.37885381445621521600546311484
-1.32314201513938276420123899188
-1.26816132574872964100643508675
-1.21391361189699451672129261116
-1.16040073460134841886634892296
-1.10762455031109196787970177942
-1.05558691093508681591939030643
-1.00428966386892471735729309209
-0.953734652021837604837496020531
-0.90392371384335199108979418213
-0.854858683349690964015567379974
-0.806541390149926990876953640767
-0.758973659471888696699813631188
-0.71215731218782473222571835015
-0.666094164839827797897889980661
-0.620786029665021842420954737947
-0.576234714620515407375273690818
-0.532442023408124043174710364428
-0.489409755498864676313628484916
-0.447139706157224763336782184679
-0.40563366646520902326708216214
-0.364893423346166497323926424886
-0.324920759588400642642208144461
-0.285717453868565125342983122688
-0.247285280774847937695204970663
-0.209626010829946424228399178466
-0.172741410513835762493492265632
-0.136633242286333405708436822072
-0.101303264609461956752319229924
-0.0667532319696129058721811595338
-0.0329848948995136280270321031872
0


==> anc/CG1qPS/G1qPS3310.dat <==
# G1qPS3310
-360.974508713671468041407862914
-360.971551482753557781207735281
-360.971333654837339988394127307
-360.971099873404192210910045042
-360.970848977575568695440383129
-360.97057972262272479755328172
-360.970290773961759043386938127
-360.969980700722888104516626598
-360.969647968864123536727527466
-360.969290933797458926985171813
-360.968907832493476123077275442
-360.968496775027930219248699145
-360.968055735531365074330249893
-360.967582542500133848824714871
-360.967074868424341194429416484
-360.966530218685173430401166918
-360.965945919670827655845572826
-360.965319106056776832148544414
-360.964646707192401130201439788
-360.96392543253206107425209653
-360.96315175604446907177210044
-360.962321899529715624979121828
-360.961431814768506626866918852
-360.960477164423049264900865908
-360.959453301603565593237964946
-360.958355248008592914491960977
-360.957177670541025505157855037
-360.955914856295238261223270909
-360.954560685803583350690615388
-360.953108604423038149841519596
-360.951551591734777122663476665
-360.949882128820910592657582741
-360.948092163273546366535993359
-360.946173071781650702707532839
-360.944115620130875850740878777
-360.941909920440542750798262872
-360.939545385450277528792423575
-360.937010679656354698054611054
-360.934293667084551373453515582
-360.931381355472215408335384435
-360.92825983661724330629112684
-360.924914222635695037831662381
-360.921328577852783200136675163
-360.917485846033900496861766499
-360.913367772643125794289448564
-360.908954821796204638681244528
-360.904226087553260582592637978
-360.899159199173380089795363812
-360.893730219928642681685783113
-360.887913539049050984277966776
-360.88168175634205889825460991
-360.875005559000901234901796687
-360.867853590084590024348295481
-360.860192308119150338003387546
-360.851985837234304363627024325
-360.843195807212252165871333696
-360.833781182785309193866366156
-360.823698081476804409152767187
-360.812899579234670730665634849
-360.801335503059414154247644206
-360.788952209777462584251448653
-360.775692350057092945625315098
-360.761494616707027225324925857
-360.746293476237174419875469884
-360.730018882596662671118247928
-360.712595971936026835292869631
-360.693944737167948772075679585
-360.673979681024031559098829351
-360.65260944622344727797693197
-360.629736421282633737317204359
-360.605256320403209407028536915
-360.579057735777584777444198557
-360.551021660548002573404367493
-360.521020980544539529297516151
-360.48891993281051681266960242
-360.45457352879932625514876194
-360.417826939994376178844902586
-360.378514843563139094299172075
-360.336460725506538082676992808
-360.291476138605476012518851675
-360.24335991229646396909876819
-360.191897311427241570407809518
-360.136859140650119064257705955
-360.078000791004533049310754514
-360.015061225019912862638182664
-359.947761896434202454707714185
-359.875805600370937237615821931
-359.798875249547148269220504252
-359.716632571793895203533455032
-359.628716723859056285954071376
-359.534742816126047478347933492
-359.434300342520071007417219115
-359.326951509482688994202172614
-359.212229457473041471032011725
-359.089636367996578262669725711
-358.958641448666040313692648622
-358.818678788260437747605993927
-358.669145073161242964734979438
-358.509397155905683526997980837
-358.33874946589897265203774582
-358.156471251563928340974800737
-357.961783642370283102483852996
-355.545262535593521391569917727
-353.330452247405427965279594686
-351.240291175458232206259991226
-349.239303825332606150414545276
-347.307075801027146280522708207
-345.430377266957192240787229022
-343.59996488382412971385538126
-341.809034503500680927819987413
-340.052381104760474259247230202
-338.325903526273845858005907812
-336.626293742398455436517804197
-334.950832181207131454969945676
-333.297247490620670290338321661
-331.663617296001606137622259303
-330.048296031250660190810949727
-328.449861228292254922505144586
-326.867072737829450234757574333
-325.298841224737005780166974163
-323.744203453551610624984497384
-322.20230263597844801726433663
-320.672372613377250218322780143
-319.153724986774951245123784263
-317.645738541875852422440914529
-316.147850482082452094476104188
-314.659549101149491096692862112
-313.180367613370278197573400701
-311.709878922822989727267789019
-310.247691160726763822824527562
-308.793443855864533608051903274
-307.346804630452654841119328764
-305.907466334989700945062337684
-304.4751445520830818931277696
-303.049575412180792829313757197
-301.630513674368105721538153476
-300.217731033548412380961478622
-298.811014621879483832305313685
-297.410165677632515002247863524
-296.014998358948833642288013525
-294.625338683493130758331663025
-293.241023577900991095298426682
-291.86190002331571401308977711
-290.487824285301573975782149402
-289.118661218084002499249422203
-287.754283634462160035333930643
-286.394571733914270567601287945
-285.039412582409639759958114089
-283.688699638284705020225481414
-282.342332319259092383096641581
-281.000215606282102225709964395
-279.662259680427185019196266842
-278.328379589505662973094446725
-276.998494941462642500643129078
-275.672529621957222035651488467
-274.350411533823609943661740039
-273.032072356366204983019776207
-271.717447322665565549564404555
-270.406475013268133184369666799
-269.099097164804483772998205474
-267.795258492232057821482662879
-266.494906523531569802331869651
-265.197991445803998662463347179
-263.904465961819250242003661679
-262.614285156159996919319371682
-261.3274063701863322458943355
-260.043789085120011688557645524
-258.763394812612290901313628155
-257.486186992217675947353191054
-256.212130895248093347435857071
-254.941193534528790262087778021
-253.673343579619311559027808852
-252.408551277100715829887298447
-251.146788375564262526744483234
-249.888028054967543823381683361
-248.632244860051812820708834868
-247.379414637539395189791410471
-246.129514476852846685725844189
-244.882522654118183154011579714
-243.638418579233282578066833707
-242.397182745799634901486548635
-241.158796683731167155888910866
-239.923242914368051790273377341
-238.690504907936350979076279993
-237.460567043206180096413178789
-236.233414569211897358482630045
-235.009033568907740155111524384
-233.787410924641417901550533139
-232.568534285336513403057212774
-231.352392035282208808732019553
-230.138973264435900227678378481
-228.928267740150752694893053357
-227.720265880246224525005719777
-226.514958727345102325668094277
-225.312337924405675774525961087
-224.112395691382381455670237872
-222.915124802952590831737946697
-221.720518567251238864455781153
-220.528570805558714126752403686
-219.339275832890883172680247698
-218.152628439443323867607742698
-216.968623872844814702746225003
-215.787257821177888354600374632
-214.608526396726824771105238261
-213.432426120415847245139870214
-212.258953906902508295003391502
-211.0881070502933235119374726
-209.919883210450642554565914368
-208.754280399861547867448059925
-207.591296971041253268374065932
-206.430931604445045257631112576
-205.273183296864277977474769218
-204.11805135028330573894084734
-202.965535361175521867004395731
-201.81563521021787566387765405
-200.668351052404366412641957293
-199.523683307540069931958382918
-198.381632651098244214392359519
-197.242200005423990714443791089
-196.105386531268821121041887008
-194.971193619641299851474313614
-193.839622883959703640449678887
-192.710676152493364797694084474
-191.584355461080047048744467145
-190.460663046107345205752809553
-189.339601337746704876982599862
-188.221172953429228460671706889
-187.105380691552971048622141225
-185.992227525411936691193211143
-184.881716597337463701598066832
-183.773851213043139118006916533
-182.668634836164808783447811049
-181.566071082987652314320418888
-180.466163717352672967979322951
-179.368916645735312447126250702
-178.274333912489241259472740258
-177.182419695248697565062913868
-176.093178300483052590940381171
-175.006614159197569699958371892
-173.922731822774598025641548587
-172.841535958949701122993655793
-171.763031347917467172190047567
-170.687222878561980689910858261
-169.614115544807157182798635149
-168.543714442082352403323072311
-167.476024763898857480699277066
-166.411051798533080798323576106
-165.348800925812397636571708518
-164.289277613999819822690085658
-163.232487416773800422090300168
-162.178435970299643331299719027
-161.127128990389134927344764381
-160.078572269745155100129520685
-159.032771675288158427339473493
-157.989733145561543306349118788
-156.949462688213047873751648066
-155.911966377549426839490474007
-154.877250352161773239325156065
-153.845320812618953849035396953
-152.8161840192267268723756484
-151.789846289850205762905841782
-150.766313997797423903535002854
-149.745593569761841569458731629
-148.72769148382171934997371831
-147.712614267494361200319281657
-146.700368495843305722953054253
-145.690960789636616314747464657
-144.684397813554489628874953811
-143.680686274444467544757523186
-142.679832919622600664818107065
-141.681844535218971403139474293
-140.686727944566042131073763207
-139.694490006628348723680586543
-138.705137614472112327122423074
-137.718677693773392352918760234
-136.735117201363451706320227268
-135.754463123810051173382455814
-134.776722476033433819600252506
-133.801902299955802282145956317
-132.830009663183132053003295759
-131.861051657718202332250095794
-130.895035398703762855809220116
-129.931968023194790342520061087
-128.971856688958821929938891487
-128.014708573303385241811024146
-127.060530871929575614219145536
-126.109330797810860560322374126
-125.161115580096219830625305661
-124.215892463036756479224524003
-123.273668704934940226093529198
-122.334451577115669158200585614
-121.398248362918359482647121566
-120.465066356709295675254642604
-119.534912862913494998067184632
-118.607795195065361026898136297
-117.683720674877420571133067177
-116.762696631326457216371920414
-115.844730399756372708181485974
-114.929829320997124552502064484
-114.018000740499104563701240355
-113.109252007482338671877476493
-112.203590474099903132234179933
-111.301023494614966385144749008
-110.401558424590879218470597565
-109.505202620093748604978252409
-108.611963436906942647222066601
-107.721848229756985478650048506
-106.834864351550311760370486342
-105.951019152620360594230386818
-105.070319979984498259709784529
-104.192774176610268188632064206
-103.318389080690475030760867545
-102.447172024926617546886350036
-101.579130335820192404866352184
-100.714271332971397758154211353
-99.8526023283847717645108996811
-98.9941306257813069628021196778
-98.138863519916586675013308813
-97.2868082959044943449366199142
-96.4379722285460509695295740198
-95.5923625816629395279339360093
-94.7499866074352785698812756322
-93.9108515457432098920931733796
-93.0749646235118675097913102923
-92.2423330540592969211319829815
-91.4129640364468949649149092955
-90.5868647548319413850003138946
-89.7640423778217935362710200367
-88.9445040578293154935098975629
-88.1282569304291121520647659738
-87.3153081137141377324844174741
-86.50566470765224641425331238
-85.6993337934422506191051292845
-84.8963224328690497338567694143
-84.0966376676573887968644391178
-83.3002865188238028605040851666
-82.507275986026298372772450658
-81.7176130469113179812101305337
-80.9313046564575296375970615986
-80.1483577463159747566571223867
-79.3687792241461034393260492842
-78.5925759729472173925159033725
-77.8197548503848331427458337365
-77.0503226881114694288884006684
-76.2842862910813532462957399998
-75.5216524368585288756305051468
-74.7624278749178433378640333223
-74.0066193259382700431665226714
-73.2542334810880199147532694583
-72.5052770013008759359018239049
-71.7597565165431728537032959998
-71.0176786250708286385522714043
-70.2790498926758182031687338358
-69.5438768519214627855226422745
-68.8121660013658902498648026042
-68.0839238047730023094320820442
-67.3591566903102642701956800676
-66.6378710497326112805486104727
-65.9200732375517421865286133085
-65.2057695701900478713829612871
-64.4949663251183953329512705436
-63.7876697399769616487289346653
-63.083886011678283317815075037
-62.3836212954916561671088908055
-61.6868817041079889762037272607
-60.9936733066841801153738822895
-60.3040021278660507011691705552
-59.6178741467888299446336987249
-58.935295296054148380621715169
-58.256271460682452397463788783
-57.5808084770397087998861705582
-56.9089121317372208906544684146
-56.2405881605033275937238239244
-55.5758422470257042985377215586
-54.9146800217629282044528874812
-54.2571070607239117961882165384
-53.6031288842137454819744491794
-52.9527509555444241570442626825
-52.3059786797088622814178328589
-51.6628174020165277302977961561
-51.0232724066889459165637325434
-50.3873489154132422061342195649
-49.7550520858518021344213671295
-49.1263870101060350477302548844
-48.5013587131321271731050231553
-47.8799721511065643712548672058
-47.2622322097390925264106230116
-46.6481437025306642173092182469
-46.0377113689737935014941521584
-45.4309398726926057974832384876
-44.8278337995197263894481702482
-44.228397655506998382921229523
-43.6326358648668583320898323634
-43.0405527678410245074252861775
-42.4521526184929680829790915048
-41.8674395824204405344035846285
-41.2864177343841203163920881021
-40.7090910558482174154967784634
-40.1354634324286345459395802488
-39.565538651244027369190407621
-38.999320398164831862522813592
-38.4368122549550334091753953873
-37.8780176963011377748555150541
-37.3229400867224671705597784353
-36.7715826773565432204507269096
-36.2239486026129308217080464766
-35.6800408766885003738650135918
-35.1398623899366182277319304509
-34.6034159050822937818114931927
-34.0707040532747934982654374179
-33.5417293299686739912506110235
-33.0164940906235847048387781234
-32.4950005462125416332480310669
-31.9772507585276727297955925075
-31.4632466352716783434068545957
-30.9529899249224309548431230434
-30.4464822113572518441206751677
-29.9437249082224416675372187273
-29.4447192530326001203732093263
-28.9494663009831389889605632539
-28.4579669184581641520545174719
-27.9702217762145656841981742087
-27.4862313422217002347016082644
-27.0059958741344641372361693226
-26.5295154113758256560984049456
-26.0567897668029951947811325748
-25.5878185179293461542572151791
-25.1226009976719373340181749175
-24.6611362845920088641497365311
-24.2034231925931035039717727933
-23.7494602600384765429589476583
-23.2992457382461697946820933593
-22.8527775793165035798354055279
-22.4100534232427458495841463525
-21.9710705842513051227683125634
-21.5358260363129130341744715343
-21.1043163977608553309655285867
-20.6765379149463113084318113224
-20.2524864448541957365305286611
-19.8321574365954781633035313306
-19.415545911683683242466457414
-19.0026464429940387360815047585
-18.5934531322934040524598537637
-18.1879595862175302111180962657
-17.7861588905591966793467522641
-17.388043582716138105191469907
-16.9936056221311777643754612296
-16.602836358538348232479546446
-16.2157264978076801232628713377
-15.8322660651573974440351476782
-15.4524443654750269774492681987
-15.076249940457882491545139025
-14.703670522247899091908945211
-14.3346929831951282637806109776
-13.9693032813374778159032331316
-13.6074864011304379720487995162
-13.2492262888983090051863691729
-12.8945057824063115784368897265
-12.5433065338690732651778869933
-12.1956089256131027315489498311
-11.8513919774962535593365196178
-11.510633245052493834005385776
-11.1733087071714129468209525352
-10.8393926419337136105230885082
-10.5088574890001129242791959828
-10.181673696683682066145345044
-9.85780955151471884316357557042
-9.53723098772015693102235884415
-9.2199013735702111445104824294
-8.90578127097285704794124258172
-8.59482816399527813434027815129
-8.28699615112603348193874075489
-7.9822355950171100764250066721
-7.68049272210134747128558463833
-7.38170916278807840076803618525
-7.08582142079062683075535367711
-6.79276025738713127230876697477
-6.50244997285955964551738548924
-6.21480756271425175689304532886
-5.92974172016527822901464531339
-5.64715164819367236607472557876
-5.36692563346006615797656906326
-5.08893931923389903639472494068
-4.81305359348929060108110797127
-4.53911197861801706693048143707
-4.26693736645957152559156250395
-3.99632787954885504465722124023
-3.72705154510671648590935302541
-3.45883932277958193909886549025
-3.19137579609953383733384880841
-2.92428645830251149827150018675
-2.65711987553753043721488649392
-2.38932185292911253702547302848
-2.12019654294172511346694393806
-1.84884502087128639559703820158
-1.5740621554768509408989999023
-1.29414885162919212176720372734
-1.00652925649267263384318687972
-0.706823881610213309801481083213
-0.385801576298183392459080029014
0


==> anc/CG1qPS/G1qPS3320.dat <==
# G1qPS3320
5.92592592592592592592592592593
5.92588725209037398558324531662
5.92588430526022682510168877397
5.92588113493023569288281642374
5.92587772423960285146690915614
5.92587405506344196667880147322
5.92587010791869879861455876072
5.9258658618631311314067363703
5.92586129438684130359570454911
5.92585638129581820374069809909
5.92585109658690651318280518253
5.92584541231357913042247761691
5.92583929844184390813793363651
5.92583272269556787035383126726
5.92582565039045073591669726627
5.92581804425582462295397157604
5.92580986424339799963345607653
5.92580106732199901510049461383
5.92579160725730600926673790963
5.92578143437548096088497415463
5.92577049530954457004417445325
5.92575873272724924284586457511
5.9257460850391180892742006266
5.92573248608522377317431105187
5.92571786479918025370534841404
5.92570214484771269186765299083
5.92568524424405559665581032007
5.92566707493330615599066675789
5.92564754234772810894391170734
5.92562654492986090527081191842
5.9256039736211386675516509091
5.92557971131356298409088763769
5.92555363226180214082114850493
5.92552560145290632904755400709
5.92549547393063287926758499201
5.92546309407116685831170895187
5.92542829480679956621108549232
5.92539089679388966591776307246
5.92535070752117790253196611502
5.9253075203542555889552902983
5.92526111351169815915557489467
5.92521124896806695961497936222
5.92515767127865383533621417833
5.92510010632049266664057542055
5.92503825994378844685168955013
5.92497181652751629685141119861
5.92490043743251844210731544252
5.92482375934497499181136096055
5.92474139250264262310080600234
5.92465291879574214988340292835
5.92455788973382950321279720344
5.92445582426940281423977582549
5.92434620646837889954443316438
5.92422848301691320628163848282
5.92410206055333575483661581956
5.92396630281322925622889073654
5.92382052757488167267127612472
5.92366400339150117302856071036
5.92349594609568369123898374473
5.92331551506066893777356526793
5.92312180920190637768208535067
5.92291386270137482315905095841
5.92269064043595414703493260138
5.92245103308993125246837970669
5.92219385193043066152778101276
5.92191782322318850919152929302
5.92162158226463270422403599245
5.92130366700468664187496559459
5.92096251123307395063732822709
5.92059643730016186308046568186
5.92020364834153514950481619317
5.91978221997353504780014735219
5.9193300914249218218356274997
5.91884505606761867279273543956
5.91832475130716150702250691018
5.91776664779100590152619649392
5.91716803789022142192310366925
5.9165260234073256684628847727
5.91583750246006695929404121589
5.91509915548784574677908357536
5.91430743032416043019438976223
5.91345852627496224203437564352
5.91254837713909469187404453542
5.91157263310306321691162812885
5.91052664143821692801978353892
5.90940542592401244552338539871
5.90820366491635457326458759614
5.90691566797505364746840617349
5.90553535095918730566243724865
5.90405620949358633300424244699
5.9024712907037599215023420853
5.9007731631103133415133776013
5.89895388456726722140774395933
5.89700496812163709897274113187
5.8949173456641474385305544286
5.89268132923300660666234069948
5.89028656982422685237271280888
5.8877220135530022857248995867
5.88497585500112188384820756363
5.88203548757525484017051093803
5.87888745069016071822678795742
5.87551737357940295145577704729
5.83318744944141301498263133504
5.79384506103031399103363675384
5.75641548117693695332227928324
5.72039105281163540348376121728
5.68547434711532589425130052714
5.65146985955478439889853697821
5.61823936163381527799508736931
5.58568003957437247191676562173
5.55371250723159794308599898726
5.52227367867920365432685563467
5.49131226304666682356575100663
5.46078577698945533997575916019
5.43065848544314333827958207678
5.40089993623872695988972733224
5.37148388903225564167873617416
5.34238751439357083685873112657
5.31359078302178202481418756197
5.28507599190544278377268500157
5.2568273911429107504465795846
5.22883088608786835505392834772
5.20107379676486073507548793825
5.17354466145127615691253804379
5.14623307475925733225383122242
5.11912955298077517555211310871
5.09222542120530261702306099587
5.06551271799342200843937721171
5.03898411433181611398280486062
5.01263284430061214034862006419
4.98645264541850128462521459344
4.96043770704024135800420029835
4.93458262549752113778402996744
4.90888236492101602183786594988
4.88333222287571400396537024928
4.85792780009566366701367405146
4.83266497372741062695684075159
4.80753987359045191548562190962
4.78254886104326981565716950523
4.75768851010888765758727150362
4.73295559056747845868567926515
4.70834705276772099403126509018
4.68386001394518328335993506778
4.65949174586646995165687450715
4.63523966364334242937545433514
4.61110131558241946451376404685
4.58707437395411725306609157815
4.56315662657977818204977967998
4.53934596914893691693235401735
4.51564039818976569419420775733
4.49203800462523987576795306373
4.46853696785572627249769520727
4.44513555031573125822049520777
4.42183209245862746064002953896
4.39862500812845132441917743688
4.37551278028244941508298074617
4.35249395703204952305602766721
4.32956714797342776471024623526
4.3067310207819059223441368028
4.28398429804710412230658786429
4.26132575432814334909180144944
4.23875421341028332108672546086
4.21626854574623061451000135658
4.19386766606699096886236707882
4.17155053114859529434992521242
4.14931613772232409061281990504
4.12716352051720963066622544745
4.1050917504246264985752216555
4.08309993277570371617013436402
4.06118720572311860430110102529
4.03935273871957486480178241197
4.01759573108593486491472097485
3.9959154106625772422022577998
3.97431103253809314476698899285
3.95278187784992417944157560498
3.93132725265198816539259310011
3.90994648684474010001802753551
3.88863893316347975852297737974
3.86740396622104796916789451815
3.84624098160135428141976061549
3.82514939500045252763453098673
3.80412864141213037859764603263
3.78317817435520681482028273596
3.76229746513993961900087185291
3.74148600217113544721270207891
3.72074329028572945840695087824
3.70006885012276139378720518903
3.67946221752382175956650700425
3.65892294296217659707959216557
3.63845059099890331633838399453
3.61804473976448420481877531307
3.59770498046440938568384724585
3.5774309169074379840280908114
3.55722216505525578302761070368
3.53707835259235036123555810563
3.51699911851500118244359178212
3.49698411273835288955122087518
3.4770329957206056128353725318
3.45714543810341687523402317359
3.43732112036766605693407607146
3.41755973250378472678928574599
3.3978609736959047845416269652
3.37822455201912158191088718884
3.3586501841492112724441410493
3.3391375950841808259025060213
3.31968651787706565776065201931
3.30029669337942387354506822737
3.28096786999500789910896953867
3.2616998034431239334844450029
3.24249225653121737817888319451
3.22334499893624831010151511242
3.20425780699444530722005669208
3.18523046349904862823332535275
3.16626275750567500182584636419
3.14735448414495620029090627193
3.12850544444212225113122482045
3.10971544514321766586548352216
3.09098429854765551805847262712
3.07231182234682965669340959258
3.05369783946851986485625943333
3.03514217792683843052356497795
3.01664467067747944447582387066
2.99820515547804423405263581688
2.97982347475322773065660380757
2.96149947546466129994055341678
2.94323300898521767942446517571
2.92502393097759320871252778794
2.90687210127699153947466679058
2.8887773837777415102359586598
2.87073964632368989666202951181
2.85275876060221733107483092088
2.83483460204173285294641347083
2.81696704971250933075239649643
2.79915598623072840871013582327
2.78140129766560970183569506705
2.76370287344950471017609717005
2.74606060629084136735996471213
2.72847439208981029781853771821
2.71094412985668874802027626469
2.6934697216327027955854842046
2.67605107241333284092239651923
2.65868809007397156281696386274
2.64138068529784748509171699271
2.62412877150613106807673707123
2.60693226479014381749371400747
2.58979108384559430501549618454
2.57270514990876822913846015233
2.55567438669460272138617935826
2.53869872033657802996799516181
2.52177807932836249902714337523
2.50491239446714941421248565904
2.48810159879862681171211233831
2.47134562756352375487777439313
2.45464441814567887652195288707
2.43799791002157917188086754648
2.42140604471131911274898468717
2.40486876573093214271443354036
2.38838601854604851176113449568
2.3719577505268352204633825295
2.35558391090417557402167614973
2.33926445072704749866008832334
2.32299932282106135137261674698
2.30678848174811946239265659459
2.29063188376716109158060316427
2.27452948679595785849783510767
2.25848125037392602439488563461
2.24248713562592326564840291519
2.22654710522699878513396697624
2.21066112336806676326573905915
2.19482915572247425647155175001
2.17905116941343571007076959073
2.16332713298230726712252440648
2.14765701635767502693481474485
2.13204079082523233857911709995
2.11647842899842210784341757582
2.10096990478982095238207690255
2.08551519338324286109289534562
2.07011427120654080159081055116
2.05476711590508547559101568674
2.03947370631590114752035282403
2.02423402244243916812873872771
2.00904804542997048358610576427
1.99391575754157906277266131602
1.97883714213473879238641681344
1.9638121836384569822280584834
1.94884086753096819264963244118
1.93392318031796264368771435647
1.91905910951133399181132646844
1.90424864360843176642022927565
1.88949177207180424510604756106
1.87478848530941801507039542835
1.86013877465534091877410748974
1.84554263235087551562530786093
1.83100005152613060902087700736
1.8165110261820187900213903038
1.80207555117266833601701747874
1.78769362218823817555381322393
1.77336523573812498962990762892
1.75909038913455186580540931793
1.74486908047652825493833625352
1.73070130863417130177677252482
1.71658707323337893049636297267
1.70252637464084536504150052505
1.68851921394941005225620303285
1.67456559296373123370461517671
1.66066551418627568019003400862
1.64681898080361636167584721502
1.63302599667303007496496607222
1.61928656630938729246292413594
1.6056006948723267279748129943
1.59196838815370734009373372477
1.57838965256533071064035298339
1.56486449512692694510784351676
1.55139292345439744443946533287
1.5379749457483080929905502929
1.52461057078262659646425376966
1.51129980789369788621156660586
1.49804266696945168279056528805
1.48483915843883648231743170214
1.47168929326147439413246699222
1.45859308291753141785903123331
1.44555053939779790225416315308
1.43256167519397407753030254248
1.41962650328915569725379419647
1.4067450371485149656758125771
1.39391729071017206159584673428
1.38114327837625270076080867392
1.36842301500412730552141798091
1.3557565158978274731526696432
1.34314379679963555304174724983
1.33058487388184325799374303329
1.31807976373867534633649441066
1.30562848337837451944895352513
1.29323105021544378391591799254
1.28088748206304262884397064452
1.268597797125533467072773317
1.25636201399117488419167120191
1.24418015162495833152888381469
1.2320522293615849887203190126
1.21997826689857960818429255904
1.20795828428953823792048940456
1.19599230193750680060612059842
1.18408034058848758606575265251
1.17222242132507079092678322996
1.16041856556018831371994174384
1.14866879503098708592043432531
1.13697313179281928952447763587
1.12533159821334687978926148818
1.11374421696675789780048439986
1.10221101102809212163661751158
1.09073200366767366713664666745
1.07930721844564820970941868701
1.06793667920662255730748069961
1.05662041007440436168211978213
1.04535843544683981039600943444
1.0341507799907471958462949187
1.02299746863694430979648958874
1.01189852657536766267872689051
1.00085397925028157625627417365
0.989863852355575246175450314249
0.978928171830145917530283044264
0.9680469638533663618549197966
0.957220254840634887988996783142
0.946448071439006162069464975467
0.93573044052290115352697538161
0.925067389189894564442716179759
0.91445894475657813898816851974
0.903905134754498287959973626405
0.893405986926166500668165421848
0.882961529221141052670466002928
0.872571789792178553099116369751
0.862236796991453909629718085192
0.851956579366847322522674784059
0.841731165658296951654950752846
0.831560584794215932079972046774
0.821444865887972444432643356351
0.811384038234431576459828806284
0.801378131306557741128595097442
0.791427174752076445168580071125
0.78153119839019422956378882518
0.771690232208375630444942065023
0.761904306359176035067493021471
0.752173451157129333113178281102
0.742497697075689288444390370391
0.732877074744223580690024053736
0.723311614945059489667397441389
0.713801348610580218665424120302
0.704346306820370875046873600028
0.694946520798413148489204018941
0.685602021910327748490442338978
0.67631284166066368353476071979
0.667079011690233484557087764013
0.657900563773493495082148645494
0.648777529815968369655128914067
0.639709941851718940942630812641
0.630697832040852634177229374361
0.62174123266707562545980793246
0.612840176135285957833621441984
0.60399469496920684601497054315
0.595204821809059417219359290386
0.586470589409274151670577907278
0.57779203063624030213446752294
0.569169178466092587190013052452
0.560602065982534467948368945888
0.552090726374697332565626606569
0.543635192935034927177449165496
0.53523549905725238582269775281
0.526891678234269225528133597182
0.518603764056215686006203376044
0.510371790208461806381532636514
0.502195790469678644017534352442
0.494075798709931052870705046868
0.486011848888801450864703660747
0.478003975053544017556926737382
0.470052211337268774874517439547
0.462156591957155014931864438018
0.454317151212693549914735070982
0.446533923483957269734113791141
0.43880694322989950362225002187
0.431136244986679692070833604518
0.423521863366015885502897943594
0.415963833053563595832106075811
0.408462188807320536601432730821
0.401016965456056796713675316928
0.3936281978977700018743031087
0.386295921098165026768321539918
0.379020170089157829692367585896
0.371800979967402989866293136741
0.364638385892844535960021290769
0.357532423087289662496320318189
0.350483126833004938733040117843
0.343490532471334622393872766026
0.336554675401340698209280755952
0.329675591078464268653208275002
0.32285331501320793152075670113
0.316087882769838786091253245287
0.309379329965111716564046192793
0.302727692267012608244786852527
0.296133005393521158601666260712
0.289595305111392951807720072202
0.283114627234960471740454194065
0.276691007624952734627135985584
0.270324482187333228606506707373
0.264015086872155853428674631534
0.257762857672438559337730664311
0.251567830623054389879289509962
0.245430041799639638950716079495
0.239349527317518837868184974491
0.233326323330646293564797985533
0.227360466030563904260532050492
0.22145199164537498406051554823
0.215600936438733832945669961313
0.209807336708850793521672996378
0.204071228787512540690996763376
0.198392649039117355110883496918
0.192771633859725135899910716645
0.187208219676121912559574919376
0.18170244294489862048733499383
0.176254340151543908775992262563
0.170863947809550753223275363862
0.165531302459536651617121950257
0.160256440668377182418428712717
0.155039399028352711935947824019
0.149880214156308038979462257701
0.144778922692824769789246176686
0.139735561301406219773933547282
0.134750166667674642247055762076
0.129822775498580587936399684032
0.124953424521624202551669640742
0.120142150484088273136356362454
0.115388990152282837300827087858
0.110693980310801172737018180703
0.106057157761786987652259550453
0.101478559324212635932175792343
0.0969582218331681839517420437752
0.0924961821391611590008368445087
0.0880924771074268122774084848897
0.083747143617248732329000030612
0.0794602185612896476931728569247
0.0752317388449322603006082741731
0.0710617413856299539625994495246
0.0669502631122672249684885488544
0.0628973409645296844695443355995
0.0589030118922834849249719413407
0.0549673128549640254343295862607
0.0510902808209737932796996981119
0.0472719527670892014516005093251
0.043512365677876284335879197799
0.0398115565451151160957241016922
0.0361695623672328185944720044464
0.0325864201487450279720435231307
0.0290621668997056912115684891796
0.0255968396351650662139944246344
0.0221904753746358010381132138688
0.0188431111415669700623807389958
0.0155547839628259468840075004997
0.0123255308681879957909105676418
0.00915538888983346562406418116829
0.00604439506185247179237416491654
0.00299258641975695411021731046238
0


==> anc/CG1qPS/GRCG1qPS.f <==
      REAL*8 FUNCTION GRCG1qPS(IO,X,AS,LQ,NF,FLAV)
*     --------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 CG1qPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CG1qPS/  CG1qPS(12,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1qPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCG1qPS'
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      T3  =0.0D0
      DO K=1,4
      T1  = T1   + CG1qPS(1,I1,K)*DX**(K-1)
      T2  = T2   + CG1qPS(2,I1,K)*DX**(K-1)
      T3  = T3   + CG1qPS(3,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T1+T2*LQ+T3*LQ**2) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      DO K=1,4
      T4  = T4   + CG1qPS(4,I1,K)*DX**(K-1)
      T5  = T5   + CG1qPS(5,I1,K)*DX**(K-1)
      T6  = T6   + CG1qPS(6,I1,K)*DX**(K-1)
      T7  = T7   + CG1qPS(7,I1,K)*DX**(K-1)
      T8  = T8   + CG1qPS(8,I1,K)*DX**(K-1)
      T9  = T9   + CG1qPS(9,I1,K)*DX**(K-1)
      T10 = T10  + CG1qPS(10,I1,K)*DX**(K-1)
      T11 = T11  + CG1qPS(11,I1,K)*DX**(K-1)
      T12 = T12  + CG1qPS(12,I1,K)*DX**(K-1)
      END DO
*
      G = AS**3*(T4*FLAV+T5*NF+T6*NF**2+T7*LQ*NF+T8*LQ*NF**2
     &    +T9*LQ**2*NF+T10*NF**2*LQ**2+T11*LQ**3*NF
     &    +T12*LQ**3*NF**2)
*
200   CONTINUE
*
      GRCG1qPS= G
*
      RETURN
      END


==> anc/CG1qPS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CG1qPS/SXCG1qPS.f <==
      REAL*8 FUNCTION SXCG1qPS(IO,z,as,LQ,NF,flav)
*     -------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXC2gS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=8*w(2)
      w(3)=w(4) - w(3)
      w(3)=LQ*w(3)
      w(5)=z2*w(4)
      w(3)=2*w(3) - 43*w(2) + w(5)
      w(5)= - 10.D0/3.D0*w(1) - 29
      w(2)=w(2)*w(5)
      w(4)=LQ*w(4)
      w(2)=w(4) + w(2)
      w(2)=w(1)*w(2)
      w(2)=2*w(3) + w(2)
*
      G = 4.D0/3.D0*NF*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=14*w(2) - w(3)
      w(4)=LQ*w(4)
      w(4)= - 223.D0/3.D0*w(2) + w(4)
      w(4)=LQ*w(4)
      w(5)=w(2)*z3
      w(6)=w(2)*z2
      w(4)=w(5) - 17.D0/3.D0*w(6) + 3836.D0/27.D0*w(2) + w(4)
      w(4)=NF*w(4)
      w(7)= - 2021*w(2) + 152*w(3)
      w(7)=LQ*w(7)
      w(7)= - 5402.D0/15.D0*w(6) + 16904.D0/3.D0*w(2) + w(7)
      w(7)=z2*w(7)
      w(8)= - 611*w(2) + 175.D0/3.D0*w(3)
      w(9)=2*LQ
      w(8)=w(8)*w(9)
      w(8)=21583.D0/3.D0*w(2) + w(8)
      w(8)=LQ*w(8)
      w(7)=w(7) - 404519.D0/27.D0*w(2) + w(8)
      w(8)=153*w(2) - 76.D0/3.D0*w(3)
      w(8)=z3*w(8)
      w(4)=4.D0/27.D0*w(4) + 1.D0/9.D0*w(7) + 2*w(8)
      w(7)=4*NF
      w(4)=w(4)*w(7)
      w(8)=4670.D0/3.D0*w(2) - 323*w(3)
      w(8)=z2*w(8)
      w(10)= - 53.D0/3.D0 + w(9)
      w(9)=w(9)*w(10)
      w(9)=2359.D0/27.D0 + w(9)
      w(9)=w(2)*w(9)
      w(9)= - 4.D0/3.D0*w(6) + w(9)
      w(9)=NF*w(9)
      w(8)=w(8) + w(9)
      w(9)= - 19*w(2) + 22.D0/27.D0*w(3)
      w(10)=4*LQ
      w(9)=w(9)*w(10)
      w(9)=4705.D0/9.D0*w(2) + w(9)
      w(9)=LQ*w(9)
      w(5)=2632.D0/27.D0*w(5) - 105767.D0/81.D0*w(2) + w(9) + 2.D0/9.D0
     & *w(8)
      w(5)=NF*w(5)
      w(8)=457.D0/27.D0 - w(10)
      w(8)=NF*w(8)
      w(8)=w(8) - 11012.D0/9.D0
      w(8)=w(2)*w(8)
      w(9)=1151.D0/3.D0*w(2) - 32*w(3)
      w(9)=LQ*w(9)
      w(6)=1438.D0/9.D0*w(6) + w(9) + w(8)
      w(6)=w(6)*w(7)
      w(7)=46.D0/3.D0*NF - 4939.D0/3.D0
      w(7)=w(2)*w(7)
      w(3)=304*w(3) + w(7)
      w(2)=w(1)*w(2)
      w(2)=1.D0/3.D0*w(3) - 26*w(2)
      w(2)=w(1)*NF*w(2)
      w(2)=w(6) + w(2)
      w(2)=w(1)*w(2)
      w(2)=2*w(5) + 1.D0/9.D0*w(2)
      w(2)=w(1)*w(2)
      w(2)=w(4) + w(2)
*
      G = 4*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXCG1qPS = G
*
      RETURN
      END


==> anc/CG1qPS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CG1qPS/delta.m <==
as^3*flav*(160/9 + (400*z2)/9 - (16*z2^2)/9 + (560*z3)/27 - (3200*z5)/27)


==> anc/CG1qPS/large-x.m <==
0


==> anc/CG1qPS/outg.f <==
      REAL*8 w(10)

      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*LQ
      w(4)=14*w(2) - w(3)
      w(4)=LQ*w(4)
      w(4)= - 223.D0/3.D0*w(2) + w(4)
      w(4)=LQ*w(4)
      w(5)=w(2)*z3
      w(6)=w(2)*z2
      w(4)=w(5) - 17.D0/3.D0*w(6) + 3836.D0/27.D0*w(2) + w(4)
      w(4)=NF*w(4)
      w(7)= - 2021*w(2) + 152*w(3)
      w(7)=LQ*w(7)
      w(7)= - 5402.D0/15.D0*w(6) + 16904.D0/3.D0*w(2) + w(7)
      w(7)=z2*w(7)
      w(8)= - 611*w(2) + 175.D0/3.D0*w(3)
      w(9)=2*LQ
      w(8)=w(8)*w(9)
      w(8)=21583.D0/3.D0*w(2) + w(8)
      w(8)=LQ*w(8)
      w(7)=w(7) - 404519.D0/27.D0*w(2) + w(8)
      w(8)=153*w(2) - 76.D0/3.D0*w(3)
      w(8)=z3*w(8)
      w(4)=4.D0/27.D0*w(4) + 1.D0/9.D0*w(7) + 2*w(8)
      w(7)=4*NF
      w(4)=w(4)*w(7)
      w(8)=4670.D0/3.D0*w(2) - 323*w(3)
      w(8)=z2*w(8)
      w(10)= - 53.D0/3.D0 + w(9)
      w(9)=w(9)*w(10)
      w(9)=2359.D0/27.D0 + w(9)
      w(9)=w(2)*w(9)
      w(9)= - 4.D0/3.D0*w(6) + w(9)
      w(9)=NF*w(9)
      w(8)=w(8) + w(9)
      w(9)= - 19*w(2) + 22.D0/27.D0*w(3)
      w(10)=4*LQ
      w(9)=w(9)*w(10)
      w(9)=4705.D0/9.D0*w(2) + w(9)
      w(9)=LQ*w(9)
      w(5)=2632.D0/27.D0*w(5) - 105767.D0/81.D0*w(2) + w(9) + 2.D0/9.D0
     & *w(8)
      w(5)=NF*w(5)
      w(8)=457.D0/27.D0 - w(10)
      w(8)=NF*w(8)
      w(8)=w(8) - 11012.D0/9.D0
      w(8)=w(2)*w(8)
      w(9)=1151.D0/3.D0*w(2) - 32*w(3)
      w(9)=LQ*w(9)
      w(6)=1438.D0/9.D0*w(6) + w(9) + w(8)
      w(6)=w(6)*w(7)
      w(7)=46.D0/3.D0*NF - 4939.D0/3.D0
      w(7)=w(2)*w(7)
      w(3)=304*w(3) + w(7)
      w(2)=w(1)*w(2)
      w(2)=1.D0/3.D0*w(3) - 26*w(2)
      w(2)=w(1)*NF*w(2)
      w(2)=w(6) + w(2)
      w(2)=w(1)*w(2)
      w(2)=2*w(5) + 1.D0/9.D0*w(2)
      w(2)=w(1)*w(2)
      w(2)=w(4) + w(2)

      G = 4*AS3*w(2)*w(1)


==> anc/CG1qPS/plus.m <==
0


==> anc/CG1qPS/small-x.m <==
as^2*((16*LQ^2*NF*Log[z])/3 + LQ*NF*((-128*Log[z])/3 - (32*Log[z]^2)/3) + 
   NF*((344*Log[z])/3 - (64*z2*Log[z])/3 + (116*Log[z]^2)/3 + 
     (40*Log[z]^3)/9)) + 
 as^3*(NF^2*((-245504*Log[z])/729 + (1088*z2*Log[z])/81 - (64*z3*Log[z])/27 - 
     (37744*Log[z]^2)/243 + (64*z2*Log[z]^2)/27 - (7312*Log[z]^3)/243 - 
     (184*Log[z]^4)/81) + NF*((6472304*Log[z])/243 - (270464*z2*Log[z])/27 + 
     (86432*z2^2*Log[z])/135 - 4896*z3*Log[z] + (846136*Log[z]^2)/81 - 
     (74720*z2*Log[z]^2)/27 - (21056*z3*Log[z]^2)/27 + (176192*Log[z]^3)/81 - 
     (23008*z2*Log[z]^3)/81 + (19756*Log[z]^4)/81 + (104*Log[z]^5)/9) + 
   LQ^3*((64*NF^2*Log[z])/27 + NF*((-5600*Log[z])/27 - (704*Log[z]^2)/27)) + 
   LQ^2*(NF^2*((-896*Log[z])/27 - (64*Log[z]^2)/9) + 
     NF*((19552*Log[z])/9 - (2432*z2*Log[z])/9 + 608*Log[z]^2 + 
       (512*Log[z]^3)/9)) + 
   LQ*(NF^2*((14272*Log[z])/81 + (1696*Log[z]^2)/27 + (64*Log[z]^3)/9) + 
     NF*((-345328*Log[z])/27 + (32336*z2*Log[z])/9 + (2432*z3*Log[z])/3 - 
       (37640*Log[z]^2)/9 + (5168*z2*Log[z]^2)/9 - (18416*Log[z]^3)/27 - 
       (1216*Log[z]^4)/27))) + 
 z^2*(as^2*((-16*LQ^2*NF*Log[z])/3 + LQ*NF*((128*Log[z])/3 + 
       (32*Log[z]^2)/3) + NF*((-344*Log[z])/3 + (64*z2*Log[z])/3 - 
       (116*Log[z]^2)/3 - (40*Log[z]^3)/9)) + 
   as^3*(NF^2*((245504*Log[z])/729 - (1088*z2*Log[z])/81 + 
       (64*z3*Log[z])/27 + (37744*Log[z]^2)/243 - (64*z2*Log[z]^2)/27 + 
       (7312*Log[z]^3)/243 + (184*Log[z]^4)/81) + 
     NF*((-6472304*Log[z])/243 + (270464*z2*Log[z])/27 - 
       (86432*z2^2*Log[z])/135 + 4896*z3*Log[z] - (846136*Log[z]^2)/81 + 
       (74720*z2*Log[z]^2)/27 + (21056*z3*Log[z]^2)/27 - 
       (176192*Log[z]^3)/81 + (23008*z2*Log[z]^3)/81 - (19756*Log[z]^4)/81 - 
       (104*Log[z]^5)/9) + LQ^3*((-64*NF^2*Log[z])/27 + 
       NF*((5600*Log[z])/27 + (704*Log[z]^2)/27)) + 
     LQ^2*(NF^2*((896*Log[z])/27 + (64*Log[z]^2)/9) + 
       NF*((-19552*Log[z])/9 + (2432*z2*Log[z])/9 - 608*Log[z]^2 - 
         (512*Log[z]^3)/9)) + 
     LQ*(NF^2*((-14272*Log[z])/81 - (1696*Log[z]^2)/27 - (64*Log[z]^3)/9) + 
       NF*((345328*Log[z])/27 - (32336*z2*Log[z])/9 - (2432*z3*Log[z])/3 + 
         (37640*Log[z]^2)/9 - (5168*z2*Log[z]^2)/9 + (18416*Log[z]^3)/27 + 
         (1216*Log[z]^4)/27))))


==> anc/CG1qPS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CG1qPS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = as^2*((16*LQ^2*NF*Log(z))/3 + LQ*NF*((-128*Log(z))/3 - (32*Log(z)^2)/3) + 
   NF*((344*Log(z))/3 - (64*z2*Log(z))/3 + (116*Log(z)^2)/3 + 
     (40*Log(z)^3)/9)) + 
 as^3*(NF^2*((-245504*Log(z))/729 + (1088*z2*Log(z))/81 - (64*z3*Log(z))/27 - 
     (37744*Log(z)^2)/243 + (64*z2*Log(z)^2)/27 - (7312*Log(z)^3)/243 - 
     (184*Log(z)^4)/81) + NF*((6472304*Log(z))/243 - (270464*z2*Log(z))/27 + 
     (86432*z2^2*Log(z))/135 - 4896*z3*Log(z) + (846136*Log(z)^2)/81 - 
     (74720*z2*Log(z)^2)/27 - (21056*z3*Log(z)^2)/27 + (176192*Log(z)^3)/81 - 
     (23008*z2*Log(z)^3)/81 + (19756*Log(z)^4)/81 + (104*Log(z)^5)/9) + 
   LQ^3*((64*NF^2*Log(z))/27 + NF*((-5600*Log(z))/27 - (704*Log(z)^2)/27)) + 
   LQ^2*(NF^2*((-896*Log(z))/27 - (64*Log(z)^2)/9) + 
     NF*((19552*Log(z))/9 - (2432*z2*Log(z))/9 + 608*Log(z)^2 + 
       (512*Log(z)^3)/9)) + 
   LQ*(NF^2*((14272*Log(z))/81 + (1696*Log(z)^2)/27 + (64*Log(z)^3)/9) + 
     NF*((-345328*Log(z))/27 + (32336*z2*Log(z))/9 + (2432*z3*Log(z))/3 - 
       (37640*Log(z)^2)/9 + (5168*z2*Log(z)^2)/9 - (18416*Log(z)^3)/27 - 
       (1216*Log(z)^4)/27))) + 
 z^2*(as^2*((-16*LQ^2*NF*Log(z))/3 + LQ*NF*((128*Log(z))/3 + 
       (32*Log(z)^2)/3) + NF*((-344*Log(z))/3 + (64*z2*Log(z))/3 - 
       (116*Log(z)^2)/3 - (40*Log(z)^3)/9)) + 
   as^3*(NF^2*((245504*Log(z))/729 - (1088*z2*Log(z))/81 + 
       (64*z3*Log(z))/27 + (37744*Log(z)^2)/243 - (64*z2*Log(z)^2)/27 + 
       (7312*Log(z)^3)/243 + (184*Log(z)^4)/81) + 
     NF*((-6472304*Log(z))/243 + (270464*z2*Log(z))/27 - 
       (86432*z2^2*Log(z))/135 + 4896*z3*Log(z) - (846136*Log(z)^2)/81 + 
       (74720*z2*Log(z)^2)/27 + (21056*z3*Log(z)^2)/27 - 
       (176192*Log(z)^3)/81 + (23008*z2*Log(z)^3)/81 - (19756*Log(z)^4)/81 - 
       (104*Log(z)^5)/9) + LQ^3*((-64*NF^2*Log(z))/27 + 
       NF*((5600*Log(z))/27 + (704*Log(z)^2)/27)) + 
     LQ^2*(NF^2*((896*Log(z))/27 + (64*Log(z)^2)/9) + 
       NF*((-19552*Log(z))/9 + (2432*z2*Log(z))/9 - 608*Log(z)^2 - 
         (512*Log(z)^3)/9)) + 
     LQ*(NF^2*((-14272*Log(z))/81 - (1696*Log(z)^2)/27 - (64*Log(z)^3)/9) + 
       NF*((345328*Log(z))/27 - (32336*z2*Log(z))/9 - (2432*z3*Log(z))/3 + 
         (37640*Log(z)^2)/9 - (5168*z2*Log(z)^2)/9 + (18416*Log(z)^3)/27 + 
         (1216*Log(z)^4)/27))));
*    
   id as^3=AS3;
*  id as=0;
*  id as^3=0;
*   id as^2=AS2;
*   id AS3=0;
   id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CG1qPS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Wed Jan 21 16:24:47 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = as^2*((16*LQ^2*NF*Log(z))/3 + LQ*NF*((-128*Log(z))/3 - (32*Log(z)^2)
    /3) + 
       NF*((344*Log(z))/3 - (64*z2*Log(z))/3 + (116*Log(z)^2)/3 + 
         (40*Log(z)^3)/9)) + 
     as^3*(NF^2*((-245504*Log(z))/729 + (1088*z2*Log(z))/81 - (64*z3*Log(z))/27 - 
         (37744*Log(z)^2)/243 + (64*z2*Log(z)^2)/27 - (7312*Log(z)^3)/243 - 
         (184*Log(z)^4)/81) + NF*((6472304*Log(z))/243 - (270464*z2*Log(z))/27 + 
         (86432*z2^2*Log(z))/135 - 4896*z3*Log(z) + (846136*Log(z)^2)/81 - 
         (74720*z2*Log(z)^2)/27 - (21056*z3*Log(z)^2)/27 + (176192*Log(z)^3)/81 - 
         (23008*z2*Log(z)^3)/81 + (19756*Log(z)^4)/81 + (104*Log(z)^5)/9) + 
       LQ^3*((64*NF^2*Log(z))/27 + NF*((-5600*Log(z))/27 - (704*Log(z)^2)/27)) + 
       LQ^2*(NF^2*((-896*Log(z))/27 - (64*Log(z)^2)/9) + 
         NF*((19552*Log(z))/9 - (2432*z2*Log(z))/9 + 608*Log(z)^2 + 
           (512*Log(z)^3)/9)) + 
       LQ*(NF^2*((14272*Log(z))/81 + (1696*Log(z)^2)/27 + (64*Log(z)^3)/9) + 
         NF*((-345328*Log(z))/27 + (32336*z2*Log(z))/9 + (2432*z3*Log(z))/3 - 
           (37640*Log(z)^2)/9 + (5168*z2*Log(z)^2)/9 - (18416*Log(z)^3)/27 - 
           (1216*Log(z)^4)/27))) + 
     z^2*(as^2*((-16*LQ^2*NF*Log(z))/3 + LQ*NF*((128*Log(z))/3 + 
           (32*Log(z)^2)/3) + NF*((-344*Log(z))/3 + (64*z2*Log(z))/3 - 
           (116*Log(z)^2)/3 - (40*Log(z)^3)/9)) + 
       as^3*(NF^2*((245504*Log(z))/729 - (1088*z2*Log(z))/81 + 
           (64*z3*Log(z))/27 + (37744*Log(z)^2)/243 - (64*z2*Log(z)^2)/27 + 
           (7312*Log(z)^3)/243 + (184*Log(z)^4)/81) + 
         NF*((-6472304*Log(z))/243 + (270464*z2*Log(z))/27 - 
           (86432*z2^2*Log(z))/135 + 4896*z3*Log(z) - (846136*Log(z)^2)/81 + 
           (74720*z2*Log(z)^2)/27 + (21056*z3*Log(z)^2)/27 - 
           (176192*Log(z)^3)/81 + (23008*z2*Log(z)^3)/81 - (19756*Log(z)^4)/81 - 
           (104*Log(z)^5)/9) + LQ^3*((-64*NF^2*Log(z))/27 + 
           NF*((5600*Log(z))/27 + (704*Log(z)^2)/27)) + 
         LQ^2*(NF^2*((896*Log(z))/27 + (64*Log(z)^2)/9) + 
           NF*((-19552*Log(z))/9 + (2432*z2*Log(z))/9 - 608*Log(z)^2 - 
             (512*Log(z)^3)/9)) + 
         LQ*(NF^2*((-14272*Log(z))/81 - (1696*Log(z)^2)/27 - (64*Log(z)^3)/9) + 
           NF*((345328*Log(z))/27 - (32336*z2*Log(z))/9 - (2432*z3*Log(z))/3 + 
             (37640*Log(z)^2)/9 - (5168*z2*Log(z)^2)/9 + (18416*Log(z)^3)/27 + 
             (1216*Log(z)^4)/27))));
    *    
       id as^3=AS3;
    *  id as=0;
    *  id as^3=0;
    *   id as^2=AS2;
    *   id AS3=0;
       id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         74
               G         Terms in output =         74
                         Bytes used      =       3276
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.03 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.03 sec out of 0.03 sec


==> anc/CG1qPS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CLgS/CLgS.dat <==
   0.0000000000000000     
   7.9999999999999716     
  -7.9999999439307139     
  -2.7509399647129840E-002
   7.9999919999999994E-006
   7.9999840000000004     
  -8.0000000264589133     
 -0.17928284359188906     
   8.6510518992947431E-006
   7.9999826978774840     
  -8.0000000702304561     
  0.63279171570250559     
   9.3550966636729032E-006
   7.9999812897847882     
  -7.9999999031624442     
 -0.10691686040369286     
   1.0116438322024362E-005
   7.9999797670977815     
  -7.9999999336876160     
 -0.49772672843643651     
   1.0939739824184475E-005
   7.9999781204904403     
  -8.0000000873552075     
   6.6611512774827381E-002
   1.1830043599233328E-005
   7.9999763398778052     
  -8.0000000651159624     
  0.57474810245876728     
   1.2792802437847086E-005
   7.9999744143542113     
  -7.9999998576113933     
 -0.55932129636727979     
   1.3833912887822338E-005
   7.9999723321263891     
  -8.0000000759803385     
  0.18196390914278673     
   1.4959751367282657E-005
   7.9999700804413161     
  -7.9999999991568220     
  -3.0017358773235050E-002
   1.6177213216716890E-005
   7.9999676455081383     
  -8.0000000128612463     
  -6.1117542816990804E-003
   1.7493754928992458E-005
   7.9999650124136261     
  -8.0000000158786513     
  0.22910388651254948     
   1.8917439815944659E-005
   7.9999621650309090     
  -7.9999998935636913     
 -0.33754301266417375     
   2.0456987391183280E-005
   7.9999590859206071     
  -8.0000000884384725     
  0.11260765385172426     
   2.2121826771509596E-005
   7.9999557562241028     
  -8.0000000181354771     
   4.6668442630446789E-002
   2.3922154423939303E-005
   7.9999521555480726     
  -7.9999999866283638     
   5.8188938091140154E-002
   2.5868996611930088E-005
   7.9999482618394797     
  -7.9999999441463441     
 -0.18583383391497146     
   2.7974276923179653E-005
   7.9999440512505089     
  -8.0000000908594480     
  0.25947572910395167     
   3.0250889292466343E-005
   7.9999394979926421     
  -7.9999998693357162     
 -0.32121771547962202     
   3.2712776966640603E-005
   7.9999345741785302     
  -8.0000001658887747     
  0.28926475509934507     
   3.5375017895246441E-005
   7.9999292496513412     
  -7.9999998771016418     
 -0.11818617950315272     
   3.8253917069580710E-005
   7.9999234918000424     
  -8.0000000046951012     
  -4.1572572973169984E-002
   4.1367106375523670E-005
   7.9999172653594375     
  -8.0000000532293178     
   5.7113439733756544E-002
   4.4733652571457775E-005
   7.9999105321945647     
  -7.9999999811254039     
  -5.1284798709915359E-003
   4.8374174052312495E-005
   7.9999032510668755     
  -7.9999999881268637     
  -2.2863800561896547E-002
   5.2310967114535623E-005
   7.9998953773816499     
  -8.0000000218810570     
   4.0519327035862335E-002
   5.6568142494923804E-005
   7.9998868629150186     
  -7.9999999571934719     
  -6.0534551020232440E-002
   6.1171773019100826E-005
   7.9998776555184490     
  -8.0000000616995255     
   6.5857595729458249E-002
   6.6150053263396293E-005
   7.9998676987994948     
  -7.9999999387509799     
  -5.4219102820876434E-002
   7.1533472207362304E-005
   7.9998569317763089     
  -8.0000000482094187     
   3.6609400115832254E-002
   7.7354999933620800E-005
   7.9998452885041491     
  -7.9999999682869420     
  -1.9046152376028865E-002
   8.3650289517642703E-005
   7.9998326976715939     
  -8.0000000132507392     
   6.2909487647107827E-003
   9.0457895342944565E-005
   7.9998190821636097     
  -7.9999999971905265     
  -5.9619295089583446E-003
   9.7819509177615550E-005
   7.9998043585894116     
  -8.0000000136494478     
   1.3224290605311774E-002
   1.0578021545666654E-004
   7.9997884367716514     
  -7.9999999741704331     
  -1.7152359951346972E-002
   1.1438876733208499E-004
   7.9997712191940424     
  -8.0000000295433242     
   1.6976305504913195E-002
   1.2369788517939710E-004
   7.9997526004042294     
  -7.9999999702786502     
  -1.4094848857207142E-002
   1.3376457938675261E-004
   7.9997324663678420     
  -8.0000000234885622     
   9.9525823161161313E-003
   1.4465049940088977E-004
   7.9997106937700648     
  -7.9999999828585180     
  -6.4319369278031460E-003
   1.5642231116470945E-004
   7.9996871492604527     
  -8.0000000112529186     
   3.1034478593590484E-003
   1.6915210525455580E-004
   7.9996616886360732     
  -7.9999999964374702     
   1.6631250961850796E-004
   1.8291783821272018E-004
   7.9996341559584652     
  -7.9999999955789027     
  -2.5909881790070572E-003
   1.9780380977328286E-004
   7.9996043825983802     
  -8.0000000100431077     
   3.2224692695584575E-003
   2.1390117889841232E-004
   7.9995721862031584     
  -7.9999999905896271     
  -3.1047775867726534E-003
   2.3130852177897008E-004
   7.9995373695797527     
  -8.0000000108579776     
   3.7098094108396259E-003
   2.5013243520915064E-004
   7.9994997194870479     
  -7.9999999846689782     
  -3.1482307271520423E-003
   2.7048818902145803E-004
   7.9994590053297747     
  -8.0000000087022709     
   7.0542771604666847E-004
   2.9250043156724370E-004
   7.9994149777461638     
  -8.0000000028788438     
   9.8223586591313192E-004
   3.1630395255110048E-004
   7.9993673670808692     
  -7.9999999941104241     
  -1.0588864573382712E-003
   3.4204450787655348E-004
   7.9993158817331365     
  -8.0000000043323869     
   4.5669101869238939E-004
   3.6987971153780279E-004
   7.9992602063709999     
  -7.9999999995649302     
   3.1100528017176366E-004
   3.9997999999999998E-004
   7.9992000000000045     
  -7.9999999960540862     
  -5.0839351566893940E-004
   4.3252967495110875E-004
   7.9991348938745714     
  -8.0000000022602489     
   5.6699394142162303E-006
   4.6772803078442448E-004
   7.9990644892396494     
  -8.0000000021854003     
   5.0255085675545038E-004
   5.0579057368512566E-004
   7.9989883548885210     
  -7.9999999950113914     
  -7.2501393250235966E-004
   5.4695033974983670E-004
   7.9989060245216033     
  -8.0000000062033898     
   6.6034810432782302E-004
   5.9145932016836775E-004
   7.9988169938906886     
  -7.9999999951800387     
  -3.8685103443711767E-004
   6.3959000214508326E-004
   7.9987207177105191     
  -8.0000000021633895     
   1.6124716156100188E-004
   6.9163703493751961E-004
   7.9986166063189952     
  -7.9999999990157029     
  -1.0349681982057661E-004
   7.4791903114601035E-004
   7.9985040220658323     
  -8.0000000012004744     
   9.0776236995031021E-005
   8.0878051420454748E-004
   7.9983822754070335     
  -7.9999999991282795     
  -1.8948385516849839E-006
   8.7459402390464348E-004
   7.9982506206817003     
  -7.9999999991750546     
  -1.2847660785098318E-004
   9.4576239273558933E-004
   7.9981082515450090     
  -8.0000000026046365     
   1.7333063311960703E-004
   1.0227212068516884E-003
   7.9979542960297429     
  -7.9999999976011598     
  -1.0618426561961827E-004
   1.1059414665855823E-003
   7.9977878112056322     
  -8.0000000009157972     
   3.2836145427040773E-005
   1.1959324626229363E-003
   7.9976077774041938     
  -7.9999999998073701     
  -1.1172706427315923E-005
   1.2932448852441966E-003
   7.9974130919736899     
  -8.0000000002152127     
   2.2622946209979670E-005
   1.3984741854310247E-003
   7.9972025625256169     
  -7.9999999993221884     
  -3.8077471849821166E-005
   1.5122642081360220E-003
   7.9969748996317147     
  -8.0000000009475940     
   2.7683870960644561E-005
   1.6353111196326295E-003
   7.9967287089266463     
  -7.9999999996696847     
   5.5059741645729494E-006
   1.7683676526063692E-003
   7.9964624825679458     
  -7.9999999993948414     
  -3.4982410260693288E-005
   1.9122476945281467E-003
   7.9961745900008347     
  -8.0000000012831869     
   3.8911250356598253E-005
   2.0678312468750577E-003
   7.9958632679717470     
  -7.9999999990118251     
  -1.5636285135293476E-005
   2.2360697849445185E-003
   7.9955266097288389     
  -7.9999999999988400     
  -5.7461122879633587E-006
   2.4179920503546899E-003
   7.9951625533436577     
  -8.0000000003910738     
   6.8712608481812685E-006
   2.6147103108498707E-003
   7.9947688690826277     
  -7.9999999998838653     
  -3.6668471579209708E-008
   2.8274271247461899E-003
   7.9943431457505083     
  -7.9999999998867928     
  -4.7602537977883335E-006
   3.0574426502736210E-003
   7.9938827759225477     
  -8.0000000002976943     
   9.7292652446079984E-006
   3.3061625432087788E-003
   7.9933849399748915     
  -7.9999999993895239     
  -1.0863658304445978E-005
   3.5751064895634915E-003
   7.9928465888151585     
  -8.0000000004861107     
   7.2366625353243516E-006
   3.8659174237116872E-003
   7.9922644252077442     
  -7.9999999996961879     
  -5.9690898159029576E-006
   4.1803714862172067E-003
   7.9916348835792688     
  -8.0000000004007745     
   4.0145758474339602E-006
   4.5203887797836727E-003
   7.9909541081804933     
  -7.9999999998883311     
   1.4727924930951547E-006
   4.8880449862009163E-003
   7.9902179294711146     
  -7.9999999996850368     
  -3.1468540533139036E-006
   5.2855839119272012E-003
   7.9894218385824738     
  -8.0000000001547580     
  -1.1564244982023379E-007
   5.7154310350394011E-003
   7.9885609597022347     
  -8.0000000001734257     
   1.4954118655469068E-006
   6.1802081317208846E-003
   7.9876300202115518     
  -7.9999999999123990     
  -9.7572226857291183E-007
   6.6827490662554456E-003
   7.9866233183918025     
  -8.0000000000965734     
   2.7940284882994116E-006
   7.2261168346707139E-003
   7.9855346885033818     
  -7.9999999995262616     
  -4.4957936416411170E-006
   7.8136219587405988E-003
   7.9843574630223388     
  -8.0000000005186163     
   2.6984724324174310E-006
   8.4488423340263481E-003
   7.9830844318039675     
  -7.9999999998745093     
  -7.9071354006082532E-007
   9.1356446430206142E-003
   7.9817077979228932     
  -8.0000000000786073     
   1.4244857602958706E-006
   9.8782074522662505E-003
   7.9802191299191536     
  -7.9999999996809974     
  -2.0879186322267734E-006
   1.0681046120555858E-002
   7.9786093101581530     
  -8.0000000003112177     
   1.2885050362469225E-006
   1.1549039653978473E-002
   7.9768684789880098     
  -7.9999999998906421     
  -2.0054429571501273E-007
   1.2487459652659880E-002
   7.9749859743522409     
  -7.9999999999614282     
  -2.0312012684231393E-007
   1.3502001503528462E-002
   7.9729502664877545     
  -8.0000000000389573     
  -6.8017664624683747E-008
   1.4598817983305911E-002
   7.9707488873087735     
  -8.0000000000670326     
   3.5598275655334696E-007
   1.5784555446136512E-002
   7.9683683540436014     
  -7.9999999999081393     
  -5.2261145160588431E-008
   1.7066392780780933E-002
   7.9657940866567296     
  -7.9999999999333653     
  -4.5760568895100964E-007
   1.8452083333044610E-002
   7.9630103185505536     
  -8.0000000001722142     
   3.4153898018581090E-007
   1.9949999999999999E-002
   7.9599999999999724     
  -7.9999999999794387     
  -3.5901948081118462E-009
   3.9800000000000002E-002
   7.9200000000000079     
  -8.0000000000063647     
   1.2109424574191509E-009
   5.9549999999999999E-002
   7.8799999999999990     
  -7.9999999999972831     
  -6.8425265453697638E-010
   7.9200000000000007E-002
   7.8399999999999999     
  -8.0000000000024158     
   6.7448269192027500E-010
   9.8750000000000004E-002
   7.7999999999999998     
  -7.9999999999973568     
  -7.3612227424746421E-010
  0.11820000000000000     
   7.7599999999999998     
  -8.0000000000028777     
   5.6612492471685931E-010
  0.13755000000000001     
   7.7199999999999953     
  -7.9999999999986313     
   3.4816594052244928E-011
  0.15679999999999999     
   7.6800000000000033     
  -7.9999999999983702     
  -5.6754601018838033E-010
  0.17595000000000000     
   7.6400000000000006     
  -8.0000000000026272     
   5.3521631571129495E-010
  0.19500000000000001     
   7.5999999999999979     
  -7.9999999999986127     
   1.3073986337985851E-010
  0.21395000000000000     
   7.5600000000000067     
  -7.9999999999976321     
  -1.0624390256452904E-009
  0.23280000000000001     
   7.5199999999999987     
  -8.0000000000056009     
   7.1374017807102002E-010
  0.25155000000000000     
   7.4799999999999844     
  -8.0000000000002469     
   1.6214585230045472E-009
  0.27020000000000000     
   7.4400000000000137     
  -7.9999999999880860     
  -3.9399594697897630E-009
  0.28875000000000001     
   7.3999999999999995     
  -8.0000000000176357     
   4.0484948726771075E-009
  0.30719999999999997     
   7.3599999999999870     
  -7.9999999999872724     
  -1.8697932091527020E-009
  0.32555000000000001     
   7.3200000000000154     
  -8.0000000000012967     
  -4.1584513610359941E-010
  0.34379999999999999     
   7.2800000000000011     
  -8.0000000000044142     
   5.4942717042649695E-010
  0.36194999999999999     
   7.2399999999999896     
  -8.0000000000002949     
   1.4951595517231896E-009
  0.38000000000000000     
   7.2000000000000162     
  -7.9999999999890807     
  -3.4123814884878878E-009
  0.39795000000000003     
   7.1600000000000064     
  -8.0000000000146727     
   2.3488766487389491E-009
  0.41580000000000000     
   7.1199999999999770     
  -7.9999999999970566     
   7.0521366524189881E-010
  0.43354999999999999     
   7.0800000000000054     
  -7.9999999999917675     
  -2.0536461420306333E-009
  0.45119999999999999     
   7.0400000000000080     
  -8.0000000000071694     
   1.2573053709274962E-009
  0.46875000000000000     
   6.9999999999999956     
  -7.9999999999977405     
   1.5969447986208239E-010
  0.48620000000000002     
   6.9600000000000097     
  -7.9999999999965423     
  -1.8964385617437057E-009
  0.50355000000000005     
   6.9199999999999919     
  -8.0000000000107647     
   3.8735237239961829E-009
  0.52080000000000004     
   6.8800000000000106     
  -7.9999999999817142     
  -3.9523939676655755E-009
  0.53795000000000004     
   6.8400000000000274     
  -8.0000000000113580     
  -2.8475000135585989E-010
  0.55500000000000005     
   6.7999999999999661     
  -8.0000000000134932     
   4.1131542616312766E-009
  0.57194999999999996     
   6.7599999999999749     
  -7.9999999999826441     
  -1.9552359731278540E-009
  0.58879999999999999     
   6.7200000000000255     
  -7.9999999999973088     
  -3.3979929980887362E-009
  0.60555000000000003     
   6.6799999999999748     
  -8.0000000000227942     
   8.4416029721978620E-009
  0.62219999999999998     
   6.6400000000000192     
  -7.9999999999594813     
  -1.0207479306245707E-008
  0.63875000000000004     
   6.6000000000000307     
  -8.0000000000360370     
   6.2410521195488342E-009
  0.65520000000000000     
   6.5599999999999676     
  -7.9999999999892299     
  -1.6651569012537933E-009
  0.67154999999999998     
   6.5199999999999898     
  -8.0000000000017177     
   5.6239457535411878E-010
  0.68779999999999997     
   6.4799999999999924     
  -7.9999999999975007     
  -7.2652994731470182E-010
  0.70394999999999996     
   6.4399999999999906     
  -8.0000000000029488     
   2.3424817641171082E-009
  0.71999999999999997     
   6.4000000000000199     
  -7.9999999999853806     
  -3.1178615245153341E-009
  0.73594999999999999     
   6.3600000000000350     
  -8.0000000000087645     
  -9.5585761528127395E-010
  0.75180000000000002     
   6.3199999999999728     
  -8.0000000000159339     
   5.3960391710461359E-009
  0.76754999999999995     
   6.2799999999999949     
  -7.9999999999754632     
  -6.4174443537012791E-009
  0.78320000000000001     
   6.2399999999999967     
  -8.0000000000235936     
   6.0627058928730490E-009
  0.79874999999999996     
   6.1999999999999922     
  -7.9999999999781242     
  -3.6218139598531674E-009
  0.81420000000000003     
   6.1600000000000339     
  -8.0000000000052864     
  -4.0429881664749887E-010
  0.82955000000000001     
   6.1200000000000001     
  -8.0000000000083205     
   1.5436540934388162E-009
  0.84480000000000000     
   6.0799999999999876     
  -7.9999999999967422     
  -3.5207392556912933E-010
  0.85994999999999999     
   6.0399999999999974     
  -7.9999999999993827     
  -1.3553602684623898E-010
  0.87500000000000000     
   5.9999999999999973     
  -8.0000000000003997     
   8.9332985453438513E-010
  0.88995000000000002     
   5.9600000000000124     
  -7.9999999999936993     
  -3.4367175771876617E-009
  0.90480000000000005     
   5.9199999999999795     
  -8.0000000000194742     
   5.7479354609313255E-009
  0.91954999999999998     
   5.8799999999999901     
  -7.9999999999763656     
  -5.3441695513356486E-009
  0.93420000000000003     
   5.8400000000000079     
  -8.0000000000164455     
   1.4171774864735186E-009
  0.94874999999999998     
   5.7999999999999519     
  -8.0000000000058176     
   6.7808869630425703E-009
  0.96319999999999995     
   5.7600000000000504     
  -7.9999999999549605     
  -1.1238121544465799E-008
  0.97755000000000003     
   5.7200000000000646     
  -8.0000000000392468     
   3.4967584383593897E-009
  0.99180000000000001     
   5.6799999999999340     
  -8.0000000000130207     
   7.5187855941294335E-009
   1.0059499999999999     
   5.6400000000000103     
  -7.9999999999566302     
  -1.2255618742074136E-008
   1.0200000000000000     
   5.5999999999999970     
  -8.0000000000485478     
   1.3082335215131013E-008
   1.0339499999999999     
   5.5599999999999996     
  -7.9999999999504299     
  -1.1652012688045933E-008
   1.0478000000000001     
   5.5200000000000289     
  -8.0000000000378204     
   5.2461146538007547E-009
   1.0615500000000000     
   5.4799999999999383     
  -7.9999999999984741     
   4.7363002408928837E-009
   1.0751999999999999     
   5.4400000000000341     
  -7.9999999999629523     
  -9.9813490805899991E-009
   1.0887500000000001     
   5.4000000000000323     
  -8.0000000000378115     
   6.7679195581149485E-009
   1.1022000000000001     
   5.3599999999999701     
  -7.9999999999870521     
  -2.8796520723517435E-009
   1.1155500000000000     
   5.3199999999999807     
  -8.0000000000086509     
   4.7501558242402056E-009
   1.1288000000000000     
   5.2800000000000269     
  -7.9999999999730242     
  -6.9194427965158659E-009
   1.1419500000000000     
   5.2400000000000322     
  -8.0000000000249187     
   4.4538595034282439E-009
   1.1550000000000000     
   5.1999999999999913     
  -7.9999999999915161     
  -1.6235901512118275E-009
   1.1679500000000000     
   5.1600000000000037     
  -8.0000000000036930     
   2.0413892798387662E-009
   1.1808000000000001     
   5.1200000000000232     
  -7.9999999999883826     
  -6.5417893324592966E-009
   1.1935500000000001     
   5.0799999999999583     
  -8.0000000000374456     
   9.9147356991124897E-009
   1.2061999999999999     
   5.0399999999999574     
  -7.9999999999630855     
  -4.6961545763224380E-009
   1.2187500000000000     
   5.0000000000000533     
  -7.9999999999983062     
  -5.3411497447086681E-009
   1.2312000000000001     
   4.9599999999999618     
  -8.0000000000383658     
   1.1850076475639061E-008
   1.2435499999999999     
   4.9199999999999919     
  -7.9999999999494893     
  -1.3637091456075711E-008
   1.2558000000000000     
   4.8799999999999892     
  -8.0000000000517666     
   1.4277468096679500E-008
   1.2679499999999999     
   4.8399999999999981     
  -7.9999999999446860     
  -1.5051959678658009E-008
   1.2800000000000000     
   4.7999999999999918     
  -8.0000000000575753     
   1.7509194094600372E-008
   1.2919499999999999     
   4.7600000000000326     
  -7.9999999999262572     
  -1.8072121577006513E-008
   1.3038000000000001     
   4.7200000000000628     
  -8.0000000000617977     
   9.3042018534106236E-009
   1.3155500000000000     
   4.6799999999999287     
  -7.9999999999920171     
   3.6278535731071282E-009
   1.3271999999999999     
   4.6400000000000361     
  -7.9999999999648077     
  -9.6045837949532060E-009
   1.3387500000000001     
   4.6000000000000316     
  -8.0000000000368416     
   6.3687721763017122E-009
   1.3502000000000001     
   4.5599999999999667     
  -7.9999999999890763     
  -1.6592949236837725E-009
   1.3615500000000000     
   4.5199999999999907     
  -8.0000000000015206     
   4.1016079421751747E-010
   1.3728000000000000     
   4.4799999999999907     
  -7.9999999999984448     
  -1.2416734307407740E-010
   1.3839500000000000     
   4.4399999999999959     
  -7.9999999999993765     
   8.6686213762732145E-011
   1.3950000000000000     
   4.4000000000000004     
  -7.9999999999987264     
  -2.2204460492503110E-010
   1.4059500000000000     
   4.3600000000000030     
  -8.0000000000003908     
   8.0166984162133231E-010
   1.4168000000000001     
   4.3200000000000163     
  -7.9999999999943787     
  -2.9848123972442384E-009
   1.4275500000000001     
   4.2799999999999878     
  -8.0000000000167653     
   4.4227732587387891E-009
   1.4381999999999999     
   4.2399999999999878     
  -7.9999999999835936     
  -1.3478995697369088E-009
   1.4487500000000000     
   4.2000000000000446     
  -7.9999999999937028     
  -5.6756377375677353E-009
   1.4592000000000001     
   4.1599999999999691     
  -8.0000000000362697     
   9.8406616189094993E-009
   1.4695499999999999     
   4.1199999999999726     
  -7.9999999999624656     
  -5.2661874860859776E-009
   1.4798000000000000     
   4.0800000000000614     
  -8.0000000000019611     
  -2.9860558470318185E-009
   1.4899500000000001     
   4.0399999999999956     
  -8.0000000000243574     
   2.9992008876433804E-009
   1.5000000000000000     
   3.9999999999999298     
  -8.0000000000018634     
   5.2001070116602882E-009
   1.5099499999999999     
   3.9600000000000182     
  -7.9999999999628626     
  -9.5893071261343638E-009
   1.5198000000000000     
   3.9200000000000239     
  -8.0000000000347828     
   4.7363002408928837E-009
   1.5295500000000000     
   3.8799999999999391     
  -7.9999999999992601     
   4.8547832420808804E-009
   1.5391999999999999     
   3.8400000000000336     
  -7.9999999999628493     
  -9.9440455869625938E-009
   1.5487500000000001     
   3.8000000000000327     
  -8.0000000000374296     
   6.4984462255779305E-009
   1.5582000000000000     
   3.7599999999999674     
  -7.9999999999886917     
  -1.7671197838353675E-009
   1.5675500000000000     
   3.7199999999999909     
  -8.0000000000019451     
   4.9897863618752994E-010
   1.5768000000000000     
   3.6799999999999904     
  -7.9999999999982023     
  -2.2826185386293198E-010
   1.5859500000000000     
   3.6399999999999952     
  -7.9999999999999147     
   4.1371350789631797E-010
   1.5950000000000000     
   3.6000000000000032     
  -7.9999999999968114     
  -1.4264145420383999E-009
   1.6039500000000000     
   3.5599999999999925     
  -8.0000000000075104     
   5.2905235747857610E-009
   1.6128000000000000     
   3.5200000000000542     
  -7.9999999999678302     
  -7.3722361548790766E-009
   1.6215500000000000     
   3.4800000000000777     
  -8.0000000000231228     
  -6.6879835003419368E-010
   1.6302000000000001     
   3.4399999999999493     
  -8.0000000000281375     
   8.3424822605593297E-009
   1.6387499999999999     
   3.3999999999999648     
  -7.9999999999655698     
  -4.2795988974830793E-009
   1.6472000000000000     
   3.3600000000000567     
  -7.9999999999976668     
  -5.4358295642487015E-009
   1.6555500000000001     
   3.3199999999999665     
  -8.0000000000384350     
   1.1810996625172255E-008
   1.6637999999999999     
   3.2799999999999958     
  -7.9999999999498534     
  -1.3385381691932696E-008
   1.6719500000000000     
   3.2399999999999958     
  -8.0000000000502425     
   1.3379519714362675E-008
   1.6799999999999999     
   3.1999999999999953     
  -7.9999999999498970     
  -1.1781331465954271E-008
   1.6879500000000001     
   3.1600000000000246     
  -8.0000000000382574     
   5.3239190833664857E-009
   1.6958000000000000     
   3.1199999999999335     
  -7.9999999999983276     
   4.6956216692706179E-009
   1.7035499999999999     
   3.0800000000000298     
  -7.9999999999631104     
  -9.8943075954593868E-009
   1.7112000000000001     
   3.0400000000000285     
  -8.0000000000373177     
   6.4591887394271849E-009
   1.7187500000000000     
   2.9999999999999631     
  -7.9999999999888738     
  -1.7308821043116026E-009
   1.7262000000000000     
   2.9599999999999862     
  -8.0000000000018545     
   4.6362913508346496E-010
   1.7335499999999999     
   2.9199999999999857     
  -7.9999999999983782     
  -1.2398970739013738E-010
   1.7407999999999999     
   2.8799999999999915     
  -7.9999999999993081     
   3.2684965844964583E-011
   1.7479499999999999     
   2.8399999999999954     
  -7.9999999999990630     
  -7.1054273576009954E-012
   1.7549999999999999     
   2.7999999999999998     
  -7.9999999999991163     
  -3.5527136788004977E-012
   1.7619499999999999     
   2.7600000000000042     
  -7.9999999999991429     
   9.2015284280932897E-011
   1.7687999999999999     
   2.7200000000000100     
  -7.9999999999984528     
  -4.3556269702094105E-010
   1.7755500000000000     
   2.6800000000000095     
  -8.0000000000017195     
   1.6502355038028312E-009
   1.7822000000000000     
   2.6400000000000321     
  -7.9999999999893427     
  -6.1639582327188633E-009
   1.7887500000000001     
   2.5999999999999694     
  -8.0000000000355733     
   8.7938545334509317E-009
   1.7951999999999999     
   2.5599999999999565     
  -7.9999999999696190     
  -5.9063864910058276E-010
   1.8015500000000000     
   2.5200000000000973     
  -7.9999999999740483     
  -1.1830891821773800E-008
   1.8078000000000001     
   2.4800000000000062     
  -8.0000000000627800     
   1.5940315734042074E-008
   1.8139500000000000     
   2.4399999999999911     
  -7.9999999999432276     
  -1.4555823213413519E-008
   1.8200000000000001     
   2.4000000000000021     
  -8.0000000000523954     
   1.3860734782156203E-008
   1.8259500000000000     
   2.3599999999999999     
  -7.9999999999484412     
  -1.2465939391859126E-008
   1.8318000000000001     
   2.3200000000000238     
  -8.0000000000419362     
   7.5813133548763223E-009
   1.8375500000000000     
   2.2799999999999563     
  -7.9999999999850750     
  -3.6475711340244710E-009
   1.8431999999999999     
   2.2399999999999625     
  -8.0000000000124327     
   7.0800254547975717E-009
   1.8487499999999999     
   2.2000000000000330     
  -7.9999999999593321     
  -1.0533263150591655E-008
   1.8542000000000001     
   2.1600000000000388     
  -8.0000000000383320     
   6.6307848101132491E-009
   1.8595500000000000     
   2.1199999999999717     
  -7.9999999999886011     
  -1.7788437389754092E-009
   1.8648000000000000     
   2.0799999999999952     
  -8.0000000000019416     
   4.8494541715626796E-010
   1.8699500000000000     
   2.0399999999999947     
  -7.9999999999983054     
  -1.6129320101754259E-010
   1.8750000000000000     
   2.0000000000000000     
  -7.9999999999995151     
   1.5969447986208239E-010
   1.8799500000000000     
   1.9600000000000053     
  -7.9999999999983169     
  -4.7659654001108679E-010
   1.8848000000000000     
   1.9200000000000048     
  -8.0000000000018918     
   1.7461587731304448E-009
   1.8895500000000001     
   1.8800000000000281     
  -7.9999999999887947     
  -6.4721561443548068E-009
   1.8942000000000001     
   1.8399999999999628     
  -8.0000000000373355     
   9.8966168593506071E-009
   1.8987499999999999     
   1.7999999999999616     
  -7.9999999999631122     
  -4.6920689555918174E-009
   1.9032000000000000     
   1.7600000000000580     
  -7.9999999999983018     
  -5.3397286592371479E-009
   1.9075500000000001     
   1.7199999999999664     
  -8.0000000000383498     
   1.1839773605970539E-008
   1.9117999999999999     
   1.6799999999999966     
  -7.9999999999495515     
  -1.3597656334241026E-008
   1.9159500000000000     
   1.6399999999999939     
  -8.0000000000515339     
   1.4165557615797284E-008
   1.9199999999999999     
   1.6000000000000016     
  -7.9999999999452927     
  -1.4679812920803657E-008
   1.9239500000000000     
   1.5600000000000001     
  -8.0000000000553904     
   1.6132517544065181E-008
   1.9278000000000000     
   1.5200000000000256     
  -7.9999999999343974     
  -1.6170531580428704E-008
   1.9315500000000001     
   1.4800000000000511     
  -8.0000000000556764     
   9.4706464892624271E-009
   1.9352000000000000     
   1.4399999999999502     
  -7.9999999999846469     
  -2.1008972339586742E-009
   1.9387500000000000     
   1.3999999999999877     
  -8.0000000000004032     
  -1.0675904604795495E-009
   1.9421999999999999     
   1.3599999999999655     
  -8.0000000000084093     
   6.4066085769809375E-009
   1.9455499999999999     
   1.3200000000000436     
  -7.9999999999603606     
  -1.0384049176082034E-008
   1.9488000000000001     
   1.2800000000000471     
  -8.0000000000382414     
   6.7082339683111001E-009
   1.9519500000000001     
   1.2399999999999816     
  -7.9999999999879297     
  -2.2382096176443135E-009
   1.9550000000000001     
   1.2000000000000000     
  -8.0000000000047162     
   2.2451374093179745E-009
   1.9579500000000001     
   1.1600000000000183     
  -7.9999999999878773     
  -6.7423400196275849E-009
   1.9608000000000001     
   1.1199999999999526     
  -8.0000000000384439     
   1.0548362183726557E-008
   1.9635499999999999     
   1.0799999999999581     
  -7.9999999999593321     
  -7.0649264216626695E-009
   1.9661999999999999     
   1.0400000000000289     
  -8.0000000000123190     
   3.5006664234060703E-009
   1.9687500000000000     
   1.0000000000000329     
  -7.9999999999860645     
  -6.9375616362776724E-009
   1.9712000000000001     
  0.95999999999997254     
  -8.0000000000380957     
   1.0038547770818687E-008
   1.9735499999999999     
  0.91999999999997017     
  -7.9999999999628066     
  -4.7773340838830295E-009
   1.9758000000000000     
  0.88000000000006662     
  -7.9999999999986366     
  -5.1581849902504423E-009
   1.9779500000000001     
  0.83999999999997665     
  -8.0000000000373230     
   1.1199574601050689E-008
   1.9800000000000000     
  0.80000000000000004     
  -7.9999999999533262     
  -1.1200818050838269E-008
   1.9819500000000001     
  0.76000000000002332     
  -8.0000000000373319     
   5.1651127819241033E-009
   1.9838000000000000     
  0.71999999999993347     
  -7.9999999999985940     
   4.7503334599241457E-009
   1.9855499999999999     
  0.68000000000002958     
  -7.9999999999629665     
  -9.9380059737086330E-009
   1.9872000000000001     
  0.64000000000002832     
  -8.0000000000375024     
   6.5625727074802795E-009
   1.9887500000000000     
  0.59999999999996378     
  -7.9999999999882823     
  -2.1016077766944343E-009
   1.9902000000000000     
  0.55999999999998296     
  -8.0000000000040448     
   1.8621548747432809E-009
   1.9915499999999999     
  0.51999999999999769     
  -7.9999999999900782     
  -3.6600056319003542E-009
   1.9927999999999999     
  0.47999999999997950     
  -8.0000000000175291     
   9.2352792080418939E-009
   1.9939499999999999     
  0.44000000000006495     
  -7.9999999999482636     
  -1.7232437699021813E-008
   1.9950000000000001     
  0.40000000000000052     
  -8.0000000000775060     
   1.7070789226636390E-008
   1.9959499999999999     
  0.35999999999993304     
  -7.9999999999494760     
  -8.4188656046535388E-009
   1.9967999999999999     
  0.32000000000002776     
  -8.0000000000126175     
   2.3854695996305943E-009
   1.9975499999999999     
  0.28000000000000935     
  -7.9999999999947260     
  -1.1137757383039560E-009
   1.9982000000000000     
  0.24000000000001478     
  -8.0000000000030802     
   2.0651924614867295E-009
   1.9987500000000000     
  0.20000000000003809     
  -7.9999999999875904     
  -7.1477046503787212E-009
   1.9992000000000001     
  0.15999999999996609     
  -8.0000000000411990     
   1.2319034681240725E-008
   1.9995499999999999     
  0.11999999999999103     
  -7.9999999999488054     
  -1.3710454993542942E-008
   1.9998000000000000     
   7.9999999999989899E-002
  -8.0000000000516351     
   1.4100898226843115E-008
   1.9999499999999999     
   3.9999999999996080E-002
  -7.9999999999458780     
  -1.4269474490902199E-008
   2.0000000000000000     
  -8.8817841970012523E-016
  -8.0000000000528981     
   1.4411760673738480E-008
   1.9999499999999999     
  -3.9999999999994311E-002
  -7.9999999999448104     
  -1.4527401503982793E-008
   1.9998000000000000     
  -7.9999999999991675E-002
  -8.0000000000537668     
   1.4421175364987301E-008
   1.9995499999999999     
 -0.11999999999998925     
  -7.9999999999456071     
  -1.3313972146988510E-008
   1.9992000000000001     
 -0.15999999999996786     
  -8.0000000000454623     
   8.4268592104310285E-009
   1.9987500000000000     
 -0.20000000000003632     
  -7.9999999999822604     
  -3.6285641158428077E-009
   1.9982000000000000     
 -0.24000000000001656     
  -8.0000000000094751     
   2.9601210371766407E-009
   1.9975499999999999     
 -0.28000000000000758     
  -7.9999999999872742     
  -4.5126569148122921E-009
   1.9967999999999999     
 -0.32000000000002948     
  -8.0000000000211191     
   1.0818901330367455E-008
   1.9959499999999999     
 -0.35999999999993137     
  -7.9999999999399769     
  -1.9710810761352603E-008
   1.9950000000000001     
 -0.40000000000000174     
  -8.0000000000878089     
   1.9990942234926906E-008
   1.9939499999999999     
 -0.44000000000006512     
  -7.9999999999378755     
  -1.1660716836558734E-008
   1.9927999999999999     
 -0.47999999999997406     
  -8.0000000000253308     
   5.9127813756277994E-009
   1.9915499999999999     
 -0.51999999999998903     
  -7.9999999999809859     
  -4.8938630925475767E-009
   1.9902000000000000     
 -0.55999999999998662     
  -8.0000000000176890     
   6.0072835594838952E-009
   1.9887500000000000     
 -0.59999999999996156     
  -7.9999999999726352     
  -1.0910561343280027E-008
   1.9872000000000001     
 -0.64000000000003021     
  -8.0000000000544631     
   1.4612311360906771E-008
   1.9855499999999999     
 -0.68000000000002769     
  -7.9999999999448717     
  -9.7195140824621854E-009
   1.9838000000000000     
 -0.71999999999993525     
  -8.0000000000177671     
   8.9706020389714561E-011
   1.9819500000000001     
 -0.76000000000002155     
  -8.0000000000170957     
   5.6658677749509082E-009
   1.9800000000000000     
 -0.80000000000000171     
  -7.9999999999746016     
  -5.3979931635695961E-009
   1.9779500000000001     
 -0.83999999999997510     
  -8.0000000000150866     
  -8.6135543142516160E-010
   1.9758000000000000     
 -0.88000000000006762     
  -8.0000000000215472     
   1.0833467456450539E-008
   1.9735499999999999     
 -0.91999999999997129     
  -7.9999999999402949     
  -1.5454837409833642E-008
   1.9712000000000001     
 -0.95999999999996355     
  -8.0000000000562075     
   9.1882057517979907E-009
   1.9687500000000000     
  -1.0000000000000715     
  -7.9999999999872955     
  -5.4978244179438920E-010
   1.9661999999999999     
  -1.0400000000000174     
  -7.9999999999914184     
   6.8460792590484071E-010
   1.9635499999999999     
  -1.0799999999999625     
  -7.9999999999862839     
  -3.0409452733693537E-009
   1.9608000000000001     
  -1.1199999999999501     
  -8.0000000000090914     
  -1.2752465750054104E-009
   1.9579500000000001     
  -1.1600000000000203     
  -8.0000000000186553     
   6.1168847764748932E-009
   1.9550000000000001     
  -1.1999999999999982     
  -7.9999999999727791     
  -6.4233063312711576E-009
   1.9519500000000001     
  -1.2399999999999833     
  -8.0000000000209539     
   2.2392754317480033E-009
   1.9488000000000001     
  -1.2800000000000453     
  -8.0000000000041585     
   1.1604939231801567E-009
   1.9455499999999999     
  -1.3200000000000451     
  -7.9999999999954552     
   3.0665248118567177E-009
   1.9421999999999999     
  -1.3599999999999641     
  -7.9999999999724558     
  -8.5590201592820299E-009
   1.9387500000000000     
  -1.3999999999999879     
  -8.0000000000366498     
   1.1522693910137850E-008
   1.9352000000000000     
  -1.4399999999999542     
  -7.9999999999502283     
  -1.7352164149997006E-008
   1.9315500000000001     
  -1.4800000000000315     
  -8.0000000000803695     
   2.2927615361823462E-008
   1.9278000000000000     
  -1.5200000000000027     
  -7.9999999999084128     
  -2.4620661065454782E-008
   1.9239500000000000     
  -1.5600000000000074     
  -8.0000000000930669     
   2.5248958479551759E-008
   1.9199999999999999     
  -1.5999999999999983     
  -7.9999999999037001     
  -2.5500668243693647E-008
   1.9159500000000000     
  -1.6399999999999959     
  -8.0000000000949552     
   2.5345592291615133E-008
   1.9117999999999999     
  -1.6799999999999946     
  -7.9999999999048637     
  -2.3905499801912258E-008
   1.9075500000000001     
  -1.7199999999999682     
  -8.0000000000841549     
   1.7696599741157492E-008
   1.9032000000000000     
  -1.7600000000000562     
  -7.9999999999514309     
  -7.9422690646422762E-009
   1.8987499999999999     
  -1.7999999999999632     
  -8.0000000000109974     
   2.9878322038712850E-009
   1.8942000000000001     
  -1.8399999999999614     
  -7.9999999999885887     
  -6.5668359638946945E-009
   1.8895500000000001     
  -1.8800000000000283     
  -8.0000000000378400     
   1.1092637919319041E-008
   1.8848000000000000     
  -1.9200000000000088     
  -7.9999999999546452     
  -1.0838441255600378E-008
   1.8799500000000000     
  -1.9599999999999862     
  -8.0000000000359339     
   4.6922465912758617E-009
   1.8750000000000000     
  -2.0000000000000768     
  -8.0000000000007425     
   5.7124083241434470E-009
   1.8699500000000000     
  -2.0399999999999725     
  -7.9999999999578986     
  -1.2763479162458385E-008
   1.8648000000000000     
  -2.0800000000000023     
  -8.0000000000536247     
   1.6068213426479250E-008
   1.8595500000000000     
  -2.1199999999999686     
  -7.9999999999331131     
  -2.1666934912900115E-008
   1.8542000000000001     
  -2.1600000000000410     
  -8.0000000000956142     
   2.5977087148021935E-008
   1.8487499999999999     
  -2.2000000000000313     
  -7.9999999999007869     
  -2.2840573876691834E-008
   1.8431999999999999     
  -2.2399999999999642     
  -8.0000000000720917     
   1.9697132813690097E-008
   1.8375500000000000     
  -2.2799999999999545     
  -7.9999999999243627     
  -2.3901414181181638E-008
   1.8318000000000001     
  -2.3200000000000256     
  -8.0000000001036238     
   2.9012525715189149E-008
   1.8259500000000000     
  -2.3599999999999990     
  -7.9999999998860289     
  -3.0474112122646355E-008
   1.8200000000000001     
  -2.4000000000000012     
  -8.0000000001145857     
   3.0641267301235276E-008
   1.8139500000000000     
  -2.4399999999999991     
  -7.9999999998847757     
  -2.9278801605413953E-008
   1.8078000000000001     
  -2.4799999999999724     
  -8.0000000001043663     
   2.3092638912203749E-008
   1.8015500000000000     
  -2.5200000000000609     
  -7.9999999999311715     
  -1.3353762540191075E-008
   1.7951999999999999     
  -2.5599999999999676     
  -8.0000000000313243     
   8.4384055298871301E-009
   1.7887500000000001     
  -2.5999999999999654     
  -7.9999999999680371     
  -1.2157919115906853E-008
   1.7822000000000000     
  -2.6400000000000343     
  -8.0000000000592220     
   1.7171508659430768E-008
   1.7755500000000000     
  -2.6800000000000077     
  -7.9999999999304352     
  -1.8727064343692767E-008
   1.7687999999999999     
  -2.7200000000000117     
  -8.0000000000708873     
   1.9366197534509824E-008
   1.7619499999999999     
  -2.7600000000000025     
  -7.9999999999256417     
  -1.9729107236798425E-008
   1.7549999999999999     
  -2.8000000000000016     
  -8.0000000000736105     
   1.9973533937900783E-008
   1.7479499999999999     
  -2.8399999999999941     
  -7.9999999999238085     
  -2.0090418217932430E-008
   1.7407999999999999     
  -2.8799999999999910     
  -8.0000000000744862     
   1.9744916812669964E-008
   1.7335499999999999     
  -2.9199999999999924     
  -7.9999999999264002     
  -1.7677059815923305E-008
   1.7262000000000000     
  -2.9599999999999564     
  -8.0000000000589786     
   9.1830543169637300E-009
   1.7187500000000000     
  -3.0000000000000786     
  -7.9999999999901048     
   1.6934009750002950E-009
   1.7112000000000001     
  -3.0399999999999965     
  -7.9999999999774047     
  -8.2833295778071160E-009
   1.7035499999999999     
  -3.0800000000000396     
  -8.0000000000395293     
   1.6376588973799140E-008
   1.6958000000000000     
  -3.1199999999999295     
  -7.9999999999167049     
  -2.7379343237043308E-008
   1.6879500000000001     
  -3.1600000000000272     
  -8.0000000001220499     
   3.4307312546389592E-008
   1.6799999999999999     
  -3.1999999999999931     
  -7.9999999998647446     
  -3.6238034795132156E-008
   1.6719500000000000     
  -3.2399999999999975     
  -8.0000000001365308     
   3.6535574565733312E-008
   1.6637999999999999     
  -3.2799999999999940     
  -7.9999999998625135     
  -3.5227110117829493E-008
   1.6555500000000001     
  -3.3199999999999683     
  -8.0000000001267164     
   2.9055868822070516E-008
   1.6472000000000000     
  -3.3600000000000563     
  -7.9999999999087983     
  -1.9321078070788198E-008
   1.6387499999999999     
  -3.3999999999999631     
  -8.0000000000537064     
   1.4406609238904219E-008
   1.6302000000000001     
  -3.4399999999999609     
  -7.9999999999456559     
  -1.8126300460607616E-008
   1.6215500000000000     
  -3.4800000000000297     
  -8.0000000000816041     
   2.3139534732763916E-008
   1.6128000000000000     
  -3.5200000000000031     
  -7.9999999999080575     
  -2.4692248246082612E-008
   1.6039500000000000     
  -3.5600000000000072     
  -8.0000000000932481     
   2.5322322017018990E-008
   1.5950000000000000     
  -3.5999999999999979     
  -7.9999999999033315     
  -2.5722002305882911E-008
   1.5859500000000000     
  -3.6399999999999979     
  -8.0000000000962466     
   2.6122748408852759E-008
   1.5768000000000000     
  -3.6799999999999886     
  -7.9999999999003260     
  -2.6757440707569294E-008
   1.5675500000000000     
  -3.7199999999999926     
  -8.0000000001010072     
   2.8326496703812756E-008
   1.5582000000000000     
  -3.7599999999999656     
  -7.9999999998885585     
  -3.3329250470614312E-008
   1.5487500000000001     
  -3.8000000000000345     
  -8.0000000001385274     
   3.6991565366407363E-008
   1.5391999999999999     
  -3.8400000000000327     
  -7.9999999998610907     
  -3.1930724730954528E-008
   1.5295500000000000     
  -3.8799999999999377     
  -8.0000000001005702     
   2.1667823091320778E-008
   1.5198000000000000     
  -3.9200000000000332     
  -7.9999999999380620     
  -1.3529088960239875E-008
   1.5099499999999999     
  -3.9599999999999782     
  -8.0000000000395310     
   4.8798298735165323E-009
   1.5000000000000000     
  -4.0000000000000835     
  -8.0000000000029310     
   7.7230666306606344E-009
   1.4899500000000001     
  -4.0399999999999530     
  -7.9999999999450093     
  -2.1064749944343444E-008
   1.4798000000000000     
  -4.0800000000000738     
  -8.0000000001029949     
   3.3050895353881762E-008
   1.4695499999999999     
  -4.1199999999999681     
  -7.9999999998551132     
  -3.8663117152281318E-008
   1.4592000000000001     
  -4.1599999999999691     
  -8.0000000001450857     
   3.4346214761172457E-008
   1.4487500000000000     
  -4.2000000000000499     
  -7.9999999998874891     
  -2.5108271017870141E-008
   1.4381999999999999     
  -4.2399999999999594     
  -8.0000000000758007     
   2.0326673677573559E-008
   1.4275500000000001     
  -4.2799999999999558     
  -7.9999999999233520     
  -2.4081003857645000E-008
   1.4168000000000001     
  -4.3200000000000252     
  -8.0000000001039595     
   2.9101165921475222E-008
   1.4059500000000000     
  -4.3599999999999985     
  -7.9999999998857003     
  -3.0648195092907573E-008
   1.3950000000000000     
  -4.4000000000000030     
  -8.0000000001155627     
   3.1248248433258354E-008
   1.3839500000000000     
  -4.4399999999999942     
  -7.9999999998811999     
  -3.1532643163244938E-008
   1.3728000000000000     
  -4.4799999999999915     
  -8.0000000001176943     
   3.1501556918556830E-008
   1.3615500000000000     
  -4.5199999999999889     
  -7.9999999998814335     
  -3.0525448835305016E-008
   1.3502000000000001     
  -4.5599999999999694     
  -8.0000000001103739     
   2.6083490922702014E-008
   1.3387500000000001     
  -4.6000000000000316     
  -7.9999999999147473     
  -2.2933832610760344E-008
   1.3271999999999999     
  -4.6400000000000361     
  -8.0000000000867519     
   2.8419222530829453E-008
   1.3155500000000000     
  -4.6799999999999358     
  -7.9999999998736069     
  -3.8730796347862468E-008
   1.3038000000000001     
  -4.7200000000000308     
  -8.0000000001640892     
   4.5501558076922328E-008
   1.2919499999999999     
  -4.7599999999999971     
  -7.9999999998228262     
  -4.7494275179359458E-008
   1.2800000000000000     
  -4.8000000000000034     
  -8.0000000001790337     
   4.8125947671452311E-008
   1.2679499999999999     
  -4.8399999999999954     
  -7.9999999998180886     
  -4.8090775806030049E-008
   1.2558000000000000     
  -4.8799999999999883     
  -8.0000000001787690     
   4.6749981663652851E-008
   1.2435499999999999     
  -4.9200000000000044     
  -7.9999999998281446     
  -4.0854253313681474E-008
   1.2312000000000001     
  -4.9599999999999120     
  -8.0000000001345519     
   1.8043166960524488E-008
   1.2187500000000000     
  -5.0000000000002460     
  -7.9999999999992282     
   1.7993606604705221E-008
   1.2061999999999999     
  -5.0399999999999041     
  -7.9999999998642757     
  -3.9853098598995519E-008
   1.1935500000000001     
  -5.0799999999999734     
  -8.0000000001631744     
   4.1090686409007467E-008
   1.1808000000000001     
  -5.1200000000000179     
  -7.9999999998549942     
  -3.7824321452716540E-008
   1.1679500000000000     
  -5.1600000000000028     
  -8.0000000001386766     
   3.7163516708461314E-008
   1.1550000000000000     
  -5.1999999999999984     
  -7.9999999998599503     
  -3.7217162685009547E-008
   1.1419500000000000     
  -5.2399999999999975     
  -8.0000000001390781     
   3.7523939511175632E-008
   1.1288000000000000     
  -5.2799999999999878     
  -7.9999999998576499     
  -3.8129144286357616E-008
   1.1155500000000000     
  -5.3199999999999923     
  -8.0000000001436185     
   3.9675462915057261E-008
   1.1022000000000001     
  -5.3599999999999657     
  -7.9999999998460520     
  -4.4687098466055309E-008
   1.0887500000000001     
  -5.4000000000000350     
  -8.0000000001812062     
   4.8406789687761498E-008
   1.0751999999999999     
  -5.4400000000000324     
  -7.9999999998181544     
  -4.3494807755449887E-008
   1.0615500000000000     
  -5.4799999999999391     
  -8.0000000001443645     
   3.3769431695419183E-008
   1.0478000000000001     
  -5.5200000000000271     
  -7.9999999998910951     
  -2.7633717536445418E-008
   1.0339499999999999     
  -5.5600000000000014     
  -8.0000000000983480     
   2.6459900936970933E-008
   1.0200000000000000     
  -5.5999999999999961     
  -7.9999999998998987     
  -2.7331203966695562E-008
   1.0059499999999999     
  -5.6400000000000095     
  -8.0000000001048832     
   3.1421443225099879E-008
  0.99180000000000001     
  -5.6799999999999438     
  -7.9999999998692211     
  -3.9236880411407586E-008
  0.97755000000000003     
  -5.7200000000000264     
  -8.0000000001634977     
   4.4522963094096704E-008
  0.96319999999999995     
  -5.7600000000000087     
  -7.9999999998295763     
  -4.3073455913144161E-008
  0.94874999999999998     
  -5.7999999999999652     
  -8.0000000001526264     
   3.8526515311333153E-008
  0.93420000000000003     
  -5.8400000000000043     
  -7.9999999998636779     
  -3.5429970068888995E-008
  0.91954999999999998     
  -5.8799999999999883     
  -8.0000000001294023     
   3.4127900505610160E-008
  0.90480000000000005     
  -5.9199999999999946     
  -7.9999999998734435     
  -3.1448443849057366E-008
  0.88995000000000002     
  -5.9599999999999520     
  -8.0000000001093063     
   1.4358825239924351E-008
  0.87500000000000000     
  -6.0000000000002292     
  -8.0000000000016165     
   1.6219914300564031E-008
  0.85994999999999999     
  -6.0399999999999316     
  -7.9999999998799662     
  -3.6179947926483768E-008
  0.84480000000000000     
  -6.0800000000000107     
  -8.0000000001513154     
   4.2382275466935422E-008
  0.82955000000000001     
  -6.1199999999999717     
  -7.9999999998334488     
  -4.6663117814204101E-008
  0.81420000000000003     
  -6.1600000000000152     
  -8.0000000001834231     
   4.9909587573894143E-008
  0.79874999999999996     
  -6.1999999999999957     
  -7.9999999998091003     
  -5.0940940354847685E-008
  0.78320000000000001     
  -6.2399999999999975     
  -8.0000000001911573     
   5.1252158073112878E-008
  0.76754999999999995     
  -6.2799999999999914     
  -7.9999999998067661     
  -5.0896531433862678E-008
  0.75180000000000002     
  -6.3199999999999799     
  -8.0000000001884892     
   4.8594017698634291E-008
  0.73594999999999999     
  -6.3600000000000110     
  -7.9999999998240350     
  -4.6277826015738200E-008
  0.71999999999999997     
  -6.3999999999999995     
  -8.0000000001711182     
   4.5853454366807525E-008
  0.70394999999999996     
  -6.4399999999999942     
  -7.9999999998272173     
  -4.5902659451256873E-008
  0.68779999999999997     
  -6.4799999999999924     
  -8.0000000001714877     
   4.5954529070969399E-008
  0.67154999999999998     
  -6.5199999999999871     
  -7.9999999998268283     
  -4.5545078819485610E-008
  0.65520000000000000     
  -6.5599999999999765     
  -8.0000000001684164     
   4.3287329276609863E-008
  0.63875000000000004     
  -6.6000000000000059     
  -7.9999999998437623     
  -4.1202774525571797E-008
  0.62219999999999998     
  -6.6399999999999979     
  -8.0000000001527827     
   4.1659298233299501E-008
  0.60555000000000003     
  -6.6799999999999802     
  -7.9999999998403375     
  -4.5000803083893386E-008
  0.58879999999999999     
  -6.7200000000000264     
  -8.0000000001778435     
   5.0236259596659855E-008
  0.57194999999999996     
  -6.7599999999999731     
  -7.9999999998010720     
  -5.3057647164676977E-008
  0.55500000000000005     
  -6.7999999999999741     
  -8.0000000001990053     
   5.1433168835047771E-008
  0.53795000000000004     
  -6.8400000000000034     
  -7.9999999998132552     
  -4.8650683481808995E-008
  0.52080000000000004     
  -6.8799999999999830     
  -8.0000000001781366     
   4.5683279381592974E-008
  0.50355000000000005     
  -6.9200000000000159     
  -7.9999999998355111     
  -3.9580605459831528E-008
  0.48620000000000002     
  -6.9599999999999369     
  -8.0000000001323652     
   1.7568702048720671E-008
  0.46875000000000000     
  -7.0000000000002682     
  -8.0000000000006004     
   1.8617640762386542E-008
  0.45119999999999999     
  -7.0399999999999219     
  -7.9999999998609681     
  -4.1874947953600838E-008
  0.43354999999999999     
  -7.0800000000000125     
  -8.0000000001750298     
   4.8553161491328078E-008
  0.41580000000000000     
  -7.1199999999999761     
  -7.9999999998108819     
  -5.1440629533770962E-008
  0.39795000000000003     
  -7.1599999999999966     
  -8.0000000001966853     
   5.2189719212948350E-008
  0.38000000000000000     
  -7.2000000000000002     
  -7.9999999998052633     
  -5.1731241512696836E-008
  0.36194999999999999     
  -7.2399999999999975     
  -8.0000000001932481     
   5.2133586336823303E-008
  0.34379999999999999     
  -7.2799999999999851     
  -7.9999999998022453     
  -5.3632653873590825E-008
  0.32555000000000001     
  -7.3200000000000029     
  -8.0000000002044906     
   5.5105431329139988E-008
  0.30719999999999997     
  -7.3599999999999914     
  -7.9999999997911999     
  -5.5375792840094251E-008
  0.28875000000000001     
  -7.3999999999999870     
  -8.0000000002065192     
   5.4416560146820551E-008
  0.27020000000000000     
  -7.4399999999999977     
  -7.9999999997983942     
  -5.3293547352949323E-008
  0.25155000000000000     
  -7.4799999999999907     
  -8.0000000001980958     
   5.2744297818209122E-008
  0.23280000000000001     
  -7.5199999999999907     
  -7.9999999998025135     
  -5.2806647943269728E-008
  0.21395000000000000     
  -7.5599999999999943     
  -8.0000000001985629     
   5.3037041425342290E-008
  0.19500000000000001     
  -7.5999999999999917     
  -7.9999999998007851     
  -5.3470117222785702E-008
  0.17595000000000000     
  -7.6399999999999997     
  -8.0000000002018119     
   5.4403770377576869E-008
  0.15679999999999999     
  -7.6799999999999873     
  -7.9999999997937827     
  -5.5289106626331519E-008
  0.13755000000000001     
  -7.7199999999999944     
  -8.0000000002084519     
   5.5623416983509107E-008
  0.11820000000000000     
  -7.7599999999999927     
  -7.9999999997912763     
  -5.5506710339158043E-008
   9.8750000000000004E-002
  -7.7999999999999909     
  -8.0000000002075762     
   5.4988902320475325E-008
   7.9200000000000007E-002
  -7.8399999999999963     
  -7.9999999997951594     
  -5.3888093987096574E-008
   5.9549999999999999E-002
  -7.8799999999999839     
  -8.0000000001993197     
   5.0287418673634583E-008
   3.9800000000000002E-002
  -7.9200000000000363     
  -7.9999999998221645     
  -3.5990055380351881E-008
   1.9949999999999999E-002
  -7.9599999999998232     
  -8.0000000000920899     
  -1.8734880313786962E-008
   0.0000000000000000     
  -8.0000000000006342     
  -8.0000000002326015     
  -1.8734880313786962E-008
  -10.666666666666666     
   24866.567341593127     
  -6230746300.4733543     
   1493185069409929.2     
  -10.646537660556136     
   16884.629948876205     
  -1751191092.2435670     
   1810504384121767.5     
  -10.645174167012822     
   16635.570436363141     
  -1309160121.4583421     
   112664896451020.73     
  -10.643720203111922     
   16407.760860944196     
  -1279414630.5797198     
   435187716705147.62     
  -10.642169922804221     
   16176.066756769909     
  -1155166876.4436090     
   288982850986275.19     
  -10.640517115397051     
   15947.485393743356     
  -1065946635.8703225     
   264784834743430.84     
  -10.638755183920509     
   15720.068786598204     
  -977544282.52674770     
   220397553207887.06     
  -10.636877122306009     
   15494.359248480634     
  -897972902.98223948     
   188345506976342.19     
  -10.634875491320482     
   15270.205811045138     
  -824439479.91803265     
   159756754472534.59     
  -10.632742393197676     
   15047.650511333590     
  -756991624.08165288     
   135783576513634.39     
  -10.630469444906108     
   14826.681655651588     
  -694999636.23148489     
   115335598110715.61     
  -10.628047749991396     
   14607.302509226416     
  -638057849.38671517     
   97978619889315.922     
  -10.625467868928894     
   14389.512173558265     
  -585748606.16309726     
   83226195749868.828     
  -10.622719787920829     
   14173.310910096932     
  -537699361.72493780     
   70692726665095.328     
  -10.619792886070526     
   13958.698658147230     
  -493564613.60314631     
   60043775168979.625     
  -10.616675900864712     
   13745.675447618465     
  -453027454.49358004     
   50996637163708.141     
  -10.613356891893520     
   13534.241284158950     
  -415796321.01674688     
   43310634234571.227     
  -10.609823202736553     
   13324.396181175256     
  -381603206.31165242     
   36781283319164.000     
  -10.606061420942238     
   13116.140151027113     
  -350201706.05513036     
   31234762461224.520     
  -10.602057336026878     
   12909.473207531133     
  -321365300.33261406     
   26523342413515.582     
  -10.597795895419148     
   12704.395365363222     
  -294885752.06363904     
   22521468419885.711     
  -10.593261158275414     
   12500.906640321302     
  -270571639.47027922     
   19122437815561.699     
  -10.588436247091259     
   12299.007049331669     
  -248247003.93876857     
   16235572128669.898     
  -10.583303297034899     
   12098.696610574973     
  -227750106.99206141     
   13783813934651.076     
  -10.577843402928940     
   11899.975343538701     
  -208932286.46103781     
   11701683408193.045     
  -10.572036563808155     
   11702.843269132130     
  -191656904.26624095     
   9933540953675.8750     
  -10.565861624982675     
   11507.300409799955     
  -175798378.68647686     
   8432110439973.5186     
  -10.559296217538394     
   11313.346789601741     
  -161241294.06439850     
   7157223726909.6016     
  -10.552316695209363     
   11120.982434345706     
  -147879581.85162467     
   6074753318779.5752     
  -10.544898068560723     
   10930.207371717586     
  -135615767.49806672     
   5155705261497.8193     
  -10.537013936425341     
   10741.021631402702     
  -124360277.59644270     
   4375447948315.3389     
  -10.528636414542811     
   10553.425245237580     
  -114030802.74641418     
   3713056712866.3926     
  -10.519736061356063     
   10367.418247359834     
  -104551711.50517501     
   3150756717836.9609     
  -10.510281800928475     
   10183.000674368150     
  -95853511.452054471     
   2673449501917.3369     
  -10.500240842953367     
   10000.172565505707     
  -87872353.490530670     
   2268310547322.9204     
  -10.489578599838053     
   9818.9339628435737     
  -80549576.075625792     
   1924447337853.6123     
  -10.478258600856513     
   9639.2849114738492     
  -73831285.983611599     
   1632608712153.6968     
  -10.466242403378271     
   9461.2254597372685     
  -67667972.878123686     
   1384937915971.6047     
  -10.453489501196435     
   9284.7556594421258     
  -62014154.844490528     
   1174762742869.6516     
  -10.439957229995303     
   9109.8755661104624     
  -56828052.462930925     
   996417217607.64392     
  -10.425600670017486     
   8936.5852392441393     
  -52071289.121033356     
   845090082040.41699     
  -10.410372546012592     
   8764.8847426006723     
  -47708615.472908281     
   716696067553.53357     
  -10.394223124574156     
   8594.7741444915737     
  -43707656.082200430     
   607766520023.73816     
  -10.377100108999052     
   8426.2535181044095     
  -40038676.504665695     
   515356483827.74591     
  -10.358948531834333     
   8259.3229418395258     
  -36674369.139272749     
   436965763114.82019     
  -10.339710645310493     
   8093.9824996776624     
  -33589656.358984068     
   370471864364.46332     
  -10.319325809897981     
   7930.2322815676007     
  -30761509.529518746     
   314073034438.56049     
  -10.297730381265572     
   7768.0723838423919     
  -28168782.634438850     
   266239874390.67514     
  -10.274857595965379     
   7607.5029096597600     
  -25792059.343801565     
   225674243016.72189     
  -10.250637456220153     
   7448.5239694765360     
  -23613512.429323860     
   191274349398.74365     
  -10.224996614244413     
   7291.1356815553854     
  -21616774.554140404     
   162105108115.14862     
  -10.197858256592486     
   7135.3381724996934     
  -19786819.501271553     
   137372961367.66269     
  -10.169141989093781     
   6981.1315778324724     
  -18109853.015977889     
   116404498015.91634     
  -10.138763723009413     
   6828.5160426042603     
  -16573212.481511012     
   98628297396.980331     
  -10.106635563124863     
   6677.4917220505122     
  -15165274.714031937     
   83559511371.212234     
  -10.072665698581202     
   6528.0587822878997     
  -13875371.233378703     
   70786774027.922348     
  -10.036758297343356     
   6380.2174010535700     
  -12693710.392467681     
   59961086378.758873     
  -9.9988134053079705     
   6233.9677685010693     
  -11611305.825651798     
   50786379901.111816     
  -9.9587268511668245     
   6089.3100880411112     
  -10619910.697856933     
   43011505050.180733     
  -9.9163901582645675     
   5946.2445772399960     
  -9711957.2903441824     
   36423430222.591400     
  -9.8716904648227342     
   5804.7714687767830     
  -8880501.4906828739     
   30841468451.326424     
  -9.8245104540460346     
   5664.8910114614009     
  -8119171.7922625765     
   26112376931.433071     
  -9.7747282957825963     
   5526.6034713195249     
  -7422122.4372113580     
   22106197481.002468     
  -9.7222176015777180     
   5389.9091327457509     
  -6783990.3702626005     
   18712726305.806393     
  -9.6668473951416765     
   5254.8082997307838     
  -6199855.6925245523     
   15838517825.483627     
  -9.6084821004466363     
   5121.3012971685303     
  -5665205.3350608265     
   13404342091.027140     
  -9.5469815498768380     
   4989.3884722426528     
  -5175899.6893198164     
   11343027133.454784     
  -9.4822010150803351     
   4859.0701959028538     
  -4728141.9564538002     
   9597628136.6043625     
  -9.4139912634105727     
   4730.3468644332997     
  -4318449.9946774710     
   8119873996.5269527     
  -9.3421986431026216     
   4603.2189011183427     
  -3943630.4626412699     
   6868849340.6766129     
  -9.2666652006026240     
   4477.6867580112039     
  -3600755.0722906175     
   5809876371.1081581     
  -9.1872288337604857     
   4353.7509178127311     
  -3287138.7804774810     
   4913566305.8944139     
  -9.1037234849057427     
   4231.4118958637173     
  -3000319.7619061759     
   4155014747.2912474     
  -9.0159793781552349     
   4110.6702422595026     
  -2738041.0186246652     
   3513119173.5945377     
  -8.9238233056490710     
   3991.5265440922267     
  -2498233.4935585875     
   2970000071.5364237     
  -8.8270789677787942     
   3873.9814278270342     
  -2279000.5654209056     
   2510509991.7156434     
  -8.7255673728585048     
   3758.0355618200679     
  -2078603.8131070030     
   2121817211.6722744     
  -8.6191073020961309     
   3643.6896589852881     
  -1895449.9459774315     
   1793052684.8718882     
  -8.5075158461475020     
   3530.9444796177286     
  -1728078.8054923173     
   1515010684.4901688     
  -8.3906090199800705     
   3419.8008343799652     
  -1575152.3506780430     
   1279894988.4546113     
  -8.2682024632348305     
   3310.2595874613012     
  -1435444.5475063683     
   1081103696.9099598     
  -8.1401122337532037     
   3202.3216599165380     
  -1307832.0884002787     
   913046813.88939047     
  -8.0061557024284777     
   3095.9880331929885     
  -1191285.8742475342     
   770991617.36505735     
  -7.8661525580466716     
   2991.2597528545462     
  -1084863.1966546387     
   650931593.59600174     
  -7.7199259312965012     
   2888.1379325102885     
  -987700.56338046957     
   549475355.54386950     
  -7.5673036476490054     
   2786.6237579597159     
  -899007.11423233012     
   463752501.50620687     
  -7.4081196193298213     
   2686.7184915496532     
  -818058.57969121635     
   391333849.73193729     
  -7.2422153871258903     
   2588.4234768056026     
  -744191.73619348218     
   330163818.84425455     
  -7.0694418232770131     
   2491.7401431339263     
  -676799.32345398189     
   278503243.39344865     
  -6.8896610071935100     
   2396.6700114286623     
  -615325.36445241119     
   234880574.17839846     
  -6.7027482862051579     
   2303.2146973842241     
  -559260.93254414992     
   198051715.77621442     
  -6.5085945339727855     
   2211.3759249782970     
  -508140.05089229741     
   166962101.18873656     
  -6.3071086195697452     
   2121.1555017462715     
  -461536.71253970522     
   140727546.97321099     
  -6.0982201005511092     
   2032.5554438029653     
  -419059.34015819407     
   118574937.85114278     
  -5.8818821535566084     
   1945.5775205531384     
  -380355.78744448186     
   99935168.975138023     
  -5.6580747561189089     
   1860.2250549373580     
  -345081.70890564297     
   84046280.586761624     
  -5.4268081333485947     
   1776.4959637527627     
  -313001.64496103488     
   71197104.910190284     
  -5.1881264830142841     
   1694.4098262138696     
  -283614.42789503332     
   58533050.081105664     
  -4.9421119921997860     
   1613.9027756064409     
  -257488.20173935522     
   53934597.652022749     
  -4.6888891581644669     
   1535.2358166796066     
  -231455.31253416039     
   29871655.830343310     
  -4.4286294252173528     
   1457.4088078348127     
  -215863.60701316831     
   76647814.553103089     
  -4.1615561482933217     
   1384.3211848476246     
  -172600.91863657106     
   13759823.440841466     
  -1.5645116863896813     
   779.31328118054671     
  -69402.242830260060     
   3494175.6577738225     
   4.6039935252758747E-003
   497.81786061250568     
  -43195.925396956394     
   2033180.3061301117     
   1.0109425536088459     
   319.96036436766332     
  -27947.073100980553     
   1034924.9265266220     
   1.6523449596238542     
   199.62984123513468     
  -20185.136152030889     
   683402.23306838598     
   2.0359406216531912     
   111.51795234501250     
  -15059.619404017996     
   452669.51245336689     
   2.2276858423726940     
   44.707408683423111     
  -11664.598060617742     
   324848.46090429451     
   2.2716263834040205     
  -7.5246729777100541     
  -9228.2346038355336     
   239807.44469123741     
   2.1988852260090739     
  -49.169456408927005     
  -7429.6787686512544     
   183248.69554250766     
   2.0323893535505375     
  -82.881937210761279     
  -6055.3135520824453     
   143288.64753605891     
   1.7895776859408701     
  -110.47184282987240     
  -4980.6486955620039     
   114360.77192396957     
   1.4840559115802388     
  -133.23082183410799     
  -4122.9429061322326     
   92787.865986183271     
   1.1266602742376761     
  -152.10576387752820     
  -3427.0339112358574     
   76352.755655406116     
  0.72616991440574685     
  -167.80931926516865     
  -2854.3882438203109     
   63585.189087540115     
  0.28980020829844194     
  -180.88903818887880     
  -2377.4993256637608     
   53503.282358599696     
 -0.17644576917230084     
  -191.77334827297386     
  -1976.2247079742629     
   45426.641671638346     
 -0.66752075300345570     
  -200.80272228150199     
  -1635.5248954369749     
   38874.417272613056     
  -1.1791421765338062     
  -208.25145143482536     
  -1343.9667658923777     
   33499.173659509412     
  -1.7076471728192675     
  -214.34317575817144     
  -1092.7229634460568     
   29045.383564893946     
  -2.2498807966180330     
  -219.26218963355996     
  -874.88258670935215     
   25321.990308808723     
  -2.8031086307702902     
  -223.16181524881657     
  -684.96765939328702     
   22184.050599412116     
  -3.3649475909729243     
  -226.17070259704403     
  -518.58727989769602     
   19520.143866934875     
  -3.9333105157169745     
  -228.39763629902745     
  -372.18620089568429     
   17243.591203544860     
  -4.5063613391075847     
  -229.93524996843942     
  -242.85926686909809     
   15286.224024394647     
  -5.0824784871962345     
  -230.86292960232751     
  -128.21258668613814     
   13593.895604370715     
  -5.6602247352500239     
  -231.24910699317624     
  -26.258369653357672     
   12123.202550150789     
  -6.2383221925034524     
  -231.15308879362772     
   64.665649472773325     
   10839.059477915200     
  -6.8156313938739750     
  -230.62652818105295     
   145.95859555713739     
   9712.8836982912635     
  -7.3911337092965868     
  -229.71461863392429     
   218.80522329432154     
   8721.2217035657632     
  -7.9639164541466902     
  -228.45706961051081     
   284.21438607106484     
   7844.6994725394225     
  -8.5331602148307653     
  -226.88890956504540     
   343.04963211511051     
   7067.2127307266628     
  -9.0981280033437422     
  -225.04115116576870     
   396.05372759556053     
   6375.2968831044254     
  -9.6581559314468937     
  -222.94134571123269     
   443.86845421884379     
   5757.6327518379630     
  -10.212645154874361     
  -220.61404782604151     
   487.05069985762856     
   5204.6559049810767     
  -10.761054884816836     
  -218.08120702853498     
   526.08561914498648     
   4708.2456506327117     
  -11.302896300930227     
  -215.36249932686067     
   561.39746152473185     
   4261.4758007159780     
  -11.837727229553463     
  -212.47560934797360     
   593.35853003010175     
   3858.4136632020736     
  -12.365147474397222     
  -209.43647144163805     
   622.29663250411727     
   3493.9569744936161     
  -12.884794705970441     
  -206.25947658584570     
   648.50130981281939     
   3163.7008593637661     
  -13.396340831422798     
  -202.95765064566854     
   672.22906625804762     
   2863.8287146353623     
  -13.899488779049188     
  -199.54280852597890     
   693.70778161781277     
   2591.0222615612588     
  -14.393969642006187     
  -196.02568795048555     
   713.14044857952229     
   2342.3870450876029     
  -14.879540134281200     
  -192.41606595049254     
   730.70835141767930     
   2115.3904455414686     
  -15.355980318985360     
  -188.72286062255026     
   746.57377975924032     
   1907.8098786512085     
  -15.823091574888887     
  -184.95422028852934     
   760.88235384912446     
   1717.6893316575372     
  -16.280694772002846     
  -181.11760184431512     
   773.76502383655588     
   1543.3027474792043     
  -16.728628631109224     
  -177.21983979861713     
   785.33979444264992     
   1383.1230662867927     
  -17.166748245592590     
  -173.26720726891099     
   795.71321743980093     
   1235.7959541859589     
  -17.594923746844085     
  -169.26547000757100     
   804.98168709619563     
   1100.1174300221683     
  -18.013039096983817     
  -165.21993437027712     
   813.23256782136184     
   975.01475775093149     
  -18.420990994755037     
  -161.13549000446247     
   820.54517850449383     
   859.53006434483461     
  -18.818687882243285     
  -157.01664792323353     
   826.99165398708010     
   752.80626485334710     
  -19.206049041616062     
  -152.86757453583212     
   832.63770097348015     
   654.07492152569318     
  -19.583003772403909     
  -148.69212212618612     
   837.54326288492291     
   562.64575570314673     
  -19.949490640986411     
  -144.49385620384206     
   841.76310605269646     
   477.89754942921223     
  -20.305456794933978     
  -140.27608009452678     
   845.34733767341561     
   399.27024462706822     
  -20.650857335712260     
  -136.04185708907298     
   848.34186450811853     
   326.25805505390389     
  -20.985654743999657     
  -131.79403042800013     
   850.78879992102293     
   258.40345450339987     
  -21.309818352516174     
  -127.53524136362307     
   852.72682582979837     
   195.29191333881482     
  -21.623323861827650     
  -123.26794551109897     
   854.19151517983948     
   136.54727968919349     
  -21.926152895084279     
  -118.99442767370560     
   855.21561977750844     
   81.827721426702666     
  -22.218292588086786     
  -114.71681530504131     
   855.82932768820865     
   30.822149947857696     
  -22.499735211455246     
  -110.43709075128874     
   856.06049381281764     
  -16.752938314243679     
  -22.770477822011799     
  -106.15710239981803     
   855.93484677546076     
  -61.156252156229073     
  -23.030521940785437     
  -101.87857484566865     
   855.47617488428909     
  -102.62418058907761     
  -23.279873255309404     
  -97.603118174633252     
   854.70649352987107     
  -141.37299012497795     
  -23.518541344114396     
  -93.332236450548734     
   853.64619610393368     
  -177.60077654902472     
  -23.746539421527253     
  -89.067335484589364     
   852.31419027981599     
  -211.48920654857409     
  -23.963884101068327     
  -84.809729955813111     
   850.72802123070164     
  -243.20506872547844     
  -24.170595175904367     
  -80.560649944698199     
   848.90398321526061     
  -272.90166343072974     
  -24.366695414959509     
  -76.321246934811214     
   846.85722073953013     
  -300.72004281125800     
  -24.552210373417584     
  -72.092599331916276     
   844.60182041844564     
  -326.79012585131176     
  -24.727168216465476     
  -67.875717544683752     
   842.15089447456080     
  -351.23169742068939     
  -24.891599555231991     
  -63.671548666637584     
   839.51665674390574     
  -374.15530810346775     
  -25.045537293970625     
  -59.480980794944998     
   836.71049193312967     
  -395.66308189769154     
  -25.189016487619060     
  -55.304847018064926     
   833.74301881889699     
  -415.84944800174492     
  -25.322074208944230     
  -51.143929101120470     
   830.62414795888390     
  -434.80179769583134     
  -25.444749424550377     
  -46.998960895032845     
   827.36313447616521     
  -452.60108085008102     
  -25.557082879089371     
  -42.870631492917951     
   823.96862636978949     
  -469.32234418100012     
  -25.659116987068483     
  -38.759588155022392     
   820.44870878843199     
  -485.03522084667975     
  -25.750895731701437     
  -34.666439021471106     
   816.81094463208194     
  -499.80437020308784     
  -25.832464570294448     
  -30.591755630252045     
   813.06241185555882     
  -513.68988494129962     
  -25.903870345700433     
  -26.536075256316899     
   809.20973771849913     
  -526.74765234837605     
  -25.965161203412553     
  -22.499903086205929     
   805.25913032588619     
  -539.02969038347192     
  -26.016386513902443     
  -18.483714241271187     
   801.21640764801020     
  -550.58444892588295     
  -26.057596799839835     
  -14.487955661448492     
   797.08702428106608     
  -561.45708894314294     
  -26.088843667858715     
  -10.513047860460842     
   792.87609611399250     
  -571.68973278053227     
  -26.110179744561229     
  -6.5593865623805119     
   788.58842311813851     
  -581.32169694565562     
  -26.121658616474207     
  -2.6273442286075461     
   784.22851039104603     
  -590.38970220806220     
  -26.123334773694879     
   1.2827285164312863     
   779.80058762448562     
  -598.92806893160412     
  -26.115263556982224     
   5.1705015532612499     
   775.30862710749852     
  -606.96889162154491     
  -26.097501108068581     
   9.0356640220808426     
   770.75636042033693     
  -614.54220518796717     
  -26.070104322982708     
   12.877923157835257     
   766.14729388142723     
  -621.67613075732288     
  -26.033130808190904     
   16.697003199790654     
   761.48472290074733     
  -628.39701698121587     
  -25.986638839376688     
   20.492644370225996     
   756.77174527338821     
  -634.72956196505891     
  -25.930687322692570     
   24.264601917306095     
   752.01127355865026     
  -640.69693414647816     
  -25.865335758329159     
   28.012645217584105     
   747.20604655255170     
  -646.32087535542212     
  -25.790644206257923     
   31.736556933933951     
   742.35863998738603     
  -651.62180282239831     
  -25.706673254013836     
   35.436132225067965     
   737.47147646621806     
  -656.61889840208630     
  -25.613483986393540     
   39.111178003054022     
   732.54683472820238     
  -661.33019335290953     
  -25.511137956953124     
   42.761512235569668     
   727.58685827805562     
  -665.77264658662841     
  -25.399697161197565     
   46.386963289836444     
   722.59356342865590     
  -669.96221639699286     
  -25.279224011361176     
   49.987369315422285     
   717.56884680567839     
  -673.91392597215770     
  -25.149781312685178     
   53.562577663338701     
   712.51449236088717     
  -677.64192771922978     
  -25.011432241104696     
   57.112444338998408     
   707.43217790299298     
  -681.15955676951160     
  -24.864240322263381     
   60.636833486823946     
   702.32348122722169     
  -684.47938847395960     
  -24.708269411779096     
   64.135616904426172     
   697.18988581366693     
  -687.61328253404997     
  -24.543583676689234     
   67.608673584446990     
   692.03278619466153     
  -690.57243346128359     
  -24.370247578008673     
   71.055889282292910     
   686.85349294370189     
  -693.36740993464844     
  -24.188325854337823     
   74.477156108075150     
   681.65323736919208     
  -696.00819566305688     
  -23.997883506462134     
   77.872372141252427     
   676.43317590171910     
  -698.50422466536145     
  -23.798985782888128     
   81.241441066548546     
   671.19439421672894     
  -700.86441926941131     
  -23.591698166264457     
   84.584271829770813     
   665.93791107220841     
  -703.09721504609058     
  -23.376086360639814     
   87.900778312349757     
   660.66468195936272     
  -705.21059920338234     
  -23.152216279512306     
   91.190879023411497     
   655.37560246533735     
  -707.21213039843110     
  -22.920154034627906     
   94.454496808293229     
   650.07151148734920     
  -709.10896982768395     
  -22.679965925488030     
   97.691558572545702     
   644.75319421364156     
  -710.90790227522052     
  -22.431718429528804     
   100.90199502044625     
   639.42138494657729     
  -712.61536140482281     
  -22.175478192936794     
   104.08574040715280     
   634.07676973604111     
  -714.23744742555687     
  -21.911312022068177     
   107.24273230369378     
   628.71998888034955     
  -715.77995004312174     
  -21.639286875440160     
   110.37291137403223     
   623.35163925502604     
  -717.24836521491329     
  -21.359469856265441     
   113.47622116345957     
   617.97227651591425     
  -718.64791177188113     
  -21.071928205502189     
   116.55260789769343     
   612.58241717762508     
  -719.98355030016160     
  -20.776729295393569     
   119.60202029201342     
   607.18254055037391     
  -721.25999443634259     
  -20.473940623472508     
   122.62440936986962     
   601.77309059210131     
  -722.48172864910816     
  -20.163629807008643     
   125.61972829041795     
   596.35447762723300     
  -723.65301952770483     
  -19.845864577875858     
   128.58793218443799     
   590.92707998077526     
  -724.77792829062014     
  -19.520712777820012     
   131.52897799818641     
   585.49124551859552     
  -725.86032407365269     
  -19.188242354107619     
   134.44282434470301     
   580.04729308804315     
  -726.90389306278507     
  -18.848521355537390     
   137.32943136214831     
   574.59551389007220     
  -727.91214961129003     
  -18.501617928797543     
   140.18876057879345     
   569.13617276798755     
  -728.88844744163566     
  -18.147600315152751     
   143.02077478424386     
   563.66950941217533     
  -729.83598534234420     
  -17.786536847445586     
   145.82543790657957     
   558.19573952210771     
  -730.75781976353869     
  -17.418495947398057     
   148.60271489506954     
   552.71505587388117     
  -731.65687042434161     
  -17.043546123199771     
   151.35257160811850     
   547.22762934569857     
  -732.53592839744147     
  -16.661755967369945     
   154.07497470618955     
   541.73360988271781     
  -733.39766347960381     
  -16.273194154881196     
   156.76989154941288     
   536.23312740662072     
  -734.24463332210485     
  -15.877929441533777     
   159.43729009957116     
   530.72629265670503     
  -735.07928273688708     
  -15.476030662569537     
   162.07713882630335     
   525.21319803617848     
  -735.90396092604283     
  -15.067566731515441     
   164.68940661721689     
   519.69391832923316     
  -736.72091587939053     
  -14.652606639247152     
   167.27406269169032     
   514.16851146013767     
  -737.53230758002178     
  -14.231219453263606     
   169.83107651822388     
   508.63701915328750     
  -738.34020964657088     
  -13.803474317164113     
   172.36041773505946     
   503.09946758093821     
  -739.14661496599979     
  -13.369440450319942     
   174.86205607393353     
   497.55586796869318     
  -739.95344027796295     
  -12.929187147732808     
   177.33596128677178     
   492.00621716660851     
  -740.76253082665676     
  -12.482783780073131     
   179.78210307515184     
   486.45049818540855     
  -741.57566361264958     
  -12.030299793891336     
   182.20045102238615     
   480.88868070831370     
  -742.39455260704904     
  -11.571804711995828     
   184.59097452806634     
   475.32072156376080     
  -743.22085074635356     
  -11.107368133991681     
   186.95364274493363     
   469.74656518316317     
  -744.05615546877402     
  -10.637059736974381     
   189.28842451793443     
   464.16614401714730     
  -744.90200993197891     
  -10.160949276373342     
   191.59528832533394     
   458.57937894265751     
  -745.75990829367743     
  -9.6791065869401827     
   193.87420222176672     
   452.98617963045490     
  -746.63129645050435     
  -9.1916015838770821     
   196.12513378311056     
   447.38644490707611     
  -747.51757744409065     
  -8.6985042641007837     
   198.34805005306885     
   441.78006307624543     
  -748.42011183527507     
  -8.1998847076381320     
   200.54291749135317     
   436.16691223748086     
  -749.34022171515767     
  -7.6958130791492287     
   202.70970192338342     
   430.54686057461720     
  -750.27919304507054     
  -7.1863596295745698     
   204.84836849138691     
   424.91976662677916     
  -751.23827740584306     
  -6.6715946979027692     
   206.95888160681943     
   419.28547954623531     
  -752.21869488449261     
  -6.1515887130556637     
   209.04120490402153     
   413.64383933460158     
  -753.22163599855617     
  -5.6264121958878306     
   211.09530119501957     
   407.99467706461246     
  -754.24826370867709     
  -5.0961357612977478     
   213.12113242539809     
   402.33781508679738     
  -755.29971493957578     
  -4.5608301204480055     
   215.11865963117697     
   396.67306722475053     
  -756.37710543172057     
  -4.0205660830921923     
   217.08784289657385     
   391.00023893401271     
  -757.48152397883291     
  -3.4754145600062318     
   219.02864131266929     
   385.31912750417149     
  -758.61404584635966     
  -2.9254465655221233     
   220.94101293683053     
   379.62952216032380     
  -759.77572272285488     
  -2.3707332201622120     
   222.82491475283112     
   373.93120423990240     
  -760.96759225036340     
  -1.8113457533722632     
   224.68030263167591     
   368.22394729802465     
  -762.19067588617622     
  -1.2473555063517709     
   226.50713129299319     
   362.50751722887833     
  -763.44598179078889     
 -0.67883393498007250     
   228.30535426697901     
   356.78167236544738     
  -764.73450564150130     
 -0.10585261283699107     
   230.07492385682545     
   351.04616357313614     
  -766.05723246275306     
  0.47151676568314793     
   231.81579110158248     
   345.30073432966549     
  -767.41513769035737     
   1.0532023821651386     
   233.52790573939910     
   339.54512079698782     
  -768.80918863736770     
   1.6391322908750456     
   235.21121617109708     
   333.77905188220751     
  -770.24034575228984     
   2.2292344153716503     
   236.86566942402527     
   328.00224928906533     
  -771.70956377790321     
   2.8234365450278367     
   238.49121111614977     
   322.21442756073105     
  -773.21779314765354     
   3.4216663314624483     
   240.08778542033190     
   316.41529411212366     
  -774.76598077618564     
   4.0238512848830297     
   241.65533502875297     
   310.60454925630228     
  -776.35507195378113     
   4.6299187703397653     
   243.19380111743536     
   304.78188621664890     
  -777.98601025466428     
   5.2397960038907980     
   244.70312331082633     
   298.94699113973888     
  -779.65974027912284     
   5.8534100486790459     
   246.18323964639478     
   293.09954308764549     
  -781.37720693583151     
   6.4706878109204728     
   247.63408653920297     
   287.23921403562673     
  -783.13935799447950     
   7.0915560358037348     
   249.05559874641870     
   281.36566885066816     
  -784.94714441064775     
   7.7159413033009674     
   250.44770933171435     
   275.47856526758829     
  -786.80152123044923     
   8.3437700238894070     
   251.81034962952921     
   269.57755385835992     
  -788.70344904045669     
   8.9749684341834541     
   253.14344920915150     
   263.66227799055650     
  -790.65389518943834     
   9.6094625924766621     
   254.44693583856949     
   257.73237377663565     
  -792.65383265854371     
   10.247178374193055     
   255.72073544809032     
   251.78747003169661     
  -794.70424709442102     
   10.888041467247104     
   256.96477209361575     
   245.82718817848857     
  -796.80612581129185     
   11.531977367311544     
   258.17896791964927     
   239.85114223490388     
  -798.96047579356878     
   12.178911372992202     
   259.36324312190266     
   233.85893866645210     
  -801.16830760148264     
   12.828768580908818     
   260.51751590946736     
   227.85017635944098     
  -803.43064853672035     
   13.481473880680850     
   261.64170246660450     
   221.82444649541557     
  -805.74853702780092     
   14.136951949817067     
   262.73571691401230     
   215.78133246770705     
  -808.12302698175745     
   14.795127248507725     
   263.79947126959496     
   209.72040976534387     
  -810.55518671247955     
   15.455924014317954     
   264.83287540867082     
   203.64124586500026     
  -813.04610096770989     
   16.119266256780961     
   265.83583702360266     
   197.54340010774246     
  -815.59687239652806     
   16.785077751889510     
   266.80826158278393     
   191.42642356476847     
  -818.20862051897836     
   17.453282036484055     
   267.75005228897305     
   185.28985891087615     
  -820.88248577161028     
   18.123802402535841     
   268.66111003691924     
   179.13324026758906     
  -823.61962697050831     
   18.796561891323140     
   269.54133337025149     
   172.95609306531023     
  -826.42122827598200     
   19.471483287498721     
   270.39061843754780     
   166.75793385324050     
  -829.28848675839299     
   20.148489113046583     
   271.20885894768730     
   160.53827020255241     
  -832.22264034083435     
   20.827501621125798     
   271.99594612419367     
   154.29660039999629     
  -835.22492783738812     
   21.508442789799300     
   272.75176865879672     
   148.03241344121574     
  -838.29664065388920     
   22.191234315645275     
   273.47621266399051     
   141.74518863631170     
  -841.43906915082641     
   22.875797607248789     
   274.16916162462553     
   135.43439561768037     
  -844.65356046176032     
   23.562053778571066     
   274.83049634845526     
   129.09949391421728     
  -847.94146142775764     
   24.249923642193849     
   275.46009491562461     
   122.73993295350895     
  -851.30417981160178     
   24.939327702436046     
   276.05783262702067     
   116.35515160492207     
  -854.74312402592443     
   25.630186148339831     
   276.62358195146982     
   109.94457817472750     
  -858.25976721071538     
   26.322418846523220     
   277.15721247170819     
   103.50762992064728     
  -861.85558498059152     
   27.015945333895996     
   277.65859082909310     
   97.043713033292676     
  -865.53212018783654     
   27.710684810235794     
   278.12758066700599     
   90.552222131884051     
  -869.29092253697297     
   28.406556130620984     
   278.56404257286789     
   84.032540212856603     
  -873.13360931310638     
   29.103477797716824     
   278.96783401875751     
   77.484038143008434     
  -877.06180960891618     
   29.801367953911353     
   279.33880930054238     
   70.906074570941414     
  -881.07722269814167     
   30.500144373297157     
   279.67681947547152     
   64.297995400705503     
  -885.18156155798749     
   31.199724453495207     
   279.98171229819582     
   57.659133689020436     
  -889.37661443300635     
   31.900025207316638     
   280.25333215512029     
   50.988809080773031     
  -893.66418555023154     
   32.600963254258311     
   280.49151999704515     
   44.286327689146141     
  -898.04615729107763     
   33.302454811827758     
   280.69611327004162     
   37.550981509463199     
  -902.52443274596294     
   34.004415686693051     
   280.86694584447497     
   30.782048263868322     
  -907.10099700521755     
   34.706761265652794     
   281.00384794210049     
   23.978790786329334     
  -911.77785782389435     
   35.409406506421448     
   281.10664606119792     
   17.140456852649969     
  -916.55710897733707     
   36.112265928224929     
   281.17516289966784     
   10.266278535320088     
  -921.44087939088740     
   36.815253602201189     
   281.20921727585585     
   3.3554719398885804     
  -926.43136581973909     
   37.518283141600378     
   281.20862404744616     
  -3.5927633037596229     
  -931.53083862561630     
   38.221267691778976     
   281.17319402770318     
  -10.579244593451596     
  -936.74160600272944     
   38.924119919981948     
   281.10273389962333     
  -17.604806638472230     
  -942.06607885369408     
   39.626752004907019     
   280.99704612745245     
  -24.670302229874785     
  -947.50669907303779     
   40.329075626044556     
   280.85592886569549     
  -31.776602472922733     
  -953.06601877493165     
   41.031001952786781     
   280.67917586547884     
  -38.924597613734562     
  -958.74662986590658     
   41.732441633299317     
   280.46657637810017     
  -46.115197337729029     
  -964.55123359587697     
   42.433304783148166     
   280.21791505578159     
  -53.349331589697954     
  -970.48258299211795     
   43.133500973674842     
   279.93297184940201     
  -60.627950962139010     
  -976.54354201950139     
   43.832939220111975     
   279.61152190317847     
  -67.952027527285111     
  -982.73703579798598     
   44.531527969431707     
   279.25333544612084     
  -75.322555295770172     
  -989.06610448104550     
   45.229175087918513     
   278.85817768018296     
  -82.740551079377866     
  -995.53385680323436     
   45.925787848458228     
   278.42580866497099     
  -90.207055005402282     
  -1002.1435250879578     
   46.621272917534277     
   277.95598319884857     
  -97.723131443561812     
  -1008.8984152403350     
   47.315536341922154     
   277.44845069634499     
  -105.28986955786451     
  -1015.8019671683167     
   48.008483535072529     
   276.90295506167132     
  -112.90838431162672     
  -1022.8576983092543     
   48.700019263173239     
   276.31923455826984     
  -120.57981704894630     
  -1030.0692732524644     
   49.390047630879948     
   275.69702167415164     
  -128.30533659833961     
  -1037.4404401275301     
   50.078472066704727     
   275.03604298290753     
  -136.08613989929626     
  -1044.9751026982108     
   50.765195308051631     
   274.33601900023547     
  -143.92345316953268     
  -1052.6772604246203     
   51.450119385887731     
   273.59666403575483     
  -151.81853262271753     
  -1060.5510756685446     
   52.133145609037655     
   272.81768603997250     
  -159.77266569023143     
  -1068.6008194498449     
   52.814174548089234     
   271.99878644615666     
  -167.78717183610547     
  -1076.8309325138605     
   53.493106018897315     
   271.13966000699151     
  -175.86340382995922     
  -1085.2459853649154     
   54.169839065672321     
   270.23999462561613     
  -184.00274872019594     
  -1093.8507107721082     
   54.844271943639519     
   269.29947118118815     
  -192.20662905098692     
  -1102.6500116569657     
   55.516302101254475     
   268.31776334821467     
  -200.47650413841399     
  -1111.6489394482783     
   56.185826161959483     
   267.29453740990789     
  -208.81387118427628     
  -1120.8527456919239     
   56.852739905465185     
   266.22945206500481     
  -217.22026677696553     
  -1130.2668404732310     
   57.516938248540974     
   265.12215822786112     
  -225.69726808051496     
  -1139.8968477599810     
   58.178315225296863     
   263.97229882156307     
  -234.24649443871465     
  -1149.7485668139423     
   58.836763966939188     
   262.77950856374167     
  -242.86960868981942     
  -1159.8280301676332     
   59.492176680981245     
   261.54341374472699     
  -251.56831891607646     
  -1170.1414576235507     
   60.144444629889577     
   260.26363199781611     
  -260.34437984825331     
  -1180.6953251296161     
   60.793458109145597     
   258.93977206122872     
  -269.19959478672524     
  -1191.4963150838626     
   61.439106424701343     
   257.57143353138724     
  -278.13581714985440     
  -1202.5513829770860     
   62.081277869807252     
   256.15820660720715     
  -287.15495252218238     
  -1213.8677150663345     
   62.719859701188973     
   254.69967182493872     
  -296.25896038518010     
  -1225.4527930411575     
   63.354738114549008     
   253.19539978314333     
  -305.44985633298859     
  -1237.3143510651798     
   63.985798219368064     
   251.64495085739588     
  -314.72971396597762     
  -1249.4604456875247     
   64.612924012979789     
   250.04787490420938     
  -324.10066730863389     
  -1261.8994112801026     
   65.235998353891347     
   248.40371095370469     
  -333.56491289323486     
  -1274.6399311125217     
   65.854902934321089     
   246.71198689053017     
  -343.12471237657854     
  -1287.6909978699346     
   66.469518251923233     
   244.97221912243720     
  -352.78239486060329     
  -1301.0619824011364     
   67.079723580667959     
   243.18391223596419     
  -362.54035972861163     
  -1314.7625952524643     
   67.685396940844029     
   241.34655863866010     
  -372.40107919300533     
  -1328.8029641695118     
   68.286415068149395     
   239.45963818711692     
  -382.36710142427643     
  -1343.1935894909973     
   68.882653381833464     
   237.52261780019256     
  -392.44105334545918     
  -1357.9454236144391     
   69.473985951853280     
   235.53495105677254     
  -402.62564402256726     
  -1373.0698431311291     
   70.060285465003759     
   233.49607777710102     
  -412.92366784605048     
  -1388.5786998598085     
   70.641423189980301     
   231.40542358724835     
  -423.33800809499928     
  -1404.4843417487259     
   71.217268941329976     
   229.26239946536560     
  -433.87164065811453     
  -1420.7996090534166     
   71.787691042245399     
   227.06640126940525     
  -444.52763772601537     
  -1437.5379142463169     
   72.352556286153202     
   224.81680924488310     
  -455.30917208286252     
  -1454.7132025657565     
   72.911729897046115     
   222.51298751192061     
  -466.21952110210594     
  -1472.3400465492405     
   73.465075488505789     
   220.15428353053736     
  -477.26207145122498     
  -1490.4336233257479     
   74.012455021360211     
   217.74002754284379     
  -488.44032362616838     
  -1509.0097852034980     
   74.553728759916751     
   215.26953199124046     
  -499.75789701519437     
  -1528.0850703392605     
   75.088755226709296     
   212.74209091109554     
  -511.21853504273906     
  -1547.6767558724066     
   75.617391155693696     
   210.15697929670932     
  -522.82611071178189     
  -1567.8028819452813     
   76.139491443823502     
   207.51345243911388     
  -534.58463232637177     
  -1588.4823129195181     
   76.654909100933097     
   204.81074523411482     
  -546.49824967326788     
  -1609.7347562929228     
   77.163495197852370     
   202.04807145906793     
  -558.57126034546513     
  -1631.5808393634263     
   77.665098812672255     
   199.22462301660261     
  -570.80811664069051     
  -1654.0421291248849     
   78.159566975076501     
   196.33956914347797     
  -583.21343260912749     
  -1677.1412157656771     
   78.646744608649882     
   193.39205558263680     
  -595.79199172736980     
  -1700.9017397992982     
   79.126474471068505     
   190.38120371637865     
  -608.54875477586484     
  -1725.3484842406833     
   79.598597092072026     
   187.30610965841987     
  -621.48886840766966     
  -1750.5074063481225     
   80.062950709112314     
   184.16584330251243     
  -634.61767395528091     
  -1776.4057434357976     
   80.519371200566624     
   180.95944732504668     
  -647.94071703104908     
  -1803.0720474090497     
   80.967692016397066     
   177.68593613900242     
  -661.46375738661732     
  -1830.5363039533795     
   81.407744106131148     
   174.34429479637029     
  -675.19277966626737     
  -1858.8299843526127     
   81.839355844030663     
   170.93347783583226     
  -689.13400454891223     
  -1887.9861587490329     
   82.262352951308074     
   167.45240807261123     
  -703.29390073952970     
  -1918.0395811514086     
   82.676558415241516     
   163.89997532676708     
  -717.67919759816493     
  -1949.0267983058179     
   83.081792405029731     
   160.27503508630792     
  -732.29689858545885     
  -1980.9862670785233     
   83.477872184218910     
   156.57640710087298     
  -747.15429558854748     
  -2013.9584598164777     
   83.864612019522738     
   152.80287390180860     
  -762.25898403717144     
  -2047.9860147665231     
   84.241823085845539     
   148.95317924384597     
  -777.61887914792010     
  -2083.1138525818888     
   84.609313367306541     
   145.02602646337036     
  -793.24223304228462     
  -2119.3893511476740     
   84.966887554049833     
   141.02007674782502     
  -809.13765317589173     
  -2156.8624759755676     
   85.314346934610867     
   136.93394731052092     
  -825.31412174570892     
  -2195.5859920699381     
   85.651489283595126     
   132.76620946444115     
  -841.78101668623310     
  -2235.6156096102886     
   85.978108744408047     
   128.51538658832968     
  -858.54813375831066     
  -2277.0102285730250     
   86.293995706758054     
   124.17995197775248     
  -875.62571047260803     
  -2319.8321172886072     
   86.598936678635155     
   119.75832657319017     
  -893.02445135227299     
  -2364.1471856772846     
   86.892714152447397     
   115.24887655669747     
  -910.75555524485219     
  -2410.0252127786589     
   87.175106464974917     
   110.64991080773349     
  -928.83074434069249     
  -2457.5401422000209     
   87.445887650777394     
   105.95967820836388     
  -947.26229540719237     
  -2506.7703742983317     
   87.704827288664916     
   101.17636478680971     
  -966.06307321443023     
  -2557.7990986569466     
   87.951690340813428     
   96.298090687637853     
  -985.24656645435698     
  -2610.7146394509377     
   88.186236984075947     
   91.322906955876249     
  -1004.8269262502395     
  -2665.6108607529973     
   88.408222433006870     
   86.248792120986039     
  -1024.8190077058864     
  -2722.5875577713905     
   88.617396754080588     
   81.073648565748272     
  -1045.2384143891722     
  -2781.7509485768505     
   88.813504670546450     
   75.795298663516704     
  -1066.1015465034984     
  -2843.2141422586510     
   88.996285357318627     
   70.411480665831732     
  -1087.4256525704386     
  -2907.0977121916649     
   89.165472225252884     
   64.919844320876066     
  -1109.2288854118756     
  -2973.5302685788834     
   89.320792694110807     
   59.317946201280705     
  -1131.5303624262178     
  -3042.6491348477352     
   89.461967953456110     
   53.603244717871348     
  -1154.3502309375754     
  -3114.6010402432448     
   89.588712710666172     
   47.773094793679036     
  -1177.7097387393992     
  -3189.5429290655957     
   89.700734925174984     
   41.824742170061917     
  -1201.6313107073918     
  -3267.6428049635447     
   89.797735527989389     
   35.755317313932025     
  -1226.1386317446177     
  -3349.0806871690802     
   89.879408125440079     
   29.561828892324371     
  -1251.2567368983864     
  -3434.0496635247569     
   89.945438686039282     
   23.241156776641485     
  -1277.0121093748216     
  -3522.7570296097933     
   89.995505209218706     
   16.790044535462044     
  -1303.4327870968957     
  -3615.4255746987787     
   90.029277374613400     
   10.205091370452106     
  -1330.5484789071359     
  -3712.2949837471019     
   90.046416170437240     
   3.4827434449710100     
  -1358.3906912852399     
  -3813.6234022164576     
   90.046573499363475     
  -3.3807154502465995     
  -1386.9928668018626     
  -3919.6891665171056     
   90.029391760177120     
  -10.389173956128271     
  -1416.3905355507416     
  -4030.7927201862362     
   89.994503403303355     
  -17.546703997385318     
  -1446.6214809521377     
  -4147.2587699258565     
   89.941530458135659     
  -24.857572504082285     
  -1477.7259217265823     
  -4269.4386535134754     
   89.870084029885703     
  -32.326254087468413     
  -1509.7467116279327     
  -4397.7130164115242     
   89.779763763453474     
  -39.957444764665972     
  -1542.7295592510200     
  -4532.4947834931263     
   89.670157271565500     
  -47.756076838111404     
  -1576.7232701272178     
  -4674.2325039377929     
   89.540839524149050     
  -55.727335048196508     
  -1611.7800139067519     
  -4823.4140863239309     
   89.391372195596546     
  -63.876674131848667     
  -1647.9556195541807     
  -4980.5710324012798     
   89.221302966222325     
  -72.209837936477285     
  -1685.3099022971910     
  -5146.2831636098790     
   89.030164773817347     
  -80.732880257280740     
  -1723.9070260242643     
  -5321.1840102857559     
   88.817475010761328     
  -89.452187587595134     
  -1763.8159061014085     
  -5505.9668518275694     
   88.582734661647152     
  -98.374503996573750     
  -1805.1106574901144     
  -5701.3916373332495     
   88.325427375802064     
  -107.50695837722454     
  -1847.8710947701147     
  -5908.2927735862886     
   88.045018468442109     
  -116.85709434057964     
  -1892.1832905720109     
  -6127.5880789637486     
   87.740953843460844     
  -126.43290306992048     
  -1938.1402011642401     
  -6360.2889375653822     
   87.412658830014124     
  -136.24285949332082     
  -1985.8423681959794     
  -6607.5119935512748     
   87.059536924104705     
  -146.29596218417959     
  -2035.3987081476130     
  -6870.4925248240452     
   86.680968425272624     
  -156.60177745975835     
  -2086.9274020837947     
  -7150.5998716182767     
   86.276308957237219     
  -167.17048821776993     
  -2140.5569011209304     
  -7449.3552567316428     
   85.844887859884892     
  -178.01294813443857     
  -2196.4270655464188     
  -7768.4523807282694     
   85.386006438320692     
  -189.14074194430907     
  -2254.6904584018798     
  -8109.7814237901675     
   84.898936052760149     
  -200.56625263801482     
  -2315.5138190803073     
  -8475.4569196720677     
   84.382916030781502     
  -212.30273655065994     
  -2379.0797459778469     
  -8867.8504717060368     
   83.837151380828857     
  -224.36440747689394     
  -2445.5886245156435     
  -9289.6290220211249     
   83.260810282779943     
  -236.76653114363478     
  -2515.2608421808004     
  -9743.8000535696137     
   82.653021327781374     
  -249.52553160554353     
  -2588.3393425825743     
  -10233.764935829586     
   82.012870475299266     
  -262.65911141100293     
  -2665.0925796012943     
  -10763.382357155275     
   81.339397690299904     
  -276.18638772820634     
  -2745.8179472799611     
  -11337.043874632096     
   80.631593217498363     
  -290.12804703725521     
  -2830.8457763397000     
  -11959.764506745292     
   79.888393442482666     
  -304.50652150345553     
  -2920.5440101402914     
  -12637.291633263154     
   79.108676280978898     
  -319.34619077228035     
  -3015.3236973897633     
  -13376.236852321481     
   78.291256027238674     
  -334.67361370021052     
  -3115.6454737821769     
  -14184.236118752080     
   77.434877580087672     
  -350.51779549634767     
  -3222.0272446728150     
  -15070.145707688987     
   76.538209950040894     
  -366.91049695173132     
  -3335.0533374804850     
  -16044.283003240776     
   75.599838932380408     
  -383.88659394544413     
  -3455.3854600047880     
  -17118.724645722854     
   74.618258808319155     
  -401.48449733257581     
  -3583.7758948477126     
  -18307.677702147910     
   73.591862908180843     
  -419.74664576372925     
  -3721.0834776138190     
  -19627.945443574390     
   72.518932835388853     
  -438.72008712886583     
  -3868.2930684406301     
  -21099.515802563197     
   71.397626105954544     
  -458.45716839236661     
  -4026.5394369598507     
  -22746.311194158647     
   70.225961902380192     
  -479.01635891205677     
  -4197.1367709160450     
  -24597.151797937728     
   69.001804569785008     
  -500.46323936284790     
  -4381.6154094005742     
  -26687.004815742170     
   67.722844390618917     
  -522.87169775014547     
  -4581.7679455186353     
  -29058.620472861880     
   66.386575055639142     
  -546.32538661160538     
  -4799.7075990651047     
  -31764.697512510014     
   64.990267093217369     
  -570.91951268528987     
  -5037.9428304089251     
  -34870.783335489265     
   63.530936312824437     
  -596.76305402487549     
  -5299.4737054251000     
  -38459.205350807228     
   62.005306042019768     
  -623.98153265232804     
  -5587.9177455561485     
  -42634.479455027504     
   60.409761560737699     
  -652.72051786989130     
  -5907.6763414688621     
  -47530.842415494692     
   58.740294619516085     
  -683.15010287252539     
  -6264.1576595850647     
  -53322.992001792270     
   56.992435205212296     
  -715.47069727048518     
  -6664.0800995985155     
  -60241.398429286899     
   55.161166689563174     
  -749.92062398902613     
  -7115.8905878181577     
  -68595.641199706239     
   53.240819006522955     
  -786.78624520061226     
  -7630.3578968159673     
  -78806.720352263117     
   51.224932301660864     
  -826.41566069129613     
  -8221.4082994579276     
  -91467.837124353420     
   49.106080163105894     
  -869.23772413466838     
  -8907.4170778905936     
  -107400.44928756880     
   46.875636364012337     
  -915.78856794826231     
  -9712.9204475473434     
  -127899.83845151323     
   44.523460756368650     
  -966.75129215696609     
  -10672.169235933714     
  -154575.52928520620     
   42.037466225606622     
  -1023.0104295107310     
  -11831.485705572737     
  -191258.40605418812     
   39.403004953575305     
  -1085.7539531521122     
  -13265.923750979180     
  -239266.49099106726     
   36.601969508329731     
  -1156.5698186130890     
  -15060.422433412146     
  -319657.20454047323     
   33.611422677767166     
  -1237.8655033652856     
  -17457.851467465749     
  -399631.28903048107     
   30.401403108791261     
  -1332.6478473719337     
  -20455.086135194295     
  -688451.71376731747     
   26.931182143988764     
  -1447.8317476810455     
  -25618.473988449296     
  -586572.45611790579     
   23.142322117731585     
  -1586.9223511754994     
  -30017.767409333494     
  -2764678.3432011823     
   18.944207094371880     
  -1788.8489071571948     
  -50752.854983342841     
   1480580.1289273538     
   14.178013547347597     
  -2014.8523046565169     
  -39648.504016387924     
  -25576748.607656896     
   8.4934429386090855     
  -2692.6588611320499     
  -231474.11857381905     
  -20165282.860340271     
   0.0000000000000000     
  -4228.1285076324848     
  -382713.74002636789     
  -20165282.860340271     
  -37.333333333333336     
   2387.5135013069385     
  -315897762.11189163     
   72898217363522.469     
  -37.331188819376777     
   1974.4126291737225     
  -97203110.021324217     
   87859064961384.422     
  -37.331028732864112     
   1960.3370423145743     
  -75752497.629683137     
   7809989336281.0557     
  -37.330856793228172     
   1947.1851905322249     
  -73690524.700382307     
   22705990378813.844     
  -37.330672131466315     
   1933.7761799696730     
  -67207877.783407897     
   15601400020665.207     
  -37.330473815637212     
   1920.4387637659172     
  -62391119.078269586     
   14249865309833.590     
  -37.330260846372170     
   1907.0814193314911     
  -57633589.707530171     
   11969496406477.740     
  -37.330032152072647     
   1893.7296263511864     
  -53312174.484657422     
   10287163315278.768     
  -37.329786583772659     
   1880.3762917088786     
  -49295883.656504035     
   8784796283533.1465     
  -37.329522909643444     
   1867.0233903455928     
  -45587022.173682839     
   7515211936435.7051     
  -37.329239809115940     
   1853.6703728636683     
  -42155952.385885783     
   6425925735108.4229     
  -37.328935866595586     
   1840.3173924535645     
  -38983439.306813553     
   5495280773354.1787     
  -37.328609564741690     
   1826.9644069897729     
  -36049595.383719057     
   4699237988135.3330     
  -37.328259277282385     
   1813.6114285577198     
  -33336569.361916840     
   4018552839149.3716     
  -37.327883261333945     
   1800.2584542429743     
  -30827714.126919404     
   3436454326641.3047     
  -37.327479649191403     
   1786.9054853681216     
  -28507671.867421623     
   2938677179130.5894     
  -37.327046439555325     
   1773.5525221025014     
  -26362230.748425711     
   2513003266470.8872     
  -37.326581488157281     
   1760.1995650057561     
  -24378251.283259451     
   2148989126562.1272     
  -37.326082497744309     
   1746.8466145027619     
  -22543582.220099162     
   1837703666946.0662     
  -37.325547007380088     
   1733.4936711617900     
  -20846986.364644878     
   1571508144931.1675     
  -37.324972381017893     
   1720.1407355942624     
  -19278073.022954293     
   1343871782814.7356     
  -37.324355795297798     
   1706.7878083725784     
  -17827232.907682516     
   1149209159261.6792     
  -37.323694226517389     
   1693.4348902272850     
  -16485579.930303639     
   982743603909.19092     
  -37.322984436722358     
   1680.0819818906202     
  -15244897.174271159     
   840391114026.75012     
  -37.322222958860060     
   1666.7290841236620     
  -14097585.607632352     
   718658645254.58679     
  -37.321406080935525     
   1653.3761978237499     
  -13036618.366314288     
   614559371523.72046     
  -37.320529829105972     
   1640.0233239175830     
  -12055497.378436729     
   525539112618.18951     
  -37.319589949645980     
   1626.6704634001946     
  -11148213.562711589     
   449413645863.84424     
  -37.318581889711417     
   1613.3176173726883     
  -10309210.056652546     
   384315095302.34064     
  -37.317500776826073     
   1599.9647870156252     
  -9533348.2669256311     
   328646224661.24768     
  -37.316341397010518     
   1586.6119735946777     
  -8815876.2480137330     
   281041103816.90094     
  -37.315098171468009     
   1573.2591784881890     
  -8152399.7198976427     
   240331701737.30411     
  -37.313765131737433     
   1559.9064032033350     
  -7538855.0570768248     
   205519118475.15674     
  -37.312335893218197     
   1546.5536493386501     
  -6971484.5593428258     
   175749242223.07565     
  -37.310803626966660     
   1533.2009186339992     
  -6446813.1702649696     
   150291576532.80106     
  -37.309161029657979     
   1519.8482129918916     
  -5961627.5048437491     
   128521518000.69707     
  -37.307400291601745     
   1506.4955344327172     
  -5512955.9179362422     
   109904898693.25191     
  -37.305513062693386     
   1493.1428851737858     
  -5098050.4372593323     
   93984933152.843185     
  -37.303490416177262     
   1479.7902675888836     
  -4714369.9099076306     
   80371016140.654526     
  -37.301322810090760     
   1466.4376842655781     
  -4359564.3793906812     
   68729096178.760727     
  -37.299000046251827     
   1453.0851379898556     
  -4031460.8104762239     
   58773541177.698784     
  -37.296511226645606     
   1439.7326317734819     
  -3728049.6301155989     
   50260063558.980476     
  -37.293844707058184     
   1426.3801688803710     
  -3447472.5732882898     
   42979786639.980721     
  -37.290988047798486     
   1413.0277528306397     
  -3188011.1613257979     
   36754070131.061745     
  -37.287927961341097     
   1399.6753874465617     
  -2948076.2954021362     
   31430164161.900276     
  -37.284650256715487     
   1386.3230768433036     
  -2726198.4338834775     
   26877436354.939716     
  -37.281139780458489     
   1372.9708254834059     
  -2521018.6517648594     
   22984181730.953472     
  -37.277380353939094     
   1359.6186381849673     
  -2331280.2801094465     
   19654873153.980389     
  -37.273354706855962     
   1346.2665201662692     
  -2155821.2324874541     
   16807822121.306761     
  -37.269044406699784     
   1332.9144770614107     
  -1993566.8762437520     
   14373172823.039408     
  -37.264429783964026     
   1319.5625149699413     
  -1843523.4509097494     
   12291187549.395353     
  -37.259489852879028     
   1306.2106404885840     
  -1704771.9888287541     
   10510782368.558092     
  -37.254202227436103     
   1292.8588607430859     
  -1576462.6796983136     
   8988272827.7749939     
  -37.248543032459715     
   1279.5071834446001     
  -1457809.6671650885     
   7686302032.0800047     
  -37.242486809477697     
   1266.1556169337694     
  -1348086.2388100540     
   6572924537.3273869     
  -37.236006417131598     
   1252.8041702269793     
  -1246620.3721524060     
   5620822169.3523417     
  -37.229072925861558     
   1239.4528530739055     
  -1152790.6201618963     
   4806633938.2912846     
  -37.221655506593052     
   1226.1016760211080     
  -1066022.3035747947     
   4110382587.5352459     
  -37.213721313146287     
   1212.7506504732155     
  -985783.99404003541     
   3514984767.2871156     
  -37.205235358083364     
   1199.3997887588546     
  -911584.25624684850     
   3005831630.7326937     
  -37.196160381703237     
   1186.0491042154194     
  -842968.63913157780     
   2570430403.2227764     
  -37.186456713890813     
   1172.6986112648717     
  -779516.89373935096     
   2198098000.9779820     
  -37.176082128524051     
   1159.3483255011342     
  -720840.39722797088     
   1879698748.9646182     
  -37.164991690141733     
   1145.9982637897704     
  -666579.77420817723     
   1607420325.4707582     
  -37.153137592575483     
   1132.6484443704494     
  -616402.69479901064     
   1374582006.7237425     
  -37.140468989252369     
   1119.2988869650765     
  -570001.84029003675     
   1175470840.6561961     
  -37.126931814879704     
   1105.9496129030110     
  -527093.01904158294     
   1005201345.0795794     
  -37.112468598231416     
   1092.6006452521117     
  -487413.42821884481     
   859595760.41034818     
  -37.097018265766891     
   1079.2520089549676     
  -450720.04226924828     
   735081460.13745272     
  -37.080515935827513     
   1065.9037309887719     
  -416788.12546671485     
   628603323.87522769     
  -37.062892703175301     
   1052.5558405262523     
  -385409.85534320597     
   537548778.75257564     
  -37.044075413661560     
   1039.2083691165594     
  -356393.04949525167     
   459683679.53991854     
  -37.023986428842257     
   1025.8613508786464     
  -329559.98902332503     
   393097510.17466736     
  -37.002543380391934     
   1012.5148227100772     
  -304746.32957171503     
   336156491.05840236     
  -36.979658914209459     
   999.16882451537776     
  -281800.09513665276     
   287463502.16900140     
  -36.955240424158461     
   985.82339944961564     
  -260580.74705743833     
   245823797.65016165     
  -36.929189775443128     
   972.47859418336566     
  -240958.32338530739     
   210215695.45287746     
  -36.901403017687656     
   959.13445919107335     
  -222812.64271982620     
   179765503.23785049     
  -36.871770087865933     
   945.79104906084115     
  -206032.56840820645     
   153726087.58719206     
  -36.840174503318693     
   932.44842282844218     
  -190515.32762050265     
   131458537.93642794     
  -36.806493045199005     
   919.10664434353680     
  -176165.88199494078     
   112416490.64798284     
  -36.770595432806068     
   905.76578266010472     
  -162896.34563439628     
   96132725.518083945     
  -36.732343989403013     
   892.42591246212578     
  -150625.44665651000     
   82207698.924385950     
  -36.691593300268337     
   879.08711452512216     
  -139278.02958836660     
   70299742.547731593     
  -36.648189863905884     
   865.74947621166120     
  -128784.59499150008     
   60116679.569322526     
  -36.601971737535806     
   852.41309201151341     
  -119080.87378082058     
   51408655.131523080     
  -36.552768178212112     
   839.07806412318257     
  -110107.43367621640     
   43962007.395135701     
  -36.500399281163737     
   825.74450308907876     
  -101809.31501787102     
   37594021.178356692     
  -36.444675617238090     
   812.41252846033456     
  -94135.694690065022     
   32148456.555586629     
  -36.385397871642638     
   799.08226960508011     
  -87039.573021313205     
   27491677.299030140     
  -36.322356486534026     
   785.75386623917984     
  -80477.492375151720     
   23509497.216589052     
  -36.255331310400152     
   772.42747033740909     
  -74409.247926000913     
   20103963.188466080     
  -36.184091257621780     
   759.10324300857860     
  -68797.724160849917     
   17192330.584171243     
  -36.108393982091975     
   745.78137129204163     
  -63608.370377337269     
   14700453.093143374     
  -36.027985569318332     
   732.46200795257982     
  -58810.056572440393     
   12576176.834473586     
  -35.942600252039817     
   719.14551079865157     
  -54371.048224058948     
   10737525.891499650     
  -35.851960155063331     
   705.83151899313611     
  -50272.585867350557     
   9238553.2912196200     
  -35.755775075770160     
   692.52254740810281     
  -46459.293581275662     
   7713076.5636571543     
  -35.653742307566723     
   679.21003174961868     
  -43016.561955656587     
   7217849.0576448087     
  -35.545546514463915     
   665.92854199839951     
  -39532.685687035897     
   4106158.8762416071     
  -35.430859665972633     
   652.54520537301767     
  -37389.449289817705     
   10374622.654636435     
  -35.309341042608146     
   639.57767473002536     
  -31533.651971273659     
   2085483.3119750798     
  -33.874896503853932     
   521.01222697318985     
  -15892.527131460560     
   635653.71379133151     
  -32.661762141714597     
   453.46809844947455     
  -11125.124278025574     
   381602.16873034526     
  -31.591661388442159     
   404.99751772304063     
  -8263.1080125479857     
   217364.24120330444     
  -30.627415702944180     
   367.75755718286263     
  -6632.8762035232012     
   150513.17942722788     
  -29.747125517830494     
   337.41529827950717     
  -5504.0273578189936     
   106795.25527671221     
  -28.936318767254395     
   311.89757252685052     
  -4703.0629432436508     
   80688.454739340115     
  -28.184708222227240     
   289.89516633699492     
  -4097.8995326986005     
   62798.492394339184     
  -27.484600952020457     
   270.58314040589579     
  -3626.9108397410564     
   50344.146580533699     
  -26.830024666463778     
   253.39253895557550     
  -3249.3297403870538     
   41234.300138708910     
  -26.216207344012592     
   237.91903338124104     
  -2940.0724893467368     
   34398.242150308186     
  -25.639247741084308     
   223.86363797482562     
  -2682.0856732194256     
   29130.452694932610     
  -25.095896518281506     
   210.99940559675846     
  -2463.6072780074310     
   24987.827853160230     
  -24.583405114966951     
   199.14989097896807     
  -2276.1985691087289     
   21670.864517292281     
  -24.099418021318378     
   188.17522684312368     
  -2113.6670852290372     
   18974.122284826608     
  -23.641893902832550     
   177.96265620981899     
  -1971.3611680928375     
   16752.090354738568     
  -23.209046518196789     
   168.41995206350612     
  -1845.7204904322980     
   14899.599055711342     
  -22.799299584867981     
   159.47071709363925     
  -1733.9734975144634     
   13339.047847404014     
  -22.411251703870732     
   151.05095675320575     
  -1633.9306386589330     
   12012.185567666564     
  -22.043648688079841     
   143.10653203930482     
  -1543.8392469014339     
   10874.593164114502     
  -21.695361437756524     
   135.59123442662482     
  -1462.2797981705751     
   9891.9235564185019     
  -21.365368039122959     
   128.46530900245477     
  -1388.0903714974363     
   9037.2804260146877     
  -21.052739123932025     
   121.69430615295536     
  -1320.3107683023261     
   8289.3599842030580     
  -20.756625779601773     
   115.24817781114756     
  -1258.1405684208032     
   7631.1115964905803     
  -20.476249477507839     
   109.10055831147773     
  -1200.9072314471239     
   7048.7582164023870     
  -20.210893615078557     
   103.22818637079965     
  -1148.0415448241060     
   6531.0702389438520     
  -19.959896360834225     
   97.610436213659312     
  -1099.0585180320270     
   6068.8205296803008     
  -19.722644560717001     
   92.228934008430684     
  -1053.5423640594247     
   5654.3707684955316     
  -19.498568515928039     
   87.067241640042866     
  -1011.1345832957084     
   5281.3541437337517     
  -19.287137481815034     
   82.110594113759333     
  -971.52442721770524     
   4944.4295860822376     
  -19.087855767488463     
   77.345680032409845     
  -934.44120532208842     
   4639.0896846726446     
  -18.900259339164379     
   72.760456937387005     
  -899.64803268704350     
   4361.5092925049530     
  -18.723912848442509     
   68.343995073186264     
  -866.93671299325638     
   4108.4252598967360     
  -18.558407021071066     
   64.086344481843042     
  -836.12352354403083     
   3877.0401926072464     
  -18.403356353135599     
   59.978421367734285     
  -807.04572209947662     
   3664.9449034643990     
  -18.258397070715269     
   56.011910474176858     
  -779.55863532349360     
   3470.0555173597845     
  -18.123185316383140     
   52.179180838509879     
  -753.53321894329520     
   3290.5621515259413     
  -17.997395531871643     
   48.473212784134510     
  -728.85400280685064     
   3124.8867988268757     
  -17.880719011072618     
   44.887534397578264     
  -705.41735181564900     
   2971.6485726596916     
  -17.772862601518572     
   41.416166049237383     
  -683.12998752070132     
   2829.6348828269192     
  -17.673547535772439     
   38.053571765686897     
  -661.90772589949950     
   2697.7774095977998     
  -17.582508376873069     
   34.794616462619352     
  -641.67439532751598     
   2575.1319872106910     
  -17.499492064250017     
   31.634528210741973     
  -622.36090542343584     
   2460.8616843217851     
  -17.424257048418241     
   28.568864840205823     
  -603.90444279102235     
   2354.2225155448227     
  -17.356572504358365     
   25.593484298417174     
  -586.24777392443616     
   2254.5513242087604     
  -17.296217614834909     
   22.704518266123905     
  -569.33863899287053     
   2161.2554712777396     
  -17.242980916046566     
   19.898348611246025     
  -553.12922295828753     
   2073.8040232258054     
  -17.196659698974077     
   17.171586321890068     
  -537.57569278409392     
   1991.7202032015534     
  -17.157059460621078     
   14.521052611779625     
  -522.63779126008228     
   1914.5748917238150     
  -17.123993400054321     
   11.943761934699033     
  -508.27847957215369     
   1841.9810267101054     
  -17.097281954761357     
   9.4369066810890772     
  -494.46362187182785     
   1773.5887488554097     
  -17.076752373371132     
   6.9978433607709745     
  -481.16170625541230     
   1709.0811963522681     
  -17.062238321239608     
   4.6240801019255162     
  -468.34359728277025     
   1648.1708348058633     
  -17.053579515798518     
   2.3132653186642727     
  -455.98231602172632     
   1590.5962651013156     
  -17.050621388910351     
   6.3177418526289442E-002
  -444.05284403346639     
   1536.1194187023316     
  -17.053214773773327     
  -2.1282845625403759     
  -432.53194839319895     
   1484.5231070037851     
  -17.061215614183588     
  -4.2631094962500278     
  -421.39802509067067     
   1435.6088602977125     
  -17.074484694192588     
  -6.3431819555728008     
  -410.63095863843779     
   1389.1950239218761     
  -17.092887386400761     
  -8.3702893420664566     
  -400.21199595902374     
   1345.1150805048189     
  -17.116293417307539     
  -10.346128414102111     
  -390.12363285523759     
   1303.2161574316024     
  -17.144576648295679     
  -12.272311275426459     
  -380.34951167450055     
   1263.3577110879389     
  -17.177614870967975     
  -14.150370876716064     
  -370.87432884134097     
   1225.4103490902014     
  -17.215289615678319     
  -15.981766076877328     
  -361.68375122316445     
   1189.2547883063105     
  -17.257485972209590     
  -17.767886305712409     
  -352.76434031086711     
   1154.7809207101170     
  -17.304092421648928     
  -19.510055865003430     
  -344.10348340554123     
   1121.8869783075709     
  -17.355000678598685     
  -21.209537901187872     
  -335.68933106823442     
   1090.4787899083478     
  -17.410105542939739     
  -22.867538079218264     
  -327.51074014392185     
   1060.4691071060861     
  -17.469304760433886     
  -24.485207984179635     
  -319.55722184062620     
   1031.7770049462515     
  -17.532498891515136     
  -26.063648274540007     
  -311.81889430352936     
   1004.3273397039959     
  -17.599591187676200     
  -27.603911608438207     
  -304.28643925574943     
   978.05025993663344     
  -17.670487474907333     
  -29.107005362343145     
  -296.95106230622463     
   952.88076545643810     
  -17.745096043690644     
  -30.573894159521959     
  -289.80445656530134     
   928.75830990772590     
  -17.823327545094390     
  -32.005502224037699     
  -282.83876924099343     
   905.62643863216215     
  -17.905094892549137     
  -33.402715574518311     
  -276.04657095125219     
   883.43246131727176     
  -17.990313168921670     
  -34.766384070624873     
  -269.42082749137262     
   862.12715587874902     
  -18.078899538533243     
  -36.097323323909016     
  -262.95487382228202     
   841.66449836407571     
  -18.170773163796618     
  -37.396316483676095     
  -256.64239008455144     
   822.00141440661059     
  -18.265855126171736     
  -38.664115907578733     
  -250.47737947650185     
   803.09755990937151     
  -18.364068351163038     
  -39.901444725712942     
  -244.45414777718156     
   784.91511192265125     
  -18.465337537102304     
  -41.108998306250299     
  -238.56728443776166     
   767.41858414323974     
  -18.569589087480288     
  -42.287445629986422     
  -232.81164505668738     
   750.57465664170502     
  -18.676751046607848     
  -43.437430580457814     
  -227.18233513187465     
   734.35201653933791     
  -18.786753038403308     
  -44.559573155807080     
  -221.67469500782960     
   718.72121853773410     
  -18.899526208117585     
  -45.654470607998647     
  -216.28428586879659     
   703.65454920459968     
  -19.015003166821931     
  -46.722698514545044     
  -211.00687674976209     
   689.12590967255426     
  -19.133117938495641     
  -47.764811787487496     
  -205.83843242721792     
   675.11070161825103     
  -19.253805909562317     
  -48.781345623968242     
  -200.77510216508102     
   661.58572663169878     
  -19.377003780733791     
  -49.772816402419302     
  -195.81320921534331     
   648.52909188263027     
  -19.502649521030374     
  -50.739722528023222     
  -190.94924102622355     
   635.92012147088269     
  -19.630682323854948     
  -51.682545230876762     
  -186.17984011519195     
   623.73927853462249     
  -19.761042565006633     
  -52.601749319980200     
  -181.50179552618226     
   611.96808979464322     
  -19.893671762527219     
  -53.497783895927462     
  -176.91203485272243     
   600.58907576807826     
  -20.028512538280559     
  -54.371083025020418     
  -172.40761678446185     
   589.58569120077050     
  -20.165508581171586     
  -55.222066377232707     
  -167.98572410045611     
   578.94226093631232     
  -20.304604611917469     
  -56.051139830342436     
  -163.64365714343376     
   568.64392991531315     
  -20.445746349289067     
  -56.858696042373687     
  -159.37882766906893     
   558.67661082181951     
  -20.588880477745889     
  -57.645114994266123     
  -155.18875308790527     
   549.02693608124434     
  -20.733954616392477     
  -58.410764504654132     
  -151.07105106729591     
   539.68221618623556     
  -20.880917289188655     
  -59.156000718437120     
  -147.02343444589917     
   530.63039860142521     
  -21.029717896350057     
  -59.881168570692836     
  -143.04370645638846     
   521.86002812580580     
  -21.180306686879202     
  -60.586602227447422     
  -139.12975624544492     
   513.36021461041764     
  -21.332634732171002     
  -61.272625504650705     
  -135.27955463586679     
   505.12059869762948     
  -21.486653900639748     
  -61.939552266604458     
  -131.49115014563455     
   497.13131967053482     
  -21.642316833317800     
  -62.587686805088808     
  -127.76266524810555     
   489.38299143196343     
  -21.799576920379081     
  -63.217324200239986     
  -124.09229281236581     
   481.86666975164724     
  -21.958388278543044     
  -63.828750664243969     
  -120.47829278922845     
   474.57383313140400     
  -22.118705729317444     
  -64.422243868818896     
  -116.91898904074293     
   467.49635567314800     
  -22.280484778040439     
  -64.998073257353738     
  -113.41276637319430     
   460.62648672129245     
  -22.443681593684801     
  -65.556500342593694     
  -109.95806772278462     
   453.95683050427880     
  -22.608252989389076     
  -66.097778990635661     
  -106.55339149400251     
   447.48032673591598     
  -22.774156403682397     
  -66.622155691979373     
  -103.19728904348315     
   441.19023260794239     
  -22.941349882371483     
  -67.129869820335387     
  -99.888362298923568     
   435.08010643097140     
  -23.109792061060023     
  -67.621153879834424     
  -96.625261500691352     
   429.14379111784302     
  -23.279442148272253     
  -68.096233741254423     
  -93.406683067307540     
   423.37539972851590     
  -23.450259909153939     
  -68.555328867846043     
  -90.231367569343661     
   417.76930289850571     
  -23.622205649725505     
  -68.998652531263417     
  -87.098097797604865     
   412.32011201378890     
  -23.795240201663148     
  -69.426412018151183     
  -84.005696957501442     
   407.02267200227703     
  -23.969324907585261     
  -69.838808827838648     
  -80.953026917484365     
   401.87204484489706     
  -24.144421606822391     
  -70.236038861585229     
  -77.938986581147631     
   396.86350271468848     
  -24.320492621650256     
  -70.618292603815064     
  -74.962510310787465     
   391.99251438372863     
  -24.497500743966199     
  -70.985755295724303     
  -72.022566452909501     
   387.25473801699587     
  -24.675409222390559     
  -71.338607101651036     
  -69.118155917782033     
   382.64601083919666     
  -24.854181749775254     
  -71.677023268536715     
  -66.248310836488059     
   378.16234060280004     
  -25.033782451102752     
  -72.001174278832849     
  -63.412093281967046     
   373.79989730073612     
  -25.214175871759451     
  -72.311225997168293     
  -60.608594052211529     
   369.55500663060940     
  -25.395326966168220     
  -72.607339811055027     
  -57.836931502481953     
   365.42414103095206     
  -25.577201086765545     
  -72.889672765923109     
  -55.096250444749813     
   361.40391427802962     
  -25.759763973309472     
  -73.158377694754151     
  -52.385721087664585     
   357.49107389764384     
  -25.942981742505125     
  -73.413603342556897     
  -49.704538033432257     
   353.68249575293299     
  -26.126820877935231     
  -73.655494485928685     
  -47.051919315285254     
   349.97517872276489     
  -26.311248220283606     
  -73.884192047904065     
  -44.427105474864518     
   346.36623661222615     
  -26.496230957840137     
  -74.099833208341906     
  -41.829358700272820     
   342.85289763348499     
  -26.681736617276343     
  -74.302551510012634     
  -39.257961968021675     
   339.43249342609545     
  -26.867733054680965     
  -74.492476960601010     
  -36.712218267325959     
   336.10246120343885     
  -27.054188446845682     
  -74.669736130790071     
  -34.191449808300163     
   332.86033227682282     
  -27.241071282791268     
  -74.834452248601380     
  -31.694997316223990     
   329.70373397591896     
  -27.428350355525154     
  -74.986745290170461     
  -29.222219311404597     
   326.63038203302136     
  -27.615994754021553     
  -75.126732067064353     
  -26.772491446156991     
   323.63807712631825     
  -27.803973855415798     
  -75.254526310349021     
  -24.345205867709602     
   320.72470340539360     
  -27.992257317404853     
  -75.370238751498718     
  -21.939770592169147     
   317.88822245433585     
  -28.180815070846325     
  -75.473977200288545     
  -19.555608923761625     
   315.12667178905156     
  -28.369617312548574     
  -75.565846619811310     
  -17.192158885343737     
   312.43816093661297     
  -28.558634498244871     
  -75.645949198720473     
  -14.848872678319136     
   309.82086900854716     
  -28.747837335744833     
  -75.714384420818149     
  -12.525216160755031     
   307.27304131595855     
  -28.937196778256613     
  -75.771249132097253     
  -10.220668350885340     
   304.79298805536735     
  -29.126684017873611     
  -75.816637605325639     
  -7.9347209404700827     
   302.37907885305771     
  -29.316270479219696     
  -75.850641602299504     
  -5.6668778490721481     
   300.02974498347373     
  -29.505927813247236     
  -75.873350433826417     
  -3.4166547616960932     
   297.74347185855197     
  -29.695627891182315     
  -75.884851017537557     
  -1.1835787227569514     
   295.51880138615411     
  -29.885342798611905     
  -75.885227933625345     
   1.0328122876392065     
   293.35432640901803     
  -30.075044829707821     
  -75.874563478566984     
   3.2329697357068437     
   291.24869194588280     
  -30.264706481582579     
  -75.852937716914468     
   5.4173349253009659     
   289.20058942157232     
  -30.454300448772372     
  -75.820428531236303     
   7.5863393459627604     
   287.20875940615053     
  -30.643799617842685     
  -75.777111670267630     
   9.7404050415088914     
   285.27198574609145     
  -30.833177062112068     
  -75.723060795327342     
   11.879944934604579     
   283.38909651893681     
  -31.022406036489912     
  -75.658347525094584     
   14.005363158496607     
   281.55896221814709     
  -31.211459972424123     
  -75.583041478760506     
   16.117055375132711     
   279.78049228195812     
  -31.400312472954738     
  -75.497210317654563     
   18.215409067247400     
   278.05263692332443     
  -31.588937307869752     
  -75.400919785376018     
   20.300803844172336     
   276.37438259916655     
  -31.777308408959438     
  -75.294233746481410     
   22.373611713666087     
   274.74475306938552     
  -31.965399865365665     
  -75.177214223793030     
   24.434197361686479     
   273.16280628098019     
  -32.153185919022789     
  -75.049921434366837     
   26.482918408793832     
   271.62763618443091     
  -32.340640960186832     
  -74.912413824144409     
   28.520125680177021     
   270.13836589758688     
  -32.527739523049725     
  -74.764748101382949     
   30.546163424408924     
   268.69415446155762     
  -32.714456281435616     
  -74.606979268864748     
   32.561369582870611     
   267.29418960121598     
  -32.900766044576173     
  -74.439160654895375     
   34.566076004879733     
   265.93768765458327     
  -33.086643752962011     
  -74.261343943227445     
   36.560608662289106     
   264.62389690659381     
  -33.272064474267552     
  -74.073579201849000     
   38.545287889088563     
   263.35209041929249     
  -33.457003399346455     
  -73.875914910708204     
   40.520428567233253     
   262.12157163470783     
  -33.641435838295124     
  -73.668397988403882     
   42.486340354493564     
   260.93166640907106     
  -33.825337216581630     
  -73.451073817886240     
   44.443327852561602     
   259.78173017370142     
  -34.008683071237733     
  -73.223986271182682     
   46.391690828864363     
   258.67113999015362     
  -34.191449047111448     
  -72.987177733163534     
   48.331724378790518     
   257.59929961463945     
  -34.373610893177933     
  -72.740689124401811     
   50.263719125900316     
   256.56563355164769     
  -34.555144458906376     
  -72.484559923143223     
   52.187961377537675     
   255.56959213258330     
  -34.736025690680748     
  -72.218828186403044     
   54.104733318532055     
   254.61064442356877     
  -34.916230628272196     
  -71.943530570227438     
   56.014313151708819     
   253.68828559725193     
  -35.095735401361104     
  -71.658702349113952     
   57.916975293688211     
   252.80202637468369     
  -35.274516226106641     
  -71.364377434650976     
   59.812990491498340     
   251.95140375040927     
  -35.452549401762013     
  -71.060588393373166     
   61.702626019626408     
   251.13597006880019     
  -35.629811307333291     
  -70.747366463836244     
   63.586145795142414     
   250.35530049365468     
  -35.806278398280092     
  -70.424741572976274     
   65.463810548844833     
   249.60898725479387     
  -35.981927203256177     
  -70.092742351721029     
   67.335877953255789     
   248.89664245685572     
  -36.156734320888233     
  -69.751396149908686     
   69.202602771682194     
   248.21789669029761     
  -36.330676416591047     
  -69.400729050487328     
   71.064236996859435     
   247.57239677632987     
  -36.503730219417335     
  -69.040765883063472     
   72.921029972681907     
   246.95980935494623     
  -36.675872518940643     
  -68.671530236774657     
   74.773228542844009     
   246.37981764032972     
  -36.847080162169533     
  -68.293044472479693     
   76.621077175146439     
   245.83211932296058     
  -37.017330050491523     
  -67.905329734366660     
   78.464818070068645     
   245.31643355770973     
  -37.186599136645228     
  -67.508405960887103     
   80.304691321751477     
   244.83249044226744     
  -37.354864421719022     
  -67.102291895082558     
   82.140935000068481     
   244.38004122588643     
  -37.522102952174833     
  -66.687005094309228     
   83.973785309262638     
   243.95884811785442     
  -37.688291816895422     
  -66.262561939360708     
   85.803476670146537     
   243.56869358423245     
  -37.853408144253798     
  -65.828977643005260     
   87.630241872028279     
   243.20937087693841     
  -38.017429099203191     
  -65.386266257941173     
   89.454312153605329     
   242.88069306640358     
  -38.180331880386255     
  -64.934440684178156     
   91.275917351603354     
   242.58248457181230     
  -38.342093717261932     
  -64.473512675834414     
   93.095285985891948     
   242.31458554385461     
  -38.502691867248707     
  -64.003492847426017     
   94.912645377470852     
   242.07685326267358     
  -38.662103612882831     
  -63.524390679539984     
   96.728221776940913     
   241.86915534653770     
  -38.820306258990023     
  -63.036214523992527     
   98.542240442039940     
   241.69137801684090     
  -38.977277129869456     
  -62.538971608444527     
   100.35492577716622     
   241.54341797544998     
  -39.132993566488558     
  -62.032668040471641     
   102.16650141198213     
   241.42519065114473     
  -39.287432923687305     
  -61.517308811087034     
   103.97719034186568     
   241.33661995719547     
  -39.440572567390703     
  -60.992897797753493     
   105.78721499154469     
   241.27765098492890     
  -39.592389871828090     
  -60.459437766839812     
   107.59679737393162     
   241.24823446618689     
  -39.742862216757942     
  -59.916930375573905     
   109.40615913242806     
   241.24834487733099     
  -39.891966984696907     
  -59.365376173445327     
   111.21552171900800     
   241.27795992091887     
  -40.039681558151656     
  -58.804774603101755     
   113.02510641841494     
   241.33708290304926     
  -40.185983316852372     
  -58.235124000705262     
   114.83513454018777     
   241.42571964519288     
  -40.330849634986393     
  -57.656421595760960     
   116.64582743752675     
   241.54390053195360     
  -40.474257878430862     
  -57.068663510438363     
   118.45740669151637     
   241.69166125753077     
  -40.616185401982932     
  -56.471844758332189     
   120.27009415094790     
   241.86905857403590     
  -40.756609546586276     
  -55.865959242729204     
   122.08411209025311     
   242.07615868843968     
  -40.895507636552558     
  -55.250999754302512     
   123.89968328041647     
   242.31304467999684     
  -41.032856976776486     
  -54.626957968312695     
   125.71703111551639     
   242.57981278866518     
  -41.168634849943224     
  -53.993824441245309     
   127.53637971143144     
   242.87657621526029     
  -41.302818513726635     
  -53.351588606884128     
   129.35795403304584     
   243.20345743167599     
  -41.435385197977119     
  -52.700238771892046     
   131.18197996378345     
   243.56060163300364     
  -41.566312101897672     
  -52.039762110792523     
   133.00868447603094     
   243.94816018830744     
  -41.695576391206679     
  -51.370144660408819     
   134.83829567744328     
   244.36630912755626     
  -41.823155195286134     
  -50.691371313725476     
   136.67104299589994     
   244.81522887626286     
  -41.949025604313775     
  -50.003425813204530     
   138.50715721247195     
   245.29512772067744     
  -42.073164666377835     
  -49.306290743497421     
   140.34687067037697     
   245.80621794247293     
  -42.195549384572736     
  -48.599947523559102     
   142.19041730494558     
   246.34873747324050     
  -42.316156714074452     
  -47.884376398206761     
   144.03803283599484     
   246.92293411033532     
  -42.434963559193896     
  -47.159556429012234     
   145.88995484182232     
   247.52907497546627     
  -42.551946770406872     
  -46.425465484647319     
   147.74642290413834     
   248.16744594974085     
  -42.667083141358994     
  -45.682080230515083     
   149.60767874876137     
   248.83834452494676     
  -42.780349405843971     
  -44.929376117811415     
   151.47396633269852     
   249.54209254109080     
  -42.891722234753722     
  -44.167327371912798     
   153.34553202675664     
   250.27902436757464     
  -43.001178232998583     
  -43.395906980072105     
   155.22262470951350     
   251.04949738803805     
  -43.108693936395930     
  -42.615086678448527     
   157.10549593992374     
   251.85388184469261     
  -43.214245808525526     
  -41.824836938464301     
   158.99440005375899     
   252.69257545074851     
  -43.317810237549857     
  -41.025126952405820     
   160.88959436963955     
   253.56598572616900     
  -43.419363532997536     
  -40.215924618325239     
   162.79133926258586     
   254.47455077290871     
  -43.518881922508101     
  -39.397196524185340     
   164.69989839338265     
   255.41871965767461     
  -43.616341548536113     
  -38.568907931224821     
   166.61553879081526     
   256.39897101635233     
  -43.711718465012808     
  -37.731022756564208     
   168.53853107343787     
   257.41579834229043     
  -43.804988633963163     
  -36.883503554978084     
   170.46914956100508     
   258.46972369810698     
  -43.896127922076417     
  -36.026311499853733     
   172.40767248874084     
   259.56128736803493     
  -43.985112097227884     
  -35.159406363271863     
   174.35438214400114     
   260.69105613988188     
  -44.071916824949909     
  -34.282746495249249     
   176.30956506505021     
   261.85961999433937     
  -44.156517664849815     
  -33.396288802049085     
   178.27351221500780     
   263.06759616376206     
  -44.238890066972402     
  -32.499988723545997     
   180.24651918623599     
   264.31562309302268     
  -44.319009368104744     
  -31.593800209681799     
   182.22888635943369     
   265.60437359123057     
  -44.396850788020863     
  -30.677675695879813     
   184.22091916136787     
   266.93453936396691     
  -44.472389425663629     
  -29.751566077459881     
   186.22292820659769     
   268.30684904198000     
  -44.545600255261469     
  -28.815420683007375     
   188.23522957441247     
   269.72205317848591     
  -44.616458122377068     
  -27.869187246638191     
   190.25814497325118     
   271.18094046679187     
  -44.684937739885385     
  -26.912811879138204     
   192.29200202675207     
   272.68432348968770     
  -44.751013683878007     
  -25.946239037939034     
   194.33713445292469     
   274.23305379179448     
  -44.814660389491060     
  -24.969411495915793     
   196.39388235636318     
   275.82801363219590     
  -44.875852146653408     
  -23.982270308878395     
   198.46259245860460     
   277.47012017976471     
  -44.934563095752111     
  -22.984754781831978     
   200.54361835995292     
   279.16032912376096     
  -44.990767223211797     
  -21.976802433861163     
   202.63732082838106     
   280.89963080891982     
  -45.044438356984543     
  -20.958348961641565     
   204.74406805944801     
   282.68905819352346     
  -45.095550161946740     
  -19.929328201503221     
   206.86423599589938     
   284.52968071385862     
  -45.144076135199263     
  -18.889672090010315     
   208.99820860125340     
   286.42261540785552     
  -45.189989601267165     
  -17.839310622965172     
   211.14637821681225     
   288.36901537833813     
  -45.233263707194858     
  -16.778171812842743     
   213.30914583214985     
   290.37008938323703     
  -45.273871417532867     
  -15.706181644506081     
   215.48692150252407     
   292.42708225293546     
  -45.311785509211582     
  -14.623264029201192     
   217.68012461942112     
   294.54129869316205     
  -45.346978566297921     
  -13.529340756753614     
   219.88918435961980     
   296.71408620993583     
  -45.379422974629961     
  -12.424331445839051     
   222.11454000619437     
   298.94685110123260     
  -45.409090916324971     
  -11.308153492349955     
   224.35664138945356     
   301.24105322214962     
  -45.435954364155705     
  -10.180722015654748     
   226.61594928861973     
   303.59820978848768     
  -45.459985075789760     
  -9.0419498027781380     
   228.89293586203337     
   306.01990059136460     
  -45.481154587886621     
  -7.8917472503318571     
   231.18808511646864     
   308.50776548441081     
  -45.499434210046637     
  -6.7300223041467060     
   233.50189335760166     
   311.06351384168386     
  -45.514795018606115     
  -5.5566803964741389     
   235.83486971141434     
   313.68891969721733     
  -45.527207850272234     
  -4.3716243806727704     
   238.18753660914342     
   316.38583258004309     
  -45.536643295591475     
  -3.1747544632661491     
   240.56043035349381     
   319.15617372598717     
  -45.543071692244716     
  -1.9659681332413439     
   242.95410165643867     
   322.00194564376653     
  -45.546463118162066     
 -0.74516008847830173     
   245.36911624876697     
   324.92523067357536     
  -45.546787384449978     
  0.48777784084063636     
   247.80605547881873     
   327.92819818501033     
  -45.544014028123037     
   1.7329567719506724     
   250.26551696520625     
   331.01310670937585     
  -45.538112304632335     
   2.9904908525275338     
   252.74811526552662     
   334.18230847385217     
  -45.529051180182037     
   4.2604973471390242     
   255.25448257908047     
   337.43825662351486     
  -45.516799323825310     
   5.5430967273461480     
   257.78526950375692     
   340.78350323079735     
  -45.501325099330309     
   6.8384127655504816     
   260.34114577798783     
   344.22071363506802     
  -45.482596556806669     
   8.1465726328211083     
   262.92280113025089     
   347.75266168105816     
  -45.460581424082214     
   9.4677070008788551     
   265.53094609285876     
   351.38224644959206     
  -45.435247097819335     
   10.801950148464110     
   268.16631294123079     
   355.11248551199702     
  -45.406560634359707     
   12.149440072273585     
   270.82965658257069     
   358.94653419690906     
  -45.374488740285784     
   13.510318602702661     
   273.52175558904759     
   362.88768143478114     
  -45.338997762686574     
   14.884731524674772     
   276.24341319980840     
   366.93936492320921     
  -45.300053679114811     
   16.272828703766155     
   278.99545843673252     
   371.10517290993465     
  -45.257622087221840     
   17.674764217941849     
   281.77874723355694     
   375.38885666771461     
  -45.211668194055889     
   19.090696495172189     
   284.59416365856487     
   379.79433561289636     
  -45.162156805008600     
   20.520788457257723     
   287.44262117566154     
   384.32570788022213     
  -45.109052312393921     
   21.965207670158819     
   290.32506398476329     
   388.98726278772222     
  -45.052318683642639     
   23.424126501259874     
   293.24246845567114     
   393.78348265984414     
  -44.991919449094723     
   24.897722283838135     
   296.19584457562001     
   398.71906696422741     
  -44.927817689371111     
   26.386177489221783     
   299.18623757785167     
   403.79892899732317     
  -44.859976022304927     
   27.889679907029777     
   302.21472954533169     
   409.02822249009620     
  -44.788356589411720     
   29.408422833928089     
   305.28244121400735     
   414.41234358969336     
  -44.712921041876442     
   30.942605271440470     
   308.39053379093008     
   419.95695334825638     
  -44.633630526034253     
   32.492432133270370     
   311.54021094104195     
   425.66798678946196     
  -44.550445668320400     
   34.058114462727914     
   314.73272084196299     
   431.55167437376815     
  -44.463326559663408     
   35.639869660832204     
   317.96935839976618     
   437.61455468238432     
  -44.372232739293914     
   37.237921725731297     
   321.25146755988396     
   443.86349764702800     
  -44.277123177940183     
   38.852501504111636     
   324.58044379223679     
   450.30571982789348     
  -44.177956260379332     
   40.483846955319557     
   327.95773669094592     
   456.94881014469581     
  -44.074689767311554     
   42.132203428964537     
   331.38485276703119     
   463.80074939421399     
  -43.967280856522642     
   43.797823956850799     
   334.86335838748772     
   470.86993850422851     
  -43.855686043297801     
   45.480969560135229     
   338.39488292626953     
   478.16521923336830     
  -43.739861180047626     
   47.181909572627170     
   341.98112207051975     
   485.69591175694899     
  -43.619761435104493     
   48.900921981325247     
   345.62384140869693     
   493.47183407437484     
  -43.495341270644971     
   50.638293785257588     
   349.32488016425464     
   501.50334619027012     
  -43.366554419691013     
   52.394321373819970     
   353.08615526068178     
   509.80137642906647     
  -43.233353862139580     
   54.169310925931391     
   356.90966558389971     
   518.37746669010528     
  -43.095691799766932     
   55.963578831351370     
   360.79749658407559     
   527.24380912873119     
  -42.953519630150389     
   57.777452135692869     
   364.75182515254096     
   536.41329456450433     
  -42.806787919446222     
   59.611269010728705     
   368.77492486177482     
   545.89955738231902     
  -42.655446373958434     
   61.465379251738455     
   372.86917154214211     
   555.71703308179815     
  -42.499443810428303     
   63.340144803819491     
   377.03704929025571     
   565.88100644964425     
  -42.338728124969968     
   65.235940319141662     
   381.28115683862796     
   576.40768614297519     
  -42.173246260571773     
   67.153153747450020     
   385.60421448470038     
   587.31425587343551     
  -42.002944173077374     
   69.092186962171112     
   390.00907140375102     
   598.61896462778964     
  -41.827766795554346     
   71.053456424776684     
   394.49871363845955     
   610.34118447571632     
  -41.647658000951161     
   73.037393890177867     
   399.07627252202735     
   622.50152422435281     
  -41.462560562936133     
   75.044447156367255     
   403.74503395371011     
   635.12189048338075     
  -41.272416114803470     
   77.075080861582322     
   408.50844813233539     
   648.22562358428604     
  -41.077165106323314     
   79.129777332686245     
   413.37014030921762     
   661.83758132451931     
  -40.876746758402462     
   81.209037488882132     
   418.33392216915138     
   675.98427848049903     
  -40.671099015412352     
   83.313381804949344     
   423.40380425775504     
   690.69401882789634     
  -40.460158495029319     
   85.443351339091194     
   428.58400939896438     
   705.99702866094640     
  -40.243860435419279     
   87.599508830373367     
   433.87898711392137     
   721.92564308241492     
  -40.022138639585705     
   89.782439871750825     
   439.29342943703961     
   738.51445255228759     
  -39.794925416684030     
   91.992754164921323     
   444.83228783118165     
   755.80052969254962     
  -39.562151520089500     
   94.231086864009015     
   450.50079180387593     
   773.82361485960530     
  -39.323746081986727     
   96.498100015806969     
   456.30446891532279     
   792.62637863441103     
  -39.079636544229317     
   98.794484104983027     
   462.24916675508103     
   812.25466326910146     
  -38.829748585195532     
   101.12095971369469     
   468.34107672959919     
   832.75779227582586     
  -38.574006042341225     
   103.47827930594791     
   474.58676017166800     
   854.18887029347388     
  -38.312330830124189     
   105.86722914812420     
   480.99317669886892     
   876.60516675757913     
  -38.044642852943774     
   108.28863137849530     
   487.56771544955092     
   900.06848331012964     
  -37.770859912705930     
   110.74334623980506     
   494.31822907437675     
   924.64562675982188     
  -37.490897610586778     
   113.23227449067876     
   501.25307127507557     
   950.40887324758819     
  -37.204669242525974     
   115.75636001342747     
   508.38113782443236     
   977.43654797016018     
  -36.912085687934933     
   118.31659263782413     
   515.71191193420873     
   1005.8136162339666     
  -36.613055291053037     
   120.91401120279951     
   523.25551405596332     
   1035.6324037523098     
  -36.307483734326873     
   123.54970688064974     
   531.02275708410582     
   1066.9933452630062     
  -35.995273903122460     
   126.22482679129389     
   539.02520717357811     
   1100.0058975856036     
  -35.676325741007233     
   128.94057793774158     
   547.27525140547039     
   1134.7894915580141     
  -35.350536094755796     
   131.69823149773558     
   555.78617259215525     
   1171.4746895091891     
  -35.017798548140725     
   134.49912751112473     
   564.57223276347440     
   1210.2044229245651     
  -34.678003243464040     
   137.34468000787186     
   573.64876593540851     
   1251.1354617784202     
  -34.331036689665666     
   140.23638262745732     
   583.03228189874687     
   1294.4400383143764     
  -33.976781555709564     
   143.17581478766940     
   592.74058218610446     
   1340.3077381885796     
  -33.615116447793326     
   146.16464846869087     
   602.79289022251862     
   1388.9476417780677     
  -33.245915668750797     
   149.20465568808689     
   613.20999753585431     
   1440.5907889708340     
  -32.869048957814911     
   152.29771675305929     
   624.01442845313534     
   1495.4930318491729     
  -32.484381208675799     
   155.44582938967221     
   635.23062619200437     
   1553.9382906899382     
  -32.091772163502135     
   158.65111886358261     
   646.88516337217868     
   1616.2423777850304     
  -31.691076080284940     
   161.91584922502705     
   659.00698120556672     
   1682.7573793573283     
  -31.282141370505794     
   165.24243583191776     
   671.62766155074644     
   1753.8768265184381     
  -30.864810203715884     
   168.63345933016879     
   684.78173774963500     
   1830.0416759396448     
  -30.438918075128349     
   172.09168130034075     
   698.50705031918210     
   1911.7474063020054     
  -30.004293331759769     
   175.62006181580492     
   712.84515586644739     
   1999.5522950976435     
  -29.560756651991490     
   179.22177920067014     
   727.84179807967939     
   2094.0873054369690     
  -29.108120472637658     
   182.90025232804558     
   743.54745287045705     
   2196.0677314835393     
  -28.646188356678810     
   186.65916586236310     
   760.01796085658327     
   2306.3071986185641     
  -28.174754293717559     
   190.50249892662021     
   777.31526484622282     
   2425.7343437755317     
  -27.693601923896608     
   194.43455776979701     
   795.50827242453897     
   2555.4130112442044     
  -27.202503674441150     
   198.46001312588064     
   814.67387000887095     
   2696.5666087662958     
  -26.701219796085642     
   202.58394309983927     
   834.89811957461779     
   2850.6078602664525     
  -26.189497284340874     
   206.81188259509247     
   856.27767852661668     
   3019.1751385822918     
  -25.667068667750822     
   211.14988052157386     
   878.92149206598333     
   3204.1773292697994     
  -25.133650641850693     
   215.60456630682771     
   902.95282203550732     
   3407.8493626685986     
  -24.588942523299622     
   220.18322759255517     
   928.51169225552133     
   3632.8216499522414     
  -24.032624493403343     
   224.89390145976949     
   955.75785463016382     
   3882.2073238192988     
  -23.464355593673059     
   229.74548212024180     
   984.87440955880788     
   4159.7129318551597     
  -22.883771427798138     
   234.74784878550827     
   1016.0722565477223     
   4469.7798555389500     
  -22.290481513920714     
   239.91201844053811     
   1049.5956054642638     
   4817.7668310151494     
  -21.684066217678495     
   245.25032959594085     
   1085.7288566968766     
   5210.1876384056532     
  -21.064073179152423     
   250.77666489764547     
   1124.8052639849197     
   5655.0239989686661     
  -20.430013124258434     
   256.50672291755058     
   1167.2179439771839     
   6162.1422194996912     
  -19.781354921342505     
   262.45835280405225     
   1213.4340106234326     
   6743.8545910904468     
  -19.117519704038006     
   268.65197013075226     
   1264.0129200566100     
   7415.6868590873382     
  -18.437873827853583     
   275.11107885964333     
   1319.6305714997663     
   8197.4406164199008     
  -17.741720354622984     
   281.86293372869989     
   1381.1113761229142     
   9114.6959458634392     
  -17.028288657076295     
   288.93939115829960     
   1449.4715957168917     
   10200.945821657037     
  -16.296721591928868     
   296.37801687103996     
   1525.9786893793178     
   11500.797682083483     
  -15.546059482978848     
   304.22355027447577     
   1612.2346719949460     
   13074.468501486450     
  -14.775219852022371     
   312.52986991885319     
   1710.2931857560920     
   15005.786020098929     
  -13.982971379407680     
   321.36269433551075     
   1822.8365809068368     
   17410.648770252155     
  -13.167899873551217     
   330.80332690448694     
   1953.4164466837251     
   20466.504890534252     
  -12.328362914359293     
   340.95415610460333     
   2106.9152333627353     
   24402.976971294011     
  -11.462428007374109     
   351.94628808962852     
   2289.9375606474368     
   29709.456780320255     
  -10.567785967133778     
   363.95302820749697     
   2512.7584864998439     
   36670.524182510017     
  -9.6416256791340800     
   377.20439296841795     
   2787.7874178686629     
   47689.178941458558     
  -8.6804458819303729     
   392.03750216291400     
   3145.4562599296105     
   59815.416842179278     
  -7.6797584090103905     
   408.88632252835254     
   3594.0718862459453     
   95286.564782239555     
  -6.6335908008257247     
   428.64330504924976     
   4308.7211221127582     
   94124.729638918419     
  -5.5335823322888116     
   451.95174934054273     
   5014.6565944046315     
   333893.51281584462     
  -4.3671442690846503     
   483.28553567786383     
   7518.8579405235241     
  -68845.075592293520     
  -3.1130132720678758     
   519.58898021312518     
   7002.5198735813337     
   2791552.9437861554     
  -1.7266570575784856     
   606.94319727702555     
   27939.166951977983     
   2219473.3399104895     
   0.0000000000000000     
   788.25415716023235     
   44585.217001306301     
   2219473.3399104895     
   0.0000000000000000     
   24177.456358748565     
  -11204978785.329994     
   2875996929219571.0     
   1.5848474502638141E-002
   10395.489575747288     
  -2576987997.6712832     
   3532405546682029.0     
   1.6679323315453940E-002
   10046.232131963025     
  -1714558352.8160541     
   20244707096218.812     
   1.7550184457886100E-002
   9744.9203818068418     
  -1709213398.2717366     
   716654145633372.75     
   1.8462725913951216E-002
   9439.0678226881846     
  -1504605904.3805227     
   433715730195939.62     
   1.9418665645707590E-002
   9143.1614824321023     
  -1370700997.3715661     
   402869625217592.56     
   2.0419771475036048E-002
   8853.0442674477890     
  -1236196983.9737115     
   327899367695049.38     
   2.1467860787954037E-002
   8569.7503318111467     
  -1117813614.1971121     
   276763200148047.97     
   2.2564800043467722E-002
   8292.8694734272540     
  -1009760357.1175764     
   231132564524675.75     
   2.3712504067754086E-002
   8022.3944407874096     
  -912178280.27441418     
   193566440839583.75     
   2.4912935113197938E-002
   7758.2066553965260     
  -823805527.42147374     
   161941319094087.72     
   2.6168101660488118E-002
   7500.2193831372097     
  -743854252.84305155     
   135492095837331.31     
   2.7480056940602366E-002
   7248.3378763433157     
  -671517155.17787445     
   113334867776917.06     
   2.8850897152082448E-002
   7002.4704699774811     
  -606085175.30526137     
   94785782720937.766     
   3.0282759347520900E-002
   6762.5254925343943     
  -546908696.43305826     
   79257556277825.062     
   3.1777818961649523E-002
   6528.4121260276688     
  -493399799.62522620     
   66260944290934.328     
   3.3338286951839630E-002
   6300.0401665793097     
  -445024647.88184011     
   55384936930909.812     
   3.4966406520197238E-002
   6077.3200910738851     
  -401299047.11699677     
   46285134938334.992     
   3.6664449384766033E-002
   5860.1630386067663     
  -361783767.99996781     
   38672796847867.375     
   3.8434711565641010E-002
   5648.4808156533800     
  -326080456.29033130     
   32305926992472.680     
   4.0279508650050311E-002
   5442.1858946350812     
  -293827871.38477087     
   26981726419342.766     
   4.2201170498687803E-002
   5241.1914143236318     
  -264698477.07121569     
   22530272413118.453     
   4.4202035353780166E-002
   5045.4111797340474     
  -238395339.10837722     
   18809210031250.531     
   4.6284443307557689E-002
   4854.7596621605162     
  -214649305.60834944     
   15699298323132.330     
   4.8450729087975292E-002
   4669.1519991726918     
  -193216443.86860758     
   13100673123206.514     
   5.0703214116710020E-002
   4488.5039946235147     
  -173875710.80330896     
   10929711779606.420     
   5.3044197792653902E-002
   4312.7321186542622     
  -156426835.86086482     
   9116403162938.2891     
   5.5475947952339261E-002
   4141.7535077008833     
  -140688397.27700156     
   7602141838866.0088     
   5.8000690456992035E-002
   3975.4859645005167     
  -126496074.20210521     
   6337878247873.4492     
   6.0620597854222184E-002
   3813.8479580984049     
  -113701058.80829686     
   5282567654238.1299     
   6.3337777060748043E-002
   3656.7586238554081     
  -102168613.90091488     
   4401869793365.9268     
   6.6154256011032184E-002
   3504.1377634560517     
  -91776762.858284995     
   3667058856335.1304     
   6.9071969215302662E-002
   3355.9058449168547     
  -82415099.901254445     
   3054109922366.8198     
   7.2092742169169791E-002
   3211.9840025955473     
  -73983709.772471517     
   2542933391028.8013     
   7.5218274555952203E-002
   3072.2940372007906     
  -66392186.886073738     
   2116733536162.9485     
   7.8450122181925402E-002
   2936.7584158023983     
  -59558744.899799220     
   1761471140024.9607     
   8.1789677584036366E-002
   2805.3002718425601     
  -53409408.477531880     
   1465413390690.8462     
   8.5238149249222572E-002
   2677.8434051476106     
  -47877279.750932202     
   1218756932488.3608     
   8.8796539384373832E-002
   2554.3122819406517     
  -42901872.662966102     
   1013312230997.2699     
   9.2465620176223423E-002
   2434.6320348550839     
  -38428508.993293174     
   842239323427.84668     
   9.6245908481097098E-002
   2318.7284629489936     
  -34407770.423153624     
   699826625574.14099     
  0.10013763888553671     
   2206.5280317206416     
  -30795001.509481080     
   581305811738.54333     
  0.10414073508040327     
   2097.9578731248794     
  -27549858.900721539     
   482696911493.50098     
  0.10825477949321316     
   1992.9457855908076     
  -24635902.550609373     
   400678714074.75183     
  0.11247898112623476     
   1891.4202340405793     
  -22020225.070613947     
   332480365280.06207     
  0.11681214155134029     
   1793.3103499095648     
  -19673115.712060008     
   275790707904.09137     
  0.12125261901684500     
   1698.5459311678685     
  -17567755.788188364     
   228682475688.78470     
  0.12579829062665202     
   1607.0574423433195     
  -15679942.636028839     
   189548919204.87415     
  0.13044651255804304     
   1518.7760145461853     
  -13987839.482733753     
   157050835213.06534     
  0.13519407829150484     
   1433.6334454954338     
  -12471748.820831241     
   130072300410.80276     
  0.14003717483415565     
   1351.5621995469107     
  -11113907.115663236     
   107683686662.13405     
  0.14497133692774131     
   1272.4954077235507     
  -9898298.8673473205     
   89110766331.020157     
  0.14999139924291618     
   1196.3668677475980     
  -8810488.2303180397     
   73708910288.687012     
  0.15509144657372739     
   1123.1110440751088     
  -7837466.5582045428     
   60941543725.007263     
  0.16026476206000714     
   1052.6630679329360     
  -6967514.3914996739     
   50362161072.360291     
  0.16550377348087658     
   984.95873735829593     
  -6190076.5415837988     
   41599315417.198013     
  0.17079999767991233     
   919.93451724106046     
  -5495649.0484221671     
   34344093305.109650     
  0.17614398320186878     
   857.52753936914110     
  -4875676.9017905742     
   28339665835.915058     
  0.18152525124233504     
   797.67560247702488     
  -4322461.5183006069     
   23372573940.037186     
  0.18693223503548803     
   740.31717229775393     
  -3829077.0592717472     
   19265461763.216709     
  0.19235221783134943     
   685.39138161865390     
  -3389294.7592992308     
   15871019039.807570     
  0.19777126964282438     
   632.83803034092944     
  -2997514.5119264815     
   13066932576.696575     
  0.20317418297446976     
   582.59758554361497     
  -2648703.0288125146     
   10751679835.335503     
  0.20854440777958111     
   534.61118155203860     
  -2338337.9521234958     
   8841025074.7410793     
  0.21386398592997630     
   488.82062001117475     
  -2062357.3574997494     
   7265101501.0009632     
  0.21911348552397211     
   445.16836996426150     
  -1817114.1373121424     
   5965982088.9567108     
  0.22427193540267032     
   403.59756793706833     
  -1599334.8014303488     
   4895657806.8129740     
  0.22931676029297310     
   364.05201802818846     
  -1406082.2759205427     
   4014355406.0760813     
  0.23422371704790157     
   326.47619200581943     
  -1234722.3192547704     
   3289138160.3070884     
  0.23896683251096565     
   290.81522941152656     
  -1082893.2112444707     
   2692742315.6880059     
  0.24351834359168056     
   257.01493767143234     
  -948478.40218209894     
   2202609848.2167754     
  0.24784864020399336     
   225.02179221542480     
  -829581.83902216982     
   1800084665.4923432     
  0.25192621178849778     
   194.78293660496732     
  -724505.71203831141     
   1469744853.4960921     
  0.25571759821298745     
   166.24618267007776     
  -631730.38955101382     
   1198848129.6267712     
  0.25918734592420745     
   139.36001065618007     
  -549896.33021799754     
   976871468.84882152     
  0.26229797030667096     
   114.07356938153048     
  -477787.78228146629     
   795129046.76129901     
  0.26500992529212242     
   90.336676405959324     
  -414318.09717078402     
   646455292.18224716     
  0.26728158135563296     
   68.099818211737414     
  -358516.50123772048     
   524942052.49185014     
  0.26906921313132542     
   47.314150397416682     
  -309516.18420552177     
   425720717.02342606     
  0.27032699798221904     
   27.931497885581177     
  -266543.57638045400     
   344781680.47180378     
  0.27100702696444534     
   9.9043551454527918     
  -228908.69884201279     
   278824808.07799441     
  0.27105932973584518     
  -6.8141135686071426     
  -195996.48189157926     
   225135631.38899440     
  0.27043191507232983     
  -22.270073961610901     
  -167258.95703510047     
   181482891.62642986     
  0.26907082877191174     
  -36.509021424274458     
  -142208.23685970722     
   146033787.83656272     
  0.26692023084537586     
  -49.575780740042440     
  -120410.20537253359     
   117283902.90162010     
  0.26392249401345480     
  -61.514505771197797     
  -101478.84881041081     
   93999292.919478506     
  0.26001832565220134     
  -72.368679123738275     
  -85071.163708941152     
   75168653.190100372     
  0.25514691544997536     
  -82.181111785565435     
  -70882.584967459872     
   59963824.775403693     
  0.24924611115983514     
  -90.993942751943877     
  -58642.882740701476     
   47707214.241384245     
  0.24225262494868863     
  -98.848638576527321     
  -48112.479946753272     
   37844899.204407960     
  0.23410227295762664     
  -105.78599307963401     
  -39079.154045101604     
   29924546.309954155     
  0.22473025079445735     
  -111.84612630553097     
  -31355.064483943319     
   23576938.669648398     
  0.21407144777733972     
  -117.06848624797657     
  -24774.145566913889     
   18501707.501444872     
  0.20206080283497957     
  -121.49183966475442     
  -19189.567876646339     
   14452474.952159487     
  0.18863370504115867     
  -125.15430510709562     
  -14472.195586249487     
   11234996.180082515     
  0.17372644181606503     
  -128.09322179331500     
  -10506.583262740243     
   8671234.0905343220     
  0.15727669786019385     
  -130.34565593682279     
  -7196.8146190720036     
   6684111.0040302686     
  0.13922410789421868     
  -131.94643076567849     
  -4437.8903451641627     
   4987600.3087138757     
  0.11951086625539806     
  -132.93577523627658     
  -2211.6750111087854     
   4092867.4405524614     
   9.8082396342404649E-002
  -133.32960993855644     
  -236.14966652589999     
   1947073.7670561201     
   7.4888082799944800E-002
  -133.23496382127533     
   780.13818092413044     
   5082673.9682720117     
   4.9882069185491401E-002
  -132.40164855735262     
   3648.9758808803490     
   235662.11788387634     
 -0.25463373236045245     
  -109.73810444262820     
   5416.4417650094219     
  -191968.03674101541     
 -0.49812573300979240     
  -86.255296306475145     
   3976.6814894518061     
  -106496.62462803142     
 -0.69057372422671948     
  -68.368700570991692     
   3177.9568047415705     
  -89476.759376293761     
 -0.84303131998981851     
  -54.156605785589349     
   2506.8811094193670     
  -62425.351203034494     
 -0.96373022363246819     
  -42.792675573549417     
   2038.6909753966083     
  -47828.440976410595     
  -1.0587174133603694     
  -33.496003964874063     
   1679.9776680735285     
  -36613.592211897201     
  -1.1325296502254059     
  -25.782620478479494     
   1405.3757264842998     
  -28896.006519362541     
  -1.1886541032329427     
  -19.297541968296045     
   1188.6556775890808     
  -23163.257994780975     
  -1.2298307860749196     
  -13.788574667752780     
   1014.9312426282233     
  -18886.046817761882     
  -1.2582539969594027     
  -9.0680318324447011     
   873.28589149500931     
  -15606.187636562205     
  -1.2757098864004919     
  -4.9942183931551973     
   756.23948422079286     
  -13051.477420561332     
  -1.2836728649416962     
  -1.4577361736867562     
   658.35340356658276     
  -11028.120781760630     
  -1.2833748109908369     
   1.6272535794881480     
   575.64249770337801     
  -9403.5324818186000     
  -1.2758558416264989     
   4.3291498339709342     
   505.11600408973857     
  -8082.7653248620709     
  -1.2620022852242117     
   6.7031780045784650     
   444.49526415327301     
  -6997.1475586958659     
  -1.2425755752424121     
   8.7944578086192848     
   392.01665746305400     
  -6095.9670704990513     
  -1.2182345760971964     
   10.640241713362695     
   346.29690443431116     
  -5341.2314638978623     
  -1.1895530729026986     
   12.271578145586167     
   306.23766845507714     
  -4704.0579429938489     
  -1.1570336430162482     
   13.714565401430418     
   270.95723388262326     
  -4162.2080606490808     
  -1.1211187813018535     
   14.991310169706363     
   239.74067342775521     
  -3698.3561325649102     
  -1.0821999134832354     
   16.120669359359546     
   212.00300243351836     
  -3298.8586429938978     
  -1.0406247659859238     
   17.118830771971005     
   187.26156261106411     
  -2952.8653973706923     
 -0.99670344281151113     
   17.999772358825624     
   165.11507213078397     
  -2651.6691981844197     
 -0.95071347504485126     
   18.775628922013585     
   145.22755314440082     
  -2388.2239813774740     
 -0.90290404653237377     
   19.456987488084764     
   127.31587328406974     
  -2156.7836752409403     
 -0.85349955334906202     
   20.053127160594343     
   111.13999571976268     
  -1952.6286300736967     
 -0.80270262029667250     
   20.572215352379278     
   96.495280994209935     
  -1771.8563235575741     
 -0.75069667166456633     
   21.021469451283618     
   83.206358567528184     
  -1611.2197559580038     
 -0.69764813360399702     
   21.407290873697047     
   71.122210397843148     
  -1468.0015905052260     
 -0.64370833012961948     
   21.735376895864292     
   60.112198469053951     
  -1339.9153396251124     
 -0.58901512282670876     
   22.010814475591591     
   50.062833421865591     
  -1225.0271980415096     
 -0.53369433497881247     
   22.238159382737642     
   40.875129436554261     
  -1121.6937690076297     
 -0.47786099342813060     
   22.421503271751519     
   32.462426168997034     
  -1028.5121205490218     
 -0.42162041558707941     
   22.564530800336208     
   24.748585264879406     
  -944.27947797982256     
 -0.36506916429517677     
   22.670568486448484     
   17.666489180030730     
  -867.96050069981266     
 -0.30829588940450375     
   22.742626672960515     
   11.156785424782129     
  -798.66056620531424     
 -0.25138207188454448     
   22.783435714468077     
   5.1668311782422673     
  -735.60384329506724     
 -0.19440268371356170     
   22.795477298297506     
 -0.35019764647074153     
  -678.11520487454834     
 -0.13742677475318449     
   22.781011649973756     
  -5.4360616830298589     
  -625.60523683570443     
  -8.0517996095594860E-002
   22.742101243367937     
  -10.128100959297621     
  -577.55775628955314     
  -2.3735067958112598E-002
   22.680631530641019     
  -14.459784131469274     
  -533.51937479190872     
   3.2867800977437196E-002
   22.598329121706325     
  -18.461179442408593     
  -493.09073463004785     
   8.9240536867459405E-002
   22.496777773219968     
  -22.159359952133954     
  -455.91912200119782     
  0.14533686156452727     
   22.377432489921777     
  -25.578753367142941     
  -421.69221669285793     
  0.20111398663990129     
   22.241631994023070     
  -28.741444992339378     
  -390.13278489775558     
  0.25653233676899256     
   22.090609779344540     
  -31.667440879072529     
  -360.99415696625283     
  0.31155529917815716     
   21.925503934506061     
  -34.374897056319426     
  -334.05636196343920     
  0.36614899627716468     
   21.747365892437649     
  -36.880319771045222     
  -309.12281241262792     
  0.42028207896574588     
   21.557168240849688     
  -39.198740864139936     
  -286.01745314541250     
  0.47392553841476387     
   21.355811709282509     
  -41.343871762730529     
  -264.58230157046620     
  0.52705253439099109     
   21.144131432314410     
  -43.328239024509031     
  -244.67532008123220     
  0.57963823842599771     
   20.922902574940341     
  -45.163303925118271     
  -226.16857057177435     
  0.63165969032990144     
   20.692845394616530     
  -46.859568204406585     
  -208.94660977778494     
  0.68309566672438748     
   20.454629804661163     
  -48.426667777739972     
  -192.90509022985543     
  0.73392656042039472     
   20.208879495330653     
  -49.873455954463893     
  -177.94953806169826     
  0.78413426959747323     
   19.956175661719680     
  -51.208077489926609     
  -163.99428194827536     
  0.83370209585680499     
   19.697060381483517     
  -52.438034604538679     
  -150.96151385301070     
  0.88261465032058151     
   19.432039680076077     
  -53.570245958436260     
  -138.78046175365017     
  0.93085776703881662     
   19.161586316626018     
  -54.611099421588634     
  -127.38666123371434     
  0.97841842304241500     
   18.886142319619939     
  -55.566499380841492     
  -116.72131157739177     
   1.0252846644498412     
   18.606121298123657     
  -56.441909217671935     
  -106.73070616682158     
   1.0714455380952561     
   18.321910551294668     
  -57.242389513923101     
  -97.365727361753244     
   1.1168910281995408     
   18.033872996337021     
  -57.972632469136244     
  -88.581397807843047     
   1.1616119976531105     
   17.742348932782441     
  -58.636992952695067     
  -80.336481157249224     
   1.2056001335215942     
   17.447657658997269     
  -59.239516561374444     
  -72.593126304911877     
   1.2488478964229803     
   17.150098955072178     
  -59.783965008661283     
  -65.316549470861617     
   1.2913484734582712     
   16.849954444726293     
  -60.273839129692746     
  -58.474750358080627     
   1.3330957344075516     
   16.547488847508617     
  -60.712399757378343     
  -52.038257176084763     
   1.3740841909300712     
   16.242951131399675     
  -61.102686686198979     
  -45.979898990805125     
   1.4143089585308599     
   15.936575574862601     
  -61.447535928630018     
  -40.274600035122852     
   1.4537657210778370     
   15.628582746468792     
  -61.749595428893443     
  -34.899195692388190     
   1.4924506976726457     
   15.319180409405092     
  -62.011339396586351     
  -29.832265916742504     
   1.5303606116957749     
   15.008564357436223     
  -62.235081390961923     
  -25.053985668743884     
   1.5674926618621459     
   14.696919188250124     
  -62.422986283477499     
  -20.545989128579816     
   1.6038444951374193     
   14.384419019536574     
  -62.577081201941851     
  -16.291247552838669     
   1.6394141813780057     
   14.071228152635250     
  -62.699265558588138     
  -12.273958015090603     
   1.6742001895692586     
   13.757501688129526     
  -62.791320243701321     
  -8.4794432122862347     
   1.7082013655467592     
   13.443386097350789     
  -62.854916067793468     
  -4.8940598516494971     
   1.7414169110950273     
   13.129019753389603     
  -62.891621516680836     
  -1.5051158618703639     
   1.7738463643265867     
   12.814533424883788     
  -62.902909885644860     
   1.6992049921469916     
   1.8054895812520886     
   12.500050735549170     
  -62.890165848203765     
   4.7299121673972833     
   1.8363467184592879     
   12.185688592161290     
  -62.854691506948285     
   7.5972705536770420     
   1.8664182168251251     
   11.871557583449428     
  -62.797711977795700     
   10.310858180400819     
   1.8957047861910465     
   11.557762352151332     
  -62.720380541442694     
   12.879617980341596     
   1.9242073909370718     
   11.244401942281250     
  -62.623783406590135     
   15.311906073981149     
   1.9519272363950162     
   10.931570123487187     
  -62.508944111035277     
   17.615535038626703     
   1.9788657560457752     
   10.619355694213985     
  -62.376827598245576     
   19.797814443397481     
   2.0050245994496718     
   10.307842765243569     
  -62.228343989920091     
   21.865587298988469     
   2.0304056208626453     
   9.9971110250558244     
  -62.064352085177681     
   23.825263929322183     
   2.0550108684945014     
   9.6872359883286112     
  -61.885662605707765     
   25.682853041534749     
   2.0788425743686161     
   9.3782892287946016     
  -61.693041207896258     
   27.443990146923600     
   2.1019031447453993     
   9.0703385975703750     
  -61.487211281794330     
   29.113963793966789     
   2.1241951510744981     
   8.7634484279825422     
  -61.268856553339575     
   30.697739945473728     
   2.1457213214431827     
   8.4576797278398228     
  -61.038623503748525     
   32.199983887177524     
   2.1664845324906321     
   8.1530903600189646     
  -60.797123624594690     
   33.625081246918825     
   2.1864878017599203     
   7.8497352121693700     
  -60.544935515242798     
   34.977156622740296     
   2.2057342804614457     
   7.5476663562798318     
  -60.282606840572249     
   36.260091235385481     
   2.2242272466233173     
   7.2469331987876338     
  -60.010656156306858     
   37.477539273365288     
   2.2419700986058606     
   6.9475826218674754     
  -59.729574611756618     
   38.632942673970625     
   2.2589663489589351     
   6.6496591164838286     
  -59.439827541701838     
   39.729545321797808     
   2.2752196186021547     
   6.3532049077501025     
  -59.141855951788358     
   40.770405462032464     
   2.2907336313094167     
   6.0582600730935736     
  -58.836077910823107     
   41.758408329935968     
   2.3055122084803381     
   5.7648626536956442     
  -58.522889848348591     
   42.696276493067806     
   2.3195592641823453     
   5.4730487596381465     
  -58.202667774650578     
   43.586580708512166     
   2.3328788004481726     
   5.1828526691531778     
  -57.875768419336737     
   44.431749220807106     
   2.3454749028145163     
   4.8943069223543842     
  -57.542530300180687     
   45.234076614563847     
   2.3573517360884733     
   4.6074424097900035     
  -57.203274725571461     
   45.995732394211998     
   2.3685135403292321     
   4.3222884561445376     
  -56.858306732614864     
   46.718768205324992     
   2.3789646270332678     
   4.0388728993853125     
  -56.507915971074929     
   47.405125447751530     
   2.3887093755119970     
   3.7572221656320828     
  -56.152377530216796     
   48.056641794822454     
   2.3977522294515414     
   3.4773613400146517     
  -55.791952716755624     
   48.675057221637601     
   2.4060976936448673     
   3.1993142337537850     
  -55.426889787593353     
   49.262020269050268     
   2.4137503308871460     
   2.9231034476958628     
  -55.057424635575472     
   49.819093013800810     
   2.4207147590257416     
   2.6487504325119939     
  -54.683781437971966     
   50.347756459409212     
   2.4269956481567290     
   2.3762755457557478     
  -54.306173264526393     
   50.849415141877287     
   2.4325977179603266     
   2.1056981059670257     
  -53.924802650962320     
   51.325401514262083     
   2.4375257351680744     
   1.8370364439906064     
  -53.539862139605347     
   51.776980291266696     
   2.4417845111549954     
   1.5703079516730407     
  -53.151534787420850     
   52.205352054021098     
   2.4453788996503825     
   1.3055291280869492     
  -52.759994647015688     
   52.611657167956544     
   2.4483137945611992     
   1.0427156234237696     
  -52.365407218256017     
   52.996978958890345     
   2.4505941279024408     
  0.78188228068796850     
  -51.967929876064339     
   53.362347043091013     
   2.4522248678291079     
  0.52304317531470457     
  -51.567712273241156     
   53.708740299963104     
   2.4532110167647541     
  0.26621165282912285     
  -51.164896720991436     
   54.037089613448991     
   2.4535576096218459     
   1.1400364654417641E-002
  -50.759618548890565     
   54.348280589097392     
   2.4532697121094356     
 -0.24137869782898980     
  -50.352006444472337     
   54.643156030994028     
   2.4523524191238981     
 -0.49211417087577053     
  -49.942182774239882     
   54.922518181530172     
   2.4508108532187163     
 -0.74079528753106649     
  -49.530263887878405     
   55.187131013069241     
   2.4486501631495114     
 -0.98741184826396367     
  -49.116360405280382     
   55.437722264994655     
   2.4458755224907289     
  -1.2319541929978970     
  -48.700577488292922     
   55.674985282109851     
   2.4424921283205774     
  -1.4744131744653224     
  -48.283015098677097     
   55.899580992421200     
   2.4385051999710003     
  -1.7147801328151002     
  -47.863768241233942     
   56.112139526632582     
   2.4339199778396350     
  -1.9530468714051457     
  -47.442927194784190     
   56.313261823412070     
   2.4287417222608707     
  -2.1892056337198778     
  -47.020577731108602     
   56.503521195527590     
   2.4229757124332703     
  -2.4232490813530050     
  -46.596801322142142     
   56.683464838903269     
   2.4166272454007625     
  -2.6551702729979865     
  -46.171675335850367     
   56.853614928090174     
   2.4097016350851517     
  -2.8849626443973366     
  -45.745273223889697     
   57.014470272965461     
   2.4022042113676072     
  -3.1126199891991622     
  -45.317664696842463     
   57.166507173134512     
   2.3941403192169286     
  -3.3381364406738783     
  -44.888915893043951     
   57.310180765068658     
   2.3855153178624868     
  -3.5615064542497534     
  -44.459089537305935     
   57.445926089864180     
   2.3763345800098494     
  -3.7827247908220984     
  -44.028245091631959     
   57.574158954393035     
   2.3666034910972051     
  -4.0017865007998639     
  -43.596438899474009     
   57.695277122670724     
   2.3563274485907888     
  -4.2186869088511836     
  -43.163724321053976     
   57.809660956924297     
   2.3455118613176067     
  -4.4334215993135109     
  -42.730151863877040     
   57.917674672638903     
   2.3341621488338404     
  -4.6459864022327846     
  -42.295769303832252     
   58.019666532496167     
   2.3222837408273991     
  -4.8563773800044618     
  -41.860621804838530     
   58.115970426818770     
   2.3098820765531456     
  -5.0645908145831520     
  -41.424752026637393     
   58.206905806844794     
   2.2969626042994244     
  -5.2706231952324609     
  -40.988200233086054     
   58.292778902820380     
   2.2835307808845569     
  -5.4744712067934636     
  -40.551004391314898     
   58.373883289330259     
   2.2695920711820539     
  -5.6761317184383628     
  -40.113200266644924     
   58.450500185324422     
   2.2551519476733568     
  -5.8756017728931127     
  -39.674821515254990     
   58.522899589743055     
   2.2402158900269598     
  -6.0728785761020800     
  -39.235899768331919     
   58.591340324758029     
   2.2247893847028450     
  -6.2679594873126510     
  -38.796464715896228     
   58.656070832467528     
   2.2088779245811958     
  -6.4608420095640229     
  -38.356544184652719     
   58.717329752696607     
   2.1924870086144090     
  -6.6515237805544238     
  -37.916164211507500     
   58.775346111318733     
   2.1756221415014840     
  -6.8400025638723747     
  -37.475349115672607     
   58.830340009205123     
   2.1582888333838928     
  -7.0262762405755650     
  -37.034121565603570     
   58.882523085913569     
   2.1404925995620920     
  -7.2103428010957220     
  -36.592502642459216     
   58.932098678141593     
   2.1222389602318792     
  -7.3922003374578029     
  -36.150511902373154     
   58.979262426698348     
   2.1035334402398203     
  -7.5718470357991690     
  -35.708167434172914     
   59.024202731571712     
   2.0843815688570264     
  -7.7492811691688166     
  -35.265485913686128     
   59.067100625954033     
   2.0647888795705911     
  -7.9245010906005104     
  -34.822482658991476     
   59.108130935407225     
   2.0447609098920174     
  -8.0975052264404255     
  -34.379171676975929     
   59.147461545908392     
   2.0243032011820219     
  -8.2682920699213192     
  -33.935565715381614     
   59.185254887654487     
   2.0034212984911051     
  -8.4368601749690839     
  -33.491676303724205     
   59.221667038416065     
   1.9821207504153315     
  -8.6032081502307349     
  -33.047513800936088     
   59.256849074761625     
   1.9604071089667656     
  -8.7673346533152632     
  -32.603087432875370     
   59.290946497486580     
   1.9382859294580610     
  -8.9292383852328125     
  -32.158405334144220     
   59.324100052590673     
   1.9157627704007039     
  -9.0889180850275473     
  -31.713474583749793     
   59.356445592061341     
   1.8928431934164489     
  -9.2463725245914450     
  -31.268301241809333     
   59.388114652510588     
   1.8695327631615004     
  -9.4016005036507586     
  -30.822890381915499     
   59.419234277860461     
   1.8458370472630221     
  -9.5546008449176263     
  -30.377246124831547     
   59.449927665837471     
   1.8217616162675676     
  -9.7053723893980486     
  -29.931371667337764     
   59.480313946049485     
   1.7973120436010570     
  -9.8539139918482501     
  -29.485269312742396     
   59.510508748349572     
   1.7724939055399309     
  -10.000224516372930     
  -29.038940497129772     
   59.540624098164535     
   1.7473127811931430     
  -10.144302832156738     
  -28.592385816393538     
   59.570768792639178     
   1.7217742524946611     
  -10.286147809323845     
  -28.145605050448744     
   59.601048407581864     
   1.6958839042061675     
  -10.425758314918447     
  -27.698597187391879     
   59.631565675164161     
   1.6696473239296639     
  -10.563133208998996     
  -27.251360444828148     
   59.662420344601180     
   1.6430701021297041     
  -10.698271340841677     
  -26.803892292243638     
   59.693709660179145     
   1.6161578321649868     
  -10.831171545246766     
  -26.356189469792294     
   59.725528222696717     
   1.5889161103290621     
  -10.961832638941551     
  -25.908248008122069     
   59.757968321773042     
   1.5613505358999125     
  -11.090253417076129     
  -25.460063245708771     
   59.791119979793400     
   1.5334667111981861     
  -11.216432649805052     
  -25.011629845860320     
   59.825071073358011     
   1.5052702416538724     
  -11.340369078951728     
  -24.562941812810134     
   59.859907551059827     
   1.4767667358812184     
  -11.462061414749197     
  -24.113992506177183     
   59.895713368854992     
   1.4479618057617032     
  -11.581508332654417     
  -23.664774655910772     
   59.932570913752627     
   1.4188610665348889     
  -11.698708470229334     
  -23.215280374057638     
   59.970560660228806     
   1.3894701368969880     
  -11.813660424087244     
  -22.765501169105921     
   60.009761815994210     
   1.3597946391069913     
  -11.926362746898723     
  -22.315427955485966     
   60.050251948100041     
   1.3298401991002093     
  -12.036813944452128     
  -21.865051065875214     
   60.092107432967921     
   1.2996124466090959     
  -12.145012472767135     
  -21.414360260127953     
   60.135403269198960     
   1.2691170152912283     
  -12.250956735256477     
  -20.963344735608960     
   60.180213470588072     
   1.2383595428643250     
  -12.354645079931949     
  -20.511993134579548     
   60.226610845190308     
   1.2073456712481985     
  -12.456075796651499     
  -20.060293553240623     
   60.274667386569490     
   1.1760810467135399     
  -12.555247114404205     
  -19.608233547841351     
   60.324454123443104     
   1.1445713200374510     
  -12.652157198628597     
  -19.155800141915527     
   60.376041273023461     
   1.1128221466656374     
  -12.746804148564305     
  -18.702979832367852     
   60.429498531166402     
   1.0808391868811889     
  -12.839185994628686     
  -18.249758593384101     
   60.484894639527852     
   1.0486281059798872     
  -12.929300695821114     
  -17.796121883587642     
   60.542298311605919     
   1.0161945744519738     
  -13.017146137145708     
  -17.342054646250610     
   60.601777001073764     
  0.98354426817033536     
  -13.102720127058193     
  -16.887541318742542     
   60.663398913636129     
  0.95068286858505646     
  -13.186020394922274     
  -16.432565826890283     
   60.727230536690890     
  0.91761606292430908     
  -13.267044588484163     
  -15.977111597865090     
   60.793339637274940     
  0.88434954440154456     
  -13.345790271355289     
  -15.521161550585539     
   60.861792292148934     
  0.85088901242896897     
  -13.422254920502739     
  -15.064698108394410     
   60.932655983342933     
  0.81724017283728512     
  -13.496435923745024     
  -14.607703188519348     
   61.005996686696676     
  0.78340873810169176     
  -13.568330577249746     
  -14.150158213369114     
   61.081881908427484     
  0.74940042757413938     
  -13.637936083030807     
  -13.692044099055916     
   61.160377780318605     
  0.71522096772184529     
  -13.705249546442706     
  -13.233341265703515     
   61.241552118724726     
  0.68087609237208047     
  -13.770267973668997     
  -12.774029624813091     
   61.325471478778233     
  0.64637154296324395     
  -13.832988269202836     
  -12.314088588722242     
   61.412204287242098     
  0.61171306880225007     
  -13.893407233316061     
  -11.853497056567937     
   61.501817779309853     
  0.57690642732825836     
  -13.951521559515539     
  -11.392233423223104     
   61.594381244993528     
  0.54195738438278207     
  -14.007327831983311     
  -10.930275563885662     
   61.689962908878115     
  0.50687171448621915     
  -14.060822522998199     
  -10.467600842069064     
   61.788633183140789     
  0.47165520112085496     
  -14.112001990336360     
  -10.004186093195518     
   61.890461550256141     
  0.43631363702039250     
  -14.160862474648271     
  -9.5400076315685869     
   61.995519816066292     
  0.40085282446607240     
  -14.207400096809561     
  -9.0750412329480987     
   62.103879005234383     
  0.36527857558945120     
  -14.251610855242955     
  -8.6092621404088305     
   62.215612598242217     
  0.32959671268191387     
  -14.293490623208781     
  -8.1426450459220234     
   62.330793436876753     
  0.29381306851100153     
  -14.333035146061450     
  -7.6751640951454378     
   62.449496949685198     
  0.25793348664364385     
  -14.370240038469371     
  -7.2067928680228093     
   62.571798110646682     
  0.22196382177638993     
  -14.405100781594911     
  -6.7375043821929479     
   62.697774491280803     
  0.18590994007274114     
  -14.437612720234164     
  -6.2672710735083523     
   62.827503794332088     
  0.14977771950769386     
  -14.467771059905560     
  -5.7960647950508708     
   62.961065467900980     
  0.11357305021960799     
  -14.495570863903293     
  -5.3238568040416032     
   63.098540769602543     
   7.7301834869524799E-002
  -14.521007050284069     
  -4.8506177482695936     
   63.240011309568402     
   4.0969989008063812E-002
  -14.544074388813364     
  -4.3763176634478196     
   63.385561728604962     
   4.5834414500366431E-003
  -14.564767497848191     
  -3.9009259504832929     
   63.535276685417450     
  -3.1851865343076990E-002
  -14.583080841162756     
  -3.4244113753426513     
   63.689244205554886     
  -6.8329974872638283E-002
  -14.599008724710615     
  -2.9467420438009997     
   63.847552452623717     
 -0.10484491620418235     
  -14.612545293321133     
  -2.4678854004063107     
   64.010293149806714     
 -0.14139070356040648     
  -14.623684527326606     
  -1.9878082017827705     
   64.177558327102602     
 -0.17796133590563612     
  -14.632420239116888     
  -1.5064765143294898     
   64.349443771848115     
 -0.21455079652158318     
  -14.638746069617813     
  -1.0238556860406394     
   64.526045754691665     
 -0.25115305257420140     
  -14.642655484690115     
 -0.53991034288044060     
   64.707464502069897     
 -0.28776205467143606     
  -14.644141771445103     
  -5.4604359114926650E-002
   64.893800943165800     
 -0.32437173641165440     
  -14.643198034472993     
  0.43209914795882809     
   65.085160134759406     
 -0.36097601392253426     
  -14.639817191980672     
  0.92023784896951333     
   65.281648083060048     
 -0.39756878539017942     
  -14.633991971834268     
   1.4098502095924750     
   65.483375138660463     
 -0.43414393057821782     
  -14.625714907502456     
   1.9009755231324181     
   65.690452808510656     
 -0.47069531033663009     
  -14.614978333896634     
   2.3936539191962591     
   65.902997202866175     
 -0.50721676610004462     
  -14.601774383103098     
   2.8879263982177452     
   66.121125842976568     
 -0.54370211937522306     
  -14.586094980002454     
   3.3838348420400806     
   66.344961058407833     
 -0.58014517121744913     
  -14.567931837772409     
   3.8814220499781289     
   66.574626922196401     
 -0.61653970169552297     
  -14.547276453267727     
   4.3807317518946132     
   66.810252531271004     
 -0.65287946934504637     
  -14.524120102273294     
   4.8818086458791354     
   67.051969063467055     
 -0.68915821060967708     
  -14.498453834623957     
   5.3846984138551495     
   67.299912872713037     
 -0.72536963927001097     
  -14.470268469188317     
   5.8894477604004862     
   67.554223167230290     
 -0.76150744585974151     
  -14.439554588701931     
   6.3961044341547026     
   67.815043605480554     
 -0.79756529706872736     
  -14.406302534463554     
   6.9047172611958185     
   68.082522579966778     
 -0.83353683513258769     
  -14.370502400859200     
   7.4153361805455589     
   68.356811758714301     
 -0.86941567720842439     
  -14.332144029735996     
   7.9280122687359285     
   68.638068895007578     
 -0.90519541473625753     
  -14.291217004600536     
   8.4427977854484730     
   68.926454967814450     
 -0.94086961278574177     
  -14.247710644642646     
   8.9597461977070942     
   69.222137568158416     
 -0.97643180938771246     
  -14.201613998574709     
   9.4789122294682713     
   69.525287872481911     
  -1.0118755148500929     
  -14.152915838279757     
   10.000351888511897     
   69.836084117680102     
  -1.0471942110576740     
  -14.101604652259992     
   10.524122519394487     
   70.154708572192149     
  -1.0823813507552571     
  -14.047668638877290     
   11.050282833685941     
   70.481351042029857     
  -1.1174303568136290     
  -13.991095699376825     
   11.578892966501153     
   70.816205813934687     
  -1.1523346214778154     
  -13.931873430685306     
   12.110014510105675     
   71.159475269171423     
  -1.1870875055970387     
  -13.869989117973482     
   12.643710574624450     
   71.511366787059799     
  -1.2216823378357757     
  -13.805429726973101     
   13.180045825527412     
   71.872096373115582     
  -1.2561124138652924     
  -13.738181896038469     
   13.719086548325766     
   72.241885700311784     
  -1.2903709955349982     
  -13.668231927939956     
   14.260900691078117     
   72.620965555058476     
  -1.3244513100229414     
  -13.595565781380412     
   14.805557932741044     
   73.009573164980509     
  -1.3583465489647328     
  -13.520169062219860     
   15.353129731478411     
   73.407955484490515     
  -1.3920498675601556     
  -13.442027014397135     
   15.903689397612077     
   73.816366573552088     
  -1.4255543836566864     
  -13.361124510535820     
   16.457312146913729     
   74.235071101483086     
  -1.4588531768091211     
  -13.277446042218100     
   17.014075180174842     
   74.664341488198772     
  -1.4919392873144552     
  -13.190975709914319     
   17.574057741336347     
   75.104461628002824     
  -1.5248057152211441     
  -13.101697212552114     
   18.137341203546356     
   75.555724111700002     
  -1.5574454193118137     
  -13.009593836707287     
   18.704009134384119     
   76.018433721296063     
  -1.5898513160584644     
  -12.914648445403094     
   19.274147387293826     
   76.492905337880259     
  -1.6220162785491550     
  -12.816843466491541     
   19.847844177327914     
   76.979466094047666     
  -1.6539331353851185     
  -12.716160880615636     
   20.425190173033286     
   77.478455723561140     
  -1.6855946695472048     
  -12.612582208705655     
   21.006278590959983     
   77.990225886817626     
  -1.7169936172304967     
  -12.506088499015474     
   21.591205285111130     
   78.515142976948383     
  -1.7481226666458938     
  -12.396660313659105     
   22.180068857438229     
   79.053586159169910     
  -1.7789744567873995     
  -12.284277714631425     
   22.772970753632016     
   79.605950750991909     
  -1.8095415761637867     
  -12.168920249286687     
   23.370015384264445     
   80.172646218459604     
  -1.8398165614932553     
  -12.050566935248765     
   23.971310230902905     
   80.754099632136032     
  -1.8697918963596267     
  -11.929196244726151     
   24.576965978143910     
   81.350753801829512     
  -1.8994600098285512     
  -11.804786088201645     
   25.187096631657646     
   81.963070727860881     
  -1.9288132750221267     
  -11.677313797467212     
   25.801819662116593     
   82.591529925084700     
  -1.9578440076502521     
  -11.546756107970531     
   26.421256136554739     
   83.236631896781077     
  -1.9865444644969510     
  -11.413089140439695     
   27.045530875780585     
   83.898896695012070     
  -2.0149068418598164     
  -11.276288381747758     
   27.674772600993190     
   84.578867262720465     
  -2.0429232739406280     
  -11.136328664981619     
   28.309114105463578     
   85.277108409402459     
  -2.0705858311851046     
  -10.993184148671622     
   28.948692418534115     
   85.994210169881725     
  -2.0978865185696334     
  -10.846828295138268     
   29.593648994808213     
   86.730786765494500     
  -2.1248172738327189     
  -10.697233847912370     
   30.244129895549435     
   87.487480302018824     
  -2.1513699656487724     
  -10.544372808178965     
   30.900285997814564     
   88.264960025502248     
  -2.1775363917417336     
  -10.388216410189409     
   31.562273198005848     
   89.063925740245281     
  -2.2033082769358794     
  -10.228735095591754     
   32.230252641057675     
   89.885107640529384     
  -2.2286772711410459     
  -10.065898486618202     
   32.904390948361659     
   90.729269973817651     
  -2.2536349472693202     
  -9.8996753580643890     
   33.584860473165278     
   91.597210658364517     
  -2.2781727990801079     
  -9.7300336079987133     
   34.271839553103021     
   92.489765579591520     
  -2.3022822389503101     
  -9.5569402271285853     
   34.965512794949944     
   93.407808553084095     
  -2.3259545955661540     
  -9.3803612667434688     
   35.666071359098062     
   94.352255024739364     
  -2.3491811115330341     
  -9.2002618051662601     
   36.373713271783622     
   95.324064016400357     
  -2.3719529408995004     
  -9.0166059126070390     
   37.088643751906609     
   96.324239900933051     
  -2.3942611465913206     
  -8.8293566143493578     
   37.811075551163626     
   97.353836843414086     
  -2.4160966977512981     
  -8.6384758521527303     
   38.541229327489219     
   98.413959518236140     
  -2.4374504669802661     
  -8.4439244437743124     
   39.279334023876004     
   99.505768396758029     
  -2.4583132274744210     
  -8.2456620404974981     
   40.025627286851673     
   100.63048119144875     
  -2.4786756500538538     
  -8.0436470825408950     
   40.780355895787558     
   101.78937804414265     
  -2.4985283000768250     
  -7.8378367522236339     
   41.543776231118613     
   102.98380385828214     
  -2.5178616342340048     
  -7.6281869247456937     
   42.316154760055745     
   104.21517402056332     
  -2.5366659972165242     
  -7.4146521164325341     
   43.097768565209954     
   105.48497705611096     
  -2.5549316182513069     
  -7.1971854302866767     
   43.888905893130804     
   106.79478132279897     
  -2.5726486074967330     
  -6.9757384986712250     
   44.689866753051774     
   108.14623818159069     
  -2.5898069522912333     
  -6.7502614229400564     
   45.500963539413725     
   109.54108946106464     
  -2.6063965132469389     
  -6.5207027098155974     
   46.322521710371696     
   110.98117154999969     
  -2.6224070201799830     
  -6.2870092042971715     
   47.154880496996711     
   112.46842358054776     
  -2.6378280678685009     
  -6.0491260188700577     
   47.998393673850799     
   114.00489291888881     
  -2.6526491116287629     
  -5.8069964587585687     
   48.853430370742487     
   115.59274383657898     
  -2.6668594626992195     
  -5.5605619429579258     
   49.720375949516807     
   117.23426470007480     
  -2.6804482834215442     
  -5.3097619207472091     
   50.599632934767392     
   118.93187775919185     
  -2.6934045822069796     
  -5.0545337833653932     
   51.491622017961312     
   120.68814762088499     
  -2.7057172082754746     
  -4.7948127705076891     
   52.396783125117970     
   122.50579285412590     
  -2.7173748461541982     
  -4.5305318712660902     
   53.315576571523891     
   124.38769603183883     
  -2.7283660099210412     
  -4.2616217191078674     
   54.248484291762708     
   126.33691716704178     
  -2.7386790371776564     
  -3.9880104804521777     
   55.196011170515504     
   128.35670617138521     
  -2.7483020827354370     
  -3.7096237363588926     
   56.158686466800873     
   130.45051786024953     
  -2.7572231119965753     
  -3.4263843568150021     
   57.137065350752763     
   132.62202810091989     
  -2.7654298940109814     
  -3.1382123670343520     
   58.131730561509642     
   134.87515035295957     
  -2.7729099941883337     
  -2.8450248051576792     
   59.143294189156862     
   137.21405586584731     
  -2.7796507666429227     
  -2.5467355706644166     
   60.172399608150698     
   139.64319322736819     
  -2.7856393461471387     
  -2.2432552627506426     
   61.219723557355977     
   142.16731243730740     
  -2.7908626396675249     
  -1.9344910078556699     
   62.285978400635763     
   144.79148894125819     
  -2.7953073174551455     
  -1.6203462754348352     
   63.371914567695228     
   147.52115201953617     
  -2.7989598036596841     
  -1.3007206809959997     
   64.478323207841726     
   150.36211451073677     
  -2.8018062664340859     
 -0.97550977530970728     
   65.606039066672281     
   153.32060700548496     
  -2.8038326074937090     
 -0.64460481859500018     
   66.755943619213383     
   156.40331390411498     
  -2.8050244510907967     
 -0.30789253836322339     
   67.928968473494280     
   159.61741543949785     
  -2.8053671323616292     
   3.4745130543731156E-002
   69.126099089290477     
   162.97063186284697     
  -2.8048456849998389     
  0.38343132533762009     
   70.348378828261872     
   166.47127453571287     
  -2.8034448282051536     
  0.73829455587646642     
   71.596913387279685     
   170.12830139825218     
  -2.8011489528520825     
   1.0994690284640904     
   72.872875647766605     
   173.95137908651549     
  -2.7979421068178256     
   1.4670949950607877     
   74.177510990915437     
   177.95095250616427     
  -2.7938079794028474     
   1.8413191303748642     
   75.512143134711707     
   182.13832193297142     
  -2.7887298847710382     
   2.2222949395846578     
   76.878180549208963     
   186.52573008197061     
  -2.7826907443291113     
   2.6101831997697484     
   78.277123524823779     
   191.12645865404951     
  -2.7756730679567405     
   3.0051524384936226     
   79.710571964729112     
   195.95493839197903     
  -2.7676589339898143     
   3.4073794534121271     
   81.180234002668996     
   201.02687080311628     
  -2.7586299678489112     
   3.8170498772530217     
   82.687935533692325     
   206.35936827496641     
  -2.7485673191935636     
   4.2343587930766482     
   84.235630795754616     
   211.97110940012206     
  -2.7374516374698143     
   4.6595114053566649     
   85.825414116255502     
   217.88251790938810     
  -2.7252630457038540     
   5.0927237731487338     
   87.459533000575874     
   224.11596408184857     
  -2.7119811123777895     
   5.5342236124781587     
   89.140402731189781     
   230.69599443679672     
  -2.6975848212046114     
   5.9842511760297876     
   90.870622689465719     
   237.64959533841810     
  -2.6820525385978002     
   6.4430602193897224     
   92.652994654503885     
   245.00649237364865     
  -2.6653619786062923     
   6.9109190643942373     
   94.490543347306215     
   252.79949705055301     
  -2.6474901650572442     
   7.3881117717004772     
   96.386539575185409     
   261.06490299571863     
  -2.6284133906165392     
   7.8749394365075638     
   98.344526347653257     
   269.84294645837338     
  -2.6081071724395586     
   8.3717216234919363     
   100.36834844609110     
   279.17833735888877     
  -2.5865462040415199     
   8.8787979595478603     
   102.46218597628273     
   289.12087887092542     
  -2.5637043029665656     
   9.3965299059081158     
   104.63059256781472     
   299.72618820053253     
  -2.5395543537765564     
   9.9253027347759382     
   106.87853897931866     
   311.05654283166325     
  -2.5140682458125134     
   10.465527739850637     
   109.21146305055619     
   323.18187209273339     
  -2.4872168051020700     
   11.017644715205146     
   111.63532709125164     
   336.18093143162258     
  -2.4589697196926825     
   11.582124743125759     
   114.15668407698887     
   350.14268871500354     
  -2.4292954575798764     
   12.159473338924098     
   116.78275424235133     
   365.16798021119155     
  -2.3981611762688599     
   12.750234009764828     
   119.52151409393534     
   381.37148483731909     
  -2.3655326228519109     
   13.354992295575192     
   122.38180023021516     
   398.88410249305014     
  -2.3313740232974318     
   13.974380373648026     
   125.37343099891311     
   417.85582131163079     
  -2.2956479594223613     
   14.609082325292171     
   128.50734965875029     
   438.45920621869095     
  -2.2583152317486657     
   15.259840183702538     
   131.79579370539054     
   460.89365447579797     
  -2.2193347061154003     
   15.927460908250898     
   135.25249611395895     
   485.39063382675369     
  -2.1786631415154063     
   16.612824463204959     
   138.89292586765970     
   512.22015718266744     
  -2.1362549961307660     
   17.316893220490417     
   142.73457704652961     
   541.69885702447004     
  -2.0920622079283571     
   18.040722959292292     
   146.79731847421323     
   574.20011610674726     
  -2.0460339454128493     
   18.785475803840345     
   151.10381934501373     
   610.16689317767873     
  -1.9981163231746373     
   19.552435529812477     
   155.68007104384623     
   650.12808984351329     
  -1.9482520756546771     
   20.343025786716293     
   160.55603171767268     
   694.71963578300006     
  -1.8963801809953429     
   21.158831938475569     
   165.76642898604507     
   744.71192489384339     
  -1.8424354248441634     
   22.001627431997573     
   171.35176842274905     
   801.04589547582634     
  -1.7863478913694117     
   22.873405884651472     
   177.35961263881762     
   864.88103250390498     
  -1.7280423653126562     
   23.776420467205028     
   183.84622038259704     
   937.66010189045528     
  -1.6674376243281617     
   24.713232696028442     
   190.87867114677530     
   1021.1973996980325     
  -1.6044455946840515     
   25.686773503006677     
   198.53765164451073     
   1117.8019799684319     
  -1.5389703349478210     
   26.700420548353620     
   206.92116649427379     
   1230.4484771421244     
  -1.4709068005288908     
   27.758097289771428     
   216.14953007283992     
   1363.0339644566511     
  -1.4001393253358139     
   28.864401826969164     
   226.37228480626459     
   1520.7120403402191     
  -1.3265397328627198     
   30.024776601756894     
   237.77762510881649     
   1710.5548098435031     
  -1.2499649537824953     
   31.245737629985516     
   250.60678618264251     
   1941.9689756539988     
  -1.1702539740286435     
   32.535183479192270     
   265.17155350004782     
   2229.6275388542449     
  -1.0872238551909947     
   33.902846763046000     
   281.89376004145430     
   2589.7110082490794     
  -1.0006644380486147     
   35.360872644657974     
   301.31659260332287     
   3065.8443727045806     
 -0.91033112391487747     
   36.924940189662763     
   324.31042539860675     
   3652.8392604070527     
 -0.81593475766853318     
   38.614983052788467     
   351.70671985166024     
   4618.3382457210328     
 -0.71712697150240190     
   40.460110494154002     
   386.34425669456726     
   5372.6107363151086     
 -0.61347809661991848     
   42.492568228932797     
   426.63883721693151     
   8826.1680322404518     
 -0.50444227443947931     
   44.791253065621909     
   492.83509745873346     
   5411.3280504867707     
 -0.38929937041551588     
   47.356890953862262     
   533.42005783738523     
   33201.471438739747     
 -0.26705449467814896     
   50.646518832525473     
   782.43109362792802     
  -47939.539884495636     
 -0.13629705857235286     
   53.659807927830869     
   422.88454449420249     
  -31711.337619849281     
   0.0000000000000000     
   55.179643069929689     
   185.04951234533792     
  -31711.337619849281     
  -1727.5560674357973     
   15376057.682751808     
  -7159872265600.9102     
   1.8416352247458982E+018
  -1717.4982467939005     
   6581218.8257876839     
  -1634966591363.2158     
   2.2630147725412444E+018
  -1716.9722585441841     
   6360067.7452640925     
  -1082456127660.0613     
   8393631078487837.0     
  -1716.4209136576251     
   6169737.9506137762     
  -1080240063166.6082     
   4.5613830786760499E+017
  -1715.8431429196205     
   5976523.1571020866     
  -950010835289.76965     
   2.7495697779151264E+017
  -1715.2378431852526     
   5789722.5771200312     
  -865120927040.41235     
   2.5559456234574874E+017
  -1714.6038771728884     
   5606663.6020087264     
  -779786882758.46069     
   2.0784787732009696E+017
  -1713.9400733416091     
   5428007.1116641676     
  -704746383927.88660     
   1.7535957765278102E+017
  -1713.2452258613584     
   5253486.5809387993     
  -636282897758.70349     
   1.4636505632631798E+017
  -1712.5180946852631     
   5083094.2832986033     
  -574488895676.12939     
   1.2251183339811019E+017
  -1711.7574057341881     
   4916751.0598150864     
  -518556121753.68921     
   1.0244035588886389E+017
  -1710.9618512041977     
   4754398.2532150624     
  -467980783307.64807     
   85663008084637472.     
  -1710.1300900082376     
   4595972.1140580727     
  -422246651410.01477     
   71615562964927128.     
  -1709.2607483640084     
   4441410.9258735366     
  -380900610545.42786     
   59861935136453264.     
  -1708.3524205406782     
   4290653.0215562386     
  -343527721509.09546     
   50027747631142000.     
  -1707.4036697777790     
   4143637.3355742949     
  -309752650572.77393     
   41801295524930680.     
  -1706.4130293903306     
   4000303.2502322146     
  -279234763516.86438     
   34920848611551980.     
  -1705.3790040749684     
   3860590.6384502975     
  -251665262324.45462     
   29167208330318724.     
  -1704.3000714325767     
   3724439.8518422064     
  -226764170866.63339     
   24356695577431304.     
  -1703.1746837236713     
   3591791.7240182986     
  -204277700652.47537     
   20335448495915672.     
  -1702.0012698735197     
   3462587.5696524554     
  -183975829130.26239     
   16974594344641984.     
  -1700.7782377447329     
   3336769.1847202508     
  -165650105850.25577     
   14166209430652214.     
  -1699.5039766958071     
   3214278.8464151616     
  -149111656858.93555     
   11819927290178534.     
  -1698.1768604448205     
   3095059.3131558429     
  -134189372034.95078     
   9860094692314684.0     
  -1696.7952502582234     
   2979053.8245589971     
  -120728257918.16531     
   8223386188011412.0     
  -1695.3574984853467     
   2866206.1014289069     
  -108587941488.66382     
   6856804033065537.0     
  -1693.8619524599405     
   2756460.3457339839     
  -97641311011.083618     
   5716001227416949.0     
  -1692.3069587906889     
   2649761.2405907474     
  -87773281629.856308     
   4763875761635991.0     
  -1690.6908680632459     
   2546053.9502429795     
  -78879674363.526840     
   3969392351129114.0     
  -1689.0120399768898     
   2445284.1200392703     
  -70866198204.718781     
   3306594988153873.0     
  -1687.2688489393736     
   2347397.8764107348     
  -63647525955.189468     
   2753779528825580.5     
  -1685.4596901439670     
   2252341.8268471234     
  -57146455271.334274     
   2292800486662220.0     
  -1683.5829861530124     
   2160063.0598717337     
  -51293147150.368118     
   1908490344567894.0     
  -1681.6371940125478     
   2070509.1450146360     
  -46024434805.005905     
   1588173203478039.5     
  -1679.6208129226718     
   1983628.1327836048     
  -41283196491.685623     
   1321257499723548.0     
  -1677.5323924883121     
   1899368.5546359471     
  -37017786453.510681     
   1098894991865046.9     
  -1675.3705415749046     
   1817679.4229466564     
  -33181518663.379784     
   913695283389386.88     
  -1673.1339377931772     
   1738510.2309750740     
  -29732198521.563618     
   759486870068947.88     
  -1670.8213376367237     
   1661810.9528311959     
  -26631698121.665939     
   631117168188081.62     
  -1668.4315872953505     
   1587532.0434387268     
  -23845571076.992943     
   524285189711224.62     
  -1665.9636341662449     
   1515624.4384971838     
  -21342703275.184063     
   435401559750241.12     
  -1663.4165390838248     
   1446039.5544415482     
  -19094996253.834724     
   361471428616920.56     
  -1660.7894892876664     
   1378729.2884000079     
  -17077080191.124607     
   299996551102622.56     
  -1658.0818121461336     
   1313646.0181499436     
  -15266053780.384861     
   248893410339428.44     
  -1655.2929896512251     
   1250742.6020716948     
  -13641248505.047359     
   206424769703203.91     
  -1652.4226736976780     
   1189972.3790996361     
  -12184015057.894424     
   171142461372578.16     
  -1649.4707021564959     
   1131289.1686710487     
  -10877529853.280931     
   141839575745314.81     
  -1646.4371157497490     
   1074647.2706734827     
  -9706619770.2838516     
   117510514826734.08     
  -1643.3221757297133     
   1020001.4653884706     
  -8657603434.4601212     
   97317622888952.203     
  -1640.1263823611255     
   967307.01343332545     
  -7718147499.0598087     
   80563316572752.422     
  -1636.8504942004713     
   916519.65570066846     
  -6877136532.0541792     
   66666813371262.820     
  -1633.4955481608017     
   867595.61329454125     
  -6124555238.3126631     
   55144703435116.523     
  -1630.0628803444872     
   820491.58746451244     
  -5451381867.2105570     
   45594733646864.508     
  -1626.5541476195754     
   775164.75953658565     
  -4849491759.2319727     
   37682275666100.055     
  -1622.9713499079392     
   731572.79084171297     
  -4311570082.8461819     
   31129036226969.008     
  -1619.3168531451602     
   689673.82264113706     
  -3831032900.1888218     
   25703640289316.078     
  -1615.5934128630342     
   649426.47604923195     
  -3401955779.2740192     
   21213778093889.836     
  -1611.8041983356645     
   610789.85195325117     
  -3019009243.8626909     
   17499658013379.641     
  -1607.9528172192902     
   573723.53093019337     
  -2677400416.3321204     
   14428549284910.199     
  -1604.0433406042168     
   538187.57316121308     
  -2372820270.3126822     
   11890234376563.457     
  -1600.0803283844591     
   504142.51834272966     
  -2101395962.6264141     
   9793220264257.4590     
  -1596.0688548369048     
   471549.38559521083     
  -1859647764.3485847     
   8061582794465.6309     
  -1592.0145342869500     
   440369.67336911306     
  -1644450155.0949459     
   6632339022809.2148     
  -1587.9235467215926     
   410565.35934823792     
  -1452996685.4076650     
   5453259771521.9736     
  -1583.8026631938865     
   382098.90035069949     
  -1282768249.0375230     
   4481049149227.7891     
  -1579.6592708444248     
   354933.23222767725     
  -1131504440.4005549     
   3679829890776.6924     
  -1575.5013973461359     
   329031.76976001117     
  -997177702.93771029     
   3019883501845.5562     
  -1571.3377345581318     
   304358.40655300854     
  -877970001.64271951     
   2476602644190.6602     
  -1567.1776611526557     
   280877.51492964238     
  -772251778.20278788     
   2029620268757.7637     
  -1563.0312639563681     
   258553.94582255496     
  -678562969.77147985     
   1662085892438.4043     
  -1558.9093577233104     
   237353.02866529889     
  -595595893.20578623     
   1360064347174.4146     
  -1554.8235030319745     
   217240.57128296656     
  -522179815.14443189     
   1112036432971.9917     
  -1550.7860219730476     
   198182.85978311975     
  -457267045.38330364     
   908484339102.42981     
  -1546.8100112677082     
   180146.65844731536     
  -399920406.38375336     
   741547559355.20581     
  -1542.9093524289581     
   163099.20962398470     
  -349301945.65393633     
   604737411335.56677     
  -1539.0987185505417     
   147008.23362343948     
  -304662770.48620188     
   492700262956.54755     
  -1535.3935772797493     
   131841.92861575342     
  -265333895.92027214     
   401021225922.33038     
  -1531.8101895020432     
   117568.97053261095     
  -230718007.27318686     
   326061460919.89105     
  -1528.3656032373001     
   104158.51297414021     
  -200282047.94926780     
   264823390344.55838     
  -1525.0776422198510     
   91580.187121813011     
  -173550551.82723311     
   214839075708.37924     
  -1521.9648886078385     
   79804.101658933490     
  -150099647.20349401     
   174077815106.65646     
  -1519.0466592421317     
   68800.842700153560     
  -129551666.35293388     
   140869683615.01642     
  -1516.3429748517242     
   58541.473731527622     
  -111570301.03357141     
   113842292214.30840     
  -1513.8745215817410     
   48997.535563210811     
  -95856250.079080939     
   91868503244.155060     
  -1511.6626042026464     
   40141.046296567685     
  -82143310.381613046     
   74023223550.356705     
  -1509.7290903457322     
   31944.501308290390     
  -70194867.294030845     
   59547715723.031303     
  -1508.0963451013802     
   24380.873253162274     
  -59800744.766616918     
   47820134039.654770     
  -1506.7871553139462     
   17423.612091218354     
  -50774379.274422772     
   38331209289.567253     
  -1505.8246429115070     
   11046.645130865527     
  -42950285.507003486     
   30664200114.041767     
  -1505.2321666214345     
   5224.3771356683174     
  -36181783.432636231     
   24478347289.811920     
  -1505.0332114451733     
  -68.309673884139556     
  -30338964.631392658     
   19495304866.156250     
  -1505.2512652992757     
  -4856.0550502863407     
  -25306858.906261399     
   15487758566.618504     
  -1505.9096822763677     
  -9163.0221763525424     
  -20983834.413490627     
   12270752767.719578     
  -1507.0315320411573     
  -13012.891045042401     
  -17280015.609521102     
   9692254783.6537666     
  -1508.6394349549134     
  -16428.882989650723     
  -14116407.002744529     
   7633047395.7002935     
  -1510.7553826192207     
  -19433.663962571602     
  -11422173.170072507     
   5981239565.3431091     
  -1513.4005436487112     
  -22049.718519623646     
  -9139162.5908458754     
   4695707626.7605467     
  -1516.5950546254321     
  -24297.895097927780     
  -7200968.9033334441     
   3577940648.4272914     
  -1520.3577963573498     
  -26203.054325722278     
  -5603955.1406322317     
   3015616814.8633246     
  -1524.7061557631416     
  -27772.126131950976     
  -4148391.8872793033     
   1500947342.2188220     
  -1529.6557739380455     
  -29079.340925206550     
  -3364962.6359748021     
   3864435742.8293228     
  -1535.2202812243747     
  -29935.156339483266     
  -1183740.8977140263     
   334075209.71192920     
  -1612.2366275320467     
  -29589.950645954726     
   1321823.1751254429     
  -43694617.743889272     
  -1678.6328377046477     
  -23800.108853025435     
   994113.54204627336     
  -19792111.115671016     
  -1732.2291519356045     
  -19200.643226212902     
   845672.70867874066     
  -26405209.578948393     
  -1775.3578869715657     
  -15467.377362424479     
   647633.63683662773     
  -18040989.686988618     
  -1810.2605106112571     
  -12567.477734872378     
   512326.21418421308     
  -14415960.024987323     
  -1838.7024154851772     
  -10276.145914419823     
   404206.51399680809     
  -10933951.552230556     
  -1862.0373325517503     
  -8460.1249360401071     
   322201.87735507893     
  -8572472.3043870460     
  -1881.3078280381374     
  -7009.8494049719693     
   257908.33507217615     
  -6758008.1660642931     
  -1897.3261183339609     
  -5847.0203827247933     
   207223.27382669391     
  -5403589.0525795929     
  -1910.7329549083026     
  -4912.2213083271918     
   166696.35593234698     
  -4362096.2695967779     
  -1922.0398137087559     
  -4160.5288337203965     
   133980.63391037117     
  -3554283.6225695903     
  -1931.6592925127197     
  -3557.2684820917198     
   107323.50674109922     
  -2918394.6050624703     
  -1939.9272917165213     
  -3075.3708472311446     
   85435.547203130671     
  -2412246.8923236202     
  -1947.1194380222721     
  -2693.4227404465601     
   67343.695510703561     
  -2004984.8476873301     
  -1953.4634246646917     
  -2394.2977287871795     
   52306.309153048569     
  -1674165.9244121620     
  -1959.1484133970221     
  -2164.1567941046642     
   39750.064719957343     
  -1403111.5774995456     
  -1964.3322910961824     
  -1991.7148125829945     
   29226.727888710771     
  -1179296.1730397034     
  -1969.1473375810392     
  -1867.6929763839348     
   20382.006590912988     
  -993187.20763919316     
  -1973.7047010309252     
  -1784.4052035726047     
   12933.102533619032     
  -837449.44366594346     
  -1978.0979672965789     
  -1735.4418679732462     
   6652.2317061244685     
  -706377.92023952375     
  -1982.4060326733525     
  -1715.4252954471149     
   1354.3973043280344     
  -595492.34028354520     
  -1986.6954354966351     
  -1719.8187903057913     
  -3111.7952477985582     
  -501242.24275355443     
  -1991.0222631027414     
  -1744.7760585964131     
  -6871.1120684502093     
  -420790.42979895038     
  -1995.4337225501258     
  -1787.0214394973946     
  -10027.040291942340     
  -351852.02857023821     
  -1999.9694428386404     
  -1843.7538664927981     
  -12665.930506219129     
  -292573.66667024011     
  -2004.6625610340780     
  -1912.5692752739608     
  -14860.233006245931     
  -241441.86811322704     
  -2009.5406332077412     
  -1991.3974753323137     
  -16671.047017095138     
  -197212.96773357809     
  -2014.6264023925496     
  -2078.4504535627934     
  -18150.144275096965     
  -158859.02666233983     
  -2019.9384491004676     
  -2172.1797816881972     
  -19341.586975064514     
  -125525.75903554886     
  -2025.4917448132671     
  -2271.2413245454363     
  -20283.030167831130     
  -96499.553339091202     
  -2031.2981248687006     
  -2374.4658420097003     
  -21006.776817874317     
  -71181.438504028789     
  -2037.3666940388132     
  -2480.8343780710225     
  -21540.637606654534     
  -49066.393301899690     
  -2043.7041756314277     
  -2589.4575609787057     
  -21908.635556418780     
  -29726.798598615780     
  -2050.3152129873301     
  -2699.5581162345234     
  -22131.586545908398     
  -12799.123065159791     
  -2057.2026306801263     
  -2810.4560325215371     
  -22227.579968897095     
   2026.8497239347180     
  -2064.3676614667088     
  -2921.5559289336989     
  -22212.378595967588     
   15016.785006553970     
  -2071.8101440180021     
  -3032.3362571946641     
  -22099.752708418433     
   26398.962275112332     
  -2079.5286956316309     
  -3142.3400401940980     
  -21901.760491355089     
   36370.162072359351     
  -2087.5208634514047     
  -3251.1669021120165     
  -21628.984275812392     
   45100.524617206822     
  -2095.7832571627114     
  -3358.4661886545055     
  -21290.730341183342     
   52737.577572913462     
  -2104.3116656743305     
  -3463.9310107809301     
  -20895.198509386493     
   59409.588008498707     
  -2113.1011599171538     
  -3567.2930735527034     
  -20449.626599322750     
   65228.364585835094     
  -2122.1461835740847     
  -3668.3181747133326     
  -19960.413864928989     
   70291.607003600016     
  -2131.4406332911644     
  -3766.8022764066604     
  -19433.226812401987     
   74684.884725672164     
  -2140.9779296984348     
  -3862.5680688800639     
  -18873.090176959446     
   78483.308225922519     
  -2150.7510803825498     
  -3955.4619577356248     
  -18284.465365265030     
   81752.945215789005     
  -2160.7527357956528     
  -4045.3514168391539     
  -17671.318276146612     
   84552.025255743065     
  -2170.9752389515820     
  -4132.1226577463422     
  -17037.178086728538     
   86931.966375691190     
  -2181.4106696470153     
  -4215.6785738104400     
  -16385.188338910855     
   88938.253838279270     
  -2192.0508838484434     
  -4295.9369232455274     
  -15718.151435123758     
   90611.193077501142     
  -2202.8875488031349     
  -4372.8287205509423     
  -15038.567487042499     
   91986.557579040804     
  -2213.9121743613441     
  -4446.2968100315484     
  -14348.668305199692     
   93096.147392920015     
  -2225.1161409360275     
  -4516.2945987939293     
  -13650.447199752791     
   93968.271809080674     
  -2236.4907244737637     
  -4582.7849296962731     
  -12945.685161184687     
   94628.167149581088     
  -2248.0271187651501     
  -4645.7390773681418     
  -12235.973907562828     
   95098.360250649479     
  -2259.7164553836137     
  -4705.1358526512558     
  -11522.736205682962     
   95398.984043996010     
  -2271.5498215074017     
  -4760.9608027288459     
  -10807.243825352993     
   95548.052951193051     
  -2283.5182758498049     
  -4813.2054958627759     
  -10090.633428219044     
   95561.704097084395     
  -2295.6128628967617     
  -4861.8668810520512     
  -9373.9206474909115     
   95454.407155075853     
  -2307.8246256283269     
  -4906.9467141553478     
  -8658.0125938278416     
   95239.150237178284     
  -2320.1446168807042     
  -4948.4510430575401     
  -7943.7189670490034     
   94927.601281048293     
  -2332.5639094881221     
  -4986.3897453687650     
  -7231.7619574411401     
   94530.252035047408     
  -2345.0736053285900     
  -5020.7761129303144     
  -6522.7850671782844     
   94056.543164770497     
  -2357.6648433840987     
  -5051.6264780818656     
  -5817.3609934425049     
   93514.976628781922     
  -2370.3288069140026     
  -5078.9598772372892     
  -5115.9986687266401     
   92913.213163894499     
  -2383.0567298298197     
  -5102.7977478340990     
  -4419.1495699974312     
   92258.160688764940     
  -2395.8399023504567     
  -5123.1636551711717     
  -3727.2133648316931     
   91556.050585564546     
  -2408.6696760086243     
  -5140.0830460468505     
  -3040.5429854399658     
   90812.507712451057     
  -2421.5374680719674     
  -5153.5830264544420     
  -2359.4491775965826     
   90032.610617081227     
  -2434.4347654359226     
  -5163.6921608933553     
  -1684.2045979684726     
   89220.946884435994     
  -2447.3531280395982     
  -5170.4402911291145     
  -1015.0474963352020     
   88381.661365019769     
  -2460.2841918508143     
  -5173.8583724601958     
  -352.18503609755317     
   87518.499901649484     
  -2473.2196714618794     
  -5173.9783257675281     
   304.20371316481857     
   86634.848180886926     
  -2486.1513623335882     
  -5170.8329037983121     
   953.96507452147114     
   85733.766429846786     
  -2499.0711427212677     
  -5164.4555703051456     
   1596.9683227453224     
   84818.021034072866     
  -2511.9709753134348     
  -5154.8803907970296     
   2233.1034805008694     
   83890.112020254324     
  -2524.8429086106739     
  -5142.1419337941452     
   2862.2793206527776     
   82952.298738094600     
  -2537.6790780697374     
  -5126.2751815895426     
   3484.4215611884874     
   82006.622241501027     
  -2550.4717070354814     
  -5107.3154496165716     
   4099.4712279997457     
   81054.925705810834     
  -2563.2131074811336     
  -5085.2983136195890     
   4707.3831707933277     
   80098.872866714461     
  -2575.8956805754765     
  -5060.2595438993721     
   5308.1247172936801     
   79139.964563154193     
  -2588.5119170937955     
  -5032.2350459773443     
   5901.6744515173368     
   78179.553676342970     
  -2601.0543976878907     
  -5001.2608070883261     
   6488.0211040899103     
   77218.858611670585     
  -2613.5157930290452     
  -4967.3728479689080     
   7067.1625436774393     
   76258.975781484260     
  -2625.8888638365729     
  -4930.6071794546178     
   7639.1048620385718     
   75300.890101748810     
  -2638.1664608034139     
  -4890.9997634550173     
   8203.8615378016893     
   74345.485768341794     
  -2650.3415244292250     
  -4848.5864779078520     
   8761.4526810642528     
   73393.554597219307     
  -2662.4070847704475     
  -4803.4030853538325     
   9311.9043405433986     
   72445.804914632870     
  -2674.3562611160019     
  -4755.4852048089660     
   9855.2478774031442     
   71502.868442278967     
  -2686.1822615964711     
  -4704.8682866386580     
   10391.519390720237     
   70565.307609535856     
  -2697.8783827339444     
  -4651.5875901673780     
   10920.759197791758     
   69633.621358003016     
  -2709.4380089390429     
  -4595.6781637779568     
   11443.011357976780     
   68708.251011884902     
  -2720.8546119610783     
  -4537.1748272816003     
   11958.323240565911     
   67789.585100044438     
  -2732.1217502967615     
  -4476.1121563581446     
   12466.745128816245     
   66877.964382898004     
  -2743.2330685624083     
  -4412.5244688818839     
   12968.329861687980     
   65973.685785544818     
  -2754.1822968341371     
  -4346.4458129649656     
   13463.132505079568     
   65077.006326852948     
  -2764.9632499601689     
  -4277.9099565709394     
   13951.210052530965     
   64188.146835153326     
  -2775.5698268489737     
  -4206.9503785551251     
   14432.621153794615     
   63307.294840519477     
  -2785.9960097366684     
  -4133.6002610078922     
   14907.425865098512     
   62434.607808041925     
  -2796.2358634367843     
  -4057.8924827859987     
   15375.685423658826     
   61570.215676964595     
  -2806.2835345752314     
  -3979.8596141237613     
   15837.462041236062     
   60714.223245148554     
  -2816.1332508130449     
  -3899.5339122317346     
   16292.818715574676     
   59866.712585776935     
  -2825.7793200592678     
  -3816.9473177928776     
   16741.819059968002     
   59027.744965850019     
  -2835.2161296761101     
  -3732.1314522749281     
   17184.527147211880     
   58197.362688497327     
  -2844.4381456783353     
  -3645.1176159884590     
   17621.007367375609     
   57375.590980018700     
  -2853.4399119286513     
  -3555.9367868207055     
   18051.324299725751     
   56562.439281970313     
  -2862.2160493307160     
  -3464.6196195855400     
   18475.542594340528     
   55757.903013132403     
  -2870.7612550212307     
  -3371.1964459323408     
   18893.726866939021     
   54961.964514075175     
  -2879.0703015624476     
  -3275.6972747630070     
   19305.941600794584     
   54174.594666784782     
  -2887.1380361363085     
  -3178.1517931090316     
   19712.251060795472     
   53395.753474102043     
  -2894.9593797413031     
  -3078.5893674274148     
   20112.719211851239     
   52625.391701106884     
  -2902.5293263930521     
  -2977.0390452737652     
   20507.409649609530     
   51863.451108614710     
  -2909.8429423295029     
  -2873.5295573174308     
   20896.385532924141     
   51109.865931969354     
  -2916.8953652215605     
  -2768.0893196665857     
   21279.709527413914     
   50364.563161852449     
  -2923.6818033898812     
  -2660.7464364702309     
   21657.443751127805     
   49627.463522980135     
  -2930.1975350284947     
  -2551.5287027735362     
   22029.649727550157     
   48898.482103594826     
  -2936.4379074358485     
  -2440.4636075963426     
   22396.388343327118     
   48177.528800311804     
  -2942.3983362538061     
  -2327.5783372147012     
   22757.719809329457     
   47464.508945812806     
  -2948.0743047150822     
  -2212.8997786253199     
   23113.703626423056     
   46759.323992069723     
  -2953.4613628995430     
  -2096.4545231683533     
   23464.398556363576     
   46061.871495562402     
  -2958.5551269997445     
  -1978.2688702959936     
   23809.862592580295     
   45372.046124389773     
  -2963.3512785960602     
  -1858.3688314682595     
   24150.152938513220     
   44689.739427232380     
  -2967.8455639416866     
  -1736.7801341614327     
   24485.325984217463     
   44014.840798042460     
  -2972.0337932578013     
  -1613.5282259753822     
   24815.437290202783     
   43347.237195856687     
  -2975.9118400390948     
  -1488.6382788269457     
   25140.541569171706     
   42686.813911719910     
  -2979.4756403698875     
  -1362.1351932202424     
   25460.692673509606     
   42033.454545680397     
  -2982.7211922510014     
  -1234.0436025799627     
   25775.943582602209     
   41387.041322299738     
  -2985.6445549375394     
  -1104.3878776421584     
   26086.346392519459     
   40747.455363937443     
  -2988.2418482877015     
  -973.19213089148718     
   26391.952307748987     
   40114.576825699587     
  -2990.5092521227439     
  -840.48022103726021     
   26692.811633941736     
   39488.285041795425     
  -2992.4430055981711     
  -706.27575752301777     
   26988.973771755202     
   38868.458853613956     
  -2994.0394065862356     
  -570.60210506073645     
   27280.487213157307     
   38254.976431275973     
  -2995.2948110697985     
  -433.48238818686332     
   27567.399536391877     
   37647.715892289816     
  -2996.2056325476024     
  -294.93949583192341     
   27849.757405584052     
   37046.554809778136     
  -2996.7683414509784     
  -154.99608590131970     
   28127.606566657385     
   36451.370920673769     
  -2996.9794645720194     
  -13.674589863270050     
   28400.991848562440     
   35862.041822369101     
  -2996.8355845032206     
   129.00278266370853     
   28669.957162230203     
   35278.445096952753     
  -2996.3333390885928     
   273.01403932042751     
   28934.545500457349     
   34700.458706205944     
  -2995.4694208862466     
   418.33740042345579     
   29194.798940753892     
   34127.960501336172     
  -2994.2405766424254     
   564.95129438662548     
   29450.758644513917     
   33560.828863644536     
  -2992.6436067769796     
   712.83435315038844     
   29702.464860991247     
   32998.942347141536     
  -2990.6753648802483     
   861.96540762435370     
   29949.956928594809     
   32442.179856528644     
  -2988.3327572213234     
   1012.3234831396378     
   30193.273277518776     
   31890.420787379815     
  -2985.6127422676650     
   1163.8877949169953     
   30432.451433424125     
   31343.544753099530     
  -2982.5123302160268     
   1316.6377435482366     
   30667.528019072372     
   30801.432071389689     
  -2979.0285825346609     
   1470.5529104949371     
   30898.538759607793     
   30263.963284258327     
  -2975.1586115167497     
   1625.6130536045562     
   31125.518484239732     
   29731.019515420459     
  -2970.8995798450319     
   1781.7981026416689     
   31348.501130605386     
   29202.482393023067     
  -2966.2487001675740     
   1939.0881548395653     
   31567.519748553059     
   28678.233943453935     
  -2961.2032346846413     
   2097.4634704687705     
   31782.606503128962     
   28158.156773638595     
  -2955.7604947466252     
   2256.9044684239211     
   31993.792678931255     
   27642.133912731490     
  -2949.9178404629797     
   2417.3917218294414     
   32201.108683276740     
   27130.048886072447     
  -2943.6726803221218     
   2578.9059536624391     
   32404.584049922283     
   26621.785721491302     
  -2937.0224708222518     
   2741.4280323943285     
   32604.247442833468     
   26117.228851751839     
  -2929.9647161130474     
   2904.9389676494661     
   32800.126659221605     
   25616.263206742566     
  -2922.4969676481910     
   3069.4199058807008     
   32992.248633272175     
   25118.774087128237     
  -2914.6168238486862     
   3234.8521260611956     
   33180.639438925638     
   24624.647287887616     
  -2906.3219297769260     
   3401.2170353924716     
   33365.324293584796     
   24133.768874873909     
  -2897.6099768214713     
   3568.4961650267996     
   33546.327560146354     
   23646.025402955253     
  -2888.4787023925064     
   3736.6711658038371     
   33723.672750668513     
   23161.303614934128     
  -2878.9258896279362     
   3905.7238039999597     
   33897.382527780523     
   22679.490716050834     
  -2868.9493671100954     
   4075.6359570897848     
   34067.478708150898     
   22200.474115805246     
  -2858.5470085930369     
   4246.3896095202108     
   34233.982264019440     
   21724.141380271594     
  -2847.7167327403772     
   4417.9668484911881     
   34396.913324371475     
   21250.380533547268     
  -2836.4565028736761     
   4590.3498597480502     
   34556.291178373081     
   20779.079422556952     
  -2824.7643267313251     
   4763.5209233790883     
   34712.134274042255     
   20310.126469239167     
  -2812.6382562379385     
   4937.4624096205980     
   34864.460222561553     
   19843.409731308184     
  -2800.0763872842190     
   5112.1567746658675     
   35013.285795546362     
   19378.817742371011     
  -2787.0768595173049     
   5287.5865564762689     
   35158.626928614147     
   18916.238747393054     
  -2773.6378561415800     
   5463.7343705958538     
   35300.498719219591     
   18455.561233648750     
  -2759.7576037299509     
   5640.5829059650832     
   35438.915428471955     
   17996.673327776793     
  -2745.4343720455895     
   5818.1149207323388     
   35573.890478430287     
   17539.463367870470     
  -2730.6664738741533     
   5996.3132380626375     
   35705.436453689312     
   17083.819234470851     
  -2715.4522648664856     
   6175.1607419417305     
   35833.565097947845     
   16629.628885837141     
  -2699.7901433918178     
   6354.6403729730800     
   35958.287314591624     
   16176.779727693778     
  -2683.6785504014856     
   6534.7351241659326     
   36079.613162549329     
   15725.159173725828     
  -2667.1159693031927     
   6715.4280367131860     
   36197.551856352271     
   15274.653964940795     
  -2650.1009258458394     
   6896.7021957567904     
   36312.111761089327     
   14825.150702739471     
  -2632.6319880149608     
   7078.5407261379132     
   36423.300391359873     
   14376.535355509974     
  -2614.7077659388051     
   7260.9267881326286     
   36531.124406526200     
   13928.693363363696     
  -2596.3269118050989     
   7443.8435731658228     
   36635.589606751426     
   13481.509768556849     
  -2577.4881197885520     
   7627.2742995077406     
   36736.700930015606     
   13034.868648064719     
  -2558.1901259891474     
   7811.2022079449698     
   36834.462444876088     
   12588.653740142752     
  -2538.4317083812898     
   7995.6105574269786     
   36928.877347927162     
   12142.747667522770     
  -2518.2116867738655     
   8180.4826206853804     
   37019.947955433578     
   11697.032529176056     
  -2497.5289227812973     
   8365.8016798224708     
   37107.675699402404     
   11251.389269561572     
  -2476.3823198056630     
   8551.5510218682830     
   37192.061118924110     
   10805.698031349302     
  -2454.7708230299672     
   8737.7139343009912     
   37273.103854159228     
   10359.837833008341     
  -2432.6934194226601     
   8924.2737005311574     
   37350.802637906789     
   9913.6866294698757     
  -2410.1491377534917     
   9111.2135953449924     
   37425.155287627815     
   9467.1211298322214     
  -2387.1370486208139     
   9298.5168803043161     
   37496.158696101556     
   9020.0168389790560     
  -2363.6562644904393     
   9486.1667991005561     
   37563.808822393898     
   8572.2479341136859     
  -2339.7059397461740     
   9674.1465728612893     
   37628.100681899756     
   8123.6870135944555     
  -2315.2852707521492     
   9862.4393954022944     
   37689.028334501709     
   7674.2054450907681     
  -2290.3934959270928     
   10051.028428426898     
   37746.584875339890     
   7223.6727145223931     
  -2265.0298958306685     
   10239.896796666995     
   37800.762420698811     
   6771.9568212101813     
  -2239.1937932620463     
   10429.027582960887     
   37851.552096857886     
   6318.9239010738620     
  -2212.8845533708527     
   10618.403823268322     
   37898.944026115940     
   5864.4382909136712     
  -2186.1015837806704     
   10808.008501616856     
   37942.927313297798     
   5408.3622214712950     
  -2158.8443347252610     
   10997.824544974994     
   37983.490029958826     
   4950.5561444899959     
  -2131.1122991976958     
   11187.834818052501     
   38020.619201042500     
   4490.8778767495323     
  -2102.9050131125919     
   11378.022118017900     
   38054.300785118125     
   4029.1836205330560     
  -2074.2220554816454     
   11568.369169136378     
   38084.519662272127     
   3565.3263205241124     
  -2045.0630486026921     
   11758.858617316246     
   38111.259609676054     
   3099.1575326442412     
  -2015.4276582625039     
   11949.473024568368     
   38134.503291170884     
   2630.5248838231469     
  -1985.3155939535625     
   12140.194863365788     
   38154.232227799555     
   2159.2746934736579     
  -1954.7266091050565     
   12331.006510905294     
   38170.426788000608     
   1685.2489079414586     
  -1923.6605013283547     
   12521.890243262316     
   38183.066154810171     
   1208.2880610279692     
  -1892.1171126772297     
   12712.828229437517     
   38192.128315267881     
   728.22792565786324     
  -1860.0963299231048     
   12903.802525287458     
   38197.590024710313     
   244.90262464750575     
  -1827.5980848456275     
   13094.795067335226     
   38199.426794395171     
  -241.85871245500098     
  -1794.6223545388675     
   13285.787666456339     
   38197.612854051760     
  -732.22898152669711     
  -1761.1691617334659     
   13476.762001433199     
   38192.121136690308     
  -1226.3863305292296     
  -1727.2385751350657     
   13667.699612372950     
   38182.923239211341     
  -1724.5112562959150     
  -1692.8307097793759     
   13858.581893982955     
   38169.989404789121     
  -2226.7898602571695     
  -1657.9457274042309     
   14049.390088697017     
   38153.288480837189     
  -2733.4108964757711     
  -1622.5838368390275     
   14240.105279646898     
   38132.787899113624     
  -3244.5691339810546     
  -1586.7452944119343     
   14430.708383471199     
   38108.453630608768     
  -3760.4622922072890     
  -1550.4304043752875     
   14621.180142956269     
   38080.250163417208     
  -4281.2945713406407     
  -1513.6395193496039     
   14811.501119500139     
   38048.140454132154     
  -4807.2734433392525     
  -1476.3730407866619     
   15001.651685393741     
   38012.085903307110     
  -5338.6133302753706     
  -1438.6314194521160     
   15191.612015910330     
   37972.046303330048     
  -5875.5323840485753     
  -1400.4151559281370     
   15381.362081194784     
   37927.979810449680     
  -6418.2559380243674     
  -1361.7248011365846     
   15570.881637948190     
   37879.842890914500     
  -6967.0141229494793     
  -1322.5609568832424     
   15760.150220887952     
   37827.590284992380     
  -7522.0435744528086     
  -1282.9242764236712     
   15949.147133995897     
   37771.174958183983     
  -8083.5878745960044     
  -1242.8154650512543     
   16137.851441514165     
   37710.548049124511     
  -8651.8959967519368     
  -1202.2352807080358     
   16326.241958709854     
   37645.658829148873     
  -9227.2255800186176     
  -1161.1845346189796     
   16514.297242375967     
   37576.454637298739     
  -9809.8396264472740     
  -1119.6640919502997     
   16701.995581069470     
   37502.880840100377     
  -10400.010655315640     
  -1077.6748724925428     
   16889.314985070181     
   37424.880760185515     
  -10998.017085335341     
  -1035.2178513691322     
   17076.233176050762     
   37342.395632045496     
  -11604.147514536700     
  -992.29405977111082     
   17262.727576445090     
   37255.364525686469     
  -12218.697169693487     
  -948.90458571885483     
   17448.775298501594     
   37163.724296913773     
  -12841.972119142429     
  -905.05057485156044     
   17634.353133008924     
   37067.409506020202     
  -13474.285822593500     
  -860.73323124534045     
   17819.437537679856     
   36966.352362350750     
  -14115.963398866306     
  -815.95381826080518     
   18004.004625177877     
   36860.482636859255     
  -14767.338089025385     
  -770.71365942103671     
   18188.030150773007     
   36749.727601191560     
  -15428.755758907539     
  -725.01413932090645     
   18371.489499608484     
   36634.011932999754     
  -16100.571204148939     
  -678.85670456872799     
   18554.357673563409     
   36513.257648968640     
  -16783.152799486190     
  -632.24286476127691     
   18736.609277693256     
   36387.384002972496     
  -17476.878855613500     
  -585.17419349325621     
   18918.218506229579     
   36256.307411555390     
  -18182.142296197369     
  -537.65232940233443     
   19099.159128119300     
   36119.941344333914     
  -18899.346970238112     
  -489.67897725092939     
   19279.404472085283     
   35978.196242057122     
  -19628.912599265150     
  -441.25590904596373     
   19458.927411184326     
   35830.979397562638     
  -20371.270906187678     
  -392.38496519787492     
   19637.700346842656     
   35678.194865766229     
  -21126.870766745284     
  -343.06805572021403     
   19815.695192344603     
   35519.743335015643     
  -21896.174407448638     
  -293.30716147123263     
   19992.883355749549     
   35355.522026959770     
  -22679.662348815811     
  -243.10433543891554     
   20169.235722215300     
   35185.424559343657     
  -23477.830578895875     
  -192.46170407098526     
   20344.722635688664     
   35009.340830001944     
  -24291.193417890630     
  -141.38146865147206     
   20519.313879962090     
   34827.156879367758     
  -25120.284407756651     
  -89.865906725515757     
   20692.978659026281     
   34638.754746309583     
  -25965.654912684240     
  -37.917373574142424     
   20865.685576728218     
   34444.012334464453     
  -26827.878754853580     
   14.461696259161862     
   21037.402615673884     
   34242.803243803050     
  -27707.548723139276     
   67.268787388172768     
   21208.097115354343     
   34034.996628379507     
  -28605.282250562479     
   120.50130194794970     
   21377.735749454041     
   33820.457011500286     
  -29521.717689518893     
   174.15655790106902     
   21546.284502304869     
   33599.044128828893     
  -30457.520238256177     
   228.23178728388149     
   21713.708644444541     
   33370.612727041975     
  -31413.378238677255     
   282.72413439050314     
   21879.972707237779     
   33135.012390251890     
  -32390.009300183701     
   337.63065389214017     
   22045.040456514656     
   32892.087320500519     
  -33388.156669636330     
   392.94830888923326     
   22208.874865179609     
   32641.676145478239     
  -34408.595537376103     
   448.67396889378506     
   22371.438084740668     
   32383.611678947927     
  -35452.129512067673     
   504.80440773910783     
   22532.691415707061     
   32117.720707607412     
  -36519.597132958057     
   561.33630141409162     
   22692.595276798853     
   31843.823729110234     
  -37611.868446810557     
   618.26622581895253     
   22851.109172911030     
   31561.734715759147     
  -38729.851774132934     
   675.59065443926841     
   23008.191661769059     
   31271.260827453156     
  -39874.490391039384     
   733.30595593495161     
   23163.800319211496     
   30972.202149520352     
  -41046.769565889699     
   791.40839164063914     
   23317.891703029734     
   30664.351377776187     
  -42247.713417871753     
   849.89411297380377     
   23470.421315292031     
   30347.493527142142     
  -43478.392187017940     
   908.75915874669931     
   23621.343563074231     
   30021.405585739514     
  -44739.919335309663     
   967.99945237805753     
   23770.611717515396     
   29685.856190724684     
  -46033.459071362704     
   1027.6107990002388     
   23918.177871111428     
   29340.605247689469     
  -47360.223803813642     
   1087.5888824573199     
   24063.992893153558     
   28985.403569160859     
  -48721.481650087248     
   1147.9292621893590     
   24208.006383218421     
   28619.992456785214     
  -50118.555148374049     
   1208.6273699978344     
   24350.166622593311     
   28244.103293172418     
  -51552.826857598382     
   1269.6785066869818     
   24490.420523555596     
   27857.457091740420     
  -53025.742351553017     
   1331.0778385754686     
   24628.713576345206     
   27459.764024103781     
  -54538.811372728574     
   1392.8203938725560     
   24764.989793752487     
   27050.722938808307     
  -56093.615400518785     
   1454.9010589125628     
   24899.191653157766     
   26630.020823304425     
  -57691.806777819271     
   1517.3145742411234     
   25031.260035897209     
   26197.332272470769     
  -59335.117754840569     
   1580.0555305463531     
   25161.134163801657     
   25752.318889309478     
  -61025.359813753355     
   1643.1183644276698     
   25288.751532751699     
   25294.628690706315     
  -62764.433475523285     
   1706.4973539945915     
   25414.047843077562     
   24823.895439639899     
  -64554.327873263501     
   1770.1866142874117     
   25536.956926628140     
   24339.737980590413     
  -66397.131624852729     
   1834.1800925111777     
   25657.410670313122     
   23841.759493404028     
  -68295.032722818971     
   1898.4715630739095     
   25775.338935916592     
   23329.546747982873     
  -70250.330323593560     
   1963.0546224194632     
   25890.669475962939     
   22802.669270555933     
  -72265.435364469304     
   2027.9226836448854     
   26003.327845402637     
   22260.678505322401     
  -74342.883321363246     
   2093.0689708914970     
   26113.237308866970     
   21703.106880412190     
  -76485.335427798476     
   2158.4865134983024     
   26220.318743229764     
   21129.466864703689     
  -78695.592939730559     
   2224.1681399056401     
   26324.490535185658     
   20539.249917655721     
  -80976.598809848234     
   2290.1064712962348     
   26425.668473546255     
   19931.925426581845     
  -83331.453668325732     
   2356.2939149600516     
   26523.765635922882     
   19306.939524069414     
  -85763.418331271736     
   2422.7226573684743     
   26618.692269449519     
   18663.713886584861     
  -88275.931354146145     
   2489.3846569424604     
   26710.355665169551     
   18001.644401428781     
  -90872.613001032456     
   2556.2716364983166     
   26798.660025682926     
   17320.099803921021     
  -93557.284105689716     
   2623.3750753537329     
   26883.506325625549     
   16618.420173128361     
  -96333.972364642934     
   2690.6862010755622     
   26964.792164509356     
   15895.915380393524     
  -99206.932004624396     
   2758.1959808496490     
   27042.411611436233     
   15151.863390358856     
  -102180.65395800622     
   2825.8951124517098     
   27116.255041126315     
   14385.508485673827     
  -105259.88445749693     
   2893.7740147968680     
   27186.208960721109     
   13596.059352242581     
  -108449.64251940486     
   2961.8228180439564     
   27252.155826685081     
   12782.687033347062     
  -111755.23550991071     
   3030.0313532290743     
   27313.973851186005     
   11944.522767022712     
  -115182.28415316144     
   3098.3891414011418     
   27371.536797193246     
   11080.655635874020     
  -118736.73838097547     
   3166.8853822303136     
   27424.713761527975     
   10190.130098016683     
  -122424.90695582643     
   3235.5089420580734     
   27473.368945012637     
   9271.9432958480047     
  -126253.47663019929     
   3304.2483413556333     
   27517.361408805060     
   8325.0422211214882     
  -130229.54574480504     
   3373.0917415548743     
   27556.544815927951     
   7348.3206280354716     
  -134360.64808267873     
   3442.0269312134947     
   27590.767156916580     
   6340.6157674153583     
  -138654.79104168838     
   3511.0413114732210     
   27619.870458421625     
   5300.7048346027168     
  -143120.48479785086     
   3580.1218807669179     
   27643.690473504677     
   4227.3011986188103     
  -147766.78665180621     
   3649.2552187271281     
   27662.056352248052     
   3119.0502987302880     
  -152603.33603945607     
   3718.4274692449912     
   27674.790291190962     
   1974.5252784343406     
  -157640.40631024566     
   3787.6243226246088     
   27681.707159964819     
   792.22223110752361     
  -162888.94749418189     
   3856.8309967736623     
   27682.614103354837     
  -429.44487509886875     
  -168360.64636820866     
   3926.0322173664790     
   27677.310116859942     
  -1692.1497228604069     
  -174067.97880145686     
   3995.2121969106938     
   27665.585593643111     
  -2997.6595638713634     
  -180024.28036831162     
   4064.3546126431452     
   27647.221840566850     
  -4347.8416666336716     
  -186243.80991283030     
   4133.4425831746175     
   27621.990560797814     
  -5744.6702409799309     
  -192741.83325236800     
   4202.4586437964599     
   27589.653300219434     
  -7190.2339903726606     
  -199534.70073916990     
   4271.3847203548712     
   27549.960854628709     
  -8686.7442459164704     
  -206639.94645234093     
   4340.2021015907412     
   27502.652634403148     
  -10236.543844308993     
  -214076.38393472676     
   4408.8914098342248     
   27447.455982982825     
  -11842.116723819481     
  -221864.22374394533     
   4477.4325699336605     
   27384.085445168530     
  -13506.098401899035     
  -230025.19253985645     
   4545.8047762879351     
   27312.241980798914     
  -15231.287345947923     
  -238582.67193128771     
   4613.9864578397728     
   27231.612118970461     
  -17020.657385432620     
  -247561.84919365495     
   4681.9552408746449     
   27141.867047370917     
  -18877.371254384994     
  -256989.88098281977     
   4749.6879094558435     
   27042.661630830564     
  -20804.795361756187     
  -266896.08265341434     
   4817.1603633106160     
   26933.633352472032     
  -22806.515981656754     
  -277312.12734141748     
   4884.3475729649226     
   26814.401170176094     
  -24886.356936717431     
  -288272.27927239763     
   4951.2235319051433     
   26684.564280256152     
  -27048.399031260367     
  -299813.64091998729     
   5017.7612055237005     
   26543.700779332597     
  -29297.001338160324     
  -311976.44105939916     
   5083.9324765817755     
   26391.366214371938     
  -31636.824646105768     
  -324804.34312683914     
   5149.7080868958074     
   26227.092009707776     
  -34072.857219557118     
  -338344.80362905154     
   5215.0575749248965     
   26050.383758541950     
  -36610.443246774950     
  -352649.45946007635     
   5279.9492089031564     
   25860.719364943194     
  -39255.314192725586     
  -367774.57623376959     
   5344.3499151240549     
   25657.547020675185     
  -42013.623514478793     
  -383781.53854099277     
   5408.2252009422391     
   25440.282999255145     
  -44891.985053536308     
  -400737.41480003501     
   5471.5390720116848     
   25208.309247459965     
  -47897.515664536506     
  -418715.58195010561     
   5534.2539432264648     
   24960.970751975714     
  -51037.882529162373     
  -437796.44315773243     
   5596.3305427711712     
   24697.572656020700     
  -54321.355852845300     
  -458068.22891830193     
   5657.7278086210672     
   24417.377097464250     
  -57756.867569732640     
  -479627.91756074881     
   5718.4027767562038     
   24119.599736161330     
  -61354.076951438183     
  -502582.27041949145     
   5778.3104602676867     
   23803.405933833765     
  -65123.443979584452     
  -527049.02252030547     
   5837.4037184364206     
   23467.906544763595     
  -69076.311648486662     
  -553158.23247303232     
   5895.6331147531455     
   23112.153269662282     
  -73224.998392034497     
  -581053.83726703515     
   5952.9467627211425     
   22735.133518253362     
  -77582.902171537164     
  -610895.42800413084     
   6009.2901581371425     
   22335.764718120590     
  -82164.617881568251     
  -642860.30180128210     
   6064.6059963784674     
   21912.887998053982     
  -86986.070145077771     
  -677145.82147549361     
   6118.8339730317339     
   21465.261163175939     
  -92064.663806143857     
  -713972.15100391430     
   6171.9105659760271     
   20991.550866313886     
  -97419.454938673342     
  -753585.42801717273     
   6223.7687967761312     
   20490.323864845206     
  -103071.34564880202     
  -796261.45258012018     
   6274.3379689427438     
   19960.037234365307     
  -109043.30654315306     
  -842310.00017686503     
   6323.5433802690086     
   19399.027389146238     
  -115360.63154447940     
  -892079.86431119475     
   6371.3060060468424     
   18805.497733967990     
  -122051.23052681352     
  -945964.79115716042     
   6417.5421494911070     
   18177.504741499743     
  -129145.96646049208     
  -1004410.4694361276     
   6462.1630551408944     
   17512.942212895337     
  -136679.04498126320     
  -1067922.8120768438     
   6505.0744803480602     
   16809.523435262596     
  -144688.46607183936     
  -1137077.7888734534     
   6546.1762191828175     
   16064.760896362004     
  -153216.54948839045     
  -1212533.1637443565     
   6585.3615721587357     
   15275.943152099862     
  -162310.54821647293     
  -1295042.5506212683     
   6622.5167540727798     
   14440.108363193329     
  -172023.36734613267     
  -1385472.3341898590     
   6657.5202309296274     
   13554.013920196625     
  -182414.40985255639     
  -1484822.1208256937     
   6690.2419753229033     
   12614.101456168341     
  -193550.57575874936     
  -1594249.5938040481     
   6720.5426277149281     
   11616.456397490789     
  -205507.44771227945     
  -1715100.8591675037     
   6748.2725487095295     
   10556.761017819976     
  -218370.70415603602     
  -1848947.7186023011     
   6773.2707445450005     
   9430.2397273160277     
  -232237.81204555300     
  -1997633.6930993833     
   6795.3636445115517     
   8231.5950353426197     
  -247220.06474379872     
  -2163331.2218598612     
   6814.3637046449176     
   6954.9322512137824     
  -263445.04890774732     
  -2348613.1887758365     
   6830.0678066362043     
   5593.6705093854662     
  -281059.64782356651     
  -2556543.0016907421     
   6842.2554141263690     
   4140.4370889859638     
  -300233.72033624665     
  -2790788.8501022183     
   6850.6864400209497     
   2586.9411963652769     
  -321164.63671201380     
  -3055769.7771105752     
   6855.0987676296454     
   923.82232948442129     
  -344082.91004034260     
  -3356843.9721581335     
   6855.2053545785393     
  -859.53304519529900     
  -369259.23983152921     
  -3700553.6646301192     
   6850.6908305655943     
  -2775.2146255647176     
  -397013.39231625450     
  -4094946.6819579420     
   6841.2074767578006     
  -4837.0618374326559     
  -427725.49243093841     
  -4550003.0478856759     
   6826.3704440389020     
  -7061.0018567352572     
  -461850.51529008173     
  -5078207.1880568089     
   6805.7520266891879     
  -9465.4708179616791     
  -499937.06920050702     
  -5695324.9299102314     
   6778.8747535097500     
  -12071.943506400094     
  -542652.00617483468     
  -6421471.5983047821     
   6745.2029842114343     
  -14905.606129742418     
  -590813.04316211957     
  -7282604.4348692354     
   6704.1325966730192     
  -17996.220178706888     
  -645432.57642364013     
  -8312628.7112181336     
   6654.9782077999926     
  -21379.244849160354     
  -707777.29175777477     
  -9556465.7747018393     
   6596.9571678258744     
  -25097.315041224978     
  -779450.78506804025     
  -11074438.534257505     
   6529.1692747140405     
  -29202.214689082415     
  -862509.07407496974     
  -12949304.173550200     
   6450.5707234006522     
  -33757.559512711436     
  -959628.85537659843     
  -15295345.056118397     
   6359.9401545062701     
  -38842.491509396539     
  -1074343.9432974840     
  -18279123.773254987     
   6255.8336647782098     
  -44556.944796632626     
  -1211437.3715968996     
  -22129004.939534616     
   6136.5240535119701     
  -51029.050497233256     
  -1377404.9086434057     
  -27242378.009159233     
   5999.9169844334692     
  -58426.869628122200     
  -1581722.7437121046     
  -34028392.032683343     
   5843.4323495894560     
  -66973.515697295341     
  -1836935.6839572242     
  -43925812.275481977     
   5663.8313715046761     
  -76981.803097247001     
  -2166379.2760233469     
  -56407502.752868123     
   5456.9556260559038     
  -88871.340153979734     
  -2589435.5466698487     
  -81747801.816691473     
   5217.3159941008762     
  -103351.28917139232     
  -3202544.0602950491     
  -96748256.773917109     
   4937.4101792834654     
  -121178.03928737808     
  -3928155.9860994117     
  -217819664.51841369     
   4606.5106738937902     
  -144902.93792759604     
  -5561803.4699875526     
  -75559495.974410266     
   4208.3114402627871     
  -174128.69582705334     
  -6128499.6897956170     
  -1211894731.5737481     
   3715.7507224530782     
  -227494.22049304095     
  -15217710.176598938     
   1620767435.0616229     
   3077.2289737895849     
  -273193.38196862990     
  -3061954.4136370253     
  -13454589553.559521     
   2164.8803420083800     
  -540776.70816606795     
  -103971376.06533575     
  -10439518155.835419     
   0.0000000000000000     
  -1256374.5539146415     
  -182267762.23409975     
  -10439518155.835419     
   319.54516984643709     
  -492032.19916418806     
   235652403583.72797     
  -60799333600539496.     
   319.22799071725609     
  -203125.39279835060     
   53254402782.109512     
  -74756230662712400.     
   319.21177225008125     
  -195942.78546215442     
   35002820790.988228     
  -78863547406880.438     
   319.19479919352403     
  -189783.71581547125     
   34981999443.754601     
  -14937720431380560.     
   319.17704182292977     
  -183531.25620289793     
   30717223246.567932     
  -8955593646998980.0     
   319.15846964559887     
  -177493.40369909641     
   27952283330.808731     
  -8332830730078292.0     
   319.13905141454870     
  -171581.48855388592     
   25170243916.556156     
  -6767524358880550.0     
   319.11875514613018     
  -165817.29282979076     
   22726926186.847717     
  -5705896520280518.0     
   319.09754814184339     
  -160191.87203849893     
   20499243087.196846     
  -4758323906163969.0     
   319.07539701471478     
  -154704.85823364244     
   18490321799.922432     
  -3979564313218133.5     
   319.05226772062281     
  -149353.51829594508     
   16673451830.164278     
  -3324729297609634.0     
   319.02812559497869     
  -144135.80003441608     
   15032015620.683525     
  -2777808907268033.0     
   319.00293539519367     
  -139049.48417027204     
   13548987160.768867     
  -2320242816664620.0     
   318.97666134938760     
  -134092.42041908251     
   12209433991.849962     
  -1937704573410375.5     
   318.94926721181690     
  -129262.46176739690     
   10999689972.680080     
  -1617900964455641.2     
   318.92071632552694     
  -124557.48276913440     
   9907401744.0488071     
  -1350604414960081.0     
   318.89097169275720     
  -119975.37445141174     
   8921365486.6705666     
  -1127233052184992.2     
   318.85999605365606     
  -115514.04573241924     
   8031431415.4218693     
  -940604722251603.75     
   318.82775197388560     
  -111171.42302753433     
   7228403441.3631058     
  -784705472493285.12     
   318.79420194172684     
  -106945.45035670648     
   6503951465.6009674     
  -654501329832166.50     
   318.75930847532032     
  -102834.08931621342     
   5850530818.7910900     
  -545779048511571.81     
   318.72303424070481     
  -98835.319085533396     
   5261309326.2488871     
  -455012965478435.38     
   318.68534218134556     
  -94947.136424097596     
   4730100977.4811678     
  -379253251250119.38     
   318.64619565986800     
  -91167.555673466428     
   4251305728.0147004     
  -316032294386970.50     
   318.60555861274116     
  -87494.608755566704     
   3819854822.9185877     
  -263286231064475.41     
   318.56339571868142     
  -83926.345172889822     
   3431161152.9905643     
  -219289184239696.19     
   318.51967258157129     
  -80460.832008140220     
   3081074194.6895618     
  -182598178632788.34     
   318.47435592871426     
  -77096.153924060956     
   2765839099.3812952     
  -152006983203866.31     
   318.42741382526833     
  -73830.413163428515     
   2482059572.3748093     
  -126507460926947.48     
   318.37881590572471     
  -70661.729548067422     
   2226664178.7294655     
  -105257194128240.11     
   318.32853362331690     
  -67588.240479184446     
   1996875774.3319058     
  -87552379191791.391     
   318.27654051826408     
  -64608.100937038704     
   1790183771.6833599     
  -72805133942899.703     
   318.22281250576862     
  -61719.483480426403     
   1604318981.3385272     
  -60524502816224.320     
   318.16732818470030     
  -58920.578246628036     
   1437230792.4501781     
  -50300558983023.367     
   318.11006916790927     
  -56209.592951092032     
   1287066479.8239107     
  -41791102668133.281     
   318.05102043511636     
  -53584.752887240465     
   1152152438.5682487     
  -34710531057813.812     
   317.99017070933013     
  -51044.300926188109     
   1030977173.1778481     
  -28820529532464.031     
   317.92751285773892     
  -48586.497516434945     
   922175874.95360184     
  -23922285044187.855     
   317.86304431801557     
  -46209.620683866851     
   824516445.58224571     
  -19849976004897.824     
   317.79676755096074     
  -43911.966031467819     
   736886829.76600432     
  -16465328829020.502     
   317.72869052038845     
  -41691.846739029417     
   658283538.69259131     
  -13653068468754.816     
   317.65882720113115     
  -39547.593563258342     
   587801251.31220841     
  -11317115541258.719     
   317.58719811600338     
  -37477.554837477801     
   524623397.05791152     
  -9377409650027.1211     
   317.51383090252273     
  -35480.096471567849     
   468013624.45184100     
  -7767254646236.9189     
   317.43876091012692     
  -33553.601952066980     
   417308078.22269595     
  -6431102119061.8691     
   317.36203182856786     
  -31696.472341916706     
   371908404.90138125     
  -5322699783519.8281     
   317.28369634808132     
  -29907.126280825672     
   331275423.11535251     
  -4403546048267.4424     
   317.20381685184810     
  -28183.999985045582     
   294923393.42431188     
  -3641599707378.4321     
   317.12246614115725     
  -26525.547247815783     
   262414833.76730141     
  -3010203279038.8071     
   317.03972819356835     
  -24930.239439445133     
   233355828.28294605     
  -2487184607832.2319     
   316.95569895423819     
  -23396.565507587082     
   207391783.83766115     
  -2054107479760.9893     
   316.87048716042955     
  -21923.031977735649     
   184203591.89583641     
  -1695646604099.5085     
   316.78421519905402     
  -20508.162953701671     
   163504158.05043444     
  -1399066521743.5361     
   316.69701999691898     
  -19150.500118049356     
   145035264.11273846     
  -1153787189247.3101     
   316.60905394314278     
  -17848.602732977819     
   128564731.79850477     
  -951021950308.38269     
   316.52048584297836     
  -16601.047641051249     
   113883859.40289333     
  -783475902315.53040     
   316.43150190203960     
  -15406.429266154071     
   100805105.54982889     
  -645094627441.75366     
   316.34230673965232     
  -14263.359614636462     
   89159996.814462468     
  -530854955927.94055     
   316.25312442975905     
  -13170.468276549080     
   78797237.785418227     
  -436590756783.13556     
   316.16419956748490     
  -12126.402427117129     
   69581004.481158331     
  -358847944708.22876     
   316.07579835912577     
  -11129.826828403315     
   61389403.552832320     
  -294763826040.87402     
   315.98820973294499     
  -10179.423831149055     
   54113081.572928011     
  -241966735754.74237     
   315.90174646776291     
  -9273.8933768597162     
   47653969.959129959     
  -198492567598.32880     
   315.81674633588943     
  -8411.9530002091888     
   41924152.673984468     
  -162715382151.14188     
   315.73357325649056     
  -7592.3378316016979     
   36844844.840235621     
  -133289730690.14082     
   315.65261845498566     
  -6813.8006001333051     
   32345471.670034859     
  -109102733526.47708     
   315.57430162355047     
  -6075.1116368314724     
   28362838.048947416     
  -89234275602.583862     
   315.49907207724783     
  -5375.0588782553004     
   24840380.025382333     
  -72923954218.828400     
   315.42740989972395     
  -4712.4478704725707     
   21727490.315636896     
  -59543643530.386093     
   315.35982707179579     
  -4086.1017734328243     
   18978910.643915929     
  -48574728189.987640     
   315.29686857561160     
  -3494.8613658148170     
   16554184.454233877     
  -39589218592.433304     
   315.23911346639761     
  -2937.5850503011575     
   14417164.122358821     
  -32234091376.805035     
   315.18717590310769     
  -2413.1488594033544     
   12535567.359913165     
  -26218308850.081215     
   315.14170612857129     
  -1920.4464618272582     
   10880578.024279937     
  -21302063504.748863     
   315.10339138899576     
  -1458.3891693950716     
   9426486.9799822699     
  -17287869269.269390     
   315.07295678191724     
  -1025.9059446378121     
   8150369.0978696533     
  -14013185529.310663     
   315.05116602092068     
  -621.94340904800924     
   7031792.8408889137     
  -11344312635.267591     
   315.03882210466526     
  -245.46585205105873     
   6052559.2303562826     
  -9171341831.1314240     
   315.03676787696196     
   104.54475925387561     
   5196467.2956315773     
  -7403979288.8802805     
   315.04588646386105     
   429.08876951948287     
   4449103.3887243439     
  -5968094462.4398594     
   315.06710157292588     
   729.14882371006183     
   3797652.0009231819     
  -4802868480.3107328     
   315.10137763910336     
   1005.6898547146552     
   3230725.9425927890     
  -3858439308.3650331     
   315.14971980085636     
   1259.6590699835815     
   2738213.9628263758     
  -3093958178.0443506     
   315.21317368951372     
   1491.9859371029420     
   2311144.0618678927     
  -2475986159.0017476     
   315.29282501411967     
   1703.5821682517671     
   1941560.9328174442     
  -1977172135.3501780     
   315.38979892345043     
   1895.3417034885629     
   1622416.1077138209     
  -1575163294.5978713     
   315.50525912630621     
   2068.1406927781968     
   1347469.5361125381     
  -1251707809.9235446     
   315.64040675071078     
   2222.8374766859615     
   1111201.4367292398     
  -991916157.66820669     
   315.79647892225529     
   2360.2725658368590     
   908733.39121608669     
  -783653541.35474467     
   315.97474704153103     
   2481.2686182478656     
   735757.71924295905     
  -617040001.88798094     
   316.17651474041526     
   2586.6304177767861     
   588474.37198646343     
  -484040902.93737167     
   316.40311549691728     
   2677.1448406851650     
   463534.28945934726     
  -378126655.24284250     
   316.65590988837278     
   2753.5808604775984     
   357989.59201632685     
  -294006898.65556484     
   316.93628246299954     
   2816.6893958137348     
   269246.19539261539     
  -227368091.58907700     
   317.24563821021133     
   2867.2037594035369     
   195031.92146837930     
  -174806176.62357625     
   317.58539861062872     
   2905.8377635615561     
   133330.65187000402     
  -133281037.56516209     
   317.95699724743349     
   2933.2929188925286     
   82457.916302838654     
  -101299006.26794086     
   318.36187496158664     
   2950.2303023650370     
   40645.880693787454     
  -74469964.944101080     
   318.80147453445392     
   2957.3796528029038     
   7406.2127926771918     
  -59844571.270189010     
   319.27723488255634     
   2955.1154139406258     
  -21479.273726768228     
  -27946567.888714805     
   319.79058475044974     
   2945.1033412733827     
  -36066.167045237707     
  -71827433.265662491     
   320.34293588911447     
   2923.9042581263275     
  -76608.064819900173     
  -1843846.3569744898     
   327.14508602997819     
   2506.2918148335548     
  -90436.912497208847     
   3454038.7399607720     
   332.89955421926641     
   2118.8704787217753     
  -64531.621947503067     
   1834257.1542844740     
   337.82206804693465     
   1830.6046906270938     
  -50774.693290369505     
   1436457.4885623346     
   342.10368258869636     
   1603.6648020857901     
  -40001.262126151996     
   972117.87707076489     
   345.87802604745161     
   1421.8857016501070     
  -32710.378048121260     
   724921.92448992585     
   349.23962734384628     
   1271.9260974936867     
  -27273.463614446813     
   543404.61475175386     
   352.25747413709570     
   1145.7476159480480     
  -23197.929003808662     
   421298.72007211507     
   354.98343891319314     
   1037.6573219303568     
  -20038.188603267801     
   332608.15003029862     
   357.45754054159283     
   943.70278172708595     
  -17543.627478040558     
   267638.59950417839     
   359.71133167729005     
   861.00286807758653     
  -15536.337981759221     
   218634.89545126987     
   361.77015290533944     
   787.42058245850183     
  -13896.576265874697     
   181029.05639374169     
   363.65467933883014     
   721.33199593651091     
  -12538.858342921634     
   151648.16811468013     
   365.38201096665495     
   661.48110737405295     
  -11401.497082061531     
   128353.58869594207     
   366.96645990315056     
   606.88025175179428     
  -10438.845166841968     
   109637.06202753719     
   368.42013082933147     
   556.74172083060080     
  -9616.5672016354383     
   94421.913822300761     
   369.75335692880122     
   510.42929570659163     
  -8908.4028479681820     
   81922.687688164820     
   370.97503269226303     
   467.42333186090389     
  -8293.9826903069461     
   71557.494000309569     
   372.09287171594463     
   427.29512142187497     
  -7757.3014853046243     
   62888.574223546799     
   373.11360901918840     
   389.68777476204332     
  -7285.6371786280233     
   55582.173281557982     
   374.04316169518461     
   354.30175461793249     
  -6868.7708790163388     
   49380.674298002261     
   374.88675783677149     
   320.88378786593830     
  -6498.4158217813219     
   44082.995853162138     
   375.64904100436041     
   289.21826492927846     
  -6167.7933528826052     
   39530.568202323302     
   376.33415562335625     
   259.12049631865904     
  -5871.3140913651805     
   35597.164169113115     
   376.94581735677201     
   230.43137269000397     
  -5604.3353600968321     
   32181.427535697883     
   377.48737152730166     
   203.01309765581414     
  -5362.9746535790982     
   29201.318019191851     
   377.96184195045038     
   176.74574910077845     
  -5143.9647684351585     
   26589.935067135662     
   378.37197201113503     
   151.52448654111146     
  -4944.5402554316415     
   24292.346125674725     
   378.72025941879957     
   127.25726675380974     
  -4762.3476594890817     
   22263.154528490286     
   379.00898577460180     
   103.86296260377351     
  -4595.3740005254040     
   20464.618141715964     
   379.24024185326641     
   81.269804191303649     
  -4441.8893644625350     
   18865.181676759566     
   379.41594932368048     
   59.414079525430196     
  -4300.4005018868374     
   17438.323022696917     
   379.53787949315449     
   38.239045572671557     
  -4169.6130792166105     
   16161.639615183671     
   379.60766955096005     
   17.694010919373177     
  -4048.4007821027330     
   15016.120040263082     
   379.62683670024597     
  -2.2664407403854607     
  -3935.7798818007604     
   13985.559487780652     
   379.59679049850075     
  -21.683110908993392     
  -3830.8881856424055     
   13056.087850233405     
   379.51884367144066     
  -40.592750190013561     
  -3732.9675267656548     
   12215.786504243795     
   379.39422162058747     
  -59.028541826887277     
  -3641.3491279838263     
   11454.375486230299     
   379.22407080858733     
  -77.020517926439609     
  -3555.4413118370990     
   10762.956710153858     
   379.00946617677084     
  -94.595919047309735     
  -3474.7191365109447     
   10133.802293797591     
   378.75141772521022     
  -111.77950593685567     
  -3398.7156193074634     
   9560.1791087434231     
   378.45087636554598     
  -128.59383067510407     
  -3327.0142759918876     
   9036.2028327503976     
   378.10873914030253     
  -145.05947325194944     
  -3259.2427547462594     
   8556.7159622897561     
   377.72585388864240     
  -161.19524860138782     
  -3195.0673850290864     
   8117.1854599116086     
   377.30302342700531     
  -177.01838829915991     
  -3134.1884940797490     
   7713.6165709295637     
   376.84100930342834     
  -192.54470045885375     
  -3076.3363697977775     
   7342.4799320808124     
   376.34053517621891     
  -207.78871080911605     
  -3021.2677703071718     
   7000.6497811054423     
   375.80228986078453     
  -222.76378747725619     
  -2968.7628969488806     
   6685.3513240137936     
   375.22693008259989     
  -237.48225162467534     
  -2918.6227620187774     
   6394.1158383464826     
   374.61508296933556     
  -251.95547576280026     
  -2870.6668932311786     
   6124.7421408912887     
   373.96734831094182     
  -266.19397131381447     
  -2824.7313271744938     
   5875.2636234501042     
   373.28430061285655     
  -280.20746675674724     
  -2780.6668499986181     
   5643.9196578402461     
   372.56649096439685     
  -294.00497751315584     
  -2738.3374525648160     
   5429.1311186369467     
   371.81444874170916     
  -307.59486856750550     
  -2697.6189691750392     
   5229.4789596212422     
   371.02868316234179     
  -320.98491068288780     
  -2658.3978769778796     
   5043.6858228607844     
   370.20968470649444     
  -334.18233095859858     
  -2620.5702333064237     
   4870.5998412298914     
   369.35792641826231     
  -347.19385837810751     
  -2584.0407344972000     
   4709.1806386933922     
   368.47386509867391     
  -360.02576491361799     
  -2548.7218797069995     
   4558.4870399604333     
   367.55794240100170     
  -372.68390268015378     
  -2514.5332269072960     
   4417.6662781391278     
   366.61058583766874     
  -385.17373757197515     
  -2481.4007298212528     
   4285.9445608934457     
   365.63220970706118     
  -397.50037976056467     
  -2449.2561456145518     
   4162.6187309970155     
   364.62321594766735     
  -409.66861138743121     
  -2418.0365051320741     
   4047.0489296938431     
   363.58399492618122     
  -421.68291174565985     
  -2387.6836381593703     
   3938.6521327955015     
   362.51492616551815     
  -433.54748020896682     
  -2358.1437471634040     
   3836.8963619356659     
   361.41637901808161     
  -445.26625713799751     
  -2329.3670244488867     
   3741.2956554797770     
   360.28871328907843     
  -456.84294296670174     
  -2301.3073070327882     
   3651.4055053782581     
   359.13227981420374     
  -468.28101564863982     
  -2273.9217657424515     
   3566.8188323116706     
   357.94742099559051     
  -479.58374662424626     
  -2247.1706245001137     
   3487.1624511401378     
   356.73447129954008     
  -490.75421545078785     
  -2221.0169061165630     
   3412.0937904872758     
   355.49375771921535     
  -501.79532322279903     
  -2195.4262026879082     
   3341.2981076949077     
   354.22560020517449     
  -512.70980489671933     
  -2170.3664668801966     
   3274.4858774010454     
   352.93031206635652     
  -523.50024062091904     
  -2145.8078227996884     
   3211.3905199008941     
   351.60820034388860     
  -534.16906616266931     
  -2121.7223939004321     
   3151.7663146280911     
   350.25956615986871     
  -544.71858251377228     
  -2098.0841465407211     
   3095.3865809116878     
   348.88470504308373     
  -555.15096474808377     
  -2074.8687471838834     
   3042.0419610318704     
   347.48390723344926     
  -565.46827019723378     
  -2052.0534324761447     
   2991.5389718349134     
   346.05745796679963     
  -575.67244600389267     
  -2029.6168901873825     
   2943.6985658075146     
   344.60563774151632     
  -585.76533610672072     
  -2007.5391509438264     
   2898.3550077197351     
   343.12872256835311     
  -595.74868770504509     
  -1985.8014883859282     
   2855.3546513508509     
   341.62698420470451     
  -605.62415724726191     
  -1964.3863285007969     
   2814.5550179498036     
   340.10069037445538     
  -615.39331598317938     
  -1943.2771658661732     
   2775.8238404036374     
   338.55010497445829     
  -625.05765511550248     
  -1922.4584870631461     
   2739.0382351426956     
   336.97548826859781     
  -634.61859058390939     
  -1901.9157002995760     
   2704.0839629609286     
   335.37709707032309     
  -644.07746751110176     
  -1881.6350705773689     
   2670.8547452517882     
   333.75518491445962     
  -653.43556433751507     
  -1861.6036599879806     
   2639.2515958118543     
   332.11000221904709     
  -662.69409667003356     
  -1841.8092730193916     
   2609.1823225293842     
   330.44179643788942     
  -671.85422086658309     
  -1822.2404056004211     
   2580.5609360251742     
   328.75081220445259     
  -680.91703737703472     
  -1802.8861985802323     
   2553.3072257663184     
   327.03729146769427     
  -689.88359385945273     
  -1783.7363943869850     
   2527.3462930249457     
   325.30147362036655     
  -698.75488808839350     
  -1764.7812971892979     
   2502.6081690114529     
   323.54359562029077     
  -707.53187067117096     
  -1746.0117359217120     
   2479.0274374402975     
   321.76389210506704     
  -716.21544758632763     
  -1727.4190301409099     
   2456.5429359603490     
   319.96259550064622     
  -724.80648255698293     
  -1708.9949581212072     
   2435.0973695915650     
   318.13993612416192     
  -733.30579927190900     
  -1690.7317278492706     
   2414.6371380355936     
   316.29614228138837     
  -741.71418346481721     
  -1672.6219493140036     
   2395.1119777996132     
   314.43144035916777     
  -750.03238486180351     
  -1654.6586094805066     
   2376.4747749784397     
   312.54605491312236     
  -758.26111900717513     
  -1636.8350486681682     
   2358.6813529282585     
   310.64020875094639     
  -766.40106897514863     
  -1619.1449385212063     
   2341.6902156372521     
   308.71412301155237     
  -774.45288697621140     
  -1601.5822619039268     
   2325.4624386638147     
   306.76801724032555     
  -782.41719586500608     
  -1584.1412936139482     
   2309.9614210776031     
   304.80210946072515     
  -790.29459055643065     
  -1566.8165829558661     
   2295.1527753117243     
   302.81661624245271     
  -798.08563935667291     
  -1549.6029371410282     
   2281.0041754390095     
   300.81175276639414     
  -805.79088521408858     
  -1532.4954058252356     
   2267.4851829098752     
   298.78773288652849     
  -813.41084689603520     
  -1515.4892669534115     
   2254.5671821921114     
   296.74476918898216     
  -820.94602009613618     
  -1498.5800130869707     
   2242.2231976554467     
   294.68307304839749     
  -828.39687847661503     
  -1481.7633391045547     
   2230.4278500382661     
   292.60285468177170     
  -835.76387464994957     
  -1465.0351302292679     
   2219.1571969949546     
   290.50432319991410     
  -843.04744110365220     
  -1448.3914512518056     
   2208.3886871154373     
   288.38768665665788     
  -850.24799107202784     
  -1431.8285360984398     
   2198.1010445522070     
   286.25315209595601     
  -857.36591935793467     
  -1415.3427782642982     
   2188.2742019631205     
   284.10092559698143     
  -864.40160310796944     
  -1398.9307217495748     
   2178.8892183443959     
   281.93121231734460     
  -871.35540254387331     
  -1382.5890526119920     
   2169.9282241791034     
   279.74421653453464     
  -878.22766165272981     
  -1366.3145909306490     
   2161.3743264769009     
   277.54014168568335     
  -885.01870883876154     
  -1350.1042834820721     
   2153.2115960485935     
   275.31919040574587     
  -891.72885753874607     
  -1333.9551965117078     
   2145.4249548623447     
   273.08156456418573     
  -898.35840680340095     
  -1317.8645093502400     
   2138.0001812891333     
   270.82746530024662     
  -904.90764184675299     
  -1301.8295079905715     
   2130.9238050431741     
   268.55709305688924     
  -911.37683456536126     
  -1285.8475794527478     
   2124.1831148352030     
   266.27064761346543     
  -917.76624402922187     
  -1269.9162060914837     
   2117.7660758469738     
   263.96832811719923     
  -924.07611694575712     
  -1254.0329605226314     
   2111.6613065715892     
   261.65033311353949     
  -930.30668809887209     
  -1238.1955007233446     
   2105.8580502504792     
   259.31686057544482     
  -936.45818076404657     
  -1222.4015653464658     
   2100.3461194736456     
   256.96810793165940     
  -942.53080710103882     
  -1206.6489694504135     
   2095.1158753106010     
   254.60427209403329     
  -948.52476852562882     
  -1190.9356003855839     
   2090.1582079350856     
   252.22554948393881     
  -954.44025606115792     
  -1175.2594138260708     
   2085.4644858387228     
   249.83213605783209     
  -960.27745067117883     
  -1159.6184301822805     
   2081.0265382621747     
   247.42422733200516     
  -966.03652357449778     
  -1144.0107311453141     
   2076.8366488186512     
   245.00201840657189     
  -971.71763654305903     
  -1128.4344562791741     
   2072.8874915225770     
   242.56570398872955     
  -977.32094218398890     
  -1112.8878000927548     
   2069.1721580356425     
   240.11547841533397     
  -982.84658420648952     
  -1097.3690089074876     
   2065.6840911009322     
   237.65153567482599     
  -988.29469767431874     
  -1081.8763782242304     
   2062.4171033522071     
   235.17406942854353     
  -993.66540924475214     
  -1066.4082499490889     
   2059.3653268254211     
   232.68327303145270     
  -998.95883739461954     
  -1050.9630099978983     
   2056.5232287544386     
   230.17933955232911     
  -1004.1750926340699     
  -1035.5390857822399     
   2053.8855588610641     
   227.66246179341965     
  -1009.3142777087525     
  -1020.1349440907820     
   2051.4473770502245     
   225.13283230961247     
  -1014.3764877908867     
  -1004.7490887629053     
   2049.2039880644807     
   222.59064342714279     
  -1019.3618106599250     
  -989.38005885242160     
   2047.1509914438211     
   220.03608726185945     
  -1024.2703268730975     
  -974.02642641659327     
   2045.2841943696267     
   217.46935573707714     
  -1029.1021099265361     
  -958.68679495882111     
   2043.5996792370115     
   214.89064060103729     
  -1033.8572264073443     
  -943.35979736454351     
   2042.0937206132048     
   212.30013344399978     
  -1038.5357361369056     
  -928.04409445994452     
   2040.7628334116434     
   209.69802571498641     
  -1043.1376923060789     
  -912.73837320935718     
   2039.6037159121970     
   207.08450873819672     
  -1047.6631416024522     
  -897.44134534001569     
   2038.6132785718910     
   204.45977372911469     
  -1052.1121243301791     
  -882.15174575072638     
   2037.7886112201149     
   201.82401181032535     
  -1056.4846745224725     
  -866.86833116657556     
   2037.1269836028869     
   199.17741402705849     
  -1060.7808200473628     
  -851.58987878955395     
   2036.6258359930707     
   196.52017136247633     
  -1065.0005827068858     
  -836.31518501960591     
   2036.2827798260223     
   193.85247475272118     
  -1069.1439783298620     
  -821.04306417091061     
   2036.0955736229225     
   191.17451510173879     
  -1073.2110168587110     
  -805.77234736873879     
   2036.0621368077527     
   188.48648329589184     
  -1077.2017024304896     
  -790.50188134268058     
   2036.1805257926999     
   185.78857021837794     
  -1081.1160334523445     
  -775.23052739923537     
   2036.4489485154290     
   183.08096676346565     
  -1084.9540026715561     
  -759.95716028536958     
   2036.8657302061688     
   180.36386385056201     
  -1088.7155972405415     
  -744.68066730882333     
   2037.4293466506724     
   177.63745243812352     
  -1092.4007987768359     
  -729.39994720894322     
   2038.1383781222989     
   174.90192353742353     
  -1096.0095834182907     
  -714.11390937302599     
   2038.9915421560640     
   172.15746822618706     
  -1099.5419218737404     
  -698.82147280685547     
   2039.9876612718895     
   169.40427766210487     
  -1102.9977794691258     
  -683.52156534731625     
   2041.1256792707927     
   166.64254309623738     
  -1106.3771161893762     
  -668.21312275278535     
   2042.4046410609644     
   163.87245588631924     
  -1109.6798867161201     
  -652.89508794482811     
   2043.8237061251111     
   161.09420750997469     
  -1112.9060404613545     
  -637.56641014888976     
   2045.3821293764217     
   158.30798957785365     
  -1116.0555215971731     
  -622.22604417856655     
   2047.0792642415158     
   155.51399384669810     
  -1119.1282690818614     
  -606.87294969675520     
   2048.9145800536317     
   152.71241223234821     
  -1122.1242166819691     
  -591.50609034635329     
   2050.8876026293688     
   149.90343682269742     
  -1125.0432929911517     
  -576.12443332663304     
   2052.9979948574219     
   147.08725989060491     
  -1127.8854214453813     
  -560.72694836520236     
   2055.2454726031538     
   144.26407390677468     
  -1130.6505203345960     
  -545.31260732067869     
   2057.6298653476197     
   141.43407155260908     
  -1133.3385028112241     
  -529.88038333057148     
   2060.1510700574049     
   138.59744573304567     
  -1135.9492768953135     
  -514.42925030514095     
   2062.8090800327736     
   135.75438958938486     
  -1138.4827454765884     
  -498.95818220489514     
   2065.6039668982526     
   132.90509651211659     
  -1140.9388063132335     
  -483.46615245315820     
   2068.5358819561070     
   130.04976015375382     
  -1143.3173520277128     
  -467.95213333848744     
   2071.6050615053045     
   127.18857444168026     
  -1145.6182700995018     
  -452.41509537719764     
   2074.8118142169556     
   124.32173359101999     
  -1147.8414428548713     
  -436.85400677057044     
   2078.1565335719715     
   121.44943211753633     
  -1149.9867474537198     
  -421.26783276878064     
   2081.6396816527781     
   118.57186485056725     
  -1152.0540558735327     
  -405.65553515638476     
   2085.2618061056301     
   115.68922694600441     
  -1154.0432348904501     
  -390.01607161059258     
   2089.0235210222481     
   112.80171389932323     
  -1155.9541460574840     
  -374.34839520292564     
   2092.9255206133612     
   109.90952155867076     
  -1157.7866456799870     
  -358.65145379832546     
   2096.9685720086241     
   107.01284613801849     
  -1159.5405847882535     
  -342.92418950826072     
   2101.1535154677440     
   104.11188423038710     
  -1161.2158091073798     
  -327.16553814225267     
   2105.4812650607723     
   101.20683282115003     
  -1162.8121590243711     
  -311.37442865429682     
   2109.9528085009279     
   98.297889301422643     
  -1164.3294695524833     
  -295.54978259053985     
   2114.5692080422332     
   95.385251481544117     
  -1165.7675702927852     
  -279.69051353022314     
   2119.3315952373532     
   92.469117604658763     
  -1167.1262853930255     
  -263.79552656594296     
   2124.2411800943310     
   89.549686360403598     
  -1168.4054335037285     
  -247.86371771523545     
   2129.2992442487371     
   86.627156898709245     
  -1169.6048277314751     
  -231.89397338336991     
   2134.5071363803904     
   83.701728843720915     
  -1170.7242755895847     
  -215.88516986051695     
   2139.8663013746786     
   80.773602307846346     
  -1171.7635789457365     
  -199.83617260020722     
   2145.3782212021943     
   77.842977905937957     
  -1172.7225339670899     
  -183.74583594119076     
   2151.0444952561852     
   74.910056769615835     
  -1173.6009310625100     
  -167.61300222676934     
   2156.8667673089731     
   71.975040561738879     
  -1174.3985548217568     
  -151.43650147195203     
   2162.8467754661337     
   69.038131491031152     
  -1175.1151839520764     
  -135.21515065595602     
   2168.9863241488306     
   66.099532326870673     
  -1175.7505912117786     
  -118.94775322483977     
   2175.2873078385769     
   63.159446414247753     
  -1176.3045433408806     
  -102.63309841605043     
   2181.7516878426923     
   60.218077688900571     
  -1176.7768009888139     
  -86.269960757230223     
   2188.3815170313887     
   57.275630692635005     
  -1177.1671186391557     
  -69.857099379494798     
   2195.1789234232315     
   54.332310588836670     
  -1177.4752445312390     
  -53.393257453820539     
   2202.1461205470559     
   51.388323178182617     
  -1177.7009205787479     
  -36.877161549717606     
   2209.2854071471652     
   48.443874914560546     
  -1177.8438822851124     
  -20.307520996113851     
   2216.5991617476775     
   45.499172921203439     
  -1177.9038586558102     
  -3.6830272830062540     
   2224.0898718568869     
   42.554425007047705     
  -1177.8805721071280     
   12.997646755920041     
   2231.7600647129238     
   39.609839683323052     
  -1177.7737383721351     
   29.735847241267358     
   2239.6124418471013     
   36.665626180382439     
  -1177.5830664026439     
   46.532940555120263     
   2247.6496880982586     
   33.721994464780607     
  -1177.3082582682166     
   63.390313215857589     
   2255.8747076917384     
   30.779155256610036     
  -1176.9490090513680     
   80.309373523545261     
   2264.2903705103213     
   27.837320047103109     
  -1176.5050067393033     
   97.291551302373065     
   2272.8997810353890     
   24.896701116509632     
  -1175.9759321118970     
   114.33829966013812     
   2281.7060085533726     
   21.957511552259081     
  -1175.3614586259359     
   131.45109472428879     
   2290.7123632639559     
   19.019965267417007     
  -1174.6612522955033     
   148.63143744876811     
   2299.9221269794684     
   16.084277019445469     
  -1173.8749715683784     
   165.88085340111451     
   2309.3388242051938     
   13.150662429277471     
  -1173.0022671984191     
   183.20089458265312     
   2318.9659600884374     
   10.219338000715624     
  -1172.0427821137541     
   200.59313928331679     
   2328.8072863361081     
   7.2905211401656702     
  -1170.9961512807188     
   218.05919393083724     
   2338.8665417603902     
   4.3644301767155884     
  -1169.8620015634067     
   235.60069299404057     
   2349.1477189026218     
   1.4412843825714552     
  -1168.6399515787070     
   253.21930088580984     
   2359.6548029768110     
  -1.4786960061385470     
  -1167.3296115467222     
   270.91671190813634     
   2370.3920408490198     
  -4.3952897681802261     
  -1165.9305831364156     
   288.69465221450361     
   2381.3636791825579     
  -7.3082746756375041     
  -1164.4424593063584     
   306.55487980837319     
   2392.5742335271252     
  -10.217427471932137     
  -1162.8648241404378     
   324.49918655982628     
   2404.0282279873691     
  -13.122523849426237     
  -1161.1972526783638     
   342.52939826973193     
   2415.7304632757759     
  -16.023338426594410     
  -1159.4393107408289     
   360.64737674429989     
   2427.6857579464668     
  -18.919644724751929     
  -1157.5905547491459     
   378.85501992889880     
   2439.8992153713671     
  -21.811215144324937     
  -1155.6505315392133     
   397.15426404418366     
   2452.3759696076468     
  -24.697820940648235     
  -1153.6187781695621     
   415.54708381624141     
   2465.1214371347764     
  -27.579232199275772     
  -1151.4948217235346     
   434.03549459475187     
   2478.1411136320530     
  -30.455217810788429     
  -1149.2781791046802     
   452.62155294699187     
   2491.4407052976676     
  -33.325545445083257     
  -1146.9683568267210     
   471.30735823672478     
   2505.0261306887328     
  -36.189981525127727     
  -1144.5648507955871     
   490.09505421688993     
   2518.9034099009391     
  -39.048291200162126     
  -1142.0671460855669     
   508.98682979114739     
   2533.0788688209482     
  -41.900238318332462     
  -1139.4747167078208     
   527.98492130730415     
   2547.5589100095799     
  -44.745585398735940     
  -1136.7870253717215     
   547.09161313237632     
   2562.3502701075586     
  -47.584093602860136     
  -1134.0035232384951     
   566.30924015818266     
   2577.4597693516939     
  -50.415522705396555     
  -1131.1236496670288     
   585.64018842832081     
   2592.8945800058145     
  -53.239631064408577     
  -1128.1468319515122     
   605.08689777836400     
   2608.6619744253280     
  -56.056175590832957     
  -1125.0724850505999     
   624.65186258655444     
   2624.7695890337004     
  -58.864911717293403     
  -1121.9000113078728     
   644.33763450430672     
   2641.2251815423092     
  -61.665593366204035     
  -1118.6288001631972     
   664.14682336587452     
   2658.0368889177066     
  -64.457972917139543     
  -1115.2582278547006     
   684.08210003275690     
   2675.2129875503847     
  -67.241801173448223     
  -1111.7876571110203     
   704.14619743938522     
   2692.7621536937982     
  -70.016827328083068     
  -1108.2164368334418     
   724.34191359208830     
   2710.6932224749639     
  -72.782798928625184     
  -1104.5439017675596     
   744.67211276065098     
   2729.0154495489346     
  -75.539461841472871     
  -1100.7693721640776     
   765.13972863226763     
   2747.7382728805469     
  -78.286560215168663     
  -1096.8921534282995     
   785.74776567887216     
   2766.8715712675657     
  -81.023836442835560     
  -1092.9115357579440     
   806.49930246337840     
   2786.4254319468087     
  -83.751031123692712     
  -1088.8267937687781     
   827.39749320298006     
   2806.4104092878015     
  -86.467883023619436     
  -1084.6371861075891     
   848.44557127263806     
   2826.8372901488447     
  -89.174129034735358     
  -1080.3419550520355     
   869.64685094875495     
   2847.7173549242630     
  -91.869504133963289     
  -1075.9403260968870     
   891.00473111068641     
   2869.0621530180142     
  -94.553741340539986     
  -1071.4315075259644     
   912.52269725832207     
   2890.8837418021385     
  -97.226571672438510     
  -1066.8146899695141     
   934.20432532183759     
   2913.1945163343003     
  -99.887724101664659     
  -1062.0890459457237     
   956.05328419434431     
   2936.0073357660672     
  -102.53692550838819     
  -1057.2537293872062     
   978.07333921259033     
   2959.3355466890166     
  -105.17390063386816     
  -1052.3078751496430     
   1000.2683558127576     
   2983.1928825913787     
  -107.79837203212971     
  -1047.2505985040304     
   1022.6423024321934     
   3007.5936795159537     
  -110.41006002034828     
  -1042.0809946103786     
   1045.1992550285627     
   3032.5526632062956     
  -113.00868262789500     
  -1036.7981379728008     
   1067.9434000026104     
   3058.0852219947669     
  -115.59395554399534     
  -1031.4010818748754     
   1090.8790391675707     
   3084.2071690754633     
  -118.16559206395077     
  -1025.8888577946173     
   1114.0105929356371     
   3110.9350303927822     
  -120.72330303387156     
  -1020.2604747981193     
   1137.3426056635824     
   3138.2858109473505     
  -123.26679679386572     
  -1014.5149189108459     
   1160.8797492456881     
   3166.2772673585314     
  -125.79577911962770     
  -1008.6511524658547     
   1184.6268287508765     
   3194.9277076860599     
  -128.30995316236726     
  -1002.6681134275810     
   1208.5887865585225     
   3224.2562302221363     
  -130.80901938701658     
  -996.56471469047187     
   1232.7707082851880     
   3254.2825618852180     
  -133.29267550865100     
  -990.33984335101047     
   1257.1778274993278     
   3285.0272736831148     
  -135.76061642705545     
  -983.99235995213235     
   1281.8155320519506     
   3316.5116298321354     
  -138.21253415936630     
  -977.52109769881315     
   1306.6893692756921     
   3348.7578230825225     
  -140.64811777071432     
  -970.92486164325203     
   1331.8050529488105     
   3381.7887963276135     
  -143.06705330279163     
  -964.20242783857668     
   1357.1684689212684     
   3415.6285135358121     
  -145.46902370026174     
  -957.35254245934163     
   1382.7856827727865     
   3450.3017628515295     
  -147.85370873492778     
  -950.37392088742411     
   1408.6629459941735     
   3485.8344460366484     
  -150.22078492757061     
  -943.26524676159022     
   1434.8067043394476     
   3522.2533802432376     
  -152.56992546736345     
  -936.02517098901330     
   1461.2236046912726     
   3559.5865876327330     
  -154.90080012876618     
  -928.65231071703897     
   1487.9205040985175     
   3597.8631243035429     
  -157.21307518579690     
  -921.14524826296542     
   1514.9044775307948     
   3637.1133347433988     
  -159.50641332357384     
  -913.50253000028522     
   1542.1828275413695     
   3677.3687557560024     
  -161.78047354701556     
  -905.72266519840809     
   1569.7630932095390     
   3718.6622590934853     
  -164.03491108658127     
  -897.80412481500218     
   1597.6530601527409     
   3761.0281440228282     
  -166.26937730092803     
  -889.74534023653825     
   1625.8607712329115     
   3804.5020749917089     
  -168.48351957635430     
  -881.54470196646741     
   1654.3945367953499     
   3849.1213617717585     
  -170.67698122289417     
  -873.20055825695761     
   1683.2629470086376     
   3894.9247995625237     
  -172.84940136691782     
  -864.71121368192246     
   1712.4748830053572     
   3941.9530009426057     
  -175.00041484008815     
  -856.07492764812821     
   1742.0395305124262     
   3990.2482351646072     
  -177.12965206451415     
  -847.28991284115648     
   1771.9663922761613     
   4039.8547725204430     
  -179.23673893393445     
  -838.35433360279114     
   1802.2653030700640     
   4090.8187377074191     
  -181.32129669075451     
  -829.26630423610857     
   1832.9464436028702     
   4143.1884520850390     
  -183.38294179875265     
  -820.02388723461786     
   1864.0203569935074     
   4197.0143312276314     
  -185.42128581125911     
  -810.62509143093962     
   1895.4979644777154     
   4252.3491989379181     
  -187.43593523460220     
  -801.06787006107118     
   1927.3905834697491     
   4309.2482420323367     
  -189.42649138660445     
  -791.35011873918404     
   1959.7099452849925     
   4367.7693098401978     
  -191.39255024989887     
  -781.46967333819975     
   1992.4682151087932     
   4427.9728942838465     
  -193.33370231982352     
  -771.42430777088782     
   2025.6780118159227     
   4489.9224660907794     
  -195.24953244663831     
  -761.21173166556912     
   2059.3524303116028     
   4553.6844464911010     
  -197.13961967179335     
  -750.82958793063926     
   2093.5050636602869     
   4619.3285800856374     
  -199.00353705796297     
  -740.27545020146135     
   2128.1500280109285     
   4686.9279396844204     
  -200.84085151254254     
  -729.54682016253741     
   2163.3019875585624     
   4756.5593006521440     
  -202.65112360428753     
  -718.64112473785758     
   2198.9761823134527     
   4828.3031883293706     
  -204.43390737275544     
  -707.55571314150893     
   2235.1884562259238     
   4902.2442868435201     
  -206.18875013019078     
  -696.28785378000123     
   2271.9552883772494     
   4978.4715053211803     
  -207.91519225547120     
  -684.83473099738990     
   2309.2938246671592     
   5057.0784124178945     
  -209.61276697971027     
  -673.19344165382154     
   2347.2219127602925     
   5138.1633954043718     
  -211.28100016308699     
  -661.36099152635654     
   2385.7581382258245     
   5221.8300255893764     
  -212.91941006244485     
  -649.33429152224733     
   2424.9218634177460     
   5308.1874043333974     
  -214.52750708917588     
  -637.11015369132758     
   2464.7332689502455     
   5397.3504407071350     
  -216.10479355687266     
  -624.68528702581284     
   2505.2133972555498     
   5489.4403380821395     
  -217.65076341819903     
  -612.05629303319631     
   2546.3841997911650     
   5584.5848874966650     
  -219.16490199039450     
  -599.21966106759965     
   2588.2685864473910     
   5682.9190329310977     
  -220.64668566878828     
  -586.17176340349545     
   2630.8904791943733     
   5784.5852129375116     
  -222.09558162765813     
  -572.90885003478070     
   2674.2748682914057     
   5889.7340155263810     
  -223.51104750772424     
  -559.42704318053291     
   2718.4478734078525     
   5998.5245907569133     
  -224.89253108952008     
  -545.72233147741656     
   2763.4368078385305     
   6111.1253895898180     
  -226.23946995183039     
  -531.79056383716943     
   2809.2702482604532     
   6227.7146724023096     
  -227.55129111432996     
  -517.62744294575930     
   2855.9781083034713     
   6348.4813508957805     
  -228.82741066349632     
  -503.22851837891295     
   2903.5917184351888     
   6473.6256145586467     
  -230.06723336080319     
  -488.58917930646368     
   2952.1439105443797     
   6603.3598777162342     
  -231.27015223213033     
  -473.70464675603495     
   3001.6691096272507     
   6737.9095659542409     
  -232.43554813724830     
  -458.56996540353668     
   3052.2034313719087     
   6877.5141863740018     
  -233.56278931815189     
  -443.17999485568299     
   3103.7847877697122     
   7022.4283025881250     
  -234.65123092492533     
  -427.52940038616055     
   3156.4530000391246     
   7172.9227615035306     
  -235.70021451772232     
  -411.61264308418703     
   3210.2499207503997     
   7329.2858751130680     
  -236.70906754333632     
  -395.42396937027632     
   3265.2195648137495     
   7491.8248759451453     
  -237.67710278471822     
  -378.95739982978392     
   3321.4082513833364     
   7660.8673222070183     
  -238.60361778166964     
  -362.20671731057547     
   3378.8647562998904     
   7836.7628315153379     
  -239.48789422079994     
  -345.16545422598546     
   3437.6404775362544     
   8019.8847739922676     
  -240.32919729268073     
  -327.82687899879147     
   3497.7896133411978     
   8210.6323403816459     
  -241.12677501396399     
  -310.18398157570368     
   3559.3693558940586     
   8409.4326027377956     
  -241.87985751204448     
  -292.22945793493244     
   3622.4401004145911     
   8616.7429559846660     
  -242.58765626964555     
  -273.95569350243437     
   3687.0656725844774     
   8833.0536884523171     
  -243.24936332648409     
  -255.35474538285388     
   3753.3135752478684     
   9058.8908456770423     
  -243.86415043492647     
  -236.41832330325767     
   3821.2552565904480     
   9294.8194420713826     
  -244.43116816627713     
  -217.13776915576699     
   3890.9664024059816     
   9541.4468918716539     
  -244.94954496404384     
  -197.50403501451405     
   3962.5272540950209     
   9799.4269385245661     
  -245.41838614019611     
  -177.50765948894204     
   4036.0229561339534     
   10069.463901993680     
  -245.83677281006916     
  -157.13874226010941     
   4111.5439353989077     
   10352.317434885974     
  -246.20376076116327     
  -136.38691663121119     
   4189.1863161605506     
   10648.807821997007     
  -246.51837925064308     
  -115.24131990374551     
   4269.0523748255300     
   10959.821821412930     
  -246.77962972584382     
  -93.690561370466824     
   4351.2510384861253     
   11286.319242033473     
  -246.98648446154129     
  -71.722687692247561     
   4435.8984328013785     
   11629.340228029989     
  -247.13788510712584     
  -49.325145398965589     
   4523.1184845116013     
   11990.013438850561     
  -247.23274113613508     
  -26.484740224428602     
   4613.0435853029830     
   12369.565207791848     
  -247.26992818983163     
  -3.1875929502680869     
   4705.8153243614197     
   12769.329800920856     
  -247.24828630565190     
   20.580908605306831     
   4801.5852978683288     
   13190.760978943135     
  -247.16661802038666     
   44.836161863003134     
   4900.5160052104002     
   13635.445013478378     
  -247.02368633686825     
   69.594406483058435     
   5002.7818428114897     
   14105.115348188456     
  -246.81821254171572     
   94.872786609893865     
   5108.5702079229013     
   14601.669262151181     
  -246.54887386030924     
   120.68941894817431     
   5218.0827273890372     
   15127.186656654661     
  -246.21430093360112     
   147.06346733493120     
   5331.5366273139452     
   15683.951499447541     
  -245.81307509960089     
   174.01522456211620     
   5449.1662635598041     
   16274.476159657281     
  -245.34372546035837     
   201.56620230790818     
   5571.2248347572313     
   16901.529277602705     
  -244.80472571297639     
   229.73923015565006     
   5697.9863043392543     
   17568.167550218015     
  -244.19449072056719     
   258.55856481891232     
   5829.7475609658868     
   18277.772309176387     
  -243.51137279607156     
   288.05001085453813     
   5966.8308532847068     
   19034.091532578728     
  -242.75365766842197     
   318.24105433719825     
   6109.5865397790503     
   19841.288307413528     
  -241.91956009657557     
   349.16101119185686     
   6258.3962020846484     
   20703.996984900255     
  -241.00721909237998     
   380.84119214574770     
   6413.6761794714039     
   21627.388198154320     
  -240.01469270795334     
   413.31508657181939     
   6575.8815909575587     
   22617.244747622884     
  -238.93995233713110     
   446.61856786562589     
   6745.5109265647334     
   23680.050018235084     
  -237.78087647339450     
   480.79012343629074     
   6923.1113017014932     
   24823.091830525816     
  -236.53524385835826     
   515.87111291662143     
   7109.2844904304411     
   26054.584359694865     
  -235.20072594512092     
   551.90605882551711     
   7304.6938731281480     
   27383.812320498058     
  -233.77487858928254     
   588.94297467216802     
   7510.0724655318882     
   28821.301611672676     
  -232.25513286685489     
   627.03373640504549     
   7726.2322276194291     
   30379.022672224553     
  -230.63878490219037     
   666.23450421824782     
   7954.0748976611185     
   32070.633295098334     
  -228.92298456988917     
   706.60620308083560     
   8194.6046473743518     
   33911.770473671946     
  -227.10472291172729     
   748.21507201408974     
   8448.9429259268964     
   35920.402178988334     
  -225.18081808212102     
   791.13329418457931     
   8718.3459422693031     
   38117.254332021577     
  -223.14789960242140     
   835.43972241465224     
   9004.2253497594720     
   40526.330855485096     
  -221.00239066402921     
   881.22071786698893     
   9308.1728311756033     
   43175.551671820635     
  -218.74048817117196     
   928.57112361671466     
   9631.9894687142660     
   46097.539050804771     
  -216.35814015390309     
   977.59539981748753     
   9977.7210115952948     
   49330.593892040582     
  -213.85102010750728     
   1028.4089535109410     
   10347.700465785607     
   52919.915002263078     
  -211.21449772214692     
   1081.1397042461604     
   10744.599828302571     
   56919.133662140805     
  -208.44360535114109     
   1135.9299371438397     
   11171.493330768637     
   61392.258721403268     
  -205.53299942092173     
   1192.9385086487080     
   11631.935271179153     
   66416.163154712660     
  -202.47691580130572     
   1252.3434880637558     
   12130.056494839508     
   72083.789349534796     
  -199.26911791884507     
   1314.3453415882559     
   12670.684914961008     
   78508.320650124224     
  -195.90283609164584     
   1379.1707971752494     
   13259.497319836926     
   85828.664185894944     
  -192.37069616758075     
   1447.0775712279210     
   13903.212301231153     
   94216.735708480890     
  -188.66463502613288     
   1518.3601965286093     
   14609.837819044746     
   103887.25425370372     
  -184.77579981009453     
   1593.3572716410918     
   15388.992225947542     
   115111.07304529496     
  -180.69442681906338     
   1672.4605653904271     
   16252.325273787235     
   128233.60081211572     
  -176.40969472261335     
   1756.1265717745923     
   17214.077279878125     
   143700.55819354326     
  -171.90954498895596     
   1844.8913436401099     
   18291.831466329677     
   162094.92322060568     
  -167.18045995001569     
   1939.3897807821470     
   19507.543390484247     
   184189.67813323281     
  -162.20718538814907     
   2040.3810541995640     
   20888.965976483465     
   211029.29351691477     
  -156.97237938258581     
   2148.7826833354261     
   22471.685677860361     
   244040.75310124329     
  -151.45616150199353     
   2265.7168758453736     
   24301.991326119649     
   285253.25017860008     
  -145.63552478455767     
   2392.5753309168235     
   26441.390702459197     
   337473.05510517827     
  -139.48355474888936     
   2531.1099042123387     
   28972.438615747982     
   405240.11960439902     
  -132.96837037014112     
   2683.5703495336647     
   32011.739512781045     
   493954.25009149074     
  -126.05165308919455     
   2852.8906892867817     
   35716.396388467147     
   617842.22400132450     
  -118.68654510379947     
   3043.0572129291468     
   40350.213068477184     
   778842.44078582688     
  -110.81454382666152     
   3259.4115740362622     
   46191.531374370767     
   1062127.3573973246     
  -102.36072208052151     
   3510.2841188593220     
   54157.486554850882     
   1314405.5079311195     
  -93.225989906344168     
   3805.7166549072781     
   64015.527864334072     
   2423610.4710598150     
  -83.273732306313335     
   4171.2369905613295     
   82192.606397283103     
   1744621.0579251645     
  -72.304676335897156     
   4614.9116673838316     
   95277.264331721555     
   10771243.768115820     
  -60.003613581487201     
   5293.2588096946311     
   176061.59259259206     
  -8563686.0021196846     
  -45.803889197330363     
   6012.9976601178359     
   111833.94757669581     
   106418984.41912049     
  -28.409636243132173     
   8567.5233558599284     
   909976.33072011778     
   83422450.334873408     
   0.0000000000000000     
   14681.575953239229     
   1535644.7082316549     
   83422450.334873408     
   2903.1143154668630     
   3016655.6488784435     
  -1117211290737.1094     
   2.7816047354197690E+017
   2905.2919202985463     
   1616714.4880301557     
  -282729870111.17877     
   3.3957576664774624E+017
   2905.4218032944696     
   1577443.0423550715     
  -199823135886.80859     
   10968887244455322.     
   2905.5590872636549     
   1542526.7177808811     
  -196927159005.31006     
   74831459867035232.     
   2905.7041672948121     
   1507077.6454611712     
  -175562491597.87714     
   47502051862647040.     
   2905.8574574936220     
   1472451.6282630060     
  -160896761501.97122     
   43775663805475840.     
   2906.0193917322918     
   1438266.2735081338     
  -146281605375.93777     
   36028565391036052.     
   2906.1904244145744     
   1404623.0902603443     
  -133274007925.56973     
   30588058556722092.     
   2906.3710312551725     
   1371488.8726320576     
  -121331887900.12787     
   25737508532010604.     
   2906.5617100722566     
   1338867.9184381275     
  -110465744739.00671     
   21707973099941912.     
   2906.7629815916334     
   1306754.0847028876     
  -100554970260.85583     
   18294452772922480.     
   2906.9753902608727     
   1275144.1350706830     
  -91522903428.918427     
   15419097118815926.     
   2907.1995050714686     
   1244034.0239849056     
  -83290890134.713211     
   12993501418904146.     
   2907.4359203868507     
   1213419.9311419646     
  -75789310612.072571     
   10948427869063308.     
   2907.6852567737783     
   1183297.9734992245     
  -68954009031.191620     
   9224142791790038.0     
   2907.9481618343502     
   1153664.2854551100     
  -62726543437.167313     
   7770530560957528.0     
   2908.2253110355391     
   1124514.9965245419     
  -57053509359.016251     
   6545219517821047.0     
   2908.5174085327967     
   1095846.2375466884     
  -51886153911.604309     
   5512467214972903.0     
   2908.8251879839099     
   1067654.1389627573     
  -47179963016.550575     
   4642107284062095.0     
   2909.1494133488709     
   1039934.8312871869     
  -42894299271.969795     
   3908686372295426.5     
   2909.4908796710879     
   1012684.4449703798     
  -38992066745.998978     
   3290728677557769.5     
   2909.8504138348007     
   985899.11044046318     
  -35439405521.223320     
   2770116348493384.5     
   2910.2288752930585     
   959574.95808730926     
  -32205412112.199516     
   2331565864563925.0     
   2910.6271567600807     
   933708.11826277152     
  -29261883860.057648     
   1962185860410486.8     
   2911.0461848612545     
   908294.72127450921     
  -26583085267.391407     
   1651103823304416.2     
   2911.4869207334091     
   883330.89738554636     
  -24145534310.329689     
   1389150790688021.2     
   2911.9503605673663     
   858812.77681279532     
  -21927807172.443031     
   1168595256615279.0     
   2912.4375360840681     
   834736.48971638107     
  -19910359682.801113     
   982918471870776.62     
   2912.9495149348645     
   811098.16620477033     
  -18075364124.344872     
   826624768424981.00     
   2913.4874010157682     
   787893.93632514402     
  -16406560114.035950     
   695081515698897.50     
   2914.0523346846589     
   765119.93005622213     
  -14889118254.203642     
   584383983336212.75     
   2914.6454928695771     
   742772.27731258585     
  -13509515587.245838     
   491241336696852.25     
   2915.2680890553252     
   720847.10792987712     
  -12255421773.951229     
   412880439717566.94     
   2915.9213731346413     
   699340.55166326114     
  -11115595064.274557     
   346964658655091.31     
   2916.6066311092300     
   678248.73818484868     
  -10079787301.380037     
   291525393936844.94     
   2917.3251846248586     
   657567.79706900148     
  -9138657096.2979088     
   244904301516109.38     
   2918.0783903236565     
   637293.85779294849     
  -8283690524.8548965     
   205704557291181.72     
   2918.8676389956131     
   617423.04972633498     
  -7507128704.2709236     
   172749764025625.84     
   2919.6943545100648     
   597951.50212196121     
  -6801901617.9948196     
   145049281492750.41     
   2920.5599925067640     
   578875.34411008842     
  -6161567704.8205500     
   121769002752643.61     
   2921.4660388248208     
   560190.70468663622     
  -5580258672.5821295     
   102206706318086.83     
   2922.4140076465210     
   541893.71270538389     
  -5052629117.1162891     
   85771280056807.969     
   2923.4054393316633     
   523980.49686518236     
  -4573810516.1328440     
   71965205839586.172     
   2924.4418979166849     
   506447.18570084090     
  -4139369226.8887243     
   60369795329468.625     
   2925.5249682514450     
   489289.90757002000     
  -3745268146.4760418     
   50632748322248.680     
   2926.6562527450928     
   472504.79063918360     
  -3387831708.5788693     
   42457666205290.898     
   2927.8373676910264     
   456087.96287101076     
  -3063713939.8220458     
   35595217099385.047     
   2929.0699391394874     
   440035.55200884672     
  -2769869303.0968356     
   29835691577259.066     
   2930.3555982849034     
   424343.68556074263     
  -2503526092.0123510     
   25002731884287.250     
   2931.6959763336567     
   409008.49078162352     
  -2262162152.2383676     
   20948049641307.000     
   2933.0926988165647     
   394026.09465554834     
  -2043482730.4470854     
   17546977088055.461     
   2934.5473793090014     
   379392.62387575576     
  -1845400265.5684826     
   14694720713684.002     
   2936.0616125202896     
   365104.20482306869     
  -1666015953.6757970     
   12303206737178.488     
   2937.6369667127806     
   351156.96354328934     
  -1503602932.7142751     
   10298425294477.426     
   2939.2749754099209     
   337547.02572338731     
  -1356590946.2932208     
   8618194761355.1143     
   2940.9771283516147     
   324270.51666472363     
  -1223552358.1397562     
   7210280081355.4365     
   2942.7448616543420     
   311323.56125527830     
  -1103189398.5171347     
   6030809082658.8203     
   2944.5795471328511     
   298702.28394043836     
  -994322536.90908575     
   5042939961105.1475     
   2946.4824807397836     
   286402.80869012815     
  -895879881.28101218     
   4215740131789.0815     
   2948.4548700794085     
   274421.25896506442     
  -806887514.85764599     
   3523243076800.3208     
   2950.4978209517526     
   262753.75768018415     
  -726460688.72073746     
   2943655080983.8784     
   2952.6123228838492     
   251396.42716528176     
  -653795794.74541664     
   2458688080250.1641     
   2954.7992336056755     
   240345.38912326653     
  -588163051.11925316     
   2052998697854.9448     
   2957.0592624296278     
   229596.76458526388     
  -528899837.55069888     
   1713716610466.9819     
   2959.3929524941827     
   219146.67386277881     
  -475404623.45787823     
   1430048098302.0249     
   2961.8006618347581     
   208991.23649647905     
  -427131436.82690930     
   1192942833217.1553     
   2964.2825432478116     
   199126.57120152761     
  -383584826.37967461     
   994813872300.97827     
   2966.8385229179585     
   189548.79580904762     
  -344315273.47775179     
   829302392369.27649     
   2969.4682777824569     
   180254.02720370138     
  -308915014.24706042     
   691080054174.42505     
   2972.1712116128824     
   171238.38125685483     
  -277014235.66157949     
   575683003374.64331     
   2974.9464298002995     
   162497.97275555512     
  -248277612.58099911     
   479372467390.80798     
   2977.7927128378496     
   154028.91532628561     
  -222401155.66221899     
   399017711744.59717     
   2980.7084885035124     
   145827.32135379998     
  -199109342.47596732     
   331997780809.56366     
   2983.6918027560314     
   137889.30189458543     
  -178152506.93651477     
   276119030295.51599     
   2986.7402893686940     
   130210.96658432839     
  -159304463.92775369     
   229545920643.47491     
   2989.8511383390419     
   122788.42353942075     
  -142360348.40162319     
   190742954469.02435     
   2993.0210631277405     
   115617.77925172460     
  -127134649.74737120     
   158425970091.30438     
   2996.2462667969889     
   108695.13847667490     
  -113459424.13587400     
   131521293539.04616     
   2999.5224071381140     
   102016.60411377648     
  -101182668.92202459     
   109131487294.03008     
   3002.8445608995876     
   95578.277079387219     
  -90166844.656665519     
   90506636663.856232     
   3006.2071872508118     
   89376.256171264278     
  -80287531.513927400     
   75020283595.801163     
   3009.6040906438179     
   83406.637924248440     
  -71432208.107061148     
   62149260249.785286     
   3013.0283832647387     
   77665.516456743950     
  -63499141.714056224     
   51456793942.132217     
   3016.4724472997505     
   72148.983307345989     
  -56396379.935163014     
   42578356345.087761     
   3019.9278972763254     
   66853.127260997382     
  -50040834.646417543     
   35209813705.592438     
   3023.3855427803492     
   61774.034164335208     
  -44357449.959725983     
   29097506407.430573     
   3026.8353518930926     
   56907.786728882355     
  -39278446.623178698     
   24029946142.219368     
   3030.2664157394538     
   52250.464323976987     
  -34742635.902582511     
   19830867019.534988     
   3033.6669145904389     
   47798.142749074686     
  -30694796.924220450     
   16353417236.812901     
   3037.0240860187705     
   43546.894021994187     
  -27085110.772985250     
   13475285554.722839     
   3040.3241956669331     
   39492.786038082188     
  -23868649.675383694     
   11094679314.874250     
   3043.5525112520368     
   35631.882659931609     
  -21004903.779529870     
   9126787332.0483170     
   3046.6932805016927     
   31960.242059626045     
  -18457386.977337793     
   7501406501.1587534     
   3049.7297137897640     
   28473.921770483605     
  -16193153.398424735     
   6159024905.6032505     
   3052.6439723202984     
   25168.957594256986     
  -14182811.673444577     
   5053975359.8601418     
   3055.4171627922028     
   22041.443976583334     
  -12398911.915178146     
   4135728699.7780476     
   3058.0293395660660     
   19087.220151512200     
  -10820324.020268632     
   3404160367.9748864     
   3060.4595154477702     
   16303.087530450141     
  -9415227.5660329014     
   2720235990.8675170     
   3062.6856823007724     
   13682.079068676077     
  -8201050.2662724536     
   2430075204.7502146     
   3064.6848427996702     
   11231.832860763434     
  -7028113.3886543270     
   1288001154.3907297     
   3066.4330547411951     
   8903.2202043619891     
  -6355832.7884755153     
   3352246463.6343851     
   3067.9054894342548     
   6867.5785950319269     
  -4463708.4668187387     
   480599178.63023216     
   3064.6856201703149     
  -6439.7291397449171     
  -859214.62709199823     
   71984153.020465180     
   3044.3409582925724     
  -9386.0994060711855     
  -319333.47943850933     
   40241397.737452827     
   3019.5086473705514     
  -10228.240595686491     
  -17522.996407613093     
   12035788.277155330     
   2994.0165863456182     
  -10090.184547527895     
   72745.415671051902     
   6363004.2178748073     
   2969.3452057656468     
  -9607.1511400874824     
   120467.94730511293     
   2243883.9778416012     
   2946.1153132732388     
  -8962.7385789773871     
   137297.07713892497     
   698458.38917690888     
   2924.5774869702445     
  -8263.1570984856953     
   142535.51505775176     
  -201700.25602929245     
   2904.8072896266408     
  -7554.2614029974866     
   141022.76313753208     
  -625797.22342491965     
   2886.7932503071406     
  -6860.8812852490428     
   136329.28396184518     
  -842689.46645839070     
   2870.4799380958661     
  -6195.0352929359124     
   130009.11296340724     
  -935310.71131922409     
   2855.7902925896833     
  -5562.5268039561115     
   122994.28262851307     
  -962285.08933920448     
   2842.6376541417003     
  -4965.5982362386558     
   115777.14445846903     
  -951923.30420351564     
   2830.9323919023409     
  -4404.5610759001265     
   108637.71967694265     
  -921392.37666862784     
   2820.5855782046860     
  -3878.6485845779507     
   101727.27685192796     
  -880338.23612546909     
   2811.5109969386262     
  -3386.5185422456630     
   95124.740080986943     
  -834496.24065524910     
   2803.6261912047580     
  -2926.5416463530137     
   88866.018276072573     
  -787216.21476705046     
   2796.8529494497452     
  -2496.9718589995341     
   82961.896665319699     
  -740455.42223476013     
   2791.1174620404322     
  -2096.0459148398368     
   77408.480998558996     
  -695322.81375680992     
   2786.3502858406086     
  -1722.0408126049820     
   72193.559895382918     
  -652412.64030701399     
   2782.4861996109375     
  -1373.3057501338244     
   67300.465093080318     
  -612004.21836886765     
   2779.4640005765227     
  -1048.2785037628389     
   62710.433455313803     
  -574185.50798423484     
   2777.2262728776491     
  -745.49231476097395     
   58404.042145432046     
  -538929.76850613730     
   2775.7191465765227     
  -463.57703719330436     
   54362.068881636020     
  -506143.61303612194     
   2774.8920584200960     
  -201.25688552955131     
   50565.991783865102     
  -475697.17822456179     
   2774.6975208865115     
   42.653751298063852     
   46998.262947180883     
  -447443.04138809489     
   2775.0909031106548     
   269.25550900794167     
   43642.440136770172     
  -421227.97906921076     
   2776.0302254468565     
   479.56968508424501     
   40483.230293751083     
  -396900.14964155748     
   2777.4759682840649     
   674.54395874722036     
   37506.479171439423     
  -374313.33840709890     
   2779.3908950298419     
   855.05797950928456     
   34699.129133386174     
  -353329.32011220080     
   2781.7398887650720     
   1021.9287004241118     
   32049.159232544669     
  -333819.01872009883     
   2784.4898018391682     
   1175.9153899858334     
   29545.516592143926     
  -315662.90831721679     
   2787.6093175598912     
   1317.7242934156054     
   27178.044779764794     
  -298750.94366339518     
   2791.0688230898090     
   1448.0129371207408     
   24937.412702289330     
  -282982.20890638902     
   2794.8402926649860     
   1567.3940842151922     
   22815.046135491422     
  -268264.40779652126     
   2798.8971802824990     
   1676.4393572464644     
   20803.063077017512     
  -254513.27417380249     
   2803.2143210499376     
   1775.6825487407934     
   18894.213520713991     
  -241651.95425984109     
   2807.7678404445087     
   1865.6226422019913     
   17081.823863765181     
  -229610.39172569342     
   2812.5350707867915     
   1946.7265666759606     
   15359.745925822479     
  -218324.73577354921     
   2817.4944742915213     
   2019.4317075093190     
   13722.310407520858     
  -207736.78208639854     
   2822.6255721131215     
   2084.1481948828032     
   12164.284541872876     
  -197793.45332318009     
   2827.9088788560070     
   2141.2609903423577     
   10680.833641949024     
  -188446.32038057208     
   2833.3258420683692     
   2191.1317900449671     
   9267.4862390947328     
  -179651.16480357305     
   2838.8587862830259     
   2234.1007619003740     
   7920.1025030679339     
  -171367.58064392256     
   2844.4908612099734     
   2270.4881322786400     
   6634.8456482385136     
  -163558.61377417564     
   2850.2059937226313     
   2300.5956365115667     
   5408.1560449321951     
  -156190.43554160470     
   2855.9888433136357     
   2324.7078460698226     
   4236.7277783701657     
  -149232.04853709173     
   2861.8247607266667     
   2343.0933840516032     
   3117.4874143419765     
  -142655.02138627123     
   2867.6997494984262     
   2356.0060394723205     
   2047.5747539449414     
  -136433.24969714461     
   2873.6004301697926     
   2363.6857898102235     
   1024.3253812163562     
  -130542.74116079934     
   2879.5140069476201     
   2366.3597403195404     
   45.254822510360036     
  -124961.42162719071     
   2885.4282366188468     
   2364.2429877765826     
  -891.95583969357108     
  -119668.96115508016     
   2891.3313995367721     
   2357.5394155564568     
  -1789.4730483566732     
  -114646.61652457165     
   2897.2122725157278     
   2346.4424262548378     
  -2649.3226722909612     
  -109877.08996103074     
   2903.0601034851325     
   2331.1356174566135     
  -3473.4008469986925     
  -105344.40160398363     
   2908.8645877672052     
   2311.7934056915456     
  -4263.4838590285708     
  -101033.77390112686     
   2914.6158458545979     
   2288.5816031357567     
  -5021.2371632870145     
  -96931.528193489707     
   2920.3044025750387     
   2261.6579511656937     
  -5748.2236247381879     
  -93024.990228296068     
   2925.9211675398260     
   2231.1726144752220     
  -6445.9110514504082     
  -89302.405393135370     
   2931.4574167818582     
   2197.2686391168486     
  -7115.6790918989245     
  -85752.861583172955     
   2936.9047754968637     
   2160.0823775026697     
  -7758.8255537727218     
  -82366.219600610493     
   2942.2552018087281     
   2119.7438831162945     
  -8376.5722007773020     
  -79133.049536670413     
   2947.5009714863650     
   2076.3772774335953     
  -8970.0700723023292     
  -76044.573791843621     
   2952.6346635455316     
   2030.1010913134867     
  -9540.4043757411582     
  -73092.614139976038     
   2957.6491466743710     
   1981.0285829196562     
  -10088.598981790979     
  -70269.545053455964     
   2962.5375664263925     
   1929.2680340409490     
  -10615.620569691899     
  -67568.249576010145     
   2967.2933331290346     
   1874.9230265129393     
  -11122.382441511974     
  -64982.080484751110     
   2971.9101104600500     
   1818.0927002962903     
  -11609.748045147609     
  -62504.824024513167     
   2976.3818046476331     
   1758.8719946200931     
  -12078.534225331452     
  -60130.666978440735     
   2980.7025542536035     
   1697.3518734875902     
  -12529.514227669759     
  -57854.166824225780     
   2984.8667205020429     
   1633.6195367212870     
  -12963.420478851453     
  -55670.224025674492     
   2988.8688781186029     
   1567.7586176265484     
  -13380.947159044012     
  -53574.056911215979     
   2992.7038066482860     
   1499.8493682642429     
  -13782.752585878132     
  -51561.178682109268     
   2996.3664822218680     
   1429.9688332345627     
  -14169.461425993952     
  -49627.375945133419     
   2999.8520697432928     
   1358.1910128056215     
  -14541.666745582454     
  -47768.689694277375     
   3003.1559154723705     
   1284.5870161459416     
  -14899.931918289534     
  -45981.396843115683     
   3006.2735399789203     
   1209.2252053636853     
  -15244.792394612901     
  -44261.994353259761     
   3009.2006314462014     
   1132.1713309964971     
  -15576.757352262350     
  -42607.183631581538     
   3011.9330393029968     
   1053.4886595420933     
  -15896.311229499212     
  -41013.856786986034     
   3014.4667681651554     
   973.23809357984112     
  -16203.915155401606     
  -39479.083735700951     
   3016.7979720687003     
   891.47828498278864     
  -16500.008283419364     
  -38000.100135677370     
   3018.9229489778213     
   808.26574168814875     
  -16785.009034436942     
  -36574.296695685887     
   3020.8381355521906     
   723.65492845291988     
  -17059.316259654588     
  -35199.208694288944     
   3022.5401021590642     
   637.69836199162887     
  -17323.310324861755     
  -33872.506830306491     
   3024.0255481165937     
   550.44670086425185     
  -17577.354126089052     
  -32591.988311395442     
   3025.2912971556489     
   461.94883045296780     
  -17821.794038424519     
  -31355.569091185287     
   3026.3342930882741     
   372.25194334038542     
  -18056.960806608407     
  -30161.275886807172     
   3027.1515956716480     
   281.40161538446569     
  -18283.170375759462     
  -29007.239831381932     
   3027.7403766571383     
   189.44187775882986     
  -18500.724674494828     
  -27891.689508334795     
   3028.0979160146712     
   96.415285208074366     
  -18709.912345807337     
  -26812.945318652393     
   3028.2215983232595     
   2.3629807543128578     
  -18911.009435697233     
  -25769.413645452711     
   3028.1089093190840     
  -92.675242930025604     
  -19104.280038038127     
  -24759.581893379414     
   3027.7574325930541     
  -188.66088528071720     
  -19289.976902238472     
  -23782.013404194247     
   3027.1648464302539     
  -285.55668254323723     
  -19468.342002769929     
  -22835.343269518104     
   3026.3289207841399     
  -383.32655524339043     
  -19639.607077291315     
  -21918.273747503899     
   3025.2475143787710     
  -481.93555826261274     
  -19803.994130397594     
  -21029.570720463362     
   3023.9185719327570     
  -581.34983336560947     
  -19961.715910801067     
  -20168.059731700832     
   3022.3401214989672     
  -681.53656403958428     
  -20112.976358788823     
  -19332.622817243810     
   3020.5102719143943     
  -782.46393251135180     
  -20257.971029918153     
  -18522.195033659573     
   3018.4272103548815     
  -884.10107881782380     
  -20396.887492670601     
  -17735.761782458198     
   3016.0891999897299     
  -986.41806181459799     
  -20529.905706039037     
  -16972.355696839426     
   3013.4945777314729     
  -1089.3858220141090     
  -20657.198373765332     
  -16231.054337405280     
   3010.6417520763775     
  -1192.9761461517621     
  -20778.931281295874     
  -15510.977329875081     
   3007.5292010314693     
  -1297.1616333831766     
  -20895.263611269937     
  -14811.284635950493     
   3004.1554701241184     
  -1401.9156630264506     
  -21006.348246039564     
  -14131.173641988049     
   3000.5191704904264     
  -1507.2123637624356     
  -21112.332048354474     
  -13469.877982568856     
   2996.6189770388746     
  -1613.0265842163815     
  -21213.356133223740     
  -12826.664824603347     
   2992.4536266858631     
  -1719.3338648479614     
  -21309.556119408266     
  -12200.833666190363     
   2988.0219166599709     
  -1826.1104110762440     
  -21401.062371904693     
  -11591.714426333045     
   2983.3227028719180     
  -1933.3330675812613     
  -21488.000230102192     
  -10998.665694365254     
   2978.3548983473752     
  -2040.9792937135417     
  -21570.490222809931     
  -10421.073717703612     
   2973.1174717199219     
  -2149.0271399597982     
  -21648.648275692707     
  -9858.3503510732335     
   2967.6094457815752     
  -2257.4552254073424     
  -21722.585903325758     
  -9309.9324671995328     
   2961.8298960884663     
  -2366.2427161577311     
  -21792.410396829753     
  -8775.2798651792473     
   2955.7779496193439     
  -2475.3693046393519     
  -21858.224995818597     
  -8253.8751334974149     
   2949.4527834847227     
  -2584.8151897771982     
  -21920.129059319828     
  -7745.2212947537118     
   2942.8536236845762     
  -2694.5610579730742     
  -21978.218219030481     
  -7248.8421204863635     
   2935.9797439126164     
  -2804.5880648579860     
  -22032.584534934129     
  -6764.2798468033952     
   2928.8304644052555     
  -2914.8778177797840     
  -22083.316633785154     
  -6291.0952877515174     
   2921.4051508334810     
  -3025.4123589853552     
  -22130.499848443291     
  -5828.8662890765354     
   2913.7032132359291     
  -3136.1741494704920     
  -22174.216345611363     
  -5377.1871073906323     
   2905.7241049915442     
  -3247.1460534568123     
  -22214.545248916795     
  -4935.6678402506031     
   2897.4673218302864     
  -3358.3113234734014     
  -22251.562757718675     
  -4503.9331651754728     
   2888.9324008804115     
  -3469.6535860088416     
  -22285.342256457490     
  -4081.6222204182814     
   2880.1189197509393     
  -3581.1568277077622     
  -22315.954423110627     
  -3668.3874605005226     
   2871.0264956479714     
  -3692.8053820881996     
  -22343.467329064380     
  -3263.8942906756683     
   2861.6547845235959     
  -3804.5839167514719     
  -22367.946536244450     
  -2867.8204127492763     
   2852.0034802561718     
  -3916.4774210654332     
  -22389.455189340068     
  -2479.8551411415224     
   2842.0723138608382     
  -4028.4711942960303     
  -22408.054102898630     
  -2099.6990081315726     
   2831.8610527291580     
  -4140.5508341669256     
  -22423.801845459617     
  -1727.0632052106505     
   2821.3694998968440     
  -4252.7022258293218     
  -22436.754819498696     
  -1361.6690099264804     
   2810.5974933385705     
  -4364.9115312207514     
  -22446.967337073147     
  -1003.2474361480117     
   2799.5449052889207     
  -4477.1651787955452     
  -22454.491692844254     
  -651.53873227245583     
   2788.2116415885589     
  -4589.4498536109968     
  -22459.378233336298     
  -306.29200221992477     
   2776.5976410547605     
  -4701.7524877527194     
  -22461.675423352950     
   32.735336992118363     
   2764.7028748754724     
  -4814.0602510819162     
  -22461.429908325506     
   365.77762811029936     
   2752.5273460261160     
  -4926.3605422930168     
  -22458.686576114680     
   693.06171958052460     
   2740.0710887083724     
  -5038.6409802663457     
  -22453.488613217825     
   1014.8070341296252     
   2727.3341678102338     
  -5150.8893957005448     
  -22445.877560461853     
   1331.2259192000045     
   2714.3166783866345     
  -5263.0938230168695     
  -22435.893366067852     
   1642.5242252771554     
   2701.0187451599954     
  -5375.2424925179848     
  -22423.574434378275     
   1948.9011649591685     
   2687.4405220400663     
  -5487.3238227930333     
  -22408.957675641082     
   2250.5500477269361     
   2673.5821916624554     
  -5599.3264133578432     
  -22392.078550283128     
   2547.6581526443601     
   2659.4439649452802     
  -5711.2390375188970     
  -22372.971114138298     
   2840.4074216723502     
   2645.0260806633855     
  -5823.0506354504323     
  -22351.668058475756     
   3128.9742024175184     
   2630.3288050396159     
  -5934.7503074765164     
  -22328.200751957622     
   3413.5299592642664     
   2615.3524313526304     
  -6046.3273075495681     
  -22302.599277263140     
   3694.2411912059438     
   2600.0972795607922     
  -6157.7710369135484     
  -22274.892468329097     
   3971.2697761082345     
   2584.5636959416715     
  -6269.0710379468919     
  -22245.107945008283     
   4244.7732184813467     
   2568.7520527467295     
  -6380.2169881740874     
  -22213.272145869676     
   4514.9046237976982     
   2552.6627478707674     
  -6491.1986944417395     
  -22179.410361191192     
   4781.8133101343801     
   2536.2962045357385     
  -6602.0060872481308     
  -22143.546761365185     
   5045.6444538282040     
   2519.6528709885542     
  -6712.6292152214473     
  -22105.704427961471     
   5306.5398070102628     
   2502.7332202125103     
  -6823.0582397398730     
  -22065.905379408894     
   5564.6374249899918     
   2485.5377496519991     
  -6933.2834296851997     
  -22024.170598721470     
   5820.0720945027515     
   2468.0669809501705     
  -7043.2951563270344     
  -21980.520058012698     
   6072.9754961950621     
   2450.3214596992325     
  -7153.0838883265451     
  -21934.972741791236     
   6323.4759987066300     
   2432.3017552030924     
  -7262.6401868605253     
  -21887.546671800937     
   6571.6994655045655     
   2414.0084602520465     
  -7371.9547008545514     
  -21838.258925809652     
   6817.7686491017021     
   2395.4421909092589     
  -7481.0181623214294     
  -21787.125660941390     
   7061.8039050994348     
   2376.6035863087604     
  -7589.8213818029162     
  -21734.162131653145     
   7303.9230082053045     
   2357.4933084647273     
  -7698.3552439047780     
  -21679.382709091602     
   7544.2414374339724     
   2338.1120420918064     
  -7806.6107029232817     
  -21622.800898310852     
   7782.8723114278473     
   2318.4604944362636     
  -7914.5787785589964     
  -21564.429355975142     
   8019.9267712996443     
   2298.5393951177471     
  -8022.2505517119107     
  -21504.279905190393     
   8255.5138581174033     
   2278.3494959814639     
  -8129.6171603530229     
  -21442.363551254515     
   8489.7407614152980     
   2257.8915709605853     
  -8236.6697954700194     
  -21378.690495543899     
   8722.7127876863888     
   2237.1664159487004     
  -8343.3996970829703     
  -21313.270149636250     
   8954.5337439398209     
   2216.1748486821475     
  -8449.7981503234514     
  -21246.111146556701     
   9185.3056265721461     
   2194.9177086320733     
  -8555.8564815757381     
  -21177.221354357411     
   9415.1291039935950     
   2173.3958569060615     
  -8661.5660546768249     
  -21106.607886077458     
   9644.1034106614006     
   2151.6101761591972     
  -8766.9182671682629     
  -21034.277110497496     
   9872.3264337993805     
   2129.5615705144364     
  -8871.9045466001153     
  -20960.234662244002     
   10099.894909082641     
   2107.2509654921550     
  -8976.5163468817918     
  -20884.485450425884     
   10326.904482490490     
   2084.6793079487679     
  -9080.7451446748746     
  -20807.033666807205     
   10553.449587336936     
   2061.8475660243130     
  -9184.5824358291466     
  -20727.882794902176     
   10779.624020133624     
   2038.7567290988973     
  -9288.0197318532810     
  -20647.035614751174     
   11005.520359043285     
   2015.4078077579275     
  -9391.0485564203045     
  -20564.494212058351     
   11231.230729058725     
   1991.8018337660315     
  -9493.6604419044270     
  -20480.259981590410     
   11456.846266959827     
   1967.9398600496083     
  -9595.8469259448739     
  -20394.333634588213     
   11682.457700324438     
   1943.8229606879315     
  -9697.5995480359325     
  -20306.715201835777     
   11908.155107268602     
   1919.4522309127537     
  -9798.9098461368503     
  -20217.404038531262     
   12134.028095065139     
   1894.8287871163598     
  -9899.7693533027250     
  -20126.398827818273     
   12360.165922528166     
   1869.9537668680216     
  -10000.169594330770     
  -20033.697583399313     
   12586.657501262005     
   1844.8283289388219     
  -10100.102082419617     
  -19939.297652139849     
   12813.591501120380     
   1819.4536533348141     
  -10199.558315839671     
  -19843.195715881444     
   13041.056421857127     
   1793.8309413384973     
  -10298.529774611168     
  -19745.387792717516     
   13269.140702662035     
   1767.9614155585889     
  -10397.007917186578     
  -19645.869237447554     
   13497.932644566014     
   1741.8463199880860     
  -10494.984177136730     
  -19544.634742613307     
   13727.520770909165     
   1715.4869200706148     
  -10592.449959835343     
  -19441.678336831490     
   13957.993572837209     
   1688.8845027750708     
  -10689.396639140010     
  -19336.993385035210     
   14189.439800989918     
   1662.0403766785612     
  -10785.815554068917     
  -19230.572586527785     
   14421.948481849891     
   1634.9558720576681     
  -10881.698005467522     
  -19122.407972913912     
   14655.608930537333     
   1607.6323409880581     
  -10977.035252664644     
  -19012.490905934879     
   14890.510938099384     
   1580.0711574524678     
  -11071.818510114228     
  -18900.812073899135     
   15126.744678919918     
   1552.2737174571059     
  -11166.038944020995     
  -18787.361488807237     
   15364.401053873720     
   1524.2414391565148     
  -11259.687668945271     
  -18672.128480903182     
   15603.571341905248     
   1495.9757629869482     
  -11352.755744387126     
  -18555.101695838894     
   15844.347826807993     
   1467.4781518083162     
  -11445.234171344568     
  -18436.269087137833     
   16086.823272718160     
   1438.7500910547737     
  -11537.113888843895     
  -18315.617912592446     
   16331.091649549473     
   1409.7930888940180     
  -11628.385770438425     
  -18193.134725220829     
   16577.247299526043     
   1380.6086763953776     
  -11719.040620677664     
  -18068.805370474380     
   16825.386502439866     
   1351.1984077067827     
  -11809.069171533114     
  -17942.614971706083     
   17075.605370609235     
   1321.5638602407100     
  -11898.462078790948     
  -17814.547931426510     
   17328.002636153913     
   1291.7066348692031     
  -11987.209918398650     
  -17684.587911655362     
   17582.676802634480     
   1261.6283561280829     
  -12075.303182766880     
  -17552.717835635598     
   17839.729177976569     
   1231.3306724304621     
  -12162.732277022969     
  -17418.919866800778     
   18099.261046951087     
   1200.8152562896903     
  -12249.487515212344     
  -17283.175408948642     
   18361.376686348041     
   1170.0838045518649     
  -12335.559116444218     
  -17145.465083801035     
   18626.180468585088     
   1139.1380386380497     
  -12420.937200979439     
  -17005.768730286643     
   18893.779987639977     
   1107.9797047963498     
  -12505.611786256102     
  -16864.065380379347     
   19164.283097860891     
   1076.6105743640048     
  -12589.572782849915     
  -16720.333257145387     
   19437.801084451399     
   1045.0324440396655     
  -12672.809990365307     
  -16574.549749012003     
   19714.445685190640     
   1013.2471361660340     
  -12755.313093253772     
  -16426.691406373069     
   19994.332224766611     
   981.25649902305145     
  -12837.071656556420     
  -16276.733914687324     
   20277.576770845084     
   949.06240713182990     
  -12918.075121565405     
  -16124.652088905983     
   20564.299129213468     
   916.66676156953531     
  -12998.312801401262     
  -15970.419845436885     
   20854.620075041268     
   884.07149029543609     
  -13077.773876502040     
  -15814.010194874070     
   21148.664379117778     
   851.27854848834465     
  -13156.447390019301     
  -15655.395212030691     
   21446.557971094677     
   818.28991889568874     
  -13234.322243117498     
  -15494.546027247477     
   21748.431071088369     
   785.10761219446090     
  -13311.387190171150     
  -15331.432794214317     
   22054.415243930853     
   751.73366736430660     
  -13387.630833856401     
  -15166.024679884833     
   22364.646652135820     
   718.17015207302097     
  -13463.041620131095     
  -14998.289829993817     
   22679.263085845218     
   684.41916307474071     
  -13537.607833098207     
  -14828.195356849974     
   22998.407031266961     
   650.48282662112547     
  -13611.317589750619     
  -14655.707304115476     
   23322.223405471002     
   616.36329888583964     
  -13684.158834582342     
  -14480.790628574447     
   23650.861065708705     
   582.06276640265855     
  -13756.119334080233     
  -14303.409170581628     
   23984.473114116703     
   547.58344651753498     
  -13827.186671062251     
  -14123.525622225756     
   24323.215423291353     
   512.92758785498063     
  -13897.348238884195     
  -13941.101506551067     
   24667.249440490723     
   478.09747079912745     
  -13966.591235489939     
  -13756.097135747390     
   25016.739282681159     
   443.09540798985466     
  -14034.902657307128     
  -13568.471591127278     
   25371.855120259894     
   407.92374483437931     
  -14102.269292979257     
  -13378.182677725334     
   25732.770148747066     
   372.58486003472814     
  -14168.677716927597     
  -13185.186901609726     
   26099.664012371624     
   337.08116613152504     
  -14234.114282735412     
  -12989.439421516941     
   26472.719766140770     
   301.41511006454755     
  -14298.565116347383     
  -12790.894023270881     
   26852.127342609518     
   265.58917375052414     
  -14362.016109076061     
  -12589.503068201315     
   27238.080528066810     
   229.60587467866515     
  -14424.452910407168     
  -12385.217464240810     
   27630.780428884143     
   193.46776652444069     
  -14485.860920595331     
  -12177.986611024182     
   28030.432482734148     
   157.17743978214017     
  -14546.225283041402     
  -11967.758367403672     
   28437.249958962155     
   120.73752241677178     
  -14605.530876441688     
  -11754.478992711460     
   28851.450942162835     
   84.150680535883239     
  -14663.762306700080     
  -11538.093110645234     
   29273.261926575367     
   47.419619081909893     
  -14720.903898592182     
  -11318.543646195923     
   29702.914756775175     
   10.547082545682937     
  -14776.939687171474     
  -11095.771785520104     
   30140.650289417234     
  -26.464144298243689     
  -14831.853408906147     
  -10869.716908349479     
   30586.715344605203     
  -63.611235633759840     
  -14885.628492535183     
  -10640.316543264935     
   31041.366402518841     
  -100.89132382214237     
  -14938.248049631460     
  -10407.506295246048     
   31504.866574242260     
  -138.30149859702695     
  -14989.694864859424     
  -10171.219795939227     
   31977.489337307041     
  -175.83880623462844     
  -15039.951385914044     
  -9931.3886259094288     
   32459.515572953729     
  -213.50024869839552     
  -15088.999713126601     
  -9687.9422591122711     
   32951.237148076485     
  -251.28278275725023     
  -15136.821588725634     
  -9440.8079805017023     
   33452.954637359457     
  -289.18331907652544     
  -15183.398385728691     
  -9189.9108207215104     
   33964.979375042218     
  -327.19872128067482     
  -15228.711096469018     
  -8935.1734754086883     
   34487.633884999021     
  -365.32580498678840     
  -15272.740320710716     
  -8676.5162212712021     
   35021.250800322843     
  -403.56133680790526     
  -15315.466253364568     
  -8413.8568402687742     
   35566.176005037625     
  -441.90203332506746     
  -15356.868671765817     
  -8147.1105202309973     
   36122.766008117178     
  -480.34456002701546     
  -15396.926922504319     
  -7876.1897751701126     
   36691.391852426619     
  -518.88553021637256     
  -15435.619907782937     
  -7601.0043362769193     
   37272.436270838312     
  -557.52150388111579     
  -15472.926071284244     
  -7321.4610642456246     
   37866.297738424408     
  -596.24898653007494     
  -15508.823383522877     
  -7037.4638312074476     
   38473.387698111786     
  -635.06442799114529     
  -15543.289326659575     
  -6748.9134234716030     
   39094.134653336114     
  -673.96422117083614     
  -15576.300878752181     
  -6455.7074135715884     
   39728.981450148232     
  -712.94470077371716     
  -15607.834497417849     
  -6157.7400526954698     
   40378.389486029795     
  -752.00214198025458     
  -15637.866102878463     
  -5854.9021315502523     
   41042.836041916649     
  -791.13275908146068     
  -15666.371060360429     
  -5547.0808612358705     
   41722.818569249444     
  -830.33270406870349     
  -15693.324161818435     
  -5234.1597219665064     
   42418.852137610265     
  -869.59806517694813     
  -15718.699606950688     
  -4916.0183309344220     
   43131.473781204397     
  -908.92486537961452     
  -15742.470983471962     
  -4592.5322775753957     
   43861.240080354662     
  -948.30906083315392     
  -15764.611246608332     
  -4263.5729769727286     
   44608.731590663090     
  -987.74653926934889     
  -15785.092697775870     
  -3929.0074900427626     
   45374.550537055751     
  -1027.2331183332501     
  -15803.886962403516     
  -3588.6983610148363     
   46159.325373335909     
  -1066.7645438645554     
  -15820.964966857839     
  -3242.5034207148246     
   46963.708618314289     
  -1106.3364881201333     
  -15836.296914424820     
  -2890.2756060774591     
   47788.381533865657     
  -1145.9445479352710     
  -15849.852260301448     
  -2531.8627445734746     
   48634.052063818774     
  -1185.5842428211156     
  -15861.599685548119     
  -2167.1073540948255     
   49501.459680970504     
  -1225.2510129956406     
  -15871.507069949574     
  -1795.8464064875543     
   50391.373960635137     
  -1264.9402173453361     
  -15879.541463720250     
  -1417.9111017827991     
   51304.597982176841     
  -1304.6471313146803     
  -15885.669058016998     
  -1033.1266169164637     
   52241.970085787099     
  -1344.3669447202951     
  -15889.855154162471     
  -641.31184127306881     
   53204.363884601415     
  -1384.0947594865245     
  -15892.064131546002     
  -242.27911213854895     
   54192.693156668756     
  -1423.8255872990089     
  -15892.259414110005     
   164.16608653645804     
   55207.910492531810     
  -1463.5543471726426     
  -15890.403435355589     
   578.22541523045618     
   56251.012995204728     
  -1503.2758629301075     
  -15886.457601785776     
   1000.1080126944827     
   57323.041054528716     
  -1542.9848605869770     
  -15880.382254702532     
   1430.0308206034579     
   58425.084409040457     
  -1582.6759656391598     
  -15872.136630266845     
   1868.2189536712522     
   59558.281150133589     
  -1622.3437002482244     
  -15861.678817726923     
   2314.9060622972643     
   60723.824134667644     
  -1661.9824803198994     
  -15848.965715712913     
   2770.3347433072618     
   61922.960343858154     
  -1701.5866124707816     
  -15833.952986489929     
   3234.7569458862090     
   63156.997704948917     
  -1741.1502908780046     
  -15816.595008053529     
   3708.4344286733158     
   64427.304789749694     
  -1780.6675940063228     
  -15796.844823945356     
   4191.6392145964492     
   65735.318107323328     
  -1820.1324812067487     
  -15774.654090657861     
   4684.6541004013634     
   67082.542258406742     
  -1859.5387891805440     
  -15749.973022488508     
   5187.7731673394264     
   68470.557783979268     
  -1898.8802283020032     
  -15722.750333693362     
   5701.3023507192593     
   69901.021783487638     
  -1938.1503787930801     
  -15692.933177781324     
   6225.5600140954284     
   71375.676370385991     
  -1977.3426867425012     
  -15660.467083778904     
   6760.8775868733119     
   72896.349995320590     
  -2016.4504599615627     
  -15625.295889282124     
   7307.6002118382294     
   74464.966459754898     
  -2055.4668636683423     
  -15587.361670101813     
   7866.0874602863787     
   76083.547093794070     
  -2094.3849159915476     
  -15546.604666292371     
   8436.7140634898478     
   77754.220510319297     
  -2133.1974832846854     
  -15502.963204340354     
   9019.8707173172297     
   79479.225689087601     
  -2171.8972752406526     
  -15456.373615272098     
   9615.9649099854014     
   81260.922371138178     
  -2210.4768397962325     
  -15406.770148427713     
   10225.421827768925     
   83101.796148384659     
  -2248.9285578153126     
  -15354.084880611086     
   10848.685298881795     
   85004.467902522127     
  -2287.2446375389122     
  -15298.247620343504     
   11486.218808150727     
   86971.703130225287     
  -2325.4171087893578     
  -15239.185806869060     
   12138.506581627402     
   89006.419390279494     
  -2363.4378169150932     
  -15176.824403597355     
   12806.054727054514     
   91111.699594075733     
  -2401.2984164617355     
  -15111.085785594694     
   13489.392474010067     
   93290.799553283825     
  -2438.9903645540176     
  -15041.889620733018     
   14189.073470659712     
   95547.163630963259     
  -2476.5049139722259     
  -14969.152744061641     
   14905.677197891921     
   97884.433718861255     
  -2513.8331059056172     
  -14892.789024939950     
   15639.810450783398     
   100306.46703718626     
  -2550.9657623641015     
  -14812.709226429088     
   16392.108953562278     
   102817.34742792632     
  -2587.8934782281617     
  -14728.820856397000     
   17163.239059271742     
   105421.40521291737     
  -2624.6066129155765     
  -14641.028009752901     
   17953.899598368607     
   108123.23138360775     
  -2661.0952816419795     
  -14549.231201172614     
   18764.823833745686     
   110927.70006517548     
  -2697.3493462506358     
  -14453.327187627665     
   19596.781584234483     
   113839.98601297672     
  -2733.3584055850229     
  -14353.208779968747     
   20450.581479331828     
   116865.59047858785     
  -2769.1117853758469     
  -14248.764642750617     
   21327.073407921220     
   120010.36231239210     
  -2804.5985276120136     
  -14139.879081417652     
   22227.151125264179     
   123280.52814681077     
  -2839.8073793627718     
  -14026.431815888580     
   23151.755086365240     
   126682.71803396018     
  -2874.7267810157350     
  -13908.297739493615     
   24101.875471619962     
   130224.00047691031     
  -2909.3448538927632     
  -13785.346662126574     
   25078.555475196772     
   133911.91401379093     
  -2943.6493872027040     
  -13657.443036362829     
   26082.894830300225     
   137754.50789257014     
  -2977.6278242867352     
  -13524.445665188347     
   27116.053639494479     
   141760.38070443939     
  -3011.2672481085115     
  -13386.207389852661     
   28179.256494777801     
   145938.72871536535     
  -3044.5543659374139     
  -13242.574756215363     
   29273.796960143016     
   150299.39246227677     
  -3077.4754931689449     
  -13093.387657805977     
   30401.042403610118     
   154852.91461399139     
  -3110.0165362216458     
  -12938.478953638916     
   31562.439263215027     
   159610.59703055848     
  -3142.1629744447687     
  -12777.674058628523     
   32759.518740944193     
   164584.56900729999     
  -3173.8998409653191     
  -12610.790504254910     
   33993.903008498972     
   169787.85940056984     
  -3205.2117023968494     
  -12437.637466848659     
   35267.311954003220     
   175234.47608555903     
  -3236.0826373255704     
  -12258.015260652035     
   36581.570524644936     
   180939.49691626645     
  -3266.4962134817815     
  -12071.714792461633     
   37938.616751516907     
   186919.16509631852     
  -3296.4354634962847     
  -11878.516974358488     
   39340.510489739332     
   193191.00113270662     
  -3325.8828591322267     
  -11678.192090638559     
   40789.442998234597     
   199773.92064721472     
  -3354.8202838725747     
  -11470.499114635244     
   42287.747403088746     
   206688.37138879247     
  -3383.2290037320900     
  -11255.184970656266     
   43837.910188504655     
   213956.47988084398     
  -3411.0896361500550     
  -11031.983735715972     
   45442.583787611024     
   221602.22086144675     
  -3438.3821168059708     
  -10800.615775136770     
   47104.600444071839     
   229651.60012877657     
  -3465.0856641847859     
  -10560.786805413991     
   48826.987445037703     
   238132.86573113434     
  -3491.1787417007617     
  -10312.186876956348     
   50612.983938021171     
   247076.73785442323     
  -3516.6390171695116     
  -10054.489268431465     
   52466.059471929388     
   256516.67318623333     
  -3541.4433193958716     
  -9787.3492834495828     
   54389.934520826093     
   266489.15659484157     
  -3565.5675916206692     
  -9510.4029391592921     
   56388.603195287455     
   277034.03447349125     
  -3588.9868415418077     
  -9223.2655350364839     
   58466.358453838591     
   288194.88695906976     
  -3611.6750875939542     
  -8925.5300886368004     
   60627.820106031664     
   300019.45273816440     
  -3633.6053011359340     
  -8616.7656233678081     
   62877.966001567853     
   312560.10670898983     
  -3654.7493441551769     
  -8296.5152913591683     
   65222.166801885331     
   325874.40679494140     
  -3675.0779020534565     
  -7964.2943122223442     
   67666.224852847343     
   340025.71189102688     
  -3694.5604110269342     
  -7619.5877058601427     
   70216.417692030096     
   355083.89212248323     
  -3713.1649794951945     
  -7261.8477944227034     
   72879.546882948664     
   371126.13603187219     
  -3730.8583029673578     
  -6890.4914449573535     
   75662.992903187769     
   388237.88150907302     
  -3747.6055716572073     
  -6504.8970201631282     
   78574.777014505758     
   406513.88185223908     
  -3763.3703700718702     
  -6104.4009998058782     
   81623.631128397479     
   426059.43767083262     
  -3778.1145676981191     
  -5688.2942297075524     
   84819.076910928809     
   446991.82045207935     
  -3791.7981997944999     
  -5255.8177485194419     
   88171.515564319328     
   469441.92242820800     
  -3804.3793371634838     
  -4806.1581346523053     
   91692.329982530966     
   493556.17744031950     
  -3815.8139436224510     
  -4338.4423064126549     
   95394.001313333283     
   519498.80038116936     
  -3826.0557197115186     
  -3851.7316973388301     
   99290.242316192147     
   547454.41072434478     
  -3835.0559309652217     
  -3345.0157155567990     
   103396.15039662464     
   577631.11293272348     
  -3842.7632188279954     
  -2817.2043802061748     
   107728.38374362017     
   610264.13029350073     
  -3849.1233920030772     
  -2267.1200090450830     
   112305.36472082132     
   645620.10371048201     
  -3854.0791956820644     
  -1693.4878084963912     
   117147.51549865006     
   684002.20119873120     
  -3857.5700556970451     
  -1094.9251897306776     
   122277.53200764043     
   725756.21338229172     
  -3859.5317941554899     
  -469.92960069154276     
   127720.70360800775     
   771277.85876605380     
  -3859.8963125431255     
   183.13537720034532     
   133505.28754875303     
   821021.57799434930     
  -3858.5912375907888     
   866.05596953152053     
   139662.94938371080     
   875511.17268020578     
  -3855.5395243712387     
   1580.7865509378128     
   146229.28317881218     
   935352.74042573455     
  -3850.6590100874573     
   2329.4708307148740     
   153244.42873200536     
   1001250.4862715558     
  -3843.8619107922473     
   3114.4664209924754     
   160753.80737904186     
   1074026.1607091683     
  -3835.0542517848858     
   3938.3734484010010     
   168809.00358436082     
   1154643.0979267941     
  -3824.1352205930762     
   4804.0680244089135     
   177468.82681881159     
   1244236.1342774418     
  -3810.9964291748379     
   5714.7415860206947     
   186800.59782589262     
   1344149.0953626863     
  -3795.5210691437596     
   6673.9473706881872     
   196881.71604111255     
   1455982.1064818257     
  -3777.5829402713680     
   7685.6556153903084     
   207801.58183972648     
   1581651.7555923597     
  -3757.0453280377133     
   8754.3194950062734     
   219663.97000666894     
   1723468.2328421574     
  -3733.7597002965172     
   9884.9543744054354     
   232589.98175298542     
   1884235.0983482257     
  -3707.5641858011363     
   11083.233691264366     
   246721.74499059681     
   2067379.5403469037     
  -3678.2817878614669     
   12355.605782598826     
   262227.09154319827     
   2277124.1642459179     
  -3645.7182740177577     
   13709.437318394461     
   279305.52277504303     
   2518716.0253386665     
  -3609.6596662665324     
   15153.190857744745     
   298195.89296508266     
   2798735.6659229957     
  -3569.8692345463578     
   16696.646616306251     
   319186.41045950557     
   3125519.2448923448     
  -3526.0838667020198     
   18351.182154445472     
   342627.80479619768     
   3509744.1307300879     
  -3478.0096477838861     
   20130.128880877692     
   368950.88577667391     
   3965250.5158364689     
  -3425.3164255062788     
   22049.231756932953     
   398690.26464544679     
   4510225.9220535057     
  -3367.6310596798789     
   24127.249816198742     
   432516.95906084892     
   5168898.7657901188     
  -3304.5289401020377     
   26386.751463361499     
   471283.69980427396     
   5974182.8706875807     
  -3235.5231917125011     
   28855.185891208323     
   516090.07133443188     
   6971237.3103431631     
  -3160.0507384556677     
   31566.346947449354     
   568374.35116200452     
   8224785.7147673806     
  -3077.4540191154865     
   34562.433435411338     
   630060.24402276124     
   9824282.0412116945     
  -2986.9565545949240     
   37896.939943797785     
   703742.35933184740     
   11917438.458333787     
  -2887.6296050136916     
   41639.103711550873     
   793123.14776935289     
   14674041.417707326     
  -2778.3455441641067     
   45879.857726979557     
   903178.45840215543     
   18577094.714914091     
  -2657.7107673767209     
   50744.070544895090     
   1042506.6687640143     
   23623834.558501411     
  -2523.9658019197345     
   56399.550786686930     
   1219685.4279527711     
   32869001.829985257     
  -2374.8303128747152     
   63114.271710763183     
   1466202.9416776663     
   40377683.014692247     
  -2207.2499639152211     
   71202.367975676811     
   1769035.5642878516     
   78880436.098358303     
  -2016.9550648851884     
   81526.553973960559     
   2360638.8350255527     
   48847172.594565034     
  -1797.6214501595923     
   94245.632635236121     
   2726992.6294847825     
   377223122.56613588     
  -1539.0695533471196     
   114953.52933077572     
   5556166.0487308670     
  -361946903.64679933     
  -1222.6151125851009     
   135947.85513105226     
   2841564.2713799300     
   3880761552.5680747     
  -804.34879880245660     
   222919.95559860702     
   31947275.915641163     
   3032219861.3251362     
   0.0000000000000000     
   439510.45757665334     
   54688924.875579201     
   3032219861.3251362     
  -275.89022055521639     
  -99540.006549755723     
   35859891805.061340     
  -8916906659213616.0     
  -275.96281757662030     
  -54570.942917273889     
   9109171827.4204960     
  -10883481308355218.     
  -275.96720423993622     
  -53304.534065748710     
   6451991955.0896530     
  -361184240504218.19     
  -275.97184562314135     
  -52177.300857955517     
   6356633037.8949709     
  -2404856250104423.5     
  -275.97675573051811     
  -51032.747420252119     
   5670037399.6772957     
  -1528884568314974.0     
  -275.98194927616123     
  -49914.284374274539     
   5198011296.6462688     
  -1408708796587265.2     
  -275.98744171528932     
  -48809.669738173950     
   4727692923.1836109     
  -1159882349378106.8     
  -275.99324927656210     
  -47722.154833902154     
   4308934015.4461603     
  -984983754777467.88     
  -275.99938899540319     
  -46650.677752673364     
   3924378905.4560919     
  -829045215864851.88     
  -276.00587874832303     
  -45595.377358334445     
   3574363518.7132034     
  -699458884468697.38     
  -276.01273728823384     
  -44556.058226983048     
   3255025585.6508675     
  -589655762264074.75     
  -276.01998428074216     
  -43532.617995618442     
   2963909457.7889390     
  -497137944207119.56     
  -276.02764034140102     
  -42524.928393641479     
   2698495333.0687017     
  -419069903463353.06     
  -276.03572707389651     
  -41532.868361559595     
   2456552372.1203961     
  -353230087127402.31     
  -276.04426710913793     
  -40556.314830266856     
   2236024438.6278572     
  -297701562027648.44     
  -276.05328414521369     
  -39595.145288023632     
   2035038148.9896955     
  -250875676499366.66     
  -276.06280298816756     
  -38649.237066772206     
   1851881252.4309192     
  -211392030745025.34     
  -276.07284959354178     
  -37718.467540611295     
   1684990324.0769339     
  -178102806878834.44     
  -276.08345110862376     
  -36802.714069002555     
   1532937572.4814208     
  -150039029251099.31     
  -276.09463591532420     
  -35901.854013205906     
   1394419268.4902091     
  -126382902282901.48     
  -276.10643367360387     
  -35015.764732727737     
   1268245043.9449675     
  -106444253092262.80     
  -276.11887536535414     
  -34144.323584400263     
   1153328134.1614046     
  -89640688631530.875     
  -276.13199333862383     
  -33287.407923143459     
   1048676430.1373496     
  -75480781997382.031     
  -276.14582135207343     
  -32444.895102127739     
   953384327.22924256     
  -63549925926953.570     
  -276.16039461952022     
  -31616.662471612821     
   866625241.06318808     
  -53498340218784.250     
  -276.17574985442548     
  -30802.587379917713     
   787644786.55698597     
  -45030971784743.734     
  -276.19192531415587     
  -30002.547172267117     
   715754528.96805096     
  -37898952920642.453     
  -276.20896084383475     
  -29216.419191492234     
   650326274.83388329     
  -31892390487147.062     
  -276.22689791957959     
  -28444.080777131516     
   590786855.67831278     
  -26834283506003.066     
  -276.24577969090046     
  -27685.409265513630     
   536613352.00516653     
  -22575378750360.273     
  -276.26565102201488     
  -26940.281989933796     
   487328737.26049072     
  -18989837163048.000     
  -276.28655853180817     
  -26208.576279739395     
   442497888.46537113     
  -15971569458427.678     
  -276.30855063214636     
  -25490.169460511283     
   401723945.08938891     
  -13431146823309.104     
  -276.33167756422085     
  -24784.938853837870     
   364644978.83642465     
  -11293191634056.514     
  -276.35599143257707     
  -24092.761776990570     
   330930952.72277528     
  -9494177245174.8789     
  -276.38154623644891     
  -23413.515542548976     
   300280940.18982518     
  -7980569893783.2891     
  -276.40839789799077     
  -22747.077458184729     
   272420586.41894454     
  -6707262290568.1172     
  -276.43660428696478     
  -22093.324826420048     
   247099787.09350789     
  -5636250978356.4404     
  -276.46622524140770     
  -21452.134944320078     
   224090569.81667545     
  -4735521616055.1367     
  -276.49732258376321     
  -20823.385102808566     
   203185157.14504164     
  -3978108013990.6606     
  -276.52996013192933     
  -20206.952586779480     
   184194198.30102161     
  -3341298743216.4087     
  -276.56420370462945     
  -19602.714674500457     
   166945154.33833727     
  -2805968225301.5732     
  -276.60012112047252     
  -19010.548637112861     
   151280822.65116835     
  -2356012375938.5767     
  -276.63778219002586     
  -18430.331738318924     
   137057990.35135674     
  -1977873008589.4097     
  -276.67725870017665     
  -17861.941233850364     
   124146204.16175413     
  -1660136719268.5317     
  -276.71862439001183     
  -17305.254371056584     
   112426647.64901990     
  -1393196848525.7722     
  -276.76195491739577     
  -16760.148388419235     
   101791115.96906760     
  -1168968474567.9512     
  -276.80732781537478     
  -16226.500514833682     
   92141080.241133332     
  -980648310522.45190     
  -276.85482243748345     
  -15704.187969216229     
   83386833.023743391     
  -822512217542.64209     
  -276.90451989097647     
  -15193.087959890207     
   75446709.110200599     
  -689744757192.83081     
  -276.95650295694929     
  -14693.077683816420     
   68246373.648465186     
  -578295430599.10132     
  -277.01085599625895     
  -14204.034326085475     
   61718173.164344236     
  -484757683635.07684     
  -277.06766484009410     
  -13725.835059091074     
   55800542.934557453     
  -406266913026.90369     
  -277.12701666398738     
  -13258.357041880565     
   50437466.618687689     
  -340414612218.71729     
  -277.18899984400122     
  -12801.477419301895     
   45577983.064841509     
  -285176038890.53351     
  -277.25370379375983     
  -12355.073321217191     
   41175736.580540836     
  -238849329645.51416     
  -277.32121878093847     
  -11919.021861618532     
   37188566.609938398     
  -200004223473.28690     
  -277.39163572176267     
  -11493.200137761500     
   33578133.611735761     
  -167438906631.29617     
  -277.46504595200906     
  -11077.485229149264     
   30309577.818611935     
  -140143681611.35236     
  -277.54154097294247     
  -10671.754196555778     
   27351208.119342960     
  -117270393698.99402     
  -277.62121217056671     
  -10275.884081005048     
   24674218.380218480     
  -98106700878.522415     
  -277.70415050651218     
  -9889.7519026157061     
   22252428.862941343     
  -82054428459.187454     
  -277.79044617883022     
  -9513.2346594708742     
   20062050.461665943     
  -68611354432.866730     
  -277.88018825091797     
  -9146.2093264385949     
   18081469.882033233     
  -57355892743.960861     
  -277.97346424674936     
  -8788.5528538340222     
   16291053.810272716     
  -47934208108.315071     
  -278.07035971055097     
  -8440.1421661789554     
   14672970.490720134     
  -40049381624.176003     
  -278.17095772902542     
  -8100.8541607663647     
   13211027.158919955     
  -33452301801.656811     
  -278.27533841419609     
  -7770.5657062400533     
   11890521.914805498     
  -27934005424.818974     
  -278.38357834492882     
  -7449.1536411171583     
   10698108.818582570     
  -23319241095.804054     
  -278.49574996516981     
  -7136.4947721769304     
   9621674.9923055712     
  -19461058935.112183     
  -278.61192093693836     
  -6832.4658728912782     
   8650228.7066084165     
  -16236264670.425835     
  -278.73215344611884     
  -6536.9436817192209     
   7773797.4723471673     
  -13541600459.651592     
  -278.85650345911284     
  -6249.8049003567530     
   6983335.2475751732     
  -11290536433.832502     
  -278.98501992844467     
  -5970.9261919443434     
   6270637.9680359820     
  -9410576172.3653889     
  -279.11774394545500     
  -5700.1841791904453     
   5628266.6535918666     
  -7840993857.4777880     
  -279.25470783827615     
  -5437.4554424430262     
   5049477.4275043504     
  -6530934478.8699713     
  -279.39593421335479     
  -5182.6165177190496     
   4528157.8297097869     
  -5437818936.0184717     
  -279.54143493887835     
  -4935.5438946634904     
   4058768.8732043169     
  -4526005548.7922707     
  -279.69121006856489     
  -4696.1140144423698     
   3636292.3241689261     
  -3765666760.7165513     
  -279.84524670440277     
  -4464.2032676251874     
   3256182.7489535362     
  -3131846742.5992222     
  -280.00351779706676     
  -4239.6879920032025     
   2914323.8994183824     
  -2603670855.2917604     
  -280.16598088289686     
  -4022.4444703617955     
   2606989.0512476526     
  -2163682654.6633506     
  -280.33257675650424     
  -3812.3489282373553     
   2330804.9408680480     
  -1797287939.0856884     
  -280.50322807826547     
  -3609.2775316601269     
   2082718.9817280408     
  -1492288685.0906565     
  -280.67783791617637     
  -3413.1063848606696     
   1859969.4644590330     
  -1238492400.4598691     
  -280.85628822176460     
  -3223.7115280027601     
   1660058.4736707034     
  -1027384748.1544952     
  -281.03843824000040     
  -3040.9689349009900     
   1480727.2797625568     
  -851855293.83689737     
  -281.22412285339215     
  -2864.7545108389763     
   1319933.9782997032     
  -705967713.03145862     
  -281.41315086070995     
  -2694.9440901555931     
   1175833.1871714657     
  -584767541.44212091     
  -281.60530319103316     
  -2531.4134350065556     
   1046757.5777456982     
  -484120602.96377605     
  -281.80033105406653     
  -2374.0382298641625     
   931201.20755548426     
  -400579770.60264212     
  -281.99795402790267     
  -2222.6940930657211     
   827804.01675183233     
  -331266799.84437335     
  -282.19785808561619     
  -2077.2565227135383     
   735339.08819492441     
  -273795594.91223472     
  -282.39969356224674     
  -1937.6010983255940     
   652696.29585151561     
  -226134510.24158919     
  -282.60307306384578     
  -1803.6026899482993     
   578884.67008863960     
  -186735385.33544821     
  -282.80756932031375     
  -1675.1385237520587     
   512972.75223375857     
  -153830350.83237296     
  -283.01271298371216     
  -1552.0762689203798     
   454256.44192387292     
  -127538099.60657978     
  -283.21799037358227     
  -1434.3203089386370     
   401613.99498657550     
  -102675621.88672674     
  -283.42284117050292     
  -1321.6320048316791     
   355784.73246957862     
  -92475271.024808839     
  -283.62665605864800     
  -1214.3278598755924     
   311149.21853951551     
  -49669608.529884689     
  -283.82877431741395     
  -1110.5675907026939     
   285223.84252623614     
  -128513058.41277008     
  -284.02848136124254     
  -1016.8882738446689     
   212686.60932719742     
  -19818761.672134686     
  -285.55107888868633     
  -325.05700856120717     
   64045.896786187281     
  -3728482.5710566808     
  -286.02169209534844     
  -74.736572837583566     
   36082.277503262179     
  -2149847.4814276821     
  -286.01661065994432     
   65.365174401958313     
   19958.421392554559     
  -888963.93144413829     
  -285.74234765166477     
   148.48920765015356     
   13291.191906723521     
  -555981.90600367205     
  -285.29674190040367     
   204.52050644620229     
   9121.3276116959823     
  -325209.54636799695     
  -284.73351373587707     
   244.02946551028228     
   6682.2560139360030     
  -215632.60185422224     
  -284.08504523141823     
   273.39763429519564     
   5065.0115000293372     
  -145359.50331212996     
  -283.37216606604431     
   295.99720110823984     
   3974.8152251883630     
  -102642.77284664795     
  -282.60893426144202     
   313.94672524330701     
   3204.9944288385032     
  -74233.618928854135     
  -281.80519613344927     
   328.57981703258355     
   2648.2422868720973     
  -55046.701610396834     
  -280.96805518128753     
   340.78890281174910     
   2235.3920247941214     
  -41604.835185831376     
  -280.10276179965297     
   351.18577227598536     
   1923.3557609003856     
  -31986.969801874664     
  -279.21327619186053     
   360.20279539670213     
   1683.4534873863254     
  -24954.695104823488     
  -278.30263753618362     
   368.15216230041830     
   1496.2932741001496     
  -19723.933128667482     
  -277.37321348392459     
   375.26380492475653     
   1348.3637756351434     
  -15772.859219104370     
  -276.42687314894027     
   381.70988269257407     
   1230.0673314918604     
  -12748.633886663334     
  -275.46510971879150     
   387.62118246465843     
   1134.4525773418857     
  -10406.599826746096     
  -274.48912903714375     
   393.09832160461633     
   1056.4030786412898     
  -8574.0766068645062     
  -273.49991468383769     
   398.21957306144412     
   992.09750408980597     
  -7127.0298921542144     
  -272.49827650162558     
   403.04642877141521     
   938.64477989864940     
  -5975.0189993499080     
  -271.48488725949454     
   407.62762106467068     
   893.83213740352517     
  -5051.1842364443464     
  -270.46031068072779     
   412.00207204725496     
   855.94825563019253     
  -4305.4841096760210     
  -269.42502309720118     
   416.20108549834947     
   823.65712480762238     
  -3700.0411132124295     
  -268.37943033956765     
   420.24999535151488     
   795.90681645852919     
  -3205.8896841519500     
  -267.32388102561231     
   424.16941900222969     
   771.86264382738955     
  -2800.6709148073446     
  -266.25867709706586     
   427.97621964171401     
   750.85761196633439     
  -2466.9765855731248     
  -265.18408223439593     
   431.68425189056614     
   732.35528757453596     
  -2191.1454514415013     
  -264.10032862076986     
   435.30494435122432     
   715.92169668872475     
  -1962.3782423309858     
  -263.00762241144753     
   438.84775824262425     
   701.20385987124234     
  -1772.0804093307249     
  -261.90614818047317     
   442.32055103430548     
   687.91325680126192     
  -1613.3691850060004     
  -260.79607255392591     
   445.72986664609294     
   675.81298791371682     
  -1480.7007004024385     
  -259.67754719208466     
   449.08116844752897     
   664.70773266069864     
  -1369.5854502622058     
  -258.55071124740937     
   452.37902738364005     
   654.43584178373203     
  -1276.3695913467759     
  -257.41569339821399     
   455.62727466272094     
   644.86306984863131     
  -1198.0655153656232     
  -256.27261353714431     
   458.82912628355103     
   635.87757848338902     
  -1132.2197920965768     
  -255.12158417750416     
   461.98728505486616     
   627.38593004266477     
  -1076.8095294995524     
  -253.96271162795313     
   465.10402452640136     
   619.30985857141809     
  -1030.1605171231804     
  -252.79609697627913     
   468.18125830956239     
   611.58365469299429     
  -990.88230963794695     
  -251.62183691519948     
   471.22059753972167     
   604.15203737070965     
  -957.81632778019218     
  -250.44002443699674     
   474.22339867042933     
   596.96841491235818     
  -929.99430038931825     
  -249.25074941888840     
   477.19080335185879     
   589.99345765943826     
  -906.60469659229568     
  -248.05409911709677     
   480.12377180209489     
   583.19392243499613     
  -886.96560866838956     
  -246.85015858441395     
   483.02311080910732     
   576.54168036998317     
  -870.50263174856957     
  -245.63901102349249     
   485.88949728661197     
   570.01291063186886     
  -856.73088084424683     
  -244.42073808600452     
   488.72349813575551     
   563.58742902553706     
  -845.24016933694782     
  -243.19542012611137     
   491.52558702770807     
   557.24812775550993     
  -835.68287645879229     
  -241.96313641528857     
   494.29615861255206     
   550.98050618206901     
  -827.76390797606541     
  -240.72396532440462     
   497.03554057018783     
   544.77227687224854     
  -821.23237435400756     
  -239.47798447800454     
   499.74400384752994     
   538.61303406459342     
  -815.87468166045414     
  -238.22527088496471     
   502.42177136757181     
   532.49397395214010     
  -811.50879315545058     
  -236.96590104903348     
   505.06902544746083     
   526.40765800347413     
  -807.97938629871101     
  -235.69995106223021     
   507.68591412398507     
   520.34781260623379     
  -805.15385791661561     
  -234.42749668362049     
   510.27255655218033     
   514.30915867185922     
  -802.91889575996652     
  -233.14861340560608     
   512.82904761624411     
   508.28726695365947     
  -801.17765980995659     
  -231.86337650954795     
   515.35546186989097     
   502.27843450508476     
  -799.84735516222509     
  -230.57186111227250     
   517.85185690450714     
   496.27957934136816     
  -798.85718636218076     
  -229.27414220478389     
   520.31827622896969     
   490.28815044365177     
  -798.14665169135355     
  -227.97029468431262     
   522.75475173146867     
   484.30205055596662     
  -797.66405892029229     
  -226.66039338066889     
   525.16130578314380     
   478.31957011406439     
  -797.36526133949542     
  -225.34451307773003     
   527.53795303506399     
   472.33933065401823     
  -797.21263541471149     
  -224.02272853077321     
   529.88470195142008     
   466.36023588840783     
  -797.17411406717179     
  -222.69511448026589     
   532.20155611622329     
   460.38143003290406     
  -797.22245248924469     
  -221.36174566263844     
   534.48851534540370     
   454.40226163923472     
  -797.33453683459106     
  -220.02269681849182     
   536.74557663103417     
   448.42225261297529     
  -797.49081456236513     
  -218.67804269862938     
   538.97273494132605     
   442.44107150375754     
  -797.67481010953748     
  -217.32785806824808     
   541.16998389615526     
   436.45851042793601     
  -797.87268691353506     
  -215.97221770957825     
   543.33731633541538     
   430.47446527608452     
  -798.07289789935930     
  -214.61119642322078     
   545.47472479496014     
   424.48891854183933     
  -798.26585639309474     
  -213.24486902839649     
   547.58220190286193     
   418.50192461889117     
  -798.44367541753559     
  -211.87331036229290     
   549.65974070704237     
   412.51359705325962     
  -798.59992352437462     
  -210.49659527866751     
   551.70733494374258     
   406.52409762682680     
  -798.72943327236430     
  -209.11479864584538     
   553.72497925500284     
   400.53362687728406     
  -798.82810753072067     
  -207.72799534422907     
   555.71266936237305     
   394.54241607080365     
  -798.89278765477843     
  -206.33626026342250     
   557.67040220295848     
   388.55072016339284     
  -798.92110778414963     
  -204.93966829905639     
   559.59817603300451     
   382.55881185501170     
  -798.91138365361985     
  -203.53829434939016     
   561.49599050383608     
   376.56697647760950     
  -798.86251547265988     
  -202.13221331175438     
   563.36384671405904     
   370.57550761156460     
  -798.77390006361043     
  -200.72150007888885     
   565.20174724149069     
   364.58470336108746     
  -798.64536101717863     
  -199.30622953522288     
   567.00969615777706     
   358.59486315345862     
  -798.47706846069786     
  -197.88647655313792     
   568.78769902851070     
   352.60628514000342     
  -798.26951227952600     
  -196.46231598924567     
   570.53576290085550     
   346.61926379790702     
  -798.02341089215861     
  -195.03382268071059     
   572.25389628089079     
   340.63408821621584     
  -797.73972538322869     
  -193.60107144164022     
   573.94210910212087     
   334.65104027584164     
  -797.41955277840407     
  -192.16413705956370     
   575.60041268688553     
   328.67039363000356     
  -797.06417276532807     
  -190.72309429201400     
   577.22881970179617     
   322.69241233426362     
  -796.67494294667949     
  -189.27801786322840     
   578.82734410828721     
   316.71735026216351     
  -796.25334060460136     
  -187.82898246097699     
   580.39600110946174     
   310.74545020762901     
  -795.80090102475015     
  -186.37606273352861     
   581.93480709360563     
   304.77694344994336     
  -795.31920988705383     
  -184.91933328676069     
   583.44377957566996     
   298.81204937579048     
  -794.80990250061654     
  -183.45886868141764     
   584.92293713687707     
   292.85097510703582     
  -794.27462901714352     
  -181.99474343052211     
   586.37229936311815     
   286.89391538940725     
  -793.71505973704120     
  -180.52703199694093     
   587.79188678269520     
   280.94105244137944     
  -793.13286851139208     
  -179.05580879110752     
   589.18172080361740     
   274.99255592754406     
  -792.52972300290526     
  -177.58114816890085     
   590.54182365094891     
   269.04858300502224     
  -791.90728715054138     
  -176.10312442968106     
   591.87221830433987     
   263.10927835139319     
  -791.26720159362026     
  -174.62181181448054     
   593.17292843606697     
   257.17477433944100     
  -790.61109348692685     
  -173.13728450434908     
   594.44397834976132     
   251.24519113828907     
  -789.94056077112805     
  -171.64961661885133     
   595.68539291993829     
   245.32063693250561     
  -789.25717787879466     
  -170.15888221471405     
   596.89719753251563     
   239.40120809841466     
  -788.56248423711509     
  -168.66515528462097     
   598.07941802642824     
   233.48698946663626     
  -787.85799362777243     
  -167.16850975615188     
   599.23208063638094     
   227.57805451442798     
  -787.14517915919873     
  -165.66901949086363     
   600.35521193684383     
   221.67446567073398     
  -786.42548581821575     
  -164.16675828350930     
   601.44883878733833     
   215.77627452709737     
  -785.70031711986348     
  -162.66179986139261     
   602.51298827902792     
   209.88352214869838     
  -784.97104503288074     
  -161.15421788385419     
   603.54768768267695     
   203.99623931095175     
  -784.23900181850217     
  -159.64408594188620     
   604.55296439794768     
   198.11444679731301     
  -783.50548819736264     
  -158.13147755787210     
   605.52884590403050     
   192.23815563583275     
  -782.77175793833396     
  -156.61646618544802     
   606.47535971174830     
   186.36736745129525     
  -782.03904587030809     
  -155.09912520948217     
   607.39253331689474     
   180.50207460726796     
  -781.30853491085975     
  -153.57952794616949     
   608.28039415490150     
   174.64226059543648     
  -780.58137990436126     
  -152.05774764323758     
   609.13896955700545     
   168.78790024615378     
  -779.85871037717754     
  -150.53385748026091     
   609.96828670741672     
   162.93895991832505     
  -779.14159810590252     
  -149.00793056908034     
   610.76837260204377     
   157.09539793253080     
  -778.43111315256908     
  -147.48003995432430     
   611.53925400833486     
   151.25716458388652     
  -777.72826977080388     
  -145.95025861402902     
   612.28095742619610     
   145.42420256060549     
  -777.03406187873372     
  -144.41865946035475     
   612.99350905033884     
   139.59644709651496     
  -776.34945344666949     
  -142.88531534039475     
   613.67693473356928     
   133.77382619566495     
  -775.67537178554676     
  -141.35029903707479     
   614.33125995132673     
   127.95626090727335     
  -775.01273343579487     
  -139.81368327013976     
   614.95650976711113     
   122.14366540650488     
  -774.36240189293460     
  -138.27554069722572     
   615.55270879910813     
   116.33594739230787     
  -773.72524168597681     
  -136.73594391501365     
   616.11988118778811     
   110.53300807966303     
  -773.10207348642382     
  -135.19496546046358     
   616.65805056430850     
   104.73474252851486     
  -772.49370136835512     
  -133.65267781212609     
   617.16724002005049     
   98.941039768252182     
  -771.90090686692724     
  -132.10915339152908     
   617.64747207688799     
   93.151782966750218     
  -771.32444548411672     
  -130.56446456463777     
   618.09876865836884     
   87.366849625619338     
  -770.76505751239142     
  -129.01868364338571     
   618.52115106166866     
   81.586111694276397     
  -770.22345460963561     
  -127.47188288727493     
   618.91463993036609     
   75.809435784704135     
  -769.70033811930773     
  -125.92413450504314     
   619.27925522794988     
   70.036683248809311     
  -769.19638650879347     
  -124.37551065639650     
   619.61501621194691     
   64.267710349993365     
  -768.71225819185372     
  -122.82608345380598     
   619.92194140885579     
   58.502368413554450     
  -768.24860280497876     
  -121.27592496436567     
   620.20004858962091     
   52.740503892517104     
  -767.80604329281914     
  -119.72510721171172     
   620.44935474577176     
   46.981958567820953     
  -767.38520263888790     
  -118.17370217800003     
   620.66987606606142     
   41.226569548029289     
  -766.98667033638731     
  -116.62178180594192     
   620.86162791373272     
   35.474169520506379     
  -766.61104429065153     
  -115.06941800089565     
   621.02462480425481     
   29.724586688326490     
  -766.25888859747499     
  -113.51668263301335     
   621.15888038353523     
   23.977645023845422     
  -765.93077738122440     
  -111.96364753944154     
   621.26440740657858     
   18.233164193486360     
  -765.62724983139537     
  -110.41038452657466     
   621.34121771661171     
   12.490959819750891     
  -765.34885815901441     
  -108.85696537236016     
   621.38932222461995     
   6.7508433835582782     
  -765.09612869315572     
  -107.30346182865448     
   621.40873088912474     
   1.0126224183596046     
  -764.86958704750509     
  -105.74994562362885     
   621.39945269645943     
  -4.7238994844966884     
  -764.66974712423166     
  -104.19648846422427     
   621.36149564127834     
  -10.458922587928431     
  -764.49711634497999     
  -102.64316203865469     
   621.29486670740721     
  -16.192650960515785     
  -764.35219792825217     
  -101.09003801895777     
   621.19957184889347     
  -21.925292444977682     
  -764.23548200586106     
  -99.537188063592723     
   621.07561597138101     
  -27.657058560021646     
  -764.14746341831835     
  -97.984683820084385     
   620.92300291364177     
  -33.388164535659037     
  -764.08861943459249     
  -96.432596927713305     
   620.74173542934909     
  -39.118829181418491     
  -764.05943560296669     
  -94.880999020250997     
   620.53181516902441     
  -44.849274948440744     
  -764.06038465449774     
  -93.329961728740372     
   620.29324266206993     
  -50.579727833349480     
  -764.09193865408804     
  -91.779556684320696     
   620.02601729905348     
  -56.310417373255149     
  -764.15456877754411     
  -90.229855521096781     
   619.73013731402261     
  -62.041576639086728     
  -764.24874314730084     
  -88.680929879052329     
   619.40559976689315     
  -67.773442212691492     
  -764.37492479847231     
  -87.132851407007124     
   619.05240052598970     
  -73.506254148680043     
  -764.53358197890896     
  -85.585691765617796     
   618.67053425058418     
  -79.240256013521858     
  -764.72517717726953     
  -84.039522630422312     
   618.25999437344456     
  -84.975694842351388     
  -764.95017342592826     
  -82.494415694927923     
   617.82077308348107     
  -90.712821143045858     
  -765.20903916045108     
  -80.950442673742600     
   617.35286130828160     
  -96.451888936749242     
  -765.50223430244773     
  -79.407675305750161     
   616.85624869670460     
  -102.19315569401761     
  -765.83023105520101     
  -77.866185357328845     
   616.33092360140222     
  -107.93688242693162     
  -766.19349375109709     
  -76.326044625613847     
   615.77687306125972     
  -113.68333363006485     
  -766.59249501045326     
  -74.787324941803618     
   615.19408278382798     
  -119.43277734264325     
  -767.02771182346157     
  -73.250098174510470     
   614.58253712751809     
  -125.18548518131909     
  -767.49961305268573     
  -71.714436233155510     
   613.94221908386680     
  -130.94173227921425     
  -768.00868752113945     
  -70.180411071408329     
   613.27311025957965     
  -136.70179743562278     
  -768.55541600258380     
  -68.648094690671726     
   612.57519085835156     
  -142.46596305564219     
  -769.14028877333965     
  -67.117559143611956     
   611.84843966265885     
  -148.23451522144222     
  -769.76380016804387     
  -65.588876537734819     
   611.09283401529842     
  -154.00774372270257     
  -770.42645025311106     
  -64.062119039008124     
   610.30834980074269     
  -159.78594209960090     
  -771.12874485125860     
  -62.537358875531027     
   609.49496142627868     
  -165.56940768598534     
  -771.87119786270205     
  -61.014668341250832     
   608.65264180288887     
  -171.35844166995562     
  -772.65432513921655     
  -59.494119799727876     
   607.78136232594272     
  -177.15334910849975     
  -773.47865757166903     
  -57.975785687948971     
   606.88109285557073     
  -182.95443904028727     
  -774.34472578853718     
  -56.459738520190385     
   605.95180169676075     
  -188.76202448370131     
  -775.25307462319336     
  -54.946050891930796     
   604.99345557919310     
  -194.57642254337526     
  -776.20425465221319     
  -53.434795483815186     
   604.00601963670147     
  -200.39795445326686     
  -777.19882565855801     
  -51.926045065670415     
   602.98945738645409     
  -206.22694564570605     
  -778.23735897156826     
  -50.419872500573298     
   601.94373070774475     
  -212.06372583799282     
  -779.32043373845022     
  -48.916350748972199     
   600.86879982042228     
  -217.90862909103120     
  -780.44864040351672     
  -47.415552872862968     
   599.76462326295950     
  -223.76199389405758     
  -781.62258143362851     
  -45.917552040020240     
   598.63115787008735     
  -229.62416325480979     
  -782.84286993955948     
  -44.422421528285206     
   597.46835875000193     
  -235.49548477935650     
  -784.11012991737653     
  -42.930234729910850     
   596.27617926116920     
  -241.37631075373685     
  -785.42500120919885     
  -41.441065155965781     
   595.05457098862780     
  -247.26699826280583     
  -786.78813215165565     
  -39.954986440797917     
   593.80348371983598     
  -253.16790925394326     
  -788.20018946940922     
  -38.472072346559123     
   592.52286542001366     
  -259.07941067496381     
  -789.66184833520219     
  -36.992396767792187     
   591.21266220698260     
  -265.00187453747787     
  -791.17380785028195     
  -35.516033736081368     
   589.87281832539804     
  -270.93567809635482     
  -792.73676609921540     
  -34.043057424767944     
   588.50327612055185     
  -276.88120384209896     
  -794.35145788707973     
  -32.573542153732106     
   587.10397601150601     
  -282.83883977625203     
  -796.01861530839460     
  -31.107562394242805     
   585.67485646358773     
  -288.80897939106501     
  -797.73899977353085     
  -29.645192773876900     
   584.21585396038665     
  -294.79202188936654     
  -799.51338380551465     
  -28.186508081509363     
   582.72690297499344     
  -300.78837226790790     
  -801.34256050932822     
  -26.731583272376060     
   581.20793594064435     
  -306.79844147172787     
  -803.22734127193416     
  -25.280493473210853     
   579.65888322063688     
  -312.82264653126737     
  -805.16855654771507     
  -23.833313987458776     
   578.07967307754529     
  -318.86141070537519     
  -807.16705729042178     
  -22.390120300567091     
   576.47023164169423     
  -324.91516363505337     
  -809.22371426092855     
  -20.950988085356109     
   574.83048287887652     
  -330.98434149201034     
  -811.33942172848424     
  -19.515993207471706     
   573.16034855725911     
  -337.06938715497398     
  -813.51509118026047     
  -18.085211730921575     
   571.45974821352456     
  -343.17075033882594     
  -815.75166840051486     
  -16.658719923697230     
   569.72859911804801     
  -349.28888785182971     
  -818.05009929348489     
  -15.236594263483953     
   567.96681623942698     
  -355.42426359653098     
  -820.41139306058471     
  -13.818911443460911     
   566.17431220782453     
  -361.57734904448523     
  -822.83653242792332     
  -12.405748378193664     
   564.35099727761906     
  -367.74862303769476     
  -825.32658486932803     
  -10.997182209621521     
   562.49677928896426     
  -373.93857242421461     
  -827.88258344461747     
  -9.5932903131420950     
   560.61156362840359     
  -380.14769180004942     
  -830.50565144841994     
  -8.1941503037956700     
   558.69525318843876     
  -386.37648418591243     
  -833.19687770604457     
  -6.7998400425519172     
   556.74774832605215     
  -392.62546076870785     
  -835.95744443391106     
  -5.4104376427016900     
   554.76894682012551     
  -398.89514160196211     
  -838.78850077922266     
  -4.0260214763566813     
   552.75874382772599     
  -405.18605535780637     
  -841.69129092768549     
  -2.6466701810598026     
   550.71703183923216     
  -411.49874003976390     
  -844.66702888428563     
  -1.2724626665092653     
   548.64370063224169     
  -417.83374275639619     
  -847.71702504272741     
   9.6521878600566186E-002
   546.53863722424023     
  -424.19162044421648     
  -850.84256240408274     
   1.4602039796183841     
   544.40172582397406     
  -430.57293966224728     
  -854.04502209876910     
   2.8185038688519310     
   542.23284778149844     
  -436.97827732798794     
  -857.32576088295514     
   4.1713414783573945     
   540.03188153684198     
  -443.40822053461022     
  -860.68623548940889     
   5.5186364325986998     
   537.79870256725349     
  -449.86336730078062     
  -864.12788111178133     
   6.8603080409730923     
   535.53318333297875     
  -456.34432640911916     
  -867.65223570299247     
   8.1962752901992708     
   533.23519322151367     
  -462.85171817689150     
  -871.26081800940062     
   9.5264568365641988     
   530.90459849029151     
  -469.38617431196212     
  -874.95525264866546     
   10.850770998024627     
   528.54126220774458     
  -475.94833870682697     
  -878.73714824072772     
   12.169135746159160     
   526.14504419268087     
  -482.53886731863258     
  -882.60822130135523     
   13.481468697966635     
   523.71580095193838     
  -489.15842897839264     
  -886.57017779437638     
   14.787687107506368     
   521.25338561621277     
  -495.80770531185055     
  -890.62482863581261     
   16.087707857375726     
   518.75764787411663     
  -502.48739152661904     
  -894.77399533388598     
   17.381447450020271     
   516.22843390407104     
  -509.19819649162304     
  -899.01957021937926     
   18.668821998871621     
   513.66558630467125     
  -515.94084326826851     
  -903.36351502740729     
   19.949747219307923     
   511.06894402242324     
  -522.71606963097395     
  -907.80781140038198     
   21.224138419431764     
   508.43834227780451     
  -529.52462821647691     
  -912.35455145260528     
   22.491910490660029     
   505.77361248888246     
  -536.36728735237136     
  -917.00583388345808     
   23.752977898120157     
   503.07458219273525     
  -543.24483110649749     
  -921.76387876895353     
   25.007254670846947     
   500.34107496447587     
  -550.15806019726449     
  -926.63091496906554     
   26.254654391773887     
   497.57291033383382     
  -557.10779205953258     
  -931.60929738487255     
   27.495090187512801     
   494.76990369921026     
  -564.09486178991904     
  -936.70139632113319     
   28.728474717915351     
   491.93186623907957     
  -571.12012226232764     
  -941.90971094101053     
   29.954720165409650     
   489.05860482068783     
  -578.18444509438507     
  -947.23676367876897     
   31.173738224105126     
   486.14992190589686     
  -585.28872082197609     
  -952.68520812936447     
   32.385440088658328     
   483.20561545413466     
  -592.43385988294608     
  -958.25773074872188     
   33.589736442892381     
   480.22547882226831     
  -599.62079286356175     
  -963.95715200176039     
   34.786537448162129     
   477.20930066135054     
  -606.85047150357468     
  -969.78633328976719     
   35.975752731457177     
   474.15686481008339     
  -614.12386900324816     
  -975.74827589129234     
   37.157291373234280     
   471.06795018489424     
  -621.44198107243267     
  -981.84602981760929     
   38.331061894970624     
   467.94233066647297     
  -628.80582629606488     
  -988.08279031298810     
   39.496972246428832     
   464.77977498267433     
  -636.21644722341216     
  -994.46181066189160     
   40.654929792624607     
   461.58004658760728     
  -643.67491080337652     
  -1000.9864975544006     
   41.804841300487055     
   458.34290353676130     
  -651.18230953503439     
  -1007.6603205076702     
   42.946612925201883     
   455.06809835807655     
  -658.73976193884209     
  -1014.4869157242613     
   44.080150196226874     
   451.75537791871255     
  -666.34841380677392     
  -1021.4699887742305     
   45.205358002968815     
   448.40448328738910     
  -674.00943872258085     
  -1028.6134175373481     
   46.322140580110599     
   445.01514959219747     
  -681.72403935411080     
  -1035.9211748317982     
   47.430401492576749     
   441.58710587339891     
  -689.49344816534904     
  -1043.3973821821482     
   48.530043620125142     
   438.12007493165612     
  -697.31892853171530     
  -1051.0463162352264     
   49.620969141552244     
   434.61377317056821     
  -705.20177590347942     
  -1058.8723645038367     
   50.703079518498598     
   431.06791043421629     
  -713.14331863725829     
  -1066.8801144563645     
   51.776275478840844     
   427.48218983888404     
  -721.14491949568094     
  -1075.0742621496536     
   52.840456999655885     
   423.85630759899021     
  -729.20797646180347     
  -1083.4597212463227     
   53.895523289742307     
   420.18995284690794     
  -737.33392437115072     
  -1092.0415258483533     
   54.941372771683440     
   416.48280744644245     
  -745.52423581501353     
  -1100.8249430186659     
   55.977903063435946     
   412.73454579968586     
  -753.78042288765346     
  -1109.8153757355674     
   57.005010959426890     
   408.94483464695247     
  -762.10403820567035     
  -1119.0184740024063     
   58.022592411141808     
   405.11333285953663     
  -770.49667676068816     
  -1128.4400421726070     
   59.030542507185260     
   401.23969122494236     
  -778.95997707698302     
  -1138.0861477491424     
   60.028755452794805     
   397.32355222428725     
  -787.49562318510129     
  -1147.9630326804870     
   61.017124548788253     
   393.36454980149887     
  -796.10534593020520     
  -1158.0772185810040     
   61.995542169923375     
   389.36230912399952     
  -804.79092506956249     
  -1168.4354250623940     
   62.963899742648195     
   385.31644633443170     
  -813.55419075753071     
  -1179.0446702541683     
   63.922087722219047     
   381.22656829307687     
  -822.39702578443678     
  -1189.9121935869923     
   64.869995569162583     
   377.09227231052483     
  -831.32136723633948     
  -1201.0455592943829     
   65.807511725056784     
   372.91314587010646     
  -840.32920893104711     
  -1212.4525712869802     
   66.734523587604826     
   368.68876633973952     
  -849.42260321569961     
  -1224.1413917211537     
   67.650917484974812     
   364.41870067256633     
  -858.60366365360812     
  -1236.1204494534545     
   68.556578649376391     
   360.10250509587092     
  -867.87456702450925     
  -1248.3985529686645     
   69.451391189844756     
   355.73972478788033     
  -877.23755617177403     
  -1260.9848197216643     
   70.335238064200595     
   351.32989354165159     
  -886.69494231968679     
  -1273.8887703110365     
   71.208001050153172     
   346.87253341560989     
  -896.24910809701930     
  -1287.1202800429548     
   72.069560715512196     
   342.36715436987407     
  -905.90251019734126     
  -1300.6896407826544     
   72.919796387472530     
   337.81325388812263     
  -915.65768250321139     
  -1314.6075723517295     
   73.758586120933856     
   333.21031658362506     
  -925.51723929584909     
  -1328.8852205907835     
   74.585806665815767     
   328.55781378925963     
  -935.48387845028026     
  -1343.5342179946306     
   75.401333433326428     
   323.85520313042093     
  -945.56038508523977     
  -1358.5666666317052     
   76.205040461141550     
   319.10192807999528     
  -955.74963508497785     
  -1373.9952034377732     
   76.996800377447187     
   314.29741749450602     
  -966.05459911076082     
  -1389.8329817823558     
   77.776484363798687     
   309.44108513054368     
  -976.47834647412878     
  -1406.0937554738830     
   78.543962116744638     
   304.53232914025801     
  -987.02404964018274     
  -1422.7918364817367     
   79.299101808162604     
   299.57053154512295     
  -997.69498841379595     
  -1439.9422151905208     
   80.041770044250697     
   294.55505768651926     
  -1008.4945550277246     
  -1457.5604935211804     
   80.771831823115377     
   289.48525565212702     
  -1019.4262587291337     
  -1475.6630255295336     
   81.489150490893849     
   284.36045567675279     
  -1030.4937314206049     
  -1494.2668519153012     
   82.193587696344807     
   279.17996951617619     
  -1041.7007328099701     
  -1513.3898392621954     
   82.885003343838932     
   273.94308979264031     
  -1053.0511566044363     
  -1533.0506286148066     
   83.563255544675698     
   268.64908931033148     
  -1064.5490363190474     
  -1553.2687735758932     
   84.228200566649932     
   263.29722033923179     
  -1076.1985521208665     
  -1574.0646973394269     
   84.879692781786375     
   257.88671386555222     
  -1088.0040373509125     
  -1595.4598329075566     
   85.517584612156909     
   252.41677880693078     
  -1099.9699860977189     
  -1617.4765993698738     
   86.141726473689275     
   246.88660119020386     
  -1112.1010605929932     
  -1640.1385305632298     
   86.751966717871525     
   241.29534328979096     
  -1124.4020995722171     
  -1663.4702734166083     
   87.348151571250668     
   235.64214272430317     
  -1136.8781266228420     
  -1687.4977213112647     
   87.930125072618125     
   229.92611150891449     
  -1149.5343595326763     
  -1712.2480202029978     
   88.497729007768029     
   224.14633506087219     
  -1162.3762196841990     
  -1737.7497102909417     
   89.050802841707949     
   218.30187115538337     
  -1175.4093425113808     
  -1764.0327527500096     
   89.589183648193938     
   212.39174882871251     
  -1188.6395881570056     
  -1791.1286552430324     
   90.112706036454512     
   206.41496722564153     
  -1202.0730530713286     
  -1819.0705633683526     
   90.621202074959356     
   200.37049438722187     
  -1215.7160822965911     
  -1847.8933336368327     
   91.114501212079730     
   194.25726597573308     
  -1229.5752822988675     
  -1877.6336954557282     
   91.592430193478194     
   188.07418393244907     
  -1243.6575350147853     
  -1908.3303080387864     
   92.054812976054421     
   181.82011506409930     
  -1257.9700123250764     
  -1940.0239506953953     
   92.501470638263399     
   175.49388955339850     
  -1272.5201919552917     
  -1972.7576006059508     
   92.932221286609675     
   169.09429938861052     
  -1287.3158739598366     
  -2006.5766327732235     
   93.346879958109056     
   162.62009670694698     
  -1302.3651987056355     
  -2041.5289344819696     
   93.745258518494921     
   156.06999204589712     
  -1317.6766657142507     
  -2077.6651182504552     
   94.127165555931469     
   149.44265249635882     
  -1333.2591541011286     
  -2115.0386655080833     
   94.492406269980094     
   142.73669975087475     
  -1349.1219440924397     
  -2153.7061719584021     
   94.840782355547759     
   135.95070803968846     
  -1365.2747403821272     
  -2193.7275212057734     
   95.172091881527081     
   129.08320194675505     
  -1381.7276967911710     
  -2235.1661583271402     
   95.486129163817793     
   122.13265409733073     
  -1398.4914429786243     
  -2278.0893121816844     
   95.782684632397007     
   115.09748270783403     
  -1415.5771128199872     
  -2322.5683022532435     
   96.061544692081739     
   107.97604898806701     
  -1432.9963750868862     
  -2368.6788102721630     
   96.322491576601209     
   100.76665438493980     
  -1450.7614661639277     
  -2416.5012339769705     
   96.565303195568248     
   93.467537655983250     
  -1468.8852254187548     
  -2466.1210181766705     
   96.789752973908435     
   86.076871759798493     
  -1487.3811330550802     
  -2517.6290649599505     
   96.995609683272193     
   78.592760549555251     
  -1506.2633510422793     
  -2571.1221341230926     
   97.182637264918725     
   71.013235254328876     
  -1525.5467670482030     
  -2626.7033271097366     
   97.350594643521006     
   63.336250731704709     
  -1545.2470420015256     
  -2684.4825648822571     
   97.499235531297685     
   55.559681473605359     
  -1565.3806612381431     
  -2744.5771707758145     
   97.628308221830665     
   47.681317345462773     
  -1585.9649900189611     
  -2807.1124420056694     
   97.737555372874795     
   39.698859037080531     
  -1607.0183333340033     
  -2872.2223376567190     
   97.826713777410134     
   31.609913201579261     
  -1628.5600008664292     
  -2940.0501959909607     
   97.895514122124354     
   23.411987256072461     
  -1650.6103773363609     
  -3010.7495310122190     
   97.943680732444761     
   15.102483815683986     
  -1673.1909988189532     
  -3084.4849218615514     
   97.970931303164448     
   6.6786947293044943     
  -1696.3246357329142     
  -3161.4329803724736     
   97.976976613624061     
  -1.8622053177422586     
  -1720.0353830857084     
  -3241.7834202169852     
   97.961520226319479     
  -10.523165672299683     
  -1744.3487587373352     
  -3325.7402451531702     
   97.924258167705290     
  -19.307267095583185     
  -1769.2918105759845     
  -3413.5230661739843     
   97.864878589852324     
  -28.217729705953680     
  -1794.8932335722889     
  -3505.3685427190530     
   97.783061411494131     
  -37.257921533991315     
  -1821.1834976426824     
  -3601.5320148478936     
   97.678477936861157     
  -46.431367747482930     
  -1848.1949877540410     
  -3702.2892888253009     
   97.550790450548845     
  -55.741760610418822     
  -1875.9621574202315     
  -3807.9386430130753     
   97.399651786497628     
  -65.192970247076275     
  -1904.5216972428288     
  -3918.8030652430830     
   97.224704868974271     
  -74.789056290763952     
  -1933.9127202321527     
  -4035.2327445791566     
   97.025582223234281     
  -84.534280505885363     
  -1964.1769658164958     
  -4157.6078736119089     
   96.801905453310184     
  -94.433120482598298     
  -1995.3590248685857     
  -4286.3417837641464     
   96.553284684107894     
  -104.49028451538658     
  -2027.5065882468161     
  -4421.8844806842644     
   96.279317964697867     
  -114.71072779063373     
  -2060.6707218519487     
  -4564.7266006777108     
   95.979590629356579     
  -125.09967002365596     
  -2094.9061713570309     
  -4715.4039272534465     
   95.653674612540087     
  -135.66261470407736     
  -2130.2717008114328     
  -4874.5024216927177     
   95.301127713549491     
  -146.40537012854102     
  -2166.8304689741271     
  -5042.6640264279031     
   94.921492806171628     
  -157.33407242390746     
  -2204.6504491723372     
  -5220.5931424359933     
   94.514296988036691     
  -168.45521079118956     
  -2243.8048977406065     
  -5409.0641255702058     
   94.079050663820865     
  -179.77565523224732     
  -2284.3728786823840     
  -5608.9297349147100     
   93.615246555721384     
  -191.30268705818864     
  -2326.4398516942433     
  -5821.1308911003798     
   93.122358633832661     
  -203.04403252086772     
  -2370.0983333774952     
  -6046.7078120552706     
   92.599840958137307     
  -215.00789995923151     
  -2415.4486419679110     
  -6286.8128554548066     
   92.047126422776074     
  -227.20302091011058     
  -2462.5997383838212     
  -6542.7253553245318     
   91.463625392052208     
  -239.63869570244233     
  -2511.6701785487562     
  -6815.8687257250313     
   90.848724216231346     
  -252.32484413379316     
  -2562.7891939916926     
  -7107.8304311571810     
   90.201783613583913     
  -265.27206192433613     
  -2616.0979222253727     
  -7420.3851094727033     
   89.522136903241844     
  -278.49168375626533     
  -2671.7508105464167     
  -7755.5217418810598     
   88.809088071258032     
  -291.99585384165800     
  -2729.9172236105260     
  -8115.4753728225296     
   88.061909649703637     
  -305.79760512295076     
  -2790.7832889066940     
  -8502.7645957495533     
   87.279840385643766     
  -319.91094840365486     
  -2854.5540233748170     
  -8920.2357016507085     
   86.462082673305716     
  -334.35097293993459     
  -2921.4557911371958     
  -9371.1152201104705     
   85.607799718585937     
  -349.13396030599796     
  -2991.7391552880263     
  -9859.0723572878069     
   84.716112400094829     
  -364.27751368913692     
  -3065.6821979676829     
  -10388.293907442299     
   83.786095785042363     
  -379.80070518974026     
  -3143.5944022735021     
  -10963.574152754569     
   82.816775251207687     
  -395.72424421647156     
  -3225.8212084191596     
  -11590.423702009508     
   81.807122157743521     
  -412.07067070298041     
  -3312.7493861842331     
  -12275.201508175258     
   80.756048997298876     
  -428.86457766217950     
  -3404.8133974955454     
  -13025.276362969062     
   79.662403949465883     
  -446.13286858146330     
  -3502.5029702178153     
  -13849.225089867945     
   78.524964740306359     
  -463.90505640298704     
  -3606.3721583918232     
  -14757.077835212136     
   77.342431693967740     
  -482.21361240435681     
  -3717.0502421559167     
  -15760.623093364002     
   76.113419839207566     
  -501.09437529813653     
  -3835.2549153561440     
  -16873.790229431663     
   74.836449904768884     
  -520.58703344171954     
  -3961.8083420768844     
  -18113.132237139711     
   73.509938001335428     
  -540.73569638154993     
  -4097.6568338554298     
  -19498.440417999431     
   72.132183742038393     
  -561.58957630866507     
  -4243.8951369904280     
  -21053.533195362790     
   70.701356495204394     
  -583.20380574102978     
  -4401.7966359556458     
  -22807.278232377608     
   69.215479388154748     
  -605.64042538766455     
  -4572.8512226984749     
  -24794.929563866546     
   67.672410583769249     
  -628.96958643048004     
  -4758.8131944274774     
  -27059.895729295691     
   66.069821224357142     
  -653.27102544754121     
  -4961.7624123971909     
  -29656.105241495832     
   64.405169269016369     
  -678.63588948280574     
  -5184.1832017084153     
  -32651.209646556494     
   62.675668225147987     
  -705.16901567222021     
  -5429.0672740575837     
  -36130.985028868039     
   60.878249468863459     
  -732.99180801180000     
  -5700.0496617741001     
  -40205.455281408686     
   59.009516428209139     
  -762.24590860719627     
  -6001.5905763846586     
  -45017.610425774874     
   57.065688315425795     
  -793.09794168460360     
  -6339.2226545779777     
  -50755.827596191913     
   55.042530259817028     
  -825.74572672492138     
  -6719.8913615494093     
  -57672.748969597465     
   52.935265485292341     
  -860.42654757584921     
  -7152.4369788214008     
  -66111.483990208173     
   50.738463393297785     
  -897.42832279477182     
  -7648.2731087479515     
  -76554.427169261413     
   48.445894716456607     
  -937.10508384793616     
  -8222.4313125174249     
  -89669.401365651443     
   46.050340726737247     
  -979.89854168612828     
  -8894.9518227597964     
  -106503.93950997831     
   43.543336799574774     
  -1026.3702496657404     
  -9693.7313690846531     
  -128369.17446273784     
   40.914819586002722     
  -1077.2458285323389     
  -10656.500177555165     
  -158326.53232445772     
   38.152628036494519     
  -1133.4969519011997     
  -11843.949169988626     
  -197549.79619731224     
   35.241774258863572     
  -1196.4207564298410     
  -13325.572641468436     
  -262569.21859037696     
   32.163334894739243     
  -1267.9717924857546     
  -15294.841780896310     
  -328459.33369354869     
   28.892680475305365     
  -1350.6046138969882     
  -17758.286783597872     
  -557789.63943188195     
   25.396464185049201     
  -1449.8546035543279     
  -21941.709079337081     
  -488663.49271655804     
   21.627056627343912     
  -1568.7255894394461     
  -25606.685274711192     
  -2189380.6843271782     
   17.510991797585639     
  -1737.8099036441415     
  -42027.040407165405     
   1058448.7502956027     
   12.920336297653973     
  -1928.0991916119224     
  -34088.674779948553     
  -19946101.517458849     
   7.5753762650390515     
  -2472.5319689640396     
  -183684.43616089338     
  -15745191.463908143     
   0.0000000000000000     
  -3686.1764897167523     
  -301773.37214020197     
  -15745191.463908143     
   77.333333333333329     
   176655.23341593766     
  -45841458518.676453     
   11009239230732272.     
   77.475156347461322     
   118000.03407078158     
  -12813740826.479639     
   13353266159244816.     
   77.484681834101337     
   116179.72305337810     
  -9553567995.4772606     
   811383913576100.38     
   77.494832883304340     
   114517.03693974705     
  -9339348539.7230797     
   3196440136796771.5     
   77.505649402901980     
   112826.27370383716     
  -8426752680.5513420     
   2118195516746745.2     
   77.517173748900575     
   111159.13151949052     
  -7772783377.7349014     
   1941205314240971.0     
   77.529450867436410     
   109501.21796734551     
  -7124683125.8143644     
   1614885279989942.5     
   77.542528444255979     
   107856.53979724160     
  -6541651927.5790806     
   1379547595964651.2     
   77.556457062057447     
   106223.98155625982     
  -6003052103.0341797     
   1169653929222421.0     
   77.571290366038625     
   104603.85377728565     
  -5509234800.2408142     
   993728529745314.12     
   77.587085238005315     
   102996.07000818060     
  -5055548069.3116798     
   843726008582489.62     
   77.603901979402494     
   101400.65431502672     
  -4638996134.5831356     
   716448724296374.88     
   77.621804503637776     
   99817.599996057717     
  -4256495435.7693882     
   608312603591251.50     
   77.640860538073809     
   98246.908914585947     
  -3905296384.5401926     
   516478122784592.56     
   77.661141836072119     
   96688.580549465798     
  -3582849749.1528978     
   438483167570637.31     
   77.682724399475958     
   95142.615043198792     
  -3286818030.9497328     
   372247252709530.06     
   77.705688711923088     
   93609.012353010432     
  -3015051343.5204711     
   315999758136254.62     
   77.730119983382380     
   92087.772487659910     
  -2765574138.4946828     
   268236879824537.41     
   77.756108406308499     
   90578.895441169865     
  -2536570697.3279009     
   227680754916472.97     
   77.783749423808089     
   89082.381211193395     
  -2326372376.3984318     
   193245730010052.84     
   77.813144010208077     
   87598.229794102881     
  -2133445725.0059967     
   164009448561059.84     
   77.844398964411269     
   86126.441186203840     
  -1956381595.6010323     
   139188333790377.14     
   77.877627216416570     
   84667.015383297941     
  -1793885116.2253900     
   118116732476851.00     
   77.912948147370642     
   83219.952380846094     
  -1644766472.6646514     
   100229194922982.91     
   77.950487923503687     
   81785.252173889021     
  -1507932428.6931040     
   85045411181399.297     
   77.990379844284661     
   80362.914756888757     
  -1382378529.2393165     
   72157411661298.703     
   78.032764705109557     
   78952.940123866050     
  -1267181927.7518251     
   61218685474808.422     
   78.077791174810812     
   77555.328268245139     
  -1161494793.8779020     
   51934938244777.469     
   78.125616188244393     
   76170.079182766465     
  -1064538246.8852692     
   44056232914053.203     
   78.176405354175742     
   74797.192859526971     
  -975596781.57427883     
   37370316104584.742     
   78.230333378642584     
   73436.669289804806     
  -894013138.94893336     
   31696943750551.191     
   78.287584503924748     
   72088.508464150771     
  -819183593.00035238     
   26883062345500.430     
   78.348352963194230     
   70752.710372057743     
  -750553614.91951680     
   22798713211398.969     
   78.412843450855519     
   69429.275002118680     
  -687613887.66484904     
   19333553212373.078     
   78.481271608513367     
   68118.202341837226     
  -629896641.82391882     
   16393899050366.453     
   78.553864526422927     
   66819.492377500035     
  -576972286.36036170     
   13900215874924.393     
   78.630861260185213     
   65533.145094072061     
  -528446311.78445125     
   11784984277258.162     
   78.712513362346854     
   64259.160475133103     
  -483956442.59333527     
   9990887974609.2051     
   78.799085428447697     
   62997.538502702955     
  -443170020.36355186     
   8469274836820.1396     
   78.890855656929901     
   61748.279157062847     
  -405781597.32416952     
   7178849280377.8594     
   78.988116422179601     
   60511.382416701243     
  -371510725.15287435     
   6084561987059.2295     
   79.091174859811957     
   59286.848257999751     
  -340099921.96697527     
   5156666763346.4014     
   79.200353463135002     
   58074.676655189665     
  -311312803.90451878     
   4369919590980.6641     
   79.315990689533123     
   56874.867580050450     
  -284932367.98621458     
   3702898522385.1450     
   79.438441575296395     
   55687.421001702991     
  -260759413.60784900     
   3137426022996.1387     
   79.568078357187645     
   54512.336886422418     
  -238611092.23512071     
   2658078575529.7466     
   79.705291098779753     
   53349.615197292078     
  -218319574.25776997     
   2251770205515.7988     
   79.850488319313868     
   52199.255893955626     
  -199730824.08436891     
   1907398920087.6021     
   80.004097622519581     
   51061.258932311299     
  -182703474.41225916     
   1615546497485.1697     
   80.166566322501254     
   49935.624264151149     
  -167107791.93541223     
   1368223649564.6262     
   80.338362063426615     
   48822.351836775684     
  -152824726.84385547     
   1158653654903.3257     
   80.519973429354934     
   47721.441592601150     
  -139745039.62752670     
   981088716253.83545     
   80.711910540107212     
   46632.893468706352     
  -127768498.68469778     
   830654057927.93945     
   80.914705628611216     
   45556.707396358281     
  -116803143.24493685     
   703215615953.69165     
   81.128913594643819     
   44492.883300443566     
  -106764606.12615073     
   595267729478.03235     
   81.355112529343657     
   43441.421098939180     
  -97575491.642664224     
   503837832934.69012     
   81.593904204272377     
   42402.320702248944     
  -89164804.116297409     
   426405572375.46075     
   81.845914518162900     
   41375.582012523708     
  -81467422.919107482     
   360834168040.64337     
   82.111793893804858     
   40361.204922918892     
  -74423620.292616755     
   305312174134.81689     
   82.392217616777671     
   39359.189316766751     
  -67978618.460260093     
   258304062313.69019     
   82.687886106949108     
   38369.535066699529     
  -62082182.858937040     
   218508295019.62589     
   82.999525112808612     
   37392.242033672992     
  -56688248.565173842     
   184821756379.25162     
   83.327885817797579     
   36427.310065907099     
  -51754577.209943429     
   156309577334.18195     
   83.673744846831994     
   35474.738997745648     
  -47242441.925081909     
   132179539712.52396     
   84.037904160182677     
   34534.528648394626     
  -43116338.033444226     
   111760365184.89767     
   84.421190820784332     
   33606.678820562825     
  -39343717.397172183     
   94483300862.767319     
   84.824456619884202     
   32691.189298971829     
  -35894744.502684087     
   79866502183.916229     
   85.248577544713115     
   31788.059848740755     
  -32742072.510536842     
   67501788740.094398     
   85.694453070565615     
   30897.290213618464     
  -29860637.654057302     
   57043413723.806183     
   86.163005258310079     
   30018.880114066924     
  -27227470.483378358     
   48198541002.685738     
   86.655177636916164     
   29152.829245171462     
  -24821522.595897116     
   40719171312.538635     
   87.171933849083587     
   28299.137274360033     
  -22623507.578529980     
   34395297049.278992     
   87.714256036488194     
   27457.803838931450     
  -20615755.015730903     
   29049099554.043320     
   88.283142939527124     
   26628.828543352141     
  -18782076.488004629     
   24530030196.384163     
   88.879607684751903     
   25812.210956322207     
  -17107642.590229329     
   20710641185.620193     
   89.504675231428223     
   25007.950607578390     
  -15578870.064515702     
   17483051959.164429     
   90.159379446863070     
   24216.046984414555     
  -14183318.226557275     
   14755954630.822826     
   90.844759778299121     
   23436.499527894073     
  -12909593.921298344     
   12452076355.562710     
   91.561857487306156     
   22669.307628732375     
  -11747264.315134449     
   10506029172.547432     
   92.311711410708298     
   21914.470622807312     
  -10686776.879645707     
   8862488241.9198685     
   93.095353210192940     
   21171.987786283938     
  -9719385.9811092447     
   7474648501.5755978     
   93.913802070866836     
   20441.858330304352     
  -8837085.5329967700     
   6302917281.0331564     
   94.768058807180637     
   19724.081395210374     
  -8032547.2157409862     
   5313806915.5502882     
   95.659099332858560     
   19018.656044260668     
  -7299063.8062881147     
   4478996834.5016212     
   96.587867449775985     
   18325.581256792884     
  -6630497.1993691325     
   3774539282.0507240     
   97.555266909156728     
   17644.855920802194     
  -6021230.7336531952     
   3180186704.5185075     
   98.562152697055566     
   16976.478824795271     
  -5466125.4728474775     
   2678822310.3541617     
   99.609321494894459     
   16320.448649224458     
  -4960480.1051065726     
   2255977752.3676486     
   100.69750126488719     
   15676.763956027093     
  -4499994.2034384394     
   1899425538.8012972     
   101.82733990957664     
   15045.423181710516     
  -4080734.4265106348     
   1598831665.4766996     
   102.99939295449114     
   14426.424612494729     
  -3699103.9346939377     
   1345469469.4718845     
   104.21411020318213     
   13819.766424633865     
  -3351812.8988880590     
   1131951385.6228065     
   105.47182131472246     
   13225.446466663536     
  -3035856.6845898652     
   952088614.39888585     
   106.77272025522770     
   12643.463038763826     
  -2748477.1097741607     
   800484571.57503891     
   108.11684857722631     
   12073.811793160316     
  -2487194.2672618441     
   673146977.30861080     
   109.50407748388095     
   11516.497695581371     
  -2249593.8350088787     
   564830049.39122629     
   110.93408863929726     
   10971.488477124116     
  -2034000.9024507094     
   477334627.69201618     
   112.40635369161907     
   10438.895351731149     
  -1836976.9316755075     
   391490690.01277059     
   113.92011248248104     
   9918.2709414058045     
  -1662235.0671913642     
   359845489.65146846     
   115.47434992488526     
   9411.3362863401035     
  -1488546.5968791281     
   198460691.54711604     
   117.06777154191801     
   8911.3880036185728     
  -1384958.7449813476     
   510403514.92196673     
   118.69877767118908     
   8444.4446954881332     
  -1096869.2757494426     
   89896277.455345780     
   134.35908577171517     
   4645.6535190286540     
  -422647.19483434921     
   22025666.209485840     
   143.67582563609534     
   2945.3987862847675     
  -257454.69826320541     
   12741855.932444327     
   149.62932223660667     
   1897.0350937020717     
  -161890.77876987297     
   6322116.0267121727     
   153.45887566646752     
   1206.1208753535602     
  -114474.90856953165     
   4130581.1618992789     
   155.82325000694652     
   711.19472929151357     
  -83495.549855287070     
   2689927.9362621051     
   157.12141976758386     
   344.15312881999239     
  -63321.090333321263     
   1905754.6393749022     
   157.61582319129081     
   63.280576641665618     
  -49027.930538009503     
   1387585.0032883245     
   157.48928108270880     
  -155.84185723672573     
  -38621.043013347073     
   1046866.9336777433     
   156.87465221662228     
  -329.31831729700355     
  -30769.541010763991     
   808245.80320878781     
   155.87167563273763     
  -468.01141354065868     
  -24707.697486698089     
   637125.99056300195     
   154.55717908319667     
  -579.60378865109283     
  -19929.252557475575     
   510632.31409684551     
   152.99159041299248     
  -669.67569554915485     
  -16099.510201749230     
   415104.60171682207     
   151.22326524476048     
  -742.39003527571060     
  -12986.225688873063     
   341524.91424724716     
   149.29146257280087     
  -800.91757157793995     
  -10424.788832018712     
   283910.08875550353     
   147.22844980879270     
  -847.71820157386787     
  -8295.4631663524342     
   238136.52929969280     
   145.06102854333864     
  -884.73045748126083     
  -6509.4391966047369     
   201306.54166769830     
   142.81166381937027     
  -913.50315580801509     
  -4999.6401340970024     
   171337.70798829268     
   140.49933533069944     
  -935.28877445371972     
  -3714.6073241848062     
   146706.68229527120     
   138.14018939069985     
  -951.11106078160742     
  -2614.3072069702716     
   126280.43286127519     
   135.74804545046572     
  -961.81483870030979     
  -1667.2039605107093     
   109203.83822723707     
   133.33479463893406     
  -968.10328653610270     
  -848.17517380643073     
   94822.898228355814     
   130.91071693554233     
  -970.56623306335314     
  -137.00343709376145     
   82631.396647150497     
   128.48473619697472     
  -969.70191156168789     
   482.73203775986610     
   72233.199570120443     
   126.06462713704978     
  -965.93387888094878     
   1024.4810345357698     
   63315.204138561254     
   123.65718474637792     
  -959.62431363067196     
   1499.3450655749798     
   55627.654817481511     
   121.26836405106761     
  -951.08456977496928     
   1916.5524767060915     
   48969.636982053999     
   118.90339623018744     
  -940.58362669802523     
   2283.8247540714965     
   43178.259465478703     
   116.56688572845948     
  -928.35491056269018     
   2607.6617000625856     
   38120.499903353550     
   114.26289197048914     
  -914.60184268918931     
   2893.5654493377374     
   33686.995207232088     
   111.99499850712463     
  -899.50238428236503     
   3146.2179133919781     
   29787.268780532278     
   109.76637183445212     
  -883.21278342577011     
   3369.6224292459706     
   26346.029954107849     
   107.57981167278851     
  -865.87068321790071     
   3567.2176539017796     
   23300.281331112343     
   105.43779414197644     
  -847.59771467343342     
   3741.9697638851221     
   20597.040360255691     
   103.34250899507278     
  -828.50167134725314     
   3896.4475665870395     
   18191.531879091766     
   101.29589185668142     
  -808.67834229158495     
   4032.8840556802279     
   16045.744589829232     
   99.299652241059675     
  -788.21306430212451     
   4153.2271401039470     
   14127.270892928469     
   97.355297988537714     
  -767.18204227236231     
   4259.1816718009104     
   12408.368896188666     
   95.464156649069565     
  -745.65347699655422     
   4352.2444385223262     
   10865.199735335036     
   93.627394253064807     
  -723.68853230890500     
   4433.7334365373390     
   9477.2041673236781     
   91.846031837586025     
  -701.34216754808119     
   4504.8124677922660     
   8226.5903876328521     
   90.120960037114330     
  -678.66385663935171     
   4566.5118956995120     
   7097.9112369229306     
   88.452951999727148     
  -655.69821132516176     
   4619.7462299764338     
   6077.7135769716497     
   86.842674849626235     
  -632.48552304571137     
   4665.3290818037221     
   5154.2462810102688     
   85.290699883871369     
  -609.06223551892379     
   4703.9859289112992     
   4317.2159987619998     
   83.797511663629734     
  -585.46135807439055     
   4736.3650489020138     
   3557.5821293622703     
   82.363516137220174     
  -561.71282816495500     
   4763.0469148722304     
   2867.3839832417771     
   80.989047912900475     
  -537.84383014090804     
   4784.5522947465442     
   2239.5946415910639     
   79.674376783056644     
  -513.87907626764547     
   4801.3492545584768     
   1667.9968934025949     
   78.419713587679979     
  -489.84105505310180     
   4813.8592312589963     
   1147.0776003025085     
   77.225215493330097     
  -465.75025119180111     
   4822.4623132612651     
   671.93748295167040     
   76.090990753831647     
  -441.62534079768943     
   4827.5018443834033     
   238.21379266410057     
   75.017103010455330     
  -417.48336506715992     
   4829.2884478283831     
  -157.98609763578483     
   74.003575182053581     
  -393.33988506734869     
   4828.1035520961150     
  -520.14194298917528     
   73.050392989367950     
  -369.20911996829909     
   4824.2024875236966     
  -851.37007952744091     
   72.157508152336732     
  -345.10407071967177     
   4817.8172119272404     
  -1154.4662568682843     
   71.324841294576842     
  -321.03663090235204     
   4809.1587150007290     
  -1431.9428387368121     
   70.552284585182861     
  -297.01768625557474     
   4798.4191437102027     
  -1686.0611880248127     
   69.839704144486049     
  -273.05720418429917     
   4785.7736848000168     
  -1918.8599026057984     
   69.186942237369323     
  -249.16431438347291     
   4771.3822355304728     
  -2132.1795326703959     
   68.593819275077507     
  -225.34738157205811     
   4755.3908890354451     
  -2327.6842132852812     
   68.060135644138001     
  -201.61407120587995     
   4737.9332574358050     
  -2506.8806791176007     
   67.585673378971663     
  -177.97140893143435     
   4719.1316523424230     
  -2671.1349775317080     
   67.170197692986193     
  -154.42583445055095     
   4699.0981400109358     
  -2821.6872280991965     
   66.813458381371944     
  -130.98325038602312     
   4677.9354858001916     
  -2959.6646198782737     
   66.515191107433452     
  -107.64906666864485     
   4655.7380011511041     
  -3086.0929548586655     
   66.275118583066615     
  -84.428240905792904     
   4632.5923039896643     
  -3201.9068449404558     
   66.092951652907615     
  -61.325315139187197     
   4608.5780026526108     
  -3307.9587852101549     
   65.968390290720208     
  -38.344449353147070     
   4583.7683117635352     
  -3405.0272148002446     
   65.901124515735631     
  -15.489452054606879     
   4558.2306076525329     
  -3493.8237052406262     
   65.890835235901548     
   7.2361917891825431     
   4532.0269298632284     
  -3574.9993577950559     
   65.937195024321184     
   29.829295200540052     
   4505.2144346797650     
  -3649.1505451872367     
   66.039868834562014     
   52.286945801216632     
   4477.8458055908613     
  -3716.8240151538125     
   66.198514659974762     
   74.606484378886819     
   4449.9696254772080     
  -3778.5215043417306     
   66.412784141682707     
   96.785485228066477     
   4421.6307141946445     
  -3834.7038322558515     
   66.682323129469211     
   118.82173810218492     
   4392.8704354527254     
  -3885.7946306982703     
   67.006772199405148     
   140.71323163012298     
   4363.7269757224885     
  -3932.1836438379214     
   67.385767131709287     
   162.45813806541346     
   4334.2355983937041     
  -3974.2297581970852     
   67.818939352022809     
   184.05479924941582     
   4304.4288752072262     
  -4012.2636825712980     
   68.305916338996354     
   205.50171368140374     
   4274.3368975879412     
  -4046.5904072761041     
   68.846322000834675     
   226.79752459920704     
   4243.9874695333701     
  -4077.4914088941350     
   69.439777023214006     
   247.94100898295690     
   4213.4062839666649     
  -4105.2266445462883     
   70.085899190779870     
   268.93106740320502     
   4182.6170841325675     
  -4130.0363727554177     
   70.784303684245387     
   289.76671464187871     
   4151.6418113369018     
  -4152.1427854113390     
   71.534603354939918     
   310.44707102133674     
   4120.5007404463167     
  -4171.7515132620938     
   72.336408978503655     
   330.97135438269470     
   4089.2126040968510     
  -4189.0529666109578     
   73.189329489283395     
   351.33887266005502     
   4057.7947068472686     
  -4204.2235839770874     
   74.092972196857829     
   371.54901700209183     
   4026.2630299674406     
  -4217.4269459978823     
   75.046942986004325     
   391.60125539669156     
   3994.6323278724567     
  -4228.8148042323846     
   76.050846501313941     
   411.49512675847450     
   3962.9162168407138     
  -4238.5280155303881     
   77.104286317565141     
   431.23023544238691     
   3931.1272567242358     
  -4246.6973946879953     
   78.206865096878843     
   450.80624614985771     
   3899.2770262640756     
  -4253.4444972694437     
   79.358184733597369     
   470.22287919685431     
   3867.3761925345548     
  -4258.8823312652021     
   80.557846487756407     
   489.47990611581565     
   3835.4345750500661     
  -4263.1160102236172     
   81.805451107952351     
   508.57714556587428     
   3803.4612049733887     
  -4266.2433573493181     
   83.100598944345663     
   527.51445952779090     
   3771.4643797932690     
  -4268.3554510313988     
   84.442890052484927     
   546.29174976205047     
   3739.4517139105337     
  -4269.5371258666419     
   85.831924288584403     
   564.90895451049312     
   3707.4301854665337     
  -4269.8674484773583     
   87.267301396840921     
   583.36604542316684     
   3675.4061796029537     
  -4269.4201249616490     
   88.748621089331905     
   601.66302469383868     
   3643.3855286657408     
  -4268.2639143935339     
   90.275483118997002     
   619.79992238877253     
   3611.3735493077893     
  -4266.4629659828242     
   91.847487346168265     
   637.77679395469931     
   3579.3750770629185     
  -4264.0771775155335     
   93.464233799080759     
   655.59371789293550     
   3547.3944982315516     
  -4261.1624737904967     
   95.125322728763393     
   673.25079358770972     
   3515.4357796781233     
  -4257.7711151223375     
   96.830354658681983     
   690.74813927769173     
   3483.5024963147052     
  -4253.9519411377987     
   98.578930429479101     
   708.08589016036899     
   3451.5978567561720     
  -4249.7506168810978     
   100.37065123913136     
   725.26419662008334     
   3419.7247271295637     
  -4245.2098614947281     
   102.20511867882205     
   742.28322257082812     
   3387.8856531683532     
  -4240.3696409926815     
   104.08193476480578     
   759.14314390590130     
   3356.0828808609081     
  -4235.2673759322861     
   106.00070196652317     
   775.84414704690710     
   3324.3183755414157     
  -4229.9381032977144     
   107.96102323120471     
   792.38642758517733     
   3292.5938397666832     
  -4224.4146461852288     
   109.96250200518735     
   808.77018900939481     
   3260.9107299202938     
  -4218.7277743577388     
   112.00474225215132     
   824.99564151322670     
   3229.2702716126114     
  -4212.9063176993404     
   114.08734846847075     
   841.06300087783291     
   3197.6734742298663     
  -4206.9773392886382     
   116.20992569585835     
   856.97248742387069     
   3166.1211441852015     
  -4200.9662134720165     
   118.37207953147210     
   872.72432502829406     
   3134.6138975841614     
  -4194.8967666349708     
   120.57341613564076     
   888.31874020184046     
   3103.1521718343993     
  -4188.7913761939635     
   122.81354223735407     
   903.75596122270883     
   3071.7362365129443     
  -4182.6710566535858     
   125.09206513765379     
   919.03621732296131     
   3040.3662035880425     
  -4176.5555686065873     
   127.40859271105286     
   934.15973792399018     
   3009.0420368234927     
  -4170.4634878487886     
   129.76273340510099     
   949.12675191771052     
   2977.7635606646272     
  -4164.4122937618667     
   132.15409623820733     
   963.93748699052560     
   2946.5304684614130     
  -4158.4184378161317     
   134.58229079582344     
   978.59216898712361     
   2915.3423301777921     
  -4152.4974112578966     
   137.04692722508281     
   993.09102131155146     
   2884.1985995933578     
  -4146.6638199489771     
   139.54761622798696     
   1007.4342643628943     
   2853.0986209437406     
  -4140.9314216838047     
   142.08396905322164     
   1021.6221150034564     
   2822.0416352811117     
  -4135.3132106727535     
   144.65559748668187     
   1035.6547860571618     
   2791.0267862010660     
  -4129.8214414510730     
   147.26211384077851     
   1049.5324858361400     
   2760.0531253901831     
  -4124.4677016160003     
   149.90313094259471     
   1063.2554176936856     
   2729.1196176280628     
  -4119.2629389411159     
   152.57826212095569     
   1076.8237796017208     
   2698.2251455860046     
  -4114.2175148310307     
   155.28712119247123     
   1090.2377637512477     
   2667.3685142247718     
  -4109.3412435127866     
   158.02932244660633     
   1103.4975561740557     
   2636.5484548984259     
  -4104.6434201020438     
   160.80448062983115     
   1116.6033363844210     
   2605.7636292476604     
  -4100.1328728746976     
   163.61221092889886     
   1129.5552770392928     
   2575.0126327011003     
  -4095.8179753164550     
   166.45212895329561     
   1142.3535436157613     
   2544.2939978862269     
  -4091.7066948076317     
   169.32385071690470     
   1154.9982941046646     
   2513.6061976751698     
  -4087.8066132481727     
   172.22699261892350     
   1167.4896787190421     
   2482.9476480758085     
  -4084.1249587921498     
   175.16117142406904     
   1179.8278396164437     
   2452.3167108848679     
  -4080.6686119192327     
   178.12600424210612     
   1192.0129106343945     
   2421.7116962954733     
  -4077.4441734530646     
   181.12110850672875     
   1204.0450170376196     
   2391.1308649945754     
  -4074.4579390024192     
   184.14610195382372     
   1215.9242752762361     
   2360.5724304520572     
  -4071.7159430742831     
   187.20060259914302     
   1227.6507927545638     
   2330.0345608790003     
  -4069.2239904623839     
   190.28422871541008     
   1239.2246676091377     
   2299.5153809505323     
  -4066.9876429411452     
   193.39659880888195     
   1250.6459884955852     
   2269.0129736284734     
  -4065.0122761881412     
   196.53733159538928     
   1261.9148343835491     
   2238.5253815570627     
  -4063.3030582109277     
   199.70604597587260     
   1273.0312743589930     
   2208.0506086204805     
  -4061.8650005453637     
   202.90236101143333     
   1283.9953674333351     
   2177.5866211163902     
  -4060.7029442028270     
   206.12589589791514     
   1294.8071623587132     
   2147.1313490348693     
  -4059.8215937853602     
   209.37626994003099     
   1305.4666974490042     
   2116.6826870814789     
  -4059.2255224076289     
   212.65310252504898     
   1315.9740004058665     
   2086.2384956634214     
  -4058.9191851972791     
   215.95601309604928     
   1326.3290881494611     
   2055.7966017744420     
  -4058.9069331307164     
   219.28462112476319     
   1336.5319666533371     
   2025.3547997759615     
  -4059.1930260426543     
   222.63854608400410     
   1346.5826307829786     
   1994.9108520806417     
  -4059.7816358762848     
   226.01740741969900     
   1356.4810641377092     
   1964.4624898115694     
  -4060.6768734224224     
   229.42082452252845     
   1366.2272388953904     
   1934.0074132609013     
  -4061.8827763375939     
   232.84841669918143     
   1375.8211156596385     
   1903.5432924383695     
  -4063.4033376099032     
   236.29980314323112     
   1385.2626433092503     
   1873.0677674062949     
  -4065.2425091777750     
   239.77460290563633     
   1394.5517588492346     
   1842.5784485874617     
  -4067.4042026449533     
   243.27243486487242     
   1403.6883872633723     
   1812.0729170676245     
  -4069.8923083049031     
   246.79291769669521     
   1412.6724413679297     
   1781.5487247553378     
  -4072.7107017821672     
   250.33566984354005     
   1421.5038216660480     
   1751.0033944919714     
  -4075.8632390076364     
   253.90030948355763     
   1430.1824162027765     
   1720.4344201994140     
  -4079.3537965797400     
   257.48645449928767     
   1438.7081004200875     
   1689.8392667250669     
  -4083.1862171040902     
   261.09372244597029     
   1447.0807370121422     
   1659.2153700967860     
  -4087.3644038061193     
   264.72173051949494     
   1455.3001757800548     
   1628.5601370682402     
  -4091.8922387835173     
   268.37009552398553     
   1463.3662534859188     
   1597.8709452773637     
  -4096.7736517467947     
   272.03843383902000     
   1471.2787937063354     
   1567.1451428892628     
  -4102.0125991084533     
   275.72636138648204     
   1479.0376066845483     
   1536.3800483959494     
  -4107.6130705954674     
   279.43349359704166     
   1486.6424891814545     
   1505.5729503664834     
  -4113.5791106163160     
   283.15944537626149     
   1494.0932243249629     
   1474.7211070368608     
  -4119.9147989382445     
   286.90383107032415     
   1501.3895814576670     
   1443.8217460448241     
  -4126.6242920617478     
   290.66626443137653     
   1508.5313159824150     
   1412.8720638543609     
  -4133.7117861820125     
   294.44635858248500     
   1515.5181692056958     
   1381.8692254579958     
  -4141.1815584867973     
   298.24372598219651     
   1522.3498681787642     
   1350.8103637693448     
  -4149.0379626948616     
   302.05797838869881     
   1529.0261255358105     
   1319.6925790491332     
  -4157.2854092410089     
   305.88872682357288     
   1535.5466393296329     
   1288.5129384798256     
  -4165.9284271708166     
   309.73558153513079     
   1541.9110928640225     
   1257.2684752760445     
  -4174.9715928094211     
   313.59815196133019     
   1548.1191545230377     
   1225.9561883299739     
  -4184.4196222239325     
   317.47604669225825     
   1554.1704775967708     
   1194.5730411632944     
  -4194.2772909847426     
   321.36887343217478     
   1560.0647001033813     
   1163.1159614809087     
  -4204.5495025853334     
   325.27623896110651     
   1565.8014446076124     
   1131.5818402115187     
  -4215.2412732647654     
   329.19774909598198     
   1571.3803180347961     
   1099.9675306620329     
  -4226.3577170195240     
   333.13300865129628     
   1576.8009114809122     
   1068.2698477843865     
  -4237.9040843561561     
   337.08162139929590     
   1582.0628000182526     
   1036.4855671517153     
  -4249.8857532337715     
   341.04319002967134     
   1587.1655424961380     
   1004.6114240024619     
  -4262.3082192681941     
   345.01731610874577     
   1592.1086813370391     
   972.64411235795046     
  -4275.1771294183718     
   349.00360003814797     
   1596.8917423276521     
   940.58028388731259     
  -4288.4982786839155     
   353.00164101295570     
   1601.5142344043634     
   908.41654679718397     
  -4302.2775748265494     
   357.01103697929699     
   1605.9756494338212     
   876.14946498598488     
  -4316.5211399280643     
   361.03138459139490     
   1610.2754619873776     
   843.77555643652431     
  -4331.2351999619941     
   365.06227916804107     
   1614.4131291095609     
   811.29129243680927     
  -4346.4261754200797     
   369.10331464848372     
   1618.3880900809559     
   778.69309612115876     
  -4362.1006647587665     
   373.15408354771398     
   1622.1997661740975     
   745.97734113546790     
  -4378.2654094036807     
   377.21417691113430     
   1625.8475604033483     
   713.14035056494026     
  -4394.9273904701577     
   381.28318426859323     
   1629.3308572676017     
   680.17839513641411     
  -4412.0937206194149     
   385.36069358776746     
   1632.6490224860222     
   647.08769223176841     
  -4429.7717579980790     
   389.44629122687525     
   1635.8014027267186     
   613.86440404678285     
  -4447.9690351098798     
   393.53956188670116     
   1638.7873253275443     
   580.50463628345869     
  -4466.6933093356156     
   397.64008856191384     
   1641.6060980094114     
   547.00443646344161     
  -4485.9525483970365     
   401.74745249165670     
   1644.2570085814461     
   513.35979235046375     
  -4505.7549721747873     
   405.86123310939098     
   1646.7393246374702     
   479.56663005915357     
  -4526.1089538764827     
   409.98100799197022     
   1649.0522932448810     
   445.62081290507916     
  -4547.0232516812703     
   414.10635280792468     
   1651.1951406234373     
   411.51813851747033     
  -4568.5066893074036     
   418.23684126493208     
   1653.1670718156001     
   377.25433834766403     
  -4590.5685322441295     
   422.37204505645235     
   1654.9672703473589     
   342.82507435583381     
  -4613.2181361405983     
   426.51153380750219     
   1656.5948978790852     
   308.22593833477850     
  -4636.4653046477961     
   430.65487501954402     
   1658.0490938462972     
   273.45244854992080     
  -4660.3199432184283     
   434.80163401446418     
   1659.3289750901113     
   238.50004897578177     
  -4684.7924322534909     
   438.95137387761372     
   1660.4336354768855     
   203.36410573388133     
  -4709.8932767001024     
   443.10365539988442     
   1661.3621455066168     
   168.03990615862975     
  -4735.6334650952458     
   447.25803701879147     
   1662.1135519099394     
   132.52265517041616     
  -4762.0241308818277     
   451.41407475853418     
   1662.6868772333376     
   96.807474188801621     
  -4789.0769307058699     
   455.57132216900408     
   1663.0811194118307     
   60.889397208508370     
  -4816.8036590556312     
   459.72933026370913     
   1663.2952513292660     
   24.763369765590298     
  -4845.2166802168704     
   463.88764745658261     
   1663.3282203653398     
  -11.575755336035455     
  -4874.3285098529177     
   468.04581949764224     
   1663.1789479290999     
  -48.133219159933176     
  -4904.1522454664355     
   472.20338940746632     
   1662.8463289786978     
  -84.914361000930654     
  -4934.7011942880636     
   476.35989741045074     
   1662.3292315263002     
  -121.92461995809199     
  -4965.9892364131292     
   480.51488086680985     
   1661.6264961283271     
  -159.16953923118967     
  -4998.0304974206729     
   484.66787420328404     
   1660.7369353603444     
  -196.65476796184558     
  -5030.8397272429993     
   488.81840884251432     
   1659.6593332756495     
  -234.38606591616727     
  -5064.4319123804362     
   492.96601313104293     
   1658.3924448477114     
  -272.36930525902142     
  -5098.8227281509589     
   497.11021226589912     
   1656.9349953952635     
  -310.61047572015281     
  -5134.0280950311926     
   501.25052821972514     
   1655.2856799898809     
  -349.11568643288763     
  -5170.0646520910559     
   505.38647966439936     
   1653.4431628454897     
  -387.89117132356972     
  -5206.9493793179481     
   509.51758189310817     
   1651.4060766880098     
  -426.94329166845353     
  -5244.6998564667902     
   513.64334674082011     
   1649.1730221073587     
  -466.27854059195533     
  -5283.3342750797547     
   517.76328250311167     
   1646.7425668867411     
  -505.90354765505265     
  -5322.8712220776988     
   521.87689385329293     
   1644.1132453130519     
  -545.82508182063634     
  -5363.3301087100908     
   525.98368175778114     
   1641.2835574644105     
  -586.05005763596114     
  -5404.7307051764055     
   530.08314338966477     
   1638.2519684755086     
  -626.58553792478506     
  -5447.0936582898757     
   534.17477204040301     
   1635.0169077797918     
  -667.43874036195825     
  -5490.4400446700702     
   538.25805702959963     
   1631.5767683271442     
  -708.61704069698476     
  -5534.7918211907581     
   542.33248361279084     
   1627.9299057770122     
  -750.12797935591459     
  -5580.1714696671825     
   546.39753288718327     
   1624.0746376651762     
  -791.97926537841943     
  -5626.6023842450359     
   550.45268169527526     
   1620.0092425435796     
  -834.17878326025630     
  -5674.1085063898536     
   554.49740252629351     
   1615.7319590927834     
  -876.73459705818118     
  -5722.7148029206855     
   558.53116341537498     
   1611.2409852049379     
  -919.65495808008541     
  -5772.4468134372755     
   562.55342784041795     
   1606.5344770367853     
  -962.94830918086598     
  -5823.3311449766334     
   566.56365461652831     
   1601.6105480319129     
  -1006.6232927681898     
  -5875.3951013742162     
   570.56129778797992     
   1596.4672679099210     
  -1050.6887560284974     
  -5928.6670419458587     
   574.54580651760693     
   1591.1026616227421     
  -1095.1537588430904     
  -5983.1761625659265     
   578.51662497354357     
   1585.5147082754784     
  -1140.0275800623358     
  -6038.9527300819436     
   582.47319221322039     
   1579.7013400114779     
  -1185.3197255379496     
  -6096.0279785352168     
   586.41494206452739     
   1573.6604408591904     
  -1231.0399353769646     
  -6154.4342447599265     
   590.34130300404411     
   1567.3898455402166     
  -1277.1981922126631     
  -6214.2049217863741     
   594.25169803224151     
   1560.8873382368695     
  -1323.8047291260621     
  -6275.3746438066373     
   598.14554454554775     
   1554.1506513166680     
  -1370.8700389546109     
  -6337.9791184781780     
   602.02225420517232     
   1547.1774640134233     
  -1418.4048823431983     
  -6402.0554244154255     
   605.88123280257514     
   1539.9654010624997     
  -1466.4202980263130     
  -6467.6418547023804     
   609.72188012146466     
   1532.5120312875927     
  -1514.9276119365798     
  -6534.7780554805777     
   613.54358979620201     
   1524.8148661393693     
  -1563.9384473526852     
  -6603.5051757706287     
   617.34574916648603     
   1516.8713581805603     
  -1613.4647361709640     
  -6673.8656491980973     
   621.12773912818568     
   1508.6788995187828     
  -1663.5187285399506     
  -6745.9036776645080     
   624.88893398018422     
   1500.2348201821271     
  -1714.1130061224335     
  -6819.6647755170734     
   628.62870126708924     
   1491.5363864369738     
  -1765.2604919388127     
  -6895.1964006643375     
   632.34640161766322     
   1482.5807990447674     
  -1816.9744649437941     
  -6972.5475038151881     
   636.04138857881458     
   1473.3651914543516     
  -1869.2685712224093     
  -7051.7690036733848     
   639.71300844498955     
   1463.8866279294209     
  -1922.1568387499585     
  -7132.9136113284394     
   643.36060008279583     
   1454.1421016054585     
  -1975.6536908349231     
  -7216.0360677677718     
   646.98349475067812     
   1444.1285324750136     
  -2029.7739613431802     
  -7301.1930973876269     
   650.58101591346519     
   1433.8427652977214     
  -2084.5329095735888     
  -7388.4436730591215     
   654.15247905159219     
   1423.2815674309838     
  -2139.9462371215309     
  -7477.8488963765631     
   657.69719146479872     
   1412.4416265785687     
  -2196.0301038443563     
  -7569.4723117265103     
   661.21445207009117     
   1401.3195484535024     
  -2252.8011461823039     
  -7663.3798436836560     
   664.70355119375131     
   1389.9118543505215     
  -2310.2764950099327     
  -7759.6400465253118     
   668.16377035715800     
   1378.2149786245998     
  -2368.4737953588715     
  -7858.3240878302149     
   671.59438205618471     
   1366.2252660711583     
  -2427.4112260175993     
  -7959.5060255479775     
   674.99464953391828     
   1353.9389692030916     
  -2487.1075212092078     
  -8063.2627706157518     
   678.36382654643774     
   1341.3522454200961     
  -2547.5819919888272     
  -8169.6744019209209     
   681.70115712137545     
   1328.4611540651163     
  -2608.8545500032333     
  -8278.8241620712051     
   685.00587530897326     
   1315.2616533620610     
  -2670.9457312187687     
  -8390.7987220878076     
   688.27720492532819     
   1301.7495972299282     
  -2733.8767216344258     
  -8505.6882607342995     
   691.51435928751380     
   1287.9207319668672     
  -2797.6693835899346     
  -8623.5867409377552     
   694.71654094024063     
   1273.7706927975250     
  -2862.3462841469664     
  -8744.5919617283871     
   697.88294137370906     
   1259.2950002775083     
  -2927.9307238599276     
  -8868.8058773557932     
   701.01274073228694     
   1244.4890565480077     
  -2994.4467679400977     
  -8996.3347452793732     
   704.10510751362688     
   1229.3481414318337     
  -3061.9192785296918     
  -9127.2893055058084     
   707.15919825782032     
   1213.8674083647065     
  -3130.3739483209865     
  -9261.7851434659478     
   710.17415722616215     
   1198.0418801516621     
  -3199.8373368969797     
  -9399.9427231618592     
   713.14911606908072     
   1181.8664445411175     
  -3270.3369073206954     
  -9541.8879354996752     
   716.08319348276370     
   1165.3358496057238     
  -3341.9010668369415     
  -9687.7520315545135     
   718.97549485398486     
   1148.4446989209471     
  -3414.5592070736020     
  -9837.6722590946247     
   721.82511189261390     
   1131.1874465307212     
  -3488.3417490168104     
  -9991.7918920246357     
   724.63112225126110     
   1113.5583916876615     
  -3563.2801882069966     
  -10150.260765767996     
   727.39258913147944     
   1095.5516733572686     
  -3639.4071439502550     
  -10313.235447027489     
   730.10856087591912     
   1077.1612644728853     
  -3716.7564098029629     
  -10480.879847934144     
   732.77807054579239     
   1058.3809659267220     
  -3795.3630086624671     
  -10653.365296251677     
   735.40013548297236     
   1039.2044002841044     
  -3875.2632483843568     
  -10830.871346786129     
   737.97375685601537     
   1019.6250052044309     
  -3956.4947834852510     
  -11013.585822198384     
   740.49791918935125     
   999.63602655283796     
  -4039.0966771517406     
  -11201.705728489616     
   742.97158987484909     
   979.23051118467049     
  -4123.1094701154107     
  -11395.437307205802     
   745.39371866491467     
   958.40129938458290     
  -4208.5752499194568     
  -11594.997065895743     
   747.76323714623493     
   937.14101694000044     
  -4295.5377279136728     
  -11800.611886456136     
   750.07905819322480     
   915.44206682756055     
  -4384.0423170620961     
  -12012.520105980440     
   752.34007540018536     
   893.29662049026342     
  -4474.1362178569470     
  -12230.971770290935     
   754.54516249111555     
   870.69660868028518     
  -4565.8685061341312     
  -12456.229736073867     
   756.69317270606325     
   847.63371184206369     
  -4659.2902291546834     
  -12688.570074474299     
   758.78293816282883     
   824.09935000739335     
  -4754.4545047132433     
  -12928.283233975893     
   760.81326919276728     
   800.08467217319060     
  -4851.4166289680597     
  -13175.674643323971     
   762.78295364935286     
   775.58054512878846     
  -4950.2341887929879     
  -13431.065838117554     
   764.69075618809120     
   750.57754170035821     
  -5050.9671825788719     
  -13694.795409002400     
   766.53541751627267     
   725.06592837354560     
  -5153.6781481463877     
  -13967.220093252623     
   768.31565361096671     
   699.03565225606462     
  -5258.4322988457843     
  -14248.715978918002     
   770.03015490355187     
   672.47632733723151     
  -5365.2976686876673     
  -14539.679708567046     
   771.67758542897025     
   645.37721999925691     
  -5474.3452665019231     
  -14840.529965267295     
   773.25658193777201     
   617.72723372989913     
  -5585.6492412414245     
  -15151.708762889954     
   774.76575296888961     
   589.51489298438719     
  -5699.2870569631023     
  -15473.683224171384     
   776.20367788094416     
   560.72832613911908     
  -5815.3396811443854     
  -15806.947097672581     
   777.56890583973643     
   531.35524747531508     
  -5933.8917843769323     
  -16152.022810126235     
   778.85995475941593     
   501.38293812574125     
  -6055.0319554528760     
  -16509.463242245311     
   780.07531019464557     
   470.79822591268402     
  -6178.8529297697187     
  -16879.854097912899     
   781.21342418089591     
   439.58746399950024     
  -6305.4518355040636     
  -17263.816113563153     
   782.27271401979601     
   407.73650826984988     
  -6434.9304563557898     
  -17662.007615368941     
   783.25156100624940     
   375.23069334528344     
  -6567.3955134710541     
  -18075.127356135581     
   784.14830909378850     
   342.05480713999987     
  -6702.9589686420741     
  -18503.917400277016     
   784.96126349437509     
   308.19306384553505     
  -6841.7383491441487     
  -18949.166438170614     
   785.68868920858120     
   273.62907522909779     
  -6983.8570974304312     
  -19411.713351223494     
   786.32880948177387     
   238.34582011661095     
  -7129.4449475646052     
  -19892.450994723091     
   786.87980418159634     
   202.32561192263603     
  -7278.6383300250309     
  -20392.330506353279     
   787.33980809167610     
   165.55006407551755     
  -7431.5808088226777     
  -20912.365784588172     
   787.70690911609438     
   128.00005317294224     
  -7588.4235522070921     
  -21453.638669015985     
   787.97914638872123     
   89.655679686863564     
  -7749.3258422247090     
  -22017.304245749110     
   788.15450828104565     
   50.496226021131307     
  -7914.4556240678312     
  -22604.597076031430     
   788.23093030161874     
   10.500111705617424     
  -8083.9901021380629     
  -23216.837610630813     
   788.20629287965676     
  -30.355154510271340     
  -8258.1163842177903     
  -23855.439609956553     
   788.07841902473581     
  -72.093025924047950     
  -8437.0321812924685     
  -24521.917981752427     
   787.84507185382415     
  -114.73797279266722     
  -8620.9465661556078     
  -25217.897659292030     
   787.50395197615308     
  -158.31554120455800     
  -8810.0807986003019     
  -25945.123252314632     
   787.05269472559962     
  -202.85241625853948     
  -9004.6692229926593     
  -26705.469685763746     
   786.48886722934571     
  -248.37648993011189     
  -9204.9602456358916     
  -27500.954089789815     
   785.80996530057757     
  -294.91693404747389     
  -9411.2174013093099     
  -28333.748825756884     
   785.01341014187528     
  -342.50427884450448     
  -9623.7205175024919     
  -29206.195946887132     
   784.09654484471798     
  -391.17049760602004     
  -9842.7669871041398     
  -30120.823404128201     
   783.05663066916782     
  -440.94909798036929     
  -10068.673162635107     
  -31080.362768715830     
   781.89084308628219     
  -491.87522059545717     
  -10301.775883400471     
  -32087.769343784006     
   780.59626756412626     
  -543.98574568765673     
  -10542.434153478856     
  -33146.244212596663     
   779.16989507638209     
  -597.31940853403603     
  -10791.030985073327     
  -34259.259261289597     
   777.60861731046430     
  -651.91692457055308     
  -11047.975429533004     
  -35430.584792071051     
   775.90922154971599     
  -707.82112518306826     
  -11313.704815473531     
  -36664.320928554182     
   774.06838520164706     
  -765.07710527784764     
  -11588.687222437695     
  -37964.932416717136     
   772.08266994124324     
  -823.73238387284823     
  -11873.424215563067     
  -39337.288299501597     
   769.94851543508412     
  -883.83707910628073     
  -12168.453877809336     
  -40786.706219928739     
   767.66223260829747     
  -945.44409923694968     
  -12474.354174458795     
  -42319.002860747903     
   765.21999641219497     
  -1008.6093514128842     
  -12791.746695914411     
  -43940.550762866616     
   762.61783804570769     
  -1073.3919702192586     
  -13121.300826635903     
  -45658.343205855308     
   759.85163657838041     
  -1139.8545682875495     
  -13463.738400679827     
  -47480.067474067902     
   756.91710991660307     
  -1208.0635115560858     
  -13819.838906735327     
  -49414.189201839639     
   753.80980504783940     
  -1278.0892221372987     
  -14190.445325749133     
  -51470.047865123350     
   750.52508748971240     
  -1350.0065121635139     
  -14576.470684737551     
  -53657.967206618247     
   747.05812986178648     
  -1423.8949524723241     
  -14978.905438787180     
  -55989.381330097036     
   743.40389948752988     
  -1499.8392805662011     
  -15398.825798762917     
  -58476.980596058427     
   739.55714492205038     
  -1577.9298529461901     
  -15837.403153233347     
  -61134.879944055909     
   735.51238128747798     
  -1658.2631477113098     
  -16295.914752813776     
  -63978.814128793507     
   731.26387428202395     
  -1740.9423242402918     
  -16775.755858779718     
  -67026.364839496367     
   726.80562271035512     
  -1826.0778478749328     
  -17278.453595075953     
  -70297.225407180347     
   722.13133936155168     
  -1913.7881888266952     
  -17805.682785629793     
  -73813.511196817242     
   717.23443003596219     
  -2004.2006060897868     
  -18359.284119605934     
  -77600.123556763923     
   712.10797049305972     
  -2097.4520290045039     
  -18941.285046281650     
  -81685.179860884018     
   706.74468105807375     
  -2193.6900513583059     
  -19553.923895238295     
  -86100.521608336945     
   701.13689858468274     
  -2293.0740556146516     
  -20199.677807300810     
  -90882.319472400646     
   695.27654542310859     
  -2395.7764881412654     
  -20881.295203343831     
  -96071.794423612897     
   689.15509498594679     
  -2501.9843103034250     
  -21601.833661520912     
  -101716.08357472344     
   682.76353343599772     
  -2611.9006551780581     
  -22364.704288331355     
  -107869.28226385619     
   676.09231693871527     
  -2725.7467256621599     
  -23173.723905310260     
  -114593.70701434117     
   669.13132382347942     
  -2843.7639771952327     
  -24033.176707917839     
  -121961.43149920796     
   661.86980087869983     
  -2966.2166375754296     
  -24947.887444161875     
  -130056.16805464152     
   654.29630286060922     
  -3093.3946279472661     
  -25923.308704571711     
  -138975.58267991341     
   646.39862411785828     
  -3225.6169636453706     
  -26965.625574671038     
  -148834.16473505733     
   638.16372101507898     
  -3363.2357321075110     
  -28081.881810183993     
  -159766.80422667172     
   629.57762356718069     
  -3506.6407687376782     
  -29280.132841884006     
  -171933.28652723180     
   620.62533435747252     
  -3656.2651820694873     
  -30569.632490838274     
  -185523.97826209594     
   611.29071238707093     
  -3812.5919191160897     
  -31961.062327803964     
  -200767.08230900086     
   601.55633896407062     
  -3976.1616135484069     
  -33466.815445121509     
  -217937.97030552116     
   591.40336205288179     
  -4147.5820277172388     
  -35101.350222412882     
  -237371.30316076579     
   580.81131461808695     
  -4327.5394907635637     
  -36881.634996118584     
  -259476.92577909675     
   569.75790134548674     
  -4516.8128581025194     
  -38827.711939461857     
  -284760.93713163014     
   558.21874661096638     
  -4716.2906853710429     
  -40963.418967949037     
  -313853.95024319441     
   546.16709456101626     
  -4926.9925417778522     
  -43317.323594773050     
  -347549.45877949224     
   533.57344947381114     
  -5150.0957121038282     
  -45923.944535619186     
  -386856.70452123287     
   520.40514090419549     
  -5386.9689979917030     
  -48825.369819528496     
  -433074.41588541312     
   506.62579306009627     
  -5639.2159923871914     
  -52073.427938669032     
  -487896.15747982060     
   492.19467077705065     
  -5908.7311850332899     
  -55732.649119767768     
  -553560.65801509703     
   477.06586437218772     
  -6197.7736929699049     
  -59884.354054880911     
  -633081.78487679968     
   461.18726102403087     
  -6509.0657467107576     
  -64632.467441457018     
  -730565.98427445523     
   444.49922864224095     
  -6845.9261961231805     
  -70111.712323515312     
  -851816.76700180036     
   426.93290531292621     
  -7212.4563221220496     
  -76500.338076028958     
  -1004874.9330765214     
   408.40793622381699     
  -7613.7994174973710     
  -84036.900074102712     
  -1202506.7414450182     
   388.82941788677488     
  -8056.5309192699888     
  -93055.700634940556     
  -1460430.8052048923     
   368.08367322830065     
  -8549.1925000422725     
  -104008.93167397701     
  -1816983.5030313539     
   346.03224578799723     
  -9103.3055990940084     
  -117636.30794671248     
  -2283493.7593511678     
   322.50307527560591     
  -9734.3026468153912     
  -134762.51114184587     
  -3075318.5755837378     
   297.27700111118679     
  -10465.777425816834     
  -157827.40045872444     
  -3844360.0495871683     
   270.06606816800348     
  -11326.996179040196     
  -186660.10083062761     
  -6757105.8883700008     
   240.47637231070507     
  -12386.992418600299     
  -237338.39499340375     
  -5547229.0368847623     
   207.93885084179496     
  -13677.694938008877     
  -278942.61277003860     
  -27963659.860087343     
   171.56428998164526     
  -15596.726624235764     
  -488670.06172069849     
   16755807.287621355     
   129.78009502417152     
  -17725.905546196318     
  -363001.50706354104     
  -263613468.83589697     
   79.077611288971283     
  -24483.665622187360     
  -2340102.5233328138     
  -207539613.61119565     
   0.0000000000000000     
  -40075.545994060929     
  -3896649.6254167482     
  -207539613.61119565     
   33.777777777777779     
  -4034.8808247512375     
   992860011.27121091     
  -238215220556905.28     
   33.774497541743742     
  -2763.8064638795317     
   278214349.60049498     
  -288891465176925.69     
   33.774274302767587     
  -2724.2629211254393     
   207682084.71141201     
  -17744625972174.578     
   33.774036148254147     
  -2688.1207651844952     
   202997195.03746337     
  -69282680845307.055     
   33.773782104157242     
  -2651.3655824085781     
   183216725.21921560     
  -45954594777984.719     
   33.773511134654548     
  -2615.1149578425589     
   169028755.28416079     
  -42111061710520.258     
   33.773222138379211     
  -2579.0577630390439     
   154969351.31333405     
  -35040999967474.352     
   33.772913944433853     
  -2543.2806136572613     
   142318300.21295720     
  -29939248925936.582     
   33.772585308175387     
  -2507.7593962395690     
   130629486.96310343     
  -25388935446709.828     
   33.772234906758626     
  -2472.5008234360662     
   119910508.20378447     
  -21574224749204.074     
   33.771861334426035     
  -2437.5030259727187     
   110060796.53121588     
  -18321096945848.812     
   33.771463097530436     
  -2402.7665237667356     
   101015575.33202085     
  -15560320986409.904     
   33.771038609276879     
  -2368.2911717148986     
   92708164.837413147     
  -13214322133893.768     
   33.770586184169396     
  -2334.0770096065871     
   85079098.188682616     
  -11221628566032.682     
   33.770104032147664     
  -2300.1240257622335     
   78073232.470354199     
  -9528926048307.8730     
   33.769590252397897     
  -2266.4322229070390     
   71639999.545268089     
  -8091161278554.7217     
   33.769042826821909     
  -2233.0015995605977     
   65732882.482285850     
  -6869984427516.3262     
   33.768459613147378     
  -2199.8321554413665     
   60309129.870397925     
  -5832817539495.1260     
   33.767838337661786     
  -2166.9238898553663     
   55329444.418061569     
  -4951975924677.0762     
   33.767176587551937     
  -2134.2768021367406     
   50757705.251823559     
  -4203932539031.5728     
   33.766471802830033     
  -2101.8908916262653     
   46560714.056246474     
  -3568697504924.6880     
   33.765721267826898     
  -2069.7661575023481     
   42707958.484155700     
  -3029285432056.3022     
   33.764922102232013     
  -2037.9025989690272     
   39171396.156493850     
  -2571264251624.1201     
   33.764071251659416     
  -2006.3002151524611     
   35925256.262524530     
  -2182372926806.0659     
   33.763165477717912     
  -1974.9590050421534     
   32945855.766906861     
  -1852194528820.5803     
   33.762201347563177     
  -1943.8789676398628     
   30211431.388096206     
  -1571879234796.3083     
   33.761175222908761     
  -1913.0601018147306     
   27701985.142334983     
  -1333909613422.6912     
   33.760083248472384     
  -1882.5024063625663     
   25399141.120185420     
  -1131899296354.2056     
   33.758921339833009     
  -1852.2058799932865     
   23286015.524451599     
  -960424044814.95654     
   33.757685170673902     
  -1822.1705212875790     
   21347095.280580670     
  -814876182593.00549     
   33.756370159385824     
  -1792.3963287631468     
   19568128.062895894     
  -691342428228.71899     
   33.754971455004338     
  -1762.8833007686453     
   17936019.920026604     
  -586499086233.62671     
   33.753483922454294     
  -1733.6314355708146     
   16438741.860133961     
  -497523448481.70447     
   33.751902127074239     
  -1704.6407312624663     
   15065243.721888870     
  -422018449162.91461     
   33.750220318392969     
  -1675.9111858052981     
   13805374.813562408     
  -357948449324.46356     
   33.748432413129876     
  -1647.4427970178574     
   12649811.337694015     
  -303584959041.48157     
   33.746531977390632     
  -1619.2355625177352     
   11589989.235891163     
  -257460277648.49530     
   33.744512208029171     
  -1591.2894797533079     
   10618042.748309182     
  -218328252556.15869     
   33.742365913146884     
  -1563.6045459645493     
   9726747.7687160801     
  -185130877366.05215     
   33.740085491699681     
  -1536.1807581941048     
   8909469.8206063211     
  -156969926365.87857     
   33.737662912183588     
  -1509.0181132408036     
   8160116.2583402134     
  -133082883980.24164     
   33.735089690369634     
  -1482.1166076439540     
   7473092.2317946982     
  -112822455543.89372     
   33.732356866058772     
  -1455.4762376982164     
   6843260.3080171281     
  -95639194713.774078     
   33.729454978828073     
  -1429.0969993908745     
   6265903.3121052776     
  -81066743368.261597     
   33.726374042739806     
  -1402.9788883956453     
   5736690.1356714265     
  -68709278180.210381     
   33.723103519985457     
  -1377.1219000626666     
   5251644.3805622049     
  -58230870023.604858     
   33.719632293437712     
  -1351.5260293679366     
   4807115.4803263396     
  -49346434242.217079     
   33.715948638084186     
  -1326.1912708988555     
   4399752.1819623224     
  -41814049362.478645     
   33.712040191317833     
  -1301.1176188208781     
   4026478.1739907321     
  -35428435299.625313     
   33.707893922060322     
  -1276.3050668486244     
   3684469.6781383599     
  -30015412560.035145     
   33.703496098696128     
  -1251.7536082015640     
   3371134.8724716618     
  -25427201890.717094     
   33.698832255796972     
  -1227.4632355730359     
   3084094.9566956465     
  -21538427838.637115     
   33.693887159618029     
  -1203.4339410927525     
   2821166.7845741939     
  -18242731401.328964     
   33.688644772349896     
  -1179.6657162666618     
   2580346.8763362761     
  -15449890287.600245     
   33.683088215112562     
  -1156.1585519488353     
   2359796.7440373632     
  -13083375697.399900     
   33.677199729680559     
  -1132.9124382783677     
   2157829.4087354932     
  -11078279003.990499     
   33.670960638931675     
  -1109.9273646251245     
   1972897.0020328145     
  -9379550267.6890965     
   33.664351306014773     
  -1087.2033195343151     
   1803579.3886010754     
  -7940504691.3158350     
   33.657351092236254     
  -1064.7402906569946     
   1648573.7024598105     
  -6721553859.7244482     
   33.649938313668471     
  -1042.5382646868793     
   1506684.7422014517     
  -5689129637.0936832     
   33.642090196487906     
  -1020.5972272800306     
   1376816.1438053385     
  -4814770674.5631170     
   33.633782831055491     
  -998.91716297889411     
   1257962.2730367309     
  -4074347214.4379129     
   33.624991124756349     
  -977.49805512150192     
   1149200.7801425331     
  -3447403533.2304988     
   33.615688753621569     
  -956.33988575180865     
   1049685.7575269355     
  -2916599666.3898101     
   33.605848112759887     
  -935.44263551859422     
   958641.46080738853     
  -2467238148.9580545     
   33.595440265633172     
  -914.80628356423119     
   875356.53649672074     
  -2086862155.9299860     
   33.584434892215178     
  -894.43080741246376     
   799178.72576602246     
  -1764914857.8483591     
   33.572800236079374     
  -874.31618283828323     
   729509.99746676837     
  -1492450304.8474925     
   33.560503050467609     
  -854.46238373601648     
   665802.08082904597     
  -1261888272.3894534     
   33.547508543397640     
  -834.86938197126085     
   607552.36267562525     
  -1066806306.6850395     
   33.533780321873593     
  -815.53714722436996     
   554300.12045988021     
  -901763360.51219296     
   33.519280335269329     
  -796.46564682136307     
   505623.06381489616     
  -762150234.37467921     
   33.503968817960299     
  -777.65484555081241     
   461134.15929660364     
  -644062750.87898219     
   33.487804231284578     
  -759.10470546684769     
   420478.71541277692     
  -544194218.87688327     
   33.470743204918250     
  -740.81518567846240     
   383331.70663350844     
  -459744253.86148655     
   33.452740477753913     
  -722.78624212098646     
   349395.31722581829     
  -388341484.23146844     
   33.433748838373681     
  -705.01782730958791     
   318396.68647527334     
  -327978019.29782742     
   33.413719065209101     
  -687.50989007468058     
   290085.83941576118     
  -276953906.01819271     
   33.392599866479920     
  -670.26237527649425     
   264233.78749159590     
  -233830046.18980137     
   33.370337820000906     
  -653.27522349805611     
   240630.78563890734     
  -197388295.57486349     
   33.346877312940848     
  -636.54837071357360     
   219084.73272415815     
  -166597647.07453552     
   33.322160481609636     
  -620.08174793118053     
   199419.70384188200     
  -140585576.58750668     
   33.296127151337643     
  -603.87528080933726     
   181474.60347407157     
  -118613761.11428085     
   33.268714776495585     
  -587.92888924256238     
   165101.92992894680     
  -100057508.89466690     
   33.239858380682449     
  -572.24248691387402     
   150166.64158420369     
  -84388330.917353049     
   33.209490497082250     
  -556.81598081624395     
   136545.11686721927     
  -71159177.493371785     
   33.177541108957321     
  -541.64927073234014     
   124124.20028233621     
  -59991935.413936324     
   33.143937590205120     
  -526.74224868155079     
   112800.32705393311     
  -50566832.659061275     
   33.108604645855621     
  -512.09479829945712     
   102478.72104205134     
  -42613482.585975863     
   33.071464252326905     
  -497.70679426822437     
   93072.656504039391     
  -35903246.399558887     
   33.032435597185192     
  -483.57810131244935     
   84502.790221590898     
  -30242944.233359128     
   32.991435018071172     
  -469.70857463978734     
   76696.516153740580     
  -25468939.935220875     
   32.948375940355461     
  -456.09805449821232     
   69587.491909123462     
  -21444097.331983607     
   32.903168812969689     
  -442.74638329768504     
   63114.779726273890     
  -18048680.118763186     
   32.855721041724870     
  -429.65333477473661     
   57223.585051844231     
  -15194320.151628025     
   32.805936919272213     
  -416.81888447544748     
   51860.451653769640     
  -12763857.429175640     
   32.753717550680925     
  -404.24215407224955     
   46988.548225692051     
  -10799528.667763554     
   32.698960773400437     
  -391.92550661213198     
   42530.949934716453     
  -8868005.2711333502     
   32.641561070136802     
  -379.85863320988136     
   38572.715895274800     
  -8161217.4397342345     
   32.581409472902344     
  -368.08035996306984     
   34633.499165433539     
  -4510967.9670778131     
   32.518393456189415     
  -356.43856011096875     
   32278.970023936759     
  -11586410.725865051     
   32.452396816869786     
  -345.52273725034911     
   25739.197434738126     
  -2061100.6713962718     
   31.717255259720460     
  -255.47238766533860     
   10280.942399266089     
  -514917.36809867370     
   31.134784596675985     
  -213.72237632085830     
   6419.0621385260356     
  -299028.44232618791     
   30.635925474828280     
  -187.23384892184413     
   4176.3488210796258     
  -150632.38413372301     
   30.191589401653328     
  -169.17646201895332     
   3046.6059400767026     
  -99117.148403395055     
   29.786140828287621     
  -155.80187885113347     
   2303.2273270512401     
  -65267.227414471730     
   29.410011501525506     
  -145.50950272989860     
   1813.7231214427018     
  -46656.610591657110     
   29.056844504669282     
  -137.31569857127866     
   1463.7985420052737     
  -34306.677607197591     
   28.722167957291006     
  -130.63995606638724     
   1206.4984599512918     
  -26129.920587820448     
   28.402700402490549     
  -125.09739977765241     
   1010.5240555426383     
  -20371.590902318814     
   28.095954372285711     
  -120.42674682935771     
   857.73712377524726     
  -16217.296944629308     
   27.799994966971152     
  -116.44213552819328     
   736.10739669052748     
  -13128.715040887255     
   27.513285163207470     
  -113.00776195175727     
   637.64203388387295     
  -10782.635547647193     
   27.234582542359419     
  -110.02172619885629     
   556.77226727651896     
  -8965.1213411369499     
   26.962867973511802     
  -107.40596088762001     
   489.53385721799202     
  -7533.6880501478781     
   26.697294944024581     
  -105.09954825247033     
   433.03119684188289     
  -6389.8175159024786     
   26.437152677474980     
  -103.05420134668408     
   385.10756547261423     
  -5464.0432319694228     
   26.181838720716975     
  -101.23111432992044     
   344.12724123284363     
  -4706.2789246060065     
   25.930838194541682     
  -99.598720853592582     
   308.83014929829858     
  -4079.7641276490785     
   25.683707834526320     
  -98.131065684494502     
   278.23191834093041     
  -3557.0679223395937     
   25.440063540618429     
  -96.806601116333724     
   251.55390892338352     
  -3117.4202939526735     
   25.199570540066272     
  -95.607283202228416     
   228.17325671873846     
  -2744.8848103931741     
   24.961935526090031     
  -94.517883508829598     
   207.58662064078965     
  -2427.0863327245270     
   24.726900310473013     
  -93.525458274364240     
   189.38347314535571     
  -2154.3096060574367     
   24.494236650406666     
  -92.618934213751032     
   173.22615109992492     
  -1918.8509801002976     
   24.263741996270099     
  -91.788781914128293     
   158.83476874917267     
  -1714.5456105951453     
   24.035235969014295     
  -91.026755800581086     
   145.97567666970909     
  -1536.4182187146966     
   23.808557420957360     
  -90.325685258833445     
   134.45254002934885     
  -1380.4220711546898     
   23.583561967090599     
  -89.679305472520852     
   124.09937449568872     
  -1243.2417636987157     
   23.360119898847337     
  -89.082119383111760     
   114.77506126794835     
  -1122.1427121865265     
   23.138114411042604     
  -88.529284252625516     
   106.35899092654938     
  -1014.8552038424659     
   22.917440086991771     
  -88.016517833064810     
   98.747576897730880     
  -919.48429771419512     
   22.698001597822568     
  -87.540020279158298     
   91.851444664874421     
  -834.43923771200366     
   22.479712580540738     
  -87.096408791541023     
   85.593150382034381     
  -758.37772878278213     
   22.262494666099762     
  -86.682662622045527     
   79.905317416163541     
  -690.16163558538403     
   22.046276634002943     
  -86.296076565631935     
   74.729105149273153     
  -628.82151820126160     
   21.830993674159824     
  -85.934221443351845     
   70.012943762763697     
  -573.52807211534957     
   21.616586740073835     
  -85.594910375890194     
   65.711483221898561     
  -523.56897809189843     
   21.403001980138963     
  -85.276169878119916     
   61.784715886209327     
  -478.33004481058441     
   21.190190236011002     
  -84.976214987029067     
   58.197240550129941     
  -437.27975411648208     
   20.978106598800711     
  -84.693427779668113     
   54.917642394256340     
  -399.95654031622331     
   20.766710015295562     
  -84.426338752827760     
   51.917968341884659     
  -365.95826155420747     
   20.555962937617792     
  -84.173610628522468     
   49.173281380228104     
  -334.93345256745681     
   20.345831010719916     
  -83.934024223856966     
   46.661280485972178     
  -306.57402100962770     
   20.136282792944233     
  -83.706466084321036     
   44.361975328399964     
  -280.60912643413803     
   19.927289505561632     
  -83.489917628799674     
   42.257406880143932     
  -256.80002746245714     
   19.718824807782205     
  -83.283445594913886     
   40.331406674175511     
  -234.93573383614626     
   19.510864594215793     
  -83.086193606552428     
   38.569388670404408     
  -214.82931364535938     
   19.303386812170576     
  -82.897374712831265     
   36.958168818064216     
  -196.31475971093818     
   19.096371296525490     
  -82.716264770485523     
   35.485808120232178     
  -179.24430802384333     
   18.889799620207715     
  -82.542196560659804     
   34.141475810053350     
  -163.48614754338357     
   18.683654958558822     
  -82.374554546875984     
   32.915329703477973     
  -148.92245080601029     
   18.477921966088985     
  -82.212770194311204     
   31.798411322432894     
  -135.44767612376336     
   18.272586664304033     
  -82.056317781626362     
   30.782553751504668     
  -122.96710637076831     
   18.067636339449876     
  -81.904710646113287     
   29.860300453723905     
  -111.39557795301859     
   17.863059449156523     
  -81.757497810931284     
   29.024833619076265     
  -100.65637993879508     
   17.658845537083380     
  -81.614260949959757     
   28.269910769535308     
  -90.680297787599699     
   17.454985154771137     
  -81.474611651695596     
   27.589808536128309     
  -81.404772524339748     
   17.251469789995678     
  -81.338188948499791     
   26.979272742195761     
  -72.773175028903054     
   17.048291800998207     
  -81.204657081820599     
   26.433473929478989     
  -64.734159436919413     
   16.845444356034474     
  -81.073703477662647     
   25.947967733702093     
  -57.241103654403908     
   16.642921377746408     
  -80.945036909687659     
   25.518659456294063     
  -50.251612506879397     
   16.440717491912345     
  -80.818385830140684     
   25.141772362492468     
  -43.727080203117161     
   16.238827980178630     
  -80.693496851082031     
   24.813819260969090     
  -37.632304343885146     
   16.037248736416551     
  -80.570133360483638     
   24.531576978389950     
  -31.935143664260551     
   15.835976226384837     
  -80.448074259535389     
   24.292063400907995     
  -26.606215210163217     
   15.635007450410141     
  -80.327112809066051     
   24.092516786831773     
  -21.618623443560363     
   15.434339908826402     
  -80.207055574321458     
   23.930377111005068     
  -16.947721293835546     
   15.233971569939399     
  -80.087721458540685     
   23.803269201301305     
  -12.570896114793218     
   15.033900840305304     
  -79.968940816836337     
   23.708987480440353     
  -8.4673775805821734     
   14.834126537132191     
  -79.850554642763768     
   23.645482148585987     
  -4.6180680317238609     
   14.634647862631397     
  -79.732413820796438     
   23.610846638348058     
  -1.0053882064458000     
   14.435464380161704     
  -79.614378438633565     
   23.603306226799717     
   2.3868588799864177     
   14.236575992023708     
  -79.496317153895561     
   23.621207668399613     
   5.5736129786904289     
   14.037982918774599     
  -79.378106610310212     
   23.663009765739790     
   8.5686663555144023     
   13.839685679945271     
  -79.259630898987353     
   23.727274763406150     
   11.384763912721485     
   13.641685076052010     
  -79.140781060846962     
   23.812660492751561     
   14.033694698347064     
   13.443982171804452     
  -79.021454626607607     
   23.917913202989162     
   16.526371671275783     
   13.246578280420009     
  -78.901555191123819     
   24.041860990523730     
   18.872906688054751     
   13.049474948962557     
  -78.780992019170796     
   24.183407790684143     
   21.082677011411715     
   12.852673944630149     
  -78.659679680023416     
   24.341527868269729     
   23.164385465315245     
   12.656177241922792     
  -78.537537708454593     
   24.515260759259593     
   25.126115232259828     
   12.459987010626952     
  -78.414490289997687     
   24.703706623501542     
   26.975381381949834     
   12.264105604558688     
  -78.290465968479268     
   24.906021983866168     
   28.719173468473233     
   12.068535551011975     
  -78.165397374057406     
   25.121415784879716     
   30.363999673723868     
   11.873279540862981     
  -78.039220970139127     
   25.349145782432643     
   31.915922593829976     
   11.678340419285064     
  -77.911876817678333     
   25.588515201886370     
   33.380594828024329     
   11.483721177032674     
  -77.783308355515871     
   25.838869663096553     
   34.763289363505805     
   11.289424942255675     
  -77.653462195524824     
   26.099594333322848     
   36.068929234568934     
   11.095454972808465     
  -77.522287931435059     
   26.370111302582114     
   37.302113579002558     
   10.901814649021043     
  -77.389737960292550     
   26.649877154424633     
   38.467140754821791     
   10.708507466901601     
  -77.255767315631275     
   26.938380710085795     
   39.568032380315508     
   10.515537031742467     
  -77.120333511473703     
   27.235140952938163     
   40.608551709204889     
   10.322907052103361     
  -76.983396396364469     
   27.539705090757195     
   41.592222891244255     
   10.130621334147749     
  -76.844918016731469     
   27.851646762441529     
   42.522348765083926     
   9.9386837763098850     
  -76.704862488879925     
   28.170564378179659     
   43.402025927026919     
   9.7470983642717037     
  -76.563195879002890     
   28.496079572632361     
   44.234158748838539     
   9.5558691662302557     
  -76.419886090663184     
   28.827835763248650     
   45.021473981476802     
   9.3650003284376488     
  -76.274902759209795     
   29.165496818109727     
   45.766532177156407     
   9.1744960709968026     
  -76.128217152640914     
   29.508745809438402     
   46.471739270311431     
   8.9843606838974353     
  -75.979802078482408     
   29.857283853965736     
   47.139357271137030     
   8.7945985232777737     
  -75.829631796263754     
   30.210829033499266     
   47.771513461434935     
   8.6052140078984714     
  -75.677681935218857     
   30.569115384460027     
   48.370210329517207     
   8.4162116158161133     
  -75.523929416852866     
   30.931891961931406     
   48.937332682356029     
   8.2275958812445662     
  -75.368352382055420     
   31.298921957049075     
   49.474656442138311     
   8.0393713915931659     
  -75.210930122461889     
   31.669981880365114     
   49.983854949000019     
   7.8515427846714969     
  -75.051643015779760     
   32.044860792482616     
   50.466506165016469     
   7.6641147460511592     
  -74.890472464826757     
   32.423359588720238     
   50.924098425953403     
   7.4770920065755595     
  -74.727400840037674     
   32.805290326914886     
   51.358036496326733     
   7.2904793400093286     
  -74.562411425218784     
   33.190475600637342     
   51.769646556139961     
   7.1042815608195129     
  -74.395488366342676     
   33.578747949808388     
   52.160181008026946     
   6.9185035220811706     
  -74.226616623199732     
   33.969949307368594     
   52.530824409676015     
   6.7331501135004777     
  -74.055781923705212     
   34.363930490441156     
   52.882694578223472     
   6.5482262595488825     
  -73.882970720729659     
   34.760550699777831     
   53.216851203648424     
   6.3637369177022318     
  -73.708170151270707     
   35.159677083805192     
   53.534294986522418     
   6.1796870767791878     
  -73.531367997820681     
   35.561184296204111     
   53.835974045406182     
   5.9960817553735817     
  -73.352552651826315     
   35.964954101544663     
   54.122786177907706     
   5.8129260003756844     
  -73.171713079077747     
   36.370874997878971     
   54.395581570092538     
   5.6302248855776886     
  -72.988838786933911     
   36.778841859654662     
   54.655166332795297     
   5.4479835103589505     
  -72.803919793266900     
   37.188755607150625     
   54.902304518951389     
   5.2662069984468358     
  -72.616946597021425     
   37.600522891042765     
   55.137720956205477     
   5.0849004967492411     
  -72.427910150298274     
   38.014055798214301     
   55.362103303696081     
   4.9040691742550981     
  -72.236801831870267     
   38.429271572992022     
   55.576104464201087     
   4.7237182209993858     
  -72.043613422046590     
   38.846092356473534     
   55.780344291557732     
   4.5438528470893766     
  -71.848337078808768     
   39.264444938660219     
   55.975411901680822     
   4.3644782817890322     
  -71.650965315142301     
   39.684260527922824     
   56.161866851461845     
   4.1855997726586454     
  -71.451490977499219     
   40.105474529308786     
   56.340241479925574     
   4.0072225847469785     
  -71.249907225324932     
   40.528026340408232     
   56.511041983565441     
   3.8293519998333245     
  -71.046207511585706     
   40.951859155284971     
   56.674749972842825     
   3.6519933157170490     
  -70.840385564247285     
   41.376919780081295     
   56.831824093098454     
   3.4751518455523076     
  -70.632435368645133     
   41.803158460779528     
   56.982700965578864     
   3.2988329172257771     
  -70.422351150698134     
   42.230528718021375     
   57.127796653249113     
   3.1230418727753420     
  -70.210127360920779     
   42.658987192920740     
   57.267507750911001     
   2.9477840678478042     
  -69.995758659185839     
   43.088493501052575     
   57.402212368754086     
   2.7730648711937893     
  -69.779239900198661     
   43.519010093818231     
   57.532271281227970     
   2.5988896641981176     
  -69.560566119643042     
   43.950502128427445     
   57.658028616690110     
   2.4252638404440097     
  -69.339732520964347     
   44.382937343052618     
   57.779813646083319     
   2.2521928053095848     
  -69.116734462743224     
   44.816285945398235     
   57.897939491716194     
   2.0796819755951899     
  -68.891567446650768     
   45.250520491586101     
   58.012707209682851     
   1.9077367791801854     
  -68.664227105932653     
   45.685615795658727     
   58.124403234470584     
   1.7363626547078770     
  -68.434709194393719     
   46.121548819917258     
   58.233302348824573     
   1.5655650512973662     
  -68.203009575875086     
   46.558298587533443     
   58.339667217155927     
   1.3953494282811507     
  -67.969124214177100     
   46.995846091662109     
   58.443749610695001     
   1.2257212549673684     
  -67.733049163413583     
   47.434174213742324     
   58.545790562222727     
   1.0566860104256477     
  -67.494780558771836     
   47.873267642958993     
   58.646021291404033     
  0.88824918329556912     
  -67.254314607657818     
   48.313112802644525     
   58.744663541536063     
  0.72041627161680877     
  -67.011647581203192     
   48.753697779206050     
   58.841930117503644     
  0.55319278268007877     
  -66.766775806117465     
   49.195012255087320     
   58.938025430391811     
  0.38658423289802663     
  -66.519695656865210     
   49.637047445815263     
   59.033145893893341     
  0.22059614769530442     
  -66.270403548150625     
   50.079796040019460     
   59.127480370071289     
   5.5234061417058639E-002
  -66.018895927693578     
   50.523252142795002     
   59.221210595752844     
 -0.10949648274486741     
  -65.765169269280932     
   50.967411222263145     
   59.314511554933297     
 -0.27358993280868771     
  -65.509220066077958     
   51.412270058925145     
   59.407551847915791     
 -0.43704072804301686     
  -65.251044824186195     
   51.857826697784517     
   59.500494059231762     
 -0.59984329899140165     
  -64.990640056433662     
   52.304080403228753     
   59.593495060963114     
 -0.76199206748160542     
  -64.728002276385126     
   52.751031616185976     
   59.686706361931336     
 -0.92348144662018028     
  -64.463127992559905     
   53.198681913900458     
   59.780274388030769     
  -1.0843058407728310     
  -64.196013702845633     
   53.647033971810693     
   59.874340744300930     
  -1.2444596455310473     
  -63.926655889097617     
   54.096091527392950     
   59.969042601871031     
  -1.4039372476654546     
  -63.655051011911866     
   54.545859346906980     
   60.064512762718834     
  -1.5627330250663043     
  -63.381195505563028     
   54.996343192627378     
   60.160879990375747     
  -1.7208413466715082     
  -63.105085773100072     
   55.447549792555193     
   60.258269789636508     
  -1.8782565723825861     
  -62.826718181578748     
   55.899486815977454     
   60.356802850827705     
  -2.0349730529688888     
  -62.546089057445407     
   56.352162837358662     
   60.456598235185709     
  -2.1909851299604215     
  -62.263194682041707     
   56.805587324122556     
   60.557770475411075     
  -2.3462871355295865     
  -61.978031287224674     
   57.259770602688143     
   60.660431880718534     
  -2.5008733923621334     
  -61.690595051113476     
   57.714723841793528     
   60.764691803606695     
  -2.6547382135175965     
  -61.400882093933184     
   58.170459030320586     
   60.870657123201909     
  -2.8078759022794726     
  -61.108888473960526     
   58.626988958744597     
   60.978432192678099     
  -2.9602807519953789     
  -60.814610183563190     
   59.084327200189684     
   61.088119362079794     
  -3.1119470459074208     
  -60.518043145324199     
   59.542488095405282     
   61.199818673276184     
  -3.2628690569729684     
  -60.219183208247053     
   60.001486735454854     
   61.313628472112157     
  -3.4130410476760447     
  -59.918026144035920     
   60.461338948995696     
   61.429645253205877     
  -3.5624572698294963     
  -59.614567643442449     
   60.922061288394744     
   61.547963817521577     
  -3.7111119643681154     
  -59.308803312678897     
   61.383671017026153     
   61.668677746624155     
  -3.8589993611328666     
  -59.000728669886016     
   61.846186100125834     
   61.791878905536578     
  -4.0061136786463480     
  -58.690339141655905     
   62.309625191917362     
   61.917658314733558     
  -4.1524491238796273     
  -58.377630059602915     
   62.774007629277861     
   62.046105610434608     
  -4.2979998920105515     
  -58.062596656976332     
   63.239353421356121     
   62.177309676574964     
  -4.4427601661736453     
  -57.745234065313113     
   63.705683243930437     
   62.311358333513965     
  -4.5867241172016797     
  -57.425537311124707     
   64.173018431431785     
   62.448338922796097     
  -4.7298859033589995     
  -57.103501312612750     
   64.641380973352767     
   62.588337842632257     
  -4.8722396700666692     
  -56.779120876411433     
   65.110793507172502     
   62.731441252709828     
  -5.0137795496195086     
  -56.452390694352083     
   65.581279316567830     
   62.877734709071774     
  -5.1544996608950555     
  -56.123305340243448     
   66.052862326885872     
   63.027303521847898     
  -5.2943941090545037     
  -55.791859266667984     
   66.525567103299721     
   63.180232769457177     
  -5.4334569852356411     
  -55.458046801787056     
   66.999418849070651     
   63.336607597483336     
  -5.5716823662378054     
  -55.121862146149262     
   67.474443406051762     
   63.496512530144798     
  -5.7090643141988826     
  -54.783299369509059     
   67.950667250027863     
   63.660033040647988     
  -5.8455968762643264     
  -54.442352407639412     
   68.428117497832716     
   63.827254110668662     
  -5.9812740842482182     
  -54.099015059135667     
   68.906821903662731     
   63.998261173247727     
  -6.1160899542863287     
  -53.753280982220360     
   69.386808862462090     
   64.173140098394242     
  -6.2500384864811753     
  -53.405143691531201     
   69.868107413200050     
   64.351977088089939     
  -6.3831136645390290     
  -53.054596554894800     
   70.350747241360722     
   64.534858910069147     
  -6.5153094553988371     
  -52.701632790083430     
   70.834758683186237     
   64.721872977086946     
  -6.6466198088530106     
  -52.346245461549181     
   71.320172730514400     
   64.913107307803784     
  -6.7770386571600163     
  -51.988427477134586     
   71.807021035322919     
   65.108650886941120     
  -6.9065599146487120     
  -51.628171584753844     
   72.295335916974977     
   65.308593464344199     
  -7.0351774773143427     
  -51.265470369041509     
   72.785150367957556     
   65.513025526828926     
  -7.1628852224061230     
  -50.900316247973095     
   73.276498059408780     
   65.722039592253608     
  -7.2896770080063131     
  -50.532701469433704     
   73.769413356350668     
   65.935727216488161     
  -7.4155466726006853     
  -50.162618107766633     
   74.263931310474348     
   66.154184538011393     
  -7.5404880346402754     
  -49.790058060254182     
   74.760087694509423     
   66.377504725571043     
  -7.6644948920943117     
  -49.415013043568017     
   75.257918979951214     
   66.605787106105652     
  -7.7875610219941809     
  -49.037474590160031     
   75.757462383247002     
   66.839127635040413     
  -7.9096801799683192     
  -48.657434044600635     
   76.258755840509806     
   67.077628771485834     
  -8.0308460997678655     
  -48.274882559858625     
   76.761838056295943     
   67.321389714879714     
  -8.1510524927829486     
  -47.889811093519981     
   77.266748479157556     
   67.570516347511514     
  -8.2702930475494334     
  -47.502210403942691     
   77.773527351763875     
   67.825111527572659     
  -8.3885614292459767     
  -47.112071046342720     
   78.282215688220688     
   68.085285281091529     
  -8.5058512791811971     
  -46.719383368802603     
   78.792855327828860     
   68.351143969225191     
  -8.6221562142707828     
  -46.324137508214022     
   79.305488907598061     
   68.622802166756045     
  -8.7374698265043591     
  -45.926323386135415     
   79.820159923848720     
   68.900370822460218     
  -8.8517856824018821     
  -45.525930704563244     
   80.336912705017184     
   69.183968878476833     
  -8.9650973224593677     
  -45.122948941621694     
   80.855792471605753     
   69.473712193088303     
  -9.0773982605837240     
  -44.717367347160035     
   81.376845313053920     
   69.769724892174239     
  -9.1886819835164637     
  -44.309174938253044     
   81.900118249745219     
   70.072128139562807     
  -9.2989419502460358     
  -43.898360494601697     
   82.425659210791949     
   70.381051464879448     
  -9.4081715914085411     
  -43.484912553832778     
   82.953517096778540     
   70.696621871398477     
  -9.5163643086765539     
  -43.068819406688789     
   83.483741760814041     
   71.018974898312692     
  -9.6235134741357857     
  -42.650069092105383     
   84.016384072551375     
   71.348243732661615     
  -9.7296124296492899     
  -42.228649392172628     
   84.551495900546342     
   71.684570544674500     
  -9.8346544862089260     
  -41.804547826972190     
   85.089130179631397     
   72.028095170747733     
  -9.9386329232737491     
  -41.377751649289571     
   85.629340893412007     
   72.378966559047470     
  -10.041540988095035     
  -40.948247839199539     
   86.172183142604865     
   72.737333022173928     
  -10.143371895027562     
  -40.516023098492361     
   86.717713140271144     
   73.103348881940363     
  -10.244118824826842     
  -40.081063844999456     
   87.265988256885720     
   73.477172976234471     
  -10.343774923931905     
  -39.643356206721734     
   87.817067054207456     
   73.858965715568274     
  -10.442333303733284     
  -39.202886015843518     
   88.371009297074238     
   74.248895740469024     
  -10.539787039825788     
  -38.759638802563025     
   88.927876015127737     
   74.647131781850064     
  -10.636129171245669     
  -38.313599788766467     
   89.487729503491636     
   75.053851501698617     
  -10.731352699691756     
  -37.864753881533360     
   90.050633389754353     
   75.469233800054909     
  -10.825450588730128     
  -37.413085666450826     
   90.616652643254781     
   75.893465752409583     
  -10.918415762981830     
  -36.958579400751702     
   91.185853636397837     
   76.326736539843068     
  -11.010241107293226     
  -36.501219006259582     
   91.758304160446684     
   76.769244302565411     
  -11.100919465888428     
  -36.040988062126686     
   92.334073492715902     
   77.221188953908992     
  -11.190443641503339     
  -35.577869797370212     
   92.913232409870233     
   77.682780341059996     
  -11.278806394500759     
  -35.111847083189474     
   93.495853262428170     
   78.154230285576503     
  -11.366000441965996     
  -34.642902425059468     
   94.082009989570011     
   78.635761026631002     
  -11.452018456782442     
  -34.171017954592379     
   94.671778197269731     
   79.127597378998914     
  -11.536853066686483     
  -33.696175421155161     
   95.265235177612240     
   79.629975087943009     
  -11.620496853301148     
  -33.218356183234214     
   95.862459990771796     
   80.143132445507632     
  -11.702942351147849     
  -32.737541199546989     
   96.463533484113128     
   80.667320200187774     
  -11.784182046635561     
  -32.253711019872682     
   97.068538385614517     
   81.202791493047755     
  -11.864208377026717     
  -31.766845775604100     
   97.677559321812396     
   81.749812367063484     
  -11.943013729379146     
  -31.276925170013168     
   98.290682914565352     
   82.308652825887890     
  -12.020590439463264     
  -30.783928468199843     
   98.907997810759525     
   82.879595292387251     
  -12.096930790653769     
  -30.287834486734326     
   99.529594775452409     
   83.462927442122691     
  -12.172027012795018     
  -29.788621582967512     
   100.15556673126835     
   84.058949899879934     
  -12.245871281039273     
  -29.286267644000556     
   100.78600885551744     
   84.667969932757032     
  -12.318455714656896     
  -28.780750075286743     
   101.42101863001309     
   85.290306398705141     
  -12.389772375817639     
  -28.272045788891688     
   102.06069592800341     
   85.926289103490618     
  -12.459813268342049     
  -27.760131191330991     
   102.70514309627957     
   86.576256591644935     
  -12.528570336422018     
  -27.244982171038490     
   103.35446502071693     
   87.240561876338504     
  -12.596035463309454     
  -26.726574085399733     
   104.00876923478944     
   87.919566406575555     
  -12.662200469972012     
  -26.204881747355653     
   104.66816598283879     
   88.613647082902006     
  -12.727057113714771     
  -25.679879411558666     
   105.33276833596054     
   89.323190939831747     
  -12.790597086766711     
  -25.151540760048729     
   106.00269226800928     
   90.048600879742011     
  -12.852812014830768     
  -24.619838887442199     
   106.67805677460734     
   90.790290883683895     
  -12.913693455596238     
  -24.084746285615079     
   107.35898395623498     
   91.548692875826092     
  -12.973232897212222     
  -23.546234827842493     
   108.04559915280366     
   92.324250256235274     
  -13.031421756720714     
  -23.004275752386160     
   108.73803102972545     
   93.117425610659268     
  -13.088251378447968     
  -22.458839645507343     
   109.43641172180537     
   93.928695234340111     
  -13.143713032352613     
  -21.909896423862662     
   110.14087693606294     
   94.758554794977698     
  -13.197797912328999     
  -21.357415316279951     
   110.85156609702526     
   95.607516125557552     
  -13.250497134464155     
  -20.801364844867457     
   111.56862246796695     
   96.476111467361321     
  -13.301801735246656     
  -20.241712805437622     
   112.29219330397214     
   97.364891138446438     
  -13.351702669725677     
  -19.678426247208904     
   113.02242998751052     
   98.274427433982893     
  -13.400190809618348     
  -19.111471451756977     
   113.75948819326537     
   99.205312291690561     
  -13.447256941363529     
  -18.540813911185165     
   114.50352803545306     
   100.15816228324397     
  -13.492891764119983     
  -17.966418305465101     
   115.25471425257737     
   101.13361492616997     
  -13.537085887706835     
  -17.388248478922335     
   116.01321636452367     
   102.13233453637760     
  -13.579829830484135     
  -16.806267415827172     
   116.77920887354648     
   103.15500923618447     
  -13.621114017171225     
  -16.220437215036249     
   117.55287144281789     
   104.20235537225375     
  -13.660928776600494     
  -15.630719063658942     
   118.33438910810978     
   105.27511666965890     
  -13.699264339404017     
  -15.037073209680850     
   119.12395248313220     
   106.37406641264174     
  -13.736110835630413     
  -14.439458933519937     
   119.92175798122703     
   107.50000941928819     
  -13.771458292289182     
  -13.837834518437203     
   120.72800805187168     
   108.65378175057889     
  -13.805296630819612     
  -13.232157219770009     
   121.54291141500104     
   109.83625515974843     
  -13.837615664481206     
  -12.622383232910771     
   122.36668332869914     
   111.04833512690703     
  -13.868405095662443     
  -12.008467659983632     
   123.19954584215095     
   112.29096650323197     
  -13.897654513104536     
  -11.390364475150955     
   124.04172809092518     
   113.56513198939545     
  -13.925353389036658     
  -10.768026488471513     
   124.89346658084565     
   114.87185696173827     
  -13.951491076218941     
  -10.141405308249265     
   125.75500550805867     
   116.21220885103882     
  -13.976056804889376     
  -9.5104513017930010     
   126.62659707444149     
   117.58730259126617     
  -13.999039679610540     
  -8.8751135544972204     
   127.50850184387596     
   118.99829945425050     
  -14.020428676011830     
  -8.2353398271630578     
   128.40098908978285     
   120.44641268548419     
  -14.040212637422728     
  -7.5910765114763050     
   129.30433718492398     
   121.93290829298181     
  -14.058380271392322     
  -6.9422685835211766     
   130.21883399712135     
   123.45910859777383     
  -14.074920146090070     
  -6.2888595552493758     
   131.14477731160466     
   125.02639530729307     
  -14.089820686582570     
  -5.6307914237793257     
   132.08247527640935     
   126.63621239118172     
  -14.103070170980722     
  -4.9680046184149580     
   133.03224686934323     
   128.29007000806587     
  -14.114656726451482     
  -4.3004379452555757     
   133.99442239440373     
   129.98954773376275     
  -14.124568325087973     
  -3.6280285292635632     
   134.96934400240693     
   131.73629881242144     
  -14.132792779631448     
  -2.9507117536487799     
   135.95736624350010     
   133.53205404048367     
  -14.139317739038203     
  -2.2684211964180347     
   136.95885664880370     
   135.37862655809619     
  -14.144130683884153     
  -1.5810885639260359     
   137.97419634798945     
   137.27791602810279     
  -14.147218921599356     
 -0.88864362126057639     
   139.00378071820020     
   139.23191472920811     
  -14.148569581524351     
 -0.19101411926838660     
   140.04802007866931     
   141.24271139983210     
  -14.148169609779664     
  0.51187428196369167     
   141.10734041416802     
   143.31249914338591     
  -14.146005763939367     
   1.2200980933934551     
   142.18218415774339     
   145.44357951042406     
  -14.142064607498968     
   1.9337360812980089     
   143.27301100407158     
   147.63837044261865     
  -14.136332504127409     
   2.6528693557641505     
   144.38029878239121     
   149.89941378355178     
  -14.128795611692269     
   3.3775814636845651     
   145.50454438576787     
   152.22938087151232     
  -14.119439876046570     
   4.1079584865047298     
   146.64626474230420     
   154.63108382860111     
  -14.108251024564984     
   4.8440891430380537     
   147.80599787101872     
   157.10748116077917     
  -14.095214559416302     
   5.5860648976648966     
   148.98430397972453     
   159.66169039160349     
  -14.080315750558354     
   6.3339800742583794     
   150.18176665766160     
   162.29699507446531     
  -14.063539628440550     
   7.0879319762043167     
   151.39899412072006     
   165.01685931806566     
  -14.044870976398357     
   7.8480210129201486     
   152.63662056560560     
   167.82493581294278     
  -14.024294322722900     
   8.6143508332946528     
   153.89530758420261     
   170.72508282451966     
  -14.001793932387843     
   9.3870284665186432     
   155.17574570538656     
   173.72137350252871     
  -13.977353798414427     
   10.166164470798732     
   156.47865600665548     
   176.81811549836812     
  -13.950957632854333     
   10.951873090497623     
   157.80479187289328     
   180.01986260321516     
  -13.922588857368531     
   11.744272422285881     
   159.15494084241737     
   183.33143616876416     
  -13.892230593378860     
   12.543484590926152     
   160.52992661368313     
   186.75794097733956     
  -13.859865651767382     
   13.349635935387875     
   161.93061117101314     
   190.30478836794899     
  -13.825476522096775     
   14.162857206024858     
   163.35789708377280     
   193.97771552839473     
  -13.789045361323135     
   14.983283773609863     
   164.81272995023573     
   197.78281387385275     
  -13.750553981970453     
   15.811055851121194     
   166.29610105428966     
   201.72655033384646     
  -13.709983839733713     
   16.646318729211384     
   167.80905018179348     
   205.81580142832743     
  -13.667316020475150     
   17.489223026397152     
   169.35266869250597     
   210.05787927254738     
  -13.622531226575466     
   18.339924955096023     
   170.92810278705002     
   214.46057103783363     
  -13.575609762598884     
   19.198586604738253     
   172.53655706983383     
   219.03217093922831     
  -13.526531520227682     
   20.065376243292516     
   174.17929835187800     
   223.78152569413794     
  -13.475275962418413     
   20.940468638658650     
   175.85765979458401     
   228.71807625178104     
  -13.421822106728108     
   21.824045401561314     
   177.57304536647240     
   233.85190760713712     
  -13.366148507754609     
   22.716295351661291     
   179.32693467352590     
   239.19380324811942     
  -13.308233238630569     
   23.617414908839841     
   181.12088819788681     
   244.75530294036741     
  -13.248053871505626     
   24.527608511759389     
   182.95655296993954     
   250.54876947706634     
  -13.185587456945640     
   25.447089066036803     
   184.83566874101757     
   256.58745802192846     
  -13.120810502171887     
   26.376078424579781     
   186.76007467618200     
   262.88559837197698     
  -13.053698948056235     
   27.314807902930188     
   188.73171666397189     
   269.45847836742593     
  -12.984228144781037     
   28.263518832719416     
   190.75265525172753     
   276.32254542322630     
  -12.912372826064141     
   29.222463156704762     
   192.82507434240176     
   283.49550865967819     
  -12.838107081840418     
   30.191904069204121     
   194.95129065734932     
   290.99646285649112     
  -12.761404329281065     
   31.172116706169447     
   197.13376412877307     
   298.84601640384926     
  -12.682237282020832     
   32.163388889620862     
   199.37510925180186     
   307.06644329338673     
  -12.600577917450778     
   33.166021931691645     
   201.67810757650233     
   315.68184256762027     
  -12.516397441920407     
   34.180331504122279     
   204.04572139575941     
   324.71832787401627     
  -12.429666253677503     
   35.206648579748737     
   206.48110885481461     
   334.20422775072467     
  -12.340353903356732     
   36.245320453293118     
   208.98764056294499     
   344.17032210193724     
  -12.248429051808696     
   37.296711849647274     
   211.56891797870958     
   354.65009626952525     
  -12.153859425039458     
   38.361206128845858     
   214.22879370073096     
   365.68004021556538     
  -12.056611766006084     
   39.439206598103574     
   216.97139400234778     
   377.29997044662247     
  -11.956651782986274     
   40.531137942561166     
   219.80114378069737     
   389.55341308332788     
  -11.853944094209160     
   41.637447787959992     
   222.72279437882241     
   402.48801683756318     
  -11.748452168399131     
   42.758608410169785     
   225.74145450510406     
   416.15604429821536     
  -11.640138260844855     
   43.895118608525920     
   228.86262483734075     
   430.61491082744743     
  -11.528963344560328     
   45.047505762290612     
   232.09223666854655     
   445.92781675679402     
  -11.414887036053289     
   46.216328092197514     
   235.43669529422243     
   462.16446084082531     
  -11.297867515157503     
   47.402177152309420     
   238.90292875052870     
   479.40186095831223     
  -11.177861438317963     
   48.605680580955003     
   242.49844270771595     
   497.72530597347202     
  -11.054823844640744     
   49.827505143980616     
   246.23138250251708     
   517.22944075925136     
  -10.928708053930142     
   51.068360108507406     
   250.11060330821138     
   538.01954105414791     
  -10.799465555832866     
   52.329000991443259     
   254.14574986611757     
   560.21297259640676     
  -10.667045889089900     
   53.610233734010002     
   258.34734716059052     
   583.94091805426808     
  -10.531396509758274     
   54.912919362026507     
   262.72690404599768     
   609.35036661467325     
  -10.392462647103445     
   56.237979201630488     
   267.29703179560761     
   636.60648219568213     
  -10.250187145674358     
   57.586400732149727     
   272.07158041207532     
   665.89536237709410     
  -10.104510291851375     
   58.959244172254643     
   277.06579562990345     
   697.42733110983386     
  -9.9553696228959989     
   60.357649912862506     
   282.29650061322729     
   731.44082514832428     
  -9.8026997162221203     
   61.782846931400144     
   287.78230680183964     
   768.20705620731860     
  -9.6464319562408516     
   63.236162347713261     
   293.54385972339463     
   808.03557428911313     
  -9.4864942756924524     
   64.719032313348123     
   299.60412653056289     
   851.28099800523694     
  -9.3228108678526684     
   66.233014464713577     
   305.98873401560229     
   898.35113368640327     
  -9.1553018653668268     
   67.779802218548170     
   312.72636751825019     
   949.71689351052726     
  -8.9838829806970022     
   69.361241247892778     
   319.84924421957930     
   1005.9244047766571     
  -8.8084651022320770     
   70.979348551580202     
   327.39367725540404     
   1067.6099673514198     
  -8.6289538389645362     
   72.636334624745103     
   335.40075201053992     
   1135.5185604563601     
  -8.4452490052251044     
   74.334629357806321     
   343.91714121396240     
   1210.5269925869327     
  -8.2572440352137377     
   76.076912444987173     
   352.99609365836460     
   1293.6729770455192     
  -8.0648253148756428     
   77.866149281598567     
   362.69864098620582     
   1386.1920341553648     
  -7.8678714159149443     
   79.705633587170055     
   373.09508124237129     
   1489.5646268807843     
  -7.6662522132419637     
   81.599038330135883     
   384.26681594397689     
   1605.5770046285263     
  -7.4598278626762813     
   83.550476978692515     
   396.30864347869061     
   1736.4004303776878     
  -7.2484476099510786     
   85.564577704155596     
   409.33164670652354     
   1884.6954812844790     
  -7.0319483945318835     
   87.646573977962248     
   423.46686281615689     
   2053.7509293059638     
  -6.8101532018361013     
   89.802416121967568     
   438.86999478595192     
   2247.6708747015005     
  -6.5828691042063578     
   92.038909924797935     
   455.72752634621281     
   2471.6305690400527     
  -6.3498849131270525     
   94.363890629698560     
   474.26475561401367     
   2732.2305462237196     
  -6.1109683407279389     
   96.786443730510257     
   494.75648471069110     
   3037.9975036636647     
  -5.8658625346612210     
   99.317188607257478     
   517.54146598816919     
   3400.0957687332784     
  -5.6142818024842702     
   101.96864773286201     
   543.04218425366821     
   3833.3944908892840     
  -5.3559062727116036     
   104.75573480083459     
   571.79264293533845     
   4357.9659972579766     
  -5.0903751384724698     
   107.69640987795981     
   604.47738791477263     
   5001.7528711275399     
  -4.8172779777144852     
   110.81257968386738     
   641.99053444823005     
   5803.3879590818278     
  -4.5361434097276607     
   114.13134588034124     
   685.51594414134274     
   6822.0206436196022     
  -4.2464239763033609     
   117.68683848811591     
   736.68109896849103     
   8134.1917905468817     
  -3.9474755264677972     
   121.52276007903103     
   797.68753739759131     
   9903.0319922336948     
  -3.6385283442865988     
   125.69687961587347     
   871.96027733934579     
   12223.401205284892     
  -3.3186454028697185     
   130.28586977516920     
   963.63578637898047     
   15896.299356179790     
  -2.9866596250894788     
   135.40210431999259     
   1082.8580315503316     
   19938.391699740754     
  -2.6410749642220068     
   141.19023932211425     
   1232.3959692983840     
   31762.120571789474     
  -2.2799006079746635     
   147.94775892932739     
   1470.6118735868106     
   31374.854807086114     
  -1.9003496543350751     
   155.88909682489412     
   1705.9232846399514     
   111297.79534840825     
  -1.4982258636915116     
   166.50554691087683     
   2540.6567497530327     
  -22948.389533207352     
  -1.0664414603148289     
   178.77854835589412     
   2368.5438282539812     
   930517.63320039830     
 -0.59015235247973796     
   208.06847311967257     
   9347.4260772571288     
   739824.42865368549     
   0.0000000000000000     
   268.67731154321325     
   14896.109292159652     
   739824.42865368549     


==> anc/CLgS/CLgS1010.dat <==
# CLgS1010
0
7.999992e-6
8.65105189929474299347397973419e-6
9.35509666367290348440280830845e-6
0.0000101164383220243624304516939963
0.0000109397398241844745683828255019
0.000011830043599233327191871281811
0.0000127928024378470869398499489812
0.0000138339128878223376091673627103
0.0000149597513672826565427868362743
0.0000161772132167168888760852301617
0.000017493754928992457300420802583
0.0000189174398159446604951155763573
0.0000204569873911832782734671892107
0.0000221218267715095948864186636102
0.0000239221544239393032837199952558
0.000025868996611930089024089394131
0.0000279742769231796517060948258505
0.0000302508892924663439771308682634
0.0000327127769666406024489175806706
0.0000353750178952464439912715396254
0.0000382539170695807084980470322097
0.0000413671063755236669788040235336
0.0000447336525714577767052268416387
0.0000483741740523124932530853159115
0.0000523109671145356254363508825555
0.0000565681424949238019520675489684
0.0000611717730191008217872590746091
0.0000661500532633962898262608760947
0.0000715334722073622990552282499271
0.0000773549999336208039738777060788
0.0000836502895176427038297937282861
0.0000904578953429445601377966905766
0.0000978195091776155520777781568033
0.000105780215456666539983443679991
0.000114388767332084984527823829886
0.000123697885179397109717187776918
0.000133764579386752607436699482363
0.000144650499400889771376544961868
0.000156422311164709437769652477026
0.000169152105254555804715241723411
0.000182917838212720173468158317607
0.000197803809773282855837258285668
0.000213901178898412325787662062617
0.000231308521778970081368538943689
0.000250132435209150652373963429644
0.000270488189021458021525076899412
0.000292500431567243701732520752465
0.000316303952551100479917174385053
0.000342044507876553464119465688166
0.000369879711537802785280157283283
0.00039998
0.000432529674951108751839450850076
0.000467728030784424462870387246452
0.000505790573685125648888475560182
0.000546950339749836667788093342826
0.000591459320168367783093754434983
0.000639590002145083240485238261527
0.000691637034937519655136480765208
0.000747919031146010309034823917538
0.000808780514204547474927635586797
0.000874594023904643441396440094445
0.000945762392735589324832634262138
0.00102272120685168842448043767361
0.00110594146658558226588766268337
0.00119593246262293632192968274812
0.00129324488524419656165126172143
0.00139847418543102474734088464167
0.00151226420813602202579600641349
0.00163531111963262949637266296257
0.00176836765260636916656711966918
0.00191224769452814664508287696221
0.00206783124687505787398336837778
0.00223606978494451861851137604867
0.00241799205035468985931127327809
0.00261471031084987066909028428721
0.00282742712474619009760337744842
0.00305744265027362119765054689878
0.00330616254320877892382538535622
0.00357510648956349132105595551465
0.0038659174237116871671414886906
0.00418037148621720636649920363599
0.00452038877978367268152687515206
0.0048880449862009163377945393249
0.00528558391192720109394628919055
0.00571543103503940078255989542986
0.00618020813172088430462938711073
0.00668274906625544537567774633174
0.00722611683467071410918115874727
0.00781362195874059796681909899432
0.00844884233402634812294623543708
0.00913564464302061419574751662451
0.00987820745226625089367008174074
0.0106810461205558576363562531469
0.0115490396539784727647661436365
0.0124874596526598809688753058775
0.0135020015035284620852801125568
0.0145988179833059113387843976781
0.0157845554461365131583604175892
0.0170663927807809330388236585341
0.018452083333044609127644872136
0.01995
0.0398
0.05955
0.0792
0.09875
0.1182
0.13755
0.1568
0.17595
0.195
0.21395
0.2328
0.25155
0.2702
0.28875
0.3072
0.32555
0.3438
0.36195
0.38
0.39795
0.4158
0.43355
0.4512
0.46875
0.4862
0.50355
0.5208
0.53795
0.555
0.57195
0.5888
0.60555
0.6222
0.63875
0.6552
0.67155
0.6878
0.70395
0.72
0.73595
0.7518
0.76755
0.7832
0.79875
0.8142
0.82955
0.8448
0.85995
0.875
0.88995
0.9048
0.91955
0.9342
0.94875
0.9632
0.97755
0.9918
1.00595
1.02
1.03395
1.0478
1.06155
1.0752
1.08875
1.1022
1.11555
1.1288
1.14195
1.155
1.16795
1.1808
1.19355
1.2062
1.21875
1.2312
1.24355
1.2558
1.26795
1.28
1.29195
1.3038
1.31555
1.3272
1.33875
1.3502
1.36155
1.3728
1.38395
1.395
1.40595
1.4168
1.42755
1.4382
1.44875
1.4592
1.46955
1.4798
1.48995
1.5
1.50995
1.5198
1.52955
1.5392
1.54875
1.5582
1.56755
1.5768
1.58595
1.595
1.60395
1.6128
1.62155
1.6302
1.63875
1.6472
1.65555
1.6638
1.67195
1.68
1.68795
1.6958
1.70355
1.7112
1.71875
1.7262
1.73355
1.7408
1.74795
1.755
1.76195
1.7688
1.77555
1.7822
1.78875
1.7952
1.80155
1.8078
1.81395
1.82
1.82595
1.8318
1.83755
1.8432
1.84875
1.8542
1.85955
1.8648
1.86995
1.875
1.87995
1.8848
1.88955
1.8942
1.89875
1.9032
1.90755
1.9118
1.91595
1.92
1.92395
1.9278
1.93155
1.9352
1.93875
1.9422
1.94555
1.9488
1.95195
1.955
1.95795
1.9608
1.96355
1.9662
1.96875
1.9712
1.97355
1.9758
1.97795
1.98
1.98195
1.9838
1.98555
1.9872
1.98875
1.9902
1.99155
1.9928
1.99395
1.995
1.99595
1.9968
1.99755
1.9982
1.99875
1.9992
1.99955
1.9998
1.99995
2.
1.99995
1.9998
1.99955
1.9992
1.99875
1.9982
1.99755
1.9968
1.99595
1.995
1.99395
1.9928
1.99155
1.9902
1.98875
1.9872
1.98555
1.9838
1.98195
1.98
1.97795
1.9758
1.97355
1.9712
1.96875
1.9662
1.96355
1.9608
1.95795
1.955
1.95195
1.9488
1.94555
1.9422
1.93875
1.9352
1.93155
1.9278
1.92395
1.92
1.91595
1.9118
1.90755
1.9032
1.89875
1.8942
1.88955
1.8848
1.87995
1.875
1.86995
1.8648
1.85955
1.8542
1.84875
1.8432
1.83755
1.8318
1.82595
1.82
1.81395
1.8078
1.80155
1.7952
1.78875
1.7822
1.77555
1.7688
1.76195
1.755
1.74795
1.7408
1.73355
1.7262
1.71875
1.7112
1.70355
1.6958
1.68795
1.68
1.67195
1.6638
1.65555
1.6472
1.63875
1.6302
1.62155
1.6128
1.60395
1.595
1.58595
1.5768
1.56755
1.5582
1.54875
1.5392
1.52955
1.5198
1.50995
1.5
1.48995
1.4798
1.46955
1.4592
1.44875
1.4382
1.42755
1.4168
1.40595
1.395
1.38395
1.3728
1.36155
1.3502
1.33875
1.3272
1.31555
1.3038
1.29195
1.28
1.26795
1.2558
1.24355
1.2312
1.21875
1.2062
1.19355
1.1808
1.16795
1.155
1.14195
1.1288
1.11555
1.1022
1.08875
1.0752
1.06155
1.0478
1.03395
1.02
1.00595
0.9918
0.97755
0.9632
0.94875
0.9342
0.91955
0.9048
0.88995
0.875
0.85995
0.8448
0.82955
0.8142
0.79875
0.7832
0.76755
0.7518
0.73595
0.72
0.70395
0.6878
0.67155
0.6552
0.63875
0.6222
0.60555
0.5888
0.57195
0.555
0.53795
0.5208
0.50355
0.4862
0.46875
0.4512
0.43355
0.4158
0.39795
0.38
0.36195
0.3438
0.32555
0.3072
0.28875
0.2702
0.25155
0.2328
0.21395
0.195
0.17595
0.1568
0.13755
0.1182
0.09875
0.0792
0.05955
0.0398
0.01995
0


==> anc/CLgS/CLgS2010.dat <==
# CLgS2010
-10.6666666666666666666666666667
-10.6465376605561359882657092545
-10.645174167012822510532803757
-10.6437202031119228724882553141
-10.6421699228042221420329855471
-10.6405171153970513923597665043
-10.6387551839205095433777258237
-10.6368771223060094966926286154
-10.6348754913204823572449373302
-10.6327423931976758854921604233
-10.6304694449061080708440359669
-10.6280477499913964809552761756
-10.625467868928893055696275487
-10.6227197879208282793161613645
-10.619792886070526113768728388
-10.6166759008647117593611497527
-10.6133568918935205842620049359
-10.6098232027365533098593677999
-10.6060614209422373778901206498
-10.6020573360268779697662087134
-10.597795895419148260743971591
-10.5932611582754145642707030397
-10.5884362470912592792447001163
-10.5833032970348983731078018924
-10.5778434029289403934457550745
-10.5720365638081554442611957464
-10.5658616249826751953622742921
-10.5592962175383944998964616223
-10.5523166952093633886717408743
-10.5448980685607235054582862177
-10.5370139364253409663583371689
-10.5286364145428113310411901584
-10.519736061356063233417614936
-10.5102818009284754078194726758
-10.5002408429533669720853495105
-10.4895785998380525967104299642
-10.4782586008565130984197848869
-10.4662424033782700685143373076
-10.453489501196434686071370027
-10.439957229995303254897785967
-10.4256006700174865216419950089
-10.4103725460125925115395196689
-10.3942231245741551154816684562
-10.3771001089990511601953875659
-10.3589485318343328162440515406
-10.3397106453104939396121714158
-10.3193258098979815980786199712
-10.2977303812655711334362803497
-10.2748575959653793368991957407
-10.2506374562201523956586693669
-10.2249966142444128329221653532
-10.197858256592486043697927347
-10.1691419890937799850727701579
-10.1387637230094139330549860784
-10.1066355631248623547746595618
-10.072665698581202170981200806
-10.0367582973433563887288094698
-9.99881340530797067405266921451
-9.95872685116682398785574702499
-9.91639015826456699929871685814
-9.87169046482273361764637621285
-9.82451045404603502876549963995
-9.77472829578259576646818597263
-9.72221760157771883795778342505
-9.66684739514167708763393352286
-9.6084821004466358854591901378
-9.54698154987683728951887636005
-9.48220101508033530814368376269
-9.41399126341057296425535622483
-9.34219864310262222832040760738
-9.26666520060262448767355899859
-9.18722883376048499841714779576
-9.10372348490574302540214150286
-9.01597937815523547899838555451
-8.92382330564907186130943670475
-8.82707896777879413620693196703
-8.72556737285850565015642535215
-8.61910730209613104550371585043
-8.5075158461475020306533066517
-8.39060901998007064665989352826
-8.2682024632348311177057335628
-8.14011223375320407601314196378
-8.00615570242847851489459804339
-7.86615255804667162249262595293
-7.71992593129650084694881162201
-7.56730364764900501922530357833
-7.40811961932982102208498897176
-7.24221538712589030052945917582
-7.06944182327701330038807053708
-6.88966100719350998149928402206
-6.70274828620515757806602505511
-6.50859453397278569881206050636
-6.30710861956974565834579848838
-6.09822010055110937209565791809
-5.88188215355660796088379359667
-5.65807475611890899919670731781
-5.42680813334859510124036954216
-5.18812648301428436221673892505
-4.94211199219978630035459179052
-4.68888915816446700783542520553
-4.42862942521735311947028884796
-4.1615561482933217873296337778
-1.56451168638968139399149859742
0.00460399352527587508636947454164
1.01094255360884580856232305356
1.65234495962385419180141327313
2.03594062165319145044482903211
2.22768584237269407450389094544
2.27162638340402030967934045143
2.19888522600907403659777054292
2.032389353550537513780414012
1.78957768594087018311033990243
1.48405591158023870311688481983
1.12666027423767620571980210879
0.726169914405746879783870493543
0.289800208298441957598979150032
-0.176445769172300846041495894136
-0.66752075300345572110229251708
-1.17914217653380615207966278258
-1.70764717281926747295786615828
-2.24988079661803275606425310899
-2.80310863077029002952677626045
-3.36494759097292428437092801687
-3.93331051571697473147761555397
-4.50636133910758460112896602347
-5.08247848719623423420779119035
-5.6602247352500239324854609475
-6.23832219250345212350782851205
-6.81563139387397498416870111503
-7.39113370929658638865500652081
-7.96391645414669046102201264366
-8.53316021483076541428788996274
-9.09812800334374280704300675184
-9.65815593144689337176524912689
-10.2126451548743602114225211359
-10.7610548848168358120448859572
-11.3028963009302263318731331806
-11.8377272295534628447650716225
-12.3651474743972223171170434459
-12.8847947059704410084462593945
-13.3963408314227968600271544356
-13.899488779049187823438194512
-14.39396964200618679890428004
-14.8795401342811996630127503341
-15.3559803189853592233294882813
-15.8230915748888868136569646983
-16.2806947720028445061875450224
-16.7286286311092233433456649193
-17.1667482455925905647145625936
-17.5949237468440837556810133415
-18.0130390969838163381056603694
-18.420990994755035774621544742
-18.8186878822432855802516520731
-19.2060490416160605317576279148
-19.5830037724039085994779338555
-19.9494906409864105851701640962
-20.3054567949339772338703028658
-20.6508573357122607966267337194
-20.9856547439996555442611169502
-21.3098183525161743602483849677
-21.6233238618276495532763778306
-21.9261528950842775408577988286
-22.2182925880867864218313821
-22.4997352114552444789328817139
-22.7704778220117977526194163756
-23.0305219407854386255174983504
-23.2798732553094049598662513371
-23.5185413441143959277409091438
-23.7465394215272507466349971428
-23.963884101068328928229007599
-24.1705951759043679519638626278
-24.3666954149595092602547624584
-24.5522103734175848752444848146
-24.7271682164654763990889605926
-24.8915995552319898319339021624
-25.0455372939706236822338884018
-25.1890164876190588172875843814
-25.3220742089442295105255894349
-25.4447494245503783797071076191
-25.5570828790893722031256660551
-25.6591169870684814127584660283
-25.7508957317014383550598683369
-25.8324645702944486850641309062
-25.9038703457004320672178483468
-25.9651612034125514867758749118
-26.016386513902444036340183981
-26.0575967998398355829743439627
-26.0888436678587145429616582462
-26.1101797445612297550822167163
-26.121658616474208180955972901
-26.1233347736948777677618194809
-26.1152635569822240914953763617
-26.097501108068580740731739733
-26.0701043229827090922412606995
-26.0331308081909034133432292401
-25.9866388393766880906718549993
-25.9306873226925685443738085912
-25.8653357583291580671041175321
-25.7906442062579213925700579185
-25.7066732540138352312707465641
-25.6134839863935412677832641229
-25.5111379569531259700664496012
-25.3996971611975653609525655595
-25.2792240113611772227042288587
-25.1497813126851784483743301688
-25.0114322411046971686714315626
-24.8642403222633794363645297403
-24.7082694117790964412347172669
-24.543583676689234861317063038
-24.3702475780086713717882180524
-24.1883258543378211064711128736
-23.9978835064621350735674059143
-23.798985782888126980051043627
-23.5916981662644573831640410544
-23.3760863606398124713641220863
-23.1522162795123043057523549696
-22.9201540346279057226011581661
-22.6799659254880316151993381864
-22.4317184295288030227441247464
-22.1754781929367942497208140367
-21.9113120220681779682777669067
-21.6392868754401598111965332742
-21.3594698562654423661244017602
-21.071928205502187959838312272
-20.7767292953935686753002941372
-20.4739406234725085110717085052
-20.1636298070086437017766963803
-19.8458645778758596431251307512
-19.5207127778200127694078128971
-19.1882423541076188121536448986
-18.8485213555373903940776205001
-18.5016179287975417574786671076
-18.1476003151527511044706962077
-17.7865368474455857193418661524
-17.4184959473980556269850510131
-17.0435461231997716106864433254
-16.6617559673699463037284569355
-16.273194154881195879914294743
-15.8779294415337774760693033137
-15.4760306625695365598524390558
-15.0675667315154414967072638796
-14.6526066392471518855725204403
-14.231219453263604979476481808
-13.8034743171641126921938370271
-13.369440450319942187096859241
-12.9291871477328075942398815259
-12.4827837800731306347199008402
-12.0302997938913353673159541204
-11.5718047119958283308502222594
-11.1073681339916813631467659937
-10.6370597369743815741401472379
-10.1609492763733424968218823317
-9.67910658694018342123955291991
-9.19160158387708135062762241925
-8.69850426410078285783354864285
-8.19988470763813225783729841831
-7.69581307914922878634150479287
-7.18635962957456967165890526037
-6.67159469790276884610364182151
-6.15158871305566325792774840253
-5.62641219588783096821179299658
-5.09613576129774806311719551132
-4.56083012044800545871575846716
-4.0205660830921924679598534245
-3.47541456000623205082375523857
-2.92544656552212346379710911775
-2.37073322016221202128282587022
-1.81134575337226331140563108835
-1.2473555063517708811855466686
-0.678833934980072508042888549627
-0.105852612836991072908232755524
0.471516765683147907394845645446
1.05320238216513851417815981041
1.63913229087504554834364478142
2.22923441537165026907573739197
2.82343654502783671750383530411
3.42166633146244818893894994714
4.02385128488303011215299241
4.62991877033976514039278821347
5.23979600389079841925539068704
5.8534100486790455437411411091
6.47068781092047243223652068494
7.09155603580373501858959677305
7.71594130330096709212624165987
8.34377002388940660365007247526
8.97496843418345411374016245496
9.60946259247666160433280164269
10.2471783741930554271816216559
10.8880414672471035495548066423
11.5319773673115443088530575701
12.178911372992201437822579735
12.8287685809088180080346786019
13.4814738806808500014352861724
14.1369519498170683005129206598
14.7951272485077258313994155655
15.4559240143179542469270808443
16.1192662567809617453536774426
16.7850777518895102328835323263
17.4532820364840559023359112004
18.1238024025358422643571655692
18.7965618913231385790155660012
19.4714832874987193412083225009
20.1484891130465818185966209659
20.8275016211257984697289834665
21.5084427897992992246093139306
22.1912343156452749298504705185
22.8757976072487875826147017625
23.5620537785710651355179533753
24.249923642193848478749560164
24.9393277024360455220439645809
25.6301861483398319296495667813
26.3224188465232198230457693166
27.015945333895994470544967552
27.7106848102357944360031050097
28.4065561306209826603250852459
29.1034777977168242922126215758
29.801367953911351554307243526
30.5001443732971563053493186667
31.1997244534952070076249149189
31.9000252073166382922264529318
32.6009632542583079833018733189
33.3024548118277580370121874638
34.0044156866930521008756549142
34.7067612656527930223484959713
35.4094065064214483371885650457
36.1122659282249302403782980999
36.8152536022011884629913114164
37.5182831416003795101440337755
38.2212676917789735048126764885
38.9241199199819500594906703319
39.6267520049070167739444304785
40.3290756260445577249365598408
41.0310019527867842444537488648
41.7324416332993159266202134688
42.4333047831481656868250606282
43.1335009736748383217130701431
43.8329392201119768614292867484
44.5315279694317045138243848221
45.2291750879185115925079235151
45.9257878484582258834039457155
46.6212729175342807909527977882
47.3155363419221576326986638504
48.0084835350725258990269225135
48.7000192631732374020601817003
49.3900476308799461998035240783
50.0784720667047251481621036204
50.7651953080516310050201386616
51.4501193858877322354752046586
52.1331456090376560381159872136
52.8141745480892325619799538649
53.4931060188973136821121973911
54.1698390656723198501963858066
54.8442719436395201651842279588
55.516302101254476568625048807
56.1858261619594815307716715869
56.85273990546518823642370953
57.5169382485409714908366591439
58.178315225296864630601654998
58.8367639669391908188762381362
59.4921766809812442891777893509
60.1444446298895763131306745241
60.7934581091455997076155598308
61.4391064247013422250671255068
62.0812778698072506929146578203
62.7198597011889716250836195584
63.3547381145490073835580616242
63.9857982193680667942206603295
64.6129240129797921866491590776
65.2359983538913476799388676387
65.8549029343210924863318340443
66.4695182519232341062681206334
67.0797235806679553217934096974
67.6853969408440313424122996251
68.286415068149394480379163025
68.8826533818334581470567737966
69.4739859518532742106872359467
70.0602854650037618772143942765
70.6414231899803058514505863717
71.2172689413299697350883633726
71.7876910422454000383101895741
72.3525562861531988861218815347
72.9117298970461109510278443776
73.4650754885057931501851375323
74.0124550213602043097182058833
74.5537287599167556544246565031
75.0887552267092901246477906117
75.6173911556936967412117978504
76.139491443823502131590162312
76.6549091009331004149842856448
77.1634951978523692640224084178
77.6650988126722571768461512513
78.15956697507649646531275119
78.6467446086498783223384520369
79.1264744710684990298475378235
79.59859709207202653250159084
80.0629507091123188492064685097
80.5193712005666225427965756876
80.9676920163970607236525181737
81.4077441061311531808333687711
81.8393558440306606576890645386
82.2623529513080722570791921278
82.6765584152415171857693034393
83.0817924050297333519157264847
83.4778721842189152484656425741
83.8646120195227368875612471133
84.2418230858455418607751972162
84.6093133673065456596302695474
84.9668875540498325581097648488
85.3143469346108708794088016897
85.6514892835951286949203584582
85.9781087444080505153894585422
86.2939957067580481568741931993
86.5989366786351486571507793926
86.8927141524473997272970366461
87.1751064649749160722102719375
87.4458876507774002142772520864
87.7048272886649145071505757294
87.9516903408134231853143240948
88.1862369840759496571634193824
88.4082224330068660331397792667
88.6173967540805834431472221471
88.8135046705464471375474201501
88.9962853573186296480799241133
89.1654722252528898115508787378
89.3207926941108130027932201386
89.461967953456106817618725565
89.5887127106661789141973977337
89.7007349251749882009047129366
89.7977355279893828603983871075
89.8794081254400817954010281027
89.9454386860392882946926363859
89.9955052092187060354139047105
90.0292773746133937162975269639
90.0464161704372386853472200501
90.0465734993634806192547271444
90.0293917601771128650207842901
89.9945034033033516807428263985
89.9415304581356588510504881679
89.8700840298857030893646136831
89.7797637634534798092231312846
89.6701572715655073586499351247
89.5408395241490439174606201542
89.3913721955965392016824854303
89.2213029662223225989128959827
89.0301647738173513217218931016
88.8174750107613219031291078227
88.5827346616471508710244268476
88.3254273758020638605092230456
88.0450184684421077087942662963
87.7409538434608392194223457973
87.4126588300141248037905592586
87.0595369241047054483734514637
86.6809684252726270290608158941
86.276308957237222404024989756
85.8448878598848911375282011784
85.3860064383206937725141610936
84.898936052760144998593233259
84.3829160307815050511696430769
83.8371513808288598647908761641
83.2608102827799370545903729467
82.6530213277813751665998825091
82.0128704752992620839828823322
81.3393976902999013066039264586
80.6315932174983619740761428405
79.8883934424826630010025254892
79.1086762809789039001787353334
78.2912560272386778127150649147
77.4348775800876749844837132745
76.5382099500408928664366581301
75.5998389323804086507117762625
74.6182588083191548034897309438
73.5918629081808375749079381557
72.5189328353888581634107898867
71.3976261059545377732298056886
70.2259619023801921179281301695
69.0018045697850075145811889952
67.7228443906189220725765914543
66.3865750556391452872754951107
64.9902670932173669156069679064
63.5309363128244384909725957946
62.0053060420197661078187356094
60.4097615607377024808161063085
58.7402946195160827345211308702
56.9924352052122963009621234852
55.1611666895631753690717638214
53.240819006522954566773117747
51.2249323016608636620405526386
49.106080163105891978405429173
46.8756363640123381161368041098
44.5234607563686467928436032963
42.0374662256066218530988134039
39.4030049535753042984160863885
36.6019695083297315008514380765
33.611422677767166660609176324
30.4014031087912614602183269122
26.9311821439887621754045156527
23.1423221177315828538185522461
18.9442070943718798163806655255
14.1780135473475967130123819541
8.49344293860908628972811579304
0


==> anc/CLgS/CLgS2110.dat <==
# CLgS2110
-37.3333333333333333333333333333
-37.3311888193767740492195495767
-37.3310287328641091061164693288
-37.3308567932281727095537945238
-37.3306721314663132019144575025
-37.3304738156372127025943009388
-37.3302608463721730063200698855
-37.3300321520726449350186124909
-37.3297865837726616611880503654
-37.3295229096434412174752775333
-37.3292398091159423264635960748
-37.3289358665955861053977753822
-37.3286095647416892011429179847
-37.3282592772823863676711833297
-37.3278832613339470862576995715
-37.3274796491914060206857984419
-37.3270464395553251708341343724
-37.3265814881572806183783972492
-37.3260824977443126401630342622
-37.3255470073800884106206074852
-37.3249723810178950684816616427
-37.3243557952978009746127468279
-37.3236942265173877900134068521
-37.3229844367223586932461970706
-37.3222229588600616826726113425
-37.3214060809355244596893700598
-37.3205298291059718309068090023
-37.3195899496459808859612090222
-37.3185818897114164589340042989
-37.3175007768260727476156209219
-37.3163413970105198217973463094
-37.3150981714680097445599731146
-37.3137651317374301610505696413
-37.312335893218197935755619836
-37.3108036269666567697889190915
-37.3091610296579764306660373275
-37.3074002916017438490964645496
-37.305513062693385460080951335
-37.3034904161772645633407432546
-37.3013228100907573289298436156
-37.2990000462518281947268263987
-37.2965112266456035128391522197
-37.2938447070581873192372178449
-37.2909880477984834711823987463
-37.2879279613410954641832656473
-37.2846502567154836584703719791
-37.2811397804584878382637565555
-37.2773803539390937008995534681
-37.2733547068559625834859333036
-37.2690444066997875219377473878
-37.2644297839640248265940141048
-37.2594898528790249406759921026
-37.2542022274361034414531371391
-37.2485430324597154523845156514
-37.242486809477697103041587407
-37.2360064171315996590486368301
-37.2290729258615615063543030704
-37.2216555065930500012018659578
-37.2137213131462842783475811694
-37.2052353580833634680425062954
-37.1961603817032333712657636035
-37.1864567138908104880580005393
-37.1760821285240507407092763384
-37.1649916901417325234480109605
-37.153137592575479755649908195
-37.1404689892523720549119616998
-37.1269318148797026927139876533
-37.1124685982314161041424828045
-37.097018265766893605411835663
-37.0805159358275139840259383212
-37.0628927031753020598337405977
-37.0440754136615576345000193534
-37.0239864288422567901890661099
-37.0025433803919336915581749845
-36.9796589142094561623906243338
-36.9552404241584578175795343019
-36.9291897754431300690155526105
-36.9014030176876553379508252252
-36.8717700878659339114482424562
-36.8401745033186959697859494335
-36.8064930451990024662616270839
-36.7705954328060707789898304482
-36.7323439894030149597569846528
-36.6915933002683356700558698682
-36.6481898639058838080890857073
-36.6019717375358047353903051452
-36.5527681782121117429487018796
-36.5003992811637347044965295931
-36.4446756172380898045396963231
-36.3853978716426354844309283636
-36.3223564865340248256134742471
-36.2553313104001527778551890893
-36.1840912576217776305994461778
-36.1083939820919740639532744223
-36.0279855693183308751577607574
-35.9426002520398198086397526648
-35.8519601550633330759776436298
-35.7557750757701574540874535993
-35.6537423075667235196893490538
-35.5455465144639170360364967924
-35.4308596659726320793062838897
-35.3093410426081452617703232729
-33.8748965038539334510103714101
-32.6617621417145944537532758879
-31.5916613884421585015861006689
-30.6274157029441818004359722516
-29.747125517830492574308106329
-28.9363187672543953425999137076
-28.1847082222272393807059086823
-27.4846009520204568117363164842
-26.830024666463776749607567555
-26.2162073440125909025837283221
-25.6392477410843089428128047836
-25.09589651828150540731589829
-24.5834051149669522654819785718
-24.099418021318378288886687347
-23.6418939028325513950409587967
-23.2090465181967887627108697407
-22.7992995848679804233948391441
-22.4112517038707326817228283949
-22.0436486880798406217762132347
-21.6953614377565231783541865024
-21.3653680391229594180103453958
-21.0527391239320253560382365838
-20.7566257796017737402666454509
-20.4762494775078379721916265102
-20.2108936150785589734558379998
-19.9598963608342239429935115647
-19.7226445607169989159637870795
-19.4985685159280382989342042162
-19.2871374818150336841868772136
-19.0878557674884618755998633974
-18.9002593391643782203392651869
-18.7239128484425102434776830905
-18.5584070210710649442577968768
-18.4033563531355978332354056116
-18.2583970707152674484014164797
-18.1231853163831380765908497363
-17.9973955318716427980883385256
-17.8807190110726183766849031073
-17.7728626015185729020318876478
-17.6735475357724390380662978925
-17.5825083768730685864566800653
-17.4994920642500176181527827891
-17.4242570484182425881639258164
-17.3565725043583654674948803568
-17.2962176148349087130338314103
-17.2429809160465642367905482809
-17.1966596989740775883356775591
-17.1570594606210772650952538605
-17.1239934000543210736670855798
-17.0972819547613562739345232867
-17.0767523733711338864977461548
-17.062238321239608001397970811
-17.0535795157985194162688188262
-17.0506213889103510220455829498
-17.0532147737733275645236755916
-17.0612156141835898193718845831
-17.0744846941925865499675856353
-17.092887386400760264965240914
-17.1162934173075369385027206985
-17.1445766482956800708077311325
-17.1776148709679758101585971042
-17.2152896156783204510661645617
-17.2574859722095918498919929348
-17.304092421648927127651356921
-17.3550006785986864867320707027
-17.4101055429397403565640741045
-17.4693047604338852529947004521
-17.5324988915151364561627594207
-17.5995911876762008947182574302
-17.6704874749073316992250157323
-17.745096043690644386422937359
-17.8233275450943914592129975777
-17.9050948925491364499985233487
-17.9903131689216696887012946406
-18.0788995385332443654237713662
-18.1707731637966160256030013339
-18.2658551261717357645360636992
-18.3640683511630373947538498343
-18.4653375371023023955310406797
-18.5695890874802882149735959901
-18.6767510466078474275665438454
-18.7867530384033093247756567337
-18.8995262081175861365974158138
-19.0150031668219321754682574311
-19.1331179384956410337676708091
-19.2538059095623167589907090368
-19.3770037807337922041494889513
-19.5026495210303745674670895518
-19.6306823238549491558497663261
-19.7610425650066348241055979805
-19.8936717625272189026264839161
-20.0285125382805603521956208614
-20.1655085811715867105372479377
-20.304604611917467731466855478
-20.4457463492890668471943998684
-20.5888804777458873039503256466
-20.7339546163924762308776997891
-20.8809172891886571526829485096
-21.0297178963500569569688010768
-21.1803066868792020192815238881
-21.3326347321710027915074790086
-21.4866539006397473861677139148
-21.6423168333178014438926813823
-21.7995769203790811212109604815
-21.9583882785430441676989393853
-22.1187057293174452217779472893
-22.2804847780404388739143496828
-22.4436815936847998527673834359
-22.6082529893890750104068065378
-22.7741564036823968330012409126
-22.9413498823714823707596827351
-23.10979206106002339826513867
-23.2794421482722512287934427874
-23.4502599091539402314703788886
-23.6222056497255044830430855023
-23.7952402016631483480204461736
-23.969324907585259864644845755
-24.1444216068223909241193129115
-24.3204926216502552699275234027
-24.4975007439661988482651553668
-24.6754092223905612073873347321
-24.8541817497752553610901352419
-25.033782451102750402977963051
-25.2141758717594495253417089201
-25.3953269661682190603609276865
-25.5772010867655446012855760764
-25.759763973309470852399737327
-25.9429817425051250858339605157
-26.1268208779352322639383503286
-26.3112482202836051709252674865
-26.4962309578401372917471286232
-26.6817366172763415477519545023
-26.8677330546809660890550266978
-27.0541884468456807771555109133
-27.2410712827912662840379157618
-27.4283503555251533012746194519
-27.6159947540215535167807996266
-27.8039738554157980137537787372
-27.992257317404853731646166436
-28.1808150708463256839941770186
-28.3696173125485727645696651246
-28.5586344982448691393366895967
-28.7478373357448323049222052398
-28.9371967782566137269173285299
-29.126684017873609333615734415
-29.3162704792196957647623885365
-29.5059278132472348474891429478
-29.6956278911823139378154783169
-29.8853427986119041316665443773
-30.0750448297078224834962108055
-30.264706481582578808318732078
-30.4543004487723728873369224691
-30.643799617842684421638899762
-30.8331770621120663279272920012
-31.0224060364899123641152251436
-31.2114599724241230055738061441
-31.4003124729547393366238078663
-31.5889373078697538268231712509
-31.7773084089594395578595871221
-31.9653998653656660656624076859
-32.1531859190227907572103864823
-32.3406409601868301292836112592
-32.5277395230497250182917862936
-32.7144562814356190927982732178
-32.9007660445761699961067266584
-33.0866437529620081749238391481
-33.2720644742675496990416720743
-33.4570033993464564820371554683
-33.6414358382951204391269802485
-33.825337216581627440248032518
-34.0086830712377325991838260801
-34.1914490471114506390174628663
-34.3736108931779339376236649268
-34.5551444589063765234227759348
-34.7360256906807448926015464039
-34.9162306282721961785528353974
-35.0957354013611010395804328912
-35.2745162261066427525866280404
-35.4525494017620155129269638336
-35.6298113073332939424004850569
-35.8062783982800923913654898425
-35.9819272032561768748264007239
-36.156734320888234488556197862
-36.3306764165910449876043730032
-36.5037302194173369489950196293
-36.6758725189406466517546219321
-36.8470801621695315551396509862
-37.0173300504915221005617007662
-37.1865991366452255608895556768
-37.3548644217190238655129877191
-37.5221029521748337902105897642
-37.6882918168954226634956277684
-37.8534081442537958484603030928
-38.0174290992031937507740084756
-38.180331880386256015928317843
-38.3420937172619289456095753952
-38.5026918672487090148919929197
-38.6621036128828307366569005896
-38.8203062589900210224097632172
-38.9772771298694546519783359345
-39.1329935664885565083223101295
-39.2874329236873058752028641444
-39.4405725673907063495745549396
-39.5923898718280917996214841679
-39.7428622167579443132676799296
-39.8919669846969042382268997993
-40.0396815581516552182896252346
-40.1859833168523685842452507636
-40.3308496349863915618785545502
-40.4742578784308625117334077405
-40.616185401982933811263402725
-40.7566095465862790226195866825
-40.8955076365525556492376046465
-41.0328569767764880596742205686
-41.1686348499432270333786918842
-41.3028185137266328432736182732
-41.4353851979771178145497900371
-41.5663121018976718656589681279
-41.6955763912066806210803093483
-41.8231551952861302581817486485
-41.9490256043137762816331241666
-42.0731646663778348745911542718
-42.1955493845727353194055984462
-42.3161567140744501718177610965
-42.4349635591938963681308203168
-42.5519467704068751977553106167
-42.6670831413589920333934293941
-42.7803494058439678236806146684
-42.8917222347537235601795539675
-43.0011782329985861699368743425
-43.1086939363959294897770172135
-43.2142458085255270780168799758
-43.3178102375498545374939646997
-43.4193635329975376798827444969
-43.5188819225080991691588769709
-43.6163415485361101501670738291
-43.7117184650128046991426673058
-43.8049886339631636231728866354
-43.896127922076420074917156831
-43.9851120972278825205337515735
-44.0719168249499106785250963408
-44.1565176648498170032771548607
-44.2388900669723999794530765156
-44.3190093681047457735032080328
-44.3968507880208614986145540317
-44.4723894256636263219666649627
-44.5456002552614657003878366666
-44.6164581223770689836414031604
-44.6849377398853812731750093797
-44.7510136838780065553218903451
-44.8146603894910605157384330565
-44.8758521466534078456558410955
-44.9345630957521100157867109447
-44.9907672232117951484863177432
-45.0444383569845414751598880923
-45.0955501619467396170738884228
-45.1440761351992662475728607827
-45.1899896012671622351892846831
-45.2332637071948617609105875115
-45.2738714175328647556912403675
-45.3117855092115828973420801313
-45.3469785662979188929574871391
-45.3794229746299593784360258897
-45.4090909163249729832806609589
-45.4359543641557063957819273407
-45.4599850757897620436317039352
-45.4811545878866206617170986801
-45.4994342100466398941016570308
-45.5147950186061154677134653358
-45.5272078502722336291921523625
-45.5366432955914716496058205337
-45.5430716922447164139379916713
-45.5464631181620685022711919888
-45.546787384449979750894759983
-45.5440140281230349969135343131
-45.5381123046323324257906168683
-45.5290511801820404416124066614
-45.5167993238253109595340829506
-45.5013250993303080771779924295
-45.4825965568066657105783626393
-45.4605814240822163612752870163
-45.4352470978193339723385229584
-45.406560634359704957311959103
-45.3744887402857809276674675929
-45.3389977626865722247078397811
-45.300053679114810733661389307
-45.2576220872218410879952289195
-45.2116681940558885256322104327
-45.1621568050085963804500764582
-45.1090523123939232867097876785
-45.0523186836426361834293821768
-44.9919194490947263865939062061
-44.9278176893711082931767528443
-44.8599760223049292939307015321
-44.7883565894117204290800365513
-44.7129210418764450395191109134
-44.6336305260342515132377506654
-44.5504456683204000761804458215
-44.4633265596634057601336569386
-44.3722327392939129329397933297
-44.2771231779401831777850213482
-44.1779562603793292153744299034
-44.0746897673115535357307391896
-43.9672808565226411262036413032
-43.8556860432977998589151261321
-43.7398611800476273701669973791
-43.6197614351044960733168112741
-43.4953412706449734248940478163
-43.3665544196910163794499589025
-43.2333538621395791669910783287
-43.0956917997669323485835418607
-42.9535196301503867831160543895
-42.8067879194462246653705357523
-42.6554463739584346693923800324
-42.4994438104283001590473696789
-42.3387281249699659969053983152
-42.173246260571774786293752537
-42.0029441730773775942409292855
-41.8277667955543430999095070281
-41.6476580009511635214097069938
-41.4625605629361308501396561871
-41.2724161148034718406164463263
-41.0771651063233167455073131574
-40.8767467584024588069114593769
-40.6710990154123537835463882186
-40.4601584950293157648923815759
-40.2438604354192799341246519261
-40.0221386395857041883906241641
-39.794925416684033792854603192
-39.5621515200895033431987628754
-39.3237460819867251647619069255
-39.079636544229317012532663463
-38.8297485851955324947129618408
-38.5740060423412228228595696747
-38.3123308301241913321772267702
-38.0446428529437755819122741542
-37.7708599127059320761450247941
-37.4908976105867780716580283673
-37.2046692425259730641653899924
-36.9120856879349356021766600251
-36.6130552910530396591186024301
-36.3074837343268691240398689641
-35.9952739031224613557271494717
-35.6763257410072345789145702702
-35.350536094755798484812676563
-35.017798548140727637080510629
-34.6780032434640371141019778848
-34.3310366896656679081164026241
-33.9767815557095655234554977669
-33.6151164477933237949437652424
-33.2459156687507969020639284443
-32.8690489578149117556458298387
-32.4843812086758005945164183779
-32.0917721635021334151441047517
-31.691076080284941171379442396
-31.2821413705057940944369977484
-30.8648102037158822415340787447
-30.4389180751283498918959887197
-30.0042933317597681747046288449
-29.5607566519914914809411812878
-29.1081204726376569371765646123
-28.6461883566788084707711530393
-28.1747542937175586239280470138
-27.6936019238966081608929980649
-27.2025036744411491024992521434
-26.7012197960856408413806141951
-26.1894972843408727865830220957
-25.6670686677508204121445798907
-25.1336506418506931729073854737
-24.5889425232996201502704142262
-24.032624493403343552883677839
-23.4643555936730571714909178474
-22.8837714277981387780984847649
-22.2904815139207153275532295567
-21.6840662176784947644132015027
-21.0640731791524216779435340489
-20.4300131242584350649146470979
-19.7813549213425057967810073841
-19.1175197040380057772306846521
-18.4378738278535817952463780879
-17.7417203546229830379230388175
-17.0282886570762956544142716927
-16.2967215919288681489679053903
-15.5460594829788471535437668664
-14.7752198520223702173006594888
-13.9829713794076791456027169758
-13.1678998735512167300829227931
-12.3283629143592921624838656315
-11.4624280073741090148285692853
-10.5677859671337783320308712115
-9.6416256791340801461567714019
-8.68044588193037267714835918948
-7.67975840901039062568528592127
-6.63359080082572447396861488453
-5.53358233228881186714231651731
-4.36714426908465069714337780521
-3.11301327206787596914043070707
-1.72665705757848561236382535862
0


==> anc/CLgS/CLgS3001.dat <==
# CLgS3001
0
0.0158484745026381420215104637566
0.0166793233154539417585984795203
0.0175501844578861009529092268739
0.0184627259139512157701649543413
0.0194186656457075885833039630213
0.0204197714750360496425430654917
0.0214678607879540359561111154849
0.0225648000434677229111342103913
0.0237125040677540865215025493282
0.0249129351131979381237526063669
0.0261681016604881180534622957828
0.0274800569406023652257928765189
0.0288508971520824484544181793149
0.0302827593475208996777817716922
0.0317778189616495202732246023763
0.0333382869518396296420328471347
0.0349664065201972390426293644764
0.0366644493847660349518455993746
0.0384347115656410094100646505257
0.0402795086500503122055752892749
0.0422011704986878029666422634967
0.0442020353537801685652738074996
0.0462844433075576917379826437731
0.0484507290879752911347958354148
0.0507032141167100213587381603179
0.053044197792653899239462498471
0.0554759479523392630848755026706
0.0580006904569920377935793989645
0.060620597854222181972753674021
0.0633377770607480414734091013085
0.0661542560110321876058491165075
0.0690719692153026559759431375732
0.0720927421691697929911179754609
0.0752182745559522049913205790755
0.0784501221819253978083302938594
0.0817896775840363646923601683471
0.0852381492492225720469109518748
0.0887965393843738362936061898019
0.0924656201762234216754071480281
0.0962459084810970959465744321287
0.100137638885536708533860019135
0.104140735080403263692440850455
0.108254779493213160124857094316
0.112478981126234762060818988092
0.116812141551340292355774341616
0.12125261901684500466740546179
0.125798290626652010986613266873
0.130446512558043049306007405984
0.135194078291504844070512795882
0.140037174834155633944233764555
0.144971336927741305182898649902
0.149991399242916195851702842333
0.155091446573727386738904469491
0.160264762060007132332730969052
0.165503773480876589071026157879
0.170799997679912317654752396291
0.176143983201868774756527205372
0.181525251242335026045064912562
0.186932235035488029282044327113
0.192352217831349436415028947496
0.197771269642824363137703105335
0.203174182974469750635731935206
0.208544407779581100297372464119
0.213863985929976305565618802751
0.219113485523972116049045547087
0.224271935402670331410305890482
0.229316760292973088255742983978
0.234223717047901556963250322689
0.238966832510965654829869353714
0.243518343591680574372617425369
0.247848640203993348513853347795
0.25192621178849779394289015899
0.255717598212987461791836131523
0.259187345924207458398185090478
0.262297970306670937508185635848
0.265009925292122437586346726455
0.26728158135563297463216541138
0.269069213131325438489611346211
0.270326997982219018730747767465
0.271007026964445355917406431104
0.2710593297358451687045354136
0.270431915072329842263932866544
0.269070828771911767030541952558
0.266920230845375887652306664511
0.263922494013454807058700073017
0.260018325652201328782133748696
0.255146915449975378644547934782
0.249246111159835126177056476173
0.242252624948688621632572096354
0.23410227295762665232121191531
0.224730250794457355309467986144
0.21407144777733971714951258702
0.202060802834979581692350846348
0.188633705041158659803112078748
0.173726441816065023474250316716
0.157276697860193840292252097794
0.139224107894218678905614950767
0.119510866255398053373616185948
0.0980823963424046530837715860873
0.0748880827999447989987638198467
0.0498820691854914008844972098993
-0.254633732360452437611186029221
-0.4981257330097923928681024967
-0.690573724226719484294842748684
-0.843031319989818456275754736199
-0.96373022363246814069644431998
-1.05871741336036943874888196772
-1.13252965022540581319918898293
-1.18865410323294263704583342868
-1.22983078607491962295799541056
-1.25825399695940272385880610634
-1.27570988640049193792082259696
-1.28367286494169607910921793006
-1.28337481099083699853953003976
-1.27585584162649880956748009075
-1.26200228522421154806675651313
-1.2425755752424120918212276204
-1.21823457609719652401540482222
-1.18955307290269867881980971971
-1.15703364301624818692567655041
-1.12111878130185346896586577463
-1.08219991348323542205098021985
-1.04062476598592371208925334385
-0.996703442811511162964995351928
-0.950713475044851232823330341557
-0.902904046532373728187337539278
-0.853499553349062058597813119914
-0.80270262029667253568650395387
-0.750696671664566299911665548407
-0.697648133603997040040556248971
-0.643708330129619425218492102929
-0.589015122826708758032320492016
-0.533694334978812478476353456611
-0.477860993428130580225211147169
-0.421620415587079395905485511097
-0.365069164295176794532419606318
-0.308295889404503727388887208859
-0.251382071884544482472101471054
-0.194402683713561700561808756384
-0.137426774753184490365480693412
-0.0805179960955948648814029622283
-0.0237350679581125986047123992456
0.0328678009774371957667648092901
0.0892405368674594098280634768331
0.145336861564527282320000398134
0.201113986639901288031833258359
0.256532336768992581530374983683
0.311555299178157175198484276919
0.366148996277164690920340249033
0.420282078965745869019873610728
0.473925538414763849056933358966
0.527052534390991109190346418282
0.579638238425997724030822946924
0.631659690329901461990283003266
0.683095666724387488090119942009
0.733926560420394739582824819928
0.78413426959747323408565087365
0.833702095856804948173971614261
0.882614650320581478166434593632
0.930857767038816652832913774082
0.97841842304241499249851083547
1.02528466444984117599351009635
1.07144553809525612343249415602
1.11689102819954082448127364796
1.16161199765311043937547914017
1.20560013352159413658337904466
1.24884789642298025115952333346
1.2913484734582712456815268483
1.33309573440755154863119668285
1.37408419093007110447153600204
1.41430895853085987618490479655
1.4537657210778370659057809588
1.49245069767264567738563586102
1.53036061169577492155171778895
1.56749266186214588997731251769
1.60384449513741940628109711453
1.63941418137800555929974412049
1.67420018956925873384498568355
1.70820136554675925609503939341
1.74141691109502722700614246648
1.77384636432658671144784850178
1.80548958125208864104903984533
1.83634671845928794078500434453
1.86641821682512501699408993136
1.89570478619104658523301143751
1.92420739093707176550101803766
1.95192723639501629608442159323
1.97886575604577516121340731147
2.00502459944967173546341206221
2.03040562086264540172167324855
2.0550108684945014942499400276
2.07884257436861607619882311818
2.10190314474539929650172687216
2.12419515107449811214165623848
2.14572132144318293170226632629
2.16648453249063210300198748514
2.1864878017599201643524119037
2.20573428046144579777466561509
2.2242272466233173870931928692
2.24197009860586060217781743468
2.2589663489589349304358619114
2.27521961860215492583744867072
2.29073363130941655944442189443
2.30551220848033799146138206742
2.31955926418234512886810619167
2.33287880044817257408019361688
2.34547490281451646976059029748
2.3573517360884731961072309785
2.36851354032923225957188290341
2.37896462703326794131764423024
2.3887093755119968442154088281
2.39775222945154150162911410726
2.40609769364486745617049314958
2.41375033088714613402531295928
2.42071475902574159647905806491
2.42699564815672875092390387299
2.4325977179603265181265143334
2.43752573516807423431510890258
2.44178451115499547237185789907
2.445378899650382573187488544
2.44831379456119939914152432306
2.45059412790244091991464397113
2.45222486782910784252527101528
2.45321101676475410323696652784
2.45355760962184603450346313801
2.45326971210943568576271003596
2.45235241912389829640506802942
2.45081085321871638769853930322
2.44865016314951137149696439091
2.44587552249072890599132056871
2.44249212832057733257969277894
2.43850519997100020979843295788
2.43391997783963496854715896152
2.42874172226087074221723601337
2.42297571243327012095252541431
2.41662724540076254062391439356
2.40970163508515180153471879236
2.40220421136760733782756067805
2.39414031921692880851632653687
2.38551531786248680426446690835
2.37633458000984937897709388684
2.366603491097205112024336172
2.35632744859078884918170569463
2.34551186131760649747256408343
2.33416214883384057772396441167
2.32228374082739896452280785956
2.30988207655314564264851697804
2.29696260429942464016343015868
2.28353078088455680259131248731
2.2695920711820539696305459137
2.25515194767335667051240727365
2.24021589002695965913042781575
2.224789384702845110606996774
2.20887792458119560699388334527
2.1924870086144089539169420197
2.1756221415014841331162169536
2.15828883338389262186517092845
2.14049259956209199236724711467
2.12223896023187927313993798241
2.10353344023982012872219154299
2.08438156885702660525165498936
2.06478887957059110235321710358
2.04476090989201746492602945512
2.02430320118202173455452970849
2.00342129849110524669678282104
1.98212075041533148872555187304
1.96040710896676552275538081858
1.93828592945806089896664300224
1.91576277040070390864654425223
1.89284319341644881631214495894
1.86953276316150042830698421253
1.84583704726302205898794114465
1.8217616162675676996468651347
1.79731204360105703123500539462
1.77249390553993089854653264338
1.74731278119314302689167884703
1.72177425249466115608769508728
1.69588390420616743212427876853
1.66964732392966387324030180981
1.64307010212970405144974343616
1.61615783216498683792015294971
1.5889161103290621843726714725
1.56135053589991248447785822201
1.53346671119818610911281476801
1.50527024165387226587381474608
1.47676673588121842355289207191
1.44796180576170319221752509793
1.41886106653488878367451827853
1.38947013689698801888752979896
1.35979463910699132069968553564
1.32984019910020925331555268107
1.29961244660909596479149020508
1.26911701529122837474536572488
1.23835954286432514526245385667
1.20734567124819839639591931185
1.17608104671353979585595023447
1.14457132003745108188451714149
1.11282214666563728471692286995
1.08083918688118891063538427006
1.04862810597988715806862500392
1.0161945744519738616154584237
0.983544268170335320923861587294
0.950682868585056480254194861093
0.91761606292430909410462023968
0.884349544401544556914794277981
0.850889012428969002686684866608
0.817240172837285105155580829671
0.783408738101691742417065528761
0.749400427574139342923112302788
0.715220967721845313535880797678
0.680876092372080475708983897911
0.646371542963243913521660240445
0.611713068802250077747129210771
0.576906427328258403800679838252
0.541957384382782098601737152944
0.506871714486219142345852868291
0.471655201120854946123152383585
0.436313637020392515426926986073
0.400852824466072403063797464474
0.365278575589451203030061416489
0.329596712681913849837865817663
0.293813068511001555920517121129
0.257933486643643853584930190832
0.221963821776389918108440897034
0.185909940072741145751656921891
0.149777719507693855617169221841
0.113573050219607988575313835789
0.077301834869524801291362810495
0.0409699890080638103801162672374
0.00458344145003664283829961585789
-0.0318518653430769935543136996616
-0.0683299748726382795733124159994
-0.104844916204182344636035465621
-0.141390703560406464377467907474
-0.177961335905636128689076802307
-0.214550796521583175486381446777
-0.251153052574201408841041127915
-0.287762054671436088991271678437
-0.324371736411654379929605817799
-0.360976013922534250880287784626
-0.397568785390179433412990242796
-0.434143930578217817807797657456
-0.47069531033663011136537611354
-0.50721676610004465752802024112
-0.54370211937522300686659637923
-0.580145171217449117096301844747
-0.616539701695522916117240566148
-0.652879469345046365271055340475
-0.689158210609677083949461357254
-0.725369639270011014436475818456
-0.76150744585974148903872146072
-0.797565297068727380259842763179
-0.833536835132587737477301772138
-0.86941567720842440701990470943
-0.905195414736257561594420118916
-0.940869612785741792560822914372
-0.976431809387712405372580366887
-1.0118755148500927630765926238
-1.04719421105767390117436584495
-1.08238135075525714285208325183
-1.11743035681362902728375890094
-1.15233462147781547311527547526
-1.18708750559703867887938254054
-1.22168233783577575309254864011
-1.25611241386529240660804756228
-1.2903709955349981619911023033
-1.32445131002294136858400374931
-1.35834654896473278237574630836
-1.39204986756015549677627751166
-1.42555438365668650871756677195
-1.45885317680912108337692032824
-1.49193928731445524345590255169
-1.52480571522114405211112716448
-1.55744541931181377213797193674
-1.5898513160584643501974242
-1.62201627854915486804181657463
-1.65393313538511848845364453025
-1.6855946695472048582250528131
-1.71699361723049676014393179739
-1.74812266664589386589161705098
-1.77897445678739955550554461768
-1.80954157616378674740889169472
-1.83981656149325532299596325642
-1.86979189635962681354200523262
-1.8994600098285513108194456744
-1.92881327502212681482887911482
-1.95784400765025217214080490506
-1.98654446449695109560212332505
-2.01490684185981617739893720121
-2.04292327394062797526594032826
-2.07058583118510480223325082441
-2.09788651856963339128515909564
-2.1248172738327187140480725082
-2.15136996564877244950088449725
-2.17753639174173343000544952308
-2.20330827693587930251843033676
-2.22867727114104605330383863164
-2.2536349472693203271446230116
-2.27817279908010794642936156748
-2.30228223895030996318010636649
-2.32595459556615415629375109074
-2.34918111153303424564877488307
-2.37195294089950028659178000501
-2.3942611465913207010863186362
-2.4160966977512980716443057833
-2.43745046698026594567198362383
-2.45831322747442113374457017693
-2.47867565005385387484256649507
-2.49852830007682518772785357654
-2.51786163423400498278512538978
-2.53666599721652415854649468819
-2.55493161825130685294315510979
-2.57264860749673295765231323674
-2.58980695229123340416420186277
-2.60639651324693880941759096518
-2.62240702017998276327196807177
-2.63782806786850097314890880839
-2.65264911162876292751184600954
-2.66685946269921958459267785146
-2.68044828342154428557406238033
-2.69340458220697959444993674824
-2.70571720827547449567877861335
-2.71737484615419813773937327433
-2.72836600992104120846350220421
-2.73867903717765640298656700368
-2.74830208273543675867204583275
-2.75722311199657535676251532796
-2.76542989401098138388862722037
-2.77290999418833389867176977356
-2.77965076664292251478550407422
-2.78563934614713861618273110952
-2.79086263966752483031288705861
-2.79530731745514535157643596683
-2.79895980365968396219438181484
-2.80180626643408610567438972859
-2.80383260749370882024959160787
-2.80502445109079678125273533943
-2.80536713236162898037301786356
-2.80484568499983869223944017113
-2.80344482820515375330125952308
-2.8011489528520827275040003199
-2.79794210681782564928133161078
-2.79380797940284734175002085253
-2.78872988477103820243759705546
-2.78269074432911126065899331699
-2.7756730679567406373154099646
-2.76765893398981417575465039545
-2.75862996784891140025124621367
-2.74856731919356352639672174751
-2.73745163746981413545377286556
-2.72526304570385400711255431625
-2.71198111237778941033308436199
-2.6975848212046114135816297381
-2.68205253859780028412305411518
-2.66536197860629237782739592856
-2.64749016505724430863064908739
-2.6284133906165390382363389543
-2.60810717243955870731112267448
-2.58654620404151975764104621221
-2.56370430296656575450331702039
-2.53955435377655643267795621417
-2.51406824581251327649672095449
-2.48721680510207004636621482517
-2.45896971969268249859973009495
-2.42929545757987637522668757511
-2.39816117626886001733703020153
-2.36553262285191070705746472723
-2.33137402329743170307744907041
-2.29564795942236151356205926584
-2.2583152317486658349136292113
-2.21933470611540014039897303906
-2.17866314151540644889369606945
-2.13625499613076585747006658364
-2.09206220792835724340196577557
-2.04603394541284939808986618034
-1.99811632317463732360770544664
-1.94825207565467710470894500099
-1.8963801809953428964755376403
-1.84243542484416344301435518713
-1.78634789136941163598605915161
-1.72804236531265611413644523213
-1.66743762432816175349344892303
-1.60444559468405138981863010093
-1.53897033494782090039300463181
-1.47090680052889077250876899541
-1.40013932533581396009265886311
-1.32653973286271984813248684579
-1.24996495378249533742536004086
-1.17025397402864342155010770775
-1.08722385519099474531929804003
-1.00066443804861473308218724764
-0.910331123914877450618848195817
-0.815934757668533227091248692804
-0.717126971502401931012665858969
-0.613478096619918489516751994548
-0.504442274439479288540403355087
-0.389299370415515873859612676478
-0.267054494678148984626718930868
-0.136297058572352869800291090892
0


==> anc/CLgS/CLgS3010.dat <==
# CLgS3010
-1727.55606743579730436778119418
-1717.49824679390057957386531602
-1716.9722585441840178909737189
-1716.42091365762497033287820717
-1715.84314291962044494288160381
-1715.23784318525269547461473956
-1714.60387717288837441769030303
-1713.94007334160918486741748688
-1713.24522586135841324137890012
-1712.51809468526302847422464531
-1711.75740573418801307132937218
-1710.96185120419772874174920347
-1710.13009000823770073769464654
-1709.26074836400829935978051337
-1708.35242054067823117344995579
-1707.40366977777908483580259498
-1706.41302939033066900484527507
-1705.37900407496846769095481758
-1704.30007143257679743449413922
-1703.17468372367136277922350052
-1702.00126987351962279449126771
-1700.77823774473298300260317571
-1699.50397669580708349380368002
-1698.17686044482057911793468466
-1696.79525025822341317822621023
-1695.35749848534663275311566416
-1693.86195245994054002813134552
-1692.30695879068892217746449487
-1690.69086806324594269194351978
-1689.01203997688982966907129767
-1687.26884893937365106745869465
-1685.45969014396712037863165546
-1683.58298615301236953933395087
-1681.63719401254767911863938178
-1679.62081292267180198416842979
-1677.53239248831203591269565362
-1675.37054157490455406945421705
-1673.1339377931772667761318143
-1670.82133763672379241087466052
-1668.43158729535057935636211724
-1665.96363416624489745840693074
-1663.41653908382473936202739166
-1660.78948928766640531179720231
-1658.08181214613374919952278725
-1655.29298965122506220854996181
-1652.42267369767793191179108146
-1649.47070215649594802325401968
-1646.43711574974889181083107465
-1643.32217572971338739706399283
-1640.12638236112558804891507483
-1636.85049420047141164395530556
-1633.49554816080174275554367635
-1630.06288034448716724165085202
-1626.55414761957533216112813759
-1622.97134990793914121231772698
-1619.31685314516027380051343207
-1615.59341286303422008133489308
-1611.80419833566451924293625276
-1607.95281721929011317216278308
-1604.04334060421675553680398299
-1600.08032838445910493980032176
-1596.06885483690487627003623051
-1592.01453428695002910158379321
-1587.92354672159263933508491653
-1583.80266319388656933588715425
-1579.65927084442488691445875039
-1575.50139734613603377589062073
-1571.3377345581317899667954235
-1567.17766115265568491140254433
-1563.03126395636808644825074767
-1558.909357723310348196085684
-1554.82350303197445668941814406
-1550.78602197304755454901763902
-1546.81001126770827472128281894
-1542.90935242895804276716721178
-1539.09871855054156932913270194
-1535.39357727974920959554780135
-1531.81018950204324429482041461
-1528.36560323729999446150955897
-1525.07764221985107054637574066
-1521.96488860783843896545738039
-1519.0466592421316222741256305
-1516.34297485172412849903475095
-1513.87452158174097820171168568
-1511.66260420264653262196406865
-1509.72909034573221611909313868
-1508.09634510138019604523584953
-1506.78715531394614616833317221
-1505.82464291150711139223487624
-1505.2321666214345848110271586
-1505.0332114451731803439100354
-1505.25126529927566999064253737
-1505.90968227636757547757165397
-1507.0315320411573095886767036
-1508.6394349549133583096737871
-1510.75538261922065191418361375
-1513.40054364871112736894902178
-1516.59505462543212915905628524
-1520.35779635734974237978769767
-1524.7061557631416916264609833
-1529.65577393804546186979869717
-1535.22028122437482845698195813
-1612.23662753204671679352745039
-1678.63283770464782608805458468
-1732.22915193560453920184370122
-1775.35788697156573470342876391
-1810.26051061125718703277345427
-1838.7024154851771231823501373
-1862.03733255175021238208809923
-1881.30782803813732961506647571
-1897.32611833396088744393837404
-1910.73295490830269203024817253
-1922.03981370875581321842787201
-1931.65929251271966697181307756
-1939.92729171652116906847741407
-1947.11943802227205307719484533
-1953.46342466469166093773422668
-1959.14841339702208251986300105
-1964.33229109618240730174008275
-1969.14733758103915010717801633
-1973.70470103092514849384852918
-1978.09796729657886955300855229
-1982.4060326733523976479214312
-1986.69543549663511234276684294
-1991.0222631027413149856734548
-1995.43372255012593222238577778
-1999.96944283864036551677158682
-2004.66256103407787102707481219
-2009.54063320774111445259444
-2014.62640239254970444753026761
-2019.93844910046753742348496463
-2025.49174481326716517528535023
-2031.29812486870063794346947431
-2037.36669403881326278238842591
-2043.70417563142766181198013036
-2050.3152129873301992708802248
-2057.20263068012636070105730855
-2064.36766146670881021352383311
-2071.81014401800218849573996885
-2079.52869563163090089358285059
-2087.52086345140464170193747136
-2095.78325716271153966164356916
-2104.31166567433031246709855044
-2113.10115991715385021527214795
-2122.14618357408465597301985475
-2131.44063329116422861221263633
-2140.97792969843480853430220033
-2150.75108038255000828879178974
-2160.75273579565295878996561491
-2170.97523895158178731727107681
-2181.41066964701531397458188973
-2192.05088384844359862922538618
-2202.8875488031348118131163095
-2213.91217436134395612239271764
-2225.11614093602769346634852216
-2236.49072447376379554635584368
-2248.0271187651502286294369921
-2259.7164553836139278582967885
-2271.54982150740158396593319345
-2283.51827584980512262012089764
-2295.6128628967615638549155443
-2307.82462562832688906432337196
-2320.14461688070408627199791789
-2332.56390948812234347582253897
-2345.07360532859001366174654366
-2357.66484338409891536649081511
-2370.32880691400247608173876875
-2383.0567298298199041778566048
-2395.8399023504565131286132716
-2408.66967600862447560403709346
-2421.53746807196738921311526541
-2434.43476543592253755667821182
-2447.35312803959820895370562881
-2460.28419185081442484157085998
-2473.21967146187957870883267117
-2486.15136233358799695422393035
-2499.07114272126773693981686952
-2511.97097531343456785558923085
-2524.84290861067370959432038588
-2537.67907806973752400530655135
-2550.47170703548156570366245067
-2563.21310748113381989973997658
-2575.89568057547668703319536777
-2588.51191709379546663943129906
-2601.05439768789055230692025569
-2613.51579302904540727539696303
-2625.88886383657281429013613185
-2638.16646080341383851540726028
-2650.3415244292249329163677942
-2662.4070847704475565845217748
-2674.35626111600168934622562069
-2686.1822615964709048435260824
-2697.87838273394435083431529661
-2709.43800893904305935839289782
-2720.85461196107819217131748528
-2732.12175029676149761403443102
-2743.23306856240837666883444333
-2754.18229683413700973380600087
-2764.96324996016892428491626999
-2775.56982684897354049443429334
-2785.99600973666833659633778527
-2796.23586343678437463069749383
-2806.28353457523135831974013734
-2816.13325081304475735939879373
-2825.77932005926765905976755951
-2835.21612967610994100244839041
-2844.43814567833532681570662512
-2853.43991192865128933448679062
-2862.21604933071615064767875933
-2870.76125502123078221589307223
-2879.07030156244783816950942756
-2887.13803613630837913174484183
-2894.95937974130307990924113931
-2902.52932639305206927172298225
-2909.84294232950301187401752011
-2916.89536522156057237392145911
-2923.68180338988122732297397339
-2930.1975350284948986583182226
-2936.43790743584851500361636533
-2942.39833625380585400996827757
-2948.07430471508241568640021818
-2953.46136289954319855245220132
-2958.55512699974470966218943948
-2963.35127859605998161788839629
-2967.84556394168647045358897378
-2972.03379325780117115304699617
-2975.91184003909484111932811041
-2979.47564036988761756045454805
-2982.72119225100132477861716787
-2985.64455493753918305198038451
-2988.24184828770126083860839139
-2990.50925212274368092169778188
-2992.44300559817113784463386999
-2994.03940658623556078064043876
-2995.29481106979862717873320203
-2996.20563254760217353788074653
-2996.7683414509782460410073879
-2996.97946457201948037848732489
-2996.83558450322060027291628964
-2996.33333908859298915950545562
-2995.46942088624643752187287937
-2994.24057664242522445212396789
-2992.6436067769795870596096885
-2990.67536488024830190931979367
-2988.33275722132349034765153045
-2985.61274226766481068485132639
-2982.51233021602686538573042175
-2979.0285825346608852885854099
-2975.15861151674951370814926787
-2970.89957984503176274309000288
-2966.24870016757391698059275593
-2961.20323468464128372525223447
-2955.76049474662520418937426235
-2949.91784046297961953298797005
-2943.67268032212170427242634411
-2937.02247082225161452208522828
-2929.96471611304722887730124466
-2922.49696764819086637049290094
-2914.61682384868633139259744226
-2906.32192977692624387327350673
-2897.60997682147144990329215413
-2888.47870239250636024816230399
-2878.92588962793631997817582294
-2868.94936711009556102447327981
-2858.54700859303692124644311425
-2847.71673274037731995995144616
-2836.4565028736759531748372227
-2824.76432673132530525971044565
-2812.63825623793836146359360795
-2800.07638728421884253436637867
-2787.07685951730486418100011673
-2773.63785614158014662755194231
-2759.75760372995075996164099829
-2745.43437204558938697727836298
-2730.66647387415321493856276904
-2715.45226486648582990519768194
-2699.79014339181788126819255943
-2683.67855040148580977484012035
-2667.11596930319258991256214895
-2650.10092584583922789732919412
-2632.63198801496068097488580342
-2614.70776593880492405543988414
-2596.3269118050990880807508226
-2577.48811978855193362681881259
-2558.19012598914740617358410206
-2538.43170838128964975635584974
-2518.21168677386563731365287079
-2497.52892278129751335353525213
-2476.38231980566284239586163639
-2454.77082302996722026361439538
-2432.69341942266014038047162922
-2410.14913775349161991302675846
-2387.13704862081388745105579764
-2363.65626449043942198075980312
-2339.70593974617381967286441987
-2315.28527075214935845645829909
-2290.39349592709273894800711259
-2265.02989583066831302629062925
-2239.19379326204617768343041799
-2212.8845533708528217753776008
-2186.10158378067057753812422396
-2158.84433472526095840636662436
-2131.11229919769607155283603124
-2102.90501311259169007359874307
-2074.22205548164526895060465641
-2045.06304860269220458933377211
-2015.4276582625039843386024703
-1985.31559395356256518808986133
-1954.7266091050563758348791695
-1923.66050132835477037182214258
-1892.11711267722959270897167748
-1860.09632992310475714332737555
-1827.59808484562743185576525592
-1794.62235453886754916792822855
-1761.16916173346598083786058476
-1727.23857513506583134248866546
-1692.83070977937594101036200449
-1657.94572740423087930971772359
-1622.58383683902747317349032997
-1586.74529441193428396639956952
-1550.43040437528744906542590753
-1513.63951934960397109873608749
-1476.37304078666190239474375097
-1438.63141945211596861541003278
-1400.41515592813704023039794774
-1361.72480113658453174761032564
-1322.56095688324232685739293289
-1282.92427642367123549484554649
-1242.81546505125433125052407995
-1202.23528070803584203198894755
-1161.18453461897962351267762823
-1119.66409195029968662783759418
-1077.67487249254283310429070652
-1035.2178513691322358307306148
-992.29405977111084625223515886
-948.904585718854884960374042812
-905.050574851560444121448601232
-860.7332312453404752776208189
-815.953818260805231634715719758
-770.713659421036663092298769543
-725.014139320906412764864250101
-678.856704568728028613178679677
-632.242864761276881662395085134
-585.174193493256177697101589629
-537.652329402334473220739920054
-489.678977250929376565362136589
-441.255909045963756307606759289
-392.384965197874924308331760375
-343.068055720214050752124147931
-293.307161471232653385713139827
-243.1043354389155420892795728
-192.461704070985262457759005793
-141.381468651472048590546685309
-89.8659067255157577871371151115
-37.9173735741424228311329878658
14.4616962591618611252739681354
67.2687873881727661423431180721
120.501301947949698447746807511
174.156557901069031078844547232
228.231787283881493510135300442
282.724134390503127029356542363
337.630653892140164916779251366
392.948308889233235823750887593
448.67396889378504955105754102
504.804407739107813459687397573
561.336301414091624130665429575
618.2662258189525319492032508
675.590654439268403192930937321
733.305955934951587422104814825
791.408391640639182488907463882
849.894112973803779789327239917
908.759158746699329169405458642
967.999452378057499486845637672
1027.61079900023888925413141112
1087.58888245731986853779388826
1147.92926218935885464534404239
1208.62736999783452109434486337
1269.67850668698182207871437277
1331.0778385754687163501025736
1392.82039387255594475760552473
1454.90105891256291340128091828
1517.31457424112331934702999358
1580.05553054635318037380977812
1643.11836442766982925909610686
1706.49735399459151378392170039
1770.18661428741167359828833175
1834.18009251117775968710439393
1898.47156307390947038417000251
1963.0546224194631667363815588
2027.92268364488546748856192446
2093.06897089149686000635641501
2158.48651349830260912888289234
2224.16813990564005024380551295
2290.10647129623497714986017546
2356.29391496005142483539636904
2422.72265736847449999004605326
2489.38465694246044330638539332
2556.27163649831681163831152779
2623.37507535373307472432600055
2690.68620107556204792556056173
2758.19598084964888081788221234
2825.89511245170961743223946586
2893.77401479686777107075467615
2961.82281804395628171650827985
3030.03135322907416364380323346
3098.38914140114167779260990513
3166.88538223031350220321146853
3235.50894205807348259729730905
3304.24834135563318392707655535
3373.09174155487424501615092884
3442.02693121349445988332303927
3511.04131147322076427037851873
3580.12188076691806945217510829
3649.25521872712807274164243404
3718.42746924499116636768818069
3787.62432262460890000178941488
3856.8309967736624658260130773
3926.03221736647910817664376164
3995.21219691069389548559935719
4064.35461264314503533953887682
4133.44258317461779467156286529
4202.45864379646018089345852624
4271.38472035487128282506282332
4340.20210159074146407362869725
4408.8914098342247805619632282
4477.43256993366063719088653224
4545.80477628793525821539903624
4613.98645783977276165504284547
4681.95524087464469163504093532
4749.68790945584328730139953337
4817.16036331061591141037102335
4884.34757296492224489766109714
4951.22353190514298805833956584
5017.76120552370046154842201424
5083.93247658177527622665598962
5149.70808689580735856617014121
5215.05757492489652330147932377
5279.94920890315661048204790493
5344.34991512405485218633490172
5408.22520094223869615877483286
5471.53907201168448979558494456
5534.25394322646452756860484643
5596.33054277117097342370204375
5657.72780862106724744988908758
5718.40277675620409603759120121
5778.31046026768637244303543152
5837.40371843642058807459059783
5895.63311475314524412453278463
5952.94676272114240466505704315
6009.29015813714229293948398542
6064.60599637846750431345571208
6118.83397303173380916542584407
6171.9105659760269919324489206
6223.7687967761311745854807166
6274.33796894274373827960606035
6323.54338026900868715662768537
6371.30600604684239616337153406
6417.54214949110711780991703042
6462.16305514089432833216774025
6505.07448034806053351975391911
6546.17621918281722169141599308
6585.36157215873587955874951693
6622.51675407278021560046836292
6657.52023092962720249634103651
6690.24197532290329833546137192
6720.54262771492778639406698718
6748.27254870952978947207564569
6773.27074454500018312621830581
6795.36364451155174905462271473
6814.36370464491720484484194133
6830.06780663620412619480200169
6842.25541412636904357405802234
6850.68644002094991025701544566
6855.09876762964561904855319976
6855.2053545785391765585855543
6850.6908305655947031406760395
6841.20747675780032288547835428
6826.37044403890198582359167129
6805.75202668918836086574125549
6778.8747535097496117295638548
6745.20298421143425392044368449
6704.13259667301882190615700073
6654.97820779999300714249632569
6596.95716782587464235307235617
6529.16927471404050786665599739
6450.57072340065269375424930886
6359.94015450627008716694981581
6255.83366477820967233053861119
6136.52405351197019632258389888
5999.91698443346929522309925111
5843.43234958945635893313176816
5663.83137150467634628320591902
5456.95562605590374184677639736
5217.31599410087609401588129944
4937.41017928346558304693521496
4606.5106738937906202529199155
4208.3114402627871413332854529
3715.75072245307820843504282954
3077.22897378958472104018892168
2164.88034200838004540940587264
0


==> anc/CLgS/CLgS3020.dat <==
# CLgS3020
319.545169846437074531452041705
319.227990717256096869659160518
319.211772250081233911539050599
319.194799193524007918258494532
319.177041822929742759978012253
319.158469645598886253289716094
319.139051414548706567550361703
319.11875514613020676771668387
319.097548141843387195920975344
319.075397014714790242746648893
319.052267720622826494194262728
319.0281255949786894785079268
319.002935395193696408602633358
318.976661349387615789079465422
318.949267211816923413599950907
318.920716325526921738696207545
318.890971692757210413809568727
318.859996053656044431692168721
318.827751973885586584457411453
318.794201941726866408382817784
318.759308475320299355478929036
318.723034240704784251417642371
318.685342181345555656563397268
318.646195659867975539966229976
318.605558612741142952291924222
318.563395718681399296218311594
318.519672581571308008439424846
318.474355928714266722972448167
318.427413825268319599732053427
318.378815905724704847565525009
318.328533623316898410995305977
318.276540518264072093077423489
318.222812505768616122835482127
318.167328184700294108709696411
318.11006916790928130947116731
318.051020435116329583630812935
317.990170709330112621341894499
317.927512857738904016120846162
317.863044318015560435779059827
317.796767550960714513807668389
317.728690520388477761922766996
317.658827201131121256887241466
317.587198116003406597787232462
317.513830902522703764756890778
317.438760910126934544852248496
317.362031828567855218246281029
317.283696348081332484111123199
317.203816851848122650592164174
317.122466141157246253056152096
317.039728193568330886879658668
316.955698954238211494789529082
316.870487160429535635829170705
316.784215199054000600817440964
316.697019996919007596106173257
316.609053943142798924991013589
316.520485842978383648538726595
316.43150190203959436565272881
316.342306739652304072077110523
316.253124429759043970132956338
316.164199567484915666308849571
316.07579835912575366659150996
315.988209732945007403394933574
315.901746467762908390943175696
315.816746335889412670162236643
315.733573256490543619772578181
315.652618454985651005431217829
315.574301623550486557793379983
315.499072077247835706565150371
315.427409899723958031490650471
315.359827071795787901538903319
315.2968685756115764343167042
315.239113466397634416524513662
315.187175903107697527752484338
315.141706128571275278678408641
315.103391388995765302574517066
315.072956781917269829161131943
315.051166020920695371424176505
315.038822104665248272608098467
315.036767876961943331098391965
315.045886463861031896307991932
315.067101572925900747093439809
315.10137763910334995356707389
315.149719800856383328946901629
315.213173689513697615265771447
315.292825014119681501363393266
315.389798923450428020255722278
315.505259126306205237691379362
315.640406750710792243118070576
315.79647892225529714199104742
315.974747041531030129514342816
316.176514740415239704915097146
316.403115496917291606228254045
316.655909888372775830519319924
316.936282462999524963165843071
317.245638210211345900824457872
317.585398610628690750282704711
317.956997247433496212644623897
318.361874961586636173224903296
318.8014745344539186281732528
319.277234882556347292547743085
319.790584750449754418257325787
320.342935889114449952456036785
327.145086029978201284311911399
332.899554219266394675127120057
337.822068046934628773620973301
342.10368258869636211740610834
345.878026047451620837266270028
349.239627343846262512554960668
352.257474137095693114317643954
354.983438913193129939458848955
357.457540541592827920863202933
359.711331677290051164016858502
361.770152905339456318182253646
363.654679338830159217380268651
365.382010966654944252143441822
366.966459903150546147657923105
368.420130829331479485608841129
369.753356928801241559810289199
370.975032692263037058439082502
372.092871715944604070426567574
373.113609019188403491881202888
374.043161695184621455822758374
374.886757836771498986941561721
375.649041004360420227642855179
376.334155623356245804216145024
376.945817356772036616967557892
377.487371527301687034339291712
377.961841950450397335577871393
378.371972011135001354547769415
378.720259418799567114287662673
379.008985774601768929078559481
379.240241853266400031629941583
379.41594932368049278998548823
379.537879493154519716859945552
379.60766955096005862229228373
379.62683670024596092391975771
379.596790498500735789827585391
379.518843671440662105185527368
379.394221620587461723103299267
379.224070808587343189024109984
379.009466176770846224787330714
378.751417725210203444114897329
378.450876365545961558019181547
378.108739140302523033373104544
377.725853888642419232551371379
377.303023427005324476234108828
376.841009303428348191100249648
376.340535176218905668080363577
375.802289860784510733431476731
375.226930082599865495298644628
374.615082969335581597862639315
373.96734831094179019108603268
373.284300612856550466022720062
372.566490964396834020051799695
371.814448741709184280519990867
371.028683162341772029954403313
370.20968470649442709223955909
369.357926418262337277884704851
368.473865098673939673254634837
367.557942401001703246840069599
366.610585837668715918457329982
365.632209707061162462965788012
364.623215947667342330120273667
363.583994926181191394650725077
362.514926165518157331943591071
361.416379018081615869932102461
360.288713289078422884146123056
359.132279814203760463695659551
357.947420995590481028596050045
356.734471299540063936517370836
355.493757719215352437768878208
354.225600205174479053953019255
352.930312066356512218039720588
351.608200343888624396716036957
350.259566159868731088560172909
348.884705043083734156216801503
347.483907233449231885768202558
346.057457966799650244817182907
344.605637741516290145882670648
343.128722568353090621612243191
341.6269842047044952152363951
340.100690374455371066666152915
338.550104974458312138164048663
336.975488268597837975975233801
335.377097070323072057207059075
333.755184914459645912759980069
332.110002219047113207537828497
330.441796437889436878404450046
328.750812204452566643514890238
327.037291467694249139179664797
325.301473620366557953820633153
323.543595620290792902692900789
321.763892105067016185976389717
319.962595500646244139264369159
318.139936124161906833285797492
316.296142281388362997549329438
314.431440359167780041871115722
312.546054913122347099640284598
310.640208750946392616991047269
308.714123011552355261032840483
306.76801724032555264054480252
304.802109460725166223051205029
302.816616242452685918663848844
300.811752766394119060466578119
298.787732886528461649474740381
296.744769188982160096891849026
294.683073048397473308239070752
292.602854681771699643383136537
290.504323199914089922971517154
288.387686656657861455125128979
286.253152095955999980740043677
284.100925596981432618747772383
281.931212317344626160341714173
279.744216534534666485134755405
277.540141685683365371481615926
275.319190405745882956351797384
273.08156456418571314341387975
270.827465300246623815450934922
268.557093056889244849536784339
266.270647613465428112212420113
263.968328117199240447122091138
261.650333113539470755168390645
259.316860575444815005441218526
256.968107931659429447123568671
254.604272094033294963892856698
252.225549483938798341936231734
249.832136057832094385630789687
247.424227332005152636012465218
245.002018406571901304291715823
242.565703988729547269033097694
240.115478415333963829653122366
237.651535674825987401553192065
235.174069428543541266602407742
232.683273031452700329614889601
230.179339552329117680230327362
227.662461793419644303634221903
225.132832309612480740376054157
222.59064342714279757471444114
220.036087261859444495528257889
217.469355737077129905276254225
214.890640601037289618196883948
212.300133443999769412813919383
209.698025714986417739102865951
207.084508738196717685103042311
204.459773729114677620690868758
201.824011810325344257679971724
199.177414027058496936781219444
196.520171362476324738291485977
193.852474752721175687078875251
191.174515101738797248222801363
188.486483295891857030788198638
185.788570218377939842674577736
183.080966763465659832334170145
180.363863850562002419638760633
177.6374524381235181977831307
174.901923537423528244298233134
172.157468226187065690981310852
169.404277662104870456413707522
166.642543096237371327676469666
163.872455886319230770478027372
161.094207509974691717200622254
158.307989577853650980066831677
155.513993846698089787815754655
152.712412232348217246511471669
149.903436822697426342844585902
147.087259890604923568687419896
144.264073906774671534676918512
141.434071552609078299363050226
138.597445733045676861951763746
135.754389589384862692612490006
132.905096512116595692311798782
130.049760153753825015004236255
127.188574441680260220357025005
124.321733591019989765106261557
121.449432117536337432138715307
118.571864850567248519426717599
115.689226946004410079645250708
112.801713899323232860318991157
109.909521558670756517826278203
107.012846138018483868763797577
104.111884230387104128093244362
101.20683282115002901981781212
98.297889301422639111885761136
95.3852514815441205253640268009
92.4691176046587641241039411457
89.5496863604036002524227538583
86.6271568987092519231583549691
83.7017288437209079556951985141
80.7736023078463448319641190795
77.8429779059379619061137969947
74.9100567696158390175855206426
71.9750405617388784832833190547
69.0381314910311548662242061252
66.0995323268706658372404172424
63.1594464142477558825024509532
60.2180776889005715999601018
57.2756306926350029268952013679
54.3323105888366689207595880021
51.3883231781826197659456762206
48.4438749145605486072820822798
45.4991729212034377417307269309
42.5544250070477037757201383793
39.609839683323055737616510489
36.6656261803824390022273186529
33.7219944647806064348932329873
30.7791552566100366137127231177
27.8373200471031075763910930309
24.8967011165096335198240516864
21.9575115522590815331792905333
19.0199652674170060675755538279
16.0842770194454707581046134616
13.1506624292774707602665217014
10.2193380007156243098347670244
7.29052114016567015415415473176
4.36443017671558825077400505083
1.44128438257145512951871495943
-1.47869600613854696236414814
-4.39528976818022606554176916906
-7.30827467563750389780954699818
-10.2174274719321368452815189027
-13.1225238494262368483846017596
-16.0233384265944100105859779182
-18.9196447247519290871186400258
-21.8112151443249364300222364075
-24.6978209406482357296996285724
-27.5792321992757732145162900789
-30.4552178107884310165686408923
-33.3255454450832563042258911443
-36.1899815251277285911882985302
-39.0482912001621233757722587391
-41.9002383183324619055127401494
-44.7455853987359433047846966822
-47.5840936028601353886434701885
-50.4155227053965529903328393177
-53.2396310644085762590967843415
-56.0561755908329547714215913832
-58.8649117172934049967315024658
-61.665593366204037138958980827
-64.4579729171395410213197230502
-67.241801173448217782533521502
-70.0168273280830628987997352338
-72.7827989286251845216508243531
-75.5394618414728772997235586436
-78.2865602151686635854750764011
-81.023836442835558941853101126
-83.7510311236927147495666151394
-86.4678830236194349194794014011
-89.1741290347353535298149747814
-91.8695041339632927636823289886
-94.5537413405399927736826862659
-97.2265716724385138155495260019
-99.8877241016646527410973235293
-102.536925508388187080927262171
-105.173900633868156605663336074
-107.798372032129710324354778993
-110.410060020348281981778105249
-113.008682627895004607083257105
-115.593955543995329595374509877
-118.165592063950772906107557068
-120.723303033871564630438989694
-123.266796793865722440797091038
-125.795779119627697924302583039
-128.309953162367250730292613179
-130.809019387016581591736632494
-133.292675508650993885408963373
-135.760616427055446228519987726
-138.212534159366296860501051791
-140.648117770714314813645801249
-143.067053302791633070344351025
-145.469023700261734271629690598
-147.853708734927778559983541871
-150.22078492757059347224870395
-152.569925467363434230238803332
-154.900800128766175142117499521
-157.213075185796893936249226177
-159.506413323573844401952352051
-161.780473547015561210481449942
-164.034911086581285439222651334
-166.269377300928019922049973023
-168.483519576354298376098481629
-170.67698122289415793605351239
-172.849401366917816096453137229
-175.000414840088143010757311683
-177.129652064514159400510248097
-179.236738933934447469188377484
-181.321296690754503174535347328
-183.382941798752646250724990326
-185.421285811259099783542356135
-187.435935234602210991795098667
-189.426491386604462693602974819
-191.392550249898870423422935854
-193.333702319823518792824100508
-195.249532446638303331048694872
-197.139619671793346538961838353
-199.003537057962979562975375177
-200.840851512542548015574428927
-202.651123604287529670424429359
-204.433907372755453387927643529
-206.188750130190785015197847387
-207.91519225547119067280505281
-209.612766979710284604701229015
-211.281000163086990747130385394
-212.919410062444855687625013593
-214.527507089175894028227604847
-216.104793556872659229063878555
-217.650763418199031747718929001
-219.164901990394502018915784313
-220.646685668788279286489906365
-222.095581627658137541605633861
-223.51104750772425174970564804
-224.892531089520089243566479884
-226.239469951830380822158325835
-227.551291114329948616860874274
-228.82741066349632088313653565
-230.067233360803183718359545771
-231.270152232130325985818193562
-232.435548137248294062124887816
-233.562789318151896636364335842
-234.651230924925330292432770817
-235.700214517722303844109636615
-236.709067543336310122360904144
-237.677102784718221189500388433
-238.603617781669653998185160908
-239.487894220799935845213497276
-240.329197292680724513037001504
-241.126775013963984825759815022
-241.879857512044494732687284004
-242.587656269645554254576569548
-243.249363326484077114031617808
-243.864150434926475969703230178
-244.431168166277129827095163966
-244.949544964043828631392119952
-245.418386140196117400272417967
-245.836772810069153896732732953
-246.203760761163275844333606953
-246.518379250643074627923504663
-246.779629725843829329863392112
-246.986484461541302731686897985
-247.137885107125842054356383656
-247.232741136135077878273940362
-247.269928189831622439025612161
-247.248286305651895884085663665
-247.166618020386675987080915587
-247.023686336868242897063228147
-246.81821254171572691438747831
-246.548873860309254540576843362
-246.214300933601123436931421154
-245.813075099600881061446638026
-245.343725460358378600680247637
-244.804725712976400027971809693
-244.194490720567181189755304889
-243.511372796071549750107599923
-242.753657668421962222267944488
-241.919560096575579799086231667
-241.00721909237999500802614354
-240.014692707953354825674966817
-238.939952337131104292940660281
-237.780876473394490158606050526
-236.535243858358243244522489889
-235.200725945120923082869400628
-233.774878589282547942494887505
-232.255132866854883855016414976
-230.638784902190359190313747055
-228.922984569889180330452846386
-227.104722911727285762018502757
-225.180818082121025095140077519
-223.147899602421411685539105743
-221.002390664029213111792300426
-218.740488171171973848186301783
-216.358140153903093935290785148
-213.851020107507290131387972363
-211.21449772214691168791207941
-208.443605351141076911353150979
-205.532999420921719291121790416
-202.476915801305724424668156193
-199.269117918845065923328334229
-195.902836091645830414144466537
-192.370696167580752011606180867
-188.664635026132883150992911115
-184.775799810094528945248570946
-180.694426819063366777569176388
-176.409694722613362579206938988
-171.90954498895594386139258128
-167.180459950015694674859221963
-162.207185388149068855060846358
-156.972379382585799871521936327
-151.45616150199352072354492674
-145.635524784557666484835857271
-139.48355474888936466980081219
-132.968370370141118936107548083
-126.051653089194538796518748539
-118.686545103799469708454012133
-110.814543826661519776648383708
-102.360722080521510945413217081
-93.2259899063441621784727765359
-83.2737323063133412408908728514
-72.3046763358971555220665646364
-60.0036135814872042533052987906
-45.8038891973303599188383514602
-28.4096362431321718029148889139
0


==> anc/CLgS/CLgS3110.dat <==
# CLgS3110
2903.11431546686310482913170843
2905.29192029854629537431373659
2905.421803294469508552808665
2905.55908726365487447991287502
2905.70416729481214113549458513
2905.85745749362215293834823705
2906.01939173229192150454950377
2906.19042441457460779867622581
2906.3710312551725467270358225
2906.56171007225656989950333782
2906.76298159163327865344873931
2906.97539026087247757061983335
2907.1995050714685409947515677
2907.4359203868508467454110001
2907.68525677377832154643688668
2907.94816183435030637272581359
2908.2253110355390293173824027
2908.51740853279659143215062965
2908.82518798391011392519845583
2909.14941334887111795114468799
2909.49087967108783930208833872
2909.85041383480052766587933505
2910.22887529305833903416564386
2910.62715676008069156438328711
2911.04618486125441714757835891
2911.48692073340921851228564118
2911.95036056736638188245215676
2912.43753608406799211866370239
2912.94951493486470989289785284
2913.48740101576824277115445022
2914.05233468465882588025710958
2914.64549286957730834281178402
2915.26808905532496640870499762
2915.92137313464127535443858307
2916.60663110923014268407198915
2917.32518462485837890203998044
2918.07839032365661891552291554
2918.86763899561303225893412574
2919.69435451006491965563760617
2920.55999250676411412057366383
2921.46603882482096241333375604
2922.41400764652115486879495407
2923.40543933166309932536181208
2924.44189791668499089918150137
2925.52496825144519576913412591
2926.65625274509302134290793903
2927.83736769102647564173624667
2929.06993913948755093110996123
2930.35559828490359973121031212
2931.69597633365672650921512347
2933.09269881656469901475204965
2934.54737930900144816369668179
2936.06161252028957521201499263
2937.63696671278046251394101843
2939.27497540992108936627198303
2940.97712835161467423755811856
2942.74486165434191826262414672
2944.57954713285122465377522446
2946.48248073978359705612836707
2948.45487007940852194376317455
2950.4978209517526320007256047
2952.6123228838493396881419226
2954.79923360567566608553187076
2957.05926242962799686298935134
2959.39295249418274951440656773
2961.80066183475802897811124404
2964.28254324781157881151941102
2966.83852291795858409677734302
2969.46827778245700215260948151
2972.17121161288228903973433613
2974.94642980029957199217507582
2977.79271283784947470250177606
2980.70848850351230584508787039
2983.69180275603121396202457275
2986.74028936869413911080059955
2989.85113833904196742364411768
2993.02106312774038415492240148
2996.24626679698881883065012424
2999.522407138113857786761641
3002.84456089958751402487691728
3006.20718725081192113367315874
3009.60409064381794530831526062
3013.02838326473894388269683235
3016.47244729975065428446607335
3019.92789727632565622692849001
3023.38554278034902904149885187
3026.83535189309242171137846489
3030.26641573945387793793976478
3033.66691459043896909406169408
3037.02408601877028994523328252
3040.32419566693327222577482739
3043.55251125203672737107070942
3046.69328050169263084384128601
3049.72971378976384465869938125
3052.64397232029826827254295248
3055.4171627922027397425667311
3058.0293395660658213310736581
3060.4595154477699468982981286
3062.68568230077266452002865632
3064.6848427996700454474735733
3066.43305474119494364801661753
3067.9054894342549181772200632
3064.68562017031481882176991906
3044.34095829257239806846411999
3019.50864737055142411114054734
2994.016586345618128642700352
2969.34520576564702054282097007
2946.11531327323896327423823797
2924.57748697024464065630493209
2904.80728962664061792365024509
2886.79325030714077276808053058
2870.47993809586627048965449075
2855.79029258968314446442786936
2842.63765414170009686560460853
2830.93239190234069103067031033
2820.58557820468591233260383152
2811.5109969386263006366702898
2803.62619120475822842323005183
2796.85294944974516378891154301
2791.1174620404320370671132429
2786.35028584060859438261461137
2782.48619961093751613811463412
2779.46400057652274422642972651
2777.22627287764920510137474969
2775.7191465765227859705240253
2774.8920584200959365092537826
2774.6975208865115607451669731
2775.09090311065462606804625577
2776.0302254468563464158448052
2777.4759682840648408974117939
2779.39089502984206413437462864
2781.73988876507214922939763479
2784.48980183916805141486528929
2787.60931755989102310525636864
2791.06882308980885640502727048
2794.84029266498605440589357464
2798.8971802824991269871939558
2803.21432104993774598582599096
2807.76784044450866911620164758
2812.53507078679149077549488841
2817.49447429152130226542025553
2822.6255721131216087488696849
2827.90887885600726253135964933
2833.32584206836928572224928325
2838.85878628302578108336055458
2844.49086120997348537477609918
2850.20599372263140660447354829
2855.98884331363564044271968612
2861.82476072666660062938839923
2867.69974949842612573472429958
2873.60043016979267306552837009
2879.51400694762005077286731321
2885.4282366188469479455807862
2891.3313995367722143067835624
2897.2122725157277818346942965
2903.06010348513261917813822362
2908.86458776720498097063045667
2914.61584585459773653708262741
2920.30440257503864690868378383
2925.92116753982590721895905391
2931.45741678185804572753636368
2936.90477549686372584771783048
2942.25520180872804659325127673
2947.5009714863651337069099745
2952.63466354553134690676603297
2957.64914667437102466047182683
2962.53756642639242663480913487
2967.29333312903458132680549078
2971.91011046005000928399022352
2976.38180464763300305053200784
2980.70255425360338112269906644
2984.86672050204277954737767525
2988.86887811860270316873316719
2992.70380664828591111421130066
2996.36648222186784244249028884
2999.85206974329297003186049677
3003.15591547237041603530673024
3006.27353997892024683316865226
3009.20063144620132795307193509
3011.93303930299673657653053003
3014.46676816515547167505575414
3016.79797206870037247714266778
3018.92294897782151291271065421
3020.83813555219070513819361378
3022.54010215906410258307808346
3024.02554811659347295948986239
3025.29129715564906933896111938
3026.3342930882741103709836094
3027.15159567164809031095750515
3027.74037665713838518073941124
3028.0979160146713693085967064
3028.22159832325957313833966411
3028.10890931908400415841927566
3027.75743259305399766097485073
3027.16484643025394757838370451
3026.32892078413980784334029383
3025.24751437877092790144345988
3023.91857193275694942442000626
3022.34012149896730341903671223
3020.5102719143942858137684058
3018.4272103548815692323432205
3016.08919998972999386317001643
3013.49457773147310016629306668
3010.6417520763775260070271335
3007.52920103146938330279517804
3004.15547012411824419115795462
3000.51917049042649993498617459
2996.61897703887461733247501686
2992.45362668586313889696205446
2988.0219166599710143286304599
2983.32270287191780589875168846
2978.35489834737521315763328019
2973.11747171992189148217607213
2967.60944578157532234471992965
2961.82989608846611222905604455
2955.77794961934409050850692737
2949.45278348472244369608367273
2942.85362368457632747878983085
2935.97974391261636876956007909
2928.8304644052556068996409412
2921.40515083348109701628386058
2913.70321323592895466297707437
2905.72410499154437926360650543
2897.46732183028645445631112992
2888.93240088041156305244137426
2880.11891975093933298296529488
2871.02649564797138954116116517
2861.65478452359605389643713747
2852.0034802561717085590501371
2842.07231386083804360358079309
2831.86105272915798647651384301
2821.36949989684397460516265333
2810.59749333857051415824104445
2799.54490528892083022685567865
2788.21164158855899385419874119
2776.59764105476034128720301302
2764.70287487547240381270129299
2752.52734602611605812543996139
2740.07108870837229573365996437
2727.33416781023399713901686636
2714.31667838663447790910907506
2701.018745159995438972812184
2687.44052204006638678572500854
2673.58219166245566966867434263
2659.44396494528007914583150055
2645.02608066338555963923247651
2630.32880503961602245202885501
2615.35243135263063280238680728
2600.09727956079229038348820902
2584.5636959416714098070414215
2568.75205274672957949433288964
2552.662747870767285340315226
2536.29620453573867528520361897
2519.65287098855435671443095818
2502.73322021251050190381572409
2485.53774965199912681760568155
2468.06698095017034263524684049
2450.3214596992326926399635284
2432.30175520309241291429741374
2414.00846025204662529056898715
2395.44219090925911521268816122
2376.6035863087604940755332308
2357.49330846472722229109383416
2338.11204209180620152416930013
2318.46049443626345673150998396
2298.53939511774684414193231837
2278.34949598146376234828525573
2257.89157096058553143397791443
2237.16641594870045975290271949
2216.17484868214765894642272567
2194.91770863207341349570710758
2173.39585690606137926457652917
2151.61017615919709304276194126
2129.56157051443623831969217682
2107.25096549215484703048326498
2084.67930794876813784669204928
2061.84756602431301320631226725
2038.7567290988973736453560981
2015.40780775792737258293762247
1991.80183376603154055549157831
1967.9398600496083676169449437
1943.8229606879314584672415482
1919.45223091275377874348915144
1894.82878711635980439309635261
1869.95376686802158044754684321
1844.82832893882180187180936272
1819.45365333481405828961753883
1793.8309413384973468858694898
1767.96141555858886409157950096
1741.84631998808594703679892521
1715.48692007061486035478326147
1688.88450277507092277162899874
1662.04037667856125097128577239
1634.95587205766817537732272708
1607.63234098805816359327788442
1580.07115745246788213070793864
1552.27371745710584557317146036
1524.24143915651495434985965805
1495.9757629869481177509985289
1467.47815180831610770966866778
1438.75009105477380129992469498
1409.79308889401805607812989571
1380.60867639537763268623927827
1351.19840770678284407309740489
1321.5638602407099809954936664
1291.70663486920305007459953241
1261.62835612808297478800765923
1231.33067243046216282442518543
1200.81525628969024696490203069
1170.08380455186487315345717103
1139.13803863804965110686333469
1107.97970479634981249787917802
1076.61057436400475265365092273
1045.03244403966547751514299301
1013.24713616603405246108341619
981.256499023051468186862463844
949.062407131829916377811754191
916.666761569535320256605405672
884.071490295436108683784565148
851.278548488344674498514651322
818.289918895688736082154686143
785.107612194460944366060122606
751.733667364306565172399778881
718.170152073020939241525831784
684.419163074740700872000431696
650.482826621125443092900659153
616.363298885839676083281723235
582.062766402658560667961425255
547.583446517535035878996520796
512.927587854980625792559875149
478.097470799127434515519911517
443.095407989854649146811103759
407.923744834379300169008167641
372.584860034728110079820685336
337.0811661315250289533312335
301.415110064547546699262555399
265.589173750524124729631981808
229.605874678665145330954126174
193.467766524440678320664215368
157.177439782140156988991107196
120.737522416771786906550913255
84.1506805358832326607888074433
47.4196190819098926319810479779
10.5470825456829372998553241313
-26.4641442982436876324522051014
-63.6112356337598421799779099523
-100.89132382214236470593607325
-138.301498597026939747243107001
-175.838806234628421838588638383
-213.500248698395514511743510305
-251.282782757250237845282291854
-289.183319076525457450272213181
-327.198721280674796458822740208
-365.325804986788407772932799808
-403.561336807905237917639244869
-441.902033325067450808890635049
-480.344560027015476671873987611
-518.885530216372577375988003408
-557.521503881115735223379639969
-596.248986530074929242277794575
-635.064427991145302994139577685
-673.964221170836181975432660432
-712.944700773717186736905043838
-752.002141980254617547716168023
-791.132759081460652407317719167
-830.332704068703482982645251826
-869.598065176948077989584210198
-908.924865379614559681090570277
-948.309060833153937881164842982
-987.746539269348879860712716614
-1027.23311833324999524957145395
-1066.76454386455545296344173316
-1106.33648812013326774851634113
-1145.94454793527091754005035007
-1185.5842428211156715954771856
-1225.25101299564068527688473224
-1264.94021734533607967561031232
-1304.64713131468036679074355097
-1344.36694472029515905081302617
-1384.09475948652452926034956101
-1423.82558729900903194923070797
-1463.55434717264257882000153114
-1503.27586293010734529620826444
-1542.98486058697687970738457453
-1582.67596563915973576057476641
-1622.34370024822432807862547089
-1661.9824803198993200418486029
-1701.58661247078161131794059224
-1741.1502908780047282227510261
-1780.66759400632286462608068494
-1820.1324812067485988839106518
-1859.53878918054393075094442033
-1898.880228302003120946863292
-1938.15037879308011432856455223
-1977.34268674250117097962289969
-2016.45045996156263468240296412
-2055.46686366834226646030850523
-2094.38491599154778954551143194
-2133.19748328468553423899761779
-2171.89727524065239253801556775
-2210.47683979623247649685129274
-2248.92855781531240378242148421
-2287.24463753891215941620307449
-2325.41710878935778772743450381
-2363.43781691509313021607134524
-2401.29841646173537033994688172
-2438.99036455401770303172187344
-2476.50491397222588872527519544
-2513.83310590561703674903347871
-2550.96576236410126399056219391
-2587.89347822816170165425656828
-2624.60661291557663492798155022
-2661.0952816419793670345981597
-2697.34934625063564876552178152
-2733.35840558502296792889527853
-2769.11178537584708049711532816
-2804.5985276120138244683799775
-2839.80737936277175010571291174
-2874.72678101573480248252296991
-2909.34485389276345704607145454
-2943.64938720270419451296254407
-2977.62782428673516175257451375
-3011.26724810851139563147319991
-3044.5543659374137177849131473
-3077.47549316894504043659934987
-3110.01653622164559174945434829
-3142.16297444476862713277198551
-3173.8998409653189014099058923
-3205.21170239684928303774123689
-3236.08263732557057851837008602
-3266.49621348178141845830061299
-3296.43546349628450341699302248
-3325.88285913222674367819915951
-3354.82028387257479573913671812
-3383.2290037320899238916745372
-3411.08963615005511607750128911
-3438.38211680597066795326199549
-3465.08566418478601597779908605
-3491.17874170076184121881630168
-3516.63901716951155701149203157
-3541.44331939587172996037273264
-3565.56759162066907607016736151
-3588.98684154180779751947647917
-3611.67508759395435117381536584
-3633.60530113593411684119710649
-3654.74934415517702051963048327
-3675.07790205345630463503416823
-3694.56041102693432207817251823
-3713.16497949519441893545269199
-3730.85830296735769560735185708
-3747.60557165720750104123977277
-3763.37037007187016679696591906
-3778.11456769811904862795448749
-3791.79819979449981639311454648
-3804.37933716348366243520701739
-3815.81394362245119788433892995
-3826.05571971151880094253354615
-3835.05593096522161792896759388
-3842.76321882799534807196092161
-3849.12339200307736100642613958
-3854.0791956820643348820854413
-3857.57005569704494406538781151
-3859.53179415548988464411764565
-3859.89631254312542217824103365
-3858.59123759078872720694506132
-3855.5395243712387409520526761
-3850.65901008745717540157653185
-3843.8619107922471259875280155
-3835.05425178488590736117663499
-3824.1352205930760198728205275
-3810.99642917483788215215623983
-3795.52106914375970339611124737
-3777.58294027136800365215362687
-3757.04532803771344815602921089
-3733.75970029651726646087588199
-3707.56418580113628568756419836
-3678.28178786146679970714798668
-3645.71827401775749798419438989
-3609.65966626653222741213192713
-3569.86923454635801060104766249
-3526.08386670201991144148843748
-3478.0096477838862325649931242
-3425.31642550627868724907049236
-3367.63105967987899110998930837
-3304.52894010203750953533316363
-3235.52319171250103742573010748
-3160.05073845566749326011051205
-3077.45401911548664250809227258
-2986.95655459492391458094143292
-2887.62960501369180216200692309
-2778.34554416410692016548577127
-2657.71076737672073846987137738
-2523.96580191973453675606908389
-2374.83031287471528171578924042
-2207.24996391522102904928944115
-2016.95506488518835237389792512
-1797.6214501595923195296798114
-1539.06955334711970254456231229
-1222.61511258510091836365914224
-804.34879880245656981043193589
0


==> anc/CLgS/CLgS3120.dat <==
# CLgS3120
-275.890220555216412784584360297
-275.962817576620294872827341978
-275.96720423993622061029773639
-275.971845623141350736496031439
-275.976755730518108616141702579
-275.981949276161239264294788811
-275.987441715289304952109296668
-275.993249276562094366704550074
-275.999388995403185594055659272
-276.005878748323053834605638112
-276.012737288233837741060191992
-276.019984280742141568975434529
-276.027640341401020240792399828
-276.035727073896535502737131908
-276.044267109137946407298077861
-276.053284145213667414792796537
-276.06280298816755172597547269
-276.072849593541793501144037219
-276.083451108623746086326921024
-276.094635915324178204681279894
-276.106433673603888526598841329
-276.118875365354121702546842679
-276.131993338623824854359114671
-276.145821352073400226399349131
-276.160394619520193399808437912
-276.175749854425452171304723973
-276.19192531415584287025956142
-276.208960843834761700343531349
-276.226897919579571247852562364
-276.245779690900468924912576593
-276.265651022014897194266297644
-276.286558531808177768970257589
-276.308550632146337274463248932
-276.331677564220835131373737803
-276.355991432577052591102074857
-276.381546236448904367634428809
-276.408397897990743784830057273
-276.436604286964805374792767485
-276.466225241407726784189245826
-276.497322583763181747960049269
-276.529960131929311577154100516
-276.564203704629445720342439601
-276.600121120472543185225749041
-276.637782190025867001677313158
-276.677258700176636311317826843
-276.718624390011811249269489175
-276.761954917395795686062925885
-276.807327815374750012894258569
-276.854822437483467004053266024
-276.904519890976475531320114501
-276.956502956949319437630413388
-277.010855996258957069900951361
-277.067664840094112980126533984
-277.127016663987388982985727634
-277.188999844001241139236579933
-277.253703793759821063575271356
-277.321218780938470258972920096
-277.391635721762690824572771875
-277.465045952009083104384056281
-277.541540972942473675996217747
-277.621212170566735659195501817
-277.704150506512156979915608846
-277.790446178830221274097633464
-277.880188250917963293837058007
-277.973464246749332071469147232
-278.070359710550980463646930172
-278.170957729025392019511563631
-278.275338414196100218404583589
-278.38357834492884514705142926
-278.495749965169788209542055194
-278.611920936938345973915133827
-278.732153446118821703735252384
-278.856503459112842174481180959
-278.985019928444693024793193678
-279.117743945455027925409120972
-279.254707838276120683884127761
-279.395934213354802739591880807
-279.541434938878373112013731708
-279.691210068564865805689088321
-279.845246704402743117904912375
-280.003517797066787033647719772
-280.165980882896866523149894431
-280.332576756504229190303272558
-280.503228078265469953259925243
-280.677837916176353197731147392
-280.856288221764609541755359612
-281.038438240000393664916007196
-281.224122853392139057116070786
-281.413150860709952549136511563
-281.605303191033164418643378651
-281.800331054066532715102615025
-281.99795402790264730025504116
-282.197858085616199346822250732
-282.399693562246753469949975587
-282.603073063845806407473667435
-282.807569320313748250981927593
-283.012712983712153583712713712
-283.217990373582251419634994262
-283.422841170502927476572219275
-283.626656058647968819041782462
-283.828774317413933798320368228
-284.028481361242523439379860172
-285.551078888686355217163737976
-286.021692095348438341377116603
-286.016610659944335562839136723
-285.742347651664754959511064277
-285.296741900403681468866178695
-284.733513735877060012206190083
-284.085045231418223389697381229
-283.372166066044307847328827689
-282.608934261442025724714777748
-281.80519613344927000949912543
-280.968055181287533125579703391
-280.102761799652948005065004556
-279.213276191860554083373399202
-278.3026375361836507447225316
-277.373213483924566851617542486
-276.426873148940272804987580724
-275.465109718791497037649503531
-274.489129037143749492430012171
-273.499914683837686897950081413
-272.498276501625584014779251818
-271.484887259494531274775172388
-270.460310680727808108274898546
-269.425023097201151489059440787
-268.379430339567665329298290602
-267.323881025612296772976591233
-266.258677097065852592692786917
-265.184082234395930698490410797
-264.100328620769859595947682243
-263.007622411447511133753051017
-261.906148180473175335612265292
-260.796072553925936271511399411
-259.677547192084685222197130473
-258.550711247409350309416910909
-257.415693398213972406243734351
-256.27261353714431688640765808
-255.121584177504152474330152488
-253.962711627953128493838636403
-252.796096976279122869686259449
-251.621836915199484477379271579
-250.440024436996728465806575233
-249.250749418888399156384294918
-248.054099117096755345926485376
-246.850158584413955830303033965
-245.639011023492477795063701551
-244.420738086004518086391482103
-243.195420126111384615777662301
-241.963136415288571758651435958
-240.723965324404604666758442485
-239.477984478004550254767806204
-238.2252708849647200406126576
-236.965901049033487093693924013
-235.699951062230200561310202265
-234.427496683620487622417943263
-233.148613405606079714854125555
-231.86337650954793950248952042
-230.571861112272512238640836994
-229.274142204783890827074952666
-227.970294684312605843206652268
-226.660393380668902191390026522
-225.344513077730016234536348748
-224.022728530773209230463904836
-222.695114480265898100630540615
-221.361745662638451160396532455
-220.022696818491830265537571663
-218.678042698629376432391314968
-217.327858068248072558692444529
-215.97221770957824594590380289
-214.61119642322077601503206015
-213.244869028396504520464360161
-211.873310362292907934286885693
-210.496595278667507557915427968
-209.114798645845387524509896464
-207.727995344229075219655917039
-206.336260263422496076321514368
-204.939668299056389480751668087
-203.538294349390160500992389436
-202.13221331175438283035990745
-200.721500078888838293432807931
-199.306229535222885564837953813
-197.88647655313793030242426855
-196.462315989245678482706327964
-195.03382268071057168709175907
-193.601071441640221494029499756
-192.164137059563688396584586715
-190.72309429201400950676228515
-189.278017863228400025602762603
-187.828982460976976454986153246
-186.37606273352862305334691043
-184.91933328676070211436146575
-183.458868681417654146575750392
-181.994743430522111884780271817
-180.527031996940932585018720681
-179.055808791107510358110613841
-177.581148168900841792592504486
-176.103124429681064082882067944
-174.621811814480548079353494785
-173.137284504349094049516622459
-171.649616618851332308561207985
-170.15888221471406271557616757
-168.665155284620966248969720189
-167.168509756151879636945899533
-165.66901949086363258988654671
-164.166758283509299784747558574
-162.661799861392610451004279653
-161.154217883854182003120751047
-159.644085941886196100752481792
-158.131477557872111805190972825
-156.616466185448007645267256993
-155.09912520948215934978941066
-153.579527946169490070622957591
-152.057747643237572770551456776
-150.533857480260918037940477429
-149.007930569080343130151853587
-147.480039954324287981765782682
-145.950258614029019884562270278
-144.418659460354749372757521019
-142.885315340394764503073523713
-141.350299037074778315064543617
-139.813683270139774022853581894
-138.275540697225723760594052473
-136.735943915013648908803938465
-135.194965460463582676925023035
-133.652677812126088290321238142
-132.109153391529078471595804461
-130.564464564637773615908143189
-129.018683643385726885650243163
-127.471882887274934181577294138
-125.924134505043135412627624725
-124.375510656396500545084748957
-122.826083453805979451728396608
-121.275924964365678516303421856
-119.72510721171170921274377469
-118.173702178000034425679414487
-116.621781805941917078725582268
-115.069418000895652673966053886
-113.516682633013342616195604535
-111.96364753944153870573336681
-110.410384526574660949873686578
-108.856965372360160888977946194
-107.303461828654470989114042799
-105.749945623628847354909305755
-104.19648846422427810451130338
-102.643162038654693267816666419
-101.090038018957774067279365043
-99.537188063592719968190665843
-97.9846838200843909950630726929
-96.4325969277133005571243030675
-94.8809990202509904647724395076
-93.3299617287403750070327458982
-91.7795566843206949552168479585
-90.2298555210967752182597573263
-88.6809298790523316590499522707
-87.1328514070071233470751496711
-85.5856917656177963294747027399
-84.0395226304223139086073724844
-82.4944156949279164777877882527
-80.9504426737426012459162059918
-79.4076753057501587339896653483
-77.8661853573288488092304163559
-76.326044625613844292692736714
-74.787324941803614890193187504
-73.2500981745104684103189294787
-71.7144362331555100027641649545
-70.1804110714083235305956483731
-68.6480946906717222361572098695
-67.1175591436119586267568081273
-65.5888765377348260473047654083
-64.0621190390081267766983993411
-62.5373588755310237367763012997
-61.0146683412508350907371256464
-59.4941197997278731855731423082
-57.9757856879489715138061218869
-56.4597385201903856871519271146
-54.9460508919307968822882420039
-53.4347954838151888904231394756
-51.9260450656704128318578696944
-50.4198725005732968385098025961
-48.9163507489722016161015261989
-47.4155528728629668285883480088
-45.9175520400202377561002703945
-44.4224215282852067205677152418
-42.9302347299108494073657282169
-41.4410651559657824946567872827
-39.954986440797915993467134363
-38.4720723465591214607472641512
-36.9923967677921858357212027341
-35.5160337360813701289321493859
-34.0430574247679426270992193581
-32.5735421537321077302267428586
-31.1075623942428040769489869747
-29.6451927738768993081485987164
-28.186508081509363737589296944
-26.731583272376061413753075943
-25.2804934732108546434780796577
-23.833313987458777081817890956
-22.3901203005670910526548673815
-20.9509880853561069324329560484
-19.515993207471706289093805857
-18.0852117309215761069733651583
-16.658719923697228936200425604
-15.2365942634839532754666248278
-13.8189114434609100268187503678
-12.4057483781936645509544112357
-10.9971822096215198058829734882
-9.59329031314209437938405096474
-8.19415030379567003947507239259
-6.799840042551916844742857806
-5.41043764270169000046245848318
-4.02602147635668164466959729712
-2.64667018105980273400900437525
-1.2724626665092653112917076196
0.0965218786005661795612765221124
1.46020397961838405846595840254
2.81850386885193119241595468881
4.17134147835739439893547626755
5.51863643259869941411997450125
6.86030804097309220947801495041
8.19627529019926998887528303743
9.52645683656419925201737642181
10.8507709980246276653010914164
12.1691357461591609155783227063
13.4814686979666350077436994714
14.7876871075063683620510924123
16.0877078573757263186402599944
17.3814474500202729991453183728
18.6688219988716216292229200638
19.9497472193079240978760094838
21.2241384194317634109439643461
22.4919104906600284624568108777
23.7529778981201588571175205722
25.0072546708469480104028361993
26.2546543917738850510076076794
27.4950901875127997547182641883
28.7284747179153494289420642625
29.9547201654096518999146551448
31.1737382241051240627497605542
32.3854400886583303449890359017
33.589736442892379386880958101
34.7865374481621297069945070331
35.9757527314571755198634441611
37.1572913732342815902900920235
38.3310618949706203989751028213
39.4969722464288352714366154044
40.6549297926246087623902796222
41.8048413004870557244627284851
42.9466129252018843120661161771
44.0801501962268748194608650513
45.2053580029688148165343079219
46.3221405801105985623717795458
47.4304014925767481228633048643
48.53004362012514191099852126
49.620969141552242355085002827
50.7030795184985968628840538508
51.7762754788408438892893270605
52.8404569996558873566694466251
53.8955232897423064560133396376
54.9413727716834424179331760221
55.9779030634359475305192683295
57.0050109594268927351102587298
58.0225924111418066766816914263
59.0305425071852591263180057477
60.0287554527948031018945771762
61.01712454878825052206016402
61.9955421699233734195215599802
62.9638997426481940321475831357
63.9220877222190497300358428517
64.8699955691625897816100041318
65.8075117250567772686295532712
66.734523587604827668215088691
67.6509174849748121352635153289
68.5565786493763844944811190988
69.4513911898447522693033881085
70.3352380642005993233351703086
71.2080010501531761398678075011
72.06956071551219834533555976
72.9197963874725293518912755416
73.7585861209338631107604346449
74.5858066658157616563108584104
75.4013334333264326359239332339
76.2050404611415471088977626412
76.9968003774471897528902789417
77.7764843637986938338885478286
78.5439621167446328198316380714
79.2991018081626095862213703487
80.0417700442506922427819739122
80.7718318231153813350809042096
81.4891504908938442642005969596
82.1935876963448059479289938837
82.8850033438389256619644115613
83.563255544675703110163809723
84.2282005666499252479221827679
84.8796927817863709790913060218
85.5175846121569137759688179402
86.1417264736892810533560382029
86.7519667178715204267515319266
87.3481515712506614328146744548
87.9301250726181192859516906582
88.4977290077680347336664719031
89.0508028417079483026974801852
89.5891836481939324757662479201
90.1127060364545126109525200802
90.6212020749593541100094930493
91.1145012120797328730429326278
91.5924301934781874585387300058
92.054812976054418745500918658
92.5014706382633950245088480859
92.9322212866096701091293124167
93.3468799581090554125129087927
93.7452585184949227681384333986
94.127165555931463693815030852
94.4924062699800942955949807096
94.8407823555477644167179465252
95.1720918815270849547716168001
95.4861291638177958330066152876
95.7826846323970120886700071221
96.0615446920817442359159418257
96.3224915766012109836002212012
96.565303195568247067998487448
96.7897529739084334571923081127
96.9956096832721932561785036653
97.1826372649187275169408412665
97.3505946435210018424019043636
97.4992355312976917326516960198
97.6283082218306653434739923208
97.7375553728747931683929087723
97.8267137774101383595610301404
97.8955141221243516446653291333
97.9436807324447546955214976098
97.9709313031644501083077242416
97.9769766136240593756263330714
97.9615202263194734405001715949
97.9242581677052959082682455967
97.8648785898523223594264427425
97.7830614114941284769148778268
97.678477936861150843234742382
97.5507904505488424754091977178
97.3996517864976311062409028533
97.2247048689742781832953052308
97.0255822232342754085794650716
96.8019054533101810446617979816
96.5532846841078943566290133688
96.279317964697865205086888288
95.9795906293565819508523169034
95.6536746125400796697889768369
95.3011277135494917299220078706
94.9214928061716211007030307602
94.5142969880366857867445771227
94.079050663820869885849021513
93.6152465557213914598864415662
93.1223586338326554071670627668
92.5998409581373007775884893831
92.0471264227760759867535989991
91.4636253920522037841605805718
90.8487242162313454108100679672
90.2017836135839132182654491407
89.5221369032418481584361319236
88.8090880712580386072998436781
88.0619096497036429592371072076
87.2798403856437680790650272674
86.4620826733057199075553136371
85.6077997185859380308827909509
84.716112400094827641611554863
83.7860957850423613513348421021
82.8167752512076884673818919296
81.8071221577435145081848557334
80.7560489972988775760785068839
79.6624039494658824216421744981
78.5249647403063587649936747798
77.3424316939677434977434282698
76.1134198392075687434943420217
74.8364499047688840053893564528
73.5099380013354238976508696214
72.1321837420383956892715182533
70.701356495204395282630628038
69.2154793881547459644399091505
67.6724105837692451181830945014
66.0698212243571360924598645761
64.4051692690163671482613036025
62.6756682251479877208139909936
60.8782494688634618909915697151
59.0095164282091380429563933022
57.0656883154257958017334640304
55.0425302598170284702008937927
52.9352654852923429117933834397
50.7384633932977871616617680776
48.4458947164566035043488876259
46.0503407267372449667229370515
43.5433367995747755384639412411
40.9148195860027218326909486089
38.1526280364945219103658129207
35.2417742588635713535861198244
32.163334894739245464258399595
28.8926804753053644395313290405
25.39646418504920077152770836
21.6270566273439100171198754988
17.5109917975856394135091035812
12.9203362976539736327628177345
7.57537626503905192453326884639
0


==> anc/CLgS/CLgS3210.dat <==
# CLgS3210
77.3333333333333333333333333333
77.4751563474613182448184562897
77.4846818341013389812695341396
77.4948328833043411174538828571
77.5056494029019783266960448036
77.517173748900571831397978375
77.5294508674364034164922520631
77.5425284442559741086478049612
77.5564570620574519605432488704
77.5712903660386190205984278831
77.5870852380053081342888606631
77.6039019794024962486798749145
77.621804503637782837845103262
77.6408605380738083533898298192
77.6611418360721235753448884559
77.6827243994759575542185094319
77.705688711923085286835456611
77.730119983382385516386232107
77.7561084063085052706731849869
77.783749423808092717183860506
77.8131440102080844448841095408
77.8443989644112756471487105014
77.8776272164165758697060107717
77.9129481473706469027285398217
77.9504879235036929292884677352
77.9903798442846560543396309277
78.0327647051095605314511333983
78.0777911748108096881700574788
78.1256161882443973015925629583
78.1764053541757373916290542491
78.2303333786425887522935536522
78.287584503924754329133560106
78.3483529631942249566542337226
78.4128434508555162331733312828
78.4812716085133678230264160719
78.5538645264229318080731222315
78.6308612601852075894779489436
78.7125133623468600948806890372
78.7990854284476955363941703716
78.8908556569299065319516720848
78.9881164221796068582562002501
79.0911748598119523045450664528
79.2003534631350081416072280261
79.3159906895331163233894973112
79.4384415752963956309345497898
79.5680783571876506037130646125
79.7052910987797597361193344042
79.8504883193138626471505132518
80.0040976225195848163412377942
80.1665663225012545276752514636
80.3383620634266206457157460588
80.5199734293549275724302759341
80.7119105401072189578234916382
80.9147056286112204162372388174
81.1289135946438175758753339543
81.3551125293436587850794435724
81.5939042042723764861570095704
81.8459145181628997216158075854
82.1117938938048566369903942857
82.3922176167776644064126875171
82.6878861069491105040711520077
82.9995251128086165965126816524
83.3278858177975848274117904237
83.6737448468319990403689408552
84.037904160182677922642804623
84.4211908207843329124768867885
84.8244566198841988085793010045
85.248577544713119415435524981
85.694453070565610326827831935
86.1630052583100826761853168079
86.6551776369161589893724442128
87.1719338490835858185661106587
87.7142560364881903411527777967
88.2831429395271262027887497706
88.8796076847518986452934217564
89.504675231428227295224488495
90.159379446863064182391689423
90.8447597782991225381038623947
91.5618574873061560545643299495
92.3117114107082957508266369223
93.0953532101929347123301091979
93.9138020708668411480403415173
94.7680588071806344257622518453
95.6590993328585530007789860048
96.5878674497759774956351106333
97.5552669091567324474229425158
98.562152697055571916683483604
99.609321494894454397517789404
100.697501264887196447013402974
101.827339909576642886561529188
102.999392954491136514848188295
104.214110203182127612746136307
105.471821314722468116095453896
106.772720255227690093816259151
108.116848577226313712230637883
109.504077483880944660037854316
110.934088639297261108298283572
112.406353691619077960657740941
113.920112482481046633439102995
115.474349924885263789658522375
117.067771541917999950818944401
118.698777671189083831312730513
134.359085771715183806714574749
143.675825636095337519179372925
149.62932223660667043098786735
153.458875666467515823061794292
155.823250006946511666621416358
157.121419767583849996684747724
157.615823191290810159259478951
157.489281082708804121189514653
156.874652216622292613865835739
155.871675632737629987269418175
154.557179083196666361266379186
152.991590412992486222873924537
151.223265244760496034809486539
149.291462572800861789343419615
147.22844980879270598462293219
145.061028543338627737312812282
142.811663819370254868337441504
140.499335330699434651552812494
138.140189390699849977483758294
135.748045450465732689256641891
133.334794638934068607078527232
130.910716935542333611200237925
128.48473619697471208135539962
126.064627137049787746171421128
123.657184746377926027841409493
121.268364051067601684962593783
118.90339623018744517754281977
116.566885728459487076776773892
114.262891970489137302149119299
111.994998507124630894801642056
109.76637183445211175838396392
107.579811672788502131548522943
105.437794141976445058624396794
103.342508995072774133662812978
101.295891856681416375879628592
99.2996522410596769635952110055
97.3552979885377109416121780464
95.4641566490695606638571427345
93.6273942530648025944007041283
91.8460318375860212205562021669
90.1209600371143323049977277812
88.4529519997271519861385300102
86.842674849626232898848219589
85.2906998838713759379603241532
83.7975116636297329186970774811
82.3635161372201767375229797257
80.9890479129004791612999114441
79.6743767830566400043018408626
78.4197135876799805338922010108
77.2252154933300930956194260108
76.0909907538316534170357502941
75.0171030104553337193304984818
74.0035751820535754915367437595
73.0503929893679480724478085968
72.1575081523367329460962397884
71.3248412945768366512850989598
70.552284585182867489664592627
69.8397041444860496879844436497
69.1869422373693240261088655686
68.5938192750775138034085643368
68.0601356441380074625476183061
67.5856733789716582056253367433
67.1701976929861962608787054307
66.813458381371939610140211375
66.5151911074334489212171431009
66.2751185830666171293261532476
66.0929516529076172388199479681
65.9683902907202047147436740772
65.9011245157356313433371233336
65.8908352359015439037709068442
65.9371950243211863968998502872
66.0398688345620117161879746542
66.1985146599747670580845610402
66.4127841416827050553677934281
66.6823231294692167521754182606
67.0067721994051443924404980818
67.3857671317092921213411637301
67.8189393520228131594392524156
68.3059163389963528888306157148
68.8463220008346753115480837071
69.4397770232140076674909839341
70.0858991907798696925404847856
70.7843036842453828014731592253
71.5346033549399218513528148398
72.3364089785036545942223175133
73.1893294892833939233660539765
74.0929721968578287322649971342
75.0469429860043226347959522554
76.0508465013139377127308471787
77.1042863175651378334936671764
78.2068650968788466251427591874
79.3581847335973687183113736404
80.557846487756404230709592402
81.8054511079523459138039914971
83.1005989443456630146572710475
84.4428900524849222529770105485
85.8319242885844037459524032234
87.267301396840914666633908926
88.7486210893319042920712548615
90.2754831189969967371636893807
91.8474873461682714017562263499
93.4642337990807552469843583944
95.1253227287633915422967076872
96.8303546586819868064847152259
98.5789304294791029972716839912
100.370651239131366657140539459
102.205118678822039197054426084
104.081934764805776978541505043
106.000701966523164653398351605
107.961023231204701397130059161
109.96250200518733978699522426
112.004742252151314078551886638
114.087348468470750871344377263
116.209925695858341472465166972
118.372079531472090214491100911
120.573416135640762090558136183
122.813542237354068195748598978
125.092065137653786221966079513
127.408592711052858479049525315
129.762733405100989194915826577
132.1540962382073280923609976
134.582290795823434297510399382
137.046927225082822940874996864
139.547616227986969075258362394
142.083969053221645450835903876
144.65559748668187067977924368
147.262113840778513306833743634
149.903130942594708473944291051
152.578262120955672508104709833
155.287121192471224063957249422
158.02932244660631735829548162
160.804480629831144089031308601
163.612210928898847854748488123
166.452128953295601652047341947
169.323850716904709936607622999
172.226992618923497540526734836
175.161171424069025241571624319
178.126004242106113742378781484
181.121108506728752889766120403
184.14610195382371061391575902
187.200602599143026514986971911
190.284228715410069185555451905
193.396598808881945786066876744
196.537331595389269232708117644
199.70604597587260530329161331
202.90236101143333221080210475
206.125895897915142395017872623
209.376269940030994528623453841
212.653102525048977511237557811
215.956013096049272385903528042
219.284621124763187850746880718
222.638546084004095861136587473
226.017407419699001523191821145
229.420824522528442135855357633
232.848416699181420163450859184
236.299803143231130662276115233
239.774602905636342006054205275
243.272434864872426617009725504
246.792917696695212956751527789
250.335669843540038579062288097
253.900309483557624067868542697
257.486454499287656796934705339
261.093722445970269407334328582
264.721730519494918583918841431
268.37009552398551311819428227
272.038433839020004474864899001
275.726361386482036334625232739
279.433493597041650160035390446
283.159445376261460102552334174
286.903831070324140993086192955
290.666264431376516263738907279
294.446358582484987028689415259
298.243725982196507862222124359
302.057978388698787761956767683
305.888726823572875136543012211
309.735581535130772216850108456
313.598151961330215907473163873
317.476046692258257658673167169
321.368873432174773369346562853
325.276238961106534581532471522
329.197749095981973275679514658
333.133008651296273426597581761
337.081621399295922156564574653
341.043190029671350865930456036
345.017316108745791188965281748
349.003600038147961081740831202
353.001641012955681876797315293
357.011036979297006820029606528
361.031384591394914526368594612
365.062279168041086041572161924
369.103314648483740865830573592
373.15408354771395446544653383
377.21417691113431655011514603
381.283184268593214795464314171
385.360693587767441802890763921
389.446291226875222957506927589
393.539561886701148500739419189
397.640088561913863589260598832
401.747452491656724358416750487
405.861233109390965015009212663
409.98100799197023969444128186
414.106352807924702145882937356
418.236841264932065140329377188
422.37204505645233868066378253
426.511533807502180443984610681
430.654875019544002178966954128
434.801634014464160746832530869
438.951373877613720819869266507
443.103655399884406573672164928
447.258037018791460613280655192
451.414074758534198388093097307
455.571322169004083945046384921
459.729330263709156449598027557
463.88764745658260480729694101
468.045819497642218210818076276
472.203389407466331707229956577
476.359897410450736035450261056
480.514880866809828045268250196
484.667874203284039906032996711
488.818408842514299876648488842
492.966013131042942366901253437
497.110212265899097991569220438
501.250528219725152804900160742
505.386479664399367281969663749
509.517581893108187132060206275
513.643346740820156795347920891
517.763282503111659448038904061
521.876893853292951326238014541
525.983681757781129812629897606
530.08314338966477047347083344
534.174772040402984360138806998
538.258057029599579474455898426
542.332483612790855203929918481
546.397532887183311401434880216
550.452681695275210014851112745
554.497402526293481913767338852
558.531163415374919691259344019
562.553427840417933331498834899
566.563654616528364016527712786
570.561297787979945962006516872
574.545806517606970641348205472
578.516624973543535332495179075
582.473192213220441462795463808
586.414942064527340179493669357
590.341303004044094936764419316
594.251698032241535192047871089
598.14554454554780256680105097
602.022254205172331532940703158
605.881232802575150744419204486
609.721880121464627836760392125
613.543589796201998506590115339
617.345749166486007887726826628
621.127739128185735857596615325
624.888933980184164310903574014
628.628701267089259160455223082
632.346401617663267471441526404
636.041388578814554328909655744
639.713008444989607346409782647
643.360600082795800583723999491
646.983494750678114277076082184
650.581015913465231118303249565
654.152479051592251374503904283
657.697191464798663939598359561
661.214452070091152863358737596
664.703551193751281685948647308
668.163770357158051824272500617
671.594382056184745108449403609
674.994649533918300986315918361
678.363826546437710202762052828
681.701157121375490706230709406
685.0058753089732072116370341
688.27720492532815940412516304
691.514359287513748186034917955
694.716540940240584217383862242
697.882941373709074150003112723
701.01274073228694928095081256
704.105107513626926397141381721
707.159198257820344206224469644
710.174157226162128721425380096
713.149116069080729549380080345
716.083193482763652494292570774
718.975494853984802013042562211
721.825111892613942543135916862
724.631122251261085603356409184
727.392589131479396496885867458
730.10856087591916798043454379
732.778070545792396023638225529
735.400135482972371563600088535
737.973756856015316930903764374
740.497919189351278441915242182
742.971589874849055454614626987
745.393718664914703459914131499
747.763237146234880099298329325
750.079058193224775395407582424
752.340075400185327653222810303
754.545162491115598811668742744
756.693172706063267348432223384
758.782938162828866043088021333
760.81326919276728917707223463
762.782953649352829580014650507
764.690756188091154741898324244
766.535417516272727613604736794
768.315653610966712348036062286
770.030154903551820083755102606
771.677585428970233089671184223
773.256581937772025646712374296
774.765752968889639216132875964
776.203677880944156492785699151
777.568905839736460890409214146
778.859954759415880909284792305
780.075310194645517382032231666
781.21342418089593738468683566
782.27271401979596693635383542
783.251561006249459546131053296
784.148309093788535107540950892
784.961263494375072195932019267
785.68868920858119607096816977
786.328809481773910480709564143
786.879804181596397742367000815
787.339808091676098730781161879
787.706909116094402135359742919
787.979146388721178258034303006
788.154508281045634282585426452
788.230930301618727974199854694
788.206292879656809778238286067
788.078419024735823274282092462
787.845071853824150567751793878
787.503951976153131081522028036
787.052694725599604971329103252
786.488867229345708856110665372
785.809965300577580904265408704
785.013410141875264434465506639
784.096544844718029720504377843
783.056630669167864376403771934
781.890843086282240498021170575
780.596267564126273874846843182
779.169895076382076050801450331
777.608617310464241003658095742
775.909221549715987527576066311
774.068385201647040718196894799
772.082669941243222110704350082
769.948515435084151664034615322
767.66223260829745987773140471
765.219996412194958453298885373
762.617838045707719097724599404
759.851636578380356979860076717
756.917109916603095753829835984
753.809805047839384394144469838
750.525087489712397653666586616
747.058129861786433005699786075
743.40389948752993051693792368
739.557144922050332436629067372
735.512381287478004310766042055
731.263874282023947210215200558
726.805622710355113335976352939
722.131339361551691236077505986
717.234430035962242078241935061
712.107970493059773886539575964
706.744681058073702382021770279
701.136898584682691698909301912
695.276545423108619745612689787
689.155094985946787538352354099
682.763533435997691940022585602
676.092316938715311141109832471
669.131323823479419984794304212
661.869800878699797640520124694
654.29630286060919027395420531
646.398624117858304088801456907
638.16372101507898171187901291
629.577623567180713510935299414
620.625334357472539337097399626
611.290712387070973260772952695
601.556338964070608135476395163
591.403362052881792622004132669
580.811314618086963938830795102
569.757901345486711312224052292
558.218746610966373977784989995
546.167094561016250109037032115
533.573449473811164372943477152
520.405140904195463404929404676
506.625793060096250066021936214
492.194670777050672712324482371
477.065864372187715261799738094
461.187261024030857123922075426
444.499228642240977539901775634
426.932905312926183670658351017
408.407936223817014701117111576
388.829417886774893385636836739
368.083673228300626001194552402
346.032245787997252971788277123
322.503075275605927247995546753
297.277001111186814975441391015
270.066068168003487211088551207
240.476372310705067826782561003
207.93885084179495455645334812
171.564289981645272074050556457
129.780095024171511832047287192
79.0776112889712839705007143092
0


==> anc/CLgS/CLgS3220.dat <==
# CLgS3220
33.7777777777777777777777777778
33.7744975417437403631208209324
33.7742743027675902762606826956
33.7740361482541496444013461269
33.7737821041572411328680313327
33.7735111346545466261352032875
33.7732221383792139920114533616
33.772913944433855271798454058
33.7725853081753855978132115197
33.772234906758624635534151526
33.7718613344260382700145127221
33.7714630975304378144643313907
33.7710386092768775185688001182
33.7705861841693990072900588771
33.7701040321476640174088238207
33.7695902523978950783453298909
33.7690428268219084076337698368
33.768459613147375217446818947
33.7678383376617879846282107859
33.7671765875519383360604357339
33.7664718028300345586111199502
33.7657212678269010914789229498
33.7649221022320116677268229835
33.7640712516594142650513754822
33.7631654777179122013131797848
33.7622013475631743600657034352
33.7611752229087617621318063478
33.760083248472380954233436456
33.7589213398330107658111776807
33.7576851706739020716450314501
33.7563701593858248743370507603
33.7549714550043382955346977652
33.7534839224542923931552987382
33.7519021270742420272974310179
33.750220318392968692362192819
33.7484324131298732377302232652
33.7465319773906281605072038741
33.7445122080291706588038540375
33.7423659131468854236866994906
33.7400854916996783255352267479
33.7376629121835883859261128262
33.7350896903696359548309741203
33.7323568660587706285455240072
33.7294549788280744831286263078
33.7263740427398065168981738236
33.7231035199854551335122800043
33.7196322934377098310960760567
33.7159486380841841448140876043
33.712040191317832769320016464
33.7078939220603203122254511769
33.7034960986961310285845478799
33.6988322557969718228214851336
33.6938871596180282031042055559
33.6886447723498977128847107037
33.6830882151125599344871710281
33.6771997296805577733629739484
33.6709606389316713915037176404
33.6643513060147721680045814423
33.6573510922362555789353718447
33.6499383136684723962002807318
33.6420901964879073335933472491
33.6337828310554895036002062437
33.624991124756351357643328683
33.6156887536215681291659040435
33.6058481127598875396250484054
33.595440265633171274010635335
33.5844348922151780672329464172
33.5728002360793752694236799407
33.5605030504676114718374617572
33.5475085433976432310925625818
33.533780321873594192299829688
33.5192803352693267596243800855
33.5039688179602958265562701334
33.4878042312845781854842920135
33.4707432049182504370044513171
33.4527404777539124608492771955
33.4337488383736784309650274679
33.4137190652090999679052496066
33.3925998664799199383335593622
33.3703378200009056045784564575
33.3468773129408468510530494681
33.3221604816096388781052772779
33.2961271513376411974900841776
33.2687147764955829011481635071
33.2398583806824514688915950249
33.2094904970822499144170340851
33.1775411089573238874998260643
33.143937590205123042922359619
33.1086046458556224983163012752
33.0714642523269078625780691618
33.0324355971851900914427198439
32.9914350180711714257299977717
32.948375940355461934623781077
32.9031688129696878580736204617
32.8557210417248718749085841979
32.805936919272213432188955751
32.7537175506809281862246658686
32.6989607734004393990045415064
32.6415610701368014638698428113
32.5814094729023433357126498606
32.5183934561894171099947630632
32.4523968168697856563055307939
31.7172552597204605663065566506
31.1347845966759832006974109185
30.6359254748282787233299542826
30.1915894016533267038450698275
29.7861408282876194995679337169
29.4100115015255075836453693557
29.056844504669283927148660575
28.72216795729100518387065463
28.402700402490549607072038521
28.0959543722857093664610768638
27.7999949669711509196250845462
27.5132851632074702470454141084
27.2345825423594175663220481973
26.9628679735118012354278634129
26.6972949440245799879524757134
26.4371526774749788131491163789
26.1818387207169744418584893306
25.9308381945416814329360181911
25.6837078345263191150678191226
25.4400635406184277231895812985
25.1995705400662739460348241529
24.9619355260900298644307481927
24.7269003104730130993434490593
24.4942366504066675286788994914
24.2637419962701003826411486616
24.0352359690142958599142376221
23.8085574209573616796614013624
23.5835619670905977899122669958
23.3601198988473363339994732403
23.1381144110426043383965443986
22.9174400869917713139072618133
22.6980015978225686785077003708
22.4797125805407386818726905255
22.2624946660997621516869222209
22.0462766340029419812057641828
21.8309936741598256151058874979
21.6165867400738358958861809393
21.4030019801389636695511017222
21.190190236011001498258016394
20.9781065988007105480539306527
20.76671001529556147700078583
20.5559629376177910527888573632
20.3458310107199159520436082442
20.1362827929442339286908236955
19.9272895055616315621270273215
19.7188248077822056641355972859
19.510864594215793311864355358
19.3033868121705775918317911428
19.0963712965254896108722336039
18.8897996202077134218639414244
18.6836549585588229087488094257
18.4779219660889837635545863547
18.2725866643040322763811807099
18.0676363394498772618889960372
17.8630594491565236210102893798
17.6588455370833798124342438455
17.4549851547711353435149398339
17.2514697899956791711516664754
17.048291800998208006866772183
16.8454443560344728501898483123
16.6429213777464081215245139106
16.4407174919123460878953221826
16.2388279801786302802207000589
16.0372487364165491241460435336
15.8359762263848358660786624896
15.6350074504101403508742077646
15.4343399088264021928462190439
15.2339715699393993280270004292
15.0339008403053040606468954218
14.8341265371321903849163675483
14.6346478626313959529186075436
14.4354643801617050803283112455
14.2365759920237078533079721308
14.037982918774598367171171132
13.8396856799452714554421980396
13.6416850760520098348209916592
13.4439821718044519755397600241
13.246578280420008948990316857
13.0494749489625560148791512066
12.852673944630149869562670705
12.6561772419227929857812946961
12.4599870106269509819553123145
12.2641056045586882135324067066
12.0685355510119746132743244886
11.8732795408629809982440846225
11.6783404192850630693226504113
11.4837211770326739429349577537
11.2894249422556749501901826806
11.0954549728084646661249069039
10.9018146490210435406514984316
10.7085074669016001128548780905
10.5155370317424661159576922007
10.3229070521033611152783986036
10.1306213341477499882170637074
9.93868377630988412400834909375
9.74709836427170370276709455841
9.5558691662302564300516226635
9.36500032843764903729699136087
9.17449607099680198567229160666
8.98436068389743441713221142287
8.7945985232777738816547736633
8.60521400789847133993365785277
8.41621161581611328991396562598
8.2275958812445658476552161668
8.03937139159316590715165947568
7.85154278467149727151503087406
7.66411474605115958473597872923
7.4770920065755592741527189409
7.29047934000932843445131113207
7.10428156081951319744710035785
6.9185035220811708810815923177
6.7331501135004780585525945186
6.54822625954888234273164488031
6.36373691770223162009907126128
6.17968707677918796139112126278
5.99608175537358156220612103727
5.81292600037568473259982320117
5.63022488557768890988512078572
5.44798351035895052020391428434
5.2662069984468357385233474467
5.08490049674924115137104421007
4.90406917425509826138160896339
4.7237182209993858381745375994
4.54385284708937637641888482081
4.36447828178903234669220341611
4.18559977265864541978902787021
4.00722258474697824307809726431
3.82935199983332441746318946679
3.65199331571704877637024841065
3.4751518455523075614458953877
3.2988329172257772317443099947
3.12304187277534199747234679041
2.94778406784780425779944943357
2.77306487119378942865177047052
2.59888966419811761955200299324
2.42526384044400967488265013681
2.25219280530958462111219980616
2.07968197559518991674902946376
1.90773677918018541996672316238
1.73636265470787698048616841098
1.56556505129736631631922731784
1.39534942828115062133547033774
1.22572125496736841681650062092
1.05668601042564774265306530808
0.888249183295569099262982469566
0.72041627161680880267983214864
0.553192782680078792048693046086
0.386584232898026607870556147692
0.220596147695304406018284536614
0.0552340614170586412549043008676
-0.109496482744867410859099465559
-0.273589932808687688071162984428
-0.437040728043016861231929085964
-0.599843298991401658304234126938
-0.761992067481605442585304869353
-0.923481446620180265257248365823
-1.08430584077283092361547213713
-1.24445964553104731717801297647
-1.40393724766545451845645391578
-1.56273302506630438279795898152
-1.72084134667150813657933834357
-1.87825657238258613387306017717
-2.03497305296888879146335916206
-2.19098512996042153766085976427
-2.3462871355295863823152679103
-2.50087339236213337775597885551
-2.65473821351759674029824983582
-2.80787590227947268962274576767
-2.9602807519953790917412300834
-3.1119470459074207159755947505
-3.26286905697296829540528454993
-3.41304104767604457385145530809
-3.56245726982949609305426721117
-3.71111196436811558562852566241
-3.8589993611328664588634330454
-4.00611367864634794939737003328
-4.15244912387962706878781311043
-4.29799989201055141604764174195
-4.44276016617364527776725664566
-4.58672411720168014322416187365
-4.72988590335899980584756218348
-4.87223967006666957963315216554
-5.01377954961950880671993940082
-5.15449966089505574844856038923
-5.29439410905450411582515151725
-5.43345698523564088625999221062
-5.57168236623780565235390674758
-5.70906431419888253670061701989
-5.84559687626432666615074879086
-5.98127408424821831233799092299
-6.11608995428632905564770626047
-6.25003848648117570086449690311
-6.38311366453902914857600887279
-6.51530945539883699155558773304
-6.64661980885301024468480419435
-6.77703865716001631572382543709
-6.90655991464871206789529418803
-7.03517747731434259956572895809
-7.16288522240612315724732175508
-7.28967700800631339183526652185
-7.4155466726006849507112766627
-7.54048803464027515645426129366
-7.66449489209431124284260778571
-7.78756102199418128708006398871
-7.90968017996831958019822262908
-8.03084609976786570181713866723
-8.15105249278294799724661252166
-8.27029304754943348054619137249
-8.38856142924597739275713107118
-8.50585127918119671602841999569
-8.62215621427078286752965803957
-8.73746982650435955738323115125
-8.85178568240188237758703782493
-8.96509732245936707895366115505
-9.07739826058372367502786197392
-9.18868198351646346993737047587
-9.29894195024603582492839277922
-9.40817159140854093921253864725
-9.51636430867655410746819483836
-9.62351347413578581110128062445
-9.72961242964929058477869434363
-9.83465448620892585475168969625
-9.93863292327374985133299859155
-10.0415409880950352340732298873
-10.1433718950275622133816382152
-10.2441188248268416843687769067
-10.343774923931905184440149983
-10.4423333037332843215341882282
-10.5397870398257876697074787317
-10.6361291712456679667257708195
-10.7313526996917567469136180683
-10.8254505887301272729534355493
-10.918415762981829762438337071
-11.0102411072932254071417188852
-11.1009194658884275219812801689
-11.1904436415033393016774099105
-11.2788063945007580695194192421
-11.366000441965995535959356895
-11.4520184567824424044488774783
-11.536853066686483625381710465
-11.6204968533011476612907910378
-11.7029423511478492402411694114
-11.7841820466355601897433116776
-11.8642083770267170078229955889
-11.9430137293791467855304010638
-12.0205904394632648874356990353
-12.0969307906537683614949064745
-12.1720270127950183214799204591
-12.2458712810392724545664838958
-12.3184557146568952802060694117
-12.3897723758176387464384722162
-12.4598132683420491137048605824
-12.5285703364220177571397286719
-12.59603546330945342327725763
-12.6622004699720115082432473218
-12.7270571137147719775043714073
-12.7905970867667115115346811597
-12.8528120148307672198310468291
-12.9136934555962386926903004767
-12.9732328972122221232773196056
-13.0314217567207145905252146878
-13.0882513784479681959990032133
-13.1437130323526124349684969431
-13.1977979123289987830706552685
-13.2504971344641538133722790109
-13.3018017352466560305932704853
-13.3517026697256768129865914746
-13.4001908096183471672304018232
-13.4472569413635291920190989059
-13.4928917641199839600567037298
-13.5370858877068356966935198747
-13.5798298304841353686124970094
-13.6211140171712247896787178965
-13.6609287766004947734405557931
-13.6992643394040173594218756471
-13.7361108356304123344745873081
-13.7714582922891817548165405743
-13.8052966308196125130144377799
-13.8376156644812057190062453991
-13.8684050956624422724204485212
-13.8976545131045359543695405389
-13.925353389036658079127714061
-13.9514910762189405938575235428
-13.9760568048893768238921194589
-13.999039679610540105767658422
-14.0204286760118295471281106853
-14.0402126374227282568180073304
-14.0583802713923216876061347807
-14.0749201460900712423240009479
-14.0898206865825699460153759637
-14.1030701709807216289172350519
-14.1146567264514814493123803982
-14.1245683250879723588795390713
-14.1327927796314478094986673269
-14.1393177390382040281465271225
-14.1441306838841538174283427253
-14.1472189215993561954154625502
-14.148569581524350227254823756
-14.1481696097796648992227362361
-14.1460057639393674215616576907
-14.1420646074989672789634273662
-14.1363325041274097955066617915
-14.1287956116922677972480583242
-14.1194398760465697004921349708
-14.1082510245649832632804519327
-14.0952145594163021901252456118
-14.080315750558353257463966034
-14.0635396284405496726045239625
-14.0448709763983565478050699886
-14.0242943227229006783383795779
-14.0017939323878426722127063933
-13.977353798414427633463144508
-13.9509576328543330483418359653
-13.9225888573685304296901271202
-13.8922305933788608747973984108
-13.8598656517673831816525768158
-13.8254765220967745784577135019
-13.7890453613231351762665873482
-13.750553981970453212676262562
-13.7099838397337126245482453886
-13.6673160204751492217306052647
-13.6225312265754663896808599141
-13.5756097625988831199992658163
-13.5265315202276808728623399102
-13.4752759624184129032242678485
-13.421822106728108385085055985
-13.3661485077546081904519349061
-13.3082332386305693205251254264
-13.2480538715056254743426397895
-13.1855874569456410108750632246
-13.1208105021718869224818421461
-13.0536989480562350996727709449
-12.9842281447810371090820944861
-12.9123728260641418614181479721
-12.8381070818404172599140094382
-12.7614043292810651475118835969
-12.6822372820208320585837257643
-12.6005779174507778723084238607
-12.5163974419204069604955815899
-12.4296662536775039009257003798
-12.3403539033567318180379362908
-12.2484290518086959909177700017
-12.1538594250394593027191529153
-12.0566117660060838606361265274
-11.9566517829862744579891118474
-11.8539440942091594483587945825
-11.7484521683991310343787014733
-11.6401382608448561637228066531
-11.5289633445603276959202349374
-11.4148870360532881974968515888
-11.29786751515750221237017161
-11.1778614383179624296107391589
-11.0548238446407442358460663337
-10.9287080539301429164355584715
-10.7994655558328647258562201913
-10.6670458890899007069294034699
-10.5313965097582729159281517931
-10.3924626471034440750885108289
-10.2501871456743591267158090227
-10.1045102918513740858341749707
-9.9553696228959987001784199819
-9.80269971622212004939553616748
-9.64643195624085129996536905523
-9.48649427569245200593215848315
-9.32281086785266808939438144268
-9.15530186536682752415617969394
-8.98388298069700222996057194622
-8.80846510223207771462804288504
-8.62895383896453575463100030887
-8.44524900522510443038942583119
-8.25724403521373781485289885697
-8.06482531487564316904371103605
-7.86787141591494402773976311975
-7.66625221324196408238180392615
-7.45982786267628165320258865214
-7.24844760995107892786580547444
-7.03194839453188372344035865343
-6.81015320183610121666274437402
-6.58286910420635779493132901363
-6.349884913127052766364642782
-6.11096834072793890157172094317
-5.86586253466122083850849872471
-5.61428180248427042870373442742
-5.35590627271160328035357774749
-5.09037513847246970404055284541
-4.81727797771448548819649943585
-4.53614340972766095884937884351
-4.24642397630336085455948746452
-3.94747552646779700484627200281
-3.63852834428659861715737768212
-3.31864540286971849544505309375
-2.98665962508947876364447517107
-2.64107496422200698068494447832
-2.27990060797466363807278256312
-1.90034965433507501905966527849
-1.49822586369151151836515917414
-1.06644146031482894571228806147
-0.590152352479737969693239389105
0


==> anc/CLgS/CMAIN7.f <==
      PROGRAM CMAIN7
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCLgS,LXCLgS,GRCLgS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,CLgS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CLgS/ CLgS(10,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1= 0.3717674256D0
      TEST2= 14.8110428682237753525703006559378195825D0
      TEST3=-45.74616050638245191547399118086011339614D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCLgS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CLgS.dat',STATUS='OLD')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CLgS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXCLgS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCLgS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT4+TT5
      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REG=',(TT3+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REG=',(TT3+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REG=',(TT3+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATCLgS.f' 
      include 'SXCLgS.f'
      include 'GRCLgS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CLgS/DATCLgS.f <==
      SUBROUTINE DATCLgS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CLgS
      CHARACTER*80 STAR
      COMMON/CLgS/ CLgS(10,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS1010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLgS(1,IX,1)
          A(IX)=CLgS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(1,IX,2)=B(IX)
          CLgS(1,IX,3)=C(IX)
          CLgS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='CLgS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(2,IX,1)
          A(IX)=CLgS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(2,IX,2)=B(IX)
          CLgS(2,IX,3)=C(IX)
          CLgS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLgS(3,IX,1)
          A(IX)=CLgS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(3,IX,2)=B(IX)
          CLgS(3,IX,3)=C(IX)
          CLgS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(4,IX,1)
          A(IX)=CLgS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(4,IX,2)=B(IX)
          CLgS(4,IX,3)=C(IX)
          CLgS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(5,IX,1)
          A(IX)=CLgS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(5,IX,2)=B(IX)
          CLgS(5,IX,3)=C(IX)
          CLgS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(6,IX,1)
          A(IX)=CLgS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(6,IX,2)=B(IX)
          CLgS(6,IX,3)=C(IX)
          CLgS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(7,IX,1)
          A(IX)=CLgS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(7,IX,2)=B(IX)
          CLgS(7,IX,3)=C(IX)
          CLgS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(8,IX,1)
          A(IX)=CLgS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CLgS(8,IX,2)=B(IX)
          CLgS(8,IX,3)=C(IX)
          CLgS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(9,IX,1)
          A(IX)=CLgS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(9,IX,2)=B(IX)
          CLgS(9,IX,3)=C(IX)
          CLgS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLgS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLgS(10,IX,1)
          A(IX)=CLgS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLgS(10,IX,2)=B(IX)
          CLgS(10,IX,3)=C(IX)
          CLgS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CLgS.dat',STATUS='NEW')
      DO ISET=1,10
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CLgS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CLgS/GRCLgS.f <==
      REAL*8 FUNCTION GRCLgS(IO,X,AS,LQ,NF,FLAV)
*     ------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 CLgS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CLgS/  CLgS(10,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLgS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLgS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      DO K=1,4
      T1  = T1   + CLgS(1,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS*T1 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T2  =0.0D0
      T3  =0.0D0
      DO K=1,4
      T2  = T2   + CLgS(2,I1,K)*DX**(K-1)
      T3  = T3   + CLgS(3,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T2+T3*LQ) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + CLgS(4,I1,K)*DX**(K-1)
      T5  = T5   + CLgS(5,I1,K)*DX**(K-1)
      T6  = T6   + CLgS(6,I1,K)*DX**(K-1)
      T7  = T7   + CLgS(7,I1,K)*DX**(K-1)
      T8  = T8   + CLgS(8,I1,K)*DX**(K-1)
      T9  = T9   + CLgS(9,I1,K)*DX**(K-1)
      T10 = T10  + CLgS(10,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T4*FLAV + NF*T5 + NF**2*T6 + LQ*NF*T7 + LQ*NF**2*T8 
     &   + LQ**2*NF*T9 + LQ**2*NF**2*T10)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRCLgS= G
*
      RETURN
      END


==> anc/CLgS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CLgS/SXCLgS.f <==
      REAL*8 FUNCTION SXCLgS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=w(1) - z
      w(4)=LQ - 1.D0/3.D0
      w(3)=w(4)*w(3)
      w(4)=z**2
      w(4)=1 - w(4)
      w(4)=w(2)*w(4)
      w(3)=7.D0/3.D0*w(4) + w(3)
*
      G = 16*NF*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=8*w(2)
      w(4)=w(3)*w(4)
      w(5)=13.D0/3.D0 + w(2)
      w(5)=w(5)*w(4)
      w(6)=4*w(2)
      w(7)= - w(3)*w(6)
      w(8)=w(1) - z
      w(9)=17.D0/9.D0*w(8)
      w(7)=w(9) + w(7)
      w(7)=LQ*w(7)
      w(5)=w(7) - 217.D0/27.D0*w(8) + w(5)
      w(7)=2*LQ
      w(5)=w(5)*w(7)
      w(10)=w(3)*w(2)
      w(11)= - 25 - w(6)
      w(11)=w(11)*w(10)
      w(3)= - 1618.D0/3.D0*w(3) + 5*w(11)
      w(3)=w(2)*w(3)
      w(3)=3695.D0/27.D0*w(8) + w(3)
      w(4)= - w(9) + w(4)
      w(4)=z2*w(4)
      w(3)=w(5) + 1.D0/3.D0*w(3) + 4*w(4)
      w(3)=NF*w(3)
      w(4)=592*z3 - 31280.D0/9.D0
      w(4)=w(8)*w(4)
      w(5)=79 + 1340.D0/3.D0*w(2)
      w(5)=w(5)*w(10)
      w(9)=272 + 4217.D0/3.D0*z
      w(9)=z*w(9)
      w(9)= - 272*w(1) - 4217.D0/3.D0 + w(9)
      w(5)=2*w(9) + 1.D0/3.D0*w(5)
      w(5)=w(2)*w(5)
      w(4)=w(5) + w(4)
      w(5)= - 1 - 23.D0/9.D0*z
      w(5)=z*w(5)
      w(5)= - 67.D0/9.D0*w(10) + w(1) + 23.D0/9.D0 + w(5)
      w(5)=w(5)*w(6)
      w(5)=109.D0/9.D0*w(8) + w(5)
      w(9)=3 + 67.D0/9.D0*z
      w(9)=z*w(9)
      w(9)= - 3*w(1) - 67.D0/9.D0 + w(9)
      w(6)=w(9)*w(6)
      w(6)= - 187.D0/3.D0*w(8) + w(6)
      w(6)=LQ*w(6)
      w(5)=2*w(5) + w(6)
      w(5)=w(5)*w(7)
      w(6)= - 24 - 253.D0/3.D0*z
      w(6)=z*w(6)
      w(6)=24*w(1) + 253.D0/3.D0 + w(6)
      w(6)=w(2)*w(6)
      w(6)=374.D0/3.D0*w(8) + w(6)
      w(6)=z2*w(6)
      w(3)=2.D0/3.D0*w(3) + w(5) + 1.D0/3.D0*w(4) + 2*w(6)
*
      G = 4*NF*as**3*w(3)
*
200   CONTINUE
*
      SXCLgS = G
*
      RETURN
      END


==> anc/CLgS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CLgS/delta.m <==
0


==> anc/CLgS/large-x.m <==
0


==> anc/CLgS/outg.f <==
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=8*w(2)
      w(4)=w(3)*w(4)
      w(5)=13.D0/3.D0 + w(2)
      w(5)=w(5)*w(4)
      w(6)=4*w(2)
      w(7)= - w(3)*w(6)
      w(8)=w(1) - z
      w(9)=17.D0/9.D0*w(8)
      w(7)=w(9) + w(7)
      w(7)=LQ*w(7)
      w(5)=w(7) - 217.D0/27.D0*w(8) + w(5)
      w(7)=2*LQ
      w(5)=w(5)*w(7)
      w(10)=w(3)*w(2)
      w(11)= - 25 - w(6)
      w(11)=w(11)*w(10)
      w(3)= - 1618.D0/3.D0*w(3) + 5*w(11)
      w(3)=w(2)*w(3)
      w(3)=3695.D0/27.D0*w(8) + w(3)
      w(4)= - w(9) + w(4)
      w(4)=z2*w(4)
      w(3)=w(5) + 1.D0/3.D0*w(3) + 4*w(4)
      w(3)=NF*w(3)
      w(4)=592*z3 - 31280.D0/9.D0
      w(4)=w(8)*w(4)
      w(5)=79 + 1340.D0/3.D0*w(2)
      w(5)=w(5)*w(10)
      w(9)=272 + 4217.D0/3.D0*z
      w(9)=z*w(9)
      w(9)= - 272*w(1) - 4217.D0/3.D0 + w(9)
      w(5)=2*w(9) + 1.D0/3.D0*w(5)
      w(5)=w(2)*w(5)
      w(4)=w(5) + w(4)
      w(5)= - 1 - 23.D0/9.D0*z
      w(5)=z*w(5)
      w(5)= - 67.D0/9.D0*w(10) + w(1) + 23.D0/9.D0 + w(5)
      w(5)=w(5)*w(6)
      w(5)=109.D0/9.D0*w(8) + w(5)
      w(9)=3 + 67.D0/9.D0*z
      w(9)=z*w(9)
      w(9)= - 3*w(1) - 67.D0/9.D0 + w(9)
      w(6)=w(9)*w(6)
      w(6)= - 187.D0/3.D0*w(8) + w(6)
      w(6)=LQ*w(6)
      w(5)=2*w(5) + w(6)
      w(5)=w(5)*w(7)
      w(6)= - 24 - 253.D0/3.D0*z
      w(6)=z*w(6)
      w(6)=24*w(1) + 253.D0/3.D0 + w(6)
      w(6)=w(2)*w(6)
      w(6)=374.D0/3.D0*w(8) + w(6)
      w(6)=z2*w(6)
      w(3)=2.D0/3.D0*w(3) + w(5) + 1.D0/3.D0*w(4) + 2*w(6)

      G = 4*NF*as**3*w(3)


==> anc/CLgS/plus.m <==
0


==> anc/CLgS/small-x.m <==
(112*as^2*NF*Log[z])/3 + 
 as^3*(LQ^2*((-2144*NF*Log[z])/9 + (64*NF^2*Log[z])/3) + 
   NF*((-33736*Log[z])/9 + (2024*z2*Log[z])/3 - (316*Log[z]^2)/9 - 
     (5360*Log[z]^3)/27) + NF^2*((12944*Log[z])/27 - (256*z2*Log[z])/3 + 
     (1000*Log[z]^2)/9 + (160*Log[z]^3)/9) + 
   LQ*(NF^2*((-1664*Log[z])/9 - (128*Log[z]^2)/3) + 
     NF*((1472*Log[z])/9 + (4288*Log[z]^2)/9))) + 
 (as^2*((-16*NF)/3 + 16*LQ*NF) + as^3*(NF^2*(29560/243 - (544*z2)/27) + 
     LQ^2*((272*NF^2)/27 + NF*(-1496/3 - 96*Log[z])) + 
     NF*(-125120/27 + (2992*z2)/3 + (2368*z3)/3 - (2176*Log[z])/3 + 
       192*z2*Log[z]) + LQ*((-3472*NF^2)/81 + NF*(1744/9 + 64*Log[z]))))/z + 
 z*(as^2*((16*NF)/3 - 16*LQ*NF) + as^3*(NF^2*(-29560/243 + (544*z2)/27) + 
     LQ*((3472*NF^2)/81 + NF*(-1744/9 - 64*Log[z])) + 
     NF*(125120/27 - (2992*z2)/3 - (2368*z3)/3 + (2176*Log[z])/3 - 
       192*z2*Log[z]) + LQ^2*((-272*NF^2)/27 + NF*(1496/3 + 96*Log[z])))) + 
 z^2*((-112*as^2*NF*Log[z])/3 + 
   as^3*(LQ^2*((2144*NF*Log[z])/9 - (64*NF^2*Log[z])/3) + 
     NF^2*((-12944*Log[z])/27 + (256*z2*Log[z])/3 - (1000*Log[z]^2)/9 - 
       (160*Log[z]^3)/9) + NF*((33736*Log[z])/9 - (2024*z2*Log[z])/3 + 
       (316*Log[z]^2)/9 + (5360*Log[z]^3)/27) + 
     LQ*(NF*((-1472*Log[z])/9 - (4288*Log[z]^2)/9) + 
       NF^2*((1664*Log[z])/9 + (128*Log[z]^2)/3))))


==> anc/CLgS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CLgS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = (112*as^2*NF*Log(z))/3 + 
 as^3*(LQ^2*((-2144*NF*Log(z))/9 + (64*NF^2*Log(z))/3) + 
   NF*((-33736*Log(z))/9 + (2024*z2*Log(z))/3 - (316*Log(z)^2)/9 - 
     (5360*Log(z)^3)/27) + NF^2*((12944*Log(z))/27 - (256*z2*Log(z))/3 + 
     (1000*Log(z)^2)/9 + (160*Log(z)^3)/9) + 
   LQ*(NF^2*((-1664*Log(z))/9 - (128*Log(z)^2)/3) + 
     NF*((1472*Log(z))/9 + (4288*Log(z)^2)/9))) + 
 (as^2*((-16*NF)/3 + 16*LQ*NF) + as^3*(NF^2*(29560/243 - (544*z2)/27) + 
     LQ^2*((272*NF^2)/27 + NF*(-1496/3 - 96*Log(z))) + 
     NF*(-125120/27 + (2992*z2)/3 + (2368*z3)/3 - (2176*Log(z))/3 + 
       192*z2*Log(z)) + LQ*((-3472*NF^2)/81 + NF*(1744/9 + 64*Log(z)))))/z + 
 z*(as^2*((16*NF)/3 - 16*LQ*NF) + as^3*(NF^2*(-29560/243 + (544*z2)/27) + 
     LQ*((3472*NF^2)/81 + NF*(-1744/9 - 64*Log(z))) + 
     NF*(125120/27 - (2992*z2)/3 - (2368*z3)/3 + (2176*Log(z))/3 - 
       192*z2*Log(z)) + LQ^2*((-272*NF^2)/27 + NF*(1496/3 + 96*Log(z))))) + 
 z^2*((-112*as^2*NF*Log(z))/3 + 
   as^3*(LQ^2*((2144*NF*Log(z))/9 - (64*NF^2*Log(z))/3) + 
     NF^2*((-12944*Log(z))/27 + (256*z2*Log(z))/3 - (1000*Log(z)^2)/9 - 
       (160*Log(z)^3)/9) + NF*((33736*Log(z))/9 - (2024*z2*Log(z))/3 + 
       (316*Log(z)^2)/9 + (5360*Log(z)^3)/27) + 
     LQ*(NF*((-1472*Log(z))/9 - (4288*Log(z)^2)/9) + 
       NF^2*((1664*Log(z))/9 + (128*Log(z)^2)/3))));
*    
   id as^3=AS3;
*  id as=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CLgS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Fri Jan 30 13:52:53 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = (112*as^2*NF*Log(z))/3 + 
     as^3*(LQ^2*((-2144*NF*Log(z))/9 + (64*NF^2*Log(z))/3) + 
       NF*((-33736*Log(z))/9 + (2024*z2*Log(z))/3 - (316*Log(z)^2)/9 - 
         (5360*Log(z)^3)/27) + NF^2*((12944*Log(z))/27 - (256*z2*Log(z))/3 + 
         (1000*Log(z)^2)/9 + (160*Log(z)^3)/9) + 
       LQ*(NF^2*((-1664*Log(z))/9 - (128*Log(z)^2)/3) + 
         NF*((1472*Log(z))/9 + (4288*Log(z)^2)/9))) + 
     (as^2*((-16*NF)/3 + 16*LQ*NF) + as^3*(NF^2*(29560/243 - (544*z2)/27) + 
         LQ^2*((272*NF^2)/27 + NF*(-1496/3 - 96*Log(z))) + 
         NF*(-125120/27 + (2992*z2)/3 + (2368*z3)/3 - (2176*Log(z))/3 + 
           192*z2*Log(z)) + LQ*((-3472*NF^2)/81 + NF*(1744/9 + 64*Log(z)))))/z + 
     z*(as^2*((16*NF)/3 - 16*LQ*NF) + as^3*(NF^2*(-29560/243 + (544*z2)/27) + 
         LQ*((3472*NF^2)/81 + NF*(-1744/9 - 64*Log(z))) + 
         NF*(125120/27 - (2992*z2)/3 - (2368*z3)/3 + (2176*Log(z))/3 - 
           192*z2*Log(z)) + LQ^2*((-272*NF^2)/27 + NF*(1496/3 + 96*Log(z))))) + 
     z^2*((-112*as^2*NF*Log(z))/3 + 
       as^3*(LQ^2*((2144*NF*Log(z))/9 - (64*NF^2*Log(z))/3) + 
         NF^2*((-12944*Log(z))/27 + (256*z2*Log(z))/3 - (1000*Log(z)^2)/9 - 
           (160*Log(z)^3)/9) + NF*((33736*Log(z))/9 - (2024*z2*Log(z))/3 + 
           (316*Log(z)^2)/9 + (5360*Log(z)^3)/27) + 
         LQ*(NF*((-1472*Log(z))/9 - (4288*Log(z)^2)/9) + 
           NF^2*((1664*Log(z))/9 + (128*Log(z)^2)/3))));
    *    
       id as^3=AS3;
    *  id as=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         54
               G         Terms in output =         54
                         Bytes used      =       2360
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.09 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.09 sec out of 0.09 sec


==> anc/CLgS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CLqNS/CLqNS.dat <==
   0.0000000000000000     
   5.3333333333333917     
  -1.0175637877316438E-007
   4.4299704269231271E-002
   5.3333333333333337E-006
   5.3333333333333206     
   3.1142734034529415E-008
  -5.3825307223827933E-003
   5.7673741696015643E-006
   5.3333333333333259     
   2.9828600083039272E-008
  0.26044578950168262     
   6.2367384022851250E-006
   5.3333333333333366     
   9.8590815289670117E-008
 -0.79058802972268039     
   6.7443007432315049E-006
   5.3333333333333339     
  -1.2712508469858392E-007
  0.61130947574034100     
   7.2931698559758772E-006
   5.3333333333333277     
   6.1609915679944703E-008
 -0.11250828768555987     
   7.8867073953510063E-006
   5.3333333333333375     
   2.4047351299334253E-008
 -0.11285848823628883     
   8.5285485965911928E-006
   5.3333333333333384     
  -1.6698589259264448E-008
   9.8016685336554776E-002
   9.2226245400321975E-006
   5.3333333333333384     
   2.1568861373945778E-008
 -0.21117449911461422     
   9.9731862277716010E-006
   5.3333333333333321     
  -6.7587100886484923E-008
  0.17567314989182767     
   1.0784830619751748E-005
   5.3333333333333242     
   1.2616470512309417E-008
  0.13384800645039011     
   1.1662528788728299E-005
   5.3333333333333393     
   7.8697929990060722E-008
 -0.31602949523425444     
   1.2611656366564915E-005
   5.3333333333333366     
  -9.0025244011785721E-008
  0.29438863480211835     
   1.3638026468328301E-005
   5.3333333333333348     
   7.9935083334371223E-008
 -0.30298679377994897     
   1.4747925295833580E-005
   5.3333333333333286     
  -1.0922505319647496E-007
  0.32432830128433604     
   1.5948150638700766E-005
   5.3333333333333286     
   1.0973766052194542E-007
 -0.21564880369346004     
   1.7246053508729532E-005
   5.3333333333333437     
  -4.7701140171060854E-008
   2.3396220384785577E-002
   1.8649583162589962E-005
   5.3333333333333242     
  -2.9230165053266862E-008
  0.11900010692964894     
   2.0167335788579547E-005
   5.3333333333333357     
   7.2364492638586143E-008
 -0.14451056740232845     
   2.1808607155637790E-005
   5.3333333333333393     
  -6.1049851650978406E-008
   6.9119396016384727E-002
   2.3583449547077482E-005
   5.3333333333333215     
   7.9554175418520831E-009
   1.6557744576940338E-002
   2.5502733327734319E-005
   5.3333333333333339     
   2.5831111010416024E-008
  -3.1492353987910886E-002
   2.7578213521614722E-005
   5.3333333333333401     
  -1.0934877279909946E-008
   3.0214534806859462E-003
   2.9822601807809502E-005
   5.3333333333333321     
  -7.1203877052845820E-009
   1.1255454427000024E-002
   3.2249644375626272E-005
   5.3333333333333330     
   8.2456874903439811E-009
  -1.5290549436584533E-002
   3.4874206115779370E-005
   5.3333333333333295     
  -1.4327994968069364E-008
   2.6201651373952764E-002
   3.7712361663282534E-005
   5.3333333333333366     
   2.7501958769840132E-008
  -3.4712578292785054E-002
   4.0781493849653996E-005
   5.3333333333333339     
  -3.2425380092218121E-008
   3.1616167905178551E-002
   4.4100400167423660E-005
   5.3333333333333304     
   2.6598363322623988E-008
  -1.7659071487450211E-002
   4.7689407899004697E-005
   5.3333333333333419     
  -9.0520677341890512E-009
   2.1322689531254632E-003
   5.1570498615058594E-005
   5.3333333333333321     
  -4.3970825377548817E-009
   2.5383151565570574E-003
   5.5767442804867904E-005
   5.3333333333333304     
   1.5953239268672124E-009
   2.2418357327231211E-003
   6.0305945463286457E-005
   5.3333333333333375     
   7.3185237327618567E-009
  -1.0243793356492514E-002
   6.5213803525942304E-005
   5.3333333333333250     
  -2.0961210914211857E-008
   1.5638471410587367E-002
   7.0521076116935818E-005
   5.3333333333333295     
   2.5724956344664151E-008
  -1.3464187078694604E-002
   7.6260268651747771E-005
   5.3333333333333384     
  -1.7741422263098325E-008
   8.6482250053007744E-003
   8.2466531922931123E-005
   5.3333333333333321     
   1.2449730918273494E-008
  -7.1597586319464860E-003
   8.9177877387925460E-005
   5.3333333333333295     
  -1.4579301745771046E-008
   7.3041168795382897E-003
   9.6435409977565630E-005
   5.3333333333333304     
   1.5238748043360885E-008
  -4.6622813031001516E-003
   1.0428357985116545E-004
   5.3333333333333455     
  -5.3433382683356268E-009
   2.0814775587535128E-005
   1.1277045464009882E-004
   5.3333333333333286     
  -5.2439712966143502E-009
   2.8838292391392063E-003
   1.2194801384728702E-004
   5.3333333333333357     
   9.6434425952972346E-009
  -3.6610545363282821E-003
   1.3187246720569820E-004
   5.3333333333333339     
  -1.0794412710671940E-008
   3.0265845283579378E-003
   1.4260459894570746E-004
   5.3333333333333268     
   7.4765457221718803E-009
  -2.1492345818462299E-003
   1.5421014007984944E-004
   5.3333333333333286     
  -6.5539088477551032E-009
   2.2396418462975734E-003
   1.6676017098509298E-004
   5.3333333333333357     
   9.2566017453324971E-009
  -1.7943915602441920E-003
   1.8033155674833105E-004
   5.3333333333333472     
  -4.4416120465020357E-009
   1.6471850942552786E-004
   1.9500741794144309E-004
   5.3333333333333268     
  -3.0818324326027690E-009
   7.2997224880810905E-004
   2.1087763970928291E-004
   5.3333333333333277     
   3.4346296459335508E-009
  -5.7240964739708469E-004
   2.2803942228859938E-004
   5.3333333333333321     
  -2.0911284312156848E-009
   4.4711991609192259E-004
   2.4659787632964962E-004
   5.3333333333333339     
   2.5764146764512955E-009
  -3.7095191545049319E-004
   2.6666666666666668E-004
   5.3333333333333375     
  -1.6111481952122917E-009
   1.2302536455294187E-004
   2.8836870848007821E-004
   5.3333333333333304     
  -1.0932854204083723E-010
  -3.0457224264993200E-005
   3.1183692011425623E-004
   5.3333333333333277     
  -5.1139037101360895E-010
   1.8080880225846948E-004
   3.3721503716157523E-004
   5.3333333333333348     
   2.0696897866182017E-009
  -2.1702135929586449E-004
   3.6465849279879387E-004
   5.3333333333333393     
  -1.2804567393495752E-009
   2.7843796089937713E-005
   3.9433536976755034E-004
   5.3333333333333277     
  -8.1565347696594904E-010
   2.1112289559688054E-004
   4.2642742982955964E-004
   5.3333333333333410     
   2.9954913863867826E-009
  -3.6988486148042818E-004
   4.6113122700160988E-004
   5.3333333333333330     
  -4.2249887941418320E-009
   3.5504317284757093E-004
   4.9865931138858000E-004
   5.3333333333333259     
   3.2698119161563946E-009
  -2.1668549909483966E-004
   5.3924153098758743E-004
   5.3333333333333384     
  -1.6765759946989630E-009
   1.2816838693267211E-004
   5.8312643943641499E-004
   5.3333333333333366     
   1.4872940889990372E-009
  -1.5602461273753012E-004
   6.3058281832824574E-004
   5.3333333333333259     
  -2.6776601764203672E-009
   1.9114719516129467E-004
   6.8190132341641502E-004
   5.3333333333333277     
   2.8401207465338772E-009
  -1.2400111218770877E-004
   7.3739626479167901E-004
   5.3333333333333464     
  -1.0306861323361074E-009
   1.4145256535453520E-005
   7.9740753193503842E-004
   5.3333333333333286     
  -5.5319407490835344E-010
   3.9612804848908453E-005
   8.6230267543647651E-004
   5.3333333333333330     
   8.9281266862161005E-010
  -3.0034685557835463E-005
   9.3247915812949805E-004
   5.3333333333333410     
  -2.9278466395076750E-010
  -3.6267436832297010E-006
   1.0083667894289774E-003
   5.3333333333333304     
  -4.4759871939175876E-010
   2.2877056567137548E-005
   1.0904303577818895E-003
   5.3333333333333321     
   6.0842353422052722E-010
  -1.8736168913857878E-005
   1.1791724773538741E-003
   5.3333333333333375     
  -3.2683809569636549E-010
   5.2229934672043568E-006
   1.2751366663867161E-003
   5.3333333333333304     
  -4.4901658719060729E-011
  -4.7574844904467145E-007
   1.3789106760807362E-003
   5.3333333333333286     
  -7.2672466060791450E-011
   6.2408914877500375E-006
   1.4911300903904751E-003
   5.3333333333333339     
   3.2127395192255229E-010
  -8.1155973118965445E-006
   1.6124822187813135E-003
   5.3333333333333357     
  -2.3270136449335473E-010
   5.3947935710593339E-006
   1.7437103057889687E-003
   5.3333333333333339     
   1.6551963308050877E-010
  -3.5963469775214147E-006
   1.8856180831641268E-003
   5.3333333333333348     
  -1.2155202043507760E-010
  -3.0843088995625484E-007
   2.0390746924826997E-003
   5.3333333333333268     
  -1.4817557213733830E-010
   6.1500530954746302E-006
   2.2050200083711829E-003
   5.3333333333333357     
   4.2589646117112034E-010
  -7.3358709676841500E-006
   2.3844703949502349E-003
   5.3333333333333393     
  -3.1459253441667127E-010
   3.6594954587832752E-006
   2.5785249307529296E-003
   5.3333333333333313     
   8.4862167629348603E-011
  -1.0218718632324144E-006
   2.7883721402433954E-003
   5.3333333333333330     
  -3.5758621783482987E-011
  -7.2807457671354083E-007
   3.0152972731643229E-003
   5.3333333333333259     
  -1.2869398308808396E-010
   3.0827619711589209E-006
   3.2606901762971150E-003
   5.3333333333333339     
   2.9683046615757330E-010
  -2.7472599911300587E-006
   3.5260538058467911E-003
   5.3333333333333428     
  -1.1324490528404790E-010
   4.7454880727454226E-007
   3.8130134325873887E-003
   5.3333333333333348     
  -3.6645709193342613E-011
  -4.8081335867666824E-007
   4.1233265961465567E-003
   5.3333333333333259     
  -1.2057223605035467E-010
   1.4823904195152032E-006
   4.4588938693962731E-003
   5.3333333333333286     
   1.5923872636926952E-010
  -3.5911761282986891E-007
   4.8217704988782820E-003
   5.3333333333333446     
   8.5936320095397652E-011
  -1.0785657570049237E-006
   5.2141789925582724E-003
   5.3333333333333401     
  -1.5213525967773222E-010
   2.3254222947334909E-007
   5.6385227320049410E-003
   5.3333333333333206     
  -9.6628975108614905E-011
   1.0407253208212332E-006
   6.0974006923643510E-003
   5.3333333333333268     
   1.7200185067985829E-010
  -7.1881785251056188E-007
   6.5936233602849103E-003
   5.3333333333333401     
  -2.8638362613608044E-011
  -6.6843286903634472E-008
   7.1302299472853735E-003
   5.3333333333333321     
  -4.8814420891312316E-011
   2.8118193665028574E-007
   7.7105070039924723E-003
   5.3333333333333321     
   4.2965006570416959E-011
  -7.7448648992330849E-008
   8.3380085492546496E-003
   5.3333333333333384     
   1.5627986427266955E-011
  -1.9291428774157670E-007
   9.0165778374165523E-003
   5.3333333333333330     
  -5.8006475959080457E-011
   2.2423021211545572E-007
   9.7503708970721539E-003
   5.3333333333333304     
   3.4546471587096071E-011
  -9.4670596184920744E-008
   1.0543881985464146E-002
   5.3333333333333339     
  -7.7097478101999882E-012
   1.1274093760037813E-008
   1.1401971114429969E-002
   5.3333333333333321     
  -2.2680230820831848E-012
   3.4731378975301373E-008
   1.2329893816482480E-002
   5.3333333333333348     
   1.5860246619350738E-011
  -3.2188136275424297E-008
   1.3333333333333334E-002
   5.3333333333333375     
  -2.3078553314536736E-012
   3.8398437385195344E-010
   2.6666666666666668E-002
   5.3333333333333330     
   5.7202747243597718E-013
  -7.3637604096828241E-011
   4.0000000000000001E-002
   5.3333333333333348     
   1.9745441709765487E-014
  -2.3154250461666054E-010
   5.3333333333333337E-002
   5.3333333333333304     
  -1.7168233429151890E-012
   7.1559052825943031E-010
   6.6666666666666666E-002
   5.3333333333333348     
   3.6501056190305400E-012
  -1.0676255897488419E-009
   8.0000000000000002E-002
   5.3333333333333330     
  -4.3570863040857696E-012
   1.1390665291515937E-009
   9.3333333333333338E-002
   5.3333333333333330     
   4.1859126645511892E-012
  -9.3068667812117723E-010
  0.10666666666666667     
   5.3333333333333366     
  -2.7942374213576363E-012
   3.0994342890079168E-010
  0.12000000000000000     
   5.3333333333333277     
  -4.6966170460169987E-013
   4.0145569827811065E-010
  0.13333333333333333     
   5.3333333333333330     
   2.5412560324841324E-012
  -3.5257220334101510E-010
  0.14666666666666667     
   5.3333333333333393     
  -1.0303549257347940E-013
  -2.7014380928223147E-010
  0.16000000000000000     
   5.3333333333333339     
  -2.1291140621902147E-012
   1.5417051610176023E-010
  0.17333333333333334     
   5.3333333333333259     
  -9.7283519142701186E-013
   9.3243866924336880E-010
  0.18666666666666668     
   5.3333333333333384     
   6.0204548278982614E-012
  -1.4680798914909009E-009
  0.20000000000000001     
   5.3333333333333410     
  -4.9901443582834752E-012
   1.0819029355154188E-010
  0.21333333333333335     
   5.3333333333333179     
  -4.1787171566469105E-012
   1.7458614530448302E-009
  0.22666666666666666     
   5.3333333333333304     
   8.9152437411893269E-012
  -1.2651856724980482E-009
  0.23999999999999999     
   5.3333333333333508     
  -5.7364880254601840E-013
  -1.3747008190693068E-009
  0.25333333333333335     
   5.3333333333333224     
  -1.0883904945565828E-011
   3.7797094585828531E-009
  0.26666666666666666     
   5.3333333333333393     
   1.7463915993805596E-011
  -4.3649729032288046E-009
  0.28000000000000003     
   5.3333333333333446     
  -1.5273380780410378E-011
   2.0272812878666845E-009
  0.29333333333333333     
   5.3333333333333064     
  -6.8771121410231842E-014
   2.0822981849948700E-009
  0.30666666666666664     
   5.3333333333333446     
   1.5548465266051309E-011
  -4.5300235946133617E-009
  0.32000000000000001     
   5.3333333333333375     
  -1.8426711693548838E-011
   4.3848953269928909E-009
  0.33333333333333331     
   5.3333333333333277     
   1.4460003258897873E-011
  -3.6303936013249029E-009
  0.34666666666666668     
   5.3333333333333321     
  -1.2767948751038924E-011
   3.0312517207057311E-009
  0.35999999999999999     
   5.3333333333333250     
   9.9664391542540800E-012
  -1.3891859238970305E-009
  0.37333333333333335     
   5.3333333333333490     
  -4.5245527497365802E-013
   1.0964667329805421E-010
  0.38666666666666666     
   5.3333333333333481     
   3.6989477476174480E-013
  -1.3231375237275000E-009
  0.40000000000000002     
   5.3333333333333250     
  -9.5536366531945143E-012
   2.7670581200276093E-009
  0.41333333333333333     
   5.3333333333333295     
   1.1199299247012574E-011
  -2.6396675987819479E-009
  0.42666666666666669     
   5.3333333333333357     
  -8.5982077438520519E-012
   6.8618491749919323E-010
  0.44000000000000000     
   5.3333333333333055     
  -3.4518208626080984E-012
   3.4476416075856697E-009
  0.45333333333333331     
   5.3333333333333535     
   2.2405491194284445E-011
  -6.2344556130247432E-009
  0.46666666666666667     
   5.3333333333333481     
  -2.4352925903400906E-011
   5.0055893748788334E-009
  0.47999999999999998     
   5.3333333333333206     
   1.3188994408190377E-011
  -1.9928924728729639E-009
  0.49333333333333335     
   5.3333333333333490     
  -1.7576991383568638E-012
  -5.8673316218747387E-010
  0.50666666666666671     
   5.3333333333333295     
  -6.1581978547629218E-012
   7.8711144282236454E-010
  0.52000000000000002     
   5.3333333333333135     
  -2.5486203359518143E-013
   9.9100106969850962E-010
  0.53333333333333333     
   5.3333333333333304     
   7.1776459891436466E-012
  -6.1533665599734478E-011
  0.54666666666666663     
   5.3333333333333650     
   6.7161434971456409E-012
  -3.0186031617318903E-009
  0.56000000000000005     
   5.3333333333333419     
  -1.5923380215843560E-011
   2.6146736533419552E-009
  0.57333333333333336     
   5.3333333333333117     
   3.6866721842211216E-012
  -3.3466409403493970E-010
  0.58666666666666667     
   5.3333333333333242     
   1.1766914789590720E-012
  -1.2760172772021964E-009
  0.59999999999999998     
   5.3333333333333055     
  -8.3934381000574086E-012
   5.4387332028437254E-009
  0.61333333333333329     
   5.3333333333333659     
   3.2397060921270567E-011
  -8.6839061205550875E-009
  0.62666666666666671     
   5.3333333333333650     
  -3.2732234982892280E-011
   5.7068724521410976E-009
  0.64000000000000001     
   5.3333333333333082     
   1.0069308408165985E-011
  -2.3485742743916831E-009
  0.65333333333333332     
   5.3333333333333144     
  -7.5449986497716536E-012
   3.6874246454256353E-009
  0.66666666666666663     
   5.3333333333333464     
   2.0110686190920634E-011
  -5.2956969497098665E-009
  0.68000000000000005     
   5.3333333333333472     
  -1.9607040931903398E-011
   3.2845084382118493E-009
  0.69333333333333336     
   5.3333333333333108     
   5.0267723546854900E-012
  -7.3690944553653954E-010
  0.70666666666666667     
   5.3333333333333224     
  -5.0004848683856167E-013
  -3.3687065606569056E-010
  0.71999999999999997     
   5.3333333333333135     
  -3.0265784073312433E-012
   2.0843920697993016E-009
  0.73333333333333328     
   5.3333333333333375     
   1.2606362116163533E-011
  -8.9527026553052613E-010
  0.74666666666666670     
   5.3333333333333837     
   5.8918351246845813E-012
  -3.3350016108459180E-009
  0.76000000000000001     
   5.3333333333333508     
  -1.9120676956659546E-011
   2.5823758424483893E-009
  0.77333333333333332     
   5.3333333333333037     
   2.4714186170338928E-013
   2.3846623530856780E-009
  0.78666666666666663     
   5.3333333333333490     
   1.8132109509845992E-011
  -5.0155978971901139E-009
  0.80000000000000004     
   5.3333333333333455     
  -1.9484874719079896E-011
   3.4668745204727994E-009
  0.81333333333333335     
   5.3333333333333135     
   6.5166841844661241E-012
  -1.7464728271000947E-009
  0.82666666666666666     
   5.3333333333333135     
  -6.5818620187845975E-012
   3.5190167879275785E-009
  0.83999999999999997     
   5.3333333333333464     
   1.9810763890672264E-011
  -5.2241669670092302E-009
  0.85333333333333339     
   5.3333333333333472     
  -1.9370488361896995E-011
   3.1667963649073629E-009
  0.86666666666666670     
   5.3333333333333099     
   4.3804843749082472E-012
  -3.3759113501923222E-010
  0.88000000000000000     
   5.3333333333333259     
   1.8485508622640038E-012
  -1.8164318248304336E-009
  0.89333333333333331     
   5.3333333333333011     
  -1.1774687823964263E-011
   7.6033184343409665E-009
  0.90666666666666662     
   5.3333333333333846     
   4.5250200433593037E-011
  -1.2112250442899206E-008
  0.92000000000000004     
   5.3333333333333837     
  -4.5591677888150079E-011
   7.8765003979865923E-009
  0.93333333333333335     
   5.3333333333333037     
   1.3482075096749417E-011
  -2.9091596794129306E-009
  0.94666666666666666     
   5.3333333333333162     
  -8.3366224988475814E-012
   3.7601383196651285E-009
  0.95999999999999996     
   5.3333333333333446     
   1.9864414898640909E-011
  -5.0259662416465940E-009
  0.97333333333333338     
   5.3333333333333499     
  -1.7830331913708579E-011
   2.1328719317192672E-009
  0.98666666666666669     
   5.3333333333333011     
  -1.8337924258140614E-012
   3.5999058723705142E-009
   1.0000000000000000     
   5.3333333333333597     
   2.5165501616964818E-011
  -9.4270680636003332E-009
   1.0133333333333334     
   5.3333333333333082     
  -4.5537508860037753E-011
   1.2792084309227853E-008
   1.0266666666666666     
   5.3333333333333206     
   5.0403123459171242E-011
  -1.3319559742907120E-008
   1.0400000000000000     
   5.3333333333333224     
  -4.9493574612632267E-011
   1.2064445231996682E-008
   1.0533333333333332     
   5.3333333333333011     
   4.0989764627342919E-011
  -6.5165117546756438E-009
   1.0666666666666667     
   5.3333333333333846     
  -7.8840735327244528E-012
  -2.0925292849608680E-010
   1.0800000000000001     
   5.3333333333333410     
  -9.4534704964451045E-012
   2.5218328654913312E-009
   1.0933333333333333     
   5.3333333333333410     
   9.4602759947396853E-012
  -2.1469732713175116E-010
   1.1066666666666667     
   5.3333333333333846     
   7.8500460412515502E-012
  -6.4947341601329865E-009
   1.1200000000000001     
   5.3333333333333020     
  -4.0860460159745891E-011
   1.1982779252461715E-008
   1.1333333333333333     
   5.3333333333333224     
   4.9010384233717061E-011
  -1.3014673419309912E-008
   1.1466666666666667     
   5.3333333333333233     
  -4.8599666411107375E-011
   1.1654204994373978E-008
   1.1599999999999999     
   5.3333333333332984     
   3.8806871046697541E-011
  -5.1804371277820448E-009
   1.1733333333333333     
   5.3333333333333952     
  -4.6407411667831095E-014
  -5.1433111984477783E-009
   1.1866666666666668     
   5.3333333333332984     
  -3.8621241400026202E-011
   1.1542827206371181E-008
   1.2000000000000000     
   5.3333333333333224     
   4.7949962647757729E-011
  -1.2606288196632989E-008
   1.2133333333333334     
   5.3333333333333259     
  -4.6597198826989764E-011
   1.0460616149756812E-008
   1.2266666666666666     
   5.3333333333332886     
   3.1857422296186396E-011
  -8.1446697199030070E-010
   1.2400000000000000     
   5.3333333333334325     
   2.5748920006259132E-011
  -1.2034438864964432E-008
   1.2533333333333334     
   5.3333333333333357     
  -6.4509371480973199E-011
   1.5983039492578766E-008
   1.2666666666666666     
   5.3333333333333126     
   5.5363424713367671E-011
  -1.4096845562913351E-008
   1.2800000000000000     
   5.3333333333333250     
  -5.0362917008482561E-011
   1.1982633328670685E-008
   1.2933333333333332     
   5.3333333333332984     
   3.9506832956547668E-011
  -5.4119783213654429E-009
   1.3066666666666666     
   5.3333333333333943     
  -1.0830044536931890E-012
  -4.5455747584108923E-009
   1.3200000000000001     
   5.3333333333333037     
  -3.5174815141774919E-011
   9.3834226398070357E-009
   1.3333333333333333     
   5.3333333333333037     
   3.5200854656777917E-011
  -4.5664063704132937E-009
   1.3466666666666667     
   5.3333333333333943     
   9.5280687867818448E-013
  -5.3286518733558400E-009
   1.3600000000000001     
   5.3333333333332993     
  -3.9012082171490654E-011
   1.1670159148634672E-008
   1.3733333333333333     
   5.3333333333333224     
   4.8514111443269473E-011
  -1.2930275290778894E-008
   1.3866666666666667     
   5.3333333333333233     
  -4.8462953237572313E-011
   1.1629232584076943E-008
   1.3999999999999999     
   5.3333333333332984     
   3.8756291143004834E-011
  -5.1649456151249225E-009
   1.4133333333333333     
   5.3333333333333952     
   1.9199029567883703E-014
  -5.1803048387792291E-009
   1.4266666666666667     
   5.3333333333332984     
  -3.8833087261276365E-011
   1.1675310255039857E-008
   1.4399999999999999     
   5.3333333333333233     
   4.8731739651522636E-011
  -1.3099226750976239E-008
   1.4533333333333334     
   5.3333333333333215     
  -4.9512460980799249E-011
   1.2299887318461144E-008
   1.4666666666666666     
   5.3333333333333046     
   4.2736693907659415E-011
  -7.6786130924643809E-009
   1.4800000000000000     
   5.3333333333333739     
  -1.4852904285823483E-011
   4.2037103361943964E-009
   1.4933333333333334     
   5.3333333333333783     
   1.6674923235634518E-011
  -4.4466461962966021E-009
   1.5066666666666666     
   5.3333333333333783     
  -1.6674923236589285E-011
   4.2037103369582108E-009
   1.5200000000000000     
   5.3333333333333739     
   1.4852904290597324E-011
  -7.6786130955196386E-009
   1.5333333333333334     
   5.3333333333333046     
  -4.2736693925800016E-011
   1.2299887329918365E-008
   1.5466666666666666     
   5.3333333333333215     
   4.9512461048587811E-011
  -1.3099226793749866E-008
   1.5600000000000001     
   5.3333333333333233     
  -4.8731739904536267E-011
   1.1675310414677132E-008
   1.5733333333333333     
   5.3333333333332984     
   3.8833088205542313E-011
  -5.1803054345547096E-009
   1.5866666666666667     
   5.3333333333333952     
  -1.9202553618046469E-014
  -5.1649433916602720E-009
   1.6000000000000001     
   5.3333333333332984     
  -3.8756277991070121E-011
   1.1629224285993819E-008
   1.6133333333333333     
   5.3333333333333233     
   4.8462904153883591E-011
  -1.2930244321911047E-008
   1.6266666666666667     
   5.3333333333333224     
  -4.8513928260449333E-011
   1.1670043571246405E-008
   1.6399999999999999     
   5.3333333333332993     
   3.9011398523898785E-011
  -5.3282205326706115E-009
   1.6533333333333333     
   5.3333333333333943     
  -9.5025547113084233E-013
  -4.5680161557659387E-009
   1.6666666666666667     
   5.3333333333333037     
  -3.5210376639375411E-011
   9.3894304405323865E-009
   1.6799999999999999     
   5.3333333333333037     
   3.5210351664617556E-011
  -4.5679961759596536E-009
   1.6933333333333334     
   5.3333333333333943     
   9.5038034492012254E-013
  -5.3283004518957495E-009
   1.7066666666666668     
   5.3333333333332993     
  -3.9011873044298040E-011
   1.1670343268340676E-008
   1.7200000000000000     
   5.3333333333333224     
   4.8515701468257113E-011
  -1.2931363191062998E-008
   1.7333333333333334     
   5.3333333333333233     
  -4.8469522464715468E-011
   1.1633400065507362E-008
   1.7466666666666666     
   5.3333333333332984     
   3.8780978026589827E-011
  -5.1805276405624939E-009
   1.7600000000000000     
   5.3333333333333952     
  -7.2979277628912786E-014
  -5.1221442184593642E-009
   1.7733333333333334     
   5.3333333333332993     
  -3.8489060916074173E-011
   1.1458249799197973E-008
   1.7866666666666666     
   5.3333333333333215     
   4.7447812577910703E-011
  -1.2289145547928575E-008
   1.8000000000000000     
   5.3333333333333286     
  -4.4720779031553702E-011
   9.2766229621123766E-009
   1.8133333333333332     
   5.3333333333332789     
   2.4853893184289176E-011
   3.6043631298830307E-009
   1.8266666666666667     
   5.3333333333334707     
   5.1886616658411934E-011
  -1.9004493425628230E-008
   1.8400000000000001     
   5.3333333333333739     
  -9.0647084033796753E-011
   2.0401882314988533E-008
   1.8533333333333333     
   5.3333333333333028     
   6.2367033328617389E-011
  -1.5280889632703361E-008
   1.8666666666666667     
   5.3333333333333277     
  -5.2239638916657919E-011
   1.2299966785420955E-008
   1.8799999999999999     
   5.3333333333332975     
   4.0010111973999322E-011
  -5.4972680785764967E-009
   1.8933333333333333     
   5.3333333333333943     
  -1.2193986153244375E-012
  -4.5217491863169472E-009
   1.9066666666666667     
   5.3333333333333037     
  -3.5132517512701573E-011
   9.3734101086423109E-009
   1.9199999999999999     
   5.3333333333333037     
   3.5168058302115818E-011
  -4.5501818178483377E-009
   1.9333333333333333     
   5.3333333333333943     
   1.0416946682532541E-012
  -5.3835375524509389E-009
   1.9466666666666668     
   5.3333333333332984     
  -3.9334836975128826E-011
   1.1873477312450112E-008
   1.9600000000000000     
   5.3333333333333242     
   4.9716242868247105E-011
  -1.3688662266945556E-008
   1.9733333333333334     
   5.3333333333333162     
  -5.2948724133844669E-011
   1.4459462324928161E-008
   1.9866666666666666     
   5.3333333333333224     
   5.5497243303116646E-011
  -1.5727477602363135E-008
   2.0000000000000000     
   5.3333333333333055     
  -6.2458838714606964E-011
   2.0028738654120415E-008
   2.0133333333333332     
   5.3333333333333686     
   8.7756701191296287E-011
  -2.1754912868512591E-008
   2.0266666666666668     
   5.3333333333333997     
  -7.5405145322548285E-011
   1.0147493959122028E-008
   2.0400000000000000     
   5.3333333333332131     
   7.0105937086699821E-013
   9.5866464624284291E-009
   2.0533333333333332     
   5.3333333333333961     
   7.2600907839080278E-011
  -2.0072370378431787E-008
   2.0666666666666669     
   5.3333333333333828     
  -7.7941869999158251E-011
   1.3859416190490797E-008
   2.0800000000000001     
   5.3333333333332531     
   2.6003751429522817E-011
  -6.9435849531274393E-009
   2.0933333333333333     
   5.3333333333332522     
  -2.6073135718933024E-011
   1.3914923622018962E-008
   2.1066666666666665     
   5.3333333333333828     
   7.8288791446209284E-011
  -2.0294400104544451E-008
   2.1200000000000001     
   5.3333333333333943     
  -7.3919209337874242E-011
   1.0419257935350925E-008
   2.1333333333333333     
   5.3333333333332202     
   4.2252251772577687E-012
   7.0390777935447108E-009
   2.1466666666666665     
   5.3333333333333730     
   5.7018308628843142E-011
  -1.0153859679125809E-008
   2.1600000000000001     
   5.3333333333334680     
  -1.9135638964600487E-011
  -4.3666211666311233E-009
   2.1733333333333333     
   5.3333333333332904     
  -5.1885297714333209E-011
   1.8241180233616510E-008
   2.1866666666666665     
   5.3333333333333730     
   8.4923554037790741E-011
  -2.1275953566212064E-008
   2.2000000000000002     
   5.3333333333333988     
  -7.4646097708799872E-011
   1.0019215170423829E-008
   2.2133333333333334     
   5.3333333333332131     
   4.9801606937890252E-013
   9.6208023149207042E-009
   2.2266666666666666     
   5.3333333333333961     
   7.2654033431284240E-011
  -2.0080714999702686E-008
   2.2400000000000002     
   5.3333333333333828     
  -7.7951329066486022E-011
   1.3858638823082125E-008
   2.2533333333333334     
   5.3333333333332531     
   2.5988462106630017E-011
  -6.9321308622218690E-009
   2.2666666666666666     
   5.3333333333332531     
  -2.6002519360034052E-011
   1.3869884625805351E-008
   2.2799999999999998     
   5.3333333333333828     
   7.8021615333506183E-011
  -2.0125698210595582E-008
   2.2933333333333334     
   5.3333333333333952     
  -7.2921121245960823E-011
   9.7894893557690625E-009
   2.3066666666666666     
   5.3333333333332149     
   5.0004892230721294E-013
   9.3894502179232901E-009
   2.3199999999999998     
   5.3333333333333934     
   7.0920925556731956E-011
  -1.8925580797058270E-008
   2.3333333333333335     
   5.3333333333333925     
  -7.1020930421205174E-011
   9.4694541095018595E-009
   2.3466666666666667     
   5.3333333333332149     
  -2.4599941162155130E-017
   9.4694737894547880E-009
   2.3599999999999999     
   5.3333333333333925     
   7.1021028820969807E-011
  -1.8925639836917055E-008
   2.3733333333333335     
   5.3333333333333934     
  -7.0921269955908219E-011
   9.3896666974055146E-009
   2.3866666666666667     
   5.3333333333332149     
  -4.9876972536679719E-013
   9.7886824776989498E-009
   2.3999999999999999     
   5.3333333333333952     
   7.2916348857375397E-011
  -2.0122687177797351E-008
   2.4133333333333336     
   5.3333333333333828     
  -7.8003804976104880E-011
   1.3858647372682538E-008
   2.4266666666666667     
   5.3333333333332522     
   2.5936050319014240E-011
  -6.8901928825288390E-009
   2.4399999999999999     
   5.3333333333332531     
  -2.5740396299952094E-011
   1.3702124157432818E-008
   2.4533333333333331     
   5.3333333333333810     
   7.7025534880794128E-011
  -1.9496594316798474E-008
   2.4666666666666668     
   5.3333333333334005     
  -6.9198922495194571E-011
   7.4408342489531735E-009
   2.4800000000000000     
   5.3333333333331945     
  -1.3392665628045719E-011
   1.8154966751389737E-008
   2.4933333333333332     
   5.3333333333334680     
   1.2276958500737744E-010
  -3.2738555052889889E-008
   2.5066666666666668     
   5.3333333333334680     
  -1.2276957788929152E-010
   1.8154961056921011E-008
   2.5200000000000000     
   5.3333333333331945     
   1.3392630037616185E-011
   7.4408570268280722E-009
   2.5333333333333332     
   5.3333333333334005     
   6.9199057738826772E-011
  -1.9496679733829339E-008
   2.5466666666666669     
   5.3333333333333810     
  -7.7026040264893404E-011
   1.3702443047681365E-008
   2.5600000000000001     
   5.3333333333332531     
   2.5742282592716939E-011
  -6.8913830264921664E-009
   2.5733333333333333     
   5.3333333333332522     
  -2.5943090105974357E-011
   1.3863089058287300E-008
   2.5866666666666664     
   5.3333333333333828     
   7.8030077831180496E-011
  -2.0139263776253088E-008
   2.6000000000000001     
   5.3333333333333952     
  -7.3014400490717785E-011
   9.8505471859171372E-009
   2.6133333333333333     
   5.3333333333332149     
   8.6470340366080502E-013
   9.1587844629884936E-009
   2.6266666666666665     
   5.3333333333333908     
   6.9555586876074575E-011
  -1.8063975607467152E-008
   2.6400000000000001     
   5.3333333333334005     
  -6.5924230179929195E-011
   6.2536991060722015E-009
   2.6533333333333333     
   5.3333333333331874     
  -1.9021486884387636E-011
   2.1470888613582297E-008
   2.6666666666666665     
   5.3333333333334956     
   1.4201017771747974E-010
  -4.4815107358779531E-008
   2.6800000000000002     
   5.3333333333333650     
  -1.9410312747335957E-010
   4.4102703099914785E-008
   2.6933333333333334     
   5.3333333333332211     
   1.3666714577600898E-010
  -2.7288031431302264E-008
   2.7066666666666666     
   5.3333333333333934     
  -6.7993089958753650E-011
   1.7585167876515708E-008
   2.7200000000000002     
   5.3333333333333828     
   6.3895669115117208E-011
  -2.4010094756392969E-008
   2.7333333333333334     
   5.3333333333332522     
  -1.1618004155782624E-010
   3.0990956400278332E-008
   2.7466666666666666     
   5.3333333333332522     
   1.1625213144426664E-010
  -2.4067766665545315E-008
   2.7599999999999998     
   5.3333333333333819     
  -6.4256118547319356E-011
   1.7815855513125074E-008
   2.7733333333333334     
   5.3333333333333952     
   6.9362797801121773E-011
  -2.8153110068587433E-008
   2.7866666666666666     
   5.3333333333332140     
  -1.4178552771327946E-010
   4.7332330012445908E-008
   2.7999999999999998     
   5.3333333333333925     
   2.1320694738007306E-010
  -5.6868536371619548E-008
   2.8133333333333335     
   5.3333333333333925     
  -2.1330707540706453E-010
   4.7412432434039091E-008
   2.8266666666666667     
   5.3333333333332149     
   1.4228616784823685E-010
  -2.8473519754960171E-008
   2.8399999999999999     
   5.3333333333333925     
  -7.1265230313959855E-011
   1.9017391837022758E-008
   2.8533333333333335     
   5.3333333333333925     
   7.1365208463714111E-011
  -2.8553502274763584E-008
   2.8666666666666667     
   5.3333333333332140     
  -1.4278605859700816E-010
   4.7732362513252715E-008
   2.8799999999999999     
   5.3333333333333952     
   2.1520666025239551E-010
  -5.8068274168670738E-008
   2.8933333333333335     
   5.3333333333333828     
  -2.2030539601262577E-010
   5.1811351121436767E-008
   2.9066666666666667     
   5.3333333333332522     
   1.6827973739815898E-010
  -4.4869456707500683E-008
   2.9199999999999999     
   5.3333333333332522     
  -1.6824118790808898E-010
   5.1780511529380794E-008
   2.9333333333333331     
   5.3333333333333819     
   2.2011264856227595E-010
  -5.7944915800446860E-008
   2.9466666666666668     
   5.3333333333333961     
  -2.1447421994106622E-010
   4.7269768632413180E-008
   2.9600000000000000     
   5.3333333333332105     
   1.4004904480204080E-010
  -2.6826485119629174E-008
   2.9733333333333332     
   5.3333333333334076     
  -6.1149593595173700E-011
   1.2571917097325050E-008
   2.9866666666666668     
   5.3333333333333375     
   3.3139784634766356E-011
  -4.4186379513023224E-009
   3.0000000000000000     
   5.3333333333334201     
  -3.5713859595863750E-025
  -4.4186379513020370E-009
   3.0133333333333332     
   5.3333333333333375     
  -3.3139784634764928E-011
   1.2571917097324193E-008
   3.0266666666666668     
   5.3333333333334076     
   6.1149593595168698E-011
  -2.6826485119626030E-008
   3.0400000000000000     
   5.3333333333332105     
  -1.4004904480202224E-010
   4.7269768632401467E-008
   3.0533333333333332     
   5.3333333333333961     
   2.1447421994099696E-010
  -5.7944915800403184E-008
   3.0666666666666669     
   5.3333333333333819     
  -2.2011264856201759E-010
   5.1780511529217786E-008
   3.0800000000000001     
   5.3333333333332522     
   1.6824118790712475E-010
  -4.4869456706892302E-008
   3.0933333333333333     
   5.3333333333332522     
  -1.6827973739456035E-010
   5.1811351119166255E-008
   3.1066666666666665     
   5.3333333333333828     
   2.2030539599919556E-010
  -5.8068274160197061E-008
   3.1200000000000001     
   5.3333333333333952     
  -2.1520666020227310E-010
   4.7732362481628489E-008
   3.1333333333333333     
   5.3333333333332140     
   1.4278605840994887E-010
  -2.8553502156740352E-008
   3.1466666666666665     
   5.3333333333333925     
  -7.1365207765599214E-011
   1.9017391396554068E-008
   3.1600000000000001     
   5.3333333333333925     
   7.1265227708559585E-011
  -2.8473518111108646E-008
   3.1733333333333333     
   5.3333333333332149     
  -1.4228615812475070E-010
   4.7412426299101685E-008
   3.1866666666666665     
   5.3333333333333925     
   2.1330703911852013E-010
  -5.6868513475721428E-008
   3.2000000000000002     
   5.3333333333333925     
  -2.1320681194938154E-010
   4.7332244563790829E-008
   3.2133333333333334     
   5.3333333333332140     
   1.4178502227905782E-010
  -2.8152791169865198E-008
   3.2266666666666666     
   5.3333333333333952     
  -6.9360911494926675E-011
   1.7814665366891223E-008
   3.2400000000000002     
   5.3333333333333819     
   6.4249078756760603E-011
  -2.4063324979332161E-008
   3.2533333333333334     
   5.3333333333332522     
  -1.1622585858822678E-010
   3.0974379801659578E-008
   3.2666666666666666     
   5.3333333333332522     
   1.1608198992422545E-010
  -2.3948230048131100E-008
   3.2799999999999998     
   5.3333333333333837     
  -6.3529735436753969E-011
   1.7354285642086992E-008
   3.2933333333333334     
   5.3333333333333908     
   6.6627406878901498E-011
  -2.6426367201849228E-008
   3.3066666666666666     
   5.3333333333332291     
  -1.3157034713496348E-010
   4.0886928416531546E-008
   3.3199999999999998     
   5.3333333333333375     
   1.7508161598903017E-010
  -3.2813672854698886E-008
   3.3333333333333335     
   5.3333333333335977     
  -7.1020930421206208E-011
  -4.4186379481379248E-009
   3.3466666666666667     
   5.3333333333331598     
  -1.0416071503223994E-010
   4.0966951988063046E-008
   3.3599999999999999     
   5.3333333333334068     
   2.0309142487824000E-010
  -5.5141496394536197E-008
   3.3733333333333335     
   5.3333333333333890     
  -2.1046979808077274E-010
   4.6869650550088961E-008
   3.3866666666666667     
   5.3333333333332149     
   1.4105258104490257E-010
  -2.8029432196242877E-008
   3.3999999999999999     
   5.3333333333333952     
  -6.9168160426914521E-011
   1.7783823486103820E-008
   3.4133333333333336     
   5.3333333333333828     
   6.4210515718867215E-011
  -2.4063316429804859E-008
   3.4266666666666667     
   5.3333333333332522     
  -1.1626435750466539E-010
   3.1005187484337782E-008
   3.4399999999999999     
   5.3333333333332522     
   1.1627454862787332E-010
  -2.4071469328371197E-008
   3.4533333333333331     
   5.3333333333333828     
  -6.4261471334906814E-011
   1.7816435080369161E-008
   3.4666666666666668     
   5.3333333333333952     
   6.9361791767864977E-011
  -2.8151725674737897E-008
   3.4800000000000000     
   5.3333333333332140     
  -1.4177615079266476E-010
   4.7326212869803672E-008
   3.4933333333333332     
   5.3333333333333925     
   2.1317044573087101E-010
  -5.6845452194900133E-008
   3.5066666666666668     
   5.3333333333333925     
  -2.1317044573087096E-010
   4.7326212869803672E-008
   3.5200000000000000     
   5.3333333333332140     
   1.4177615079266478E-010
  -2.8151725674737897E-008
   3.5333333333333332     
   5.3333333333333952     
  -6.9361791767864977E-011
   1.7816435080369161E-008
   3.5466666666666669     
   5.3333333333333828     
   6.4261471334906814E-011
  -2.4071469328371197E-008
   3.5600000000000001     
   5.3333333333332522     
  -1.1627454862787332E-010
   3.1005187484337782E-008
   3.5733333333333333     
   5.3333333333332522     
   1.1626435750466539E-010
  -2.4063316429804866E-008
   3.5866666666666664     
   5.3333333333333828     
  -6.4210515718867228E-011
   1.7783823486103823E-008
   3.6000000000000001     
   5.3333333333333952     
   6.9168160426914534E-011
  -2.8029432196242877E-008
   3.6133333333333333     
   5.3333333333332149     
  -1.4105258104490257E-010
   4.6869650550088961E-008
   3.6266666666666665     
   5.3333333333333890     
   2.1046979808077274E-010
  -5.5141496394536224E-008
   3.6400000000000001     
   5.3333333333334068     
  -2.0309142487824006E-010
   4.0966951988063079E-008
   3.6533333333333333     
   5.3333333333331598     
   1.0416071503224010E-010
  -4.4186379481380265E-009
   3.6666666666666665     
   5.3333333333335977     
   7.1020930421205600E-011
  -3.2813672854698503E-008
   3.6800000000000002     
   5.3333333333333375     
  -1.7508161598902792E-010
   4.0886928416530097E-008
   3.6933333333333334     
   5.3333333333332291     
   1.3157034713495487E-010
  -2.6426367201843795E-008
   3.7066666666666666     
   5.3333333333333908     
  -6.6627406878869341E-011
   1.7354285642066706E-008
   3.7200000000000002     
   5.3333333333333837     
   6.3529735436633950E-011
  -2.3948230048055383E-008
   3.7333333333333334     
   5.3333333333332522     
  -1.1608198992377756E-010
   3.0974379801376993E-008
   3.7466666666666666     
   5.3333333333332522     
   1.1622585858655524E-010
  -2.4063324978277532E-008
   3.7599999999999998     
   5.3333333333333819     
  -6.4249078750522382E-011
   1.7814665362955282E-008
   3.7733333333333334     
   5.3333333333333952     
   6.9360911471645314E-011
  -2.8152791155176049E-008
   3.7866666666666666     
   5.3333333333332140     
  -1.4178502219217057E-010
   4.7332244508970168E-008
   3.7999999999999998     
   5.3333333333333925     
   2.1320681162511392E-010
  -5.6868513271127992E-008
   3.8133333333333335     
   5.3333333333333925     
  -2.1330703790833698E-010
   4.7412425535548586E-008
   3.8266666666666667     
   5.3333333333332149     
   1.4228615360828565E-010
  -2.8473515261489713E-008
   3.8399999999999999     
   5.3333333333333925     
  -7.1265210852882643E-011
   1.9017380761631439E-008
   3.8533333333333335     
   5.3333333333333925     
   7.1365144859356436E-011
  -2.8553462466668762E-008
   3.8666666666666667     
   5.3333333333332140     
  -1.4278582364065470E-010
   4.7732214356264760E-008
   3.8799999999999999     
   5.3333333333333952     
   2.1520578403133921E-010
  -5.8067721348813695E-008
   3.8933333333333335     
   5.3333333333333828     
  -2.2030212608475417E-010
   5.1809287998996541E-008
   3.9066666666666667     
   5.3333333333332522     
   1.6826753390772890E-010
  -4.4861757037596848E-008
   3.9199999999999999     
   5.3333333333332522     
  -1.6819564387424034E-010
   5.1751775972205706E-008
   3.9333333333333331     
   5.3333333333333819     
   2.1994267591731142E-010
  -5.7837673241650297E-008
   3.9466666666666668     
   5.3333333333333970     
  -2.1383987339505653E-010
   4.6869533954402012E-008
   3.9600000000000000     
   5.3333333333332069     
   1.3768163126296666E-010
  -2.5332788966380983E-008
   3.9733333333333332     
   5.3333333333334201     
  -5.2314285984886651E-011
   6.9973671623437873E-009
   3.9866666666666668     
   5.3333333333332895     
   1.6596773269296072E-013
   1.6385865635375781E-008
   4.0000000000000000     
   5.3333333333335977     
   1.2305995999800871E-010
  -5.3640392932628064E-008
   4.0133333333333336     
   5.3333333333332069     
  -2.7924298699669320E-010
   7.4967595714328150E-008
   4.0266666666666664     
   5.3333333333332167     
   2.8301398086078088E-010
  -5.6657188023898376E-008
   4.0400000000000000     
   5.3333333333335693     
  -1.4191492931844789E-010
   1.8931773341272209E-008
   4.0533333333333337     
   5.3333333333332149     
   7.3370741096959973E-014
  -2.7360022823154168E-011
   4.0666666666666664     
   5.3333333333332149     
  -1.3182943007669192E-013
   1.8978540292455992E-008
   4.0800000000000001     
   5.3333333333335702     
   1.4220722276334652E-010
  -5.6844255828633520E-008
   4.0933333333333337     
   5.3333333333332149     
  -2.8412469595139582E-010
   7.5669099982084902E-008
   4.1066666666666665     
   5.3333333333332131     
   2.8339355391425411E-010
  -5.6259342198920080E-008
   4.1200000000000001     
   5.3333333333335755     
  -1.3855151257763751E-010
   1.6638885773602299E-008
   4.1333333333333337     
   5.3333333333331945     
  -1.3759869275617389E-011
   8.7463444228786957E-009
   4.1466666666666665     
   5.3333333333332895     
   5.1837713895971431E-011
  -1.3823389922679551E-008
   4.1600000000000001     
   5.3333333333332895     
  -5.1837710524127610E-011
   8.7463417254036405E-009
   4.1733333333333329     
   5.3333333333331945     
   1.3759852416398293E-011
   1.6638896563502519E-008
   4.1866666666666665     
   5.3333333333335755     
   1.3855157664267007E-010
  -5.6259382661045923E-008
   4.2000000000000002     
   5.3333333333332131     
  -2.8339379331516533E-010
   7.5669251040688073E-008
   4.2133333333333329     
   5.3333333333332149     
   2.8412558949000834E-010
  -5.6844819600920334E-008
   4.2266666666666666     
   5.3333333333335702     
  -1.4221055751688508E-010
   1.8980644323000029E-008
   4.2400000000000002     
   5.3333333333332149     
   1.4427490561841648E-013
  -3.5212372712495297E-011
   4.2533333333333330     
   5.3333333333332149     
  -1.1981788972529258E-013
   1.8961078710285528E-008
   4.2666666666666666     
   5.3333333333335702     
   1.4208827243741945E-010
  -5.6766557150062318E-008
   4.2800000000000002     
   5.3333333333332158     
  -2.8366090618803891E-010
   7.5375766849970548E-008
   4.2933333333333330     
   5.3333333333332105     
   2.8165734518675329E-010
  -5.5163708349033799E-008
   4.3066666666666666     
   5.3333333333335844     
  -1.3207046743099138E-010
   1.2549683506171811E-008
   4.3200000000000003     
   5.3333333333331598     
  -3.7947841134700608E-011
   2.4007519642715261E-008
   4.3333333333333330     
   5.3333333333334201     
   1.4210855618566000E-010
  -3.2835906445004734E-008
   4.3466666666666667     
   5.3333333333335151     
  -1.0416074215187024E-010
   1.2549705186903000E-008
   4.3600000000000003     
   5.3333333333332291     
  -1.0037953250095561E-011
   1.6796310157614400E-009
   4.3733333333333331     
   5.3333333333332105     
   2.5592793681149703E-012
   1.8532644292487200E-008
   4.3866666666666667     
   5.3333333333335711     
   1.4155411156177218E-010
  -5.6767662867342859E-008
   4.4000000000000004     
   5.3333333333332149     
  -2.8420335994329019E-010
   7.5808624136891033E-008
   4.4133333333333331     
   5.3333333333332149     
   2.8436132108340573E-010
  -5.6894031779435311E-008
   4.4266666666666667     
   5.3333333333335702     
  -1.4234391726234995E-010
   1.9038119940856963E-008
   4.4400000000000004     
   5.3333333333332149     
   4.4198229408056085E-013
  -2.1590266562528036E-010
   4.4533333333333331     
   5.3333333333332131     
  -1.1772876981090072E-012
   1.9626364264079697E-008
   4.4666666666666668     
   5.3333333333335755     
   1.4602044428249211E-010
  -5.9247009072326357E-008
   4.4800000000000004     
   5.3333333333331945     
  -2.9833212375994614E-010
   8.4632288985231970E-008
   4.4933333333333332     
   5.3333333333332895     
   3.3641004362930834E-010
  -8.9709344967817467E-008
   4.5066666666666668     
   5.3333333333332895     
  -3.3641004362930829E-010
   8.4632288985231957E-008
   4.5199999999999996     
   5.3333333333331945     
   2.9833212375994609E-010
  -5.9247009072326351E-008
   4.5333333333333332     
   5.3333333333335755     
  -1.4602044428249211E-010
   1.9626364264079697E-008
   4.5466666666666669     
   5.3333333333332131     
   1.1772876981090068E-012
  -2.1590266562527984E-010
   4.5599999999999996     
   5.3333333333332149     
  -4.4198229408055752E-013
   1.9038119940856963E-008
   4.5733333333333333     
   5.3333333333335702     
   1.4234391726234995E-010
  -5.6894031779435297E-008
   4.5866666666666669     
   5.3333333333332149     
  -2.8436132108340568E-010
   7.5808624136891033E-008
   4.5999999999999996     
   5.3333333333332149     
   2.8420335994329019E-010
  -5.6767662867342859E-008
   4.6133333333333333     
   5.3333333333335711     
  -1.4155411156177221E-010
   1.8532644292487204E-008
   4.6266666666666669     
   5.3333333333332105     
  -2.5592793681149529E-012
   1.6796310157614305E-009
   4.6399999999999997     
   5.3333333333332291     
   1.0037953250095505E-011
   1.2549705186903031E-008
   4.6533333333333333     
   5.3333333333335151     
   1.0416074215187042E-010
  -3.2835906445004839E-008
   4.6666666666666670     
   5.3333333333334201     
  -1.4210855618566062E-010
   2.4007519642715648E-008
   4.6799999999999997     
   5.3333333333331598     
   3.7947841134702915E-011
   1.2549683506170355E-008
   4.6933333333333334     
   5.3333333333335844     
   1.3207046743098277E-010
  -5.5163708349028373E-008
   4.7066666666666670     
   5.3333333333332105     
  -2.8165734518672118E-010
   7.5375766849950272E-008
   4.7199999999999998     
   5.3333333333332158     
   2.8366090618791886E-010
  -5.6766557149986601E-008
   4.7333333333333334     
   5.3333333333335702     
  -1.4208827243697156E-010
   1.8961078710002937E-008
   4.7466666666666670     
   5.3333333333332149     
   1.1981788805375350E-013
  -3.5212371657858925E-011
   4.7599999999999998     
   5.3333333333332149     
  -1.4427489938018285E-013
   1.8980644319064082E-008
   4.7733333333333334     
   5.3333333333335702     
   1.4221055749360369E-010
  -5.6844819586231181E-008
   4.7866666666666671     
   5.3333333333332149     
  -2.8412558940312103E-010
   7.5669250985867425E-008
   4.7999999999999998     
   5.3333333333332131     
   2.8339379299089776E-010
  -5.6259382456452487E-008
   4.8133333333333335     
   5.3333333333335755     
  -1.3855157543248692E-010
   1.6638895799949430E-008
   4.8266666666666671     
   5.3333333333331945     
  -1.3759856932863324E-011
   8.7463445750225701E-009
   4.8399999999999999     
   5.3333333333332895     
   5.1837727379804565E-011
  -1.3823400557602184E-008
   4.8533333333333335     
   5.3333333333332895     
  -5.1837776802214215E-011
   8.7463841129502894E-009
   4.8666666666666663     
   5.3333333333331945     
   1.3760104044911566E-011
   1.6638737648238553E-008
   4.8799999999999999     
   5.3333333333335755     
   1.3855063640670360E-010
  -5.6258789387536708E-008
   4.8933333333333335     
   5.3333333333332131     
  -2.8339028399981272E-010
   7.5667036861915194E-008
   4.9066666666666663     
   5.3333333333332149     
   2.8411249246456436E-010
  -5.6836556159338080E-008
   4.9199999999999999     
   5.3333333333335702     
  -1.4216167873046213E-010
   1.8949804735443912E-008
   4.9333333333333336     
   5.3333333333332149     
  -3.8143214629514105E-014
   7.9882535929735883E-011
   4.9466666666666663     
   5.3333333333332158     
   5.6097580484349226E-013
   1.8531538663272744E-008
   4.9600000000000000     
   5.3333333333335657     
   1.3954751577939229E-010
  -5.5163491870653318E-008
   4.9733333333333336     
   5.3333333333332291     
  -2.7417867325049881E-010
   6.9393045779347705E-008
   4.9866666666666664     
   5.3333333333331598     
   2.4626917009462098E-010
  -3.2835889345950078E-008
   5.0000000000000000     
   5.3333333333337754     
   6.1687575665582852E-025
  -3.2835889345950574E-008
   5.0133333333333336     
   5.3333333333331598     
  -2.4626917009462346E-010
   6.9393045779349174E-008
   5.0266666666666664     
   5.3333333333332291     
   2.7417867325050744E-010
  -5.5163491870658771E-008
   5.0400000000000000     
   5.3333333333335657     
  -1.3954751577942450E-010
   1.8531538663293060E-008
   5.0533333333333337     
   5.3333333333332158     
  -5.6097580472332458E-013
   7.9882535853912307E-011
   5.0666666666666664     
   5.3333333333332149     
   3.8143214181004965E-014
   1.8949804735726893E-008
   5.0800000000000001     
   5.3333333333335702     
   1.4216167873213599E-010
  -5.6836556160394197E-008
   5.0933333333333337     
   5.3333333333332149     
  -2.8411249247081138E-010
   7.5667036865856676E-008
   5.1066666666666665     
   5.3333333333332131     
   2.8339028402312681E-010
  -5.6258789402246507E-008
   5.1200000000000001     
   5.3333333333335755     
  -1.3855063649371304E-010
   1.6638737703136300E-008
   5.1333333333333337     
   5.3333333333331945     
  -1.3760103720187927E-011
   8.7463839080691247E-009
   5.1466666666666665     
   5.3333333333332895     
   5.1837775590329109E-011
  -1.3823399792975267E-008
   5.1600000000000001     
   5.3333333333332895     
  -5.1837722856987784E-011
   8.7463417213960662E-009
   5.1733333333333329     
   5.3333333333331945     
   1.3759840053481321E-011
   1.6638906449828527E-008
   5.1866666666666665     
   5.3333333333335755     
   1.3855163842719816E-010
  -5.6259422202342377E-008
   5.2000000000000002     
   5.3333333333332131     
  -2.8339402809036066E-010
   7.5669399319547897E-008
   5.2133333333333329     
   5.3333333333332149     
   2.8412646680626167E-010
  -5.6845373175063201E-008
   5.2266666666666666     
   5.3333333333335702     
  -1.4221383200670327E-010
   1.8982710340711696E-008
   5.2400000000000002     
   5.3333333333332149     
   1.5649554863773965E-013
  -4.2922869416290289E-011
   5.2533333333333330     
   5.3333333333332149     
  -1.6542597198443061E-013
   1.8989854679389046E-008
   5.2666666666666666     
   5.3333333333335702     
   1.4225848412343671E-010
  -5.6873950529772615E-008
   5.2800000000000002     
   5.3333333333332149     
  -2.8429614484984881E-010
   7.5776564399708175E-008
   5.2933333333333330     
   5.3333333333332140     
   2.8402808814797561E-010
  -5.6659505168274070E-008
   5.3066666666666666     
   5.3333333333335720     
  -1.4091820061407088E-010
   1.8132073233394939E-008
   5.3200000000000003     
   5.3333333333332078     
  -4.9276513636056847E-012
   3.1737575530617975E-009
   5.3333333333333330     
   5.3333333333332424     
   1.8875530284357293E-011
   3.1737575530617975E-009
  -37.333333333333336     
   2437.4547487795212     
  -730858899.52374089     
   176238231014121.31     
  -37.331450499253066     
   1504.4516427744034     
  -202144206.48137704     
   213897065771381.06     
  -37.331329286517757     
   1475.7995862149744     
  -149921671.99859077     
   12400800822597.246     
  -37.331200560297773     
   1449.6997681028301     
  -146647645.04453826     
   50797630372170.734     
  -37.331063879753202     
   1423.1676726010123     
  -132144727.68978506     
   33528395967654.777     
  -37.330918780367789     
   1397.0341682864275     
  -121793208.40737393     
   30738433759095.707     
  -37.330764772877821     
   1371.0679470023269     
  -111530725.34246320     
   25543485520130.211     
  -37.330601342172251     
   1345.3334033304006     
  -102308615.78803101     
   21806075656583.047     
  -37.330427946165749     
   1319.8126100365675     
  -93795137.487606063     
   18473202591445.641     
  -37.330244014646340     
   1294.5105578256030     
  -85995918.547925681     
   15682207765981.125     
  -37.330048948100114     
   1269.4258571323683     
  -78836207.055167243     
   13304104491217.855     
  -37.329842116515564     
   1244.5588947902907     
  -72267901.219771519     
   11287820179140.664     
  -37.329622858170950     
   1219.9095628724951     
  -66241511.667824805     
   9576058430437.9219     
  -37.329390478408406     
   1195.4778912343716     
  -60712935.380845666     
   8123466391828.9082     
  -37.329144248399189     
   1171.2638714785387     
  -55641308.355087854     
   6890744057410.5547     
  -37.328883403905266     
   1147.2675056673313     
  -50989182.677572817     
   5844706278046.3135     
  -37.328607144043076     
   1123.4887930300285     
  -46722135.835400127     
   4957125226604.1182     
  -37.328314630056106     
   1099.9277336617329     
  -42808557.692840979     
   4204046089774.3877     
  -37.328004984104091     
   1076.5843272266911     
  -39219412.822039291     
   3565126502344.2998     
  -37.327677288077396     
   1053.4585735672699     
  -35928034.044905312     
   3023094479724.2842     
  -37.327330582446351     
   1030.5504725441449     
  -32909931.162187941     
   2563287377156.3545     
  -37.326963865156692     
   1007.8600238719873     
  -30142613.475109980     
   2173257633442.0115     
  -37.326576090583451     
   985.38722732931660     
  -27605427.314505316     
   1842437684667.4966     
  -37.326166168557108     
   963.13208268700919     
  -25279407.938405067     
   1561858294032.5276     
  -37.325732963477684     
   941.09458969088723     
  -23147141.120865591     
   1323905455043.1006     
  -37.325275293533934     
   919.27474805063810     
  -21192638.343117159     
   1122117637074.7021     
  -37.324791930047084     
   897.67255745576870     
  -19401219.620021384     
   951010125606.73206     
  -37.324281596960290     
   876.28801763725585     
  -17759408.240359943     
   805928787568.91272     
  -37.323742970497818     
   855.12112821090625     
  -16254832.033946553     
   682923941864.35608     
  -37.323174679020056     
   834.17188884546897     
  -14876133.673515508     
   578643974600.17517     
  -37.322575303103442     
   813.44029917476507     
  -13612888.184797296     
   490245173940.74353     
  -37.321943375877495     
   792.92635877380360     
  -12455526.640473925     
   415314700998.54791     
  -37.321277383654191     
   772.63006724000957     
  -11395266.523532679     
   351805500376.95837     
  -37.320575766888659     
   752.55142412242196     
  -10424047.576432332     
   297981004244.64423     
  -37.319836921514081     
   732.69042892660389     
  -9534472.7171711475     
   252368064752.35071     
  -37.319059200697716     
   713.04708115718665     
  -8719753.9534671064     
   213717109344.04572     
  -37.318240917069673     
   693.62138028887125     
  -7973662.5900103040     
   180968275846.06097     
  -37.317380345481020     
   674.41332574087107     
  -7290483.4927186947     
   153222683740.34528     
  -37.316475726353076     
   655.42291690950594     
  -6664973.0185649954     
   129718004114.53369     
  -37.315525269685530     
   636.65015316888355     
  -6092320.4943402074     
   109807792338.30435     
  -37.314527159797436     
   618.09503383913534     
  -5568112.6906014904     
   92943894416.428726     
  -37.313479560881738     
   599.75755821540758     
  -5088301.2627526894     
   78661535962.875626     
  -37.312380623461372     
   581.63772554051195     
  -4649172.8438226348     
   66566679076.795921     
  -37.311228491842897     
   563.73553502034292     
  -4247321.5110648945     
   56325265678.578346     
  -37.310021312671964     
   546.05098582663209     
  -3879623.5929700229     
   47654122783.070747     
  -37.308757244704339     
   528.58407706335811     
  -3543214.4415195053     
   40313223906.967735     
  -37.307434469915783     
   511.33480780426743     
  -3235467.1404563030     
   34099128931.200577     
  -37.306051206084788     
   494.30317707188021     
  -2953972.9687686171     
   28839427056.015434     
  -37.304605720993678     
   477.48918382644916     
  -2696523.4108106392     
   24388010920.338329     
  -37.303096348405553     
   460.89282698282676     
  -2461093.6815224155     
   20621076771.522457     
  -37.301521505987871     
   444.51410540259741     
  -2245827.5721554519     
   17433726908.763542     
  -37.299879715367396     
   428.35301788158779     
  -2049023.5539602588     
   14737092412.822548     
  -37.298169624516412     
   412.40956316103495     
  -1869121.9938502174     
   12455887513.125542     
  -37.296390032685935     
   396.68373992277844     
  -1704693.4539598478     
   10526342294.438074     
  -37.294539918119284     
   381.17554678203749     
  -1554427.9088688763     
   8894443471.8829594     
  -37.292618468797244     
   365.88498229402967     
  -1417124.8848972940     
   7514447943.5348272     
  -37.290625116486140     
   350.81204494373526     
  -1291684.3771488143     
   6347618732.2164755     
  -37.288559574380592     
   335.95673315559867     
  -1177098.5362459868     
   5361156004.4354143     
  -37.286421878655311     
   321.31904528271980     
  -1072444.0215415612     
   4527289314.7699432     
  -37.284212434263679     
   306.89897961247596     
  -976874.99285154662     
   3822509059.0189900     
  -37.281932065346126     
   292.69653436350865     
  -889616.67294712574     
   3226914612.1227999     
  -37.279582070637822     
   278.71170768737380     
  -809959.44351420470     
   2723662184.0412154     
  -37.277164284293526     
   264.94449766867274     
  -737253.42468839849     
   2298496715.4286599     
  -37.274681142577151     
   251.39490232756381     
  -670903.50353384856     
   1939355388.8374205     
  -37.272135756895231     
   238.06291961984425     
  -610364.77087859786     
   1636031595.0757120     
  -37.269531993686634     
   224.94854744072114     
  -555138.33575587382     
   1379890305.1393714     
  -37.266874561715873     
   212.05178362941686     
  -504767.48486122600     
   1163626908.9988129     
  -37.264169107354142     
   199.37262597149791     
  -458834.16031345079     
   981063006.11972022     
  -37.261422318470807     
   186.91107220606574     
  -416955.72723784146     
   826973360.29246199     
  -37.258642037598300     
   174.66712003384509     
  -378782.01074374263     
   696939437.00127554     
  -37.255837385075743     
   162.64076712313602     
  -343992.57663904328     
   587225309.66160345     
  -37.253018892920309     
   150.83201112021928     
  -312294.23878959846     
   494672636.32028604     
  -37.250198650221080     
   139.24084966341053     
  -283418.77212636027     
   416611694.12558270     
  -37.247390460897222     
   127.86728039510317     
  -257120.81695234473     
   350786120.70351923     
  -37.244610014711363     
   116.71130097718144     
  -233175.95562634233     
   295289153.60972011     
  -37.241875072478692     
   105.77290911256324     
  -211378.95083379117     
   248509710.39163077     
  -37.239205666464137     
   95.052102563723153     
  -191542.12921376710     
   209086726.61904079     
  -37.236624317011852     
   84.548879179405247     
  -173493.90039599856     
   175870534.17904112     
  -37.234156266504485     
   74.263236922427495     
  -157077.39901172632     
   147890173.26558667     
  -37.231829731802861     
   64.195173902739455     
  -142149.24033211556     
   124325744.63079041     
  -37.229676176370170     
   54.344688413015206     
  -128578.37958437359     
   104485018.58336851     
  -37.227730603337335     
   44.711778971894717     
  -116245.06669377896     
   87783651.369587153     
  -37.226031870817970     
   35.296444370324664     
  -105039.88851890700     
   73728455.832675099     
  -37.224623030831225     
   26.098683725342209     
  -94862.891120000626     
   61903252.288840741     
  -37.223551693237951     
   17.118496540711892     
  -85622.775784084093     
   51956908.417897895     
  -37.222870416139621     
   8.3558827738575232     
  -77236.162320599193     
   43593226.305826999     
  -37.222637124228463     
 -0.18915708777792783     
  -69626.914340448740     
   36562395.929372117     
  -37.222915556610786     
  -8.5166219393319089     
  -62725.521118607263     
   30653769.410985321     
  -37.223775745651679     
  -16.626509974188721     
  -56468.531823420170     
   25689763.549347606     
  -37.225294528406415     
  -24.518818532701214     
  -50798.036026135713     
   21520678.465187598     
  -37.227556092210691     
  -32.193544157306320     
  -45661.193115002970     
   18020420.452948991     
  -37.230652555995135     
  -39.650681784601112     
  -41009.782862477077     
   15082555.350490823     
  -37.234684588867971     
  -46.890227217895095     
  -36799.860818994544     
   12618085.580283793     
  -37.239762067469691     
  -53.912166788534940     
  -32991.202660279385     
   10549885.802080693     
  -37.246004773541962     
  -60.716516692476475     
  -29547.658276751470     
   8820252.0640363228     
  -37.253543133066913     
  -67.303169281659748     
  -26434.377264372579     
   7356596.0284675360     
  -37.262518998216784     
  -73.672489116062295     
  -23626.399691060891     
   6177607.1426919345     
  -37.273086473204721     
  -79.822996553633885     
  -21076.539239856142     
   5034037.4235180626     
  -37.285412784938295     
  -85.760364309255223     
  -18829.596700201360     
   4596362.5979648344     
  -37.299679199143540     
  -91.462470099051885     
  -16611.046762520822     
   2505032.7759642419     
  -37.316081982340656     
  -97.015143657756965     
  -15303.528572531723     
   6486455.5241876878     
  -37.334833409706974     
  -102.08487312900429     
  -11642.347811569911     
   1080769.3353830536     
  -37.645923245486436     
  -140.03218714842160     
  -3536.5777961970093     
   235110.09342139732     
  -38.014433729374012     
  -153.30676187775543     
  -1773.2520955365299     
   132767.60645912524     
  -38.406708965814580     
  -159.68362973432949     
  -777.49504709309019     
   59249.054469980787     
  -38.809851617718643     
  -162.46018519848280     
  -333.12713856823422     
   36723.350516944054     
  -39.217510322979074     
  -163.43725806913127     
  -57.702009691153954     
   21857.284070836129     
  -39.626122585648865     
  -163.31594404125886     
   106.22762084011714     
   14314.113229553508     
  -40.033524865102549     
  -162.51641631400415     
   213.58347006176842     
   9480.3468507663802     
  -40.438332878780130     
  -161.27074246024344     
   284.68607144251621     
   6465.3324964407320     
  -40.839629426163967     
  -159.72608711872260     
   333.17606516582174     
   4445.1452586639352     
  -41.236792838158820     
  -157.97686031929354     
   366.51465460580124     
   3067.9172569290999     
  -41.629396336158628     
  -156.08676359769711     
   389.52403403276946     
   2100.3669869902392     
  -42.017145901705995     
  -154.09976154652719     
   405.27678643519630     
   1408.3687935827684     
  -42.399840319894693     
  -152.04697069947153     
   415.83955238706710     
   905.02858999430089     
  -42.777344608369233     
  -149.95080365147382     
   422.62726681202435     
   534.28838394673858     
  -43.149571848824344     
  -147.82764941021469     
   426.63442969162486     
   258.44010253026659     
  -43.516470469037706     
  -145.68963150983413     
   428.57273046060186     
   51.675481634333764     
  -43.878015160817512     
  -143.54579894225049     
   428.96029657285936     
  -104.07539810527159     
  -44.234200282497653     
  -141.40294887310066     
   428.17973108706985     
  -221.68100437718275     
  -44.585034995126804     
  -139.26620673649737     
   426.51712355424092     
  -310.45492669650287     
  -44.930539630804063     
  -137.13944214860172     
   424.18871160401716     
  -377.23240683383176     
  -45.270742950984399     
  -135.02557169820977     
   421.35946855276347     
  -427.09333139232473     
  -45.605680056884772     
  -132.92678235540956     
   418.15626856732104     
  -463.85554681446678     
  -45.935390783837668     
  -130.84469830407573     
   414.67735196621254     
  -490.41742207464222     
  -46.259918458920289     
  -128.78050687090857     
   410.99922130065272     
  -508.99926699879597     
  -46.579308934077979     
  -126.73505450066153     
   407.18172679816172     
  -521.31583341761097     
  -46.893609830097041     
  -124.70892053854730     
   403.27185804752963     
  -528.70112454887658     
  -47.202869943285684     
  -122.70247439439494     
   399.30659961341303     
  -532.19975624751009     
  -47.507138778645277     
  -120.71592014175752     
   395.31510144155675     
  -532.63452812461719     
  -47.806466182030164     
  -118.74933153195208     
   391.32034248062212     
  -530.65690618751614     
  -48.100902050233699     
  -116.80267963653998     
   387.34041568421571     
  -526.78507392627080     
  -48.390496102743803     
  -114.87585477825502     
   383.38952762976874     
  -521.43285102287632     
  -48.675297702530052     
  -112.96868400606286     
   379.47878124709712     
  -514.93184825000026     
  -48.955355715972544     
  -111.08094507198206     
   375.61679238522214     
  -507.54856706613180     
  -49.230718404146451     
  -109.21237764568843     
   371.81017813222616     
  -499.49766755248629     
  -49.501433339298401     
  -107.36269233629392     
   368.06394562558251     
  -490.95235806299752     
  -49.767547341609571     
  -105.53157796487969     
   364.38180294010999     
  -482.05254823352516     
  -50.029106432324461     
  -103.71870743545851     
   360.76640882835858     
  -472.91130131356414     
  -50.286155800097013     
  -101.92374247821634     
   357.21957406850686     
  -463.61996393163128     
  -50.538739778016563     
  -100.14633748219752     
   353.74242433901964     
  -454.25224929928373     
  -50.786901829261332     
  -98.386142590176803     
   350.33553246927499     
  -444.86752758646122     
  -51.030684539713960     
  -96.642806193972675     
   346.99902601237653     
  -435.51346102074677     
  -51.270129616184143     
  -94.915976941304919     
   343.73267505472091     
  -426.22814300339616     
  -51.505277889133048     
  -93.205305343712638     
   340.53596398219543     
  -417.04182720811178     
  -51.736169318995991     
  -91.510445058061805     
   337.40815027813460     
  -407.97834166856967     
  -51.962843005363496     
  -89.831053900577416     
   334.34831271562035     
  -399.05623372843780     
  -52.185337198414118     
  -88.166794641381728     
   331.35539096265705     
  -390.28971905144056     
  -52.403689312100916     
  -86.517335618800658     
   328.42821806977128     
  -381.68944845073690     
  -52.617935938682614     
  -84.882351205610249     
   325.56554720639076     
  -373.26314861049320     
  -52.828112864263296     
  -83.261522153614749     
   322.76607359181202     
  -365.01614455021320     
  -53.034255085064643     
  -81.654535838366002     
   320.02845250768542     
  -356.95179608118190     
  -53.236396824204199     
  -80.061086422004095     
   317.35131403707658     
  -349.07184849898243     
  -53.434571548794111     
  -78.480874948978069     
   314.73327517333416     
  -341.37674241505891     
  -53.628811987208323     
  -76.913609387031670     
   312.17294960522122     
  -333.86584681967378     
  -53.819150146394726     
  -75.359004623633439     
   309.66895575407369     
  -326.53767355467352     
  -54.005617329131496     
  -73.816782426242213     
   307.21992320241361     
  -319.39004341152537     
  -54.188244151146513     
  -72.286671373544124     
   304.82449787682719     
  -312.42022726001409     
  -54.367060558034694     
  -70.768406763421112     
   302.48134617237713     
  -305.62506491871744     
  -54.542095841921309     
  -69.261730502526461     
   300.18915818548675     
  -299.00106247029584     
  -54.713378657830567     
  -67.766390981520345     
   297.94665021695948     
  -292.54447442164036     
  -54.880937039727925     
  -66.282142939330953     
   295.75256665879721     
  -286.25136703674889     
  -55.044798416212245     
  -64.808747319168901     
   293.60568140602157     
  -280.11768121091313     
  -55.204989625840149     
  -63.345971118661495     
   291.50479879693972     
  -274.13927175815024     
  -55.361536932070443     
  -61.893587236022263     
   289.44875425875364     
  -268.31194932165636     
  -55.514466037820590     
  -60.451374313778274     
   287.43641463884120     
  -262.63151036940235     
  -55.663802099630892     
  -59.019116581403487     
   285.46667831107067     
  -257.09376355937911     
  -55.809569741435013     
  -57.596603697914873     
   283.53847508437531     
  -251.69455027888125     
  -55.951793067937871     
  -56.183630595310724     
   281.65076595728374     
  -246.42975943356444     
  -56.090495677603904     
  -54.779997323513705     
   279.80254276153198     
  -241.29534576247215     
  -56.225700675260207     
  -53.385508897439088     
   277.99282766831345     
  -236.28733479799260     
  -56.357430684320484     
  -51.999975146624983     
   276.22067265732852     
  -231.40183491776136     
  -56.485707858636609     
  -50.623210567743044     
   274.48515889544530     
  -226.63504311735758     
  -56.610553893985418     
  -49.255034180324266     
   272.78539607206511     
  -221.98324735929285     
  -56.731990039199019     
  -47.895269385851925     
   271.12052171687043     
  -217.44283390841568     
  -56.850037106947198     
  -46.543743830403358     
   269.48970046255727     
  -213.01028511652456     
  -56.964715484181021     
  -45.200289270936501     
   267.89212332418333     
  -208.68218321550651     
  -57.076045142246699     
  -43.864741445250878     
   266.32700695006707     
  -204.45521191433596     
  -57.184045646679074     
  -42.536939945723937     
   264.79359286070951     
  -200.32615030392532     
  -57.288736166684103     
  -41.216728096738585     
   263.29114673343008     
  -196.29188156040397     
  -57.390135484319515     
  -39.903952835850689     
   261.81895762172707     
  -192.34938103041355     
  -57.488262003383085     
  -38.598464598636376     
   260.37633726399895     
  -188.49572434754316     
  -57.583133758017468     
  -37.300117207147906     
   258.96261933139237     
  -184.72807777181384     
  -57.674768421040731     
  -36.008767761949166     
   257.57715874810378     
  -181.04370239968813     
  -57.763183312011279     
  -34.724276537628640     
   256.21933098010612     
  -177.43994777957806     
  -57.848395405035909     
  -33.446506881748974     
   254.88853137175931     
  -173.91425063898382     
  -57.930421336329374     
  -32.175325117089656     
   253.58417449196691     
  -170.46413352574618     
  -58.009277411533610     
  -30.910600447133433     
   252.30569349052382     
  -167.08720337663848     
  -58.084979612804680     
  -29.652204864744125     
   251.05253946519903     
  -163.78114169999648     
  -58.157543605675222     
  -28.400013063825003     
   249.82418090244906     
  -160.54371571580631     
  -58.226984745699703     
  -27.153902353982428     
   248.62010303458050     
  -157.37275999240964     
  -58.293318084890068     
  -25.913752578059380     
   247.43980733463744     
  -154.26618736209420     
  -58.356558377948552     
  -24.679446032399234     
   246.28281092942171     
  -151.22197726971635     
  -58.416720088304636     
  -23.450867389825930     
   245.14864609989885     
  -148.23817922041522     
  -58.473817393962626     
  -22.227903625186830     
   244.03685975574575     
  -145.31290671087604     
  -58.527864193166288     
  -21.010443943408930     
   242.94701295541418     
  -142.44433662881863     
  -58.578874109886598     
  -19.798379709943649     
   241.87868043069804     
  -139.63070675215465     
  -58.626860499138559     
  -18.591604383541760     
   240.83145013005688     
  -136.87031368326632     
  -58.671836452132752     
  -17.390013451273035     
   239.80492277743238     
  -134.16150910635440     
  -58.713814801267155     
  -16.193504365681616     
   238.79871145913472     
  -131.50270165920108     
  -58.752808124964453     
  -15.001976484042052     
   237.81244119669071     
  -128.89234813420092     
  -58.788828752360018     
  -13.815331009586114     
   236.84574858568419     
  -126.32896088853147     
  -58.821888767845337     
  -12.633470934674353     
   235.89828137902020     
  -123.81109518919391     
  -58.852000015471766     
  -11.456300985814048     
   234.96969816510125     
  -121.33735785519082     
  -58.879174103218986     
  -10.283727570448326     
   234.05966798118732     
  -118.90639671935891     
  -58.903422407132673     
  -9.1156587254808752     
   233.16787000579214     
  -116.51690457748022     
  -58.924756075335473     
  -7.9520040674127408     
   232.29399322146105     
  -114.16761665562366     
  -58.943186031915381     
  -6.7926747441177282     
   231.43773609654386     
  -111.85730451985582     
  -58.958722980695455     
  -5.6375833880947548     
   230.59880631264494     
  -109.58478250049656     
  -58.971377408888465     
  -4.4866440712034139     
   229.77692044389121     
  -107.34889854789448     
  -58.981159590640239     
  -3.3397722608317295     
   228.97180370478202     
  -105.14853709897797     
  -58.988079590465055     
  -2.1968847773784246     
   228.18318967653966     
  -102.98261812006322     
  -58.992147266576431     
  -1.0578997530854766     
   227.41082004063918     
  -100.85009079234838     
  -58.993372274116560     
   7.7263407915338922E-002
   226.65444435969658     
  -98.749941080831064     
  -58.991764068287353     
   1.2086840683185571     
   225.91381980159036     
  -96.681178705108465     
  -58.987331907386213     
   2.3364403952257895     
   225.18871096130204     
  -94.642849804637223     
  -58.980084855749169     
   3.4606093965984632     
   224.47888958776727     
  -92.634022114310625     
  -58.970031786604345     
   4.5812669566226578     
   223.78413442190993     
  -90.653793799503916     
  -58.957181384838179     
   5.6984878700984671     
   223.10423096841367     
  -88.701289332152470     
  -58.941542149677026     
   6.8123458757655584     
   222.43897129842253     
  -86.775654870274295     
  -58.923122397286605     
   7.9229136887288547     
   221.78815388689546     
  -84.876064492703946     
  -58.901930263291497     
   9.0302630319540942     
   221.15158340320016     
  -83.001712158903658     
  -58.877973705217094     
   10.134464666867117     
   220.52907056200840     
  -81.151815806128909     
  -58.851260504856036     
   11.235588423130796     
   219.92043194346243     
  -79.325613551549097     
  -58.821798270561274     
   12.333703227594016     
   219.32548984182580     
  -77.522364776194692     
  -58.789594439467727     
   13.428877132463594     
   218.74407210600435     
  -75.741348231025469     
  -58.754656279644472     
   14.521177342714283     
   218.17601199427168     
  -73.981861243851128     
  -58.716990892179304     
   15.610670242787322     
   217.62114803494279     
  -72.243219335831483     
  -58.676605213197419     
   16.697421422599490     
   217.07932388992404     
  -70.524756726638259     
  -58.633506015815932     
   17.781495702860486     
   216.55038821447425     
  -68.825821967823174     
  -58.587699912035909     
   18.862957159770961     
   216.03419454971558     
  -67.145782170786049     
  -58.539193354573392     
   19.941869149103837     
   215.53060118343467     
  -65.484018653989949     
  -58.487992638631027     
   21.018294329671249     
   215.03947104352977     
  -63.839927381968607     
  -58.434103903611692     
   22.092294686250487     
   214.56067158816501     
  -62.212919752397454     
  -58.377533134775511     
   23.163931551945957     
   214.09407469002201     
  -60.602419911378945     
  -58.318286164841645     
   24.233265630022728     
   213.63955654068667     
  -59.007865164511436     
  -58.256368675536102     
   25.300357015254328     
   213.19699755195285     
  -57.428705642115524     
  -58.191786199086792     
   26.365265214783303     
   212.76628225963697     
  -55.864405138329460     
  -58.124544119667043     
   27.428049168485121     
   212.34729922109949     
  -54.314435123382005     
  -58.054647674788747     
   28.488767268932058     
   211.93994095767414     
  -52.778283108392493     
  -57.982101956646105     
   29.547477380912145     
   211.54410383436118     
  -51.255443522160206     
  -57.906911913411165     
   30.604236860517911     
   211.15968800794499     
  -49.745422502303384     
  -57.829082350482047     
   31.659102573885722     
   210.78659733917772     
  -48.247737578014906     
  -57.748617931684862     
   32.712130915502023     
   210.42473930734261     
  -46.761910749802340     
  -57.665523180430291     
   33.763377826212178     
   210.07402497671910     
  -45.287480673658777     
  -57.579802480825542     
   34.812898810833140     
   209.73436887166665     
  -43.823985397546004     
  -57.491460078742783     
   35.860748955465276     
   209.40568898118505     
  -42.370981034343878     
  -57.400500082844566     
   36.906982944476802     
   209.08790662342747     
  -40.928022070613643     
  -57.306926465567322     
   37.951655077180121     
   208.78094645789787     
  -39.494677820050548     
  -57.210743064063351     
   38.994819284260487     
   208.48473637424749     
  -38.070521293633384     
  -57.111953581102256     
   40.036529143857464     
   208.19920746454522     
  -36.655131816780759     
  -57.010561585932393     
   41.076837897458631     
   207.92429397591940     
  -35.248097957548879     
  -56.906570515102928     
   42.115798465501520     
   207.65993324123775     
  -33.849011383188071     
  -56.799983673247219     
   43.153463462744277     
   207.40606565586387     
  -32.457471680135058     
  -56.690804233828004     
   44.189885213429598     
   207.16263461826284     
  -31.073083223100156     
  -56.579035239844991     
   45.225115766210479     
   206.92958649408959     
  -29.695455595754058     
  -56.464679604505370     
   46.259206908888508     
   206.70687057712144     
  -28.324203237201548     
  -56.347740111857718     
   47.292210182963416     
   206.49443905284244     
  -26.958945957807121     
  -56.228219417389759     
   48.324176897990917     
   206.29224695815887     
  -25.599306791656296     
  -56.106120048590462     
   49.355158145779370     
   206.10025215722146     
  -24.244914607214675     
  -55.981444405476822     
   50.385204814416596     
   205.91841529766734     
  -22.895399451334676     
  -55.854194761085786     
   51.414367602165221     
   205.74669980178231     
  -21.550398103153139     
  -55.724373261931582     
   52.442697031209697     
   205.58507181600868     
  -20.209548603788082     
  -55.591981928428908     
   53.470243461253396     
   205.43350020148029     
  -18.872492444870641     
  -55.457022655282209     
   54.497057103027458     
   205.29195650814376     
  -17.538874144094038     
  -55.319497211841373     
   55.523188031677975     
   205.16041495206304     
  -16.208341433997461     
  -55.179407242424062     
   56.548686200036407     
   205.03885239130807     
  -14.880542899754788     
  -55.036754266605008     
   57.573601451813573     
   204.92724831955991     
  -13.555130720067142     
  -54.891539679472395     
   58.597983534710373     
   204.82558483915938     
  -12.231758485683020     
  -54.743764751851600     
   59.621882113434566     
   204.73384665051677     
  -10.910080551076353     
  -54.593430630496457     
   60.645346782676818     
   204.65202104638371     
  -9.5897540741702780     
  -54.440538338248132     
   61.668427080019846     
   204.58009789082740     
  -8.2704369796033390     
  -54.285088774161842     
   62.691172498780617     
   204.51806961348041     
  -6.9517872220899273     
  -54.127082713601482     
   63.713632500837605     
   204.46593120931470     
  -5.6334646033690152     
  -53.966520808302214     
   64.735856529422861     
   204.42368022478945     
  -4.3151296915539170     
  -53.803403586401153     
   65.757894021865098     
   204.39131675210280     
  -2.9964413252173445     
  -53.637731452436185     
   66.779794422350761     
   204.36884344216367     
  -1.6770617664178629     
  -53.469504687312885     
   67.801607194653471     
   204.35626547891553     
 -0.35664858868358318     
  -53.298723448239642     
   68.823381834887002     
   204.35359061450040     
  0.96513485354421302     
  -53.125387768630851     
   69.845167884238009     
   204.36082912590200     
   2.2886331816209782     
  -52.949497557978326     
   70.867014941739683     
   204.37799387476414     
   3.6141849036709996     
  -52.771052601690620     
   71.888972677080446     
   204.40510026154169     
   4.9421340886794907     
  -52.590052560900439     
   72.911090843402320     
   204.44216626720677     
   6.2728246028655068     
  -52.406496972239879     
   73.933419290199652     
   204.48921245172826     
   7.6066009969906574     
  -52.220385247583415     
   74.956007976226985     
   204.54626195920571     
   8.9438112208767890     
  -52.031716673758552     
   75.978906982483409     
   204.61334054336226     
   10.284803029225023     
  -51.840490412223900     
   77.002166525257024     
   204.69047656608146     
   11.629929291262886     
  -51.646705498714574     
   78.025836969261647     
   204.77770103576592     
   12.979541539272354     
  -51.450360842854614     
   79.049968840844315     
   204.87504759731047     
   14.333997129602936     
  -51.251455227736315     
   80.074612841277045     
   204.98255257578251     
   15.693655217421551     
  -51.049987309466161     
   81.099819860191289     
   205.10025498991314     
   17.058876808783893     
  -50.845955616677045     
   82.125640989081020     
   205.22819656597903     
   18.430027897829842     
  -50.639358550006619     
   83.152127534933996     
   205.36642177521276     
   19.807478289612828     
  -50.430194381541341     
   84.179331034027996     
   205.51497786238485     
   21.191599208293592     
  -50.218461254225893     
   85.207303265825075     
   205.67391485644706     
   22.582769216472776     
  -50.004157181237709     
   86.236096267030121     
   205.84328562557062     
   23.981368390894865     
  -49.787280045326092     
   87.265762345815304     
   206.02314588850231     
   25.387783422053168     
  -49.567827598115635     
   88.296354096196978     
   206.21355426416773     
   26.802405316368525     
  -49.345797459373408     
   89.327924412617492     
   206.41457230404046     
   28.225628953498447     
  -49.121187116239511     
   90.360526504680578     
   206.62626452119173     
   29.657857121151185     
  -48.893993922420535     
   91.394213912107560     
   206.84869844960036     
   31.099496107214673     
  -48.664215097345334     
   92.429040519907545     
   207.08194467040445     
   32.550960262971486     
  -48.431847725282616     
   93.465060573764532     
   207.32607687237675     
   34.012666807945649     
  -48.196888754419838     
   94.502328695629032     
   207.58117187343635     
   35.485045955333909     
  -47.959334995902708     
   95.540899899607908     
   207.84730971810134     
   36.968526069598163     
  -47.719183122834735     
   96.580829608062189     
   208.12457366362332     
   38.463552535994516     
  -47.476429669236168     
   97.622173667990381     
   208.41305030764329     
   39.970568838402585     
  -47.231071028961637     
   98.664988367694292     
   208.71282957393129     
   41.490035875533700     
  -46.983103454575748     
   99.709330453736641     
   209.02400484299781     
   43.022413422398593     
  -46.732523056185933     
   100.75525714820328     
   209.34667294366579     
   44.568178783588444     
  -46.479325800231727     
   101.80282616627383     
   209.68093428454273     
   46.127811005284073     
  -46.223507508229723     
   102.85209573415287     
   210.02689286708232     
   47.701804618991481     
  -45.965063855473218     
   103.90312460732491     
   210.38465640172478     
   49.290658055646105     
  -45.703990369685869     
   104.95597208917205     
   210.75433633714212     
   50.894887709886198     
  -45.440282429628205     
   106.01069805000235     
   211.13604799496628     
   52.515010019409360     
  -45.173935263656205     
   107.06736294641502     
   211.52991057011184     
   54.151566843909109     
  -44.904943948230866     
   108.12602784114392     
   211.93604732144115     
   55.805094147855293     
  -44.633303406377657     
   109.18675442326638     
   212.35458552755006     
   57.476159578537626     
  -44.359008406094944     
   110.24960502889626     
   212.78565672438913     
   59.165323092902447     
  -44.082053558710008     
   111.31464266232618     
   213.22939664758587     
   60.873178141621068     
  -43.802433317181730     
   112.38193101765428     
   213.68594548364803     
   62.600310957510800     
  -43.520141974348469     
   113.45153450090295     
   214.15544781582935     
   64.347343459659996     
  -43.235173661120115     
   114.52351825267199     
   214.63805289177682     
   66.114890685879843     
  -42.947522344612700     
   115.59794817133121     
   215.13391457192091     
   67.903603427610761     
  -42.657181826224488     
   116.67489093675511     
   215.64319159762800     
   69.714130489082109     
  -42.364145739651832     
   117.75441403468990     
   216.16604757629611     
   71.547150751497767     
  -42.068407548843531     
   118.83658578164794     
   216.70265120693233     
   73.403353990822225     
  -41.769960545891955     
   119.92147535056996     
   217.25317636186350     
   75.283445091226227     
  -41.468797848859445     
   121.00915279697472     
   217.81780220004771     
   77.188158099458448     
  -41.164912399538281     
   122.09968908593935     
   218.39671338579365     
   79.118231240319673     
  -40.858296961142415     
   123.19315611970404     
   218.99010012009603     
   81.074439871677384     
  -40.548944115929274     
   124.28962676605215     
   219.59815841913363     
   83.057563458494954     
  -40.236846262749602     
   125.38917488746263     
   220.22109014507231     
   85.068417780528620     
  -39.921995614523503     
   126.49187537102141     
   220.85910327842629     
   87.107829720385595     
  -39.604384195640627     
   127.59780415922077     
   221.51241200132918     
   89.176658470646757     
  -39.284003839282271     
   128.70703828157377     
   222.18123693985905     
   91.275780228774821     
  -38.960846184663403     
   129.81965588715232     
   222.86580529157484     
   93.406103844117865     
  -38.634902674192070     
   130.93573627805731     
   223.56635107040574     
   95.568556586564213     
  -38.306164550544047     
   132.05535994384530     
   224.28311524480495     
   97.764102330396568     
  -37.974622853650047     
   133.17860859698806     
   225.01634601228295     
   99.993723045272276     
  -37.640268417593084     
   134.30556520935656     
   225.76629893512248     
   102.25844275472346     
  -37.303091867413173     
   135.43631404983384     
   226.53323725578292     
   104.55930126116409     
  -36.963083615816664     
   136.57094072301138     
   227.31743201524165     
   106.89738920769722     
  -36.620233859787326     
   137.70953220913526     
   228.11916243429937     
   109.27380977606964     
  -36.274532577096004     
   138.85217690524001     
   228.93871600761989     
   111.68972158571107     
  -35.925969522705948     
   139.99896466755789     
   229.77638891951273     
   114.14630204729649     
  -35.574534225070344     
   141.14998685531882     
   230.63248618486745     
   116.64478029060504     
  -35.220215982318692     
   142.30533637587362     
   231.50732203704700     
   119.18641334503631     
  -34.863003858328575     
   143.46510773130905     
   232.40122013713477     
   121.77251040881461     
  -34.502886678678962     
   144.62939706656491     
   233.31451396520089     
   124.40441228351044     
  -34.139853026481333     
   145.79830221912121     
   234.24754705732721     
   127.08351308189366     
  -33.773891238084538     
   146.97192277027810     
   235.20067340544136     
   129.81125169918911     
  -33.404989398649242     
   148.15036009827472     
   236.17425779318532     
   132.58910788877924     
  -33.033135337587545     
   149.33371743301353     
   237.16867610235113     
   135.41862667802576     
  -32.658316623863321     
   150.52209991277550     
   238.18431580243634     
   138.30138860164720     
  -32.280520561148428     
   151.71561464282397     
   239.22157621694868     
   141.23904576966552     
  -31.899734182829913     
   152.91437075601689     
   240.28086906022122     
   144.23329252713040     
  -31.515944246863057     
   154.11847947555287     
   241.36261875417466     
   147.28589826177881     
  -31.129137230464792     
   155.32805417991617     
   242.46726299113803     
   150.39867884204094     
  -30.739299324641959     
   156.54321047010012     
   243.59525308245333     
   153.57353282328390     
  -30.346416428548483     
   157.76406623925286     
   244.74705457862797     
   156.81240964992520     
  -29.950474143665343     
   158.99074174482692     
   245.92314765100238     
   160.11734697121568     
  -29.551457767796901     
   160.22335968333766     
   247.12402775328653     
   163.49044085141381     
  -29.149352288876969     
   161.46204526787002     
   248.35020605967210     
   166.93388210213880     
  -28.744142378577504     
   162.70692630845784     
   249.60221017543819     
   170.44992548498294     
  -28.335812385712686     
   163.95813329543785     
   250.88058461657550     
   174.04092969783446     
  -27.924346329430701     
   165.21579948595257     
   252.18589158930931     
   177.70932426981099     
  -27.509727892185204     
   166.48006099372915     
   253.51871152133288     
   181.45765093573951     
  -27.091940412478067     
   167.75105688229090     
   254.87964390335094     
   185.28853056531429     
  -26.670966877364663     
   169.02892926175574     
   256.26930788259074     
   189.20470626365062     
  -26.246789914712462     
   170.31382338941117     
   257.68834317956816     
   193.20900904190083     
  -25.819391785203305     
   171.60588777422851     
   259.13741074738243     
   197.30440238394181     
  -25.388754374069265     
   172.90527428551016     
   260.61719376526202     
   201.49394879555732     
  -24.954859182551516     
   174.21213826587635     
   262.12839838122864     
   205.78085391078483     
  -24.517687319071090     
   175.52663864879335     
   263.67175478555959     
   210.16843607726963     
  -24.077219490099893     
   176.84893808089757     
   265.24801805613907     
   214.66016388130132     
  -23.633435990719747     
   178.17920304925102     
   266.85796928524877     
   219.25964416386768     
  -23.186316694856636     
   179.51760401400534     
   268.50241661647783     
   223.97063052396697     
  -22.735841045176677     
   180.86431554641004     
   270.18219634540753     
   228.79704648320325     
  -22.281988042629632     
   182.21951647275867     
   271.89817419403164     
   233.74296780476058     
  -21.824736235625160     
   183.58339002437515     
   273.65124645256731     
   238.81266163887761     
  -21.364063708826045     
   184.95612399404374     
   275.44234141485890     
   244.01056251871248     
  -20.899948071542063     
   186.33791089916522     
   277.27242063374922     
   249.34131816729624     
  -20.432366445707082     
   187.72894815204964     
   279.14248052000397     
   254.80976063664090     
  -19.961295453421208     
   189.12943823766156     
   281.05355372477874     
   260.42095890883809     
  -19.486711204038780     
   190.53958889926503     
   283.00671091659507     
   266.18018775646419     
  -19.008589280781965     
   191.95961333236841     
   285.00306232476851     
   272.09298331470046     
  -18.526904726858639     
   193.38973038742944     
   287.04375969962882     
   278.16511263165489     
  -18.041632031062068     
   194.83016478178939     
   289.12999804436618     
   284.40263199506626     
  -17.552745112828681     
   196.28114732136117     
   291.26301778432924     
   290.81185733521744     
  -17.060217306728866     
   197.74291513260781     
   293.44410671434332     
   297.39942422609028     
  -16.564021346364367     
   199.21571190538381     
   295.67460239603906     
   304.17226170620859     
  -16.064129347644354     
   200.69978814727097     
   297.95589435883556     
   311.13765280490918     
  -15.560512791410597     
   202.19540145005527     
   300.28942675487241     
   318.30321180712070     
  -15.053142505380567     
   203.70281676905097     
   302.67670084342581     
   325.67694695037335     
  -14.541988645375360     
   205.22230671602347     
   305.11927794555362     
   333.26724018712213     
  -14.027020675797525     
   206.75415186650471     
   307.61878224695698     
   341.08291378673022     
  -13.508207349321680     
   208.29864108237302     
   310.17690410035755     
   349.13321169418799     
  -12.985516685758698     
   209.85607185059405     
   312.79540318806391     
   357.42787100259960     
  -12.458915950051791     
   211.42675063911571     
   315.47611222058345     
   365.97710775837055     
  -11.928371629360326     
   213.01099327098905     
   318.22094052877117     
   374.79168514165286     
  -11.393849409184480     
   214.60912531772928     
   321.03187816733350     
   383.88292407998074     
  -10.855314148480909     
   216.22148251339249     
   323.91100009793342     
   393.26273987230974     
  -10.312729853716517     
   217.84841119025472     
   326.86047064697567     
   402.94370224436511     
  -9.7660596518039764     
   219.49026873790672     
   329.88254841380848     
   412.93903924019190     
  -9.2152657618591469     
   221.14742408696148     
   332.97959120810987     
   423.26272741700723     
  -8.6603094657165638     
   222.82025821914115     
   336.15406166373748     
   433.92949036029694     
  -8.1011510771350377     
   224.50916470540406     
   339.40853284143964     
   444.95490160127355     
  -7.5377499096209180     
   226.21455027401632     
   342.74569460344929     
   456.35538802153923     
  -6.9700642427916799     
   227.93683541055893     
   346.16836001361077     
   468.14834252633148     
  -6.3980512871973323     
   229.67645499204937     
   349.67947258255833     
   480.35213679221897     
  -5.8216671475114428     
   231.43385895752701     
   353.28211360849991     
   492.98624322802880     
  -5.2408667839975083     
   233.20951301763006     
   356.97951043271019     
   506.07125927730237     
  -4.6556039721498150     
   235.00389940590503     
   360.77504487728987     
   519.62904185762613     
  -4.0658312604007767     
   236.81751767482635     
   364.67226269122216     
   533.68274378605634     
  -3.4714999257790318     
   238.65088553972839     
   368.67488326961751     
   548.25696398232128     
  -2.8725599273941995     
   240.50453977415120     
   372.78681049948500     
   563.37779878314859     
  -2.2689598576151067     
   242.37903716037576     
   377.01214399035854     
   579.07301054961317     
  -1.6606468907984235     
   244.27495549927542     
   381.35519156948072     
   595.37209728192829     
  -1.0475667294139188     
   246.19289468394680     
   385.82048229909509     
   612.30648334457965     
 -0.42966354740086593     
   248.13347784200505     
   390.41278092417951     
   629.90961173924438     
  0.19312006942259294     
   250.09735255184600     
   395.13710301222375     
   648.21716115993331     
  0.82084318608919205     
   252.08519213867893     
   399.99873172092339     
   667.26716633882290     
   1.4535665845586057     
   254.09769705665235     
   405.00323546846448     
   687.10026655927095     
   2.0913528333635942     
   256.13559636399270     
   410.15648746765908     
   707.75986353757310     
   2.7342663610681028     
   258.19964929877227     
   415.46468644419076     
   729.29239828443281     
   3.3823735337990191     
   260.29064696346103     
   420.93437943132392     
   751.74757847861963     
   4.0357427371350463     
   262.40941412771417     
   426.57248626991372     
   775.17865746709106     
   4.6944444626600275     
   264.55681115889121     
   432.38632620091676     
   799.64277019354745     
   5.3585513995143108     
   266.73373609183699     
   438.38364697736847     
   825.20122505407642     
   6.0281385313066389     
   268.94112684969355     
   444.57265616527394     
   851.91993417287529     
   6.7032832387808927     
   271.17996362928568     
   450.96205567157062     
   879.86976771316733     
   7.3840654086671602     
   273.45127146578812     
   457.56107892941930     
   909.12707185989518     
   8.0705675491854532     
   275.75612299303265     
   464.37953196836861     
   939.77411459238465     
   8.7628749127133627     
   278.09564141752304     
   471.42783782781135     
   971.89971086220373     
   9.4610756261765925     
   280.47100372624084     
   478.71708565927804     
   1005.5997852326628     
   10.165260829774194     
   282.88344415051029     
   486.25908404852288     
   1040.9781319552835     
   10.875524824709101     
   285.33425791072710     
   494.06642003818769     
   1078.1471281063093     
   11.591965230660019     
   287.82480526956999     
   502.15252349898481     
   1117.2286659345757     
   12.314683153803735     
   290.35651592455122     
   510.53173849349434     
   1158.3550585828696     
   13.043783366278472     
   292.93089377436706     
   519.21940143286565     
   1201.6701954054106     
   13.779374498070165     
   295.54952209769533     
   528.23192789840641     
   1247.3306977195573     
   14.521569242405905     
   298.21406918776955     
   537.58690813130295     
   1295.5073621755032     
   15.270484575853700     
   300.92629449146688     
   547.30321334761948     
   1346.3866456731071     
   16.026241994457113     
   303.68805530781134     
   557.40111319016751     
   1400.1724843900679     
   16.788967767379166     
   306.50131410784451     
   567.90240682309332     
   1457.0882137328197     
   17.558793209694745     
   309.36814654596742     
   578.83056842608926     
   1517.3788855851049     
   18.335854976157432     
   312.29075024220265     
   590.21091006797769     
   1581.3137657778834     
   19.120295377978437     
   315.27145442565080     
   602.07076331131157     
   1649.1893182839551     
   19.912262724896376     
   318.31273054192525     
   614.43968319844157     
   1721.3324823808673     
   20.711911695091199     
   321.41720394196204     
   627.34967681629780     
   1798.1045480973692     
   21.519403735809753     
   324.58766678632031     
   640.83546092702773     
   1879.9055198374865     
   22.334907497930114     
   327.82709231945245     
   654.93475232580931     
   1967.1791729194374     
   23.158599308105341     
   331.13865069057368     
   669.68859612270467     
   2060.4189380569301     
   23.990663682603468     
   334.52572652627583     
   685.14173815813206     
   2160.1746129568146     
   24.831293887510956     
   337.99193849105939     
   701.34304775530779     
   2267.0603083281708     
   25.680692550604412     
   341.54116111061717     
   718.34600006776952     
   2381.7635502222911     
   26.539072330936833     
   345.17754917752256     
   736.20922669443632     
   2505.0561002206555     
   27.406656653049065     
   348.90556511287400     
   754.99714744609162     
   2637.8064843833040     
   28.283680513729088     
   352.73000972168654     
   774.78069607896600     
   2780.9949355983049     
   29.170391370429687     
   356.65605685712393     
   795.63815809595371     
   2935.7308942342061     
   30.067050121855800     
   360.68929260187053     
   817.65613980270984     
   3103.2739696059216     
   30.973932192890040     
   364.83575968781429     
   840.93069457475485     
   3285.0587732839149     
   31.891328737993980     
   369.10200801268701     
   865.56863537438358     
   3482.7248477000344     
   32.819547979572555     
   373.49515228045345     
   891.68907173213449     
   3698.1525236975008     
   33.758916700605177     
   378.02293799893334     
   919.42521565986522     
   3933.5064774158354     
   34.709781914239116     
   382.69381732368430     
   948.92651424048461     
   4191.2885330492809     
   35.672512737145638     
   387.51703655488132     
   980.36117823835355     
   4474.4024110798464     
   36.647502498434527     
   392.50273749128093     
   1013.9191963214532     
   4786.2332042343151     
   37.635171122033533     
   397.66207534546749     
   1049.8159453532098     
   5130.7459296236584     
   38.635967827960833     
   403.00735655841413     
   1088.2965398253882     
   5512.6081400108696     
   39.650374207232943     
   408.55220066016614     
   1129.6411008754687     
   5937.3439568077847     
   40.678907736763179     
   414.31173136373377     
   1174.1711805515281     
   6411.5285951110309     
   41.722125815185237     
   420.30280342764962     
   1222.2576450148599     
   6943.0364385900921     
   42.780630418980081     
   426.54427358594762     
   1274.3304183042867     
   7541.3596730488071     
   43.855073501804220     
   433.05732617133856     
   1330.8906158521515     
   8218.0217426788367     
   44.946163290171349     
   439.86586715827440     
   1392.5257789222414     
   8987.1188221700286     
   46.054671667916921     
   446.99700453080146     
   1459.9291700885183     
   9866.0367178281431     
   47.181442893380670     
   454.48163856970319     
   1533.9244454722279     
   10876.411168747722     
   48.327403961513667     
   462.35519350647854     
   1615.4975292378376     
   12045.429720546901     
   49.493577014676958     
   470.65853295992775     
   1705.8382521419376     
   13407.623082456403     
   50.681094330263356     
   479.43911715343376     
   1806.3954252603628     
   15007.360119976194     
   51.891216584556666     
   488.75248228198490     
   1918.9506261601819     
   16902.405478392913     
   53.125355331760758     
   498.66415551550591     
   2045.7186672481316     
   19168.992576472872     
   54.385100977728804     
   509.25216746255518     
   2189.4861115716749     
   21909.551418408493     
   55.672258021323458     
   520.61040210950898     
   2353.8077472097425     
   25263.423414254969     
   56.988890066008111     
   532.85313003457475     
   2543.2834228166507     
   29426.951118907757     
   58.337378208598416     
   546.12130248213782     
   2763.9855562084640     
   34672.201337452098     
   59.720498127675931     
   560.59133403825706     
   3024.0270662393496     
   41427.694287109582     
   61.141523939658839     
   576.48823863733753     
   3334.7347733926781     
   50227.723516179030     
   62.604371436765796     
   594.10368232022881     
   3711.4426997640130     
   62335.629661158979     
   64.113801153653384     
   613.82968887519610     
   4178.9599222227162     
   78206.296982420041     
   65.675715848745583     
   636.19085655472952     
   4765.5071495908542     
   104740.27182648247     
   67.297613976564676     
   661.98227239943105     
   5551.0591882894905     
   131334.89934002215     
   68.989315885292214     
   692.20009770350316     
   6536.0709333396353     
   226283.43922967528     
   70.764202251622351     
   729.12326685575874     
   8233.1967275622392     
   194668.97865303486     
   72.641509601100424     
   773.93929384331329     
   9693.2140674599705     
   906918.50652168761     
   74.651111025294782     
   839.41008617789669     
   16495.102866372785     
  -468900.94760426163     
   76.845404056347988     
   913.09370774217928     
   12978.345759340897     
   8360481.5038989102     
   79.339885510197803     
   1134.7444647369971     
   75681.957038584165     
   6594605.0135983555     
   82.752799606868834     
   1636.8030939348737     
   125141.49464057077     
   6594605.0135983555     
   3.5555555555555554     
   97.109358823337701     
  -13162414.925549980     
   3037425699632.6841     
   3.5556425399251528     
   79.896806071135785     
  -4050137.8266519308     
   3660794216799.5117     
   3.5556490172880828     
   79.310321940644840     
  -3156362.3485650499     
   325416776010.17786     
   3.5556559728316257     
   78.762326671752334     
  -3070446.6636669636     
   946082419801.27771     
   3.5556634414865362     
   78.203616336099344     
  -2800336.5218230286     
   650058522196.45227     
   3.5556714607020270     
   77.647888962503231     
  -2599638.1843987182     
   593744515297.14941     
   3.5556800706243372     
   77.091331118931649     
  -2401407.7514210595     
   498728767958.70410     
   3.5556893142876826     
   76.535004431687312     
  -2221348.8736912548     
   428632020679.72333     
   3.5556992378184233     
   75.978613346680532     
  -2054003.3382362095     
   366033031339.28326     
   3.5557098906533371     
   75.422240143797723     
  -1899467.5052403696     
   313133928882.50793     
   3.5557213257729385     
   74.865861911789722     
  -1756506.2192500080     
   267746853430.87079     
   3.5557335999508499     
   74.309485023828643     
  -1624318.2000594097     
   228970038071.97354     
   3.5557467740202902     
   73.753107701191198     
  -1502074.7001411791     
   195801589032.09671     
   3.5557609131588168     
   73.196730434518031     
  -1389031.9456572570     
   167439708567.75488     
   3.5557760871925268     
   72.640353083441056     
  -1284496.3065350952     
   143185585153.52774     
   3.5557923709209973     
   72.083975679775435     
  -1187827.8870156710     
   122444896892.94373     
   3.5558098444643269     
   71.527598209294069     
  -1098434.4965231991     
   104708448323.67203     
   3.5558285936337253     
   70.971220668616411     
  -1015768.7021427071     
   89541232158.038147     
   3.5558487103271794     
   70.414843050192502     
  -939324.14200646640     
   76570978707.200058     
   3.5558702929518331     
   69.858465352017419     
  -868632.65487535496     
   65479506192.761246     
   3.5558934468747960     
   69.302087563796476     
  -803261.26548453898     
   55994658477.534286     
   3.5559182849042204     
   68.745709678308799     
  -742809.59308615432     
   47883714912.943794     
   3.5559449278025834     
   68.189331689724057     
  -686907.38576108718     
   40947648811.455803     
   3.5559735048342316     
   67.632953588302840     
  -635212.27263253462     
   35016298116.102730     
   3.5560041543493601     
   67.076575364337629     
  -587407.62170401635     
   29944110077.275681     
   3.5560370244067401     
   66.520197010162690     
  -543200.65352490672     
   25606639327.123604     
   3.5560722734376222     
   65.963818512780634     
  -502320.61420411314     
   21897464395.199200     
   3.5561100709534013     
   65.407439861362178     
  -464517.11951804685     
   18725567090.205902     
   3.5561505982997668     
   64.851061043292091     
  -429558.64287582575     
   16013130303.432920     
   3.5561940494602142     
   64.294682045261936     
  -397231.06561379344     
   13693591999.629709     
   3.5562406319119639     
   63.738302853137348     
  -367336.39967549755     
   11710046281.678757     
   3.5562905675374856     
   63.181923449614040     
  -339691.54365433450     
   10013820586.399309     
   3.5563440935950217     
   62.625543818726818     
  -314127.18351866596     
   8563296966.5065279     
   3.5564014637516665     
   62.069163941649222     
  -290486.74510992412     
   7322884864.1853161     
   3.5564629491827593     
   61.512783798352046     
  -268625.43791365984     
   6262149012.0024567     
   3.5565288397415404     
   60.956403366817547     
  -248409.36855402982     
   5355063328.9307280     
   3.5565994452032275     
   60.400022623836996     
  -229714.71882410278     
   4579370760.9761715     
   3.5566750965878766     
   59.843641544594554     
  -212426.99053017492     
   3916038852.8666639     
   3.5567561475666110     
   59.287260100764755     
  -196440.30200687537     
   3348792364.8296113     
   3.5568429759560249     
   58.730878263332635     
  -181656.73812216468     
   2863712335.9859943     
   3.5569359853058065     
   58.174496000317717     
  -167985.75610695634     
   2448897501.0647483     
   3.5570356065848410     
   57.618113276339386     
  -155343.62383975554     
   2094169375.3297803     
   3.5571422999713254     
   57.061730054672481     
  -143652.91280158923     
   1790824397.4340386     
   3.5572565567526420     
   56.505346294533197     
  -132842.02091356649     
   1531419613.4884999     
   3.5573789013410058     
   55.948961952144572     
  -122844.73467220692     
   1309590146.7497199     
   3.5575098934111451     
   55.392576979971047     
  -113599.82396381923     
   1119893200.5939732     
   3.5576501301665262     
   54.836191326895943     
  -105050.66622944467     
   957674219.45824349     
   3.5578002487408882     
   54.279804937438946     
  -97144.900903387170     
   818953052.84640944     
   3.5579609287420961     
   53.723417751559701     
  -89834.107209943555     
   700325922.04312778     
   3.5581328949455782     
   53.167029704768822     
  -83073.509030014102     
   598882192.66021776     
   3.5583169201448350     
   52.610640726684778     
  -76821.699727739571     
   512132815.81811041     
   3.5585138281667534     
   52.054250741686204     
  -71040.388793474674     
   437949258.87143934     
   3.5587244970596656     
   51.497859667661118     
  -65694.167658873106     
   374511368.91896003     
   3.5589498624622951     
   50.941467416015207     
  -60750.292122200415     
   320262580.35330641     
   3.5591909211619210     
   50.385073891105563     
  -56178.482669028941     
   273871853.18147624     
   3.5594487348502333     
   49.828678989024162     
  -51950.738264177802     
   234200921.54790741     
   3.5597244340854939     
   49.272282597779402     
  -48041.165300882822     
   200276411.76170859     
   3.5600192224697018     
   48.715884596258086     
  -44425.818818548811     
   171265937.43768880     
   3.5603343810495089     
   48.159484853258967     
  -41082.555993682108     
   146457696.99719092     
   3.5606712729496328     
   47.603083226996290     
  -37990.900286914170     
   125242981.99084269     
   3.5610313482474618     
   47.046679564413580     
  -35131.916300321529     
   107101263.56847116     
   3.5614161490974046     
   46.490273699497813     
  -32488.093655439970     
   91587414.715770334     
   3.5618273151133444     
   45.933865453049499     
  -30043.239687297879     
   78320778.396326467     
   3.5622665890172653     
   45.377454631316965     
  -27782.380475937163     
   66975844.247981854     
   3.5627358225616983     
   44.821041024542296     
  -25691.668916505601     
   57274247.892733417     
   3.5632369827331436     
   44.264624406086064     
  -23758.300059222332     
   48977948.813953191     
   3.5637721582429522     
   43.708204530674877     
  -21970.432612335564     
   41883387.028514095     
   3.5643435663113525     
   43.151781133264578     
  -20317.116420811519     
   35816487.301755250     
   3.5649535597493243     
   42.595353927111695     
  -18788.225455487594     
   30628391.593442567     
   3.5656046343418328     
   42.038922602052175     
  -17374.395707761712     
   26191802.616395574     
   3.5662994365345519     
   41.482486822849083     
  -16066.967912992342     
   22397863.128595453     
   3.5670407714245238     
   40.926046226789289     
  -14857.934479189949     
   19153484.081459329     
   3.5678316110532782     
   40.369600421664309     
  -13739.890442646662     
   16379060.330261022     
   3.5686751029986699     
   39.813148983369089     
  -12705.988129218415     
   14006517.865684303     
   3.5695745792590650     
   39.256691453192857     
  -11749.895204899300     
   11977643.327883348     
   3.5705335654204888     
   38.700227335060795     
  -10865.755893211597     
   10242655.639965303     
   3.5715557900938708     
   38.143756092449095     
  -10048.155114050383     
   8758984.7251554262     
   3.5726451946055375     
   37.587277145173616     
  -9292.0853094904014     
   7490226.6952043278     
   3.5738059429195643     
   37.030789865719804     
  -8592.9157897961322     
   6405251.0660452833     
   3.5750424317654033     
   36.474293575403621     
  -7946.3643510811708     
   5477436.4769042423     
   3.5763593009383468     
   35.917787540276557     
  -7348.4710675668211     
   4684017.8553201631     
   3.5777614437336909     
   35.361270966490203     
  -6795.5740247366921     
   4005527.6356159556     
   3.5792540174679428     
   34.804742995505094     
  -6284.2868984757297     
   3425318.1893384694     
   3.5808424540318864     
   34.248202698707395     
  -5811.4782127433573     
   2929153.3483816679     
   3.5825324704107269     
   33.691649071769092     
  -5374.2521579741515     
   2504859.0505437725     
   3.5843300790957371     
   33.135081028423130     
  -4969.9308602468618     
   2142024.7041513151     
   3.5862415982996723     
   32.578497393705909     
  -4596.0379751653763     
   1831747.7104019520     
   3.5882736618746169     
   32.021896896913127     
  -4250.2835214060660     
   1566414.9550083734     
   3.5904332288156309     
   31.465278162980940     
  -3930.5498705815126     
   1339516.4252418005     
   3.5927275922164834     
   30.908639706888366     
  -3634.8787078190971     
   1145483.9586626345     
   3.5951643875246146     
   30.351979913229520     
  -3361.4593004156168     
   979559.78701101057     
   3.5977515999211152     
   29.795297069856272     
  -3108.6164520391540     
   837662.53538818564     
   3.6004975706276259     
   29.238589187742750     
  -2874.8036868424774     
   716344.51038712065     
   3.6034110019154744     
   28.681854646968304     
  -2658.5813964975928     
   612516.28078774840     
   3.6065009605626810     
   28.125089629689906     
  -2458.6525026597023     
   524004.76982294326     
   3.6097768794714367     
   27.568298028452016     
  -2273.6947385910880     
   447394.31318129814     
   3.6132485571218882     
   27.011452890606211     
  -2102.9264657405847     
   384937.12121391896     
   3.6169261544971656     
   26.454646108844013     
  -1944.0403600183829     
   321375.58981049230     
   3.6208201890691281     
   25.897506887605143     
  -1800.5943696134905     
   300741.11147558922     
   3.6249415253837944     
   25.341460549415803     
  -1655.4341130189455     
   171087.34807239796     
   3.6293013617293508     
   24.780954396730731     
  -1566.1339562193805     
   432273.35480662313     
   3.6339112123073654     
   24.237539628144596     
  -1322.1438626786369     
   86892.530961684737     
   3.6875993580322617     
   19.256055270282999     
  -670.44988046600133     
   26482.954524234177     
   3.7319629806194978     
   16.400361265282385     
  -471.82772153424503     
   15897.463679567076     
   3.7702633583931080     
   14.339300101603040     
  -352.59674393749191     
   9054.2068029282218     
   3.8040493509788020     
   12.746082759470486     
  -284.69019291553025     
   6268.7359405687093     
   3.8342331931708276     
   11.440170593778499     
  -237.67467336126492     
   4447.1457432282095     
   3.8614176395990039     
   10.335181209657701     
  -204.32108028705335     
   3359.3522957042087     
   3.8860310757509744     
   9.3765636637668894     
  -179.12593806927180     
   2613.9270374811317     
   3.9083937904074193     
   8.5299451053733026     
  -159.52148528816332     
   2094.9857322201306     
   3.9287543780398675     
   7.7716186614116118     
  -143.80909229651232     
   1715.3984974932521     
   3.9473114209680666     
   7.0847369217570497     
  -130.94360356531291     
   1430.5523778263769     
   3.9642272181310796     
   6.4568417610147293     
  -120.21446073161511     
   1211.0507090170745     
   3.9796369048213722     
   5.8784766581507242     
  -111.13158041398704     
   1038.4308272660708     
   3.9936547495708377     
   5.3422893340920270     
  -103.34334920949149     
   900.21343551164136     
   4.0063786428084383     
   4.8424515899604135     
  -96.591748443154202     
   787.83851643500998     
   4.0178933833323889     
   4.3742648199277987     
  -90.682959569891622     
   695.24311922550987     
   4.0282731400586345     
   3.9338858305638187     
  -85.468636175700297     
   618.04517343280997     
   4.0375833326147808     
   3.5181309966871832     
  -80.833297374954228     
   553.01132265939498     
   4.0458820927998218     
   3.1243334721122751     
  -76.685712455008769     
   497.71443420795646     
   4.0532214175652932     
   2.7502370554786304     
  -72.952854198449089     
   450.30371358139064     
   4.0596480908607742     
   2.3939159791160365     
  -69.575576346588662     
   409.34803167382620     
   4.0652044295193930     
   2.0537133729769774     
  -66.505466109034955     
   373.72670776216631     
   4.0699288932684627     
   1.7281934182023428     
  -63.702515800818716     
   342.55208311230723     
   4.0738565884665121     
   1.4161036907566056     
  -61.133375177476410     
   315.11371396395276     
   4.0770196877503251     
   1.1163451970060474     
  -58.770022322746769     
   290.83755584884415     
   4.0794477824401332     
  0.82794828956447919     
  -56.588740653880436     
   269.25570767927786     
   4.0811681806553901     
  0.55005313081406326     
  -54.569322846285843     
   249.98370484724126     
   4.0822061612100242     
  0.28189371104851946     
  -52.694445059931539     
   232.70328301835940     
   4.0825851911948181     
   2.2784672305457290E-002
  -50.949170437293844     
   217.14915767624043     
   4.0823271135159374     
 -0.22788963317458266     
  -49.320551754722047     
   203.09878323612534     
   4.0814523094030219     
 -0.47068428976251575     
  -47.797310880451100     
   190.36435022789871     
   4.0799798399285852     
 -0.70610151259799836     
  -46.369578253741864     
   178.78647652090135     
   4.0779275698216999     
 -0.93459715743194094     
  -45.028679679835101     
   168.22919672227229     
   4.0753122762613199     
  -1.1565862583925739     
  -43.766960704418054     
   158.57595175440056     
   4.0721497448601820     
  -1.3724477628192682     
  -42.577641066260057     
   149.72635804407005     
   4.0684548546708141     
  -1.5825285989372424     
  -41.454693380929527     
   141.59358634580374     
   4.0642416537396269     
  -1.7871471860979065     
  -40.392741483336003     
   134.10222412460644     
   4.0595234264873632     
  -1.9865964768122502     
  -39.386974802401454     
   127.18652000260835     
   4.0543127539921926     
  -2.1811466035742089     
  -38.433075902381887     
   120.78893617628583     
   4.0486215680859949     
  -2.3710471905328130     
  -37.527158881059748     
   114.85894688402905     
   4.0424612000377014     
  -2.5565293796840352     
  -36.665716779429530     
   109.35203817775222     
   4.0358424244842164     
  -2.7378076128653501     
  -35.845576493096388     
   104.22886831963812     
   4.0287754991750386     
  -2.9150812040498391     
  -35.063859980699100     
   99.454564652179215     
   4.0212702010176073     
  -3.0885357308661066     
  -34.317950745807757     
   94.998126372264750     
   4.0133358588440053     
  -3.2583442697256655     
  -33.605464798015774     
   90.831921092238503     
   4.0049813832634706     
  -3.4246684951952648     
  -32.924225389823981     
   86.931254482192045     
   3.9962152939176474     
  -3.5876596611228431     
  -32.272240981207545     
   83.274003104796819     
   3.9870457444150063     
  -3.7474594784706659     
  -31.647685957921567     
   79.840300252889236     
   3.9774805451862840     
  -3.9042009026305320     
  -31.048883706024895     
   76.612264885650845     
   3.9675271844731839     
  -4.0580088411940505     
  -30.474291719382514     
   73.573768190687545     
   3.9571928476370806     
  -4.2090007916373882     
  -29.922488457952358     
   70.710231673860534     
   3.9464844349524948     
  -4.3572874170832652     
  -29.392161720398406     
   68.008451484016717     
   3.9354085780310886     
  -4.5029730672199317     
  -28.882098334268278     
   65.456446023649960     
   3.9239716550054187     
  -4.6461562505283300     
  -28.391174989090903     
   63.043322278458845     
   3.9121798045873266     
  -4.7869300631810638     
  -27.918350072002461     
   60.759159749909429     
   3.9000389391032950     
  -4.9253825792957651     
  -27.462656373878140     
   58.594907475872191     
   3.8875547565981483     
  -5.0615972066499815     
  -27.023194567809103     
   56.542294817274502     
   3.8747327520888311     
  -5.1956530114612036     
  -26.599127356679546     
   54.593751546088448     
   3.8615782280415667     
  -5.3276250154031120     
  -26.189674220083880     
   52.742338053271659     
   3.8480963041382155     
  -5.4575844676650327     
  -25.794106684684344     
   50.981683565310433     
   3.8342919263910793     
  -5.5855990945216050     
  -25.411744057944514     
   49.305930616181072     
   3.8201698756595790     
  -5.7117333286122749     
  -25.041949578323155     
   47.709686605787695     
   3.8057347756170370     
  -5.8360485198800323     
  -24.684126928779747     
   46.187980100736283     
   3.7909911002112211     
  -5.9586031298970417     
  -24.337717078024227     
   44.736221799348598     
   3.7759431806582064     
  -6.0794529111284250     
  -24.002195414529112     
   43.350170146733511     
   3.7605952120054531     
  -6.1986510725108195     
  -23.677069138428607     
   42.025899720552893     
   3.7449512592967440     
  -6.3162484325832029     
  -23.361874890524462     
   40.759774006450975     
   3.7290152633686890     
  -6.4322935612732044     
  -23.056176585476081     
   39.548419489870717     
   3.7127910463059015     
  -6.5468329113351480     
  -22.759563439302053     
   38.388703799456856     
   3.6962823165795649     
  -6.6599109403354184     
  -22.471648160806126     
   37.277714988718778     
   3.6794926738920180     
  -6.7715702239834110     
  -22.192065298390734     
   36.212743179190063     
   3.6624256137480566     
  -6.8818515615407545     
  -21.920469724546809     
   35.191264081499057     
   3.6450845317719276     
  -6.9907940739619612     
  -21.656535243935565     
   34.210923892793204     
   3.6274727277874339     
  -7.0984352953586489     
  -21.399953314739616     
   33.269525581918174     
   3.6095934096771574     
  -7.2048112583276858     
  -21.150431872875231     
   32.365016638801308     
   3.5914496970355176     
  -7.3099565736300844     
  -20.907694248084219     
   31.495477810025079     
   3.5730446246292327     
  -7.4139045046615681     
  -20.671478164509033     
   30.659112621415446     
   3.5543811456776853     
  -7.5166870371224617     
  -20.441534819848414     
   29.854238450764800     
   3.5354621349647308     
  -7.6183349442507522     
  -20.217628031467680     
   29.079277660683164     
   3.5162903917926207     
  -7.7188778479519531     
  -19.999533449012553     
   28.332749842769875     
   3.4968686427879008     
  -7.8183442761374637     
  -19.787037825191781     
   27.613265079589691     
   3.4771995445684167     
  -7.9167617165431796     
  -19.579938337094859     
   26.919516688532827     
   3.4572856862799002     
  -8.0141566672907434     
  -19.378041961930862     
   26.250276189380958     
   3.4371295920099767     
  -8.1105546844218477     
  -19.181164890510505     
   25.604386873169439     
   3.4167337230869013     
  -8.2059804266205276     
  -18.989131988961734     
   24.980759539805298     
   3.3961004802697867     
  -8.3004576973239654     
  -18.801776292413194     
   24.378367251855316     
   3.3752322058366375     
  -8.3940094844000583     
  -18.618938538024281     
   23.796241665078789     
   3.3541311855760507     
  -8.4866579975589609     
  -18.440466725536190     
   23.233468466882080     
   3.3327996506880635     
  -8.5784247036528871     
  -18.266215712034573     
   22.689184280816811     
   3.3112397795992354     
  -8.6693303600077947     
  -18.096046829928447     
   22.162573061271807     
   3.2894536996967330     
  -8.7593950459125391     
  -17.929827531968908     
   21.652863032867469     
   3.2674434889858617     
  -8.8486381923905171     
  -17.767431059222403     
   21.159323808278057     
   3.2452111776751997     
  -8.9370786103652229     
  -17.608736130660319     
   20.681263936984561     
   3.2227587496932193     
  -9.0247345173197058     
  -17.453626651132936     
   20.218028100958900     
   3.2000881441400395     
  -9.1116235625484769     
  -17.301991440375744     
   19.768995240955061     
   3.1772012566777166     
  -9.1977628510895890     
  -17.153723976068580     
   19.333576115996802     
   3.1540999408622690     
  -9.2831689664177564     
  -17.008722155198605     
   18.911211558588885     
   3.1307860094204352     
  -9.3678579919770257     
  -16.866888068509187     
   18.501370522440279     
   3.1072612354739788     
  -9.4518455316222756     
  -16.728127789590886     
   18.103548552870645     
   3.0835273537141843     
  -9.5351467290348637     
  -16.592351175444353     
   17.717265954371427     
   3.0595860615290311     
  -9.6177762861754417     
  -16.459471680786567     
   17.342066645539219     
   3.0354390200853789     
  -9.6997484808297703     
  -16.329406180945025     
   16.977516500009656     
   3.0110878553683689     
  -9.7810771833001215     
  -16.202074807194951     
   16.623202231798814     
   2.9865341591801084     
  -9.8617758722942490     
  -16.077400790456458     
   16.278730237029379     
   2.9617794900995924     
  -9.9418576500545868     
  -15.955310313678741     
   15.943725293114483     
   2.9368253744057031     
  -10.021335256773735     
  -15.835732373980381     
   15.617829758023646     
   2.9116733069650214     
  -10.100221084335674     
  -15.718598650795204     
   15.300702418118902     
   2.8863247520860900     
  -10.178527189419311     
  -15.603843382659312     
   14.992017644753718     
   2.8607811443416757     
  -10.256265306001769     
  -15.491403250323659     
   14.691464576769407     
   2.8350438893604908     
  -10.333446857292572     
  -15.381217265997888     
   14.398746288544816     
   2.8091143645897576     
  -10.410082967129652     
  -15.273226668833802     
   14.113578961475769     
   2.7829939200299245     
  -10.486184470868293     
  -15.167374826622734     
   13.835691416765112     
   2.7566838789427663     
  -10.561761925787341     
  -15.063607140996996     
   13.564824123463014     
   2.7301855385340437     
  -10.636825621040011     
  -14.961870960071025     
   13.300728899795887     
   2.7035001706118322     
  -10.711385587173496     
  -14.862115493322555     
   13.043168111950708     
   2.6766290222215670     
  -10.785451605238009     
  -14.764291732482924     
   12.791914288772677     
   2.6495733162588047     
  -10.859033215507509     
  -14.668352375317131     
   12.546749407916369     
   2.6223342520606496     
  -10.932139725832696     
  -14.574251754757757     
   12.307464636521093     
   2.5949130059767356     
  -11.004780219644550     
  -14.481945769983849     
   12.073859703904677     
   2.5673107319206196     
  -11.076963563625021     
  -14.391391822204564     
   11.845742598847753     
   2.5395285619023964     
  -11.148698415062317     
  -14.302548752713205     
   11.622929053029896     
   2.5115676065433026     
  -11.219993228906137     
  -14.215376784815481     
   11.405242175840147     
   2.4834289555730411     
  -11.290856264539418     
  -14.129837468496680     
   11.192512275898626     
   2.4551136783105187     
  -11.361295592276727     
  -14.045893626427439     
   10.984576204746324     
   2.4266228241286649     
  -11.431319099605027     
  -13.963509304891843     
   10.781277261806457     
   2.3979574229039540     
  -11.500934497180827     
  -13.882649725428294     
   10.582464923486858     
   2.3691184854512324     
  -11.570149324590654     
  -13.803281238502143     
   10.387994288063487     
   2.3401070039444258     
  -11.638970955890263     
  -13.725371281341666     
   10.197726179611157     
   2.3109239523236633     
  -11.707406604931103     
  -13.648888334994583     
   10.011526520039018     
   2.2815702866893437     
  -11.775463330483825     
  -13.573801886094291     
   9.8292663495683907     
   2.2520469456836327     
  -11.843148041170243     
  -13.500082388472528     
   9.6508215485734095     
   2.2223548508598658     
  -11.910467500208570     
  -13.427701226858225     
   9.4760723949573045     
   2.1924949070403077     
  -11.977428329985456     
  -13.356630683896046     
   9.3049038222414193     
   2.1624680026626919     
  -12.044037016458269     
  -13.286843905229237     
   9.1372046024655784     
   2.1322750101159604     
  -12.110299913398119     
  -13.218314870710744     
   8.9728678269597779     
   2.1019167860655830     
  -12.176223246479918     
  -13.151018362008546     
   8.8117901414200546     
   2.0713941717688416     
  -12.241813117224808     
  -13.084929935947894     
   8.6538720074886015     
   2.0407079933804306     
  -12.307075506804406     
  -13.020025895891731     
   8.4990172147513405     
   2.0098590622487142     
  -12.372016279711088     
  -12.956283266781096     
   8.3471330884961432     
   1.9788481752029736     
  -12.436641187299584     
  -12.893679768617375     
   8.1981299497375133     
   1.9476761148319512     
  -12.500955871206113     
  -12.832193793994344     
   8.0519212617307474     
   1.9163436497539932     
  -12.564965866652427     
  -12.771804384531364     
   7.9084234302229035     
   1.8848515348790749     
  -12.628676605635768     
  -12.712491208804693     
   7.7675556121132345     
   1.8532005116629868     
  -12.692093420012064     
  -12.654234541713842     
   7.6292396296896143     
   1.8213913083539401     
  -12.755221544477577     
  -12.597015244491171     
   7.4933999650067245     
   1.7894246402318426     
  -12.818066119450689     
  -12.540814744753620     
   7.3599634133987673     
   1.7573012098404894     
  -12.880632193860455     
  -12.485615019153130     
   7.2288593097450553     
   1.7250217072128953     
  -12.942924727844163     
  -12.431398574330041     
   7.1000190409684132     
   1.6925868100899928     
  -13.004948595358796     
  -12.378148431522778     
   6.9733763631688754     
   1.6599971841329044     
  -13.066708586709600     
  -12.325848108799011     
   6.8488669315346522     
   1.6272534831289962     
  -13.128209410998629     
  -12.274481606812500     
   6.7264285604192446     
   1.5943563491919033     
  -13.189455698497184     
  -12.224033392609357     
   6.6060008179821432     
   1.5613064129557193     
  -13.250452002944893     
  -12.174488386474490     
   6.4875252123009322     
   1.5281042937635230     
  -13.311202803779535     
  -12.125831947382235     
   6.3709450068881015     
   1.4947505998504187     
  -13.371712508297568     
  -12.078049859830573     
   6.2562050622822998     
   1.4612459285212549     
  -13.431985453751803     
  -12.031128321863456     
   6.1432519862218928     
   1.4275908663231760     
  -13.492025909386378     
  -11.985053931966792     
   6.0320338619101523     
   1.3937859892131643     
  -13.551838078411302     
  -11.939813678002466     
   5.9225002610709456     
   1.3598318627207151     
  -13.611426099921418     
  -11.895394926044434     
   5.8146022645139741     
   1.3257290421057841     
  -13.670794050759181     
  -11.851785409060579     
   5.7082922531145943     
   1.2914780725121460     
  -13.729945947324738     
  -11.808973217162219     
   5.6035239417512930     
   1.2570794891162884     
  -13.788885747336641     
  -11.766946787599084     
   5.5002524459254083     
   1.2225338172719695     
  -13.847617351541276     
  -11.725694894254644     
   5.3984337860414966     
   1.1878415726505551     
  -13.906144605379060     
  -11.685206640859333     
   5.2980255996333225     
   1.1530032613772521     
  -13.964471300603364     
  -11.645471448862082     
   5.1989862254336172     
   1.1180193801633480     
  -14.022601176855947     
  -11.606479052171331     
   5.1012753944194200     
   1.0828904164345601     
  -14.080537923203158     
  -11.568219486713186     
   5.0048536689990497     
   1.0476168484555988     
  -14.138285179630431     
  -11.530683084195692     
   4.9096827562571788     
   1.0121991454510395     
  -14.195846538499730     
  -11.493860463523763     
   4.8157252201312017     
  0.97663776772259969     
  -14.253225545969471     
  -11.457742524372780     
   4.7229446089163529     
  0.94093316676290817     
  -14.310425703379918     
  -11.422320439805906     
   4.6313053112239499     
  0.90508578536585504     
  -14.367450468604362     
  -11.387585649971728     
   4.5407726067489618     
  0.86909605773360377     
  -14.424303257367844     
  -11.353529855421110     
   4.4513125432768383     
  0.83296440958034623     
  -14.480987444534763     
  -11.320145011346533     
   4.3628919942204156     
  0.79669125823287579     
  -14.537506365366603     
  -11.287423321389880     
   4.2754785443303653     
  0.76027701272805281     
  -14.593863316750847     
  -11.255357232307404     
   4.1890405340662760     
  0.72372207390723209     
  -14.650061558402371     
  -11.223939428301906     
   4.1035469679767864     
  0.68702683450772062     
  -14.706104314038230     
  -11.193162826042080     
   4.0189675099510289     
  0.65019167925132959     
  -14.761994772527629     
  -11.163020569717446     
   3.9352724943618931     
  0.61321698493008248     
  -14.817736089016947     
  -11.133506026009734     
   3.8524328080772072     
  0.57610312048914014     
  -14.873331386031845     
  -11.104612779949154     
   3.7704199746991982     
  0.53885044710699792     
  -14.928783754557065     
  -11.076334630138909     
   3.6892060137304807     
  0.50145931827301082     
  -14.984096255095002     
  -11.048665585035931     
   3.6087635610110493     
  0.46393007986229745     
  -15.039271918703413     
  -11.021599858328347     
   3.5290656477295426     
  0.42626307020807508     
  -15.094313748014160     
  -10.995131865970377     
   3.4500859225154525     
  0.38845862017146987     
  -15.149224718232965     
  -10.969256221551511     
   3.3717983330765446     
  0.35051705320885168     
  -15.204007778121976     
  -10.943967734053437     
   3.2941775311452295     
  0.31243868543673364     
  -15.258665850963533     
  -10.919261402569848     
   3.2171981837523207     
  0.27422382569428033     
  -15.313201835510437     
  -10.895132416191705     
   3.1408358170859048     
  0.23587277560346265     
  -15.367618606919827     
  -10.871576147563561     
   3.0650659958892463     
  0.19738582962689696     
  -15.421919017670222     
  -10.848588152594392     
   2.9898648013768154     
  0.15876327512340518     
  -15.476105898468168     
  -10.826164166584066     
   2.9152086198111578     
  0.12000539240132826     
  -15.530182059139467     
  -10.804300101935482     
   2.8410741594779383     
   8.1112454769626210E-002
  -15.584150289508653     
  -10.782992045739398     
   2.7674384369291234     
   4.2084728586794247E-002
  -15.638013360266658     
  -10.762236257462430     
   2.6942787564950144     
   2.9224733076240006E-003
  -15.691774023827286     
  -10.742029166788717     
   2.6215726874731593     
  -3.6374058472163441E-002
  -15.745435015173339     
  -10.722367371632668     
   2.5492980533535081     
  -7.5804620973387443E-002
  -15.798999052693002     
  -10.703247636232517     
   2.4774329278308449     
 -0.11536897519295694     
  -15.852468839006768     
  -10.684666889273785     
   2.4059555191174176     
 -0.15506688886547687     
  -15.905847061787155     
  -10.666622222880404     
   2.3348445223370149     
 -0.19489813642689124     
  -15.959136394566761     
  -10.649110888962877     
   2.2640781445379874     
 -0.23486249898014408     
  -16.012339497546368     
  -10.632130302878842     
   2.1936359253255344     
 -0.27495976426284080     
  -16.065459018387159     
  -10.615678033438900     
   2.1234959947384846     
 -0.31518972661689371     
  -16.118497593004452     
  -10.599751813478361     
   2.0536384023401850     
 -0.35555218696013818     
  -16.171457846351800     
  -10.584349525460810     
   1.9840414573925256     
 -0.39604695275990498     
  -16.224342393201781     
  -10.569469214530367     
   1.9146854614817652     
 -0.43667383800853904     
  -16.277153838922029     
  -10.555109073569254     
   1.8455489238264917     
 -0.47743266320085292     
  -16.329894780247553     
  -10.541267456640554     
   1.7766123066259734     
 -0.51832325531350765     
  -16.382567806050005     
  -10.527942864340860     
   1.7078542617875274     
 -0.55934544778631290     
  -16.435175498104304     
  -10.515133957377452     
   1.6392553642726420     
 -0.60049908050544132     
  -16.487720431853109     
  -10.502839542145409     
   1.5707943367441495     
 -0.64178399978855194     
  -16.540205177170023     
  -10.491058584619827     
   1.5024517920967249     
 -0.68320005837182074     
  -16.592632299122020     
  -10.479790196179103     
   1.4342064959661396     
 -0.72474711539887637     
  -16.645004358731118     
  -10.469033647459355     
   1.3660390293383464     
 -0.76642503641164006     
  -16.697323913736611     
  -10.458788354739319     
   1.2979280975661622     
 -0.80823369334307316     
  -16.749593519358481     
  -10.449053894007571     
   1.2298542443041334     
 -0.85017296451183344     
  -16.801815729061438     
  -10.439829987175290     
   1.1617960394754776     
 -0.89224273461884474     
  -16.853993095321574     
  -10.431116516879225     
   1.0937338827371923     
 -0.93444289474578635     
  -16.906128170395668     
  -10.422913512758695     
   1.0256462124462946     
 -0.97677334235550917     
  -16.958223507092978     
  -10.415221166165349     
  0.95751317993359830     
  -1.0192339812943858     
  -17.010281659551680     
  -10.408039817315846     
  0.88931301487524983     
  -1.0618247217966084     
  -17.062305184019234     
  -10.401369969704282     
  0.82102560503527022     
  -1.1045454804904411     
  -17.114296639637658     
  -10.395212277666518     
  0.75262886449339239     
  -1.1473961804064456     
  -17.166258589234783     
  -10.389567561182817     
  0.68410226121661599     
  -1.1903767509876912     
  -17.218193600123300     
  -10.384436794223692     
  0.61542375074471667     
  -1.2334871281019664     
  -17.270104244899088     
  -10.379821116093108     
  0.54657152324607394     
  -1.2767272540560106     
  -17.321993102263495     
  -10.375721829668763     
  0.47752417496128480     
  -1.3200970776117886     
  -17.373862757833557     
  -10.372140398356553     
  0.40825858036476370     
  -1.3635965540048229     
  -17.425715804976960     
  -10.369078459003816     
  0.33875323443464833     
  -1.4072256449646139     
  -17.477554845648832     
  -10.366537809745557     
  0.26898431012404789     
  -1.4509843187371680     
  -17.529382491241744     
  -10.364520427419626     
  0.19892974533722166     
  -1.4948725501096656     
  -17.581201363446120     
  -10.363028454329598     
  0.12856510490415177     
  -1.5388903204372917     
  -17.633014095122050     
  -10.362064216042816     
   5.7867569188020510E-002
  -1.5830376176722654     
  -17.684823331185342     
  -10.361630209273905     
  -1.3187915139311862E-002
  -1.6273144363950989     
  -17.736631729505120     
  -10.361729118637450     
  -8.4625011504437381E-002
  -1.6717207778481180     
  -17.788441961817274     
  -10.362363806223733     
 -0.15646956840970810     
  -1.7162566499712881     
  -17.840256714652799     
  -10.363537327986807     
 -0.22874605932603975     
  -1.7609220674403763     
  -17.892078690281345     
  -10.365252923431752     
 -0.30148131326636490     
  -1.8057170517074976     
  -17.943910607673129     
  -10.367514033281250     
 -0.37470069456856070     
  -1.8506416310440859     
  -17.995755203477557     
  -10.370324288490513     
 -0.44843209473092244     
  -1.8956958405863353     
  -18.047615233021787     
  -10.373687529200996     
 -0.52270188547308694     
  -1.9408797223831633     
  -18.099493471328145     
  -10.377607793342044     
 -0.59753913553651516     
  -1.9861933254467421     
  -18.151392714153648     
  -10.382089336858568     
 -0.67297136185368356     
  -2.0316367058056581     
  -18.203315779050971     
  -10.387136622072470     
 -0.74902884066625974     
  -2.0772099265607502     
  -18.255265506452098     
  -10.392754338377468     
 -0.82574045900225090     
  -2.1229130579436890     
  -18.307244760777593     
  -10.398947391819984     
 -0.90313782241560192     
  -2.1687461773783614     
  -18.359256431570863     
  -10.405720925488101     
 -0.98125118586855775     
  -2.2147093695451217     
  -18.411303434658038     
  -10.413080309382115     
  -1.0601137683977169     
  -2.2608027264479791     
  -18.463388713338105     
  -10.421031162645098     
  -1.1397574226228244     
  -2.3070263474847996     
  -18.515515239603005     
  -10.429579343314769     
  -1.2202166063979096     
  -2.3533803395205863     
  -18.567686015380946     
  -10.438730967862753     
  -1.3015258182059652     
  -2.3998648169639298     
  -18.619904073829353     
  -10.448492411499299     
  -1.3837201466808520     
  -2.4464799018467014     
  -18.672172480639599     
  -10.458870312599405     
  -1.4668369760355675     
  -2.4932257239070830     
  -18.724494335395899     
  -10.469871589919672     
  -1.5509128285895788     
  -2.5401024206760217     
  -18.776872772961031     
  -10.481503436134094     
  -1.6359874305098621     
  -2.5871101375672048     
  -18.829310964906025     
  -10.493773341862918     
  -1.7220992961800274     
  -2.6342490279706570     
  -18.881812120977141     
  -10.506689086584267     
  -1.8092905932405339     
  -2.6815192533500576     
  -18.934379490608688     
  -10.520258766033571     
  -1.8976022105262351     
  -2.7289209833439005     
  -18.987016364480301     
  -10.534490782612519     
  -1.9870786628533461     
  -2.7764543958705978     
  -19.039726076118296     
  -10.549393872583918     
  -2.0777636704501834     
  -2.8241196772376536     
  -19.092512003550034     
  -10.564977100112294     
  -2.1697043752430143     
  -2.8719170222550363     
  -19.145377571007632     
  -10.581249882926617     
  -2.2629473960743369     
  -2.9198466343528757     
  -19.198326250685941     
  -10.598221988397174     
  -2.3575428700426735     
  -2.9679087257036265     
  -19.251361564556742     
  -10.615903559922495     
  -2.4535406225601433     
  -3.0161035173488391     
  -19.304487086243025     
  -10.634305114591696     
  -2.5509940823036223     
  -3.0644312393306965     
  -19.357706442955028     
  -10.653437570208974     
  -2.6499564719426725     
  -3.1128921308284667     
  -19.411023317489921     
  -10.673312243748544     
  -2.7504849305077603     
  -3.1614864403000431     
  -19.464441450301113     
  -10.693940880727352     
  -2.8526364500607468     
  -3.2102144256287439     
  -19.517964641638187     
  -10.715335654102807     
  -2.9564721975217294     
  -3.2590763542755568     
  -19.571596753762407     
  -10.737509195584220     
  -3.0620532531687714     
  -3.3080725034370162     
  -19.625341713238821     
  -10.760474594982986     
  -3.1694452573815801     
  -3.3572031602089152     
  -19.679203513312313     
  -10.784245434413348     
  -3.2787138713133133     
  -3.4064686217560642     
  -19.733186216369468     
  -10.808835788448198     
  -3.3899295210825571     
  -3.4558691954883156     
  -19.787293956490231     
  -10.834260259856318     
  -3.5031630869790966     
  -3.5054051992430875     
  -19.841530942097389     
  -10.860533983008660     
  -3.6184898215643519     
  -3.5550769614746272     
  -19.895901458696589     
  -10.887672656670393     
  -3.7359871597240106     
  -3.6048848214502733     
  -19.950409871739186     
  -10.915692560368322     
  -3.8557350396534784     
  -3.6548291294539825     
  -20.005060629573020     
  -10.944610573165724     
  -3.9778179373308267     
  -3.7049102469974038     
  -20.059858266525175     
  -10.974444207695704     
  -4.1023218692040491     
  -3.7551285470387930     
  -20.114807406098699     
  -11.005211621714736     
  -4.2293382374052246     
  -3.8054844142100865     
  -20.169912764299227     
  -11.036931658495275     
  -4.3589601565440939     
  -3.8559782450524516     
  -20.225179153094636     
  -11.069623859669354     
  -4.4912866426494018     
  -3.9066104482606661     
  -20.280611484017534     
  -11.103308509489226     
  -4.6264186295693497     
  -3.9573814449366842     
  -20.336214771914282     
  -11.138006649210995     
  -4.7644635811118228     
  -4.0082916688527721     
  -20.391994138852485     
  -11.173740126069335     
  -4.9055311681180651     
  -4.0593415667246147     
  -20.447954818192233     
  -11.210531609830220     
  -5.0497380837195296     
  -4.1105315984948154     
  -20.504102158830456     
  -11.248404645458116     
  -5.1972038355820205     
  -4.1618622376272345     
  -20.560441629629661     
  -11.287383674224982     
  -5.3480554174936232     
  -4.2133339714126397     
  -20.616978824039865     
  -11.327494089856184     
  -5.5024230415543336     
  -4.2649473012861598     
  -20.673719464921174     
  -11.368762262667842     
  -5.6604453437322038     
  -4.3167027431570641     
  -20.730669409584710     
  -11.411215602745834     
  -5.8222645420282682     
  -4.3686008277514254     
  -20.787834655058600     
  -11.454882586811046     
  -5.9880320649265464     
  -4.4206421009682417     
  -20.845221343593874     
  -11.499792827297995     
  -6.1579035941805564     
  -4.4728271242496396     
  -20.902835768422754     
  -11.545977104254348     
  -6.3320450166337450     
  -4.5251564749658026     
  -20.960684379788088     
  -11.593467441879103     
  -6.5106268414545418     
  -4.5776307468153279     
  -21.018773791250762     
  -11.642297143190010     
  -6.6938311040999796     
  -4.6302505502417119     
  -21.077110786299915     
  -11.692500876470762     
  -6.8818453699168858     
  -4.6830165128667725     
  -21.135702325282953     
  -11.744114716745138     
  -7.0748692036680580     
  -4.7359292799417920     
  -21.194555552664248     
  -11.797176235772648     
  -7.2731097668673916     
  -4.7889895148172652     
  -21.253677804651240     
  -11.851724559024152     
  -7.4767860116981479     
  -4.8421978994321675     
  -21.313076617184077     
  -11.907800454111888     
  -7.6861275060650769     
  -4.8955551348237094     
  -21.372759734345376     
  -11.965446410407377     
  -7.9013748073009449     
  -4.9490619416586181     
  -21.432735117175049     
  -12.024706721462133     
  -8.1227825680466275     
  -5.0027190607870438     
  -21.493010952955512     
  -12.085627590722485     
  -8.3506163384543086     
  -5.0565272538202537     
  -21.553595664965471     
  -12.148257213260891     
  -8.5851584480040941     
  -5.1104873037333522     
  -21.614497922752676     
  -12.212645901620922     
  -8.8267033576164273     
  -5.1646000154943579     
  -21.675726652948736     
  -12.278846176803043     
  -9.0755642899965530     
  -5.2188662167210280     
  -21.737291050663188     
  -12.346912908978020     
  -9.3320687718270392     
  -5.2732867583669405     
  -21.799200591497549     
  -12.416903424766721     
  -9.5965651240260907     
  -5.3278625154384205     
  -21.861465044217461     
  -12.488877663196918     
  -9.8694183776546360     
  -5.3825943877440201     
  -21.924094484128023     
  -12.562898301029326     
  -10.151017049863974     
  -5.4374833006783643     
  -21.987099307202858     
  -12.639030928903308     
  -10.441768797314177     
  -5.4925302060423133     
  -22.050490245012323     
  -12.717344194883163     
  -10.742108074067609     
  -5.5477360829015021     
  -22.114278380513127     
  -12.797910005438672     
  -11.052491585246097     
  -5.6031019384854988     
  -22.178475164757543     
  -12.880803692328016     
  -11.373406086012231     
  -5.6586288091299410     
  -22.243092434583296     
  -12.966104237973109     
  -11.705364842823123     
  -5.7143177612642111     
  -22.308142431363965     
  -13.053894474294282     
  -12.048914724989222     
  -5.7701698924473792     
  -22.373637820886533     
  -13.144261334731702     
  -12.404633971873389     
  -5.8261863324553422     
  -22.439591714447161     
  -13.237296089520751     
  -12.773139152975748     
  -5.8823682444223202     
  -22.506017691253884     
  -13.333094633168070     
  -13.155083284032113     
  -5.9387168260400873     
  -22.572929822231298     
  -13.431757757798309     
  -13.551163634116079     
  -5.9952333108185849     
  -22.640342695338433     
  -13.533391485054182     
  -13.962120306629032     
  -6.0519189694118412     
  -22.708271442519450     
  -13.638107387353898     
  -14.388744007496635     
  -6.1087751110134372     
  -22.776731768406361     
  -13.746022967410125     
  -14.831876318331144     
  -6.1658030848260656     
  -22.845739980924382     
  -13.857262039797607     
  -15.292416794044044     
  -6.2230042816101365     
  -22.915313023938253     
  -13.971955165752934     
  -15.771326179533665     
  -6.2803801353167410     
  -22.985468512132886     
  -14.090240112099440     
  -16.269630927487093     
  -6.3379321248107559     
  -23.056224768273275     
  -14.212262344055590     
  -16.788431556228968     
  -6.3956617756903338     
  -23.127600863085231     
  -14.338175580727309     
  -17.328904578742780     
  -6.4535706622095592     
  -23.199616657949719     
  -14.468142365067878     
  -17.892314457307577     
  -6.5116604093116299     
  -23.272292850671136     
  -14.602334723497687     
  -18.480015496734875     
  -6.5699326947805705     
  -23.345651024579187     
  -14.740934839723197     
  -19.093465970331550     
  -6.6283892515201739     
  -23.419713701264747     
  -14.884135834500686     
  -19.734231659446230     
  -6.6870318699696698     
  -23.494504397280863     
  -15.032142571946530     
  -20.404001211366445     
  -6.7458624006664669     
  -23.570047685163310     
  -15.185172581031782     
  -21.104592727287137     
  -6.8048827569672667     
  -23.646369259182105     
  -15.343457026486433     
  -21.837970742174868     
  -6.8640949179399318     
  -23.723496006265954     
  -15.507241807052747     
  -22.606255741069020     
  -6.9235009314396354     
  -23.801456082596360     
  -15.676788725110761     
  -23.411744329164634     
  -6.9831029173841648     
  -23.880278996428089     
  -15.852376807579500     
  -24.256921719462618     
  -7.0429030712446830     
  -23.959995697748223     
  -16.034303720475467     
  -25.144486365465244     
  -7.1029036677699073     
  -24.040638675469957     
  -16.222887368216462     
  -26.077366312403271     
  -7.1631070649634809     
  -24.122242062929395     
  -16.418467615559479     
  -27.058749082737506     
  -7.2235157083363575     
  -24.204841752552493     
  -16.621408233680015     
  -28.092103908823663     
  -7.2841321354583215     
  -24.288475520669184     
  -16.832099012996188     
  -29.181217859384070     
  -7.3449589808353561     
  -24.373183163569031     
  -17.050958146941575     
  -30.330225705895522     
  -7.4059989811424725     
  -24.459006646035721     
  -17.278434839735787     
  -31.543654971307316     
  -7.4672549808449205     
  -24.545990263765116     
  -17.515012252020597     
  -32.826465180071182     
  -7.5287299382444255     
  -24.634180821247341     
  -17.761210740871125     
  -34.184104922611802     
  -7.5904269319913151     
  -24.723627826919000     
  -18.017591527790721     
  -35.622564399772521     
  -7.6523491681082287     
  -24.814383707640445     
  -18.284760760789009     
  -37.148447072202806     
  -7.7144999875765690     
  -24.906504044826992     
  -18.563374113830523     
  -38.769042644330469     
  -7.7768828745431406     
  -25.000047834945729     
  -18.854141933663009     
  -40.492415634098016     
  -7.8395014652115833     
  -25.095077777407180     
  -19.157835050918738     
  -42.327508191167325     
  -7.9023595574914864     
  -25.191660593440361     
  -19.475291362352500     
  -44.284253048370438     
  -7.9654611214875546     
  -25.289867379996778     
  -19.807423260215270     
  -46.373713982156410     
  -8.0288103109222053     
  -25.389774003435022     
  -20.155226115081451     
  -48.608237142196103     
  -8.0924114755977161     
  -25.491461538456843     
  -20.519787893647916     
  -51.001641071416401     
  -8.1562691750188367     
  -25.595016758695174     
  -20.902300201683545     
  -53.569424841151381     
  -8.2203881933140970     
  -25.700532686419361     
  -21.304070887992175     
  -56.329027466942115     
  -8.2847735556142510     
  -25.808109210124332     
  -21.726538593994249     
  -59.300118251387190     
  -8.3494305460701206     
  -25.917853780311514     
  -22.171289480879643     
  -62.504956741999230     
  -8.4143647277201055     
  -26.029882195654828     
  -22.640076656444649     
  -65.968804446588422     
  -8.4795819644509134     
  -26.144319494020422     
  -23.134842689794052     
  -69.720432745621423     
  -8.5450884453345388     
  -26.261300965583374     
  -23.657745935386224     
  -73.792716066536613     
  -8.6108907116717806     
  -26.380973308686549     
  -24.211191305885237     
  -78.223362743336693     
  -8.6769956871292031     
  -26.503495953267418     
  -24.797866526460275     
  -83.055786560766975     
  -8.7434107114248256     
  -26.629042581897728     
  -25.420784925666013     
  -88.340181263792857     
  -8.8101435781006892     
  -26.757802884924761     
  -26.083336285144476     
  -94.134825273919503     
  -8.8772025770214267     
  -26.889984594324364     
  -26.789347474698857     
  -100.50770352963222     
  -8.9445965423618237     
  -27.025815851139043     
  -27.543155251171115     
  -107.53850595514949     
  -9.0123349069991452     
  -27.165547974381553     
  -28.349694045834720     
  -115.32113916379406     
  -9.0804277644156866     
  -27.309458715970052     
  -29.214602589563196     
  -123.96687526545074     
  -9.1488859394542210     
  -27.457856107829091     
  -30.144354154054056     
  -133.60835817352213     
  -9.2177210695678546     
  -27.611083035315119     
  -31.146416840355496     
  -144.40471918277802     
  -9.2869456985851304     
  -27.769522708001571     
  -32.229452234226308     
  -156.54819232351448     
  -9.3565733854971018     
  -27.933605247778765     
  -33.403563676652638     
  -170.27272803294017     
  -9.4266188314009050     
  -28.103815679812651     
  -34.680609136899719     
  -185.86534846149942     
  -9.4970980285536104     
  -28.280703700780798     
  -36.074599250360940     
  -203.68127762449603     
  -9.5680284365708417     
  -28.464895720988064     
  -37.602208832544690     
  -224.16434198915718     
  -9.6394291922463573     
  -28.657109846563081     
  -39.283441397463335     
  -247.87489041647459     
  -9.7113213614166636     
  -28.858174707745711     
  -41.142503075586937     
  -275.52846294210144     
  -9.7837282439624822     
  -29.069053381803808     
  -43.208966547652658     
  -308.05054486598561     
  -9.8566757467476798     
  -29.290874162258312     
  -45.519345634147598     
  -346.65438142986915     
  -9.9301928445382472     
  -29.524970660080857     
  -48.119253494871565     
  -392.95784593938748     
  -10.004312156489137     
  -29.772934887166581     
  -51.066437339417035     
  -449.14751996824509     
  -10.079070676870423     
  -30.036688589863068     
  -54.435043739178809     
  -518.27149846265229     
  -10.154510715360615     
  -30.318581399155143     
  -58.322079977648784     
  -604.54777025017859     
  -10.230681127917272     
  -30.621527069735571     
  -62.856188254525030     
  -714.44744298754358     
  -10.307638960009500     
  -30.949203900564221     
  -68.214544076931730     
  -856.33803841721044     
  -10.385451690943240     
  -31.306332959169193     
  -74.637079365060671     
  -1048.1416677084553     
  -10.464200382300755     
  -31.699171012264038     
  -82.498141872874271     
  -1300.1335094150086     
  -10.543984237804203     
  -32.136039224929931     
  -92.249143193486617     
  -1700.7799206091852     
  -10.624927467697749     
  -32.629174564408800     
  -105.00499259805581     
  -2140.4486611815714     
  -10.707190129822838     
  -33.194332939796219     
  -121.05835755691726     
  -3440.2500267380988     
  -10.790986330813729     
  -33.864129415582163     
  -146.86023275745359     
  -3381.2162788330434     
  -10.876617362311773     
  -34.661828384597534     
  -172.21935484870087     
  -12220.942858173779     
  -10.964539256473232     
  -35.752067837431824     
  -263.87642628500635     
   2706.9076205367487     
  -11.055526358299520     
  -37.020695450971765     
  -243.57461913098115     
  -102962.19333677838     
  -11.151209222567408     
  -40.169109671691388     
  -1015.7910691568368     
  -81828.373145316276     
  -11.259259259259260     
  -46.782347013950073     
  -1629.5038677466957     
  -81828.373145316276     
   14.222222222222221     
   193.62612507814902     
  -26324840.554729559     
   6074851413400.7529     
   14.222395598358158     
   159.20099820889217     
  -8100286.3145273048     
   7321588522920.5967     
   14.222408504855451     
   158.02802821440767     
  -6312735.3365458623     
   650833239052.87769     
   14.222422363788843     
   156.93203579669040     
  -6140904.0493785441     
   1892165630781.2749     
   14.222437244700377     
   155.81461310609160     
  -5600683.5398061294     
   1300116145782.1233     
   14.222453222143013     
   154.70315616996581     
  -5199287.1423935909     
   1187489225569.7034     
   14.222470376035639     
   153.59003809211686     
  -4802826.2113428358     
   997457839601.85608     
   14.222488792042689     
   152.47738215338907     
  -4442708.3462423068     
   857263820965.28882     
   14.222508561980002     
   151.36459721352250     
  -4108017.3613780006     
   732066172275.10718     
   14.222529784248684     
   150.25184780688826     
  -3798945.6491156528     
   626267605980.08057     
   14.222552564298859     
   149.13908808733277     
  -3513023.1920873346     
   535494053549.33936     
   14.222577015125273     
   148.02633080017694     
  -3248646.9825446615     
   457939854669.95172     
   14.222603257796894     
   146.91357236733256     
  -3004160.1009496809     
   391603280633.81555     
   14.222631422022722     
   145.80081372681528     
  -2778074.5327649908     
   334879323699.57776     
   14.222661646756237     
   144.68805458342172     
  -2569003.3128544097     
   286371239365.18732     
   14.222694080840990     
   143.57529497077553     
  -2375666.4271925688     
   244889781717.12598     
   14.222728883700062     
   142.46253484263039     
  -2196879.6550186700     
   209416890117.95325     
   14.222766226072228     
   141.34977414827068     
  -2031548.0714125447     
   179082450535.84000     
   14.222806290797863     
   140.23701283680231     
  -1878658.9629047450     
   153141980990.32419     
   14.222849273657848     
   139.12425087454048     
  -1737275.9668768721     
   130959001614.64691     
   14.222895384268853     
   138.01148820150041     
  -1606533.1988483313     
   111989315414.26704     
   14.222944847038619     
   136.89872475191859     
  -1485629.8557150068     
   95767433900.481506     
   14.222997902185121     
   135.78596047244108     
  -1373825.4363079569     
   81895300585.795975     
   14.223054806823630     
   134.67319529520265     
  -1270435.2063103039     
   70032588019.551804     
   14.223115836125997     
   133.56042913911600     
  -1174825.9156652763     
   59888224774.075188     
   14.223181284556722     
   132.44766193037296     
  -1086411.9724871800     
   51213274917.180008     
   14.223251467190615     
   131.33489358112010     
  -1004651.8998116804     
   43794935490.909569     
   14.223326721117143     
   130.22212400295953     
  -929044.89887187362     
   37451128531.685822     
   14.223407406936863     
   129.10935309313331     
  -859127.95613295212     
   32026262600.314312     
   14.223493910355582     
   127.99658073875081     
  -794472.79758448014     
   27387184523.928719     
   14.223586643882316     
   126.88380683142314     
  -734683.46456247556     
   23420090715.765995     
   14.223686048637292     
   125.77103123545763     
  -679393.75688190875     
   20027643441.107719     
   14.223792596276740     
   124.65825381965352     
  -628265.03081978764     
   17126592136.641413     
   14.223906791041454     
   123.54547443481076     
  -580984.15896149375     
   14645770213.106386     
   14.224029171936539     
   122.43269291643638     
  -537261.54312186362     
   12524298796.626259     
   14.224160315050137     
   121.31990909793001     
  -496829.40190835332     
   10710125779.106195     
   14.224300836019289     
   120.20712278768964     
  -459440.10551625415     
   9158741561.0173092     
   14.224451392651545     
   119.09433378098490     
  -424864.64878092305     
   7832078201.5422382     
   14.224612687711337     
   117.98154186308099     
  -392891.26971025247     
   6697584462.9349260     
   14.224785471880557     
   116.86874679665981     
  -363324.14311831095     
   5727424531.1951876     
   14.224970546903235     
   115.75594832140159     
  -335982.17975994403     
   4897795171.9375381     
   14.225168768924689     
   114.64314616169017     
  -310697.91434892931     
   4188338801.8916302     
   14.225381052035971     
   113.53034002106489     
  -287316.49198659335     
   3581648564.4277601     
   14.225608372034863     
   112.41752957060000     
  -265694.70960167563     
   3062839436.3682222     
   14.225851770415240     
   111.30471446181113     
  -245700.13575202605     
   2619180179.8872952     
   14.226112358597048     
   110.19189431667235     
  -227210.31513728341     
   2239786431.0656738     
   14.226391322409587     
   109.07906872279612     
  -210111.99944045054     
   1915348416.8925691     
   14.226689926841372     
   107.96623723820404     
  -194300.46897014679     
   1637906130.8337438     
   14.227009521070210     
   106.85339938327027     
  -179678.88135882653     
   1400651816.7616374     
   14.227351543787661     
   105.74055463995714     
  -166157.68526274589     
   1197764394.1444607     
   14.227717528832452     
   104.62770244656281     
  -153654.06656608166     
   1024265611.6937586     
   14.228109111147878     
   103.51484219721624     
  -142091.44492267622     
   875898535.38379264     
   14.228528033078579     
   102.40197323643011     
  -131399.00243812343     
   749022724.05285084     
   14.228976151022461     
   101.28909485549808     
  -121511.25154675296     
   640525156.12340951     
   14.229455442453849     
   100.17620628684959     
  -112367.63270583611     
   547743705.36330521     
   14.229968013334199     
   99.063306701569488     
  -103912.14391156533     
   468401840.34969187     
   14.230516105926933     
   97.950395203342723     
  -96092.998030817063     
   400552814.73185313     
   14.231102107033029     
   96.837470821929955     
  -88862.305224852462     
   342531878.26548326     
   14.231728556664077     
   95.724532509186673     
  -82175.779508941181     
   292915385.34663069     
   14.232398157169401     
   94.611579131008071     
  -75992.468277955413     
   250485962.98313436     
   14.233113782833659     
   93.498609461002388     
  -70274.500327564572     
   214202522.21548682     
   14.233878489961002     
   92.385622173088976     
  -64986.855159288854     
   183174826.90930447     
   14.234695527461321     
   91.272615833047226     
  -60097.147290333785     
   156641552.68183944     
   14.235568347953466     
   90.159588890382295     
  -55575.428986277810     
   133951685.06685461     
   14.236500619399330     
   89.046539667490222     
  -51394.005974457425     
   114548492.24448116     
   14.237496237281592     
   87.933466350975436     
  -47527.268379421592     
   97955894.122128174     
   14.238559337336390     
   86.820366979223280     
  -43951.533613621301     
   83766770.288829133     
   14.239694308850446     
   85.707239431190757     
  -40644.901379320116     
   71632971.305184603     
   14.240905808530002     
   84.594081413110914     
  -37587.119589467227     
   61256779.514637239     
   14.242198774946356     
   83.480890444198579     
  -34759.460263529203     
   52383601.570748948     
   14.243578443559734     
   82.367663841681221     
  -32144.604856790240     
   44795722.843648650     
   14.245050362319668     
   81.254398704412765     
  -29726.538173447974     
   38306964.607964285     
   14.246620407835872     
   80.141091894914624     
  -27490.450307874329     
   32758117.015259147     
   14.248294802108724     
   79.027740019850199     
  -25422.645911119296     
   28013032.234468844     
   14.250080129802896     
   77.914339409668131     
  -23510.460301181447     
   23955283.074675336     
   14.251983356041164     
   76.800886095861799     
  -21742.181942147163     
   20485307.749839604     
   14.254011844688005     
   75.687375786359652     
  -20106.980665607629     
   17517965.842931252     
   14.256173377084123     
   74.573803839414225     
  -18594.841367874302     
   14980449.867066661     
   14.258476171183297     
   73.460165234975008     
  -17196.502657369445     
   12810498.566927427     
   14.260928901031951     
   72.346454543846974     
  -15903.400139810092     
   10954869.402094331     
   14.263540716519252     
   71.232665894157009     
  -14707.613960471153     
   9368032.1363472641     
   14.266321263311353     
   70.118792935196112     
  -13601.820296717071     
   8011051.7184248287     
   14.269280702867304     
   69.004828798508569     
  -12579.246497694581     
   6850632.8259723568     
   14.272429732415967     
   67.890766055467296     
  -11633.629616622115     
   5858303.1218462819     
   14.275779604752739     
   66.776596671263221     
  -10759.178040700996     
   5009714.5567279905     
   14.279342147691834     
   65.662311955762249     
  -9950.5360173584704     
   4284045.8354494423     
   14.283129782983853     
   64.547902509480949     
  -9202.7508708411478     
   3663491.8664545431     
   14.287155544479122     
   63.433358165944753     
  -8511.2426342293966     
   3132826.3437576178     
   14.291433095284575     
   62.318667927565230     
  -7871.7760605183412     
   2679029.2916993969     
   14.295976743625063     
   61.203819903184886     
  -7280.4345205231566     
   2290964.3523592786     
   14.300801457078837     
   60.088801212183114     
  -6733.5965566498835     
   1959116.0118151491     
   14.305922874810713     
   58.973597991855456     
  -6227.9117793697078     
   1675321.5057878764     
   14.311357317374840     
   57.858194972549285     
  -5760.2872440546626     
   1432685.4570319122     
   14.317121793601148     
   56.742576699476011     
  -5327.8437390491727     
   1225028.9955473561     
   14.323234004015056     
   55.626722322799601     
  -4927.9871153458189     
   1048005.9733486378     
   14.329712340167822     
   54.510625332012822     
  -4558.0728460031714     
   894785.05936775403     
   14.336575879174426     
   53.394216355853558     
  -4216.5376618070622     
   769870.67457776750     
   14.343844372665959     
   52.277662446852325     
  -3898.7669230234451     
   642747.60974946641     
   14.351538229263172     
   51.160203909590400     
  -3611.8765356257663     
   601478.65486909228     
   14.359678489565948     
   50.044671800406675     
  -3321.5577446611796     
   342171.11765067681     
   14.368286792528714     
   48.919939527436505     
  -3142.9592988803861     
   864543.16043084266     
   14.377385331952588     
   47.829086553489908     
  -2654.9811150807045     
   173781.47968299215     
   14.483079751987106     
   37.812583722142492     
  -1351.6200174582632     
   52962.308600011129     
   14.569991122255223     
   32.047526921101387     
  -954.40270295817982     
   31791.308769934931     
   14.644641661864018     
   27.871600445746765     
  -715.96788718366781     
   18104.776683128679     
   14.710128750819161     
   24.631225572637089     
  -580.18206206020272     
   12533.816500026654     
   14.768276517745690     
   21.965324321711574     
  -486.17843831000278     
   8890.6175021474191     
   14.820290129209003     
   19.701131208326824     
  -419.49880704389710     
   6715.0118625844561     
   14.867026011746148     
   17.729543645530796     
  -369.13621807451369     
   5224.1424574619396     
   14.909124396722907     
   15.981815226235639     
  -329.95514964354919     
   4186.2408130609274     
   14.947082125115928     
   14.410531493262786     
  -298.55834354559221     
   3427.0471630597813     
   14.981296011813848     
   12.981996909842195     
  -272.85548982264385     
   2857.3355946090501     
   15.012090303145728     
   11.671294503127896     
  -251.42547286307598     
   2418.3127783117507     
   15.039734916335314     
   10.459510503405861     
  -233.28812702573782     
   2073.0533844790934     
   15.064458033259051     
   9.3319396192361541     
  -217.74022664214462     
   1796.5988179958833     
   15.086455077747159     
   8.2769247138628561     
  -204.26573550717552     
   1571.8290419873299     
   15.105895288513677     
   7.2850678308642403     
  -192.47701769227052     
   1386.6181536787353     
   15.122926642638912     
   6.3486818327843633     
  -182.07738153968000     
   1232.2020106161513     
   15.137679616742666     
   5.4613987127850177     
  -172.83586646005890     
   1102.1138976487368     
   15.150270109888904     
   4.6178840160656360     
  -164.57001222769335     
   991.49954864377230     
   15.160801749533093     
   3.8136245714642389     
  -157.13376561286506     
   896.65737219017842     
   15.169367735198113     
   3.0447680691284811     
  -150.40883532143874     
   814.72510877254297     
   15.176052330230000     
   2.3079999883107720     
  -144.29839700564466     
   743.46139479235023     
   15.180932081803785     
   1.6004479044349047     
  -138.72243654470202     
   681.09091155928479     
   15.184076828381961     
  0.91960617630313224     
  -133.61425470800739     
   626.19276927220767     
   15.185550538992814     
  0.26327601718694849     
  -128.91780893846584     
   577.61887739399015     
   15.185412018024875     
 -0.37048267355424397     
  -124.58566735801091     
   534.43343186743232     
   15.183715501442375     
 -0.98339038349678465     
  -120.57741661900516     
   495.86750168644994     
   15.180511164559478     
  -1.5769799509351901     
  -116.85841035635679     
   461.28455619552471     
   15.175845557188604     
  -2.1526229172883049     
  -113.39877618489037     
   430.15402428524641     
   15.169761978700857     
  -2.7115514102574090     
  -110.17262100275101     
   402.03081346398869     
   15.162300803025406     
  -3.2548764375187149     
  -107.15738990177110     
   376.53930194403779     
   15.153499761671316     
  -3.7836032751161199     
  -104.33334513719080     
   353.36072418302786     
   15.143394191337734     
  -4.2986444872236422     
  -101.68313970581809     
   332.22314702343539     
   15.132017251483186     
  -4.8008310017460438     
  -99.191466103142332     
   312.89345034270332     
   15.119400116275838     
  -5.2909215800678275     
  -96.844765225572075     
   295.17086485541995     
   15.105572144587772     
  -5.7696109524796499     
  -94.630983739156420     
   278.88173017941233     
   15.090561031085237     
  -6.2375368387345684     
  -92.539370762810819     
   263.87521880637740     
   15.074392940971427     
  -6.6952860321960026     
  -90.560306621762990     
   250.01982597169791     
   15.057092630534331     
  -7.1433996935678490     
  -88.685157926975251     
   237.20047392420562     
   15.038683555320773     
  -7.5823779743166471     
  -86.906154372543710     
   225.31610887863386     
   15.019187967484354     
  -8.0126840691378884     
  -85.216283555953964     
   214.27770038581266     
   14.998627003628354     
  -8.4347477800354245     
  -83.609200803060361     
   204.00656343649626     
   14.977020764275800     
  -8.8489686609862925     
  -82.079151577286638     
   194.43294926423658     
   14.954388385940808     
  -9.2557188010740230     
  -80.620904457804869     
   185.49485521670431     
   14.930748106642374     
  -9.6553452948277343     
  -79.229693043679589     
   177.13701290415554     
   14.906117325589609     
  -10.048172441054179     
  -77.901165446898418     
   169.31003217078819     
   14.880512657672183     
  -10.434503705185467     
  -76.631340205617505     
   161.96966302116337     
   14.853949983308919     
  -10.814623475031908     
  -75.416567732958782     
   155.07617018981662     
   14.826444494138167     
  -11.188798635505643     
  -74.253496456535160     
   148.59378839198015     
   14.798010734974493     
  -11.557279984255970     
  -73.139043043595308     
   142.49025794128431     
   14.768662642405111     
  -11.920303507137547     
  -72.070366109035675     
   136.73641903347817     
   14.738413580355633     
  -12.278091529825849     
  -71.044842966284591     
   131.30586148937755     
   14.707276372916615     
  -12.630853759754347     
  -70.060049005114251     
   126.17461909154872     
   14.675263334689371     
  -12.978788230671951     
  -69.113739361927642     
   121.32090361059358     
   14.642386298880798     
  -13.322082160538891     
  -68.203832584848186     
   116.72487069496488     
   14.608656643351900     
  -13.660912732137602     
  -67.328396054635945     
   112.36841629970060     
   14.574085314802719     
  -13.995447804605158     
  -66.485632932388199     
   108.23499572728669     
   14.538682851257187     
  -14.325846563097214     
  -65.673870464433548     
   104.30946583173711     
   14.502459402994445     
  -14.652260112935036     
  -64.891549470695523     
   100.57794487616852     
   14.465424752058304     
  -14.974832023822085     
  -64.137214884124262     
   97.027687501908048     
   14.427588330463340     
  -15.293698829102047     
  -63.409507227859947     
   93.646976654119300     
   14.388959237204421     
  -15.608990484429082     
  -62.707154902954052     
   90.425023632955885     
   14.349546254166199     
  -15.920830789750735     
  -62.028967225706879     
   87.351882309395918     
   14.309357861019823     
  -16.229337778085966     
  -61.373828108386412     
   84.418371529355269     
   14.268402249185986     
  -16.534624074161727     
  -60.740690321916247     
   81.616004254044512     
   14.226687334936136     
  -16.836797225691544     
  -60.128570290010913     
   78.936927271392605     
   14.184220771697083     
  -17.135960009755259     
  -59.536543335475471     
   76.373863159321260     
   14.141009961618460     
  -17.432210716498400     
  -58.963739361780554     
   73.920062765996207     
   14.097062066457184     
  -17.725643412130438     
  -58.409338891035588     
   71.569257050511169     
   14.052384017828430     
  -18.016348183015918     
  -57.872569463156758     
   69.315619071940603     
   14.006982526868294     
  -18.304411362474102     
  -57.352702320117203     
   67.153725519059947     
   13.960864093349569     
  -18.589915741721207     
  -56.849049378724253     
   65.078524350766941     
   13.914035014288592     
  -18.872940766283250     
  -56.360960446093500     
   63.085304168116295     
   13.866501392077973     
  -19.153562719060567     
  -55.887820664832631     
   61.169667432574158     
   13.818269142177220     
  -19.431854891120370     
  -55.429048159088325     
   59.327505449029111     
   13.769344000390698     
  -19.707887741188642     
  -54.984091868220602     
   57.554975604111242     
   13.719731529760043     
  -19.981729044737168     
  -54.552429551189768     
   55.848481687927126     
   13.669437127096032     
  -20.253444033461470     
  -54.133565938530310     
   54.204654064838515     
   13.618466029172982     
  -20.523095525890405     
  -53.727031033044028     
   52.620333731304875     
   13.566823318607014     
  -20.790744049798164     
  -53.332378530059238     
   51.092555869257652     
   13.514513929437891     
  -21.056447957025910     
  -52.949184361039805     
   49.618536608516244     
   13.461542652432705     
  -21.320263531269699     
  -52.577045336475933     
   48.195658331945836     
   13.407914140128339     
  -21.582245089358352     
  -52.215577898986339     
   46.821459843646053     
   13.353632911628385     
  -21.842445076481216     
  -51.864416950158997     
   45.493623834373366     
   13.298703357169115     
  -22.100914155785119     
  -51.523214771401200     
   44.209966987041540     
   13.243129742468065     
  -22.357701292761117     
  -51.191640018998385     
   42.968431480792866     
   13.186916212867786     
  -22.612853834765843     
  -50.869376782892438     
   41.767076092990827     
   13.130066797286542     
  -22.866417586003564     
  -50.556123712195003     
   40.604067334949399     
   13.072585411986884     
  -23.118436878302010     
  -50.251593207182886     
   39.477674248197978     
   13.014475864172244     
  -23.368954637945770     
  -49.955510650321401     
   38.386259881400484     
   12.955741855421126     
  -23.618012448824601     
  -49.667613701210897     
   37.328275680769671     
   12.896386984967739     
  -23.865650612161641     
  -49.387651633605124     
   36.302256526350583     
   12.836414752837383     
  -24.111908203019798     
  -49.115384709657491     
   35.306814093484114     
   12.775828562844369     
  -24.356823123803828     
  -48.850583603956366     
   34.340633090066291     
   12.714631725459727     
  -24.600432154953172     
  -48.593028855780872     
   33.402466116388013     
   12.652827460555528     
  -24.842771002992396     
  -48.342510359907962     
   32.491129488184328     
   12.590418900032196     
  -25.083874346114033     
  -48.098826888746572     
   31.605499926900620     
   12.527409090334793     
  -25.323775877434134     
  -47.861785639294823     
   30.744509461292296     
   12.463800994863922     
  -25.562508346078211     
  -47.631201818335128     
   29.907144386798709     
   12.399597496286493     
  -25.800103596212633     
  -47.406898235434141     
   29.092439107983356     
   12.334801398751351     
  -26.036592604156528     
  -47.188704942124261     
   28.299476457863168     
   12.269415430014391     
  -26.272005513683567     
  -46.976458868690287     
   27.527382001794340     
   12.203442243477596     
  -26.506371669614484     
  -46.770003503676833     
   26.775323773827584     
   12.136884420146096     
  -26.739719649812109     
  -46.569188575373126     
   26.042508102030812     
   12.069744470507159     
  -26.972077295662061     
  -46.373869764607889     
   25.328179299023624     
   12.002024836334776     
  -27.203471741123245     
  -46.183908419865219     
   24.631615066646596     
   11.933727892423329     
  -27.433929440440071     
  -45.999171306865364     
   23.952127679514469     
   11.864855948253556     
  -27.663476194580408     
  -45.819530349269009     
   23.289058730295388     
   11.795411249593965     
  -27.892137176475561     
  -45.644862408791795     
   22.641780775050769     
   11.725395980040545     
  -28.119936955129987     
  -45.475049052978910     
   22.009692823471717     
   11.654812262497590     
  -28.346899518654443     
  -45.309976356802871     
   21.392220930047028     
   11.583662160602175     
  -28.573048296296019     
  -45.149534699827520     
   20.788816030597435     
   11.511947680094814     
  -28.798406179494577     
  -44.993618579598042     
   20.198951805344461     
   11.439670770138576     
  -29.022995542046218     
  -44.842126441057957     
   19.622125177900056     
   11.366833324588910     
  -29.246838259404420     
  -44.694960502223708     
   19.057853766773984     
   11.293437183216225     
  -29.469955727157412     
  -44.552026598972901     
   18.505675086207400     
   11.219484132883261     
  -29.692368878744411     
  -44.413234035826349     
   17.965146011617591     
   11.144975908679083     
  -29.914098202435827     
  -44.278495440739214     
   17.435841141941907     
   11.069914195011506     
  -30.135163757618109     
  -44.147726632174653     
   16.917352479526912     
   10.994300626659642     
  -30.355585190419994     
  -44.020846488578201     
   16.409287922835588     
   10.918136789788162     
  -30.575381748714332     
  -43.897776829156932     
   15.911271351655628     
   10.841424222924809     
  -30.794572296522272     
  -43.778442294019513     
   15.422940505177237     
   10.764164417902611     
  -31.013175327857898     
  -43.662770240230685     
   14.943948332435740     
   10.686358820768158     
  -31.231208980027819     
  -43.550690627737417     
   14.473959371998989     
   10.608008832657280     
  -31.448691046428280     
  -43.442135932447428     
   14.012652650963973     
   10.529115810639329     
  -31.665638988853313     
  -43.337041037565193     
   13.559717574617013     
   10.449681068531298     
  -31.882069949336614     
  -43.235343155755565     
   13.114855986423622     
   10.369705877682858     
  -32.098000761565650     
  -43.136981735857390     
   12.677780539551254     
   10.289191467733415     
  -32.313447961859815     
  -43.041898381810753     
   12.248213580098611     
   10.208139027342217     
  -32.528427799764245     
  -42.950036779960016     
   11.825888126772089     
   10.126549704892433     
  -32.742956248261670     
  -42.861342619009221     
   11.410546433160807     
   10.044424609170198     
  -32.957049013611091     
  -42.775763520760520     
   11.001939188356136     
   9.9617648100194653     
  -33.170721544855112     
  -42.693248976847848     
   10.599826400474646     
   9.8785713389735097     
  -33.383989042994344     
  -42.613750278844286     
   10.203975798869882     
   9.7948451898639028     
  -33.596866469842340     
  -42.537220460352763     
   9.8141629984311773     
   9.7105873194077166     
  -33.809368556587877     
  -42.463614237864533     
   9.4301709622804619     
   9.6257986477736814     
  -34.021509812071663     
  -42.392887955647424     
   9.0517901604935052     
   9.5404800591280026     
  -34.233304530784380     
  -42.324999529443730     
   8.6788169305300684     
   9.4546324021604971     
  -34.444766800614154     
  -42.259908402464752     
   8.3110551826685182     
   9.3682564905916834     
  -34.655910510341805     
  -42.197575488594737     
   7.9483141869914604     
   9.2813531036614343     
  -34.866749356893770     
  -42.137963132192297     
   7.5904093440016069     
   9.1939229865997696     
  -35.077296852379533     
  -42.081035062112292     
   7.2371617961401506     
   9.1059668510803355     
  -35.287566330906415     
  -42.026756348641236     
   6.8883978009409867     
   9.0174853756571061     
  -35.497570955190859     
  -41.975093365134178     
   6.5439491322869907     
   8.9284792061848020     
  -35.707323722970294     
  -41.926013746642028     
   6.2036518748008920     
   8.8389489562235202     
  -35.916837473230856     
  -41.879486357581023     
   5.8673473219201302     
   8.7488952074280100     
  -36.126124892256477     
  -41.835481252666618     
   5.5348811739612760     
   8.6583185099220579     
  -36.335198519497794     
  -41.793969643861914     
   5.2061027953015993     
   8.5672193826583953     
  -36.544070753289695     
  -41.754923872897152     
   4.8808665774671978     
   8.4755983137645057     
  -36.752753856405853     
  -41.718317373566144     
   4.5590299750763519     
   8.3834557608747495     
  -36.961259961461650     
  -41.684124648753070     
   4.2404545352312049     
   8.2907921514491427     
  -37.169601076182879     
  -41.652321239738839     
   3.9250053367709334     
   8.1976078830791455     
  -37.377789088531507     
  -41.622883699713057     
   3.6125507258510905     
   8.1039033237807985     
  -37.585835771703962     
  -41.595789569269172     
   3.3029623429001700     
   8.0096788122755171     
  -37.793752789006383     
  -41.571017351697421     
   2.9961148811658207     
   7.9149346582588480     
  -38.001551698610847     
  -41.548546490088675     
   2.6918859456557676     
   7.8196711426574756     
  -38.209243958199814     
  -41.528357345496261     
   2.3901560061176474     
   7.7238885178747543     
  -38.416840929502179     
  -41.510431175450378     
   2.0908081009146411     
   7.6275870080250288     
  -38.624353882727540     
  -41.494750114693517     
   1.7937278180021095     
   7.5307668091569901     
  -38.831794000904416     
  -41.481297156058503     
   1.4988033260678422     
   7.4334280894663056     
  -39.039172384122345     
  -41.470056131112990     
   1.2059247005709028     
   7.3355709894977537     
  -39.246500053689772     
  -41.461011695858708     
  0.91498479976552538     
   7.2371956223370697     
  -39.453787956204067     
  -41.454149309860469     
  0.62587775636089249     
   7.1383020737927128     
  -39.661046967545438     
  -41.449455226687761     
  0.33850051280097632     
   7.0388904025677528     
  -39.868287896794264     
  -41.446916472841757     
   5.2751208824730562E-002
   6.9389606404220494     
  -40.075521490073307     
  -41.446520838775569     
 -0.23146983018023073     
   6.8385127923249076     
  -40.282758434326503     
  -41.448256862501921     
 -0.51426086513899305     
   6.7375468365983746     
  -40.490009361030232     
  -41.452113818990462     
 -0.79571853031694606     
   6.6360627250513282     
  -40.697284849847627     
  -41.458081707967843     
  -1.0759377168888298     
   6.5340603831045074     
  -40.904595432219658     
  -41.466151240844511     
  -1.3550124222575721     
   6.4315397099066338     
  -41.111951594906799     
  -41.476313834011435     
  -1.6330348565183768     
   6.3285005784417345     
  -41.319363783480419     
  -41.488561595435328     
  -1.9100961778583763     
   6.2249428356278091     
  -41.526842405760931     
  -41.502887316769261     
  -2.1862865476492725     
   6.1208663024069496     
  -41.734397835217543     
  -41.519284465876638     
  -2.4616947999753314     
   6.0162707738270127     
  -41.942040414324424     
  -41.537747176876451     
  -2.7364088557831656     
   5.9111560191149577     
  -42.149780457874854     
  -41.558270243294821     
  -3.0105158746252387     
   5.8055217817419393     
  -42.357628256263979     
  -41.580849112354514     
  -3.2841019726255607     
   5.6993677794802338     
  -42.565594078737739     
  -41.605479877149207     
  -3.5572525165882465     
   5.5926937044520866     
  -42.773688176608168     
  -41.632159271023617     
  -3.8300522529418366     
   5.4854992231705557     
  -42.981920786443027     
  -41.660884662920679     
  -4.1025852935312876     
   5.3777839765724096     
  -43.190302133231889     
  -41.691654052622162     
  -4.3749351004201706     
   5.2695475800431399     
  -43.398842433528131     
  -41.724466065875319     
  -4.6471846177247711     
   5.1607896234341482     
  -43.607551898569092     
  -41.759319950508250     
  -4.9194164984157807     
   5.0515096710721519     
  -43.816440737380979     
  -41.796215574246368     
  -5.1917128611165664     
   4.9417072617608468     
  -44.025519159868352     
  -41.835153420704742     
  -5.4641556370206912     
   4.8313819087748646     
  -44.234797379890075     
  -41.876134587982399     
  -5.7368265123308451     
   4.7205330998460502     
  -44.444285618327093     
  -41.919160786824882     
  -6.0098066129876173     
   4.6091602971420889     
  -44.653994106135208     
  -41.964234336422287     
  -6.2831778668595408     
   4.4972629372374939     
  -44.863933087402323     
  -42.011358170423733     
  -6.5570209716810206     
   4.3848404310769702     
  -45.074112822397659     
  -42.060535827711341     
  -6.8314175048449437     
   4.2718921639311542     
  -45.284543590614433     
  -42.111771458997680     
  -7.1064487997247676     
   4.1584174953447368     
  -45.495235693824412     
  -42.165069824995612     
  -7.3821961284579567     
   4.0444157590769549     
  -45.706199459126800     
  -42.220436295959047     
  -7.6587413825151813     
   3.9298862630344540     
  -45.917445242007517     
  -42.277876856327914     
  -7.9361663110112985     
   3.8148282891964844     
  -46.128983429407491     
  -42.337398103660497     
  -8.2145531247142785     
   3.6992410935324251     
  -46.340824442796880     
  -42.399007252095856     
  -8.4939844618034428     
   3.5831239059116000     
  -46.552978741266017     
  -42.462712135559379     
  -8.7745432333889468     
   3.4664759300053496     
  -46.765456824629439     
  -42.528521209809796     
  -9.0563129915281504     
   3.3492963431813241     
  -46.978269236547085     
  -42.596443557246261     
  -9.3393778621319168     
   3.2315842963899444     
  -47.191426567668231     
  -42.666488891212246     
  -9.6238220171644340     
   3.1133389140429872     
  -47.404939458787105     
  -42.738667556340978     
  -9.9097319540765323     
   2.9945592938842278     
  -47.618818604042957     
  -42.812990545996556     
  -10.197191911061982     
   2.8752445068520869     
  -47.833074754121270     
  -42.889469485329521     
  -10.486291073082057     
   2.7553935969341996     
  -48.047718719505539     
  -42.968116668377633     
  -10.777114701788777     
   2.6350055810138437     
  -48.262761373748084     
  -43.048945028641050     
  -11.069754070993298     
   2.5140794487081344     
  -48.478213656780120     
  -43.131968184173502     
  -11.364296306782038     
   2.3926141621979058     
  -48.694086578256737     
  -43.217200406474362     
  -11.660834825643903     
   2.2706086560491765     
  -48.910391220942095     
  -43.304656667666698     
  -11.959458850216976     
   2.1480618370261064     
  -49.127138744133866     
  -43.394352609043324     
  -12.260264339819289     
   2.0249725838953321     
  -49.344340387135460     
  -43.486304591591967     
  -12.563342897759624     
   1.9013397472215658     
  -49.562007472772748     
  -43.580529663325166     
  -12.868793178964625     
   1.7771621491543419     
  -49.780151410961487     
  -43.677045612167404     
  -13.176709614808427     
   1.6524385832057771     
  -49.998783702327593     
  -43.775870934278458     
  -13.487193797388075     
   1.5271678140192129     
  -50.217915941882694     
  -43.877024887758878     
  -13.800343284632827     
   1.4013485771285965     
  -50.437559822758068     
  -43.980527462393617     
  -14.116262989261614     
   1.2749795787084492     
  -50.657727140001093     
  -44.086399434813082     
  -14.435053845091113     
   1.1480594953142653     
  -50.878429794434744     
  -44.194662338651263     
  -14.756824446346087     
   1.0205869736131770     
  -51.099679796586379     
  -44.305338521998863     
  -15.081679519903057     
  0.89256063010470876     
  -51.321489270687366     
  -44.418451118398131     
  -15.409731607264021     
  0.76397905083144102     
  -51.543870458746994     
  -44.534024105452616     
  -15.741089594349569     
  0.63484079107939229     
  -51.766835724704151     
  -44.652082277410237     
  -16.075870428720748     
  0.50514437506791965     
  -51.990397558661748     
  -44.772651305625644     
  -16.414187499690406     
  0.37488829562892823     
  -52.214568581205491     
  -44.895757711873316     
  -16.756162446087654     
  0.24407101387517405     
  -52.439361547810726     
  -45.021428930218981     
  -17.101914052630828     
  0.11269095885742911     
  -52.664789353350301     
  -45.149693285613708     
  -17.451567827837184     
  -1.9253472789726212E-002
  -52.890865036675137     
  -45.280580044322484     
  -17.805250495267032     
 -0.15176391721373314     
  -53.117601785343538     
  -45.414119423036993     
  -18.163090052508966     
 -0.28484204372176519     
  -53.345012940397204     
  -45.550342598430802     
  -18.525221636251672     
 -0.41848955517058956     
  -53.573112001295044     
  -45.689281760702698     
  -18.891778041672726     
 -0.55270818836886060     
  -53.801912630936833     
  -45.830970096015236     
  -19.262901275017708     
 -0.68749971449213831     
  -54.031428660815820     
  -45.975441855577870     
  -19.638730624350551     
 -0.82286593951093834     
  -54.261674096292914     
  -46.122732335260501     
  -20.019415086134522     
 -0.95880870463212986     
  -54.492663122002085     
  -46.272877948406510     
  -20.405101159757500     
  -1.0953298867540153     
  -54.724410107390860     
  -46.425916207104692     
  -20.795945331083718     
  -1.2324313989354359     
  -54.956929612401346     
  -46.581885797087821     
  -21.192101949440907     
  -1.3701151908792610     
  -55.190236393298328     
  -46.740826561708623     
  -21.593735643755210     
  -1.5083832494306402     
  -55.424345408650197     
  -46.902779579036789     
  -22.001009258345519     
  -1.6472375990904013     
  -55.659271825468970     
  -47.067787148474380     
  -22.414096229690919     
  -1.7866803025440086     
  -55.895031025515657     
  -47.235892870197063     
  -22.833168604940600     
  -1.9267134612064929     
  -56.131638611777980     
  -47.407141634734117     
  -23.258409458047598     
  -2.0673392157838060     
  -56.369110415128993     
  -47.581579705669476     
  -23.690000651056458     
  -2.2085597468510461     
  -56.607462501169543     
  -47.759254710552398     
  -24.128135847483076     
  -2.3503772754480368     
  -56.846711177269455     
  -47.940215729408521     
  -24.573007515232870     
  -2.4927940636927586     
  -57.086872999807397     
  -48.124513285772764     
  -25.024820701609361     
  -2.6358124154131399     
  -57.327964781624424     
  -48.312199441034842     
  -25.483779573838749     
  -2.7794346767977602     
  -57.570003599696605     
  -48.503327787838629     
  -25.950101282752168     
  -2.9236632370660116     
  -57.813006803034853     
  -48.697953547459278     
  -26.424002895263353     
  -3.0685005291583125     
  -58.056992020826428     
  -48.896133569173742     
  -26.905714520106816     
  -3.2139490304469787     
  -58.301977170819555     
  -49.097926428074551     
  -27.395467645069132     
  -3.3600112634683819     
  -58.547980467978270     
  -49.303392435412562     
  -27.893505257249867     
  -3.5066897966770654     
  -58.795020433378902     
  -49.512593724841935     
  -28.400076551692930     
  -3.6539872452224924     
  -59.043115903438462     
  -49.725594298979637     
  -28.915436775569152     
  -3.8019062717491536     
  -59.292286039372897     
  -49.942460074796401     
  -29.439854136028774     
  -3.9504495872207777     
  -59.542550337011932     
  -50.163258980816622     
  -29.973599380509270     
  -4.0996199517694247     
  -59.793928636904397     
  -50.388060976170436     
  -30.516958992603101     
  -4.2494201755702745     
  -60.046441134766368     
  -50.616938168614965     
  -31.070221998933029     
  -4.3998531197429598     
  -60.300108392271916     
  -50.849964833606961     
  -31.633694132221258     
  -4.5509216972803239     
  -60.554951348204938     
  -51.087217539598626     
  -32.207684652615121     
  -4.7026288740055282     
  -60.810991329990159     
  -51.328775174493231     
  -32.792520216792504     
  -4.8549776695584761     
  -61.068250065616695     
  -51.574719076119180     
  -33.388531886368611     
  -5.0079711584125510     
  -61.326749695970157     
  -51.825133065266940     
  -33.996069383945056     
  -5.1616124709227220     
  -61.586512787597442     
  -52.080103585646533     
  -34.615487502387793     
  -5.3159047944061149     
  -61.847562345916344     
  -52.339719741914436     
  -35.247161040275081     
  -5.4708513742561875     
  -62.109921828895423     
  -52.604073449716509     
  -35.891470820833916     
  -5.6264555150917150     
  -62.373615161221892     
  -52.873259480872754     
  -36.548818941955695     
  -5.7827205819418248     
  -62.638666748981422     
  -53.147375622937432     
  -37.219614762880667     
  -5.9396500014683991     
  -62.905101494872909     
  -53.426522733659027     
  -37.904290090238227     
  -6.0972472632272030     
  -63.172944813980401     
  -53.710804909335820     
  -38.603285688275804     
  -6.2555159209691729     
  -63.442222650133729     
  -54.000329551997879     
  -39.317065897845339     
  -6.4144595939833655     
  -63.712961492879309     
  -54.295207546231730     
  -40.046105606527647     
  -6.5740819684831244     
  -63.985188395090589     
  -54.595553338280681     
  -40.790905148187072     
  -6.7343867990371118     
  -64.258930991253521     
  -54.901485126892091     
  -41.551976761838638     
  -6.8953779100469221     
  -64.534217516452259     
  -55.213124952605874     
  -42.329860023233309     
  -7.0570591972730732     
  -64.811076826090741     
  -55.530598902780127     
  -43.125108925399964     
  -7.2194346294112659     
  -65.089538416396977     
  -55.854037219720624     
  -43.938304634667219     
  -7.3825082497208880     
  -65.369632445707481     
  -56.183574504480617     
  -44.770049438742305     
  -7.5462841777078360     
  -65.651389756656869     
  -56.519349875271196     
  -45.620968363349853     
  -7.7107666108638258     
  -65.934841899190033     
  -56.861507137996313     
  -46.491716586730895     
  -7.8759598264644888     
  -66.220021154566012     
  -57.210195012396802     
  -47.382969948648267     
  -8.0418681834286332     
  -66.506960560314539     
  -57.565567287011660     
  -48.295439284374048     
  -8.2084961242412060     
  -66.795693936236177     
  -57.927783081644471     
  -49.229858121654132     
  -8.3758481769425863     
  -67.086255911484173     
  -58.297007017556865     
  -50.186998025032189     
  -8.5439289571870045     
  -67.378681952784930     
  -58.673409502744619     
  -51.167656731382422     
  -8.7127431703729918     
  -67.673008393862361     
  -59.057166928229975     
  -52.172672905706676     
  -8.8822956138489673     
  -67.969272466120501     
  -59.448461975022788     
  -53.202915153070478     
  -9.0525911791971581     
  -68.267512330654739     
  -59.847483838670811     
  -54.259296967750174     
  -9.2236348545993057     
  -68.567767111666242     
  -60.254428565928947     
  -55.342765109483352     
  -9.3954317272877095     
  -68.870076931341686     
  -60.669499304250060     
  -56.454316442696616     
  -9.5679869860854136     
  -69.174482946296237     
  -61.092906677570298     
  -57.594984567719884     
  -9.7413059240395192     
  -69.481027385644722     
  -61.524869061828184     
  -58.765858844212524     
  -9.9153939411518159     
  -69.789753590807209     
  -61.965613003159788     
  -59.968070119707164     
  -10.090256547211196     
  -70.100706057137742     
  -62.415373529057582     
  -61.202810092640910     
  -10.265899364732508     
  -70.413930477472277     
  -62.874394604752396     
  -62.471318581532294     
  -10.442328132006818     
  -70.729473787719428     
  -63.342929494113882     
  -63.774901665510647     
  -10.619548706268297     
  -71.047384214596235     
  -63.821241256605219     
  -65.114920433740025     
  -10.797567066983270     
  -71.367711325637387     
  -64.309603159858256     
  -66.492809479828338     
  -10.976389319267264     
  -71.690506081614430     
  -64.808299230956990     
  -67.910065433927997     
  -11.156021697436262     
  -72.015820891496105     
  -65.317624721711439     
  -69.368267045692093     
  -11.336470568698690     
  -72.343709670111778     
  -65.837886724554139     
  -70.869063668605833     
  -11.517742436995114     
  -72.674227898678325     
  -66.369404702068664     
  -72.414193944465083     
  -11.699843946992974     
  -73.007432688325110     
  -66.912511156652144     
  -74.005482559749396     
  -11.882781888244185     
  -73.343382846906380     
  -67.467552275850281     
  -75.644845774208321     
  -12.066563199513887     
  -73.682138949143891     
  -68.034888619156831     
  -77.334304904625725     
  -12.251194973289135     
  -74.023763410456638     
  -68.614895905941538     
  -79.075980482234613     
  -12.436684460476879     
  -74.368320564620390     
  -69.207965759558277     
  -80.872112950471390     
  -12.623039075301197     
  -74.715876745536008     
  -69.814506606686834     
  -82.725055164761216     
  -12.810266400410312     
  -75.066500373353776     
  -70.434944520422533     
  -84.637295828889052     
  -12.998374192204700     
  -75.420262045252684     
  -71.069724239139219     
  -86.611451575590053     
  -13.187370386398253     
  -75.777234631165413     
  -71.719310125956127     
  -88.650292688209561     
  -13.377263103825282     
  -76.137493374783105     
  -72.384187321117707     
  -90.756736754753376     
  -13.568060656507004     
  -76.501116000202842     
  -73.064862846778340     
  -92.933874270902791     
  -13.759771553992094     
  -76.868182824579321     
  -73.761866903810130     
  -95.184966165687158     
  -13.952404509986783     
  -77.238776877213965     
  -74.475754150052779     
  -97.513469598019384     
  -14.145968449291223     
  -77.612984025519211     
  -75.207105172037927     
  -99.923037507915780     
  -14.340472515059803     
  -77.990893108332656     
  -75.956527953347290     
  -102.41754817260519     
  -14.535926076404538     
  -78.372596077127639     
  -76.724659564641840     
  -105.00110402836154     
  -14.732338736361882     
  -78.758188145651374     
  -77.512167844854531     
  -107.67806753337403     
  -14.929720340244851     
  -79.147767948641913     
  -78.319753351354862     
  -110.45305956161778     
  -15.128080984403953     
  -79.541437710265456     
  -79.148151298066978     
  -113.33100003854520     
  -15.327431025422110     
  -79.939303423006521     
  -79.998133798356093     
  -116.31711003394932     
  -15.527781089770706     
  -80.341475037811435     
  -80.870512123610695     
  -119.41695443157423     
  -15.729142083955924     
  -80.748066666325087     
  -81.766139281847515     
  -122.63644983834160     
  -15.931525205186773     
  -81.159196796168786     
  -82.685912655635065     
  -125.98191182467239     
  -16.134941952598670     
  -81.574988520293687     
  -83.630776994320115     
  -129.46006624666913     
  -16.339404139069149     
  -81.995569781507399     
  -84.601727491170124     
  -133.07810217159215     
  -16.544923903665079     
  -82.421073633378953     
  -85.599813257457043     
  -136.84369603187005     
  -16.751513724764141     
  -82.851638518966851     
  -86.626140977696082     
  -140.76505581253844     
  -16.959186433896662     
  -83.287408568651799     
  -87.681878896290101     
  -144.85097324124274     
  -17.167955230357855     
  -83.728533918881539     
  -88.768261195599450     
  -149.11085933218720     
  -17.377833696644704     
  -84.175171053471999     
  -89.886592640590834     
  -153.55481597036587     
  -17.588835814776392     
  -84.627483169474417     
  -91.038253760368605     
  -158.19367719125009     
  -17.800975983562282     
  -85.085640569723580     
  -92.224706339302955     
  -163.03909657369837     
  -18.014269036887100     
  -85.549821084480868     
  -93.447499563605717     
  -168.10359849212023     
  -18.228730263089297     
  -86.020210524770604     
  -94.708276552296596     
  -173.40068106053107     
  -18.444375425515322     
  -86.497003170301994     
  -96.008781660250605     
  -178.94488657757773     
  -18.661220784340301     
  -86.980402295226568     
  -97.350868309582410     
  -184.75192106255491     
  -18.879283119754074     
  -87.470620735294403     
  -98.736507717551603     
  -190.83874575969568     
  -19.098579756620943     
  -87.967881500365152     
  -100.16779831074929     
  -197.22372321063062     
  -19.319128590731978     
  -88.472418436729114     
  -101.64697623482905     
  -203.92673342129095     
  -19.540948116780473     
  -88.984476944154892     
  -103.17642673548870     
  -210.96935299944815     
  -19.764057458204103     
  -89.504314753201086     
  -104.75869688298459     
  -218.37500560181593     
  -19.988476399052082     
  -90.032202768971032     
  -106.39650942499819     
  -226.16917964871607     
  -20.214225418051853     
  -90.568425988214443     
  -108.09277827236360     
  -234.37962960485879     
  -20.441325725068300     
  -91.113284497631341     
  -109.85062549439999     
  -243.03663936203188     
  -20.669799300169213     
  -91.667094562091393     
  -111.67340028961527     
  -252.17328861710340     
  -20.899668935533882     
  -92.230189812701028     
  -113.56469995424351     
  -261.82578463908578     
  -21.130958280468239     
  -92.802922545934251     
  -115.52839333903671     
  -272.03380545596769     
  -21.363691889819648     
  -93.385665146481713     
  -117.56864687995642     
  -282.84092708851375     
  -21.597895276118344     
  -93.978811648264426     
  -119.68995383312031     
  -294.29507265965128     
  -21.833594965810967     
  -94.582779450042381     
  -121.89716687806765     
  -306.44905912754240     
  -22.070818559995605     
  -95.198011204291348     
  -124.19553482152418     
  -319.36120175411816     
  -22.309594800117750     
  -95.824976900931873     
  -126.59074383468013     
  -333.09601167417924     
  -22.549953639144224     
  -96.464176170324151     
  -129.08896392223642     
  -347.72501858655056     
  -22.791926318797969     
  -97.116140834033843     
  -131.69690156163560     
  -363.32768371750524     
  -23.035545453512867     
  -97.781437735911709     
  -134.42185918951682     
  -379.99250618136080     
  -23.280845121855496     
  -98.460671891350216     
  -137.27180298587712     
  -397.81825788222699     
  -23.527860966262807     
  -99.154489998614878     
  -140.25543991999373     
  -416.91547408928392     
  -23.776630302063133     
  -99.863584363354036     
  -143.38230597566343     
  -437.40815183653660     
  -24.027192236886233     
  -100.58869729607927     
  -146.66286711443740     
  -459.43578835333273     
  -24.279587801730095     
  -101.33062605268310     
  -150.10863552708747     
  -483.15574395524726     
  -24.533860095142341     
  -102.09022840051767     
  -153.73230360675174     
  -508.74608075383736     
  -24.790054442198695     
  -102.86842890756559     
  -157.54789921240561     
  -536.40889573418076     
  -25.048218570226677     
  -103.66622607042262     
  -161.57096593041189     
  -566.37434622805472     
  -25.308402803538964     
  -104.48470041906647     
  -165.81877352712240     
  -598.90543126649754     
  -25.570660279818533     
  -105.32502376353831     
  -170.31056426162104     
  -634.30380787197532     
  -25.835047191251018     
  -106.18846978124404     
  -175.06784282066096     
  -672.91678610263557     
  -26.101623054046534     
  -107.07642618508675     
  -180.11471871643062     
  -715.14590686328518     
  -26.370451010656030     
  -107.99040876442261     
  -185.47831301790538     
  -761.45740010965631     
  -26.641598169795319     
  -108.93207765576418     
  -191.18924351872766     
  -812.39513382867983     
  -26.915135990380694     
  -109.90325628211713     
  -197.28220702244292     
  -868.59662975511048     
  -27.191140716702211     
  -110.90595350403723     
  -203.79668174560612     
  -930.81313296170958     
  -27.469693873678423     
  -111.94238965900831     
  -210.77778024281909     
  -999.93481859903420     
  -27.750882832933996     
  -113.01502733807111     
  -218.27729138231169     
  -1077.0228313877205     
  -28.034801462832061     
  -114.12660797307122     
  -226.35496261771976     
  -1163.3502231195300     
  -28.321550878628329     
  -115.28019560284328     
  -235.08008929111605     
  -1260.4548554856462     
  -28.611240312800618     
  -116.47922957783919     
  -244.53350070725821     
  -1370.2083333664202     
  -28.903988130629852     
  -117.72758848762614     
  -254.81006320750660     
  -1494.9068296474059     
  -29.199923022663171     
  -119.02966830671953     
  -266.02186442986192     
  -1637.3921292407679     
  -29.499185414334683     
  -120.39047873129213     
  -278.30230539916795     
  -1801.2148472457725     
  -29.801929144553640     
  -121.81576303667380     
  -291.81141675351097     
  -1990.8577615731015     
  -30.108323480652565     
  -123.31214870347088     
  -306.74284996530957     
  -2212.0451998077574     
  -30.418555558429766     
  -124.88733880079380     
  -323.33318896386737     
  -2472.1810307671658     
  -30.732833365691388     
  -126.55035813994006     
  -341.87454669462159     
  -2780.9712213865191     
  -31.051389429633407     
  -128.31187408381413     
  -362.73183085502001     
  -3151.3587489502424     
  -31.374485428766246     
  -130.18462121463207     
  -386.36702147214737     
  -3600.8362665461705     
  -31.702418038753684     
  -132.18397200199053     
  -413.37329347124307     
  -4153.7885263553517     
  -32.035526454788588     
  -134.32872200421593     
  -444.52670741890893     
  -4843.9594432640333     
  -32.374202238586790     
  -136.64217978087163     
  -480.85640324338840     
  -5723.1178643203111     
  -32.718902464275878     
  -139.15377025704464     
  -523.77978722579178     
  -6858.2039725698778     
  -33.070167673025715     
  -141.90126051765924     
  -575.21631702006471     
  -8392.5946431475822     
  -33.428647060592546     
  -144.93470325231866     
  -638.16077684367303     
  -10408.491312173221     
  -33.795134956255360     
  -148.32066634864017     
  -716.22446168497049     
  -13613.624817929296     
  -34.170625737900281     
  -152.15704412240132     
  -818.32664781944254     
  -17130.937272247891     
  -34.556400560650026     
  -156.56988243535307     
  -946.80867736129903     
  -27529.310927037957     
  -34.954172966455161     
  -161.82010040204165     
  -1153.2785093140885     
  -27057.004256399738     
  -35.366353973834975     
  -168.09381177841945     
  -1356.2060412370822     
  -97774.779371944169     
  -35.796592521966453     
  -176.70811909782904     
  -2089.5168865266805     
   21648.057559781460     
  -36.251084049352436     
  -186.74980245121634     
  -1927.1564548283227     
  -823704.70181729784     
  -36.742873669289061     
  -211.83004788443321     
  -8104.9417184581998     
  -654634.14994188945     
  -37.333333333333336     
  -264.62914678813326     
  -13014.697843022266     
  -654634.14994188945     
   0.0000000000000000     
   3.5555555555555265     
   5.5791237846889335E-008
  -2.6552323688883616E-002
   3.5555555555555555E-006
   3.5555555555555585     
  -2.3865733219761508E-008
 -0.17943505229415146     
   3.8449161130677098E-006
   3.5555555555555509     
  -6.7674437056154391E-008
  0.63857482474277805     
   4.1578256015234166E-006
   3.5555555555555540     
   1.0092041567121440E-007
 -0.46531420100156673     
   4.4962004954876699E-006
   3.5555555555555607     
  -3.1928564717757092E-008
   3.1513386102857213E-002
   4.8621132373172520E-006
   3.5555555555555549     
  -2.2199157315968670E-008
   5.2317435233276796E-002
   5.2578049302340045E-006
   3.5555555555555518     
  -4.7322038176567230E-009
  0.18174936615947079     
   5.6856990643941283E-006
   3.5555555555555589     
   6.0885801401339179E-008
 -0.35175130226320966     
   6.1484163600214650E-006
   3.5555555555555567     
  -7.6444139397064052E-008
  0.31867458135353627     
   6.6487908185143999E-006
   3.5555555555555540     
   5.8097384639387238E-008
 -0.21299869913088634     
   7.1898870798344992E-006
   3.5555555555555571     
  -3.9147165162978856E-008
  0.16092555402315928     
   7.7750191924855331E-006
   3.5555555555555571     
   4.0302620897582112E-008
 -0.17207744439626466     
   8.4077709110432769E-006
   3.5555555555555554     
  -5.1566818602497463E-008
  0.14076515899664019     
   9.0920176455522002E-006
   3.5555555555555509     
   2.9701578589820522E-008
  -2.1026180831015765E-002
   9.8319501972223857E-006
   3.5555555555555607     
   1.6574553523487700E-008
  -8.9588672106281075E-002
   1.0632100425800513E-005
   3.5555555555555545     
  -4.3909155992887077E-008
  0.10570156695401443     
   1.1497369005819687E-005
   3.5555555555555518     
   3.3260425509948875E-008
  -7.5923834807985729E-002
   1.2433055441726640E-005
   3.5555555555555536     
  -2.6680335883193491E-008
   7.7140645425273408E-002
   1.3444890525719698E-005
   3.5555555555555571     
   3.9177398771972985E-008
  -8.5281651735368239E-002
   1.4539071437091859E-005
   3.5555555555555571     
  -3.9555913612916544E-008
   6.3623335197958042E-002
   1.5722299698051654E-005
   3.5555555555555518     
   2.3962369608772083E-008
  -2.2317813496334195E-002
   1.7001822218489547E-005
   3.5555555555555602     
  -1.3187771429958789E-010
  -6.7029682472459391E-003
   1.8385475681076483E-005
   3.5555555555555571     
  -7.9573089978191836E-009
   3.0783309936016855E-003
   1.9881734538539668E-005
   3.5555555555555522     
  -4.0710133598423341E-009
   1.7706535824112055E-002
   2.1499762917084181E-005
   3.5555555555555594     
   2.0102151987859734E-008
  -3.7809309774158299E-002
   2.3249470743852916E-005
   3.5555555555555518     
  -3.5716336180494782E-008
   4.8235929391563619E-002
   2.5141574442188355E-005
   3.5555555555555549     
   4.1290516027301196E-008
  -4.7237178931283930E-002
   2.7187662566435997E-005
   3.5555555555555554     
  -4.0259128739106343E-008
   4.2841816263692357E-002
   2.9400266778282438E-005
   3.5555555555555549     
   3.9721607008435105E-008
  -3.2846031666570123E-002
   3.1792938599336467E-005
   3.5555555555555638     
  -2.6588515143294901E-008
   1.8755997283556432E-002
   3.4380332410039062E-005
   3.5555555555555549     
   1.4357956253447995E-008
  -1.1190431947188622E-002
   3.7178295203245274E-005
   3.5555555555555567     
  -1.2060204064045017E-008
   8.5097219264219683E-003
   4.0203963642190974E-005
   3.5555555555555549     
   9.6643309527811584E-009
  -7.6926201203163487E-003
   4.3475869017294871E-005
   3.5555555555555531     
  -1.1572455867468119E-008
   7.2842756106367423E-003
   4.7014050744623883E-005
   3.5555555555555518     
   1.0173589547667835E-008
  -4.6811409663379353E-003
   5.0840179101165181E-005
   3.5555555555555571     
  -4.9385181770622550E-009
   2.5255973865076719E-003
   5.4977687948620751E-005
   3.5555555555555558     
   3.8784006153823172E-009
  -1.8093024680702948E-003
   5.9451918258616975E-005
   3.5555555555555571     
  -2.9519547111789086E-009
   4.6971864457670922E-004
   6.4290273318377096E-005
   3.5555555555555518     
  -1.0343931275043002E-009
   1.1393991545083572E-003
   6.9522386567443626E-005
   3.5555555555555562     
   3.9955933141055860E-009
  -1.9293665942087318E-003
   7.5180303093399210E-005
   3.5555555555555540     
  -5.2149463335820987E-009
   2.3834554157102584E-003
   8.1298675898191345E-005
   3.5555555555555576     
   7.0893492138159373E-009
  -2.2166338872607202E-003
   8.7914978137132135E-005
   3.5555555555555607     
  -5.2850205762549275E-009
   9.6613627538257604E-004
   9.5069732630471650E-005
   3.5555555555555514     
   5.4737417848689801E-010
  -2.2068660638137078E-004
   1.0280676005323296E-004
   3.5555555555555505     
  -8.9329378357677623E-010
   7.0235085768427638E-004
   1.1117344732339533E-004
   3.5555555555555580     
   4.0648765121955918E-009
  -7.5944114541081384E-004
   1.2022103783222070E-004
   3.5555555555555638     
  -1.7326246590300030E-009
  -1.9995624644189531E-004
   1.3000494529429539E-004
   3.5555555555555496     
  -3.3832978501107912E-009
   7.6357810093658851E-004
   1.4058509313952193E-004
   3.5555555555555500     
   3.4331636617871410E-009
  -5.4279479984708199E-004
   1.5202628152573291E-004
   3.5555555555555554     
  -1.8067074045524219E-009
   4.2515090885525614E-004
   1.6439858421976640E-004
   3.5555555555555580     
   2.6314983718543969E-009
  -4.8064137200573630E-004
   1.7777777777777779E-004
   3.5555555555555576     
  -2.7943152718152290E-009
   4.2795210438131907E-004
   1.9224580565338546E-004
   3.5555555555555558     
   2.4298666138589948E-009
  -3.9873075729425321E-004
   2.0789128007617084E-004
   3.5555555555555540     
  -2.8337258970871631E-009
   3.7375997205694458E-004
   2.2481002477438348E-004
   3.5555555555555527     
   2.5017690320487367E-009
  -2.6395647577088149E-004
   2.4310566186586257E-004
   3.5555555555555576     
  -1.5729122489995625E-009
   1.7492454958340311E-004
   2.6289024651170021E-004
   3.5555555555555562     
   1.3471458154514480E-009
  -1.3414366245509120E-004
   2.8428495321970645E-004
   3.5555555555555576     
  -1.0743865752998155E-009
   8.7714447665727344E-005
   3.0742081800107322E-004
   3.5555555555555549     
   6.3787715017820313E-010
  -4.5658347615849316E-005
   3.3243954092572003E-004
   3.5555555555555571     
  -3.2594990611397927E-010
  -1.0285549406193780E-005
   3.5949435399172495E-004
   3.5555555555555505     
  -5.6074327000693959E-010
   8.3016021245095180E-005
   3.8875095962427662E-004
   3.5555555555555580     
   1.4885288818144562E-009
  -1.1077000617624677E-004
   4.2038854555216383E-004
   3.5555555555555580     
  -1.4683892710951412E-009
   7.9087429760026391E-005
   4.5460088227761007E-004
   3.5555555555555518     
   8.1460060383932122E-010
  -2.9729246531755276E-005
   4.9159750986111934E-004
   3.5555555555555594     
  -1.1342471745409978E-010
  -2.5133800297375089E-006
   5.3160502129002561E-004
   3.5555555555555558     
  -1.9826722267761601E-010
   8.2169086903069961E-006
   5.7486845029098438E-004
   3.5555555555555545     
   1.0167885340745786E-010
   4.9781848925754241E-006
   6.2165277208633203E-004
   3.5555555555555598     
   2.9818907550797797E-010
  -2.0724760874891480E-005
   6.7224452628598496E-004
   3.5555555555555558     
  -5.8648449376656885E-010
   1.4374585696711357E-005
   7.2695357185459299E-004
   3.5555555555555478     
   7.7057266408543291E-011
   9.7948113570023660E-006
   7.8611498490258264E-004
   3.5555555555555585     
   5.6598919676187005E-010
  -2.1991146757864145E-005
   8.5009111092447737E-004
   3.5555555555555576     
  -6.2108974578099196E-010
   1.5653779376641838E-005
   9.1927378405382411E-004
   3.5555555555555509     
   2.9266644640758023E-010
  -5.3608515280530066E-006
   9.9408672692698338E-004
   3.5555555555555562     
  -4.5728839099682019E-011
  -1.5738489985401355E-006
   1.0749881458542089E-003
   3.5555555555555518     
  -1.5316067232766417E-010
   7.7009950657000336E-006
   1.1624735371926456E-003
   3.5555555555555585     
   4.1529443109388976E-010
  -9.0287446142189173E-006
   1.2570787221094178E-003
   3.5555555555555611     
  -3.0540817679521129E-010
   1.9808019060269946E-006
   1.3593831283217998E-003
   3.5555555555555487     
  -1.3442665816545977E-010
   5.8810565708212189E-006
   1.4700133389141219E-003
   3.5555555555555571     
   4.1453609893620943E-010
  -6.9160439087410191E-006
   1.5896469299668233E-003
   3.5555555555555616     
  -2.8357519963825602E-010
   3.0486117515941490E-006
   1.7190166205019531E-003
   3.5555555555555531     
   4.9198078154505445E-011
   2.0034564886379550E-007
   1.8589147601622636E-003
   3.5555555555555580     
   7.2846689287544041E-011
  -2.3880932145369217E-006
   2.0101981821095487E-003
   3.5555555555555514     
  -2.3198239391415642E-010
   3.6764961151775397E-006
   2.1737934508647434E-003
   3.5555555555555531     
   2.7549726205700910E-010
  -2.1318166761491074E-006
   2.3507025372311941E-003
   3.5555555555555647     
  -4.2712706471557991E-011
  -1.0620752813160123E-006
   2.5420089550582592E-003
   3.5555555555555509     
  -2.1414736501354051E-010
   2.3716371862874092E-006
   2.7488843974310373E-003
   3.5555555555555500     
   1.9982464391287757E-010
  -1.6167864689263194E-006
   2.9725959129308487E-003
   3.5555555555555558     
  -1.0535445866473429E-010
   1.1180994839483591E-006
   3.2145136659188544E-003
   3.5555555555555571     
   1.2286988817568964E-010
  -8.6353147413348636E-007
   3.4761193283721812E-003
   3.5555555555555611     
  -6.7737222142425395E-011
   1.2852488443688035E-007
   3.7590151546699605E-003
   3.5555555555555531     
  -3.7059186475858461E-011
   2.7905567785335107E-007
   4.0649337949095676E-003
   3.5555555555555527     
   3.4970344931674521E-011
  -1.7699495832611741E-007
   4.3957489068566068E-003
   3.5555555555555545     
  -1.4433417184679682E-011
   1.2475459984010693E-007
   4.7534866315235820E-003
   3.5555555555555554     
   2.3222661583774969E-011
  -1.5407563985030019E-007
   5.1403380026616482E-003
   3.5555555555555549     
  -2.7068527742684843E-011
   2.1481547330638138E-007
   5.5586723661697661E-003
   3.5555555555555576     
   4.8754808070679064E-011
  -1.9722227611599837E-007
   6.0110518916110349E-003
   3.5555555555555607     
  -2.6523992905778952E-011
   1.4722577798998645E-008
   6.5002472647147699E-003
   3.5555555555555540     
  -2.0447122363134971E-011
   3.6368028351620536E-008
   7.0292546569760972E-003
   3.5555555555555505     
  -4.2142533731545290E-012
   1.5013692992403073E-007
   7.6013140762866459E-003
   3.5555555555555607     
   6.8253109552909831E-011
  -2.8925064246711307E-007
   8.2199292109883214E-003
   3.5555555555555580     
  -8.2723149169376115E-011
   1.5982460699143485E-007
   8.8888888888888889E-003
   3.5555555555555438     
   7.4874094420780157E-012
  -1.1782818815265133E-009
   1.7777777777777778E-002
   3.5555555555555594     
  -1.3497046693708345E-012
   1.1464467469818406E-010
   2.6666666666666668E-002
   3.5555555555555549     
  -4.8986960913445401E-013
   8.0214720549687067E-011
   3.5555555555555556E-002
   3.5555555555555540     
   1.1174079498819907E-013
   2.0398490528715780E-010
   4.4444444444444446E-002
   3.5555555555555580     
   1.6416275846418829E-012
  -6.8299152097028884E-010
   5.3333333333333337E-002
   3.5555555555555536     
  -3.4808088226352810E-012
   8.9373288634576568E-010
   6.2222222222222220E-002
   3.5555555555555531     
   3.2221878249579664E-012
  -4.7609472282843687E-010
   7.1111111111111111E-002
   3.5555555555555602     
  -3.4852259625530808E-013
  -1.9727664582419031E-010
   8.0000000000000002E-002
   3.5555555555555545     
  -1.8280974399367347E-012
   4.8360429678908689E-010
   8.8888888888888892E-002
   3.5555555555555545     
   1.7989347859814206E-012
  -1.7394652265993886E-010
   9.7777777777777783E-002
   3.5555555555555602     
   4.9433586603187959E-013
  -5.6941521548544270E-010
  0.10666666666666667     
   3.5555555555555522     
  -3.7762782501089390E-012
   7.4630481877746807E-010
  0.11555555555555555     
   3.5555555555555474     
   1.8210078907220758E-012
   2.1320406268793732E-010
  0.12444444444444444     
   3.5555555555555602     
   3.4200383608816073E-012
  -9.5963260734512967E-010
  0.13333333333333333     
   3.5555555555555594     
  -3.7772061942068519E-012
   4.9893832934813271E-010
  0.14222222222222222     
   3.5555555555555500     
  -3.5168724095853182E-014
   5.2707330862481542E-010
  0.15111111111111111     
   3.5555555555555598     
   3.9178810905902657E-012
  -1.0440375451751782E-009
  0.16000000000000000     
   3.5555555555555598     
  -3.9124004982235558E-012
   5.2268883473144761E-010
  0.16888888888888889     
   3.5555555555555500     
   7.7657622623043027E-015
   5.1647622492160416E-010
  0.17777777777777778     
   3.5555555555555598     
   3.8813374491743383E-012
  -1.0253997157456476E-009
  0.18666666666666668     
   3.5555555555555598     
  -3.8091604189180044E-012
   4.5873460071653688E-010
  0.19555555555555557     
   3.5555555555555491     
  -3.6865091354397410E-013
   7.5365533155171601E-010
  0.20444444444444446     
   3.5555555555555616     
   5.2837640730939004E-012
  -1.9101619082511875E-009
  0.21333333333333335     
   3.5555555555555522     
  -9.0424502387899799E-012
   1.9842474247083254E-009
  0.22222222222222221     
   3.5555555555555443     
   5.8394054465224748E-012
  -9.1092009310940282E-010
  0.23111111111111110     
   3.5555555555555562     
  -9.9249525179805290E-013
  -1.1692389167096117E-010
  0.23999999999999999     
   3.5555555555555491     
  -1.8694244393302624E-012
   1.3786156597932473E-009
  0.24888888888888888     
   3.5555555555555656     
   8.4701930091191000E-012
  -2.2711507101575986E-009
  0.25777777777777777     
   3.5555555555555656     
  -8.5634373170628080E-012
   1.4532111061482130E-009
  0.26666666666666666     
   3.5555555555555500     
   2.3356459790487992E-012
  -4.1530567709082442E-010
  0.27555555555555555     
   3.5555555555555536     
  -7.7914659913238672E-013
   2.0801160221508448E-010
  0.28444444444444444     
   3.5555555555555536     
   7.8094041748074804E-013
  -4.1674073176951340E-010
  0.29333333333333333     
   3.5555555555555500     
  -2.3446150707906052E-012
   1.4589513248629691E-009
  0.30222222222222223     
   3.5555555555555656     
   8.5975198656816733E-012
  -2.2926765303379335E-009
  0.31111111111111112     
   3.5555555555555656     
  -8.5975541118527500E-012
   1.4589787217998310E-009
  0.32000000000000001     
   3.5555555555555500     
   2.3447863016459925E-012
  -4.1685031951696126E-010
  0.32888888888888890     
   3.5555555555555536     
  -7.8159109473121971E-013
   2.0842255626801403E-010
  0.33777777777777779     
   3.5555555555555536     
   7.8157807727888671E-013
  -4.1683990555509487E-010
  0.34666666666666668     
   3.5555555555555500     
  -2.3447212143843272E-012
   1.4589370659523653E-009
  0.35555555555555557     
   3.5555555555555656     
   8.5973067802584227E-012
  -2.2925203209099372E-009
  0.36444444444444446     
   3.5555555555555656     
  -8.5965956265660288E-012
   1.4583681429984501E-009
  0.37333333333333335     
   3.5555555555555500     
   2.3411654459223558E-012
  -4.1456421373943297E-010
  0.38222222222222224     
   3.5555555555555540     
  -7.6806615712339426E-013
   1.9988871195928188E-010
  0.39111111111111113     
   3.5555555555555536     
   7.3109918257122122E-013
  -3.8499063409769455E-010
  0.40000000000000002     
   3.5555555555555500     
  -2.1563305731614908E-012
   1.3400738244314962E-009
  0.40888888888888891     
   3.5555555555555647     
   7.8942231100747412E-012
  -1.8489166262838584E-009
  0.41777777777777780     
   3.5555555555555691     
  -5.9726515870541312E-012
  -1.9718339398498504E-010
  0.42666666666666669     
   3.5555555555555358     
  -7.4515270419415210E-012
   2.2113245607677310E-009
  0.43555555555555553     
   3.5555555555555398     
   9.1334071638164777E-012
  -1.5426874914849494E-009
  0.44444444444444442     
   3.5555555555555567     
  -2.4367490223206549E-012
   4.0671172637157264E-010
  0.45333333333333331     
   3.5555555555555522     
   6.1358892546614233E-013
  -8.4159414001340841E-011
  0.46222222222222220     
   3.5555555555555536     
  -1.7606679543914576E-014
  -7.0074070366209188E-011
  0.47111111111111109     
   3.5555555555555522     
  -5.4316220729048400E-013
   3.6445569546617759E-010
  0.47999999999999998     
   3.5555555555555562     
   2.1902555087058504E-012
  -1.3877487114985011E-009
  0.48888888888888887     
   3.5555555555555411     
  -8.2178598275329173E-012
   5.1865391505278263E-009
  0.49777777777777776     
   3.5555555555555975     
   3.0681183801425816E-011
  -9.4818638635475001E-009
  0.50666666666666671     
   3.5555555555555731     
  -4.0432795175179703E-011
   9.4351145707303959E-009
  0.51555555555555554     
   3.5555555555555478     
   3.0330564105298337E-011
  -7.7239093559072593E-009
  0.52444444444444449     
   3.5555555555555545     
  -2.7598756064006159E-011
   7.2496681376966600E-009
  0.53333333333333333     
   3.5555555555555527     
   2.6773754968718838E-011
  -7.0639084796774001E-009
  0.54222222222222227     
   3.5555555555555540     
  -2.6205558628861715E-011
   6.7951110658109606E-009
  0.55111111111111111     
   3.5555555555555505     
   2.4757774364720542E-011
  -5.9056810683644669E-009
  0.56000000000000005     
   3.5555555555555634     
  -1.9534833648012995E-011
   2.6167584924449272E-009
  0.56888888888888889     
   3.5555555555555149     
   9.0855045323973972E-014
   2.5440744561857477E-009
  0.57777777777777772     
   3.5555555555555629     
   1.9171413466717097E-011
  -5.6876289595869259E-009
  0.58666666666666667     
   3.5555555555555522     
  -2.3485803730184886E-011
   5.9955866669599779E-009
  0.59555555555555550     
   3.5555555555555474     
   2.1481096272014983E-011
  -4.0838629930510059E-009
  0.60444444444444445     
   3.5555555555555780     
  -9.1478761758675879E-012
   2.4528409383069631E-009
  0.61333333333333329     
   3.5555555555555785     
   9.2484308614344481E-012
  -4.1643067415044931E-009
  0.62222222222222223     
   3.5555555555555465     
  -2.1983869699849278E-011
   6.3173616607739240E-009
  0.63111111111111107     
   3.5555555555555549     
   2.5396342755955198E-011
  -6.8942851863892239E-009
  0.64000000000000001     
   3.5555555555555527     
  -2.6310796141964031E-011
   7.0489243695809936E-009
  0.64888888888888885     
   3.5555555555555531     
   2.6556136629893463E-011
  -7.0905575767327676E-009
  0.65777777777777779     
   3.5555555555555531     
  -2.6623045195602347E-011
   7.1024512221480980E-009
  0.66666666666666663     
   3.5555555555555531     
   2.6645338970508443E-011
  -7.1083925966576495E-009
  0.67555555555555558     
   3.5555555555555531     
  -2.6667605504423976E-011
   7.1202644492805242E-009
  0.68444444444444441     
   3.5555555555555531     
   2.6734377865179998E-011
  -7.1618104852624662E-009
  0.69333333333333336     
   3.5555555555555527     
  -2.6979200774288542E-011
   7.3161227765673607E-009
  0.70222222222222219     
   3.5555555555555549     
   2.7891720049966709E-011
  -7.8918259058049992E-009
  0.71111111111111114     
   3.5555555555555465     
  -3.1296974243570830E-011
   1.0040326131450655E-008
  0.71999999999999997     
   3.5555555555555780     
   4.4005471742309143E-011
  -1.1734793556530829E-008
  0.72888888888888892     
   3.5555555555555780     
  -4.4005479931671159E-011
   1.0040332682940261E-008
  0.73777777777777775     
   3.5555555555555465     
   3.1297015190380866E-011
  -7.8918521117634195E-009
  0.74666666666666670     
   3.5555555555555549     
  -2.7891875647844828E-011
   7.3162210489114346E-009
  0.75555555555555554     
   3.5555555555555527     
   2.6979782218990982E-011
  -7.1621773686803399E-009
  0.76444444444444448     
   3.5555555555555531     
  -2.6736548046111617E-011
   7.1216337106079452E-009
  0.77333333333333332     
   3.5555555555555531     
   2.6675704783448013E-011
  -7.1135027585494596E-009
  0.78222222222222226     
   3.5555555555555531     
  -2.6675565905672980E-011
   7.1215226083879167E-009
  0.79111111111111110     
   3.5555555555555531     
   2.6735853657236440E-011
  -7.1617329598002257E-009
  0.80000000000000004     
   3.5555555555555527     
  -2.6977143541265310E-011
   7.3145545156110124E-009
  0.80888888888888888     
   3.5555555555555549     
   2.7882015325817330E-011
  -7.8856303874418415E-009
  0.81777777777777783     
   3.5555555555555465     
  -3.1260212579996528E-011
   1.0017112318954371E-008
  0.82666666666666666     
   3.5555555555555780     
   4.3868129812161312E-011
  -1.1648133824908841E-008
  0.83555555555555561     
   3.5555555555555789     
  -4.3492873874654111E-011
   9.7169075689486098E-009
  0.84444444444444444     
   3.5555555555555438     
   2.9383932892460531E-011
  -6.6848113874188023E-009
  0.85333333333333339     
   3.5555555555555651     
  -2.0752152513180527E-011
   2.8114832655246189E-009
  0.86222222222222222     
   3.5555555555555141     
   3.3397197825413294E-013
   2.5443056829213129E-009
  0.87111111111111106     
   3.5555555555555634     
   1.9416264600163996E-011
  -5.8832786396088818E-009
  0.88000000000000000     
   3.5555555555555505     
  -2.4708325196902652E-011
   6.7779541603122306E-009
  0.88888888888888884     
   3.5555555555555540     
   2.6126331005439126E-011
  -7.0176832864380640E-009
  0.89777777777777779     
   3.5555555555555531     
  -2.6506293642846392E-011
   7.0819242702380407E-009
  0.90666666666666662     
   3.5555555555555531     
   2.6608138383938961E-011
  -7.0991590793121184E-009
  0.91555555555555557     
   3.5555555555555531     
  -2.6635554710901976E-011
   7.1038573318084532E-009
  0.92444444444444440     
   3.5555555555555531     
   2.6643375277661475E-011
  -7.1054155327197179E-009
  0.93333333333333335     
   3.5555555555555531     
  -2.6647241217736462E-011
   7.1069500838684422E-009
  0.94222222222222218     
   3.5555555555555531     
   2.6654884411276903E-011
  -7.1115300875520735E-009
  0.95111111111111113     
   3.5555555555555531     
  -2.6681591245363702E-011
   7.1283155511378786E-009
  0.95999999999999996     
   3.5555555555555531     
   2.6780775388170437E-011
  -7.1908774017974629E-009
  0.96888888888888891     
   3.5555555555555522     
  -2.7150805125310577E-011
   7.4243393408499942E-009
  0.97777777777777775     
   3.5555555555555558     
   2.8531739931064429E-011
  -8.2956252464005392E-009
  0.98666666666666669     
   3.5555555555555429     
  -3.3685449416939669E-011
   1.1547306929550185E-008
  0.99555555555555553     
   3.5555555555555909     
   5.2919352554686792E-011
  -1.1035087060068480E-008
   1.0044444444444445     
   3.5555555555556486     
  -2.9843800395825052E-011
   1.9229256006200222E-010
   1.0133333333333334     
   3.5555555555555030     
  -2.8401606195360034E-011
   8.7027228011480336E-009
   1.0222222222222221     
   3.5555555555555243     
   3.6868814813250275E-011
  -6.5814743342501827E-009
   1.0311111111111111     
   3.5555555555555851     
  -1.2492242693626140E-011
   3.4123198206507187E-009
   1.0400000000000000     
   3.5555555555555869     
   1.3100155961254274E-011
  -7.0678049483526887E-009
   1.0488888888888890     
   3.5555555555555198     
  -3.9908381151390942E-011
   1.0648045257558059E-008
   1.0577777777777777     
   3.5555555555555198     
   3.9951958280294565E-011
  -7.1026666514755856E-009
   1.0666666666666667     
   3.5555555555555864     
  -1.3318041605772373E-011
   3.5517666331423033E-009
   1.0755555555555556     
   3.5555555555555864     
   1.3320208142794925E-011
  -7.1043998810936278E-009
   1.0844444444444445     
   3.5555555555555198     
  -3.9962790965407332E-011
   1.0654978176030228E-008
   1.0933333333333333     
   3.5555555555555198     
   3.9949545354819444E-011
  -7.0938033926233240E-009
   1.1022222222222222     
   3.5555555555555864     
  -1.3253980089855533E-011
   3.5093806792610927E-009
   1.1111111111111112     
   3.5555555555555860     
   1.3066375004602686E-011
  -6.9437193244210467E-009
   1.1200000000000001     
   3.5555555555555212     
  -3.9011519928555216E-011
   1.0054641903221117E-008
   1.1288888888888888     
   3.5555555555555145     
   3.6398294345603235E-011
  -4.8531388580594665E-009
   1.1377777777777778     
   3.5555555555556055     
  -2.4708984279334140E-016
  -4.8529411861852317E-009
   1.1466666666666667     
   3.5555555555555145     
  -3.6397305986232064E-011
   1.0054048887598416E-008
   1.1555555555555554     
   3.5555555555555212     
   3.9008060670756120E-011
  -6.9415449338044760E-009
   1.1644444444444444     
   3.5555555555555860     
  -1.3053526332777498E-011
   3.5012761324175123E-009
   1.1733333333333333     
   3.5555555555555864     
   1.3206044660353867E-011
  -7.0635595958655708E-009
   1.1822222222222223     
   3.5555555555555203     
  -3.9770652308637970E-011
   1.0542107535842795E-008
   1.1911111111111110     
   3.5555555555555189     
   3.9295154210183075E-011
  -6.6831611171016592E-009
   1.2000000000000000     
   3.5555555555555900     
  -1.0828554168079419E-011
   1.9796822173618661E-009
   1.2088888888888889     
   3.5555555555555731     
   4.0190624621345928E-012
  -1.2355677523458050E-009
   1.2177777777777778     
   3.5555555555555700     
  -5.2476956804589533E-012
   1.3993947733491513E-009
   1.2266666666666666     
   3.5555555555555700     
   5.2477651196594582E-012
  -1.2356233037062093E-009
   1.2355555555555555     
   3.5555555555555731     
  -4.0194096581371214E-012
   1.9799044228034847E-009
   1.2444444444444445     
   3.5555555555555900     
   1.0829873512889028E-011
  -6.6839943875077293E-009
   1.2533333333333334     
   3.5555555555555189     
  -3.9300084393418983E-011
   1.0545218412025455E-008
   1.2622222222222221     
   3.5555555555555203     
   3.9789053696771998E-011
  -7.0751698301901394E-009
   1.2711111111111111     
   3.5555555555555864     
  -1.3274720029654094E-011
   3.5446061935331254E-009
   1.2800000000000000     
   3.5555555555555864     
   1.3309826421844367E-011
  -7.1032549439423572E-009
   1.2888888888888890     
   3.5555555555555198     
  -3.9964585657723359E-011
   1.0657558867034325E-008
   1.2977777777777777     
   3.5555555555555198     
   3.9967105845034151E-011
  -7.1052710937909848E-009
   1.3066666666666666     
   3.5555555555555864     
  -1.3322427358398288E-011
   3.5526707929276365E-009
   1.3155555555555556     
   3.5555555555555864     
   1.3322603588559011E-011
  -7.1054120779195621E-009
   1.3244444444444445     
   3.5555555555555198     
  -3.9967986995837756E-011
   1.0658122803548634E-008
   1.3333333333333333     
   3.5555555555555198     
   3.9967934030777066E-011
  -7.1053697058710088E-009
   1.3422222222222222     
   3.5555555555555864     
  -1.3322338763255550E-011
   3.5525013047334227E-009
   1.3511111111111112     
   3.5555555555555864     
   1.3321421022245142E-011
  -7.1046355130626809E-009
   1.3600000000000001     
   3.5555555555555198     
  -3.9963345325725012E-011
   1.0655186032315323E-008
   1.3688888888888888     
   3.5555555555555198     
   3.9950549916639972E-011
  -7.0943991857946474E-009
   1.3777777777777778     
   3.5555555555555864     
  -1.3257443976819927E-011
   3.5115559956612844E-009
   1.3866666666666667     
   3.5555555555555860     
   1.3079225990639730E-011
  -6.9518247968504903E-009
   1.3955555555555557     
   3.5555555555555212     
  -3.9059459985738990E-011
   1.0084888476538694E-008
   1.4044444444444444     
   3.5555555555555149     
   3.6577203588301287E-011
  -4.9660196789003308E-009
   1.4133333333333333     
   3.5555555555556047     
  -6.6794400345122336E-013
  -4.4316644761393509E-009
   1.4222222222222223     
   3.5555555555555181     
  -3.3905427574496393E-011
   8.4818228682557587E-009
   1.4311111111111110     
   3.5555555555555078     
   2.9708243937421849E-011
  -1.0739175664797183E-009
   1.4399999999999999     
   3.5555555555556362     
   2.1653862188823954E-011
  -5.7493466210091654E-009
   1.4488888888888889     
   3.5555555555556366     
  -2.1466237468743870E-011
  -1.2240173425437820E-009
   1.4577777777777778     
   3.5555555555555065     
  -3.0646367537822244E-011
   9.0822219725120118E-009
   1.4666666666666666     
   3.5555555555555234     
   3.7470297256017903E-011
  -6.6831611171003075E-009
   1.4755555555555555     
   3.5555555555555856     
  -1.2653411122234448E-011
   3.4395677806872402E-009
   1.4844444444444445     
   3.5555555555555869     
   1.3143347232919876E-011
  -7.0751100056486526E-009
   1.4933333333333334     
   3.5555555555555198     
  -3.9919977809445061E-011
   1.0650017526705387E-008
   1.5022222222222221     
   3.5555555555555198     
   3.9955153640845420E-011
  -7.1032506707689373E-009
   1.5111111111111111     
   3.5555555555555864     
  -1.3319226389921652E-011
   3.5521304411683774E-009
   1.5200000000000000     
   3.5555555555555864     
   1.3321751918841201E-011
  -7.1052710939045716E-009
   1.5288888888888890     
   3.5555555555555198     
  -3.9967781285443141E-011
   1.0658099219247932E-008
   1.5377777777777777     
   3.5555555555555198     
   3.9967962858916423E-011
  -7.1054163526832012E-009
   1.5466666666666666     
   3.5555555555555864     
  -1.3322659786207635E-011
   3.5527114762828962E-009
   1.5555555555555556     
   3.5555555555555864     
   1.3322676285914109E-011
  -7.1054295524483812E-009
   1.5644444444444445     
   3.5555555555555198     
  -3.9968045357448803E-011
   1.0658152018308653E-008
   1.5733333333333333     
   3.5555555555555198     
   3.9968094779866156E-011
  -7.1054690903822680E-009
   1.5822222222222222     
   3.5555555555555864     
  -1.3322923398000898E-011
   3.5528696280184419E-009
   1.5911111111111111     
   3.5555555555555864     
   1.3323598812137440E-011
  -7.1060094216915002E-009
   1.6000000000000001     
   3.5555555555555198     
  -3.9971471850548860E-011
   1.0660313343545580E-008
   1.6088888888888888     
   3.5555555555555198     
   3.9980878226043061E-011
  -7.1135345220868619E-009
   1.6177777777777778     
   3.5555555555555864     
  -1.3370630689608450E-011
   3.5829700295998882E-009
   1.6266666666666667     
   3.5555555555555869     
   1.3501644532390736E-011
  -7.2183455963126909E-009
   1.6355555555555557     
   3.5555555555555189     
  -4.0635947439954492E-011
   1.1079557640448894E-008
   1.6444444444444444     
   3.5555555555555234     
   4.2460734863412298E-011
  -8.6781755350789329E-009
   1.6533333333333333     
   3.5555555555555731     
  -2.2625581649679762E-011
   9.4222897846648602E-009
   1.6622222222222223     
   3.5555555555556366     
   4.8041591735306751E-011
  -1.6363322907051051E-008
   1.6711111111111112     
   3.5555555555555700     
  -7.4683330067573500E-011
   1.6524825735276027E-008
   1.6799999999999999     
   3.5555555555555065     
   4.9252862946996802E-011
  -8.6666099071194067E-009
   1.6888888888888889     
   3.5555555555555900     
  -1.5746711356398805E-011
   3.9307591779996252E-009
   1.6977777777777778     
   3.5555555555555851     
   1.3733982478598413E-011
  -7.0564268048790951E-009
   1.7066666666666668     
   3.5555555555555216     
  -3.9189218557994842E-011
   1.0084093326314774E-008
   1.7155555555555555     
   3.5555555555555145     
   3.6441481389366026E-011
  -4.8582370699760452E-009
   1.7244444444444444     
   3.5555555555556055     
   4.7033645456571802E-015
  -4.8619997616125710E-009
   1.7333333333333334     
   3.5555555555555145     
  -3.6460294847548660E-011
   1.0095381401224351E-008
   1.7422222222222221     
   3.5555555555555216     
   3.9255065661634039E-011
  -7.0978164128808742E-009
   1.7511111111111111     
   3.5555555555555847     
  -1.3978557434972569E-011
   4.0850295350971702E-009
   1.7600000000000000     
   3.5555555555555913     
   1.6659164078256232E-011
  -9.2423017275078031E-009
   1.7688888888888890     
   3.5555555555555016     
  -5.2658098878052352E-011
   1.8673322659732063E-008
   1.7777777777777777     
   3.5555555555555882     
   8.7391821069938230E-011
  -2.4381618784487035E-008
   1.7866666666666666     
   3.5555555555555682     
  -9.5470319813710614E-011
   2.6699315673421770E-008
   1.7955555555555556     
   3.5555555555555913     
   1.0477454773695731E-010
  -3.1825001123084706E-008
   1.8044444444444445     
   3.5555555555555185     
  -1.3391296068617287E-010
   3.5799191317591814E-008
   1.8133333333333332     
   3.5555555555555203     
   1.3458097419577193E-010
  -3.2359411930763988E-008
   1.8222222222222222     
   3.5555555555555864     
  -1.0811461528495280E-010
   2.8836958904138815E-008
   1.8311111111111111     
   3.5555555555555864     
   1.0816257649609331E-010
  -3.2397780899676382E-008
   1.8400000000000001     
   3.5555555555555198     
  -1.3482078025147437E-010
   3.5952667193241369E-008
   1.8488888888888888     
   3.5555555555555198     
   1.3482422369784208E-010
  -3.2400535656770541E-008
   1.8577777777777778     
   3.5555555555555864     
  -1.0817979372793185E-010
   2.8847977932515486E-008
   1.8666666666666667     
   3.5555555555555864     
   1.0818004076593928E-010
  -3.2400733287176500E-008
   1.8755555555555556     
   3.5555555555555198     
  -1.3482545888787930E-010
   3.5953457714865190E-008
   1.8844444444444444     
   3.5555555555555198     
   1.3482547397361586E-010
  -3.2400745355765744E-008
   1.8933333333333333     
   3.5555555555555864     
  -1.0818011619462202E-010
   2.8848026206872438E-008
   1.9022222222222223     
   3.5555555555555864     
   1.0818008035692624E-010
  -3.2400716685609116E-008
   1.9111111111111112     
   3.5555555555555198     
  -1.3482529478513693E-010
   3.5953343034238678E-008
   1.9199999999999999     
   3.5555555555555198     
   1.3482477797165936E-010
  -3.2400303234827060E-008
   1.9288888888888889     
   3.5555555555555864     
  -1.0817749628953838E-010
   2.8846372403744192E-008
   1.9377777777777778     
   3.5555555555555864     
   1.0817029673854807E-010
  -3.2394543594034823E-008
   1.9466666666666668     
   3.5555555555555198     
  -1.3478878021670793E-010
   3.5930304471069759E-008
   1.9555555555555555     
   3.5555555555555198     
   1.3468850331632146E-010
  -3.2314322073725666E-008
   1.9644444444444444     
   3.5555555555555873     
  -1.0766891223661584E-010
   2.8525486322507578E-008
   1.9733333333333334     
   3.5555555555555838     
   1.0627223518219590E-010
  -3.1196980430189669E-008
   1.9822222222222223     
   3.5555555555555300     
  -1.2770511804422162E-010
   3.1460937896926016E-008
   1.9911111111111111     
   3.5555555555554816     
   1.0825191618272895E-010
  -1.5634418940994865E-008
   2.0000000000000000     
   3.5555555555557294     
  -9.0062258747300448E-012
  -8.4294382412106787E-009
   2.0088888888888889     
   3.5555555555555265     
  -7.2227012683808783E-011
   2.4056850512776084E-008
   2.0177777777777779     
   3.5555555555556166     
   1.0819936616201601E-010
  -3.7207321023777714E-008
   2.0266666666666668     
   3.5555555555554599     
  -1.7085554151631088E-010
   4.5760081365807024E-008
   2.0355555555555553     
   3.5555555555554634     
   1.7234506872724972E-010
  -3.8398942792528826E-008
   2.0444444444444443     
   3.5555555555556051     
  -1.1564700221671034E-010
   2.8823337587780260E-008
   2.0533333333333332     
   3.5555555555555673     
   1.0052802969164661E-010
  -2.6303764772477318E-008
   2.0622222222222222     
   3.5555555555555771     
  -9.6750206101929077E-011
   2.5801078716006372E-008
   2.0711111111111111     
   3.5555555555555771     
   9.6757884268123180E-011
  -2.6309907305432602E-008
   2.0800000000000001     
   3.5555555555555673     
  -1.0056642052261715E-010
   2.8847907719601408E-008
   2.0888888888888890     
   3.5555555555556055     
   1.1579288737439843E-010
  -3.8491080786858148E-008
   2.0977777777777780     
   3.5555555555554625     
  -1.7289021852703150E-010
   4.6104063211303126E-008
   2.1066666666666665     
   3.5555555555554625     
   1.7289025555774990E-010
  -3.8491110411432859E-008
   2.1155555555555554     
   3.5555555555556055     
  -1.1579307252799040E-010
   2.8848026217900281E-008
   2.1244444444444444     
   3.5555555555555673     
   1.0056712410626672E-010
  -2.6310351674053372E-008
   2.1333333333333333     
   3.5555555555555771     
  -9.6760513449129387E-011
   2.5802737692190568E-008
   2.1422222222222222     
   3.5555555555555771     
   9.6760019242304313E-011
  -2.6309956308593328E-008
   2.1511111111111112     
   3.5555555555555673     
  -1.0056465307214142E-010
   2.8846444756060115E-008
   2.1600000000000001     
   3.5555555555556055     
   1.1578368259831440E-010
  -3.8485179929532240E-008
   2.1688888888888891     
   3.5555555555554630     
  -1.7285516687317126E-010
   4.6081922745540834E-008
   2.1777777777777776     
   3.5555555555554625     
   1.7275925371839298E-010
  -3.8408449405709601E-008
   2.1866666666666665     
   3.5555555555556060     
  -1.1530411682442289E-010
   2.8539522660769538E-008
   2.1955555555555555     
   3.5555555555555647     
   9.8742303131353597E-011
  -2.5158998451253593E-008
   2.2044444444444444     
   3.5555555555555869     
  -8.9950185253044327E-011
   2.1505828358122439E-008
   2.2133333333333334     
   3.5555555555555403     
   7.1343527432877712E-011
  -1.0273672195119654E-008
   2.2222222222222223     
   3.5555555555557041     
  -5.7090140305180532E-012
  -5.7064609707051154E-009
   2.2311111111111113     
   3.5555555555555687     
  -4.8507471310805505E-011
   7.8041946848796388E-009
   2.2400000000000002     
   3.5555555555554728     
   1.0023988825793144E-011
  -3.3413844130991069E-009
   2.2488888888888887     
   3.5555555555554599     
  -1.5036394272449622E-011
   1.1814119042204640E-008
   2.2577777777777777     
   3.5555555555556064     
   7.3569498544087217E-011
  -2.1746158400006001E-008
   2.2666666666666666     
   3.5555555555555665     
  -8.9526689455954305E-011
   2.4579871771697739E-008
   2.2755555555555556     
   3.5555555555555798     
   9.4822348831782968E-011
  -2.5982685900669119E-008
   2.2844444444444445     
   3.5555555555555665     
  -1.0004779542323126E-010
   2.8760229044856159E-008
   2.2933333333333334     
   3.5555555555556055     
   1.1565392241319493E-010
  -3.8467587492640617E-008
   2.3022222222222224     
   3.5555555555554625     
  -1.7285298378160353E-010
   4.6097768709178261E-008
   2.3111111111111109     
   3.5555555555554625     
   1.7288028153724143E-010
  -3.8489425697150938E-008
   2.3199999999999998     
   3.5555555555556055     
  -1.1579041119138447E-010
   2.8847581862897448E-008
   2.3288888888888888     
   3.5555555555555673     
   1.0056645278035140E-010
  -2.6310258968323964E-008
   2.3377777777777777     
   3.5555555555555771     
  -9.6760489482074129E-011
   2.5802811224275768E-008
   2.3466666666666667     
   3.5555555555555771     
   9.6760594699998599E-011
  -2.6310343142663531E-008
   2.3555555555555556     
   3.5555555555555673     
  -1.0056697886997367E-010
   2.8847918560255704E-008
   2.3644444444444446     
   3.5555555555556055     
   1.1579241033194911E-010
  -3.8490688312244399E-008
   2.3733333333333335     
   3.5555555555554625     
  -1.7288775200987773E-010
   4.6102482472193829E-008
   2.3822222222222220     
   3.5555555555554625     
   1.7288086653158400E-010
  -3.8485179929609426E-008
   2.3911111111111110     
   3.5555555555556055     
  -1.1575798294048058E-010
   2.8825885029715864E-008
   2.3999999999999999     
   3.5555555555555673     
   1.0043615478239336E-010
  -2.6227717403139112E-008
   2.4088888888888889     
   3.5555555555555776     
  -9.6271725741145817E-011
   2.5494341796717975E-008
   2.4177777777777778     
   3.5555555555555745     
   9.4935837734243412E-011
  -2.5159006997617157E-008
   2.4266666666666667     
   3.5555555555555771     
  -9.3756714747881209E-011
   2.4551043407628246E-008
   2.4355555555555557     
   3.5555555555555687     
   9.0376110809334907E-011
  -2.2454523846779994E-008
   2.4444444444444446     
   3.5555555555555998     
  -7.8032818041511464E-011
   1.1550021156025285E-008
   2.4533333333333331     
   3.5555555555554261     
   8.5923406286763308E-012
   7.8025366904278047E-009
   2.4622222222222221     
   3.5555555555556153     
   6.7111365806886209E-011
  -2.0591234562022164E-008
   2.4711111111111110     
   3.5555555555555647     
  -8.7322893408276729E-011
   2.3971758771539492E-008
   2.4800000000000000     
   3.5555555555555776     
   9.2465297378273621E-011
  -2.4705157738019852E-008
   2.4888888888888889     
   3.5555555555555767     
  -9.2823385656871315E-011
   2.4258229394417621E-008
   2.4977777777777779     
   3.5555555555555673     
   8.9113334801265033E-011
  -2.1737117053534715E-008
   2.5066666666666668     
   3.5555555555556055     
  -7.3915043100241847E-011
   1.2099596033599609E-008
   2.5155555555555558     
   3.5555555555554625     
   1.6831927151757320E-011
  -4.4923337251503342E-009
   2.5244444444444443     
   3.5555555555554625     
  -1.6860575786869464E-011
   1.2122514941689322E-008
   2.5333333333333332     
   3.5555555555556055     
   7.4058286275802547E-011
  -2.1828792685893571E-008
   2.5422222222222222     
   3.5555555555555665     
  -8.9657658868395748E-011
   2.4602013015763308E-008
   2.5511111111111111     
   3.5555555555555798     
   9.4857438749833335E-011
  -2.5988616591043827E-008
   2.5600000000000001     
   3.5555555555555665     
  -1.0005718568299119E-010
   2.8761810562289414E-008
   2.5688888888888890     
   3.5555555555556055     
   1.1565639353418440E-010
  -3.8467982871998924E-008
   2.5777777777777779     
   3.5555555555554625     
  -1.7285347800580139E-010
   4.6097768709178255E-008
   2.5866666666666664     
   3.5555555555554625     
   1.7287978731304354E-010
  -3.8489030317792618E-008
   2.5955555555555554     
   3.5555555555556055     
  -1.1578794007039498E-010
   2.8846000345464193E-008
   2.6044444444444443     
   3.5555555555555673     
   1.0055706252059145E-010
  -2.6304328277949260E-008
   2.6133333333333333     
   3.5555555555555771     
  -9.6725399564023801E-011
   2.5780669980210199E-008
   2.6222222222222222     
   3.5555555555555767     
   9.6629625287557155E-011
  -2.6227708856775965E-008
   2.6311111111111112     
   3.5555555555555682     
  -1.0007819113825835E-010
   2.8539522660771023E-008
   2.6400000000000001     
   3.5555555555556029     
   1.1396822881752926E-010
  -3.7339739000193172E-008
   2.6488888888888891     
   3.5555555555554728     
  -1.6607981368391358E-010
   4.1807081123473886E-008
   2.6577777777777776     
   3.5555555555554261     
   1.4747329474214780E-010
  -2.2454523846779914E-008
   2.6666666666666665     
   3.5555555555557423     
  -2.0935634108697967E-011
  -5.7060165598211885E-009
   2.6755555555555555     
   3.5555555555555309     
  -6.3730758307355960E-011
   1.9983268693003371E-008
   2.6844444444444444     
   3.5555555555555869     
   8.6143756890172790E-011
  -2.3636415426075444E-008
   2.6933333333333334     
   3.5555555555555745     
  -9.1129358805389241E-011
   2.3971750225176351E-008
   2.7022222222222223     
   3.5555555555555682     
   8.8658767883437528E-011
  -2.1659942688513985E-008
   2.7111111111111112     
   3.5555555555556051     
  -7.3790802280413887E-011
   1.2077377742757984E-008
   2.7200000000000002     
   3.5555555555554630     
   1.6789530790273068E-011
  -4.4806349268045561E-009
   2.7288888888888887     
   3.5555555555554625     
  -1.6815231160760387E-011
   1.2097938039147838E-008
   2.7377777777777776     
   3.5555555555556055     
   7.3919304132850480E-011
  -2.1742183874073408E-008
   2.7466666666666666     
   3.5555555555555673     
  -8.9147074922696607E-011
   2.4280154671024185E-008
   2.7555555555555555     
   3.5555555555555771     
   9.2954085109988977E-011
  -2.4787792023907425E-008
   2.7644444444444445     
   3.5555555555555771     
  -9.2954355069312733E-011
   2.4280370638483187E-008
   2.7733333333333334     
   3.5555555555555673     
   8.9148424719315400E-011
  -2.1743047743909422E-008
   2.7822222222222224     
   3.5555555555556055     
  -7.3924433360001793E-011
   1.2101177551032864E-008
   2.7911111111111113     
   3.5555555555554625     
   1.6834398272746781E-011
  -4.4927291045086478E-009
   2.7999999999999998     
   3.5555555555554625     
  -1.6861070011067358E-011
   1.2122514941689322E-008
   2.8088888888888888     
   3.5555555555556055     
   7.4057792051604650E-011
  -2.1828397306535257E-008
   2.8177777777777777     
   3.5555555555555665     
  -8.9655187747406278E-011
   2.4600431498330054E-008
   2.8266666666666667     
   3.5555555555555798     
   9.4848048490073363E-011
  -2.5982685900669119E-008
   2.8355555555555556     
   3.5555555555555669     
  -1.0002209576494086E-010
   2.8739669318223844E-008
   2.8444444444444446     
   3.5555555555556055     
   1.1552542412174298E-010
  -3.8385348586111364E-008
   2.8533333333333335     
   3.5555555555554634     
  -1.7236469027408611E-010
   4.5789372809693584E-008
   2.8622222222222220     
   3.5555555555554603     
   1.7105560579862372E-010
  -3.7338081005741397E-008
   2.8711111111111109     
   3.5555555555556153     
  -1.0898000174443082E-010
   2.4550598996744228E-008
   2.8799999999999999     
   3.5555555555555309     
   7.5149490731155151E-011
  -1.0273672195119684E-008
   2.8888888888888888     
   3.5555555555557139     
  -1.9030507322408261E-012
  -8.7512316093269919E-009
   2.8977777777777778     
   3.5555555555555403     
  -6.7537287802191872E-011
   1.9983277239366429E-008
   2.9066666666666667     
   3.5555555555555771     
   8.2337291493059813E-011
  -2.0591234562021869E-008
   2.9155555555555557     
   3.5555555555556029     
  -7.2096967722100928E-011
   1.1791018222599690E-008
   2.9244444444444446     
   3.5555555555554634     
   1.6335668947398789E-011
  -4.4039049726634373E-009
   2.9333333333333331     
   3.5555555555554625     
  -1.6693618347576286E-011
   1.2077377742741672E-008
   2.9422222222222221     
   3.5555555555556055     
   7.3886714722988354E-011
  -2.1736672642589862E-008
   2.9511111111111110     
   3.5555555555555673     
  -8.9138330096432141E-011
   2.4278670041496147E-008
   2.9600000000000000     
   3.5555555555555771     
   9.2951695214793191E-011
  -2.4787364737278838E-008
   2.9688888888888889     
   3.5555555555555771     
  -9.2953540314794104E-011
   2.4280146121496884E-008
   2.9777777777777779     
   3.5555555555555673     
   8.9147555596436708E-011
  -2.1742576962592787E-008
   2.9866666666666668     
   3.5555555555556055     
  -7.3921771623005731E-011
   1.2099518942752651E-008
   2.9955555555555557     
   3.5555555555554625     
   1.6824620447641239E-011
  -4.4865654527044268E-009
   3.0044444444444443     
   3.5555555555554625     
  -1.6824620447641246E-011
   1.2099518942752651E-008
   3.0133333333333332     
   3.5555555555556055     
   7.3921771623005744E-011
  -2.1742576962592791E-008
   3.0222222222222221     
   3.5555555555555673     
  -8.9147555596436708E-011
   2.4280146121496884E-008
   3.0311111111111111     
   3.5555555555555771     
   9.2953540314794104E-011
  -2.4787364737278838E-008
   3.0400000000000000     
   3.5555555555555771     
  -9.2951695214793191E-011
   2.4278670041496147E-008
   3.0488888888888890     
   3.5555555555555673     
   8.9138330096432141E-011
  -2.1736672642589862E-008
   3.0577777777777779     
   3.5555555555556055     
  -7.3886714722988354E-011
   1.2077377742741672E-008
   3.0666666666666669     
   3.5555555555554625     
   1.6693618347576282E-011
  -4.4039049726634373E-009
   3.0755555555555554     
   3.5555555555554634     
  -1.6335668947398789E-011
   1.1791018222599693E-008
   3.0844444444444443     
   3.5555555555556029     
   7.2096967722100941E-011
  -2.0591234562021876E-008
   3.0933333333333333     
   3.5555555555555771     
  -8.2337291493059813E-011
   1.9983277239366429E-008
   3.1022222222222222     
   3.5555555555555403     
   6.7537287802191859E-011
  -8.7512316093269919E-009
   3.1111111111111112     
   3.5555555555557139     
   1.9030507322408241E-012
  -1.0273672195119684E-008
   3.1200000000000001     
   3.5555555555555309     
  -7.5149490731155164E-011
   2.4550598996744234E-008
   3.1288888888888891     
   3.5555555555556153     
   1.0898000174443082E-010
  -3.7338081005741397E-008
   3.1377777777777780     
   3.5555555555554603     
  -1.7105560579862369E-010
   4.5789372809693578E-008
   3.1466666666666665     
   3.5555555555554634     
   1.7236469027408608E-010
  -3.8385348586111364E-008
   3.1555555555555554     
   3.5555555555556055     
  -1.1552542412174300E-010
   2.8739669318223851E-008
   3.1644444444444444     
   3.5555555555555669     
   1.0002209576494086E-010
  -2.5982685900669119E-008
   3.1733333333333333     
   3.5555555555555798     
  -9.4848048490073363E-011
   2.4600431498330054E-008
   3.1822222222222223     
   3.5555555555555665     
   8.9655187747406278E-011
  -2.1828397306535257E-008
   3.1911111111111112     
   3.5555555555556055     
  -7.4057792051604650E-011
   1.2122514941689322E-008
   3.2000000000000002     
   3.5555555555554625     
   1.6861070011067358E-011
  -4.4927291045086478E-009
   3.2088888888888887     
   3.5555555555554625     
  -1.6834398272746781E-011
   1.2101177551032864E-008
   3.2177777777777776     
   3.5555555555556055     
   7.3924433360001780E-011
  -2.1743047743909419E-008
   3.2266666666666666     
   3.5555555555555673     
  -8.9148424719315374E-011
   2.4280370638483184E-008
   3.2355555555555555     
   3.5555555555555771     
   9.2954355069312733E-011
  -2.4787792023907425E-008
   3.2444444444444445     
   3.5555555555555771     
  -9.2954085109988977E-011
   2.4280154671024188E-008
   3.2533333333333334     
   3.5555555555555673     
   8.9147074922696633E-011
  -2.1742183874073414E-008
   3.2622222222222224     
   3.5555555555556055     
  -7.3919304132850506E-011
   1.2097938039147840E-008
   3.2711111111111113     
   3.5555555555554625     
   1.6815231160760387E-011
  -4.4806349268045561E-009
   3.2799999999999998     
   3.5555555555554630     
  -1.6789530790273065E-011
   1.2077377742757984E-008
   3.2888888888888888     
   3.5555555555556051     
   7.3790802280413887E-011
  -2.1659942688513982E-008
   3.2977777777777777     
   3.5555555555555682     
  -8.8658767883437515E-011
   2.3971750225176341E-008
   3.3066666666666666     
   3.5555555555555745     
   9.1129358805389215E-011
  -2.3636415426075434E-008
   3.3155555555555556     
   3.5555555555555869     
  -8.6143756890172765E-011
   1.9983268693003358E-008
   3.3244444444444445     
   3.5555555555555309     
   6.3730758307355882E-011
  -5.7060165598211471E-009
   3.3333333333333335     
   3.5555555555557423     
   2.0935634108698199E-011
  -2.2454523846780063E-008
   3.3422222222222224     
   3.5555555555554261     
  -1.4747329474214868E-010
   4.1807081123474436E-008
   3.3511111111111109     
   3.5555555555554728     
   1.6607981368391681E-010
  -3.7339739000195223E-008
   3.3599999999999999     
   3.5555555555556029     
  -1.1396822881754139E-010
   2.8539522660778683E-008
   3.3688888888888888     
   3.5555555555555682     
   1.0007819113830367E-010
  -2.6227708856804552E-008
   3.3777777777777778     
   3.5555555555555767     
  -9.6629625287726275E-011
   2.5780669980316895E-008
   3.3866666666666667     
   3.5555555555555771     
   9.6725399564654901E-011
  -2.6304328278347455E-008
   3.3955555555555557     
   3.5555555555555673     
  -1.0055706252294682E-010
   2.8846000346950296E-008
   3.4044444444444446     
   3.5555555555556055     
   1.1578794007918537E-010
  -3.8489030323338838E-008
   3.4133333333333336     
   3.5555555555554625     
  -1.7287978734584973E-010
   4.6097768729877014E-008
   3.4222222222222221     
   3.5555555555554625     
   1.7285347812823580E-010
  -3.8467982949247687E-008
   3.4311111111111110     
   3.5555555555556055     
  -1.1565639399111573E-010
   2.8761810850585716E-008
   3.4399999999999999     
   3.5555555555555665     
   1.0005718738828215E-010
  -2.5988617666980271E-008
   3.4488888888888889     
   3.5555555555555798     
  -9.4857445114065726E-011
   2.4602017031212780E-008
   3.4577777777777778     
   3.5555555555555665     
   8.9657682620034370E-011
  -2.1828807671755001E-008
   3.4666666666666668     
   3.5555555555556055     
  -7.4058374918124655E-011
   1.2122570869685580E-008
   3.4755555555555557     
   3.5555555555554625     
   1.6860906604519289E-011
  -4.4925424512739341E-009
   3.4844444444444442     
   3.5555555555554625     
  -1.6833161780034504E-011
   1.2100375010097756E-008
   3.4933333333333332     
   3.5555555555556055     
   7.3919650795700762E-011
  -2.1740024233403703E-008
   3.5022222222222221     
   3.5555555555555673     
  -8.9130530954823540E-011
   2.4269079137395430E-008
   3.5111111111111111     
   3.5555555555555767     
   9.2887562575646365E-011
  -2.4745649530062100E-008
   3.5200000000000000     
   3.5555555555555771     
  -9.2704808899815430E-011
   2.4122876196730678E-008
   3.5288888888888890     
   3.5555555555555660     
   8.8216762575668824E-011
  -2.1155212470744666E-008
   3.5377777777777779     
   3.5555555555556104     
  -7.0447330954912805E-011
   9.9073309001264993E-009
   3.5466666666666669     
   3.5555555555554439     
   3.8576507960376614E-012
   3.6948222259525416E-009
   3.5555555555555554     
   3.5555555555555327     
   3.1568817490681132E-011
   3.6948222259525416E-009
  -2226.2518138124478     
  -339996.14231596235     
   93184468665.846909     
  -22024492226448884.     
  -2226.5206499783244     
  -219700.68166361519     
   27110991986.500252     
  -26594694162994272.     
  -2226.5383645784550     
  -215816.37344592044     
   20617951383.173065     
  -2141504726534809.0     
  -2226.5571994429019     
  -212237.13308595604     
   20052556914.121563     
  -6704490155842448.0     
  -2226.5772217774861     
  -208602.57848929582     
   18138399385.048927     
  -4545546178059391.0     
  -2226.5985025352920     
  -205013.65248739236     
   16735012567.598286     
  -4145457959960684.5     
  -2226.6211166030466     
  -201442.85619464310     
   15350989801.708099     
  -3461915488898395.5     
  -2226.6451429949411     
  -197898.43603230111     
   14101114803.965664     
  -2961224055484826.0     
  -2226.6706650540145     
  -194378.67516257899     
   12945000465.187073     
  -2515377518017480.0     
  -2226.6977706612402     
  -190884.61845973693     
   11883030842.873039     
  -2140346195192802.5     
  -2226.7265524524064     
  -187416.52994394078     
   10905855850.621878     
  -1819948990277451.8     
  -2226.7571080428957     
  -183974.87902999466     
   10007337533.898430     
  -1547475868625092.8     
  -2226.7895402604195     
  -180560.06594043173     
   9181164520.9897594     
  -1315513473715012.0     
  -2226.8239573857609     
  -177172.49816608432     
   8421674940.9277697     
  -1118140482673987.6     
  -2226.8604734015435     
  -173812.56917351167     
   7723599609.9056196     
  -950211960878747.12     
  -2226.8992082490108     
  -170480.66432392900     
   7082086091.8506336     
  -807363761963498.50     
  -2226.9402880927801     
  -167177.15923972783     
   6492653735.9577084     
  -685870094731230.62     
  -2226.9838455934860     
  -163902.42024790644     
   5951169289.0913277     
  -582556811665159.00     
  -2227.0300201881937     
  -160656.80426358938     
   5453819653.0765610     
  -494718400188082.25     
  -2227.0789583784222     
  -157440.65881782729     
   4997088134.0221844     
  -420050017335252.19     
  -2227.1308140255524     
  -154254.32204833717     
   4577731684.2956686     
  -356587944236168.06     
  -2227.1857486533690     
  -151098.12271009886     
   4192760364.3111572     
  -302659766368893.06     
  -2227.2439317573935     
  -147972.38015944848     
   3839417917.1081591     
  -256841196529210.56     
  -2227.3055411206292     
  -144877.40436897913     
   3515164019.8505530     
  -217919542757278.00     
  -2227.3707631352559     
  -141813.49591721487     
   3217657766.1205702     
  -184862460090575.47     
  -2227.4397931297358     
  -138780.94599130837     
   2944742362.4018993     
  -156791249087442.69     
  -2227.5128357007206     
  -135780.03639121898     
   2694431013.6158190     
  -132958130949013.94     
  -2227.5901050490497     
  -132811.03951982487     
   2464893844.1021509     
  -112726872380441.53     
  -2227.6718253190384     
  -129874.21839019243     
   2254445759.0813532     
  -95556192193400.734     
  -2227.7582309401646     
  -126969.82662393816     
   2061535308.2536645     
  -80985720723357.469     
  -2227.8495669701279     
  -124098.10844559985     
   1884734285.7854640     
  -68623935999914.469     
  -2227.9460894381655     
  -121259.29869022167     
   1722728194.2048275     
  -58137941866398.047     
  -2228.0480656873651     
  -118453.62279520689     
   1574307392.1147852     
  -49244738067679.695     
  -2228.1557747145871     
  -115681.29680460489     
   1438358913.1823144     
  -41703774656692.359     
  -2228.2695075064744     
  -112942.52736711237     
   1313858931.8330703     
  -35310631025621.961     
  -2228.3895673698617     
  -110237.51173402155     
   1199865769.9683368     
  -29891610397360.492     
  -2228.5162702547564     
  -107566.43776078730     
   1095513467.8726525     
  -25299154330462.500     
  -2228.6499450678780     
  -104929.48390366994     
   1000005825.2379355     
  -21407927775250.883     
  -2228.7909339745802     
  -102326.81922117341     
   912610912.64106560     
  -18111492508570.848     
  -2228.9395926867869     
  -99758.603372647485     
   832655998.33823752     
  -15319473054070.318     
  -2229.0962907343828     
  -97224.986616268216     
   759522870.41442502     
  -12955147493228.846     
  -2229.2614117172930     
  -94726.109808629830     
   692643514.26363289     
  -10953395035980.604     
  -2229.4353535352861     
  -92262.104404578960     
   631496131.55378437     
  -9258952771381.0430     
  -2229.6185285923057     
  -89833.092454549318     
   575601462.28798008     
  -7824931404708.3398     
  -2229.8113639719172     
  -87439.186604512273     
   524519395.43781519     
  -6611553767043.3662     
  -2230.0143015802291     
  -85080.490094075285     
   477845843.12702376     
  -5585082393293.2764     
  -2230.2277982524038     
  -82757.096755828621     
   435209857.55766964     
  -4716907425155.4805     
  -2230.4523258186437     
  -80469.091012924968     
   396270975.82697767     
  -3982772258664.1470     
  -2230.6883711252840     
  -78216.547878382858     
   360716768.89183992     
  -3362114451874.2427     
  -2230.9364360063992     
  -75999.532953346716     
   328260587.95005292     
  -2837506949247.0420     
  -2231.1970372010610     
  -73818.102424616591     
   298639482.90137434     
  -2394182384107.0596     
  -2231.4707062111811     
  -71672.303064430933     
   271612289.23531073     
  -2019629814380.4153     
  -2231.7579890946081     
  -69562.172227190211     
   246957863.22820657     
  -1703251873561.5771     
  -2232.0594461879450     
  -67487.737847594588     
   224473458.29598904     
  -1436073926260.5574     
  -2232.3756517533343     
  -65449.018439369705     
   203973228.93953964     
  -1210496974541.2205     
  -2232.7071935432746     
  -63446.023092526477     
   185286855.17839688     
  -1020088207773.9121     
  -2233.0546722773370     
  -61478.751470463918     
   168258274.54374245     
  -859403029516.97888     
  -2233.4187010245369     
  -59547.193808810953     
   152744516.87083089     
  -723834233696.92139     
  -2233.7999044849739     
  -57651.330911616897     
   138614631.37760347     
  -609484008564.78467     
  -2234.1989181642912     
  -55791.134149106874     
   125748699.76801890     
  -513055381757.29877     
  -2234.6163874344797     
  -53966.565455015858     
   114036928.79799731     
  -431760200052.87378     
  -2235.0529664745700     
  -52177.577323099198     
   103378815.56921540     
  -363241104486.89178     
  -2235.5093170848463     
  -50424.112804283912     
   93682380.109680831     
  -305505394524.10901     
  -2235.9861073683878     
  -48706.105503228137     
   84863460.029047191     
  -256868994558.73166     
  -2236.4840102739759     
  -47023.479574918798     
   76845062.019832313     
  -215908962294.74124     
  -2237.0037019947672     
  -45376.149720932044     
   69556766.161442503     
  -181423275048.56113     
  -2237.5458602175709     
  -43764.021185478116     
   62934178.335255295     
  -152396755978.10120     
  -2238.1111622181702     
  -42186.989751805326     
   56918427.411797255     
  -127972231053.07663     
  -2238.7002827988381     
  -40644.941737593843     
   51455703.325512953     
  -107426107143.06885     
  -2239.3138920650858     
  -39137.753990721125     
   46496832.876900300     
  -90147699097.653107     
  -2239.9526530397598     
  -37665.293884852232     
   41996890.312389739     
  -75621737120.835724     
  -2240.6172191138580     
  -36227.419314515551     
   37914839.807108372     
  -63413565498.590851     
  -2241.3082313349405     
  -34823.978690253549     
   34213207.329167850     
  -53156621503.786606     
  -2242.0263155357529     
  -33454.810933372501     
   30857779.555008184     
  -44541847176.755104     
  -2242.7720793077060     
  -32119.745470696569     
   27817327.578993924     
  -37308734460.083115     
  -2243.5461088261991     
  -30818.602228967491     
   25063353.537315197     
  -31237757187.698788     
  -2244.3489655374333     
  -29551.191629069199     
   22569858.147676397     
  -26143972464.022652     
  -2245.1811827194401     
  -28317.314580085378     
   20313127.627924927     
  -21871615787.322147     
  -2246.0432619334865     
  -27116.762473026523     
   18271538.270589404     
  -18289533297.872932     
  -2246.9356693859713     
  -25949.317174576161     
   16425377.371471675     
  -15287324945.523491     
  -2247.8588322253117     
  -24814.751020303298     
   14756679.076864384     
  -12772086955.082569     
  -2248.8131348032985     
  -23712.826807971447     
   13249073.997986704     
  -10665662049.130985     
  -2249.7989149359305     
  -22643.297790446068     
   11887651.435255535     
  -8902318455.8734875     
  -2250.8164602049255     
  -21605.907668420306     
   10658833.189349605     
  -7426791427.0647278     
  -2251.8660043479758     
  -20600.390582974429     
   9550258.0042903051     
  -6192630995.4101562     
  -2252.9477237934429     
  -19626.471107936148     
   8550675.7723611556     
  -5160808486.5849562     
  -2254.0617344036004     
  -18683.864241920899     
   7649850.6928638667     
  -4298541576.6295948     
  -2255.2080884998245     
  -17772.275400545404     
   6838472.6377150426     
  -3578303602.0521941     
  -2256.3867722533319     
  -16891.400406926801     
   6108076.0906285252     
  -2976989569.1519146     
  -2257.5977035362671     
  -16040.925487999892     
   5450965.8448293069     
  -2475210314.3450685     
  -2258.8407303401646     
  -15220.527247369429     
   4860149.5944320969     
  -2056708637.5776277     
  -2260.1156298821575     
  -14429.872728059065     
   4329274.3205579184     
  -1707832181.8916864     
  -2261.4221085338163     
  -13668.619125284551     
   3852575.2346247975     
  -1417207504.2710614     
  -2262.7598027232361     
  -12936.414857905780     
   3424803.6135344822     
  -1175074425.7579126     
  -2264.1282809779864     
  -12232.895361092646     
   3041252.4533647778     
  -974025927.91628575     
  -2265.5270472948946     
  -11557.699382844481     
   2697450.8924875241     
  -805312673.93387711     
  -2266.9555460423271     
  -10910.405635242683     
   2390066.8905442981     
  -670077363.63383806     
  -2268.4131686217302     
  -10290.778816324973     
   2113486.6986817038     
  -541162216.11665165     
  -2269.8992621377247     
  -9697.8139204746567     
   1871938.9504338214     
  -489237888.47808343     
  -2271.4131403499750     
  -9133.4484423406684     
   1635795.9865443755     
  -263221378.46885371     
  -2272.9540972054187     
  -8588.1427441078195     
   1498405.8718742975     
  -683487893.05879211     
  -2274.5214232761327     
  -8096.8912228336321     
   1112621.5687081164     
  -106555929.21946019     
  -2289.4747029228452     
  -4531.7070521579280     
   313452.09956216504     
  -20130838.797974940     
  -2299.1594392871948     
  -3341.8997818091334     
   162470.80857735302     
  -11369484.201714071     
  -2306.6763943787610     
  -2742.7235677045069     
   77199.677064497460     
  -4560269.3696617857     
  -2313.1219595252701     
  -2442.2302330631783     
   42997.656792034053     
  -2756198.6277657463     
  -2319.0018653565367     
  -2278.9206733736160     
   22326.167083790966     
  -1527437.5410722271     
  -2324.5834947072763     
  -2195.9292918497654     
   10870.385525749251     
  -953584.70576899394     
  -2330.0202777883924     
  -2159.4570774541876     
   3718.5002324817997     
  -592680.07716997189     
  -2335.4049404817806     
  -2151.9773277387158     
  -726.60034629298752     
  -379030.77079946635     
  -2340.7953474090855     
  -2162.7171564226705     
  -3569.3311272889878     
  -240996.55569238742     
  -2346.2282141908704     
  -2185.0824974783477     
  -5376.8052949818921     
  -151041.35036165116     
  -2351.7268854887593     
  -2214.7985492725379     
  -6509.6154226942754     
  -90540.546519398878     
  -2357.3059816543719     
  -2249.0442616332484     
  -7188.6695215897671     
  -49289.752334298057     
  -2362.9742916453451     
  -2285.9117920974650     
  -7558.3426640970029     
  -20778.833370801880     
  -2368.7366354365108     
  -2324.0931085436528     
  -7714.1839143780171     
  -935.12943263049158     
  -2374.5950964687322     
  -2362.6815617924044     
  -7721.1973851227458     
   12916.483239894103     
  -2380.5498560368196     
  -2401.0453646572705     
  -7624.3237608235395     
   22558.119426770325     
  -2386.5997690013519     
  -2438.7440187221359     
  -7455.1378651227624     
   29205.480212284030     
  -2392.7427673241859     
  -2475.4721052937693     
  -7236.0967635306324     
   33701.216172233551     
  -2398.9761466106897     
  -2511.0206913081934     
  -6983.3376422388810     
   36638.667123359555     
  -2405.2967717200504     
  -2545.2504045108249     
  -6708.5476388136849     
   38441.095840831222     
  -2411.7012255119475     
  -2578.0723721578775     
  -6420.2394200074505     
   39413.961866264857     
  -2418.1859170955631     
  -2609.4345574729223     
  -6124.6347060104636     
   39779.913064698194     
  -2424.7471608950163     
  -2639.3118576330116     
  -5826.2853580252277     
   39702.636349525768     
  -2431.3812344688936     
  -2667.6988599915840     
  -5528.5155854037839     
   39303.348073654037     
  -2438.0844207264677     
  -2694.6045001422222     
  -5233.7404748513782     
   38672.355274951733     
  -2444.8530385992399     
  -2720.0480958550738     
  -4943.6978102892399     
   37877.258929541640     
  -2451.6834651180211     
  -2744.0563863015909     
  -4659.6183683176778     
   36968.841768431128     
  -2458.5721510604244     
  -2766.6613123600209     
  -4382.3520550544454     
   35985.336828855783     
  -2465.5156317707806     
  -2787.8983475697523     
  -4112.4620288380265     
   34955.551233468272     
  -2472.5105343468972     
  -2807.8052411283152     
  -3850.2953945870145     
   33901.171843576383     
  -2479.5535820901241     
  -2826.4210711291830     
  -3596.0366057601914     
   32838.480443773064     
  -2486.6415968954761     
  -2843.7855326496633     
  -3349.7480024318929     
   31779.638616228083     
  -2493.7715000952621     
  -2859.9384044377684     
  -3111.4007128101821     
   30733.656438789156     
  -2500.9403121474297     
  -2874.9191519435922     
  -2880.8982895192648     
   29707.127471240594     
  -2508.1451514677315     
  -2888.7666347511026     
  -2658.0948334849600     
   28704.788980462054     
  -2515.3832326349907     
  -2901.5188941251436     
  -2442.8089161314947     
   27729.951145419112     
  -2522.6518641455427     
  -2913.2130021218245     
  -2234.8342825408508     
   26784.827276906592     
  -2529.9484458521870     
  -2923.8849580230867     
  -2033.9480779640512     
   25870.789070021259     
  -2537.2704661916528     
  -2933.5696211178442     
  -1839.9171599388917     
   24988.563765210238     
  -2544.6154992803881     
  -2942.3006713469408     
  -1652.5029316998157     
   24138.387866013592     
  -2551.9812019397682     
  -2950.1105912329522     
  -1471.4650227047136     
   23320.126520099624     
  -2559.3653106972656     
  -2957.0306639742239     
  -1296.5640738039665     
   22533.366443278945     
  -2566.7656387988118     
  -2963.0909837224322     
  -1127.5638254793741     
   21777.488695671971     
  -2574.1800732587662     
  -2968.3204749367856     
  -964.23266026183421     
   21051.725252682540     
  -2581.6065719670278     
  -2972.7469183896069     
  -806.34472086671508     
   20355.203232707940     
  -2589.0431608674567     
  -2976.3969819333270     
  -653.68069662140624     
   19686.979162930838     
  -2596.4879312175945     
  -2979.2962545571290     
  -506.02835289942476     
   19046.065840694086     
  -2603.9390369364141     
  -2981.4692825871134     
  -363.18285909421900     
   18431.453057611907     
  -2611.3946920442972     
  -2982.9396071377541     
  -224.94696116212955     
   17842.122952208356     
  -2618.8531681974778     
  -2983.7298021382107     
  -91.131039020566760     
   17277.063072196535     
  -2626.3127923177067     
  -2983.8615124007101     
   38.446934020907378     
   16735.274511156542     
  -2633.7719443167066     
  -2983.3554913335211     
   163.96149285458154     
   16215.779474933364     
  -2641.2290549141558     
  -2982.2316380040934     
   285.57983891658188     
   15717.625923932590     
  -2648.6826035472677     
  -2980.5090333234366     
   403.46203334607640     
   15239.891036134995     
  -2656.1311163695705     
  -2978.2059751997785     
   517.76121611708902     
   14781.683778607365     
  -2663.5731643361601     
  -2975.3400125483445     
   628.62384445664316     
   14342.146271396266     
  -2671.0073613724676     
  -2971.9279780834727     
   736.18994149211517     
   13920.454438278124     
  -2678.4323626234413     
  -2967.9860198552942     
   840.59334977920116     
   13515.818620439006     
  -2685.8468627799775     
  -2963.5296315072651     
   941.96198943249385     
   13127.482904429497     
  -2693.2495944793914     
  -2958.5736812556447     
   1040.4181112157153     
   12754.725125443872     
  -2700.6393267767553     
  -2953.1324396034638     
   1136.0785496565443     
   12396.855655515457     
  -2708.0148636839590     
  -2947.2196058116401     
   1229.0549670729104     
   12053.217101391045     
  -2715.3750427734267     
  -2940.8483331556245     
   1319.4540953333433     
   11723.182562989621     
  -2722.7187338434924     
  -2934.0312530059018     
   1407.3779645557654     
   11406.155305594519     
  -2730.0448376425520     
  -2926.7804977711430     
   1492.9241293477244     
   11101.566835870166     
  -2737.3522846491896     
  -2919.1077227462320     
   1576.1858806167506     
   10808.876514595922     
  -2744.6400339056058     
  -2911.0241269084995     
   1657.2524544762202     
   10527.569611244069     
  -2751.9070719017614     
  -2902.5404727059076     
   1736.2092265605500     
   10257.156690596175     
  -2759.1524115077868     
  -2893.6671048851563     
   1813.1379017400213     
   9997.1721989312664     
  -2766.3750909522983     
  -2884.4139683977260     
   1888.1166932320059     
   9747.1733173309894     
  -2773.5741728443768     
  -2874.7906254318659     
   1961.2204931119884     
   9506.7389420205836     
  -2780.7487432370785     
  -2864.8062716111431     
   2032.5210351771429     
   9275.4685572038306     
  -2787.8979107304403     
  -2854.4697513998099     
   2102.0870493561715     
   9052.9813243411736     
  -2795.0208056120482     
  -2843.7895727531977     
   2169.9844092887306     
   8838.9148037779632     
  -2802.1165790333293     
  -2832.7739210541831     
   2236.2762703170652     
   8632.9244014874275     
  -2809.1844022198316     
  -2821.4306723700702     
   2301.0232033282209     
   8434.6821746827045     
  -2816.2234657138270     
  -2809.7674060626537     
   2364.2833196383413     
   8243.8760512548397     
  -2823.2329786476726     
  -2797.7914167885010     
   2426.1123900227526     
   8060.2090521516329     
  -2830.2121680464397     
  -2785.5097259186591     
   2486.5639579138901     
   7883.3984981582871     
  -2837.1602781583979     
  -2772.9290924072493     
   2545.6894466500771     
   7713.1751814146237     
  -2844.0765698120122     
  -2760.0560231393474     
   2603.5382605106861     
   7549.2828795622181     
  -2850.9603197981874     
  -2746.8967827828023     
   2660.1578821074031     
   7391.4773291046395     
  -2857.8108202765479     
  -2733.4574031723446     
   2715.5939620756881     
   7239.5260407373307     
  -2864.6273782046214     
  -2719.7436922487022     
   2769.8904073812178     
   7093.2073910581430     
  -2871.4093147888316     
  -2705.7612425732136     
   2823.0894628141541     
   6952.3100026724869     
  -2878.1559649562782     
  -2691.5154394465931     
   2875.2317878341978     
   6816.6326636291551     
  -2884.8666768463354     
  -2677.0114686449788     
   2926.3565328114164     
   6685.9832080864571     
  -2891.5408113211301     
  -2662.2543237957702     
   2976.5014068720648     
   6560.1785049124319     
  -2898.1777414940375     
  -2647.2488134144428     
   3025.7027456589080     
   6439.0438472803398     
  -2904.7768522753531     
  -2631.9995676140115     
   3073.9955745135107     
   6322.4124662024169     
  -2911.3375399343527     
  -2616.5110445077025     
   3121.4136680100291     
   6210.1252055198474     
  -2917.8592116769905     
  -2600.7875363200492     
   3167.9896070514278     
   6102.0301792582986     
  -2924.3412852385250     
  -2584.8331752189310     
   3213.7548333958648     
   5997.9822873426147     
  -2930.7831884903903     
  -2568.6519388840638     
   3258.7397005509342     
   5897.8429836308296     
  -2937.1843590606754     
  -2552.2476558253661     
   3302.9735229281655     
   5801.4798984693643     
  -2943.5442439675971     
  -2535.6240104626290     
   3346.4846221666858     
   5708.7666445998311     
  -2949.8622992653864     
  -2518.7845479772095     
   3389.3003720011848     
   5619.5822338258904     
  -2956.1379897020320     
  -2501.7326789503190     
   3431.4472387548785     
   5533.8112730738385     
  -2962.3707883883644     
  -2484.4716837951746     
   3472.9508233029328     
   5451.3432733207037     
  -2968.5601764779681     
  -2467.0047169922855     
   3513.8358978528377     
   5372.0725984741830     
  -2974.7056428574529     
  -2449.3348111417995     
   3554.1264423413941     
   5295.8983422909068     
  -2980.8066838466311     
  -2431.4648808361749     
   3593.8456799085761     
   5222.7237949836262     
  -2986.8628029081628     
  -2413.3977263654760     
   3633.0161083709536     
   5152.4566334988731     
  -2992.8735103662643     
  -2395.1360372617432     
   3671.6595331221952     
   5085.0083736610895     
  -2998.8383231340808     
  -2376.6823956891258     
   3709.7970959246531     
   5020.2944504613652     
  -3004.7567644493533     
  -2358.0392796885562     
   3747.4493043031134     
   4958.2338044769995     
  -3010.6283636180196     
  -2339.2090662832070     
   3784.6360578366912     
   4898.7490007136284     
  -3016.4526557654131     
  -2320.1940344502600     
   3821.3766753420432     
   4841.7658175666429     
  -3022.2291815947269     
  -2300.9963679644707     
   3857.6899189737933     
   4787.2131713552290     
  -3027.9574871524387     
  -2281.6181581226388     
   3893.5940177589573     
   4735.0231311676862     
  -3033.6371236003979     
  -2262.0614063501343     
   3929.1066912427150     
   4685.1305184301145     
  -3039.2676469942885     
  -2242.3280266967008     
   3964.2451701309401     
   4637.4730085921283     
  -3044.8486180682012     
  -2222.4198482271349     
   3999.0262176953811     
   4591.9909268576666     
  -3050.3796020250502     
  -2202.3386173087792     
   4033.4661496468134     
   4548.6270216027115     
  -3055.8601683325896     
  -2182.0859998038900     
   4067.5808523088340     
   4507.3266543154168     
  -3061.2898905247935     
  -2161.6635831675776     
   4101.3858022161994     
   4468.0373183963602     
  -3066.6683460083655     
  -2141.0728784567768     
   4134.8960821041728     
   4430.7089208264151     
  -3071.9951158741674     
  -2120.3153222539904     
   4168.1263990103707     
   4395.2933193650060     
  -3077.2697847133504     
  -2099.3922785092004     
   4201.0910989056083     
   4361.7445533064674     
  -3082.4919404379966     
  -2078.3050403042976     
   4233.8041830554066     
   4330.0186451925547     
  -3087.6611741060719     
  -2057.0548315394235     
   4266.2793228943510     
   4300.0733191965955     
  -3092.7770797505068     
  -2035.6428085502166     
   4298.5298727883255     
   4271.8684236564477     
  -3097.8392542122333     
  -2014.0700616533313     
   4330.5688859657484     
   4245.3651919427975     
  -3102.8472969769982     
  -1992.3376166261537     
   4362.4091249053199     
   4220.5268847046646     
  -3107.8008100158004     
  -1970.4464361225389     
   4394.0630765406049     
   4197.3180950733840     
  -3112.6993976287831     
  -1948.3974210255533     
   4425.5429622536549     
   4175.7051102600562     
  -3117.5426662924406     
  -1926.1914117434676     
   4456.8607505806058     
   4155.6557711141031     
  -3122.3302245099867     
  -1903.8291894448562     
   4488.0281688639616     
   4137.1391195276337     
  -3127.0616826647447     
  -1881.3114772420452     
   4519.0567122604189     
   4120.1259009860187     
  -3131.7366528764310     
  -1858.6389413200995     
   4549.9576565178140     
   4104.5879554177154     
  -3136.3547488601912     
  -1835.8121920133465     
   4580.7420661834467     
   4090.4984917874535     
  -3140.9155857882720     
  -1812.8317848357080     
   4611.4208048718529     
   4077.8320938506986     
  -3145.4187801542043     
  -1789.6982214595891     
   4642.0045455757327     
   4066.5642769919905     
  -3149.8639496393766     
  -1766.4119506515169     
   4672.5037776531726     
   4056.6720327551557     
  -3154.2507129818946     
  -1742.9733691626368     
   4702.9288178988363     
   4048.1332580361559     
  -3158.5786898476072     
  -1719.3828225745544     
   4733.2898173341073     
   4040.9270325548227     
  -3162.8475007032002     
  -1695.6406061060241     
   4763.5967700782685     
   4035.0335295519435     
  -3167.0567666912534     
  -1671.7469653769535     
   4793.8595215499081     
   4030.4337936613556     
  -3171.2061095071581     
  -1647.7020971355728     
   4824.0877750023683     
   4027.1101455650714     
  -3175.2951512778072     
  -1623.5061499453316     
   4854.2911010941061     
   4025.0455034352817     
  -3179.3235144419527     
  -1599.1592248366717     
   4884.4789423698712     
   4024.2241331707155     
  -3183.2908216321525     
  -1574.6613759223253     
   4914.6606233686507     
   4024.6307961326202     
  -3187.1966955582061     
  -1550.0126109780547     
   4944.8453543396463     
   4026.2515225449497     
  -3191.0407588920066     
  -1525.2128919903087     
   4975.0422407587330     
   4029.0729417307339     
  -3194.8226341537129     
  -1500.2621356688574     
   5005.2602878217131     
   4033.0826452632173     
  -3198.5419435991698     
  -1475.1602139301501     
   5035.5084076611874     
   4038.2690153055555     
  -3202.1983091084940     
  -1449.9069543478072     
   5065.7954252759791     
   4044.6212861638705     
  -3205.7913520757479     
  -1424.5021405723119     
   5096.1300849222080     
   4052.1293533252865     
  -3209.3206932996268     
  -1398.9455127223259     
   5126.5210550721476     
   4060.7840391547106     
  -3212.7859528750878     
  -1373.2367677462310     
   5156.9769353658085     
   4070.5768033654713     
  -3216.1867500858448     
  -1347.3755597543388     
   5187.5062613910495     
   4081.4998490895014     
  -3219.5227032976618     
  -1321.3615003252130     
   5218.1175102592206     
   4093.5462216880260     
  -3222.7934298523760     
  -1295.1941587822603     
   5248.8191069218810     
   4106.7094233057069     
  -3225.9985459625786     
  -1268.8730624459638     
   5279.6194275966736     
   4120.9840120498448     
  -3229.1376666068959     
  -1242.3976968577545     
   5310.5268076870479     
   4136.3648130454712     
  -3232.2104054257920     
  -1215.7675059790747     
   5341.5495437848886     
   4152.8476997011203     
  -3235.2163746178458     
  -1188.9818923657808     
   5372.6959015326474     
   4170.4289747180119     
  -3238.1551848364229     
  -1162.0402173148416     
   5403.9741188430326     
   4189.1056968690427     
  -3241.0264450866907     
  -1134.9418009888102     
   5435.3924115695499     
   4208.8754878593099     
  -3243.8297626229109     
  -1107.6859225155649     
   5466.9589777284946     
   4229.7367738308785     
  -3246.5647428459520     
  -1080.2718200624131     
   5498.6820035322271     
   4251.6883587233679     
  -3249.2309892009553     
  -1052.6986908880265     
   5530.5696662226510     
   4274.7299545921996     
  -3251.8281030751059     
  -1024.9656913702647     
   5562.6301408820927     
   4298.8616596481697     
  -3254.3556836954376     
  -997.07193700973573     
   5594.8716033294540     
   4324.0843673531308     
  -3256.8133280266229     
  -969.01650241120058     
   5627.3022360846026     
   4350.3994215276143     
  -3259.2006306686844     
  -940.79842124162394     
   5659.9302317460597     
   4377.8089101334408     
  -3261.5171837545759     
  -912.41668616582865     
   5692.7637985720603     
   4406.3155065191459     
  -3263.7625768475696     
  -883.87024875722102     
   5725.8111648709546     
   4435.9223783043453     
  -3265.9363968383950     
  -855.15801938827303     
   5759.0805827082368     
   4466.6334774799871     
  -3268.0382278420757     
  -826.27886709702909     
   5792.5803337893367     
   4498.4531697186831     
  -3270.0676510944013     
  -797.23161943115019     
   5826.3187325622266     
   4531.3866122074578     
  -3272.0242448479848     
  -768.01506226936010     
   5860.3041321537830     
   4565.4394276481944     
  -3273.9075842678412     
  -738.62793961932277     
   5894.5449278611441     
   4600.6178740794858     
  -3275.7172413264361     
  -709.06895339487801     
   5929.0495619167405     
   4636.9289278626593     
  -3277.4527846981468     
  -679.33676316789683     
   5963.8265288757102     
   4674.3799858556440     
  -3279.1137796530738     
  -649.42998589878346     
   5998.8843787696278     
   4712.9792458488691     
  -3280.6997879501528     
  -619.34719564407567     
   6034.2317231134948     
   4752.7354143282491     
  -3282.2103677295027     
  -589.08692323948947     
   6069.8772387209565     
   4793.6578544206850     
  -3283.6450734039554     
  -558.64765596111431     
   6105.8296726291119     
   4835.7565775971989     
  -3285.0034555497077     
  -528.02783716213878     
   6142.0978469610909     
   4879.0421868352450     
  -3286.2850607960354     
  -497.22586588633015     
   6178.6906633623548     
   4923.5259962160808     
  -3287.4894317140115     
  -466.24009645708929     
   6215.6171083339759     
   4969.2199001281506     
  -3288.6161067041662     
  -435.06883804229199     
   6252.8862575849362     
   5016.1364859797641     
  -3289.6646198830294     
  -403.71035419525515     
   6290.5072812297849     
   5064.2890341254270     
  -3290.6345009684937     
  -372.16286236971632     
   6328.4894489857252     
   5113.6914347856828     
  -3291.5252751639332     
  -340.42453341038544     
   6366.8421347466183     
   5164.3583444470287     
  -3292.3364630410179     
  -308.49349101769468     
   6405.5748223299706     
   5216.3050297698601     
  -3293.0675804211564     
  -276.36781118673662     
   6444.6971100532446     
   5269.5476078066304     
  -3293.7181382555041     
  -244.04552161882395     
   6484.2187171117939     
   5324.1027182013522     
  -3294.2876425034642     
  -211.52460110729868     
   6524.1494874983036     
   5379.9878838191898     
  -3294.7755940096249     
  -178.80297889698554     
   6564.4993966269485     
   5437.2214396160371     
  -3295.1814883790535     
  -145.87853401185797     
   6605.2785574240679     
   5495.8222152375993     
  -3295.5048158508771     
  -112.74909455820189     
   6646.4972240383504     
   5555.8101202916032     
  -3295.7450611700892     
  -79.412436998254634     
   6688.1657999405379     
   5617.2056922616275     
  -3295.9017034574963     
  -45.866285391822018     
   6730.2948426325001     
   5680.0303300578835     
  -3295.9742160777355     
  -12.108310609970911     
   6772.8950701079339     
   5744.3062193424284     
  -3295.9620665052876     
   21.863870482181454     
   6815.9773667530026     
   5810.0565723079799     
  -3295.8647161884060     
   56.052695876677262     
   6859.5527910453120     
   5877.3051215850446     
  -3295.6816204108777     
   90.460659302933578     
   6903.6325794572003     
   5946.0769739610796     
  -3295.4122281515461     
   125.09031114348060     
   6948.2281567619066     
   6016.3976479758703     
  -3295.0559819414943     
   159.94425938319051     
   6993.3511391217271     
   6088.2940457431168     
  -3294.6123177188224     
   195.02517059215606     
   7039.0133444648000     
   6161.7937094485060     
  -3294.0806646809124     
   230.33577094653305     
   7085.2267972856644     
   6236.9253616717706     
  -3293.4604451341042     
   265.87884728349195     
   7132.0037374982021     
   6313.7186095559082     
  -3292.7510743406829     
   301.65724819491294     
   7179.3566270698720     
   6392.2043271771599     
  -3291.9519603630838     
   337.67388516139613     
   7227.2981595236997     
   6472.4140737613525     
  -3291.0625039052134     
   373.93173372289846     
   7275.8412650769114     
   6554.3809952877873     
  -3290.0820981507964     
   410.43383469194390     
   7324.9991225415688     
   6638.1389617310842     
  -3289.0101285986293     
   447.18329541018505     
   7374.7851647545522     
   6723.7232621142157     
  -3287.8459728946482     
   484.18329104512168     
   7425.2130892204077     
   6811.1702921045680     
  -3286.5890006606919     
   521.43706593420154     
   7476.2968664111941     
   6900.5177133321577     
  -3285.2385733198521     
   558.94793497338162     
   7528.0507492611832     
   6991.8044780166583     
  -3283.7940439182908     
   596.71928505365122     
   7580.4892828463098     
   7085.0708204081147     
  -3282.2547569434073     
   634.75457654576462     
   7633.6273139993700     
   7180.3584369832770     
  -3280.6200481382298     
   673.05734483645585     
   7687.4800022767449     
   7277.7102316793125     
  -3278.8892443119021     
   711.63120191468272     
   7742.0628290143395     
   7377.1708838227032     
  -3277.0616631461389     
   750.47983801382702     
   7797.3916106430106     
   7478.7861673670477     
  -3275.1366129975040     
   789.60702330767936     
   7853.4825068982627     
   7582.6037813963985     
  -3273.1133926953826     
   829.01660966307270     
   7910.3520352587366     
   7688.6727784731011     
  -3270.9912913354924     
   868.71253245396190     
   7968.0170810972832     
   7797.0440105604230     
  -3268.7695880687879     
   908.69881243464727     
   8026.4949111764881     
   7907.7699158318728     
  -3266.4475518856016     
   948.97955767645067     
   8085.8031855452264     
   8020.9048398042760     
  -3264.0244413948626     
   989.55896556992411     
   8145.9599718437594     
   8136.5048538895198     
  -3261.4995045982255     
   1030.4413248951525     
   8206.9837582479304     
   8254.6279870630260     
  -3258.8719786589363     
   1071.6310179611487     
   8268.8934681509018     
   8375.3342296300507     
  -3256.1410896652601     
   1113.1325228187097     
   8331.7084748731286     
   8498.6855530449247     
  -3253.3060523882837     
   1154.9504155471941     
   8395.4486165209637     
   8624.7461229427990     
  -3250.3660700339042     
   1197.0893726196050     
   8460.1342124430357     
   8753.5822356310800     
  -3247.3203339888050     
   1239.5541733487373     
   8525.7860792102674     
   8885.2624622890053     
  -3244.1680235602121     
   1282.3497024159576     
   8592.4255476774360     
   9019.8577403483905     
  -3240.9083057092221     
   1325.4809524869754     
   8660.0744807300471     
   9157.4414263204453     
  -3237.5403347774777     
   1368.9530269173702     
   8728.7552914274529     
   9298.0894687323762     
  -3234.0632522069650     
   1412.7711425520451     
   8798.4909624429438     
   9441.8803323349130     
  -3230.4761862526893     
   1456.9406326204921     
   8869.3050649354573     
   9588.8952942738106     
  -3226.7782516879934     
   1501.4669497319362     
   8941.2217796425102     
   9739.2185462423658     
  -3222.9685495022509     
   1546.3556689778918     
   9014.2659187393292     
   9892.9368997045749     
  -3219.0461665906751     
   1591.6124911384570     
   9088.4629454871119     
   10050.140781565773     
  -3215.0101754359698     
   1637.2432460055479     
   9163.8390013488570     
   10210.923121749183     
  -3210.8596337815238     
   1683.2538958208240     
   9240.4209247619747     
   10375.380822699422     
  -3206.5935842958665     
   1729.6505388350606     
   9318.2362809322221     
   10543.613686697288     
  -3202.2110542280593     
   1776.4394129963464     
   9397.3133835824501     
   10715.725502695866     
  -3197.7110550537100     
   1823.6268997674351     
   9477.6813248526705     
   10891.823457986044     
  -3193.0925821112696     
   1871.2195280815347     
   9559.3700007875632     
   11072.018967691036     
  -3188.3546142282644     
   1919.2239784411179     
   9642.4101430452483     
   11256.427062190291     
  -3183.4961133370948     
   1967.6470871637591     
   9726.8333460116737     
   11445.167470249826     
  -3178.5160240800310     
   2016.4958507838858     
   9812.6721020385503     
   11638.363844628358     
  -3173.4132734029986     
   2065.7774306161646     
   9899.9598308732602     
   11836.144788457295     
  -3168.1867701377528     
   2115.4991574853152     
   9988.7309167866915     
   12038.643396724803     
  -3162.8354045720066     
   2165.6685366329361     
   10079.020742262126     
   12245.997891675404     
  -3157.3580480070682     
   2216.2932528047149     
   10170.865726449691     
   12458.351690280400     
  -3151.7535523025208     
   2267.3811755311572     
   10264.303364126796     
   12675.853480576096     
  -3146.0207494074566     
   2318.9403646045507     
   10359.372265231113     
   12898.657807763695     
  -3140.1584508777592     
   2370.9790757646033     
   10456.112198789344     
   13126.924944411719     
  -3134.1654473789031     
   2423.5057666012567     
   10554.564135872430     
   13360.821426436687     
  -3128.0405081737158     
   2476.5291026823656     
   10654.770296570707     
   13600.520211923429     
  -3121.7823805945281     
   2530.0579639191915     
   10756.774198160130     
   13846.200995162370     
  -3115.3897894991010     
   2584.1014511786530     
   10860.620705623851     
   14098.050502334745     
  -3108.8614367097052     
   2638.6688931536896     
   10966.356084391358     
   14356.262839475890     
  -3102.1960004346865     
   2693.7698535038880     
   11074.028055687431     
   14621.039826726648     
  -3095.3921346718316     
   2749.4141382790749     
   11183.685854387879     
   14892.591341211502     
  -3088.4484685928041     
   2805.6118036386633     
   11295.380289446966     
   15171.135683218887     
  -3081.3636059079035     
   2862.3731638799572     
   11409.163807071107     
   15456.900065358612     
  -3074.1361242103458     
   2919.7087997915396     
   11525.090557561300     
   15750.120908706749     
  -3066.7645742992431     
   2977.6295673463833     
   11643.216464376597     
   16051.044384478329     
  -3059.2474794804061     
   3036.1466067504766     
   11763.599297260187     
   16359.926796493513     
  -3051.5833348440660     
   3095.2713518642104     
   11886.298748233887     
   16677.035255343413     
  -3043.7706065185530     
   3155.0155400164190     
   12011.376512648963     
   17002.647875643925     
  -3035.8077308989350     
   3215.3912222273307     
   12138.896371716291     
   17337.054830161433     
  -3027.6931138495615     
   3276.4107738639791     
   12268.924282942506     
   17680.558284937084     
  -3019.4251298794102     
   3338.0869057465329     
   12401.528470079531     
   18033.473719448324     
  -3011.0021212890788     
   3400.4326757291719     
   12536.779522975396     
   18396.130044381818     
  -3002.4223972882055     
   3463.4615007823795     
   12674.750498308256     
   18768.870569296199     
  -2993.6842330820323     
   3527.1871695970967     
   12815.517027577982     
   19152.053675521209     
  -2984.7858689257787     
   3591.6238557414013     
   12959.157430144387     
   19546.053573967274     
  -2975.7255091453999     
   3656.7861313966337     
   13105.752831949139     
   19951.261285389312     
  -2966.5013211232508     
   3722.6889817054816     
   13255.387291589563     
   20368.085166009474     
  -2957.1114342470842     
   3789.3478197602908     
   13408.147930334630     
   20796.952386298537     
  -2947.5539388207376     
   3856.7785022692087     
   13564.125073231873     
   21238.309305740491     
  -2937.8268849347742     
   3924.9973459348494     
   13723.412393024922     
   21692.623231846526     
  -2927.9282812952424     
   3994.0211445855725     
   13886.107067263776     
   22160.382614275404     
  -2917.8560940086300     
   4063.8671870959074     
   14052.309936870837     
   22642.099567034005     
  -2907.6082453209788     
   4134.5532761471450     
   14222.125683623595     
   23138.309402254294     
  -2897.1826123090041     
   4206.0977478665536     
   14395.663004140501     
   23649.574006480361     
  -2886.5770255209677     
   4278.5194923998797     
   14573.034809189106     
   24176.481186483732     
  -2875.7892675648923     
   4351.8379754680700     
   14754.358418087730     
   24719.648197404033     
  -2864.8170716416057     
   4426.0732609622119     
   14939.755779568266     
   25279.721666195284     
  -2853.6581200199271     
   4501.2460346412927     
   15129.353692064726     
   25857.380717726977     
  -2842.3100424511745     
   4577.3776289900752     
   15323.284047447683     
   26453.337788618428     
  -2830.7704145200000     
   4654.4900493108489     
   15521.684080862316     
   27068.341526261167     
  -2819.0367559283809     
   4732.6060011187801     
   15724.696642309280     
   27703.178008110124     
  -2807.1065287094134     
   4811.7489189179769     
   15932.470477370101     
   28358.674069422050     
  -2794.9771353673523     
   4891.9429964436304     
   16145.160532890772     
   29035.698596107504     
  -2782.6459169401223     
   4973.2132184567599     
   16362.928272361572     
   29735.166338616222     
  -2770.1101509803038     
   5055.5853941874184     
   16585.942019901202     
   30458.039675587053     
  -2757.3670494503413     
   5139.0861925308400     
   16814.377317468097     
   31205.332342355185     
  -2744.4137565274618     
   5223.7431790996015     
   17048.417310035766     
   31978.112301889221     
  -2731.2473463135207     
   5309.5848552554389     
   17288.253152299931     
   32777.505393560903     
  -2717.8648204446581     
   5396.6406992430702     
   17534.084442751642     
   33604.698974687548     
  -2704.2631055953620     
   5484.9412095626012     
   17786.119685061796     
   34460.945817405089     
  -2690.4390508711458     
   5574.5179507219855     
   18044.576778692328     
   35347.569009435305     
  -2676.3894250837079     
   5665.4036015343754     
   18309.683546263099     
   36265.965408939563     
  -2662.1109139019986     
   5757.6320061171073     
   18581.678286830138     
   37217.612338848499     
  -2647.6001168722200     
   5851.2382277826127     
   18860.810379371509     
   38204.071174201905     
  -2632.8535442992807     
   5946.2586060139847     
   19147.340913178017     
   39226.994760343048     
  -2617.8676139817449     
   6042.7308167316332     
   19441.543373880599     
   40288.132530225761     
  -2602.6386477917586     
   6140.6939360859760     
   19743.704367857285     
   41389.338200710474     
  -2587.1628680908348     
   6240.1885080165284     
   20054.124404362621     
   42532.576298746244     
  -2571.4363939717618     
   6341.2566158439404     
   20373.118726603210     
   43719.931132105274     
  -2555.4552373161864     
   6443.9419581856864     
   20701.018210094007     
   44953.614232034903     
  -2539.2152986566871     
   6548.2899295030047     
   21038.170316834261     
   46235.975164133582     
  -2522.7123628313370     
   6654.3477056215061     
   21384.940130565272     
   47569.510008917052     
  -2505.9420944178737     
   6762.1643345869970     
   21741.711455632143     
   48956.874411513090     
  -2488.9000329336454     
   6871.7908332603765     
   22108.888013718497     
   50400.893400255503     
  -2471.5815877864497     
   6983.2802900802208     
   22486.894714220405     
   51904.576788082959     
  -2453.9820329602726     
   7096.6879744661028     
   22876.179040131039     
   53471.131236660636     
  -2436.0965014186813     
   7212.0714533774426     
   23277.212524405986     
   55103.977758815927     
  -2417.9199792073073     
   7329.4907155824530     
   23690.492357597112     
   56806.767205312397     
  -2399.4472992353790     
   7449.0083042555352     
   24116.543111636947     
   58583.399971689971     
  -2380.6731347146674     
   7570.6894585631926     
   24555.918611424633     
   60438.045359419099     
  -2361.5919922324797     
   7694.6022649708020     
   25009.203951620264     
   62375.165040224980     
  -2342.1982044334009     
   7820.8178190734106     
   25477.017689421962     
   64399.535884013960     
  -2322.4859222824107     
   7949.4103988183424     
   25960.014208552057     
   66516.278711073304     
  -2302.4491068797061     
   8080.4576500869389     
   26458.886298885118     
   68730.885861819130     
  -2282.0815207950295     
   8214.0407856912698     
   26974.367942848752     
   71049.255123485695     
  -2261.3767188865477     
   8350.2447989390766     
   27507.237356274883     
   73477.724909857832     
  -2240.3280385662711     
   8489.1586930625144     
   28058.320293098830     
   76023.113177841311     
  -2218.9285894706400     
   8630.8757279000893     
   28628.493641932626     
   78692.762507282532     
  -2197.1712424912130     
   8775.4936854067673     
   29218.689360737262     
   81494.586446410816     
  -2175.0486181162787     
   8923.1151557063204     
   29829.898759085328     
   84437.124770086171     
  -2152.5530740296936     
   9073.8478455911900     
   30463.177194860989     
   87529.601124631561     
  -2129.6766919082306     
   9227.8049115865797     
   31119.649203295710     
   90781.990482427587     
  -2106.4112633531417     
   9385.1053199246071     
   31800.514131913937     
   94205.090759564890     
  -2082.7482748854632     
   9545.8742360359138     
   32507.052312610656     
   97810.606272775403     
  -2058.6788919276960     
   9710.2434464665857     
   33240.631859656489     
   101611.23704676428     
  -2034.1939416868283     
   9878.3518164594916     
   34002.716137507203     
   105620.78277490847     
  -2009.2838948450888     
   10050.345786824062     
   34794.872008319035     
   109854.25479034036     
  -1983.9388459552461     
   10226.379914142972     
   35618.778919246572     
   114328.00646724891     
  -1958.1484924265417     
   10406.617458860470     
   36476.238967750956     
   119059.87490707083     
  -1931.9021119752972     
   10591.231026353727     
   37369.188029553974     
   124069.34529382638     
  -1905.1885384007073     
   10780.403266725762     
   38299.708119257688     
   129377.73159200719     
  -1877.9961355310920     
   10974.327639789397     
   39270.041106197721     
   135008.38560337486     
  -1850.3127691686791     
   11173.209252550452     
   40282.603998223058     
   140986.92875971182     
  -1822.1257768415528     
   11377.265777455808     
   41340.005963920878     
   147341.52064790711     
  -1793.4219351493780     
   11586.728460787566     
   42445.067368780205     
   154103.15876352799     
  -1764.1874244644991     
   11801.843231858278     
   43600.841059506638     
   161306.02624313315     
  -1734.4077907215708     
   12022.871925147876     
   44810.636256330166     
   168987.88332559631     
  -1704.0679039964227     
   12250.093629241876     
   46078.045381272110     
   177190.52184738420     
  -1673.1519135377805     
   12483.806178432880     
   47406.974295127526     
   185960.28145835185     
  -1641.6431988729566     
   12724.327805185858     
   48801.676406065133     
   195348.64937449945     
  -1609.5243165598083     
   12971.998974391949     
   50266.791276373842     
   205412.94927016532     
  -1576.7769421010180     
   13227.184423572640     
   51807.388395900125     
   216217.14030513854     
  -1543.3818064717955     
   13490.275436932856     
   53429.016948188626     
   227832.74693649347     
  -1509.3186266368655     
   13761.692385678865     
   55137.762550212370     
   240339.93802719272     
  -1474.5660293451986     
   14041.887572267931     
   56940.312085416270     
   253828.79407920115     
  -1439.1014673890866     
   14331.348422584004     
   58844.028041010330     
   268400.78653562366     
  -1402.9011273950814     
   14630.601077536592     
   60857.033940027461     
   284170.52606747817     
  -1365.9398280746441     
   14940.214444600502     
   62988.312885533596     
   301267.82006988418     
  -1328.1909076979205     
   15260.804780654473     
   65247.821536057680     
   319840.11975431483     
  -1289.6260993598119     
   15593.040890580163     
   67646.622434215096     
   340055.42563243653     
  -1250.2153923771230     
   15937.650041981839     
   70197.038126458312     
   362105.76848080271     
  -1209.9268778812445     
   16295.424715773153     
   72912.831390064399     
   386211.38114438893     
  -1168.7265763427943     
   16667.230336119927     
   75809.416748647258     
   412625.73851926054     
  -1126.5782443706501     
   17054.014152460408     
   78904.109787541776     
   441641.65872431837     
  -1083.4431576524103     
   17456.815482499187     
   82216.422227974093     
   473598.74452947767     
  -1039.2798663268532     
   17876.777570098995     
   85768.412811945265     
   508892.49016237218     
  -994.04391837637320     
   18315.161368349258     
   89585.106488162972     
   547985.50905299676     
  -947.68754576636900     
   18773.361629084826     
   93694.997806060535     
   591421.44063185935     
  -900.15930699736020     
   19252.925770126967     
   98130.658610799394     
   639842.30613618542     
  -851.40367841969078     
   19755.576106421027     
   102929.47590682090     
   694010.29582357174     
  -801.36058501834941     
   20283.236179001811     
   108134.55312549756     
   754835.33869838284     
  -749.96485931164216     
   20838.062107229907     
   113795.81816573557     
   823410.23738077504     
  -697.14561439507361     
   21422.480140009462     
   119971.39494609126     
   901055.83684159163     
  -642.82551382918496     
   22039.231911680716     
   126729.31372240334     
   989379.58319844690     
  -586.91991678323188     
   22691.429347477686     
   134149.66059639154     
   1090352.1859095343     
  -529.33587128290662     
   23382.621753945434     
   142327.30199071288     
   1206408.9899104305     
  -469.97092112013235     
   24116.878432459835     
   151375.36941504132     
   1340585.5039964251     
  -408.71168233164013     
   24898.891257734958     
   161429.76069501429     
   1496700.8047286018     
  -345.43213223288353     
   25734.103201298713     
   172655.01673047905     
   1679608.7783951291     
  -279.99153648791025     
   26628.870949545995     
   185252.08256844227     
   1895547.8141892089     
  -212.23191566339420     
   27590.672883904277     
   199468.69117486165     
   2152632.7331046043     
  -141.97491924733740     
   28628.378203524273     
   215613.43667314586     
   2461567.4044911414     
  -69.017927768622656     
   29752.599775724240     
   234075.19220682984     
   2836663.4397105686     
   6.8708644882244583     
   30976.163176252932     
   255350.16800465866     
   3297450.7952417010     
   85.958733647563420     
   32314.741218687042     
   280081.04896897194     
   3870804.9623302836     
   168.55657457787171     
   33787.724056575564     
   309112.08618644846     
   4595543.7492106035     
   255.02964062905937     
   35419.450932805543     
   343578.66430552880     
   5525115.5545343021     
   345.81196454352039     
   37240.940170980663     
   385017.03096453520     
   6749970.0236923303     
   441.42613969612285     
   39292.587263747620     
   435641.80614222883     
   8368905.5934454938     
   542.51113329377620     
   41627.713274335816     
   498408.59809306869     
   10692731.745786566     
   649.86254415122789     
   44320.244985034726     
   578604.08618646977     
   13663368.541967263     
   764.49292228594584     
   47469.453576128886     
   681079.35025122203     
   19373697.119839158     
   887.72601618283863     
   51238.107148382078     
   826382.07865001913     
   23405691.407778915     
   1021.3518859736000     
   55808.874255527917     
   1001924.7642083573     
   48869788.917638816     
   1167.8996918405637     
   61734.806618775590     
   1368448.1810906569     
   23808153.620128702     
   1331.1615119196301     
   69023.450404606119     
   1547009.3332416182     
   252223076.69241208     
   1517.3299318372292     
   81487.679758797341     
   3438682.4084347528     
  -291965776.20319450     
   1737.9789310337599     
   93206.733497161069     
   1248939.0869108404     
   2701595523.4865494     
   2021.0140641243413     
   150106.34499709058     
   21510905.513060428     
   2102883263.5486281     
   2563.5806370666269     
   297089.93375392549     
   37282529.989674807     
   2102883263.5486281     
   0.0000000000000000     
   11871.147606569144     
  -4007309721.7351675     
   990809943247227.38     
   8.8546478280812045E-003
   6828.9579928404910     
  -1034879891.9934858     
   1208103727923639.0     
   9.4042035997347600E-003
   6684.5197515581403     
  -739923818.78719211     
   45457929371896.656     
   9.9867803253567942E-003
   6555.3408034418107     
  -727922135.33399129     
   270527745361325.22     
   1.0604279029934738E-002
   6424.1415627175984     
  -650685431.48781228     
   173240183562254.28     
   1.1258703810039595E-002
   6295.7180373213305     
  -597199451.95085096     
   159469083362961.62     
   1.1952166929820207E-002
   6168.7205409507051     
  -543958327.81891751     
   131541607767999.45     
   1.2686894130137488E-002
   6043.5103067480231     
  -496467114.57604855     
   111824594767754.98     
   1.3465230156549263E-002
   5919.9722597588570     
  -452808811.44979620     
   94244127291301.547     
   1.4289644511711193E-002
   5798.1239261386709     
  -413019793.87769759     
   79612795680327.922     
   1.5162737437575990E-002
   5677.9459170007167     
  -376672574.35931033     
   67201598279396.609     
   1.6087246132547982E-002
   5559.4291205635100     
  -343494794.49311554     
   56731307152619.562     
   1.7066051208479066E-002
   5442.5615641891618     
  -313206842.41140068     
   47885622034500.523     
   1.8102183392071144E-002
   5327.3320719120948     
  -285560883.85858941     
   40416271035030.062     
   1.9198830474874556E-002
   5213.7292462181722     
  -260328274.70201200     
   34108851620967.027     
   2.0359344515637350E-002
   5101.7417515208763     
  -237300476.37799758     
   28783232533036.961     
   2.1587249298261054E-002
   4991.3582352541298     
  -216286691.31424722     
   24286919133996.121     
   2.2886248048050024E-002
   4882.5673498504002     
  -197112522.51116818     
   20491101959587.613     
   2.4260231408297285E-002
   4775.3577466331453     
  -179618534.11883941     
   17286919400440.293     
   2.5713285678524597E-002
   4669.7180775282523     
  -163658988.33575967     
   14582391044335.604     
   2.7249701314881598E-002
   4565.6369945988736     
  -149100675.07661363     
   12299801880188.867     
   2.8873981692301928E-002
   4463.1031501863254     
  -135821844.30877295     
   10373495661480.480     
   3.0590852127006199E-002
   4362.1051968820393     
  -123711227.86625026     
   8748007780717.6475     
   3.2405269156825206E-002
   4262.6317875467221     
  -112667144.38404706     
   7376486893974.2959     
   3.4322430075584727E-002
   4164.6715753162216     
  -102596680.05694936     
   6219360407838.3545     
   3.6347782716436912E-002
   4068.2132136107052     
  -93414938.908716887     
   5243206298237.0762     
   3.8487035477535569E-002
   3973.2453561428651     
  -85044356.697566509     
   4419799410022.6807     
   4.0746167581823839E-002
   3879.7566569258574     
  -77414073.095100537     
   3725305310766.8706     
   4.3131439560925272E-002
   3787.7357702808381     
  -70459357.221117690     
   3139598915560.1846     
   4.5649403951193095E-002
   3697.1713508440366     
  -64121082.031237662     
   2645688612781.1367     
   4.8306916187869128E-002
   3608.0520535731011     
  -58345243.430380829     
   2229229589629.9243     
   5.1111145681022992E-002
   3520.3665337528109     
  -53082520.332534909     
   1878112570412.8191     
   5.4069587054475413E-002
   3434.1034469998222     
  -48287872.204869226     
   1582116307741.2649     
   5.7190071526245584E-002
   3349.2514492663227     
  -43920170.924052641     
   1332613964930.0449     
   6.0480778406193217E-002
   3265.7991968425895     
  -39941864.040675387     
   1122325051042.2390     
   6.3950246683440112E-002
   3183.7353463579798     
  -36318666.791227490     
   945105857353.37317     
   6.7607386672845091E-002
   3103.0485547803905     
  -33019280.420674205     
   795772432715.00171     
   7.1461491686259801E-002
   3023.7274794138161     
  -30015134.585222706     
   669951057659.35559     
   7.5522249690502197E-002
   2945.7607778937218     
  -27280151.790857695     
   563951955024.04114     
   7.9799754909940776E-002
   2869.1371081800444     
  -24790531.997595415     
   474662635059.05298     
   8.4304519327277144E-002
   2793.8451285474171     
  -22524555.675309025     
   399457829316.04559     
   8.9047484031540072E-002
   2719.8734975723664     
  -20462403.743189901     
   336123439630.02386     
   9.4040030357453258E-002
   2647.2108741168404     
  -18585992.956096642     
   282792326515.71136     
   9.9293990755206923E-002
   2575.8459173080369     
  -16878825.423029579     
   237890098378.89978     
  0.10482165932424453     
   2505.7672865137229     
  -15325851.054325040     
   200089347984.11066     
  0.11063580193896737     
   2436.9636413126937     
  -13913341.835006565     
   168271023038.19107     
  0.11674966588826123     
   2369.4236414597744     
  -12628776.916391937     
   141491821808.81680     
  0.12317698894445957     
   2303.1359468447172     
  -11460737.601926897     
   118956676309.42351     
  0.12993200777078204     
   2238.0892174445121     
  -10398811.382916821     
   99995531418.899048     
  0.13702946556942894     
   2174.2721132679858     
  -9433504.2502899971     
   84043750967.014923     
  0.14448461886538208     
   2111.6732942922963     
  -8556160.5748006608     
   70625585822.236542     
  0.15231324331357224     
   2050.2814203902904     
  -7758889.9080094602     
   59340226792.946266     
  0.16053163840943843     
   1990.0851512476618     
  -7034500.1112781735     
   49850039312.841370     
  0.16915663097504641     
   1931.0731462690756     
  -6376436.2704598792     
   41870639559.927193     
  0.17820557728487874     
   1873.2340644720107     
  -5778724.9001860395     
   35162524636.971832     
  0.18769636368718681     
   1816.5565643671202     
  -5235922.9836419085     
   29524014134.705517     
  0.19764740556844590     
   1761.0293038238408     
  -4743071.4326484501     
   24785298226.349529     
  0.20807764450001948     
   1706.6409399197216     
  -4295652.5880226120     
   20803419330.526524     
  0.21900654339767445     
   1653.3801287719814     
  -3889551.4127485310     
   17458041357.276115     
  0.23045407951615152     
   1601.2355253496246     
  -3521020.0600245520     
   14647883304.323460     
  0.24244073509265748     
   1550.1957832642202     
  -3186645.5255089141     
   12287713210.869293     
  0.25498748544498673     
   1500.2495545373984     
  -2883320.1177751627     
   10305814694.023697     
  0.26811578432209043     
   1451.3854893430287     
  -2608214.5038890834     
   8641852014.6029701     
  0.28184754629739528     
   1403.5922357216398     
  -2358753.1076863655     
   7245071180.5777473     
  0.29620512598814447     
   1356.8584392646710     
  -2132591.6574468664     
   6072784370.7528067     
  0.31121129387762508     
   1311.1727427659557     
  -1927596.6970346554     
   5089093203.2240257     
  0.32688920851149733     
   1266.5237858374903     
  -1741826.8905697335     
   4263813337.5381937     
  0.34326238483471538     
   1222.9002044864239     
  -1573515.9651952204     
   3571568767.4337211     
  0.36035465843190501     
   1180.2906306500133     
  -1421057.1499418633     
   2991029123.2948880     
  0.37819014543172852     
   1138.6836916849759     
  -1282988.9808077666     
   2504267481.1956100     
  0.39679319783494260     
   1098.0680098074915     
  -1157982.3534134889     
   2096219707.9266710     
  0.41618835402676269     
   1058.4322014797308     
  -1044828.7147414519     
   1754229345.7955375     
  0.43640028423704530     
   1019.7648767387102     
  -942429.29485238390     
   1467664553.7859495     
  0.45745373071695422     
   982.05463846279042     
  -849785.28799855802     
   1227595739.5657208     
  0.47937344240847535     
   945.29008157095961     
  -765988.90036115621     
   1026524303.0237758     
  0.50218410389369961     
   909.45979214970100     
  -690215.18880027556     
   858154419.21963382     
  0.52591025842452532     
   874.55234650193415     
  -621714.62151995371     
   717201058.42301321     
  0.55057622485068702     
   840.55631011223409     
  -559806.29754322954     
   599228512.56805444     
  0.57620600828514690     
   807.46023652213375     
  -503871.76733901538     
   500514600.10730523     
  0.60282320437126058     
   775.25266610906090     
  -453349.40194530052     
   417936482.66214031     
  0.63045089704611934     
   743.92212476210193     
  -407729.26249266841     
   348874668.35945088     
  0.65911154972945341     
   713.45712244749541     
  -366548.42620802578     
   291132317.51983458     
  0.68882688990782426     
   683.84615165636035     
  -329386.72879196983     
   242867422.05486313     
  0.71961778712989077     
   655.07768572700013     
  -295862.88654385851     
   202535813.70530400     
  0.75150412448064030     
   627.14017703356524     
  -265630.96480962553     
   168843280.14772707     
  0.78450466366092109     
   600.02205503368259     
  -238377.16219464748     
   140705339.18235090     
  0.81863690386363541     
   573.71172416300897     
  -213816.88279576815     
   117213454.98221642     
  0.85391693470973018     
   548.19756158186954     
  -191692.07059020267     
   97606659.491136402     
  0.89035928358572458     
   523.46791471166046     
  -171768.78430893549     
   81247751.964318499     
  0.92797675780989664     
   499.51109876015357     
  -153834.98607963344     
   67603230.151267648     
  0.96678028214622402     
   476.31539341907762     
  -137698.54437153565     
   56226741.924115412     
   1.0067787322833555     
   453.86904186345231     
  -123185.36225490205     
   46744216.252173312     
   1.0479787649996655     
   432.16023985466774     
  -110137.87117449075     
   38844650.857309803     
   1.0903846458439352     
   411.17716228843562     
  -98412.954944622586     
   32261546.997328501     
   1.1339980752731820     
   390.90784325887978     
  -87882.597455382100     
   26793337.204991255     
   1.1788180143030083     
   371.34062405106135     
  -78425.363424771887     
   22200944.424034096     
   1.2248405108394871     
   352.46239398758223     
  -69951.368956706341     
   18519062.154287405     
   1.2720585279723711     
   334.26540352477838     
  -62307.466861623747     
   14997861.851272510     
   1.3204617756140635     
   316.72077839536564     
  -55613.171415973506     
   13597962.597836064     
   1.3700365469632416     
   299.88137812147215     
  -49049.772982749571     
   7364075.0045128781     
   1.4207655613514107     
   283.48223169880890     
  -45206.046021078037     
   19030110.951904383     
   1.4726278150890846     
   268.49256937562359     
  -34464.790517779693     
   3066173.7376002059     
   1.9763632624420238     
   153.65937436672903     
  -11468.487485778143     
   634732.33898830391     
   2.2987513443694252     
   108.21816829386901     
  -6707.9949433658658     
   365283.07704720966     
   2.5330793447869238     
   81.527251271674871     
  -3968.3718655117923     
   162248.39452922766     
   2.7146302799711814     
   64.727549341538918     
  -2751.5089065425846     
   103074.16606184047     
   2.8608627565038538     
   52.902645422485513     
  -1978.4526610787814     
   63065.606416472554     
   2.9817394410285827     
   44.192862237400462     
  -1505.4606129552367     
   43014.260486299259     
   3.0834845656112120     
   37.472076556742394     
  -1182.8536593079925     
   30028.385717059260     
   3.1702411151592220     
   32.120840492397292     
  -957.64076643004819     
   21882.381507936727     
   3.2448998738110890     
   27.742931313520860     
  -793.52290512052264     
   16354.224457056929     
   3.3095532186950294     
   24.081958496488067     
  -670.86622169259567     
   12527.803026422640     
   3.3657609479729587     
   20.962523694770514     
  -576.90769899442591     
   9786.7340684135143     
   3.4147145018109888     
   18.261486463581136     
  -503.50719348132452     
   7779.7243217474761     
   3.4573428562032107     
   15.889820327207277     
  -445.15926106821837     
   6278.4331477159421     
   3.4943832621574855     
   13.781744643385863     
  -398.07101246034892     
   5135.5982786351724     
   3.5264299236611767     
   11.887682048808527     
  -359.55402537058507     
   4251.8892739474113     
   3.5539683518945373     
   10.169634845842113     
  -327.66485581597942     
   3559.1155210159468     
   3.5774001448403085     
   8.5980439827812685     
  -300.97148940835990     
   3009.3224612634544     
   3.5970612036519167     
   7.1496113318881571     
  -278.40157094888400     
   2568.1767681677206     
   3.6132353499252092     
   5.8057567915468811     
  -259.14024518762608     
   2210.6691973323605     
   3.6261646570778621     
   4.5515056130587341     
  -242.56022620763338     
   1918.3073062461274     
   3.6360573932483713     
   3.3746727440126811     
  -228.17292141078741     
   1677.2287679621213     
   3.6430942010490850     
   2.2652561763580330     
  -215.59370565107150     
   1476.9129999490501     
   3.6474329575952851     
   1.2149797668517224     
  -204.51685815145362     
   1309.2851281643891     
   3.6492126342290954     
  0.21694457224753566     
  -194.69721969022072     
   1168.0833215494506     
   3.6485563893385495     
 -0.73463996392451647     
  -185.93659477859981     
   1048.4056065726766     
   3.6455740670489747     
  -1.6446653326942786     
  -178.07355272930474     
   946.38100597880089     
   3.6403642312158992     
  -2.5172884524787005     
  -170.97569518446372     
   858.92800616929719     
   3.6330158327398960     
  -3.3560620282853408     
  -164.53373513819403     
   783.57518807217377     
   3.6236095851868826     
  -4.1640386691999582     
  -158.65692122765273     
   718.32664677655987     
   3.6122191066100657     
  -4.9438546507111623     
  -153.26947137682851     
   661.56004840676076     
   3.5989118726629390     
  -5.6977977566876783     
  -148.30777101377780     
   611.94872073141312     
   3.5837500164011451     
  -6.4278625732428543     
  -143.71815560829219     
   568.40161459362503     
   3.5667910027707141     
  -7.1357958210106851     
  -139.45514349884002     
   530.01667828983693     
   3.5480882000819181     
  -7.8231337257869482     
  -135.48001841166626     
   496.04438151404463     
   3.5276913663458389     
  -8.4912329856918909     
  -131.75968555031091     
   465.85898648685844     
   3.5056470648935836     
  -9.1412965574468181     
  -128.26574315165948     
   438.93577211877886     
   3.4819990209767080     
  -9.7743952274778891     
  -124.97372486076863     
   414.83287015486746     
   3.4567884288912296     
  -10.391485735466329     
  -121.86247833460712     
   393.17669398560008     
   3.4300542174488160     
  -10.993426064127135     
  -118.91365312971512     
   373.65018792595669     
   3.4018332802406239     
  -11.580988388752095     
  -116.11127672027045     
   355.98330054166604     
   3.3721606760283129     
  -12.154870085468293     
  -113.44140196620796     
   339.94522484949215     
   3.3410698036964916     
  -12.715703122333405     
  -110.89181277983675     
   325.33804675343532     
   3.3085925554677647     
  -13.264062097855962     
  -108.45177742918600     
   311.99152529600525     
   3.2747594514817751     
  -13.800471143902593     
  -106.11184098946595     
   299.75878249092005     
   3.2395997583468108     
  -14.325409871678218     
  -103.86365012078406     
   288.51273253115858     
   3.2031415938658063     
  -14.839318508547176     
  -101.69980462680037     
   278.14311004836134     
   3.1654120198016154     
  -15.342602348367771     
  -99.613731301437667     
   268.55398972031401     
   3.1264371242661513     
  -15.835635617567705     
  -97.599576378535303     
   259.66170696488695     
   3.0862420950840375     
  -16.318764842454790     
  -95.652113576298646     
   251.39311104125687     
   3.0448512852854086     
  -16.792311789504261     
  -93.766665243489228     
   243.68409046779198     
   3.0022882717177897     
  -17.256576039025436     
  -91.939034564980773     
   236.47832685372501     
   2.9585759076280520     
  -17.711837243221833     
  -90.165447113577841     
   229.72623634099827     
   2.9137363699479804     
  -18.158357111858329     
  -88.442500341020349     
   223.38406995742710     
   2.8677912019172962     
  -18.596381162251728     
  -86.767119816339644     
   217.41314513951247     
   2.8207613515932075     
  -19.026140264862061     
  -85.136521227793310     
   211.77918919533386     
   2.7726672067232103     
  -19.447852011203612     
  -83.548177308828315     
   206.45177535611322     
   2.7235286263960110     
  -19.861721926959827     
  -81.999788993657461     
   201.40383896817707     
   2.6733649698323849     
  -20.267944549947462     
  -80.489260201396135     
   196.61125955305022     
   2.6221951226321880     
  -20.666704389837822     
  -79.014675754748254     
   192.05250085720547     
   2.5700375207544521     
  -21.058176784220489     
  -77.574281998319208     
   187.70829834206904     
   2.5169101724735730     
  -21.442528663618173     
  -76.166469760753699     
   183.56138898337645     
   2.4628306785252256     
  -21.819919236378503     
  -74.789759343378364     
   179.59627588354704     
   2.4078162506301939     
  -22.190500602922580     
  -73.442787274251771     
   175.79902325408185     
   2.3518837285621617     
  -22.554418307607826     
  -72.124294599846152     
   172.15707815254561     
   2.2950495959062391     
  -22.911811835391696     
  -70.833116513702066     
   168.65911368864900     
   2.2373299946382006     
  -23.262815059578543     
  -69.568173161037194     
   165.29489266129488     
   2.1787407386396955     
  -23.607556646146332     
  -68.328461466077471     
   162.05514731953366     
   2.1192973262518442     
  -23.946160419464473     
  -67.113047861180988     
   158.93147381626122     
   2.0590149519583290     
  -24.278745693636324     
  -65.921061807559028     
   155.91623957273256     
   1.9979085172791842     
  -24.605427573182130     
  -64.751690010763525     
   153.00250134510790     
   1.9359926409477450     
  -24.926317226335726     
  -63.604171250675222     
   150.18393285368447     
   1.8732816684355398     
  -25.241522133848097     
  -62.477791754272587     
   147.45476099161991     
   1.8097896808830958     
  -25.551146315850868     
  -61.371881046835441     
   144.80970924683007     
   1.7455305034886328     
  -25.855290539036666     
  -60.285808227484210     
   142.24394738439503     
   1.6805177134012972     
  -26.154052506160632     
  -59.218978622101247     
   139.75304691304433     
   1.6147646471608654     
  -26.447527029641517     
  -58.170830770253417     
   137.33294154284141     
   1.5482844077216591     
  -26.735806190838858     
  -57.140833708682102     
   134.97989161734114     
   1.4810898710946891     
  -27.018979486414441     
  -56.128484521552039     
   132.69045297203081     
   1.4131936926387210     
  -27.297133963028976     
  -55.133306124261807     
   130.46144837321651     
   1.3446083130280027     
  -27.570354341493289     
  -54.154845261462683     
   128.28994297828433     
   1.2753459639217450     
  -27.838723131369758     
  -53.192670689125563     
   126.17322106669621     
   1.2054186733580927     
  -28.102320736920383     
  -52.246371531125341     
   124.10876668800614     
   1.1348382708932017     
  -28.361225555200612     
  -51.315555780965298     
   122.09424498040124     
   1.0636163925041469     
  -28.615514067012054     
  -50.399848943612284     
   120.12748613248607     
  0.99176448527268990     
  -28.865260921365135     
  -49.498892797618637     
   118.20647087230886     
  0.91929381186539927     
  -29.110539014024372     
  -48.612344266076320     
   116.32931706351631     
  0.84621545482425442     
  -29.351419560659810     
  -47.739874388099949     
   114.49426811541262     
  0.77254032068061851     
  -29.587972165073147     
  -46.881167377234348     
   112.69968206911319     
  0.69827914390436019     
  -29.820264882920522     
  -46.035919761716002     
   110.94402206816473     
  0.62344249069889290     
  -30.048364281315326     
  -45.203839596204766     
   109.22584759144972     
  0.54804076265199686     
  -30.272335494654008     
  -44.384645739268890     
   107.54380643673674     
  0.47208420025146691     
  -30.492242276979667     
  -43.578067190993366     
   105.89662789356319     
  0.39558288627388566     
  -30.708147051161625     
  -42.783842481791652     
   104.28311560422959     
  0.31854674905415165     
  -30.920110955153007     
  -42.001719114759929     
   102.70214254033681     
  0.24098556564277901     
  -31.128193885554172     
  -41.231453045707397     
   101.15264480533162     
  0.16290896485743292     
  -31.332454538692609     
  -40.472808209667413     
   99.633617315347948     
   8.4326430234661451E-002
  -31.532950449416287     
  -39.725556079802303     
   98.144109109102743     
   5.2473028873267309E-003
  -31.729738027769500     
  -38.989475261484031     
   96.683219381192401     
  -7.4319215727178534E-002
  -31.922872593713524     
  -38.264351116125084     
   95.250093774051606     
 -0.15436406112322298     
  -32.112408410035883     
  -37.549975412819698     
   93.843921016409041     
 -0.23487830318337702     
  -32.298398713580930     
  -36.846146005196630     
   92.463929829943851     
 -0.31585314363095829     
  -32.480895744922599     
  -36.152666531472050     
   91.109386141685803     
 -0.39727991357492809     
  -32.659950776589803     
  -35.469346135409410     
   89.779590463509521     
 -0.47915007112364799     
  -32.835614139945662     
  -34.795999206933089     
   88.473875561065455     
 -0.56145519906424990     
  -33.007935250813553     
  -34.132445140225094     
   87.191604295143961     
 -0.64418700260459316     
  -33.176962633934146     
  -33.478508108011511     
   85.932167565611124     
 -0.72733730717498546     
  -33.342743946332348     
  -32.834016851269432     
   84.694982578640250     
 -0.81089805628703404     
  -33.505325999665345     
  -32.198804481929628     
   83.479491076886987     
 -0.89486130944716147     
  -33.664754781617305     
  -31.572708298852973     
   82.285157859413189     
 -0.97921924012248107     
  -33.821075476401703     
  -30.955569614907375     
   81.111469225703487     
  -1.0639641337568719     
  -33.974332484428260     
  -30.347233595714599     
   79.957932066486421     
  -1.1490883858352254     
  -34.124569441180583     
  -29.747549105215963     
   78.824071693136162     
  -1.2345844999939644     
  -34.271829235362418     
  -29.156368567517440     
   77.709432188620227     
  -1.3204450861760395     
  -34.416154026346469     
  -28.573547826102789     
   76.613573845827361     
  -1.4066628588287275     
  -34.557585260967372     
  -27.998946022259084     
   75.536073313641268     
  -1.4932306351426397     
  -34.696163689704036     
  -27.432425472406774     
   74.476522039714084     
  -1.5801413333304455     
  -34.831929382277828     
  -26.873851557108917     
   73.434525905154331     
  -1.6673879709439048     
  -34.964921742702650     
  -26.323092612820261     
   72.409704067038589     
  -1.7549636632278656     
  -35.095179523815496     
  -25.780019832317471     
   71.401688555808761     
  -1.8428616215099727     
  -35.222740841316657     
  -25.244507168148903     
   70.410123415435720     
  -1.9310751516248870     
  -35.347643187343365     
  -24.716431242533133     
   69.434664193417404     
  -2.0195976523718833     
  -35.469923443602404     
  -24.195671261082502     
   68.474977283400960     
  -2.1084226140047511     
  -35.589617894083752     
  -23.682108931456995     
   67.530739517613668     
  -2.1975436167529772     
  -35.706762237375081     
  -23.175628385074894     
   66.601637485054198     
  -2.2869543293732360     
  -35.821391598597614     
  -22.676116103936987     
   65.687367207934187     
  -2.3766485077302670     
  -35.933540540982150     
  -22.183460849877481     
   64.787633746207916     
  -2.4666199934062569     
  -36.043243077098793     
  -21.697553596780921     
   63.902150535966072     
  -2.5568627123378818     
  -36.150532679760147     
  -21.218287467761172     
   63.030639311777335     
  -2.6473706734802165     
  -36.255442292611860     
  -20.745557672922843     
   62.172829561170971     
  -2.7381379674967401     
  -36.358004340422205     
  -20.279261451214062     
   61.328458288994923     
  -2.8291587654747050     
  -36.458250739085358     
  -19.819298014046598     
   60.497269504555305     
  -2.9204273176651703     
  -36.556212905352375     
  -19.365568492762435     
   59.679014313448015     
  -3.0119379522470324     
  -36.651921766297811     
  -18.917975885411572     
   58.873450154720381     
  -3.1036850741144022     
  -36.745407768534470     
  -18.476425009251169     
   58.080340975064665     
  -3.1956631636867185     
  -36.836700887187440     
  -18.040822451938183     
   57.299456555920209     
  -3.2878667757410032     
  -36.925830634636711     
  -17.611076527768780     
   56.530572994581050     
  -3.3802905382656885     
  -37.012826069031902     
  -17.187097230309433     
   55.773471097610589     
  -3.4729291513354719     
  -37.097715802600369     
  -16.768796197077354     
   55.027938190988785     
  -3.5657773860066704     
  -37.180528009744677     
  -16.356086660644937     
   54.293765908935349     
  -3.6588300832325689     
  -37.261290434937109     
  -15.948883416327922     
   53.570751362917640     
  -3.7520821527982737     
  -37.340030400430692     
  -15.547102781106039     
   52.858696364846075     
  -3.8455285722746018     
  -37.416774813779384     
  -15.150662558369692     
   52.157407391274141     
  -3.9391643859905496     
  -37.491550175182645     
  -14.759482002935137     
   51.466695498308781     
  -4.0329847040239075     
  -37.564382584656727     
  -14.373481786697820     
   50.786376015599146     
  -4.1269847012095910     
  -37.635297749039921     
  -13.992583966580828     
   50.116268548100209     
  -4.2211596161652860     
  -37.704320988837551     
  -13.616711952470075     
   49.456196791852449     
  -4.3155047503340080     
  -37.771477244910052     
  -13.245790476531180     
   48.805988388030698     
  -4.4100154670431930     
  -37.836791085010432     
  -12.879745563620951     
   48.165474696196455     
  -4.5046871905799497     
  -37.900286710177987     
  -12.518504503399477     
   47.534490937763920     
  -4.5995154052821201     
  -37.961987960989902     
  -12.161995821366247     
   46.912875962557045     
  -4.6944956546447916     
  -38.021918323672438     
  -11.810149251647069     
   46.300471731715788     
  -4.7896235404419247     
  -38.080100936085699     
  -11.462895713659201     
   45.697124255286916     
  -4.8848947218627830     
  -38.136558593574208     
  -11.120167281744548     
   45.102682064238088     
  -4.9803049146628222     
  -38.191313754694228     
  -10.781897166262763     
   44.516997576312491     
  -5.0758498903287599     
  -38.244388546820986     
  -10.448019684440418     
   43.939925718549908     
  -5.1715254752575008     
  -38.295804771635964     
  -10.118470241551293     
   43.371325001798908     
  -5.2673275499486474     
  -38.345583910499940     
  -9.7931853040378023     
   42.811056248611621     
  -5.3632520482102937     
  -38.393747129715464     
  -9.4721023821732135     
   42.258983764974332     
  -5.4592949563778497     
  -38.440315285680740     
  -9.1551600039359062     
   41.714974142390524     
  -5.5554523125456052     
  -38.485308929935250     
  -8.8422976978679770     
   41.178896808266394     
  -5.6517202058107925     
  -38.528748314109436     
  -8.5334559718059779     
   40.650624248908130     
  -5.7480947755298839     
  -38.570653394763795     
  -8.2285762899391734     
   40.130030507242296     
  -5.8445722105868789     
  -38.611043838141477     
  -7.9276010611348564     
   39.616993283679811     
  -5.9411487486733447     
  -38.649939024823084     
  -7.6304736115072576     
   39.111392020515332     
  -6.0378206755799742     
  -38.687358054280239     
  -7.3371381713533932     
   38.613108592309295     
  -6.1345843244994240     
  -38.723319749350900     
  -7.0475398569110723     
   38.122027415422153     
  -6.2314360753402287     
  -38.757842660621414     
  -6.7616246512954064     
   37.638034948549901     
  -6.3283723540515568     
  -38.790945070722607     
  -6.4793393891812823     
   37.161020070076987     
  -6.4253896319586072     
  -38.822644998542195     
  -6.2006317386557042     
   36.690873522876863     
  -6.5224844251084306     
  -38.852960203356922     
  -5.9254501872341274     
   36.227488450354670     
  -6.6196532936259862     
  -38.881908188884651     
  -5.6537440238564667     
   35.770759887505100     
  -6.7168928410802238     
  -38.909506207256044     
  -5.3854633247001784     
   35.320584782706071     
  -6.8141997138600061     
  -38.935771262914869     
  -5.1205589388298831     
   34.876862362644857     
  -6.9115706005596866     
  -38.960720116439717     
  -4.8589824711100462     
   34.439493332939776     
  -7.0090022313741471     
  -38.984369288295277     
  -4.6006862711129974     
   34.008380721209235     
  -7.1064913775031311     
  -39.006735062512320     
  -4.3456234157039280     
   33.583428952631927     
  -7.2040348505646827     
  -39.027833490297972     
  -4.0937476985591887     
   33.164544658270557     
  -7.3016295020175335     
  -39.047680393578425     
  -3.8450136136221591     
   32.751635844153142     
  -7.3992722225922547     
  -39.066291368474459     
  -3.5993763447910103     
   32.344612473942703     
  -7.4969599417310260     
  -39.083681788714529     
  -3.3567917512364396     
   31.943386106043519     
  -7.5946896270358497     
  -39.099866808981226     
  -3.1172163554411130     
   31.547869909862509     
  -7.6924582837250570     
  -39.114861368197616     
  -2.8806073311171443     
   31.157978793119472     
  -7.7902629540979520     
  -39.128680192750835     
  -2.6469224901687478     
   30.773628876349484     
  -7.8881007170074415     
  -39.141337799660242     
  -2.4161202735961265     
   30.394738501243985     
  -7.9859686873405131     
  -39.152848499681326     
  -2.1881597348367965     
   30.021226541771966     
  -8.0838640155063946     
  -39.163226400357857     
  -1.9630005357735065     
   29.653014544055765     
  -8.1817838869322834     
  -39.172485409014023     
  -1.7406029266930929     
   29.290024131593892     
  -8.2797255215664833     
  -39.180639235695018     
  -1.5209277457061385     
   28.932179693001167     
  -8.3776861733888239     
  -39.187701396054308     
  -1.3039363980086298     
   28.579406086496160     
  -8.4756631299282272     
  -39.193685214180228     
  -1.0895908523599083     
   28.231629728453452     
  -8.5736537117872906     
  -39.198603825384616     
 -0.87785362939650724     
   27.888778788983867     
  -8.6716552721737674     
  -39.202470178929303     
 -0.66868778847912802     
   27.550782047598418     
  -8.7696651964387993     
  -39.205297040708309     
 -0.46205692312213975     
   27.217570345248742     
  -8.8676809016218030     
  -39.207096995879944     
 -0.25792514553277401     
   26.889074990043841     
  -8.9656998360018658     
  -39.207882451451546     
  -5.6257083107444983E-002
   26.565229158051181     
  -9.0637194786555586     
  -39.207665638820373     
  0.14298213557793907     
   26.245966953920650     
  -9.1617373390210286     
  -39.206458616262097     
  0.33982688773234415     
   25.931223834910977     
  -9.2597509564682632     
  -39.204273271376529     
  0.53431106649417659     
   25.620935740473382     
  -9.3577578998754181     
  -39.201121323498924     
  0.72646808454772716     
   25.315041555315940     
  -9.4557557672111106     
  -39.197014326047025     
  0.91633089621259267     
   25.013478087230688     
  -9.5537421851225339     
  -39.191963668851827     
   1.1039319818668272     
   24.716187847550046     
  -9.6517148085293396     
  -39.185980580420349     
   1.2893033907234486     
   24.423108810660512     
  -9.7496713202231255     
  -39.179076130176533     
   1.4724767068034066     
   24.134185955322089     
  -9.8476094304724917     
  -39.171261230655851     
   1.6534831014683185     
   23.849359785889916     
  -9.9455268766335028     
  -39.162546639652525     
   1.8323532998624970     
   23.568576653423325     
  -10.043421422765498     
  -39.152942962340958     
   2.0091176247631681     
   23.291779496615600     
  -10.141290859252143     
  -39.142460653351584     
   2.1838059709877893     
   23.018916755916944     
  -10.239133002427627     
  -39.131110018807469     
   2.3564478466571623     
   22.749933072301250     
  -10.336945694207902     
  -39.118901218329079     
   2.5270723446994259     
   22.484779134700251     
  -10.434726801726894     
  -39.105844266996804     
   2.6957081882096743     
   22.223401051237634     
  -10.532474216977571     
  -39.091949037286049     
   2.8623836960939602     
   21.965751852951310     
  -10.630185856457810     
  -39.077225260958336     
   3.0271268349910914     
   21.711779317943268     
  -10.727859660820938     
  -39.061682530921168     
   3.1899651798756699     
   21.461438028107619     
  -10.825493594530895     
  -39.045330303058762     
   3.3509259650864736     
   21.214678119959050     
  -10.923085645521917     
  -39.028177898018583     
   3.5100360509861703     
   20.971455355376726     
  -11.020633824862653     
  -39.010234502975742     
   3.6673219661514924     
   20.731721887469465     
  -11.118136166424652     
  -38.991509173359589     
   3.8228098803075170     
   20.495435259376908     
  -11.215590726555121     
  -38.972010834546943     
   3.9765256447528401     
   20.262549169135522     
  -11.312995583753880     
  -38.951748283526257     
   4.1284947635213598     
   20.033022634921220     
  -11.410348838354443     
  -38.930730190534241     
   4.2787424332832664     
   19.806811458255410     
  -11.507648612209143     
  -38.908965100652985     
   4.4272935192201857     
   19.583875915332058     
  -11.604893048378218     
  -38.886461435383474     
   4.5741725885851725     
   19.364173414633431     
  -11.702080310822790     
  -38.863227494189019     
   4.7194038891949264     
   19.147665652807664     
  -11.799208584101677     
  -38.839271456012057     
   4.8630113815909812     
   18.934312586970009     
  -11.896276073071936     
  -38.814601380743099     
   5.0050187259932528     
   18.724075387445549     
  -11.993281002593081     
  -38.789225210699612     
   5.1454492913990979     
   18.516917848754705     
  -12.090221617234915     
  -38.763150772032958     
   5.2843261752647557     
   18.312800926680794     
  -12.187096180988890     
  -38.736385776139258     
   5.4216721822148646     
   18.111690733886864     
  -12.283902976982930     
  -38.708937821026922     
   5.5575098627190131     
   17.913549237710257     
  -12.380640307199650     
  -38.680814392665120     
   5.6918614820018432     
   17.718344322937106     
  -12.477306492197918     
  -38.652022866299056     
   5.8247490644238686     
   17.526039179179737     
  -12.573899870837653     
  -38.622570507742324     
   5.9561943582677195     
   17.336602988078745     
  -12.670418800007846     
  -38.592464474644963     
   6.0862188806783077     
   17.150000600184928     
  -12.766861654357697     
  -38.561711817730313     
   6.2148438851796968     
   16.966202243472146     
  -12.863226826030829     
  -38.530319482012352     
   6.3420904020057360     
   16.785174414182936     
  -12.959512724402499     
  -38.498294307982057     
   6.4679792101121105     
   16.606888591272018     
  -13.055717775819755     
  -38.465643032770409     
   6.5925308745466484     
   16.431312340701229     
  -13.151840423344462     
  -38.432372291291287     
   6.7157657171019096     
   16.258418786341792     
  -13.247879126499162     
  -38.398488617353536     
   6.8377038579994709     
   16.088176814665527     
  -13.343832361015673     
  -38.363998444748262     
   6.9583651841094651     
   15.920560472661533     
  -13.439698618586384     
  -38.328908108318856     
   7.0777693876544241     
   15.755540226517608     
  -13.535476406618194     
  -38.293223845001336     
   7.1959359393533084     
   15.593091407757930     
  -13.631164247989021     
  -38.256951794840674     
   7.3128841249114913     
   15.433185607966314     
  -13.726760680806819     
  -38.220098001985967     
   7.4286330169712409     
   15.275799426817796     
  -13.822264258171060     
  -38.182668415661858     
   7.5432015126723719     
   15.120905863545714     
  -13.917673547936609     
  -38.144668891113554     
   7.6566083066489679     
   14.968482475970966     
  -14.012987132479935     
  -38.106105190533881     
   7.7688719252187468     
   14.818503832938402     
  -14.108203608467617     
  -38.066982983960919     
   7.8800107039657874     
   14.670948339946889     
  -14.203321586627050     
  -38.027307850159723     
   7.9900428165153876     
   14.525792485990284     
  -14.298339691519336     
  -37.987085277468033     
   8.0989862601603129     
   14.383014596925060     
  -14.393256561314280     
  -37.946320664643537     
   8.2068588696372515     
   14.242594033319682     
  -14.488070847567419     
  -37.905019321657228     
   8.3136783248871478     
   14.104508912529420     
  -14.582781214999082     
  -37.863186470490682     
   8.4194621417311204     
   13.968740808729528     
  -14.677386341275346     
  -37.820827245891863     
   8.5242276977965901     
   13.835268315009266     
  -14.771884916790899     
  -37.777946696121973     
   8.6279922101591620     
   13.704074759652876     
  -14.866275644453721     
  -37.734549783669429     
   8.7307727708565572     
   13.575139764403808     
  -14.960557239471520     
  -37.690641385944566     
   8.8325863190895877     
   13.448447621398893     
  -15.054728429139891     
  -37.646226295956218     
   8.9334496762500777     
   13.323979535966627     
  -15.148787952632127     
  -37.601309222958669     
   9.0333795227698293     
   13.201721039928419     
  -15.242734560790613     
  -37.555894793075318     
   9.1323924305692898     
   13.081654173427690     
  -15.336567015919766     
  -37.509987549906718     
   9.2305048368700007     
   12.963766040941415     
  -15.430284091580456     
  -37.463591955109102     
   9.3277330821770583     
   12.848039844938755     
  -15.523884572385844     
  -37.416712388951126     
   9.4240933810141012     
   12.734463870092499     
  -15.617367253798591     
  -37.369353150848490     
   9.5196018600397920     
   12.623022699216222     
  -15.710730941929359     
  -37.321518459872678     
   9.6142745302839163     
   12.513705771168038     
  -15.803974453336572     
  -37.273212455238053     
   9.7081273235676750     
   12.406498935126711     
  -15.897096614827351     
  -37.224439196765182     
   9.8011760655811280     
   12.301393038691707     
  -15.990096263259586     
  -37.175202665317798     
   9.8934365133713129     
   12.198375209482466     
  -16.082972245345061     
  -37.125506763215768     
   9.9849243274424335     
   12.097437391880108     
  -16.175723417453593     
  -37.075355314627458     
   10.075655107881532     
   11.998568430764045     
  -16.268348645418108     
  -37.024752065929967     
   10.165644371112265     
   11.901761416695399     
  -16.360846804340589     
  -36.973700686047849     
   10.254907581737479     
   11.807006373163004     
  -16.453216778398851     
  -36.922204766769660     
   10.343460129536204     
   11.714298050497336     
  -16.545457460654056     
  -36.870267823033537     
   10.431317364914932     
   11.623628389693222     
  -16.637567752858914     
  -36.817893293176652     
   10.518494577837629     
   11.534991777017556     
  -16.729546565266499     
  -36.765084539191648     
   10.605007016165263     
   11.448384167860114     
  -16.821392816439623     
  -36.711844846907674     
   10.690869897424211     
   11.363799504928544     
  -16.913105433060668     
  -36.658177426179833     
   10.776098393711177     
   11.281235765776705     
  -17.004683349741846     
  -36.604085411040671     
   10.860707661954502     
   11.200688987172843     
  -17.096125508835797     
  -36.549571859812389     
   10.944712829358298     
   11.122158325952350     
  -17.187430860246419     
  -36.494639755196985     
   11.028129016802939     
   11.045640958946123     
  -17.278598361239919     
  -36.439292004344992     
   11.110971323995038     
   10.971138718559160     
  -17.369626976255962     
  -36.383531438874044     
   11.193254864384230     
   10.898650120136036     
  -17.460515676718838     
  -36.327360814862367     
   11.274994740285251     
   10.828178078457871     
  -17.551263440848583     
  -36.270782812821970     
   11.356206075873684     
   10.759723830936103     
  -17.641869253471981     
  -36.213800037620771     
   11.436904004605708     
   10.693291753811224     
  -17.732332105833319     
  -36.156415018377359     
   11.517103692759289     
   10.628884967818419     
  -17.822650995404857     
  -36.098630208320415     
   11.596820330017930     
   10.566510003712940     
  -17.912824925696874     
  -36.040447984607759     
   11.676069155045775     
   10.506171741975768     
  -18.002852906067243     
  -35.981870648112363     
   11.754865443110596     
   10.447878911283270     
  -18.092733951530395     
  -35.922900423167228     
   11.833224534945218     
   10.391638783928352     
  -18.182467082565616     
  -35.863539457265297     
   11.911161825824681     
   10.337462200041479     
  -18.272051324924519     
  -35.803789820719928     
   11.988692792324992     
   10.285358324936428     
  -18.361485709437645     
  -35.743653506289711     
   12.065832979762018     
   10.235341282322215     
  -18.450769271820036     
  -35.683132428741857     
   12.142598039379433     
   10.187421791408489     
  -18.539901052475681     
  -35.622228424386371     
   12.219003702814998     
   10.141617232404915     
  -18.628880096300733     
  -35.560943250549187     
   12.295065832058032     
   10.097941006830647     
  -18.717705452485330     
  -35.499278584995018     
   12.370800389609265     
   10.056412438955535     
  -18.806376174313936     
  -35.437236025313744     
   12.446223482901429     
   10.017049209195008     
  -18.894891318964056     
  -35.374817088226564     
   12.521351351970390     
   9.9798724382787718     
  -18.983249947303168     
  -35.312023208858491     
   12.596200395257483     
   9.9449038839802721     
  -19.071451123683719     
  -35.248855739934385     
   12.670787174387332     
   9.9121670531866197     
  -19.159493915736107     
  -35.185315950930196     
   12.745128427286234     
   9.8816883727990028     
  -19.247377394159379     
  -35.121405027136774     
   12.819241090082226     
   9.8534938335946123     
  -19.335100632509569     
  -35.057124068676984     
   12.893142293834186     
   9.8276143558211224     
  -19.422662706985449     
  -34.992474089438645     
   12.966849401502843     
   9.8040791027853533     
  -19.510062696211552     
  -34.927456015947953     
   13.040379994773735     
   9.7829245554594682     
  -19.597299681018256     
  -34.862070686138665     
   13.113751928939680     
   9.7641828811622720     
  -19.684372744218692     
  -34.796318848064949     
   13.186983300548398     
   9.7478955009054093     
  -19.771280970382357     
  -34.730201158521567     
   13.260092516805187     
   9.7340999951187133     
  -19.858023445605120     
  -34.663718181562629     
   13.333098266768580     
   9.7228421378885290     
  -19.944599257275449     
  -34.596870386938704     
   13.406019582802742     
   9.7141653151341139     
  -20.031007493836572     
  -34.529658148425028     
   13.478875822666250     
   9.7081204813522177     
  -20.117247244544359     
  -34.462081742052675     
   13.551686726276390     
   9.7047579010764089     
  -20.203317599220611     
  -34.394141344210645     
   13.624472410534464     
   9.7041333733285668     
  -20.289217648001486     
  -34.325837029657222     
   13.697253410834428     
   9.7063052211593153     
  -20.374946481080794     
  -34.257168769380151     
   13.770050699993124     
   9.7113356058864699     
  -20.460503188447749     
  -34.188136428337579     
   13.842885717037269     
   9.7192898028553891     
  -20.545886859618960     
  -34.118739763068589     
   13.915780390558687     
   9.7302394701605923     
  -20.631096583364197     
  -34.048978419125731     
   13.988757186584891     
   9.7442563188331963     
  -20.716131447425592     
  -33.978851928386824     
   14.061839108976141     
   9.7614220273206289     
  -20.800990538229907     
  -33.908359706178935     
   14.135049774181045     
   9.7818179383382517     
  -20.885672940593363     
  -33.837501048221682     
   14.208413408718583     
   9.8055349486634178     
  -20.970177737418627     
  -33.766275127397805     
   14.281954920833556     
   9.8326660732363500     
  -21.054504009383457     
  -33.694680990304761     
   14.355699916382829     
   9.8633123355772625     
  -21.138650834620488     
  -33.622717553616553     
   14.429674758899658     
   9.8975807668671205     
  -21.222617288387585     
  -33.550383600182684     
   14.503906614651161     
   9.9355837515362406     
  -21.306402442728206     
  -33.477677774914085     
   14.578423492787685     
   9.9774430345880205     
  -21.390005366121112     
  -33.404598580393248     
   14.653254315547093     
   10.023286112924392     
  -21.473425123118780     
  -33.331144372200889     
   14.728428961394027     
   10.073250067993415     
  -21.556660773973739     
  -33.257313353955148     
   14.803978336903977     
   10.127480048409630     
  -21.639711374252148     
  -33.183103572019718     
   14.879934437267050     
   10.186131575039997     
  -21.722575974433656     
  -33.108512909866356     
   14.956330424079848     
   10.249369104441660     
  -21.805253619496781     
  -33.033539082075244     
   15.033200692363163     
   10.317370284048486     
  -21.887743348488730     
  -32.958179627920607     
   15.110580969493526     
   10.390321563836240     
  -21.970044194078699     
  -32.882431904543814     
   15.188508381222299     
   10.468426477510430     
  -22.052155182093511     
  -32.806293079641250     
   15.267021579803625     
   10.551897586824778     
  -22.134075331034342     
  -32.729760123662480     
   15.346160811704813     
   10.640967261632866     
  -22.215803651573310     
  -32.652829801467796     
   15.425968066167059     
   10.735880303752161     
  -22.297339146028438     
  -32.575498663381268     
   15.506487168445201     
   10.836902303257521     
  -22.378680807815488     
  -32.497763035620856     
   15.587763935719630     
   10.944315512775052     
  -22.459827620875014     
  -32.419619010026395     
   15.669846302065444     
   11.058426020886239     
  -22.540778559072784     
  -32.341062433028178     
   15.752784497222091     
   11.179558997530945     
  -22.621532585571639     
  -32.262088893810855     
   15.836631189703574     
   11.308069638620807     
  -22.702088652172641     
  -32.182693711556617     
   15.921441711993229     
   11.444334787572521     
  -22.782445698623103     
  -32.102871921719384     
   16.007274222900023     
   11.588766491511995     
  -22.862602651889031     
  -32.022618261233170     
   16.094189971586363     
   11.741805604204187     
  -22.942558425389080     
  -31.941927152520158     
   16.182253513617894     
   11.903931699631341     
  -23.022311918186986     
  -31.860792686232699     
   16.271533001365128     
   12.075662813732082     
  -23.101862014139076     
  -31.779208602548120     
   16.362100472468118     
   12.257561111807364     
  -23.181207580993103     
  -31.697168270914929     
   16.454032180806674     
   12.450238223342589     
  -23.260347469434286     
  -31.614664668044210     
   16.547408967481744     
   12.654357527192124     
  -23.339280512074016     
  -31.531690354003164     
   16.642316648935687     
   12.870645004114241     
  -23.418005522376138     
  -31.448237446164661     
   16.738846486466542     
   13.099889331615042     
  -23.496521293515240     
  -31.364297590807361     
   16.837095656453656     
   13.342958345324547     
  -23.574826597160680     
  -31.279861932056118     
   16.937167844043586     
   13.600796544982115     
  -23.652920182179351     
  -31.194921077900680     
   17.039173818130955     
   13.874447967617993     
  -23.730800773249488     
  -31.109465062910633     
   17.143232177888088     
   14.165055118767384     
  -23.808467069376668     
  -31.023483307237715     
   17.249470091278845     
   14.473882993402707     
  -23.885917742302269     
  -30.936964571475198     
   17.358024213729365     
   14.802326015286141     
  -23.963151434793279     
  -30.849896906793759     
   17.469041658844013     
   15.151932829036920     
  -24.040166758800943     
  -30.762267599758999     
   17.582681155061788     
   15.524420263962920     
  -24.116962293474057     
  -30.674063111103738     
   17.699114307041512     
   15.921704572732038     
  -24.193536583010761     
  -30.585269007607792     
   17.818527091337000     
   16.345923438831612     
  -24.269888134330408     
  -30.495869886086627     
   17.941121517128238     
   16.799475505847997     
  -24.346015414544336     
  -30.405849288335254     
   18.067117583422096     
   17.285054310963545     
  -24.421916848201306     
  -30.315189605649810     
   18.196755490754327     
   17.805702609470611     
  -24.497590814279508     
  -30.223871971272114     
   18.330298260325353     
   18.364860836427898     
  -24.573035642892613     
  -30.131876138829803     
   18.468034716598567     
   18.966445931917924     
  -24.648249611671989     
  -30.039180344385588     
   18.610283061087948     
   19.614922238879988     
  -24.723230941780663     
  -29.945761149288167     
   18.757394977879549     
   20.315414643154817     
  -24.797977793506917     
  -29.851593260374212     
   18.909760587703207     
   21.073821603154254     
  -24.872488261375718     
  -29.756649323280634     
   19.067814249726869     
   21.896977917780912     
  -24.946760368704577     
  -29.660899683696044     
   19.232041584110220     
   22.792836492512468     
  -25.020792061515845     
  -29.564312110091262     
   19.402987857804064     
   23.770715763987287     
  -25.094581201699530     
  -29.466851469881664     
   19.581268226033970     
   24.841597225858965     
  -25.168125559297863     
  -29.368479348803511     
   19.767580205227908     
   26.018517081068747     
  -25.241422803754261     
  -29.269153600582097     
   19.962719083335930     
   27.317066966493059     
  -25.314470493932273     
  -29.168827810159797     
   20.167597085584624     
   28.756049298450794     
  -25.387266066662619     
  -29.067450648807526     
   20.383267455323008     
   30.358351285981236     
  -25.459806823513802     
  -28.964965092444302     
   20.610955089967863     
   32.152104653867369     
  -25.532089915398966     
  -28.861307465032201     
   20.852095874871875     
   34.172288552773388     
  -25.604112324520319     
  -28.756406255247480     
   21.108388039017669     
   36.462930511570100     
  -25.675870842999906     
  -28.650180635105297     
   21.381860017854450     
   39.080221193305086     
  -25.747362047334100     
  -28.542538580868651     
   21.674961676804234     
   42.097085856629683     
  -25.818582267508827     
  -28.433374452124816     
   21.990689820728964     
   45.609593923936750     
  -25.889527549177853     
  -28.322565823135101     
   22.332761775158481     
   49.748082454453794     
  -25.960193606660809     
  -28.209969237713285     
   22.705872393566892     
   54.689411606609283     
  -26.030575763530575     
  -28.095414449277829     
   23.116042980616456     
   60.696578576411774     
  -26.100668876001102     
  -27.978696173526437     
   23.571267319939551     
   68.111835107853864     
  -26.170467231766743     
  -27.859562740018468     
   24.082106083248448     
   77.626419638269425     
  -26.239964412540964     
  -27.737696714234005     
   24.664304230535478     
   89.721413192066777     
  -26.309153100528025     
  -27.612692916583981     
   25.337214829475968     
   107.63613309510127     
  -26.378024793412223     
  -27.483988664941062     
   26.144485827689245     
   128.19490336966967     
  -26.446569358992786     
  -27.350862581364439     
   27.105947602961749     
   180.70393572592218     
  -26.514774279774684     
  -27.211944644554766     
   28.461227120906194     
   195.44585314636498     
  -26.582623204875109     
  -27.065973899203744     
   29.927071019503899     
   548.28613667092736     
  -26.650092528458362     
  -26.906058179043640     
   34.039217044535953     
   477.71807996601746     
  -26.717137464454442     
  -26.726904879821603     
   37.622102644281007     
   477.71807996601746     
   408.05814490674794     
   23142.973834069682     
  -11143155730.649782     
   2835959779104425.5     
   408.07298068463047     
   9364.5417100833947     
  -2635276393.3365059     
   3475388664126400.0     
   408.07372721538235     
   9004.6640454554126     
  -1786767304.6358190     
   54079086631963.023     
   408.07450587630069     
   8691.4288268846740     
  -1772489485.8226218     
   727022956680169.62     
   408.07531759498647     
   8373.8142870875890     
  -1564921656.8020527     
   447874075316578.69     
   408.07616328294841     
   8065.9432581354367     
  -1426645518.2356806     
   414406536625063.00     
   408.07704383002903     
   7763.8027600029227     
  -1288289735.4578881     
   338442851249595.69     
   408.07796009824631     
   7468.4286995160019     
  -1166099791.9719663     
   286041533090940.12     
   408.07891291500692     
   7179.4514079435112     
  -1054424109.3163007     
   239333026174020.50     
   408.07990306564398     
   6896.8925183113734     
  -953379871.78426552     
   200768381520363.41     
   408.08093128523058     
   6620.6647284003338     
  -861719073.12605274     
   168247286018954.25     
   408.08199824961741     
   6350.7110614998273     
  -778654509.75936580     
   140994106362918.66     
   408.08310456563970     
   6086.9660988050273     
  -703379975.26228607     
   118120645233336.05     
   408.08425076043750     
   5829.3667718057277     
  -635185007.26125705     
   98936378262895.016     
   408.08543726982833     
   5577.8493568161957     
  -573417236.50597882     
   82847353887106.719     
   408.08666442567142     
   5332.3503125031266     
  -517484771.28578329     
   69357602992125.070     
   408.08793244215707     
   5092.8060462181093     
  -466848840.79602373     
   58049505339109.000     
   408.08924140095530     
   4859.1529796573095     
  -421019602.09487879     
   48572385412433.961     
   408.09059123515198     
   4631.3275295179737     
  -379551615.24533504     
   40631569768799.828     
   408.09198171190144     
   4409.2661139576012     
  -342039934.71149486     
   33979574578884.871     
   408.09341241371982     
   4192.9051501205404     
  -308116465.67079341     
   28408550394134.875     
   408.09488271834266     
   3982.1810549474367     
  -277446676.29386091     
   23743985225807.125     
   408.09639177706759     
   3777.0302451351672     
  -249726580.07263818     
   19839369298291.930     
   408.09793849150202     
   3577.3891367543556     
  -224680003.03968763     
   16571741306696.561     
   408.09952148863306     
   3383.1941455571141     
  -202056072.15420011     
   13837906529826.193     
   408.10113909413820     
   3194.3816869341163     
  -181626949.63057703     
   11551292291460.482     
   408.10278930385164     
   3010.8881754402055     
  -163185744.71304253     
   9639272699463.7539     
   408.10446975330456     
   2832.6500256957438     
  -146544631.03452861     
   8040942569107.4346     
   408.10617768525532     
   2659.6036513351169     
  -131533117.54447213     
   6705232704189.6914     
   408.10790991512869     
   2491.6854655235516     
  -117996480.78469205     
   5589332501465.3477     
   408.10966279428465     
   2328.8318809180159     
  -105794333.38948086     
   4657361251352.6650     
   408.11143217104075     
   2170.9793095847317     
  -94799322.939895332     
   3879254274571.5645     
   408.11321334937543     
   2018.0641627679047     
  -84895944.656119004     
   3229825387286.9233     
   408.11500104524600     
   1870.0228511306277     
  -75979462.086637765     
   2687980565953.4463     
   408.11678934046114     
   1726.7917845254774     
  -67954923.946308255     
   2236057528482.5449     
   408.11857163405602     
   1588.3073721252065     
  -60736268.816689909     
   1859270842687.6521     
   408.12034059112887     
   1454.5060222650493     
  -54245511.374228001     
   1545246937000.8564     
   408.12208808910839     
   1325.3241422638748     
  -48412000.486325897     
   1283633146458.5964     
   408.12380516143759     
   1200.6981386980794     
  -43171745.202445224     
   1065770069974.6565     
   408.12548193867468     
   1080.5644170933786     
  -38466801.390055537     
   884416786920.37793     
   408.12710758703162     
   964.85938206066305     
  -34244713.215904526     
   733519999996.16919     
   408.12867024439396     
   853.51943703551751     
  -30458006.399242412     
   608021067575.74512     
   408.13015695388992     
   746.48098433819462     
  -27063725.740818560     
   503693519683.54236     
   408.13155359510915     
   643.68042523631152     
  -24023016.560287651     
   417007551441.64185     
   408.13284481310154     
   545.05415954090506     
  -21300742.521316759     
   345015974194.20184     
   408.13401394532883     
   450.53858593974076     
  -18865139.380663041     
   285258934177.13416     
   408.13504294678273     
   360.07010165089497     
  -16687499.921716034     
   235684042575.20642     
   408.13591231353303     
   273.58510244258269     
  -14741887.631191839     
   194579458638.33337     
   408.13660100502545     
   191.01998262109117     
  -13004876.853660017     
   160517929794.11749     
   408.13708636550979     
   112.31113481362473     
  -11455316.584855162     
   132309923820.67424     
   408.13734404504908     
   37.394949967688419     
  -10074116.037129689     
   108964419844.88167     
   408.13734792063889     
  -33.792182673705931     
  -8844049.9830950219     
   89656114590.228271     
   408.13707001805142     
  -101.31387576569212     
  -7749582.0625333758     
   73698005334.617142     
   408.13648043511563     
  -165.23374395522231     
  -6776704.3452904886     
   60518455475.611687     
   408.13554726725289     
  -225.61540387376181     
  -5912791.8440875299     
   49642036684.348778     
   408.13423653620498     
  -282.52247435522168     
  -5146470.5138754714     
   40673525452.190155     
   408.13251212302265     
  -336.01857648237609     
  -4467497.4578397153     
   33284524455.242592     
   408.13033570652942     
  -386.16733368482159     
  -3866652.4189911177     
   27202306934.636368     
   408.12766670863272     
  -433.03237192286315     
  -3335639.2888509133     
   22200493498.692688     
   408.12446224803290     
  -476.67731973065884     
  -2866996.9175345441     
   18091279814.674603     
   408.12067710407263     
  -517.16580839154790     
  -2454018.2542597987     
   14718951186.575930     
   408.11626369268174     
  -554.56147207795209     
  -2090677.1025366224     
   11954476033.385136     
   408.11117205660571     
  -588.92794796100429     
  -1771561.7714839531     
   9690998855.2158756     
   408.10534987236059     
  -620.32887633982023     
  -1491815.0110747307     
   7840086221.4407349     
   408.09874247663464     
  -648.82790085900763     
  -1247079.6281295549     
   6328600406.6444120     
   408.09129291516081     
  -674.48866861760143     
  -1033449.2552032802     
   5096095620.9420309     
   408.08294201741631     
  -697.37483033365027     
  -847423.83585560811     
   4092653334.1433086     
   408.07362850086270     
  -717.55004054015956     
  -685869.32692758320     
   3277080149.7870183     
   408.06328910883343     
  -735.07795775515103     
  -545981.28622052586     
   2615411036.5858717     
   408.05185878659785     
  -750.02224468423219     
  -425251.93238637398     
   2079664595.0031886     
   408.03927090059193     
  -762.44656839758534     
  -321440.39504671382     
   1646810078.5241325     
   408.02545750630100     
  -772.41460056161281     
  -232545.82360358181     
   1297909465.0059223     
   408.01034967081773     
  -779.99001765249557     
  -156783.10956412141     
   1017406039.9941156     
   407.99387785667636     
  -785.23650117889963     
  -92560.960232248006     
   792534262.24280107     
   407.97597237418779     
  -788.21773794333319     
  -38462.117987720449     
   612831074.09314883     
   407.95656391016774     
  -788.99742028766354     
   6774.4973628304597     
   469730843.08902550     
   407.93558414167171     
  -787.63924635836736     
   44269.881060699481     
   356230498.36701083     
   407.91296644411443     
  -784.20692041757070     
   75019.463544287151     
   266612305.28144875     
   407.88864670397879     
  -778.76415311674282     
   99906.186605360941     
   196214939.72518295     
   407.86256424719170     
  -771.37466183787706     
   119712.28792263749     
   141244340.47172523     
   407.83466289517992     
  -762.10217102924253     
   135129.90944294911     
   98617677.047193006     
   407.80489216160879     
  -751.01041257328382     
   146770.64688126589     
   65834677.387256786     
   407.77320860385765     
  -738.16312616464381     
   155174.13977202756     
   40871640.376809493     
   407.73957734439449     
  -723.62405973604029     
   160815.79567145149     
   22094211.993965730     
   407.70397377838123     
  -707.45696989271107     
   164113.73333275324     
   8185647.9017653586     
   407.66638548507063     
  -689.72562239270167     
   165435.01797017106     
  -1912083.4403507267     
   407.62681436183851     
  -670.49379265821574     
   165101.26159815362     
  -9046654.0185561925     
   407.58527900103945     
  -649.82526632813028     
   163393.64602381835     
  -13894974.308140341     
   407.54181733126325     
  -627.78383982911168     
   160557.43021174998     
  -16995646.672056764     
   407.49648954601201     
  -604.43332114039492     
   156805.98490004422     
  -18775399.141783912     
   407.44938134429651     
  -579.83752998940031     
   152324.42191674077     
  -19570959.236533746     
   407.40060750916342     
  -554.06030059187219     
   147272.78837232577     
  -19645908.339798443     
   407.35031585170145     
  -527.16547477744848     
   141789.11928164592     
  -19207634.462604053     
   407.29869154961813     
  -499.21693279110883     
   135991.46374664753     
  -18410351.951608703     
   407.24596191101745     
  -470.27847814426201     
   129982.21727222306     
  -17393250.338935617     
   407.19240159552237     
  -440.41428981534335     
   123842.92832326519     
  -16192823.133180290     
   407.13833832635197     
  -409.68717110638266     
   117662.20506068246     
  -15065668.004882256     
   407.08415912835272     
  -378.16535763151035     
   111443.72108633732     
  -13441720.309861802     
   407.03031712826606     
  -345.89607905488339     
   105444.00939780902     
  -13421821.134747125     
   406.97733895465274     
  -313.00826227694262     
   98965.630069068255     
  -8176266.3273269292     
   406.92583277583941     
  -279.31360191038192     
   94697.974551044041     
  -20494663.603641741     
   406.87649701495877     
  -245.85615969925456     
   83130.074669785841     
  -5240371.1682139039     
   406.69953878289346     
   71.537254245663917     
   43827.290908181560     
  -1953453.0755107608     
   407.12177978237889     
   254.04646362074493     
   29176.392841850859     
  -1144984.4698429480     
   407.92135801435103     
   378.45996902044396     
   20589.009318028744     
  -680759.22165014734     
   408.98555238230153     
   468.64078020464740     
   15483.315155652639     
  -464511.19773735595     
   410.24666706507134     
   537.34777102533519     
   11999.481172622471     
  -328549.75769312773     
   411.65989965999961     
   591.18486893170143     
   9535.3579899240103     
  -244605.82924896965     
   413.19363585368387     
   634.27529958290324     
   7700.8142705567388     
  -187545.42258595565     
   414.82452379460420     
   669.26289426220035     
   6294.2236011620726     
  -147705.82192927119     
   416.53471202429932     
   697.96452810683684     
   5186.4299366925379     
  -118727.14841636203     
   418.31018341997674     
   721.67054375749274     
   4295.9763235698229     
  -97098.583800111417     
   420.13969246602090     
   741.32982692908979     
   3567.7369450689876     
  -80558.795998955407     
   422.01405665806283     
   757.65803422945430     
   2963.5459750768214     
  -67661.765607292036     
   423.92566669089308     
   771.20710599970164     
   2456.0827330221309     
  -57432.342887152910     
   425.86813759261611     
   782.41066323567816     
   2025.3401613684848     
  -49199.246408822641     
   427.83605388848872     
   791.61487817235525     
   1656.3458133023146     
  -42487.342597733877     
   429.82477938052466     
   799.09996956515931     
   1337.6907438193102     
  -36953.430365662920     
   431.83031247423696     
   805.09554646489960     
   1060.5400160768390     
  -32344.753559501230     
   433.84917432872533     
   809.79178241604325     
   817.95436438057959     
  -28472.043975380959     
   435.87832112385570     
   813.34770341340766     
   604.41403456522221     
  -25191.423535447371     
   437.91507435411251     
   815.89743439494418     
   415.47835804936722     
  -22392.036871225744     
   439.95706480426156     
   817.55497549385552     
   247.53808151517399     
  -19987.424570117157     
   442.00218705249677     
   818.41790169074170     
   97.632397239295187     
  -17909.404568435992     
   444.04856217475998     
   818.57026234128000     
  -36.688137023974505     
  -16103.663094782487     
   446.09450691002093     
   818.08487797313296     
  -157.46561023484327     
  -14526.532184443131     
   448.13850796782441     
   817.02517744350041     
  -266.41460161816684     
  -13142.603559817109     
   450.17920046699243     
   815.44668061866298     
  -364.98412831679525     
  -11922.940450736571     
   452.21534972179256     
   813.39820484362770     
  -454.40618169731965     
  -10843.722704966449     
   454.24583576209875     
   810.92285413442301     
  -535.73410198456759     
  -9885.2096714268118     
   456.26964010289629     
   808.05883594316094     
  -609.87317452026878     
  -9030.9387467453271     
   458.28583437699552     
   804.84013996905810     
  -677.60521512085882     
  -8267.1005985913707     
   460.29357052087681     
   801.29710575723027     
  -739.60846961029415     
  -7582.0480648326156     
   462.29207226283381     
   797.45690000796310     
  -796.47383009653879     
  -6965.9072153580091     
   464.28062770911538     
   793.34392009719249     
  -848.71813421172396     
  -6410.2670188936900     
   466.25858286059736     
   788.98013691952963     
  -896.79513685342636     
  -5907.9301122754659     
   468.22533592188285     
   784.38538754565730     
  -941.10461269549239     
  -5452.7114049741340     
   470.18033228830194     
   779.57762614333660     
  -981.99994823279849     
  -5039.2742002819159     
   472.12306011532445     
   774.57314001091731     
  -1019.7945047349128     
  -4662.9963146895489     
   474.05304639037973     
   769.38673630634230     
  -1054.7669770950845     
  -4319.8599343005262     
   475.96985343972727     
   764.03190404709881     
  -1087.1659266023385     
  -4006.3606124717539     
   477.87307581341918     
   758.52095515260328     
  -1117.2136311958766     
  -3719.4317696477551     
   479.76233749998431     
   752.86514765094296     
  -1145.1093694682347     
  -3456.3816470765655     
   481.63728942958926     
   747.07479364771905     
  -1171.0322318213089     
  -3214.8405594704145     
   483.49760723037593     
   741.15935422812242     
  -1195.1435360173371     
  -2992.7164929843884     
   485.34298920765093     
   735.12752311379234     
  -1217.5889097147201     
  -2788.1576249665363     
   487.17315451978681     
   728.98730060975060     
  -1238.5000919019690     
  -2599.5205739651178     
   488.98784152822782     
   722.74605913947892     
  -1257.9964962067074     
  -2425.3433165055162     
   490.78680630198591     
   716.41060147126086     
  -1276.1865710804987     
  -2264.3222056766472     
   492.56982125956034     
   709.98721257450200     
  -1293.1689876230735     
  -2115.2921521768785     
   494.33667393338408     
   703.48170590853329     
  -1309.0336787644001     
  -1977.2096638552493     
   496.08716584376214     
   696.89946483351400     
  -1323.8627512433145     
  -1849.1382749912175     
   497.82111147086511     
   690.24547973464132     
  -1337.7312883057486     
  -1730.2358366269784     
   499.53833731471485     
   683.52438137117588     
  -1350.7080570804510     
  -1619.7436312879049     
   501.23868103429180     
   676.74047089268697     
  -1362.8561343151105     
  -1516.9768415625854     
   502.92199065792090     
   669.89774690533204     
  -1374.2334606268298     
  -1421.3162302648684     
   504.58812385798922     
   662.99992992288048     
  -1384.8933323538163     
  -1332.2009787497245     
   506.23694728382890     
   656.05048449275989     
  -1394.8848396944391     
  -1249.1222750736813     
   507.86833594727716     
   649.05263925163001     
  -1404.2532567574917     
  -1171.6178052785824     
   509.48217265602329     
   642.00940513399360     
  -1413.0403902970811     
  -1099.2668696324235     
   511.07834749037409     
   634.92359192870254     
  -1421.2848918193242     
  -1031.6860380296694     
   512.65675731952763     
   627.79782335639288     
  -1429.0225371045467     
  -968.52539963858726     
   514.21730535385234     
   620.63455081962695     
  -1436.2864776018362     
  -909.46514881234100     
   515.75990073002345     
   613.43606596007749     
  -1443.1074662179287     
  -854.21267121641824     
   517.28445812618679     
   606.20451214140257     
  -1449.5140612520520     
  -802.49979822804039     
   518.79089740459813     
   598.94189496392551     
  -1455.5328097387624     
  -754.08056513447195     
   520.27914327943824     
   591.65009190463547     
  -1461.1884139772708     
  -708.72901231216406     
   521.74912500772166     
   584.33086116576817     
  -1466.5038815696121     
  -666.23738024379634     
   523.20077610141720     
   576.98584980704061     
  -1471.5006619214405     
  -626.41438775211282     
   524.63403405907297     
   569.61660122766307     
  -1476.1987698295814     
  -589.08376673975852     
   526.04884011539684     
   562.22456205788876     
  -1480.6168980801294     
  -554.08286668830397     
   527.44513900738377     
   554.81108851373779     
  -1484.7725195802918     
  -521.26153062499679     
   528.82287875570933     
   547.37745226213713     
  -1488.6819810599793     
  -490.48087856758639     
   530.18201046021932     
   539.92484584036401     
  -1492.3605876492361     
  -461.61245810987981     
   531.52248810845276     
   532.45438766852828     
  -1495.8226810850601     
  -434.53728534655016     
   532.84426839622222     
   524.96712668900273     
  -1499.0817107251594     
  -409.14502371290348     
   534.14731055936170     
   517.46404666618230     
  -1502.1502984030062     
  -385.33336008476874     
   535.43157621582839     
   509.94607017366570     
  -1505.0402986036420     
  -363.00723245244592     
   536.69702921740827     
   502.41406229503900     
  -1507.7628528470352     
  -342.07830124037145     
   537.94363551034212     
   494.86883406265554     
  -1510.3284401063381     
  -322.46443848377993     
   539.17136300424124     
   487.31114565390226     
  -1512.7469233949664     
  -304.08911293086447     
   540.38018144871239     
   479.74170936605998     
  -1515.0275917419478     
  -286.88112908626249     
   541.57006231716150     
   472.16119238617995     
  -1517.1792002100949     
  -270.77402177674207     
   542.74097869728155     
   464.57021937222117     
  -1519.2100053734205     
  -255.70585427876699     
   543.89290518777455     
   456.96937486058630     
  -1521.1277992805112     
  -241.61876197208562     
   545.02581780088735     
   449.35920551239678     
  -1522.9399399953018     
  -228.45870882658781     
   546.13969387037605     
   441.74022221162977     
  -1524.6533803115012     
  -216.17517489798936     
   547.23451196454107     
   434.11290202554289     
  -1526.2746941232363     
  -204.72091221652119     
   548.31025180400241     
   426.47769003782270     
  -1527.8101009648601     
  -194.05167753516236     
   549.36689418390847     
   418.83500106404460     
  -1529.2654885463737     
  -184.12606841739017     
   550.40442090029535     
   411.18522125752986     
  -1530.6464340595041     
  -174.90526748968009     
   551.42281468033150     
   403.52870961346690     
  -1531.9582235656767     
  -166.35287587791922     
   552.42205911620420     
   395.86579937921584     
  -1533.2058701347612     
  -158.43476582533626     
   553.40213860242068     
   388.19679937668280     
  -1534.3941308784513     
  -151.11891192641605     
   554.36303827631139     
   380.52199524269196     
  -1535.5275227178993     
  -144.37519973514540     
   555.30474396153863     
   372.84165059410742     
  -1536.6103367159130     
  -138.17539267383825     
   556.22724211442892     
   365.15600812191525     
  -1537.6466521609668     
  -132.49291938273007     
   557.13051977295584     
   357.46529061887196     
  -1538.6403490563371     
  -127.30278762796831     
   558.01456450821536     
   349.76970194632224     
  -1539.5951199635469     
  -122.58150813936470     
   558.87936437824533     
   342.06942794322691     
  -1540.5144812745921     
  -118.30697855361895     
   559.72490788404889     
   334.36463728100608     
  -1541.4017836137443     
  -114.45834041614934     
   560.55118392769225     
   326.65548226905452     
  -1542.2602211668654     
  -111.01602713001729     
   561.35818177235717     
   318.94209961271150     
  -1543.0928413703405     
  -107.96153312257947     
   562.14589100423143     
   311.22461112711375     
  -1543.9025528687598     
  -105.27745254676110     
   562.91430149613359     
   303.50312441053467     
  -1544.6921337628605     
  -102.94737340532257     
   563.66340337277120     
   295.77773347846903     
  -1545.4642390634006     
  -100.95581123969160     
   564.39318697753868     
   288.04851936169126     
  -1546.2214076476982     
  -99.288158238323291     
   565.10364284076763     
   280.31555067048578     
  -1546.9660688344857     
  -97.930640300864894     
   565.79476164934738     
   272.57888412680774     
  -1547.7005486367420     
  -96.870248499862925     
   566.46653421763779     
   264.83856506646464     
  -1548.4270755004911     
  -96.094699828336076     
   567.11895145960239     
   257.09462791334039     
  -1549.1477857492036     
  -95.592422506615463     
   567.75200436209320     
   249.34709662667237     
  -1549.8647289180033     
  -95.352450332757059     
   568.36568395922211     
   241.59598512363860     
  -1550.5798722954989     
  -95.364458957785459     
   568.95998130775968     
   233.84129767855583     
  -1551.2951057376822     
  -95.618674071874835     
   569.53488746350342     
   226.08302929972857     
  -1552.0122457932214     
  -96.105886460554672     
   570.09039345856206     
   218.32116608539130     
  -1552.7330399416755     
  -96.817367540188485     
   570.62649027950454     
   210.55568556004155     
  -1553.4591701982270     
  -97.744900640054681     
   571.14316884632683     
   202.78655699216341     
  -1554.1922569530275     
  -98.880692699640264     
   571.64041999219046     
   195.01374169441013     
  -1554.9338621482748     
  -100.21741368041140     
   572.11823444389097     
   187.23719330716224     
  -1555.6854927508778     
  -101.74812089189791     
   572.57660280301479     
   179.45685806614114     
  -1556.4486036575670     
  -103.46624571679959     
   573.01551552774720     
   171.67267505574611     
  -1557.2246005004431     
  -105.36562784927800     
   573.43496291529550     
   163.88457644772171     
  -1558.0148427093127     
  -107.44038427155819     
   573.83493508489187     
   156.09248772697003     
  -1558.8206455913491     
  -109.68504995125831     
   574.21542196134544     
   148.29632790432672     
  -1559.6432834659836     
  -112.09436428730432     
   574.57641325911015     
   140.49600971766640     
  -1560.4839911981385     
  -114.66346078327651     
   574.91789846684276     
   132.69143982178602     
  -1561.3439671540132     
  -117.38768572645303     
   575.23986683241992     
   124.88251896690856     
  -1562.2243747969615     
  -120.26268989943662     
   575.54230734839018     
   117.06914216748814     
  -1563.1263449712073     
  -123.28434500454921     
   575.82520873783494     
   109.25119886116326     
  -1564.0509775587414     
  -126.44879702693277     
   576.08855944061565     
   101.42857305842529     
  -1564.9993435364433     
  -129.75240910668606     
   576.33234759998322     
   93.601143483072320     
  -1565.9724866047436     
  -133.19173301542821     
   576.55656104952880     
   85.768783705054560     
  -1566.9714246023591     
  -136.76359299674903     
   576.76118730045653     
   77.931362264674064     
  -1567.9971515498348     
  -140.46494634653743     
   576.94621352915624     
   70.088742789180884     
  -1569.0506386474340     
  -144.29297882925297     
   577.11162656505985     
   62.240784102590659     
  -1570.1328359886534     
  -148.24505167921401     
   577.25741287876247     
   54.387340327928399     
  -1571.2446738762474     
  -152.31868714595279     
   577.38355857039107     
   46.528260983163165     
  -1572.3870640298419     
  -156.51159191238881     
   577.49004935820517     
   38.663391070665767     
  -1573.5609009691848     
  -160.82160794244359     
   577.57687056741315     
   30.792571160670914     
  -1574.7670630287532     
  -165.24675894124798     
   577.64400711919029     
   22.915637468796994     
  -1576.0064137208126     
  -169.78519164354097     
   577.69144351988291     
   15.032421927849606     
  -1577.2798026581390     
  -174.43519149942389     
   577.71916385038605     
   7.1427522547182907     
  -1578.5880665943848     
  -179.19521103594872     
   577.72715175568146     
 -0.75354798846056381     
  -1579.9320306771544     
  -184.06379053890288     
   577.71539043452185     
  -8.6566593379189474     
  -1581.3125091061961     
  -189.03961429173233     
   577.68386262925117     
  -16.566766376217906     
  -1582.7303062133842     
  -194.12150318544246     
   577.63255061574830     
  -24.484057685469558     
  -1584.1862174872749     
  -199.30835893392197     
   577.56143619348222     
  -32.408725804635949     
  -1585.6810301792793     
  -204.59922725644884     
   577.47050067566909     
  -40.340967191043418     
  -1587.2155243837028     
  -209.99324645340474     
   577.35972487951960     
  -48.280982186332935     
  -1588.7904737321032     
  -215.48965167116856     
   577.22908911656714     
  -56.228974985962296     
  -1590.4066461196371     
  -221.08780927619571     
   577.07857318306696     
  -64.185153612984422     
  -1592.0648046892086     
  -226.78715512347461     
   576.90815635045590     
  -72.149729895589033     
  -1593.7657083526346     
  -232.58722520472455     
   576.71781735586433     
  -80.122919447824799     
  -1595.5101125416700     
  -238.48766029454944     
   576.50753439267169     
  -88.104941654163682     
  -1597.2987699938792     
  -244.48819305057418     
   576.27728510109580     
  -96.096019657752777     
  -1599.1324314417584     
  -250.58862227110671     
   576.02704655880768     
  -104.09638035162916     
  -1601.0118461087918     
  -256.78884865792475     
   575.75679527156467     
  -112.10625437308546     
  -1602.9377624737263     
  -263.08887399554783     
   575.46650716385284     
  -120.12587610184153     
  -1604.9109290286929     
  -269.48873221817826     
   575.15615756953036     
  -128.15548366071408     
  -1606.9320945203292     
  -275.98859868890008     
   574.82572122246597     
  -136.19531891954114     
  -1609.0020090104958     
  -282.58867660324518     
   574.47517224716273     
  -144.24562750227994     
  -1611.1214240850204     
  -289.28928021787186     
   574.10448414936150     
  -152.30665879670914     
  -1613.2910936866542     
  -296.09078343642699     
   573.71362980661570     
  -160.37866596733167     
  -1615.5117745624275     
  -302.99363636631796     
   573.30258145883079     
  -168.46190597082568     
  -1617.7842268351749     
  -309.99836964915602     
   572.87131069876148     
  -176.55663957443250     
  -1620.1092146075434     
  -317.10558467675554     
   572.41978846245934     
  -184.66313137718291     
  -1622.4875064926191     
  -324.31594958802606     
   571.94798501966409     
  -192.78164983370078     
  -1624.9198761145294     
  -331.63021347168041     
   571.45586996413203     
  -200.91246728077604     
  -1627.4071027155669     
  -339.04917929166885     
   570.94341220389470     
  -209.05585996646559     
  -1629.9499715602547     
  -346.57375370861672     
   570.41057995144138     
  -217.21210808214892     
  -1632.5492747130693     
  -354.20486951579699     
   569.85734071381796     
  -225.38149579701769     
  -1635.2058112344375     
  -361.94355682296157     
   569.28366128263713     
  -233.56431129488030     
  -1637.9203879106099     
  -369.79093242803140     
   568.68950772399216     
  -241.76084681441640     
  -1640.6938199038200     
  -377.74812014185920     
   568.07484536826735     
  -249.97139869118814     
  -1643.5269308048842     
  -385.81639099738788     
   567.43963879984074     
  -258.19626740254381     
  -1646.4205537373646     
  -393.99702398513875     
   566.78385184667002     
  -266.43575761543036     
  -1649.3755314172531     
  -402.29140285055075     
   566.10744756975691     
  -274.69017823632004     
  -1652.3927169386320     
  -410.70095727741284     
   565.41038825248279     
  -282.95984246396216     
  -1655.4729741182127     
  -419.22722134631800     
   564.69263538980931     
  -291.24506784495350     
  -1658.6171782783101     
  -427.87176036886154     
   563.95414967733643     
  -299.54617633185194     
  -1661.8262164810767     
  -436.63622324811473     
   563.19489100021281     
  -307.86349434344328     
  -1665.1009881554373     
  -445.52235885876104     
   562.41481842189137     
  -316.19735282844903     
  -1668.4424058468780     
  -454.53194928354566     
   561.61389017272199     
  -324.54808733173252     
  -1671.8513954665048     
  -463.66686389674175     
   560.79206363837625     
  -332.91603806276311     
  -1675.3288969457303     
  -472.92905536901304     
   559.94929534809694     
  -341.30154996727993     
  -1678.8758648609978     
  -482.32054338372973     
   559.08554096276487     
  -349.70497280177335     
  -1682.4932689363759     
  -491.84342554876775     
   558.20075526277606     
  -358.12666121068429     
  -1686.1820946279918     
  -501.49986594684538     
   557.29489213572253     
  -366.56697480631055     
  -1689.9433436225929     
  -511.29212804626104     
   556.36790456386962     
  -375.02627825182441     
  -1693.7780345829399     
  -521.22254015393946     
   555.41974461142172     
  -383.50494134736704     
  -1697.6872036340944     
  -531.29350434555772     
   554.45036341156958     
  -392.00333911874395     
  -1701.6719049166861     
  -541.50753320091053     
   553.45971115331179     
  -400.52185190957493     
  -1705.7332114156929     
  -551.86719790008237     
   552.44773706804153     
  -409.06086547661403     
  -1709.8722153999436     
  -562.37514800177405     
   551.41438941589206     
  -417.62077108763879     
  -1714.0900290099569     
  -573.03416298045659     
   550.35961547183285     
  -426.20196562324446     
  -1718.3877852323103     
  -583.84706459973984     
   549.28336151150666     
  -434.80485168186726     
  -1722.7666382168084     
  -594.81679018876946     
   548.18557279680078     
  -443.42983768776736     
  -1727.2277641432242     
  -605.94636924529311     
   547.06619356114345     
  -452.07733800290686     
  -1731.7723619125638     
  -617.23891450642384     
   545.92516699451619     
  -460.74777304211665     
  -1736.4016537713619     
  -628.69765928880895     
   544.76243522817390     
  -469.44156939208511     
  -1741.1168862160280     
  -640.32590605785572     
   543.57793931906258     
  -478.15915993390365     
  -1745.9193305114618     
  -652.12709391019735     
   542.37161923392625     
  -486.90098396947201     
  -1750.8102837157885     
  -664.10473127263288     
   541.14341383309295     
  -495.66748735176213     
  -1755.7910692003331     
  -676.26247383175985     
   539.89326085392986     
  -504.45912261914833     
  -1760.8630377540715     
  -688.60405016349989     
   538.62109689395777     
  -513.27634913385907     
  -1766.0275681302976     
  -701.13333848847310     
   537.32685739361386     
  -522.11963322460747     
  -1771.2860681689613     
  -713.85429222920425     
   536.01047661865300     
  -530.98944833343137     
  -1776.6399753606802     
  -726.77104080442541     
   534.67188764217588     
  -539.88627516725001     
  -1782.0907581667134     
  -739.88777253800197     
   533.31102232627279     
  -548.81060185381853     
  -1787.6399164607483     
  -753.20887188825589     
   531.92781130327171     
  -557.76292410247038     
  -1793.2889829999103     
  -766.73878022535791     
   530.52218395657837     
  -566.74374536959897     
  -1799.0395238516005     
  -780.48215542037735     
   529.09406840109659     
  -575.75357702927124     
  -1804.8931400172535     
  -794.44371655887937     
   527.64339146321527     
  -584.79293854904279     
  -1810.8514678914448     
  -808.62838684268308     
   526.17007866034976     
  -593.86235767075357     
  -1816.9161807927653     
  -823.04120016226011     
   524.67405418002420     
  -602.96237059722023     
  -1823.0889897939819     
  -837.68735740521038     
   523.15524085847994     
  -612.09352218414165     
  -1829.3716449745211     
  -852.57222247593745     
   521.61356015879755     
  -621.25636613818551     
  -1835.7659366430908     
  -867.70131013261380     
   520.04893214851506     
  -630.45146522096616     
  -1842.2736964690853     
  -883.08029984534255     
   518.46127547673007     
  -639.67939145893354     
  -1848.8967987179253     
  -898.71507079181094     
   516.85050735066773     
  -648.94072636010071     
  -1855.6371617488639     
  -914.61164135377783     
   515.21654351169968     
  -658.23606113712026     
  -1862.4967490590172     
  -930.77625669650513     
   513.55929821079621     
  -667.56599693722853     
  -1869.4775709842411     
  -947.21530643243773     
   511.87868418339536     
  -676.93114507914515     
  -1876.5816857824843     
  -963.93544180025447     
   510.17461262367004     
  -686.33212729759157     
  -1883.8112015959864     
  -980.94343818135985     
   508.44699315817491     
  -695.76957599503726     
  -1891.1682773823463     
  -998.24635811112182     
   506.69573381885436     
  -705.24413450116333     
  -1898.6551250681796     
  -1015.8514428071833     
   504.92074101539094     
  -714.75645734105706     
  -1906.2740108892338     
  -1033.7661470779715     
   503.12191950687424     
  -724.30721051076080     
  -1914.0272569923184     
  -1051.9982195971108     
   501.29917237276891     
  -733.89707176234003     
  -1921.9172436392969     
  -1070.5555731875620     
   499.45240098315952     
  -743.52673089753353     
  -1929.9464104382034     
  -1089.4464521631764     
   497.58150496824959     
  -753.19689007070281     
  -1938.1172588294276     
  -1108.6792827236204     
   495.68638218709140     
  -762.90826410140085     
  -1946.4323534498544     
  -1128.2628500806561     
   493.76692869552176     
  -772.66158079708941     
  -1954.8943248254595     
  -1148.2061179464627     
   491.82303871327832     
  -782.45758128592797     
  -1963.5058707100579     
  -1168.5184526191008     
   489.85460459027070     
  -792.29702036046513     
  -1972.2697591047013     
  -1189.2094106157654     
   487.86151677197813     
  -802.18066683243740     
  -1981.1888296843194     
  -1210.2889725642119     
   485.84366376394627     
  -812.10930389909481     
  -1990.2659969785511     
  -1231.7673286395609     
   483.80093209535295     
  -822.08372952139939     
  -1999.5042519433478     
  -1253.6551318784570     
   481.73320628161332     
  -832.10475681483899     
  -2008.9066654324363     
  -1275.9632568130019     
   479.64036878599143     
  -842.17321445306629     
  -2018.4763898585336     
  -1298.7030698013468     
   477.52229998018663     
  -852.28994708491791     
  -2028.2166628820439     
  -1321.8861956005921     
   475.37887810385956     
  -862.45581576549546     
  -2038.1308093490481     
  -1345.5247623704197     
   473.20997922306293     
  -872.67169840153531     
  -2048.2222450668264     
  -1369.6312127229539     
   471.01547718753977     
  -882.93849021210781     
  -2058.4944791622484     
  -1394.2184959686206     
   468.79524358685069     
  -893.25710420471876     
  -2068.9511178820135     
  -1419.2999313258799     
   466.54914770529075     
  -903.62847166784093     
  -2079.5958673669575     
  -1444.8893733280449     
   464.27705647555359     
  -914.05354268042583     
  -2090.4325376669176     
  -1471.0010774332973     
   461.97883443110032     
  -924.53328663896207     
  -2101.4650457476673     
  -1497.6498772556279     
   459.65434365718761     
  -935.06869280289925     
  -2112.6974198270846     
  -1524.8510570852302     
   457.30344374050873     
  -945.66077085935478     
  -2124.1338027552238     
  -1552.6204941441724     
   454.92599171739795     
  -956.31055150739587     
  -2135.7784564613048     
  -1580.9746121046007     
   452.52184202054821     
  -967.01908706367965     
  -2147.6357660520898     
  -1609.9303968569418     
   450.09084642418878     
  -977.78745208888085     
  -2159.7102440285162     
  -1639.5055195747393     
   447.63285398766760     
  -988.61674403751579     
  -2172.0065354253275     
  -1669.7181907189490     
   445.14771099738073     
  -999.50808393071816     
  -2184.5294218557192     
  -1700.5873984871021     
   442.63526090698917     
  -1010.4626170537186     
  -2197.2838273443726     
  -1732.1327242207558     
   440.09534427586021     
  -1021.4815136790194     
  -2210.2748227760280     
  -1764.3745749825532     
   437.52779870566752     
  -1032.5659698161808     
  -2223.5076320883973     
  -1797.3340191798272     
   434.93245877508252     
  -1043.7172079894819     
  -2236.9876372322460     
  -1831.0330183448091     
   432.30915597248514     
  -1054.9364780447374     
  -2250.7203848698323     
  -1865.4942662275459     
   429.65771862662001     
  -1066.2250579865781     
  -2264.7115918665386     
  -1900.7414265265213     
   426.97797183511955     
  -1077.5842548476585     
  -2278.9671525654876     
  -1936.7989480523606     
   424.26973739081336     
  -1089.0154055907617     
  -2293.4931446758801     
  -1973.6923704717810     
   421.53283370573888     
  -1100.5198780460878     
  -2308.2958374544187     
  -2011.4480695394352     
   418.76707573276354     
  -1112.0990718846633     
  -2323.3816979759645     
  -2050.0936181530487     
   415.97227488472669     
  -1123.7544196298838     
  -2338.7574001121125     
  -2089.6575184810890     
   413.14823895100261     
  -1135.4873877089158     
  -2354.4298315007204     
  -2130.1695711128068     
   410.29477201138383     
  -1147.2994775458781     
  -2370.4061032840668     
  -2171.6606023874201     
   407.41167434717676     
  -1159.1922266985928     
  -2386.6935578019720     
  -2214.1628631239601     
   404.49874234939921     
  -1171.1672100412866     
  -2403.2997792754022     
  -2257.7097361806436     
   401.55576842396096     
  -1183.2260409952166     
  -2420.2326022967568     
  -2302.3361532527738     
   398.58254089370610     
  -1195.3703728095743     
  -2437.5001234461529     
  -2348.0783323286278     
   395.57884389718674     
  -1207.6018998955358     
  -2455.1107109386171     
  -2394.9741338150843     
   392.54445728403363     
  -1219.9223592152382     
  -2473.0730169422309     
  -2443.0629057194051     
   389.47915650678181     
  -1232.3335317294313     
  -2491.3959887351257     
  -2492.3857357038819     
   386.38271250900158     
  -1244.8372439056511     
  -2510.0888817529049     
  -2542.9854474410017     
   383.25489160957881     
  -1257.4353692915556     
  -2529.1612726087124     
  -2594.9066651305302     
   380.09545538297954     
  -1270.1298301545701     
  -2548.6230725971909     
  -2648.1960397502762     
   376.90416053532618     
  -1282.9225991933017     
  -2568.4845428953186     
  -2702.9021651400976     
   373.68075877610357     
  -1295.8157013233742     
  -2588.7563091338689     
  -2759.0758729766367     
   370.42499668530246     
  -1308.8112155416622     
  -2609.4493781811943     
  -2816.7701748242198     
   367.13661557580076     
  -1321.9112768733460     
  -2630.5751544923755     
  -2876.0405505256376     
   363.81535135076814     
  -1335.1180784061305     
  -2652.1454586213181     
  -2936.9448854916018     
   360.46093435587267     
  -1348.4338734158398     
  -2674.1725452625046     
  -2999.5438497286377     
   357.07308922605245     
  -1361.8609775893349     
  -2696.6691241354702     
  -3063.9007402552779     
   353.65153472660427     
  -1375.4017713488918     
  -2719.6483796873840     
  -3130.0819798984053     
   350.19598358832798     
  -1389.0587022844522     
  -2743.1239945366228     
  -3198.1569301355876     
   346.70614233644903     
  -1402.8342876995750     
  -2767.1101715126392     
  -3268.1983983485379     
   343.18171111302809     
  -1416.7311172771076     
  -2791.6216595002538     
  -3340.2825269251284     
   339.62238349254903     
  -1430.7518558719885     
  -2816.6737784521915     
  -3414.4892481816564     
   336.02784629035915     
  -1444.8992464376531     
  -2842.2824478135544     
  -3490.9022823392497     
   332.39777936361810     
  -1459.1761130945144     
  -2868.4642149310985     
  -3569.6095570354460     
   328.73185540438908     
  -1473.5853643483647     
  -2895.2362866088652     
  -3650.7032507280524     
   325.02973972448865     
  -1488.1299964673599     
  -2922.6165609893246     
  -3734.2802818953305     
   321.29109003168458     
  -1502.8130970275922     
  -2950.6236631035404     
  -3820.4423148186738     
   317.51555619681011     
  -1517.6378486365124     
  -2979.2769804646796     
  -3909.2963738576150     
   313.70278001133499     
  -1532.6075328458462     
  -3008.5967032686126     
  -4000.9548006616515     
   309.85239493490627     
  -1547.7255342647013     
  -3038.6038642735743     
  -4095.5359857851327     
   305.96402583234294     
  -1562.9953448858030     
  -3069.3203841669638     
  -4193.1643512391911     
   302.03728869953449     
  -1578.4205686382231     
  -3100.7691168012570     
  -4293.9710584887516     
   298.07179037766122     
  -1594.0049261795757     
  -3132.9738997399218     
  -4398.0942513809969     
   294.06712825511613     
  -1609.7522599454892     
  -3165.9596066252798     
  -4505.6795016945271     
   290.02288995646887     
  -1625.6665394692720     
  -3199.7522028879885     
  -4616.8804916770414     
   285.93865301776987     
  -1641.7518669929314     
  -3234.3788065755671     
  -4731.8592076506420     
   281.81398454744641     
  -1658.0124833859522     
  -3269.8677506329459     
  -4850.7868980827670     
   277.64844087199469     
  -1674.4527743934564     
  -3306.2486523685675     
  -4973.8442767259739     
   273.44156716561702     
  -1691.0772772354874     
  -3343.5524844440115     
  -5101.2225952444805     
   269.19289706289737     
  -1707.8906875813686     
  -3381.8116539083458     
  -5233.1239096141171     
   264.90195225354603     
  -1724.8978669242154     
  -3421.0600832304508     
  -5369.7623197524663     
   260.56824205817895     
  -1742.1038503838633     
  -3461.3333006285957     
  -5511.3643166094598     
   256.19126298402301     
  -1759.5138549679423     
  -3502.6685330031655     
  -5658.1701442982703     
   251.77049825936328     
  -1777.1332883231642     
  -3545.1048090854038     
  -5810.4343390863833     
   247.30541734546213     
  -1794.9677580124487     
  -3588.6830666285505     
  -5968.4271923386841     
   242.79547542458960     
  -1813.0230813554483     
  -3633.4462705710916     
  -6132.4354900195831     
   238.24011286270547     
  -1831.3052958737412     
  -3679.4395367462375     
  -6302.7641686477546     
   233.63875464522621     
  -1849.8206703856349     
  -3726.7102680110966     
  -6479.7372494145311     
   228.99080978419263     
  -1868.5757167991164     
  -3775.3082973817045     
  -6663.6997250888553     
   224.29567069502789     
  -1887.5772026558709     
  -3825.2860453198723     
  -6855.0187440670570     
   219.55271254093719     
  -1906.8321644839211     
  -3876.6986859003741     
  -7054.0857865853659     
   214.76129254284999     
  -1926.3479220219219     
  -3929.6043292997656     
  -7261.3181324016023     
   209.92074925264134     
  -1946.1320933834029     
  -3984.0642152927767     
  -7477.1614015608156     
   205.03040178719024     
  -1966.1926112361464     
  -4040.1429258044836     
  -7702.0913649431177     
   200.08954902063613     
  -1986.5377400782611     
  -4097.9086110415556     
  -7936.6169261930718     
   195.09746873198188     
  -2007.1760947008356     
  -4157.4332379880052     
  -8181.2823946531280     
   190.05341670495505     
  -2028.1166599356748     
  -4218.7928559479024     
  -8436.6708949976764     
   184.95662577678357     
  -2049.3688117946949     
  -4282.0678876603833     
  -8703.4074328399402     
   179.80630483225769     
  -2070.9423401223635     
  -4347.3434434066849     
  -8982.1625486299217     
   174.60163773914078     
  -2092.8474728871829     
  -4414.7096625214081     
  -9273.6565516218106     
   169.34178222064833     
  -2115.0949022601335     
  -4484.2620866585730     
  -9578.6635703283755     
   164.02586866033820     
  -2137.6958126353697     
  -4556.1020634360339     
  -9898.0169074721271     
   158.65299883433900     
  -2160.6619107695656     
  -4630.3371902420768     
  -10232.613957408412     
   153.22224456538311     
  -2184.0054582324765     
  -4707.0817949226384     
  -10583.422731957064     
   147.73264629260333     
  -2207.7393063833147     
  -4786.4574654123180     
  -10951.487987645447     
   142.18321155048653     
  -2231.8769341101438     
  -4868.5936253196578     
  -11337.939166298122     
   136.57291334975332     
  -2256.4324885961109     
  -4953.6281690668948     
  -11743.998111094948     
   130.90068845223601     
  -2281.4208294060281     
  -5041.7081549001050     
  -12170.988771981038     
   125.16543553105312     
  -2306.8575762200039     
  -5132.9905706899654     
  -12620.346975177468     
   119.36601320651494     
  -2332.7591605792377     
  -5227.6431730037948     
  -13093.632397006666     
   113.50123794722923     
  -2359.1428820517012     
  -5325.8454159813464     
  -13592.540948240292     
   107.56988182479790     
  -2386.0269692743868     
  -5427.7894730931466     
  -14118.919731208500     
   101.57067010928417     
  -2413.4306463848134     
  -5533.6813710772130     
  -14674.782782522056     
   95.502278691272053     
  -2441.3742054173708     
  -5643.7422419461254     
  -15262.329936466642     
   89.363331314811063     
  -2469.8790853134110     
  -5758.2097164696279     
  -15883.966981578189     
   83.152396603815646     
  -2498.9679582766630     
  -5877.3394688314620     
  -16542.329636940467     
   76.867984862543068     
  -2528.6648243015138     
  -6001.4069411085184     
  -17240.309572650225     
   70.508544628570419     
  -2558.9951148115429     
  -6130.7092629033923     
  -17981.085172770912     
   64.072458954192442     
  -2589.9858064730502     
  -6265.5674016991779     
  -18768.155383627018     
   57.558041389321467     
  -2621.6655463949883     
  -6406.3285670763771     
  -19605.379584398092     
   50.963531635733609     
  -2654.0647900975782     
  -6553.3689139593662     
  -20497.022037893366     
   44.287090838808219     
  -2687.2159538305850     
  -6707.0965792435636     
  -21447.804007717335     
   37.526796478674008     
  -2721.1535830519465     
  -6867.9551093014397     
  -22462.962930440906     
   30.680636817815060     
  -2755.9145391534007     
  -7036.4273312797504     
  -23548.321017633818     
   23.746504856595308     
  -2791.5382068288791     
  -7213.0397389120008     
  -24710.364971430474     
   16.722191741702069     
  -2828.0667248666541     
  -7398.3674761977327     
  -25956.337686552077     
   9.6053795650329974     
  -2865.5452435792649     
  -7593.0400088468696     
  -27294.346229922219     
   2.3936334818695326     
  -2904.0222126153112     
  -7797.7476055712905     
  -28733.486674485059     
  -4.9156069329326977     
  -2943.5497035183134     
  -8013.2487556299238     
  -30283.991860526687     
  -12.325037183824161     
  -2984.1837721438487     
  -8240.3786945838801     
  -31957.403832317093     
  -19.837498315459651     
  -3025.9848669386233     
  -8480.0592233262523     
  -33766.778947112238     
  -27.455988458873225     
  -3069.0182901605140     
  -8733.3100654295995     
  -35726.929604341822     
  -35.183675605458347     
  -3113.3547204177426     
  -9001.2620374621583     
  -37854.713536028103     
  -43.023911774136025     
  -3159.0708064838550     
  -9285.1723889823752     
  -40169.378201865533     
  -50.980248764311035     
  -3206.2498442700507     
  -9586.4427254963612     
  -42692.976000938608     
  -59.056455719770717     
  -3254.9825511975514     
  -9906.6400455034072     
  -45450.863823556087     
  -67.256538767796059     
  -3305.3679551217588     
  -10247.521524180071     
  -48472.310569586596     
  -75.584763044979425     
  -3357.5144185658401     
  -10611.063853451979     
  -51791.236355182096     
  -84.045677478545969     
  -3411.5408235147584     
  -10999.498126115835     
  -55447.120591466402     
  -92.644142761880531     
  -3467.5779476564289     
  -11415.351530551845     
  -59486.120462865067     
  -101.38536304871960     
  -3525.7700700678656     
  -11861.497434023322     
  -63962.460989936677     
  -110.27492199630508     
  -3586.2768533815452     
  -12341.215891447859     
  -68940.170315638548     
  -119.31882391924148     
  -3649.2755610322010     
  -12858.267168815137     
  -74495.265319692873     
  -128.52354098014791     
  -3714.9636831010225     
  -13416.981658712846     
  -80718.521283978669     
  -137.89606755016229     
  -3783.5620636686599     
  -14022.370568342674     
  -87719.014245174709     
  -147.44398313498388     
  -3855.3186480274721     
  -14680.263175181499     
  -95628.686844604308     
  -157.17552559812918     
  -3930.5130017817141     
  -15397.478326516015     
  -104608.29222443722     
  -167.09967684668999     
  -4009.4617988935011     
  -16182.040518199279     
  -114855.20635614838     
  -177.22626370976204     
  -4092.5255366036772     
  -17043.454565870412     
  -126613.80894134360     
  -187.56607748307241     
  -4180.1168183506770     
  -17993.058132930470     
  -140189.44162308692     
  -198.13101660230552     
  -4272.7106610457649     
  -19044.478945103645     
  -155967.40508593508     
  -208.93425823903107     
  -4370.8574446166422     
  -20214.234483248132     
  -174439.20999576218     
  -219.99046642874941     
  -4475.1993522203056     
  -21522.528558216378     
  -196239.27953526855     
  -231.31604685153152     
  -4586.4914815026714     
  -22994.323154730861     
  -222197.58274973824     
  -242.92946191223601     
  -4705.6293019528866     
  -24660.805025353937     
  -253414.80129926381     
  -254.85162480479673     
  -4833.6848546040146     
  -26561.416035098373     
  -291378.29491623759     
  -267.10639857738448     
  -4971.9552778091893     
  -28746.753246970206     
  -338120.53971430642     
  -279.72123711313378     
  -5122.0288041636795     
  -31282.657294827452     
  -396530.59697059175     
  -292.72802152221362     
  -5285.8770393310197     
  -34256.636772106955     
  -470607.62984894955     
  -306.16417134458294     
  -5465.9841162512184     
  -37786.193995974005     
  -566804.33960877638     
  -320.07415166549254     
  -5665.5426675987574     
  -42037.226543039927     
  -692847.57007780590     
  -334.51156674366558     
  -5888.7196922529110     
  -47233.583318623358     
  -868828.39088538417     
  -349.54215131364720     
  -6141.1781411751354     
  -53749.796250263891     
  -1098054.1474779386     
  -365.24818998920318     
  -6430.5156376916593     
  -61985.202356348251     
  -1499556.9948320396     
  -381.73531717620415     
  -6768.5583431265095     
  -73231.879817588808     
  -1862899.6070918136     
  -399.14352008924078     
  -7169.6471098474158     
  -87203.626870777109     
  -3421672.6926907022     
  -417.66612416762541     
  -7669.8216071892648     
  -112866.17206595797     
  -2519771.6252798345     
  -437.58546319265537     
  -8281.3981854930371     
  -131764.45925555634     
  -15096853.862200085     
  -459.34837486833260     
  -9223.2864916870985     
  -244990.86322205956     
   11520308.989325009     
  -483.75777916472947     
  -10232.235014247537     
  -158588.54580212384     
  -148226593.89800227     
  -512.64558564126867     
  -13804.426378845845     
  -1270288.0000371665     
  -116277213.32053818     
  -556.91278304674779     
  -22336.064128791539     
  -2142367.0999411843     
  -116277213.32053818     
  -15.012345679012345     
   1046.9315446091282     
  -301703444.19816065     
   72655237803674.781     
  -15.011527795674130     
   661.49036962383116     
  -83737730.787136346     
   88162056321186.625     
  -15.011474468916756     
   649.61249969818732     
  -62213143.669950545     
   5191724587411.3389     
  -15.011417777556479     
   638.78289556044115     
  -60842438.142108522     
   20991820667594.473     
  -15.011357518857512     
   627.77276145252688     
  -54849193.220299929     
   13873623639535.422     
  -15.011293478695627     
   616.92418579697255     
  -50565866.252910525     
   12717587976803.506     
  -15.011225430992395     
   606.14193351501137     
  -46319910.448482513     
   10572046568900.992     
  -15.011153137128288     
   595.45251740619437     
  -42503024.471972801     
   9027233145793.3184     
  -15.011076345334592     
   584.84855651643738     
  -38978632.705663078     
   7649571639499.8428     
  -15.010994790064201     
   574.33210568854429     
  -35749052.793035686     
   6495554671707.5352     
  -15.010908191341414     
   563.90259289553865     
  -32783507.499359004     
   5512038895132.7080     
  -15.010816254091084     
   553.56017739366291     
  -30062185.123717155     
   4677950887635.1221     
  -15.010718667447499     
   543.30481490226543     
  -27564700.763906039     
   3969659293241.5083     
  -15.010615104043659     
   533.13651777687539     
  -25272884.731722765     
   3368454178634.9551     
  -15.010505219281729     
   523.05528260379890     
  -23169897.851075910     
   2858118215874.3447     
  -15.010388650585682     
   513.06111037776748     
  -21240305.773549367     
   2424953817723.4224     
  -15.010265016637385     
   503.15400086780187     
  -19469918.856212243     
   2057309016714.9163     
  -15.010133916597663     
   493.33395417991977     
  -17845703.361898217     
   1745291874778.4119     
  -15.009994929314141     
   483.60097033464456     
  -16355685.115987653     
   1480500691535.8501     
  -15.009847612518023     
   473.95504938577136     
  -14988864.456903314     
   1255800610438.3088     
  -15.009691502012320     
   464.39619136888155     
  -13735137.367689826     
   1065133141933.4857     
  -15.009526110854461     
   454.92439633957520     
  -12585222.688191265     
   903353351345.72827     
  -15.009350928536630     
   445.53966435244666     
  -11530595.944494897     
   766093176255.40405     
  -15.009165420167752     
   436.24199545833039     
  -10563427.509601621     
   649643526010.44226     
  -15.008969025661488     
   427.03138973625528     
  -9676526.7331137881     
   550855558146.33582     
  -15.008761158935316     
   417.90784723734140     
  -8863289.8705916647     
   467056006738.67932     
  -15.008541207126379     
   408.87136804115084     
  -8117652.4725491311     
   395975386603.36420     
  -15.008308529830485     
   399.92195223556314     
  -7434045.7702792939     
   335687297534.68207     
  -15.008062458371555     
   391.05959989345217     
  -6807356.2557014227     
   284556525653.91693     
  -15.007802295109581     
   382.28431111773176     
  -6232888.7472143164     
   241195101325.35654     
  -15.007527312796174     
   373.59608600915107     
  -5706332.4586765859     
   204425073764.15652     
  -15.007236753987872     
   364.99492466917127     
  -5223729.6067845644     
   173246686428.89258     
  -15.006929830528440     
   356.48082722237524     
  -4781446.7991422135     
   146811536487.26978     
  -15.006605723112761     
   348.05379379622775     
  -4376148.5711822473     
   124399674551.13400     
  -15.006263580946214     
   339.71382452709884     
  -4004773.1432032641     
   105400206581.26549     
  -15.005902521514983     
   331.46091956515244     
  -3664510.0988901691     
   89294791452.588852     
  -15.005521630484335     
   323.29507906987334     
  -3352779.9201088180     
   75643664984.929962     
  -15.005119961743734     
   315.21630321643863     
  -3067215.1131357281     
   64073729703.568405     
  -15.004696537619520     
   307.22459219573119     
  -2805642.9485625406     
   54268489742.543816     
  -15.004250349278063     
   299.31994620953236     
  -2566069.5150282448     
   45959464661.685593     
  -15.003780357344505     
   291.50236548015414     
  -2346665.1401812946     
   38918931030.919594     
  -15.003285492764718     
   283.77185024400933     
  -2145750.9436593791     
   32953742175.994308     
  -15.002764657940762     
   276.12840076203810     
  -1961786.5127283251     
   27900091014.093761     
  -15.002216728173030     
   268.57201731092925     
  -1793358.5707974797     
   23619064820.450527     
  -15.001640553445403     
   261.10270019305034     
  -1639170.5548653959     
   19992865945.360649     
  -15.001034960593092     
   253.72044973574322     
  -1498033.0692723952     
   16921614247.386955     
  -15.000398755896564     
   246.42526628989799     
  -1368855.0822603991     
   14320623965.814901     
  -14.999730728148805     
   239.21715023928832     
  -1250635.8694048068     
   12118100034.695236     
  -14.999029652247508     
   232.09610199541100     
  -1142457.5934923487     
   10253179335.826120     
  -14.998294293368289     
   225.06212200421734     
  -1043478.4990814928     
   8674270462.9221954     
  -14.997523411779998     
   218.11521074802729     
  -952926.65861074091     
   7337644580.0085974     
  -14.996715768368459     
   211.25536874877491     
  -870094.23012363596     
   6206240170.3326788     
  -14.995870130940698     
   204.48259657112891     
  -794332.18305327930     
   5248648933.1733437     
  -14.994985281387795     
   197.79689482459986     
  -725045.45582734596     
   4438255790.4429750     
  -14.994060023791052     
   191.19826416842457     
  -661688.50742595666     
   3752509099.8130093     
  -14.993093193563190     
   184.68670531644349     
  -603761.23535840679     
   3172302045.1816821     
  -14.992083667723785     
   178.26221903927990     
  -550805.22551319923     
   2681447792.8353558     
  -14.991030376416180     
   171.92480617155124     
  -502400.30972649105     
   2266234405.8712349     
  -14.989932315781687     
   165.67446761481133     
  -458161.40644579777     
   1915047612.9820452     
  -14.988788562316030     
   159.51120434367260     
  -417735.61795670376     
   1618050675.4922597     
  -14.987598288842710     
   153.43501741311141     
  -380799.56854943233     
   1366913224.4767315     
  -14.986360782248372     
   147.44590796282964     
  -347056.95883550250     
   1154581198.8900008     
  -14.985075463136246     
   141.54387722599108     
  -316236.32224030420     
   975081899.26087987     
  -14.983741907565454     
   135.72892653515234     
  -288088.96544796595     
   823358732.23714685     
  -14.982359871056392     
   130.00105733153458     
  -262387.07787379040     
   695131107.32522368     
  -14.980929315055480     
   124.36027117423090     
  -238921.99742177926     
   586775743.16227710     
  -14.979450436066539     
   118.80656974784515     
  -217502.61839045980     
   495226053.87631375     
  -14.977923697670647     
   113.33995487432469     
  -197953.93067853106     
   417886888.45849091     
  -14.976349865671757     
   107.96042852416733     
  -180115.67973815472     
   352562306.91317683     
  -14.974730046621657     
   102.66799282750812     
  -163841.13669138792     
   297394373.53482836     
  -14.973065729994824     
   97.462650087205077     
  -148995.97022223988     
   250811315.20662197     
  -14.971358834301604     
   92.344402793818190     
  -135457.21146120390     
   211483595.93049666     
  -14.969611757446744     
   87.313253640027796     
  -123112.30479820649     
   178286727.30526084     
  -14.967827431659808     
   82.369205536793828     
  -111858.23673217095     
   150269754.20317653     
  -14.966009383344078     
   77.512261631973047     
  -101600.73732292642     
   126628580.74900122     
  -14.964161798211546     
   72.742425328642284     
  -92253.547466071905     
   106683374.88862869     
  -14.962289592093114     
   68.059700306347494     
  -83737.747121075998     
   89859441.585479617     
  -14.960398487835352     
   63.464090543242719     
  -75981.139184281448     
   75671027.826261953     
  -14.958495098717837     
   58.955600340235961     
  -68917.684587649128     
   63707614.679831557     
  -14.956587018848278     
   54.534234347368383     
  -62486.984291341287     
   53622313.019529708     
  -14.954682921016017     
   50.199997591896476     
  -56633.804444150999     
   45122044.165154696     
  -14.952792662508108     
   45.952895508813185     
  -51307.640975959162     
   37959228.384814098     
  -14.950927399415647     
   41.792933973977419     
  -46462.320568384275     
   31924753.796932887     
  -14.949099709981345     
   37.720119339691365     
  -42055.634809367963     
   26842026.222900182     
  -14.947323727561935     
   33.734458473313495     
  -38049.004963943764     
   22561936.781003863     
  -14.945615283801002     
   29.835958798741064     
  -34407.174675506481     
   18958604.197584264     
  -14.943992062628331     
   26.024628341414246     
  -31097.928425071081     
   15925774.731535912     
  -14.942473765720951     
   22.300475777989430     
  -28091.833474480034     
   13373776.293623758     
  -14.941082290077897     
   18.663510483893102     
  -25362.003612986959     
   11226947.117636301     
  -14.939841918374817     
   15.113742609946835     
  -22883.882071517641     
   9421448.3964052405     
  -14.938779522775382     
   11.651183066247846     
  -20635.044959529529     
   7903460.0482731797     
  -14.937924782883032     
   8.2758438891902877     
  -18595.012919491830     
   6627506.7696664231     
  -14.937310418518228     
   4.9877371452327894     
  -16745.108430857523     
   5555538.3455198221     
  -14.936972438001998     
   1.7868795441157275     
  -15068.218041179001     
   4654508.5050050896     
  -14.936950402614944     
  -1.3267250965633126     
  -13548.959262346338     
   3899790.1300542611     
  -14.937287707880889     
  -4.3530173222613371     
  -12172.451825142267     
   3259921.8799540824     
  -14.938031882294304     
  -7.2921477858811627     
  -10928.155211023852     
   2743973.4647588725     
  -14.939234904068975     
  -10.143444513323093     
  -9795.5565760943027     
   2241423.0492102103     
  -14.940953536430159     
  -12.909423905515903     
  -8795.0974267236015     
   2051683.4894120838     
  -14.943249681901358     
  -15.580209948389362     
  -7804.8008214055653     
   1123180.1155361680     
  -14.946190755947640     
  -18.194055189260830     
  -7218.5496370743313     
   2900949.4951055641     
  -14.949850080226978     
  -20.602254081855271     
  -5581.1529971995133     
   493726.20532891562     
  -15.028523449705849     
  -39.250652717935665     
  -1878.2064572326458     
   112666.39996255942     
  -15.136628459358977     
  -46.529190004800903     
  -1033.2084575134504     
   64259.671148905043     
  -15.258404929868737     
  -50.490363458326186     
  -551.26092389666235     
   30022.675738332426     
  -15.387607114980495     
  -52.683742907715768     
  -326.09085585916915     
   19053.766015514062     
  -15.521056825004912     
  -53.956939074220720     
  -183.18761074281375     
   11827.667377112042     
  -15.656909287954839     
  -54.651108364613940     
  -94.480105414473343     
   8048.2229795601470     
  -15.794001806041159     
  -54.972604710819553     
  -34.118433067772273     
   5593.3224399001210     
  -15.931559162361758     
  -55.038322080410289     
   7.8314852314786130     
   4025.1103319141685     
  -16.069043128431151     
  -54.923693835529505     
   38.019812720834906     
   2952.6003655229188     
  -16.206068604809758     
  -54.678233515071774     
   60.164315462256781     
   2203.6642853621443     
  -16.342353729371339     
  -54.336093232409951     
   76.691797602472860     
   1664.3220440656648     
  -16.477688633685410     
  -53.921428206071354     
   89.174212932965361     
   1267.9602891779314     
  -16.611915053490240     
  -53.451782885984443     
   98.683915101799840     
   971.06759141963903     
  -16.744912563304698     
  -52.940155793136327     
   105.96692203744712     
   745.22286290979241     
  -16.876589015417572     
  -52.396348254269533     
   111.55609350927057     
   571.09903049052616     
  -17.006873737046462     
  -51.827859679901479     
   115.83933623794952     
   435.30876075813376     
  -17.135712588695341     
  -51.240500959447523     
   119.10415194363551     
   328.36562323608661     
  -17.263064309431449     
  -50.638823344293662     
   121.56689411790617     
   243.42869229127734     
  -17.388897771130630     
  -50.026424585723674     
   123.39260931009076     
   175.48247909158795     
  -17.513189886873015     
  -49.406171242690256     
   124.70872790327766     
   120.79639956052961     
  -17.635923997986602     
  -48.780362670682102     
   125.61470089998164     
   76.558981484444573     
  -17.757088616548597     
  -48.150853685279358     
   126.18889326111497     
   40.626300374052072     
  -17.876676435392969     
  -47.519147475841777     
   126.49359051392037     
   11.345866665115512     
  -17.994683541862695     
  -46.886466788272202     
   126.57868451390873     
  -12.568492348367489     
  -18.111108788437857     
  -46.253809024934192     
   126.48442082129597     
  -32.126790440921098     
  -18.225953285351160     
  -45.621989298148478     
   126.24346989298905     
  -48.128674650510519     
  -18.339219988920242     
  -44.991674361333224     
   125.88250483311023     
  -61.211997953978710     
  -18.450913365605835     
  -44.363409562129313     
   125.42341484845539     
  -71.889079404732513     
  -18.561039116435222     
  -43.737640408125877     
   124.88424675291989     
  -80.574031856519852     
  -18.669603949882578     
  -43.114729937458584     
   124.27994151399599     
  -87.603560669756959     
  -18.776615393897398     
  -42.494972796651162     
   123.62291480897282     
  -93.252923955381476     
  -18.882081639748407     
  -41.878606714930463     
   122.92351787930747     
  -97.748280547253245     
  -18.986011411865871     
  -41.265821905794184     
   122.19040577520306     
  -101.27631558078225     
  -19.088413859036692     
  -40.656768807835313     
   121.43083340834720     
  -103.99179901984601     
  -19.189298463219338     
  -40.051564487025196     
   120.65089491569836     
  -106.02355207833786     
  -19.288674962961679     
  -39.450297954048175     
   119.85571827511082     
  -107.47920075240519     
  -19.386553288970092     
  -38.853034597686730     
   119.04962426946778     
  -108.44896795460660     
  -19.482943509827749     
  -38.259819894488537     
   118.23625700980823     
  -109.00872951703765     
  -19.577855786219057     
  -37.670682523117939     
   117.41869153843044     
  -109.22248245017607     
  -19.671300332306025     
  -37.085636986971735     
   116.59952292005413     
  -109.14434839635864     
  -19.763287383135648     
  -36.504685828903895     
   115.78094030708144     
  -108.82021196987627     
  -19.853827167146800     
  -35.927821506342923     
   114.96478871730736     
  -108.28906055548363     
  -19.942929882999746     
  -35.355027982641801     
   114.15262076314124     
  -107.58408837687331     
  -20.030605680077961     
  -34.786282080483161     
   113.34574010031469     
  -106.73360995687337     
  -20.116864642116198     
  -34.221554635168275     
   112.54523802563813     
  -105.76181444758156     
  -20.201716773494809     
  -33.660811479060982     
   111.75202441728128     
  -104.68939824359883     
  -20.285171987811701     
  -33.104014283191638     
   110.96685393045428     
  -103.53408841013439     
  -20.367240098402746     
  -32.551121277697057     
   110.19034826737828     
  -102.31108514176972     
  -20.447930810531023     
  -32.002087869206576     
   109.42301512881500     
  -101.03343139856511     
  -20.527253715006850     
  -31.456867170401221     
   108.66526439332577     
  -99.712325226329227     
  -20.605218283035477     
  -30.915410454532587     
   107.91742195412829     
  -98.357383928885071     
  -20.681833862118719     
  -30.377667545710612     
   107.17974157466165     
  -96.976867099624457     
  -20.757109672861702     
  -29.843587154095420     
   106.45241507141446     
  -95.577867512375207     
  -20.831054806556924     
  -29.313117163754203     
   105.73558106507166     
  -94.166472078083444     
  -20.903678223435779     
  -28.786204879780311     
   105.02933252448602     
  -92.747899890327787     
  -20.974988751492887     
  -28.262797240280829     
   104.33372327530859     
  -91.326622048089149     
  -21.044995085801588     
  -27.742840998067688     
   103.64877360994791     
  -89.906460021123195     
  -21.113705788250133     
  -27.226282876143344     
   102.97447515978948     
  -88.490674953402419     
  -21.181129287637539     
  -26.713069700499773     
   102.31079509763896     
  -87.082042501196995     
  -21.247273880076342     
  -26.203148513308474     
   101.65767977887998     
  -85.682914675453432     
  -21.312147729656537     
  -25.696466669064240     
   101.01505791881408     
  -84.295279292950838     
  -21.375758869330944     
  -25.192971915956910     
   100.38284332411695     
  -82.920804985138759     
  -21.438115201987639     
  -24.692612464429796     
   99.760937286728421     
  -81.560885007951285     
  -21.499224501679500     
  -24.195337044590055     
   99.149230649168771     
  -80.216671660772860     
  -21.559094414984912     
  -23.701094953937847     
   98.547605611712981     
  -78.889109665428165     
  -21.617732462477022     
  -23.209836096685510     
   97.955937289222277     
  -77.578960817257254     
  -21.675146040281941     
  -22.721511015754722     
   97.374095083092840     
  -76.286831430884021     
  -21.731342421708799     
  -22.236070918428592     
   96.801943847361215     
  -75.013188829646467     
  -21.786328758936900     
  -21.753467696482343     
   96.239344931138874     
  -73.758382696516307     
  -21.840112084747016     
  -21.273653941502207     
   95.686157060914994     
  -72.522659558809650     
  -21.892699314285696     
  -20.796582956064359     
   95.142237114223917     
  -71.306176078554927     
  -21.944097246852895     
  -20.322208761294711     
   94.607440793634765     
  -70.109012872673247     
  -21.994312567704497     
  -19.850486101317898     
   94.081623197089712     
  -68.931181483799207     
  -22.043351849862521     
  -19.381370444985272     
   93.564639335961218     
  -67.772639707534609     
  -22.091221555926630     
  -18.914817985299983     
   93.056344538154704     
  -66.633291751891420     
  -22.137928039881700     
  -18.450785636829554     
   92.556594850015514     
  -65.513002967882926     
  -22.183477548896633     
  -17.989231031385124     
   92.065247327756396     
  -64.411600340075324     
  -22.227876225110553     
  -17.530112512252721     
   91.582160325205834     
  -63.328881711083739     
  -22.271130107402929     
  -17.073389127158773     
   91.107193712372705     
  -62.264617509633467     
  -22.313245133144772     
  -16.619020620175213     
   90.640209081050443     
  -61.218558050837316     
  -22.354227139928422     
  -16.166967422733421     
   90.181069895669168     
  -60.190434474034703     
  -22.394081867273947     
  -15.717190643901462     
   89.729641637113914     
  -59.179963072322955     
  -22.432814958310392     
  -15.269652060023498     
   89.285791914071496     
  -58.186848989326684     
  -22.470431961430503     
  -14.824314103871691     
   88.849390546651534     
  -57.210786536687358     
  -22.506938331917805     
  -14.381139853385996     
   88.420309647626382     
  -56.251464072451490     
  -22.542339433545099     
  -13.940093020099221     
   87.998423667083003     
  -55.308562114400623     
  -22.576640540143710     
  -13.501137937303451     
   87.583609451224987     
  -54.381760293379905     
  -22.609846837142904     
  -13.064239548052827     
   87.175746249024641     
  -53.470732804251448     
  -22.641963423079179     
  -12.629363393047782     
   86.774715752992762     
  -52.575154415774200     
  -22.672995311075130     
  -12.196475598428114     
   86.380402094874455     
  -51.694698719963085     
  -22.702947430287775     
  -11.765542863554741     
   85.992691854474728     
  -50.829040937816174     
  -22.731824627326336     
  -11.336532448799950     
   85.611474047441106     
  -49.977856656507470     
  -22.759631667639550     
  -10.909412163375059     
   85.236640122517301     
  -49.140824618122238     
  -22.786373236872606     
  -10.484150353224061     
   84.868083937881380     
  -48.317625880665062     
  -22.812053942193959     
  -10.060715889019917     
   84.505701743776399     
  -47.507945059430725     
  -22.836678313592252     
  -9.6390781542708996     
   84.149392155830668     
  -46.711470076235130     
  -22.860250805143675     
  -9.2192070335556746     
   83.799056130258904     
  -45.927893550539480     
  -22.882775796250087     
  -8.8010729009084532     
   83.454596928629854     
  -45.156911490879239     
  -22.904257592848296     
  -8.3846466083557569     
   83.115920092448263     
  -44.398225751984867     
  -22.924700428590885     
  -7.9698994746263647     
   82.782933399308376     
  -43.651542112996786     
  -22.944108465999051     
  -7.5568032740444417     
   82.455546833460900     
  -42.916570954596942     
  -22.962485797587874     
  -7.1453302255825353     
   82.133672551301430     
  -42.193029203949060     
  -22.979836446964466     
  -6.7354529821236016     
   81.817224832271805     
  -41.480637108003258     
  -22.996164369899528     
  -6.3271446199080179     
   81.506120053961780     
  -40.779121689503448     
  -23.011473455372737     
  -5.9203786281698862     
   81.200276641290500     
  -40.088213881639909     
  -23.025767526592496     
  -5.5151288989737139     
   80.899615037178208     
  -39.407651077925685     
  -23.039050341990496     
  -5.1113697172455339     
   80.604057654093765     
  -38.737174796668192     
  -23.051325596191628     
  -4.7090757510025023     
   80.313528843118746     
  -38.076532702663677     
  -23.062596920959688     
  -4.3082220417750836     
   80.027954847848775     
  -37.425476717669390     
  -23.072867886119401     
  -3.9087839952242955     
   79.747263772466255     
  -36.783765375182007     
  -23.082142000455217     
  -3.5107373719627484     
   79.471385532152382     
  -36.151159713332305     
  -23.090422712587419     
  -3.1140582785466200     
   79.200251834302406     
  -35.527429309843200     
  -23.097713411825904     
  -2.7187231586746670     
   78.933796114478582     
  -34.912344769244868     
  -23.104017429002262     
  -2.3247087845666972     
   78.671953528709238     
  -34.305685187051409     
  -23.109338037280455     
  -1.9319922485204077     
   78.414660889806356     
  -33.707231682734545     
  -23.113678452946690     
  -1.5405509546654270     
   78.161856652185847     
  -33.116771225492386     
  -23.117041836178828     
  -1.1503626108649754     
   77.913480867994650     
  -32.534095841894811     
  -23.119431291795813     
 -0.76140522082203732     
   77.669475149180442     
  -31.959000583660185     
  -23.120849869987570     
 -0.37365707633707851     
   77.429782644802984     
  -31.391286536125989     
  -23.121300567025735     
   1.2903250264384325E-002
   77.194347995782039     
  -30.830757411317194     
  -23.120786325955685     
  0.39829691354183266     
   76.963117315197167     
  -30.277222890754246     
  -23.119310037270218     
  0.78254480218861722     
   76.736038143516510     
  -29.730494800342885     
  -23.116874539565330     
   1.1656675461286936     
   76.513059432513927     
  -29.190390882642678     
  -23.113482620178413     
   1.5476855234622140     
   76.294131500894110     
  -28.656731036205915     
  -23.109137015809299     
   1.9286188672597562     
   76.079206018122562     
  -28.129340172873160     
  -23.103840413124477     
   2.3084874722221280     
   75.868235966826020     
  -27.608045779479060     
  -23.097595449344844     
   2.6873110011978931     
   75.661175623479920     
  -27.092680720149051     
  -23.090404712817339     
   3.0651088915517901     
   75.457980518078813     
  -26.583078331515228     
  -23.082270743570820     
   3.4419003614234689     
   75.258607430592448     
  -26.079079007257608     
  -23.073196033856430     
   3.8177044158450451     
   75.063014338038016     
  -25.580522862421141     
  -23.063183028672874     
   4.1925398527315654     
   74.871160416569850     
  -25.087255892199757     
  -23.052234126276815     
   4.5664252687664355     
   74.683005997378359     
  -24.599125634693998     
  -23.040351678678753     
   4.9393790651476772     
   74.498512555118154     
  -24.115983263537522     
  -23.027537992124653     
   5.3114194532370771     
   74.317642680641626     
  -23.637682058952670     
  -23.013795327563589     
   5.6825644601016805     
   74.140360065199474     
  -23.164079836236318     
  -22.999125901101674     
   6.0528319339307481     
   73.966629466427705     
  -22.695034604624226     
  -22.983531884442598     
   6.4222395493640425     
   73.796416706893027     
  -22.230409431358545     
  -22.967015405314918     
   6.7908048127216700     
   73.629688636157837     
  -21.770067765483230     
  -22.949578547886446     
   7.1585450671318567     
   73.466413127916709     
  -21.313878057769369     
  -22.931223353165912     
   7.5254774975578576     
   73.306559042483443     
  -20.861707593628847     
  -22.911951819392183     
   7.8916191357528946     
   73.150096235531223     
  -20.413430042481178     
  -22.891765902411173     
   8.2569868651172538     
   72.996995510212614     
  -19.968917420143821     
  -22.870667516040776     
   8.6215974254666907     
   72.847228629561528     
  -19.528046973671547     
  -22.848658532423908     
   8.9854674177337408     
   72.700768277259002     
  -19.090695551801655     
  -22.825740782369959     
   9.3486133085784413     
   72.557588060620489     
  -18.656744094390358     
  -22.801916055684760     
   9.7110514349297734     
   72.417662479912565     
  -18.226073266819736     
  -22.777186101489331     
   10.072798008455583     
   72.280966930411410     
  -17.798567786950045     
  -22.751552628527499     
   10.433869119961635     
   72.147477672009288     
  -17.374112127434657     
  -22.725017305462647     
   10.794280743719293     
   72.017171831053531     
  -16.952593828042936     
  -22.697581761163683     
   11.154048741740285     
   71.890027377343202     
  -16.533901365917799     
  -22.669247584980432     
   11.513188867976391     
   71.766023117098825     
  -16.117924585596185     
  -22.640016327008581     
   11.871716772475905     
   71.645138682706843     
  -15.704555795082328     
  -22.609889498344309     
   12.229648005468281     
   71.527354514243726     
  -15.293687446977330     
  -22.578868571328790     
   12.586998021399870     
   71.412651858391399     
  -14.885213955629682     
  -22.546954979782644     
   12.943782182930159     
   71.301012753724180     
  -14.479031293564036     
  -22.514150119230472     
   13.300015764862026     
   71.192420019022450     
  -14.075035877527840     
  -22.480455347115633     
   13.655713958034434     
   71.086857249940991     
  -13.673126021755865     
  -22.445871983005329     
   14.010891873171232     
   70.984308804777811     
  -13.273200870959544     
  -22.410401308786135     
   14.365564544678792     
   70.884759798245625     
  -12.875159808868364     
  -22.374044568850071     
   14.719746934423604     
   70.788196099679112     
  -12.478904979859340     
  -22.336802970271279     
   15.073453935453626     
   70.694604312330171     
  -12.084337651278334     
  -22.298677682973469     
   15.426700375684309     
   70.603971779945581     
  -11.691360392062212     
  -22.259669839888140     
   15.779501021576685     
   70.516286577005104     
  -11.299877903265088     
  -22.219780537103684     
   16.131870581751027     
   70.431537492730627     
  -10.909793414649007     
  -22.179010834005499     
   16.483823710588155     
   70.349714042120752     
  -10.521012417250111     
  -22.137361753407085     
   16.835375011815934     
   70.270806448991380     
  -10.133440654497852     
  -22.094834281672249     
   17.186539042048619     
   70.194805644082649     
  -9.7469841832690829     
  -22.051429368828479     
   17.537330314315597     
   70.121703262708124     
  -9.3615498280939757     
  -22.007147928671515     
   17.887763301569862     
   70.051491638997419     
  -8.9770444405118539     
  -21.961990838861166     
   18.237852440181591     
   69.984163805693584     
  -8.5933762673050680     
  -21.915958941008430     
   18.587612133405045     
   69.919713483688795     
  -8.2104527278389057     
  -21.869053040753968     
   18.937056754834842     
   69.858135088230000     
  -7.8281820133227527     
  -21.821273907837924     
   19.286200651863243     
   69.799423723130076     
  -7.4464730136696682     
  -21.772622276161137     
   19.635058149109888     
   69.743575175527553     
  -7.0652340075056879     
  -21.723098843837796     
   19.983643551849884     
   69.690585920471264     
  -6.6843741103241365     
  -21.672704273239514     
   20.331971149437674     
   69.640453114643833     
  -6.3038017478504518     
  -21.621439191030856     
   20.680055218728121     
   69.593174601534955     
  -5.9234265858961468     
  -21.569304188196316     
   21.027910027487309     
   69.548748902140744     
  -5.5431562933904335     
  -21.516299820058777     
   21.375549837817513     
   69.507175229940316     
  -5.1629014213943902     
  -21.462426606289380     
   21.722988909565565     
   69.468453469279851     
  -4.7825684462622986     
  -21.407685030908915     
   22.070241503753596     
   69.432584205932883     
  -4.4020681666893289     
  -21.352075542280559     
   22.417321886005134     
   69.399568694682713     
  -4.0213068040699760     
  -21.295598553094123     
   22.764244329975973     
   69.369408893652192     
  -3.6401934309964159     
  -21.238254440341620     
   23.111023120817404     
   69.342107442919712     
  -3.2586357439271265     
  -21.180043545284242     
   23.457672558611801     
   69.317667674840266     
  -2.8765397753261341     
  -21.120966173410679     
   23.804206961865216     
   69.296093626525320     
  -2.4938135916386805     
  -21.061022594386689     
   24.150640670992992     
   69.277390024588030     
  -2.1103624846801932     
  -21.000213041995966     
   24.496988051819347     
   69.261562305952921     
  -1.7260922527412943     
  -20.938537714072197     
   24.843263499119370     
   69.248616614057369     
  -1.3409079649633771     
  -20.875996772422248     
   25.189481440165316     
   69.238559804320147     
 -0.95471400570801190     
  -20.812590342740464     
   25.535656338299308     
   69.231399449277333     
 -0.56741327975089406     
  -20.748318514513990     
   25.881802696546700     
   69.227143849679194     
 -0.17890907182191979     
  -20.683181340919017     
   26.227935061250001     
   69.225802031640541     
  0.21089696801510607     
  -20.617178838707929     
   26.574068025726355     
   69.227383758900643     
  0.60210452866442610     
  -20.550310988087237     
   26.920216233980771     
   69.231899542865634     
  0.99481290797882505     
  -20.482577732586190     
   27.266394384437124     
   69.239360639675468     
   1.3891241273626052     
  -20.413978978916035     
   27.612617233712889     
   69.249779070630694     
   1.7851403921525828     
  -20.344514596819742     
   27.958899600448394     
   69.263167623571832     
   2.1829649958903001     
  -20.274184418912146     
   28.305256369159927     
   69.279539861041016     
   2.5827033910005621     
  -20.202988240510376     
   28.651702494153707     
   69.298910136473523     
   2.9844615076398662     
  -20.130925819454426     
   28.998253003489349     
   69.321293597780823     
   3.3883470853582067     
  -20.057996875917794     
   29.344923002986096     
   69.346706200921005     
   3.7944697277551689     
  -19.984201092207982     
   29.691727680298108     
   69.375164723879166     
   4.2029392664717067     
  -19.909538112556788     
   30.038682309028740     
   69.406686768377710     
   4.6138698685850343     
  -19.834007542900196     
   30.385802252930674     
   69.441290792392095     
   5.0273737076268441     
  -19.757608950647704     
   30.733102970149645     
   69.478996095199292     
   5.4435686785991937     
  -19.680341864440972     
   31.080600017538373     
   69.519822860288784     
   5.8625713787024667     
  -19.602205773901574     
   31.428309055053159     
   69.563792145629051     
   6.2845029827512606     
  -19.523200129367670     
   31.776245850212241     
   69.610925917999694     
   6.7094842296613431     
  -19.443324341619462     
   32.124426282631539     
   69.661247049722149     
   7.1376411494624161     
  -19.362577781593178     
   32.472866348651706     
   69.714779358343122     
   7.5690980549554094     
  -19.280959780083403     
   32.821582166031945     
   69.771547593755287     
   8.0039865301598496     
  -19.198469627433571     
   33.170589978748168     
   69.831577492731483     
   8.4424354171519074     
  -19.115106573214319     
   33.519906161875895     
   69.894895758360121     
   8.8845812012051173     
  -19.030869825889557     
   33.869547226565224     
   69.961530117369165     
   9.3305582277269252     
  -18.945758552469940     
   34.219529825118833     
   70.031509304077105     
   9.7805087250333731     
  -18.859771878153541     
   34.569870756177821     
   70.104863119514860     
   10.234572298515095     
  -18.772908885953409     
   34.920586970005985     
   70.181622411753722     
   10.692897738975413     
  -18.685168616311792     
   35.271695573897368     
   70.261819144796050     
   11.155630732433746     
  -18.596550066700665     
   35.623213837697570     
   70.345486375289298     
   11.622925946465744     
  -18.507052191208356     
   35.975159199435524     
   70.432658319887793     
   12.094937068789848     
  -18.416673900111878     
   36.327549271104992     
   70.523370347903708     
   12.571824692628008     
  -18.325414059434678     
   36.680401844557508     
   70.617659033098420     
   13.053750671386689     
  -18.233271490489475     
   37.033734897548079     
   70.715562163133825     
   13.540882206240500     
  -18.140244969405803     
   37.387566599905114     
   70.817118779680627     
   14.033390754007900     
  -18.046333226641934     
   37.741915319880157     
   70.922369210335688     
   14.531449921178162     
  -17.951534946480766     
   38.096799630617852     
   71.031355084744519     
   15.035240921164581     
  -17.855848766509300     
   38.452238316808852     
   71.144119391653248     
   15.544945939632603     
  -17.759273277081302     
   38.808250381503484     
   71.260706486200490     
   16.060755726274664     
  -17.661807020762694     
   39.164855053104361     
   71.381162154147560     
   16.582861788808497     
  -17.563448491759257     
   39.522071792533630     
   71.505533617563628     
   17.111464811652471     
  -17.464196135326173     
   39.879920300586676     
   71.633869603651021     
   17.646767579792687     
  -17.364048347158942     
   40.238420525497041     
   71.766220360499460     
   18.188980684262937     
  -17.263003472765121     
   40.597592670687376     
   71.902637715631442     
   18.738318835305677     
  -17.161059806816450     
   40.957457202743690     
   72.043175106896228     
   19.295004064080512     
  -17.058215592480732     
   41.318034859604381     
   72.187887637376832     
   19.859263504567505     
  -16.954469020732997     
   41.679346658981970     
   72.336832113661089     
   20.431332092530379     
  -16.849818229645265     
   42.041413907027021     
   72.490067104355063     
   21.011449402668795     
  -16.744261303654401     
   42.404258207225084     
   72.647652974875086     
   21.599865380864927     
  -16.637796272807346     
   42.767901469575364     
   72.809651965231566     
   22.196832698420128     
  -16.530421111983117     
   43.132365920014607     
   72.976128210469710     
   22.802617492969020     
  -16.422133740090864     
   43.497674110144956     
   73.147147841666992     
   23.417486742619577     
  -16.312932019243263     
   43.863848927229704     
   73.322778992236636     
   24.041723348127576     
  -16.202813753904557     
   44.230913604503677     
   73.503091917347589     
   24.675611692646797     
  -16.091776690012384     
   44.598891731809644     
   73.688159005042436     
   25.319450759523345     
  -15.979818514072658     
   44.967807266536603     
   73.878054885738862     
   25.973544798463010     
  -15.866936852226646     
   45.337684544930262     
   74.072856471727334     
   26.638210733028085     
  -15.753129269289326     
   45.708548293740151     
   74.272643052225050     
   27.313773138603509     
  -15.638393267758197     
   46.080423642247617     
   74.477496350764568     
   28.000569085421631     
  -15.522726286791496     
   46.453336134671787     
   74.687500618905233     
   28.698945851974901     
  -15.406125701154917     
   46.827311743001047     
   74.902742712795046     
   29.409261182613648     
  -15.288588820135756     
   47.202376880212185     
   75.123312171664651     
   30.131887622243184     
  -15.170112886423405     
   47.578558413963435     
   75.349301328831473     
   30.867205737597860     
  -15.050695074955105     
   47.955883680715161     
   75.580805371863448     
   31.615614667062864     
  -14.930332491725760     
   48.334380500349496     
   75.817922481866432     
   32.377521136306321     
  -14.809022172560610     
   48.714077191280126     
   76.060753890388725     
   33.153351795404916     
  -14.686761081849470     
   49.095002586078245     
   76.309404028854260     
   33.943542668465213     
  -14.563546111241243     
   49.477186047647542     
   76.563980598867744     
   34.748550568701027     
  -14.439374078297275     
   49.860657485965049     
   76.824594728133007     
   35.568842989524590     
  -14.314241725102143     
   50.245447375411764     
   77.091361050554440     
   36.404909797975066     
  -14.188145716830329     
   50.631586772723253     
   77.364397874039270     
   37.257252924916259     
  -14.061082640267234     
   51.019107335585787     
   77.643827270976132     
   38.126398373369426     
  -13.933049002282848     
   51.408041341910177     
   77.929775258776402     
   39.012885637806370     
  -13.804041228256370     
   51.798421709809759     
   78.222371901059944     
   39.917280141300679     
  -13.674055660449959     
   52.190282018317717     
   78.521751502119713     
   40.840162807791977     
  -13.543088556329735     
   52.583656528880951     
   78.828052723178146     
   41.782141890475543     
  -13.411136086832043     
   52.978580207657295     
   79.141418787356713     
   42.743843615390119     
  -13.278194334572925     
   53.375088748661859     
   79.461997614472139     
   43.725923812134639     
  -13.144259291998617     
   53.773218597805709     
   79.789942043063149     
   44.729057753813592     
  -13.009326859474809     
   54.173006977853902     
   80.125409976216744     
   45.753953682315192     
  -12.873392843312294     
   54.574491914366540     
   80.468564628834116     
   46.801340898580719     
  -12.736452953726499     
   54.977712262652545     
   80.819574685573471     
   47.871984862080154     
  -12.598502802728316     
   55.382707735796586     
   81.178614572039081     
   48.966675281419803     
  -12.459537901943451     
   55.789518933818300     
   81.545864636649725     
   50.086238787080717     
  -12.319553660357448     
   56.198187373978797     
   81.921511427552815     
   51.231533767453875     
  -12.178545381983360     
   56.608755522374715     
   82.305747930808735     
   52.403453057722210     
  -12.036508263448905     
   57.021266826773576     
   82.698773828741636     
   53.602930063174099     
  -11.893437391499756     
   57.435765750855978     
   83.100795804215451     
   54.830932751323502     
  -11.749327740415518     
   57.852297809866137     
   83.512027799850372     
   56.088475820512102     
  -11.604174169334666     
   58.270909607787033     
   83.932691368504223     
   57.376610939235007     
  -11.457971419484602     
   58.691648876084656     
   84.363015950548473     
   58.696442059350382     
  -11.310714111312789     
   59.114564514126023     
   84.803239265993611     
   60.049114781895554     
  -11.162396741514646     
   59.539706631358143     
   85.253607626857814     
   61.435831079508318     
  -11.013013679953719     
   59.967126591325183     
   85.714376359954144     
   62.857840664395248     
  -10.862559166469399     
   60.396877057637397     
   86.185810164937095     
   64.316454854785761     
  -10.711027307567164     
   60.829012041990623     
   86.668183576348000     
   65.813038858726699     
  -10.558412072986107     
   61.263586954350956     
   87.161781367788436     
   67.349025710701810     
  -10.404707292138150     
   61.700658655421982     
   87.666899060618718     
   68.925908679925428     
  -10.249906650413147     
   62.140285511512815     
   88.183843375718141     
   70.545257197887921     
  -10.094003685343619     
   62.582527451963877     
   88.712932804702319     
   72.208707031036681     
  -9.9369917826226359     
   63.027446029244210     
   89.254498107435083     
   73.917979458229581     
  -9.7788641719679212     
   63.475104481896238     
   89.808882953371807     
   75.674870520141923     
  -9.6196139228248736     
   63.925567800485339     
   90.376444482272859     
   77.481270245335651     
  -9.4592339399007948     
   64.378902796713817     
   90.957554009112897     
   79.339154722682096     
  -9.2977169585221642     
   64.835178175910414     
   91.552597669533000     
   81.250603601226146     
  -9.1350555398062685     
   65.294464613075618     
   92.161977196542210     
   83.217793911476079     
  -8.9712420656380747     
   65.756834832694153     
   92.786110650878271     
   85.243019047980241     
  -8.8062687334425949     
   66.222363692555717     
   93.425433293738138     
   87.328682494922290     
  -8.6401275507424593     
   66.691128271821171     
   94.080398412450037     
   89.477316567584836     
  -8.4728103294897608     
   67.163207963569050     
   94.751478286706913     
   91.691582773474792     
  -8.3043086801605615     
   67.638684572179599     
   95.439165157507986     
   93.974280596073939     
  -8.1346140055997473     
   68.117642415728312     
   96.143972261978519     
   96.328363190236288     
  -7.9637174946031104     
   68.600168433848026     
   96.866434985905315     
   98.756934963656533     
  -7.7916101152227233     
   69.086352301308111     
   97.607111998132723     
   101.26327623399668     
  -7.6182826077807695     
   69.576286547728174     
   98.366586569887716     
   103.85083910483610     
  -7.4437254775760300     
   70.070066683810822     
   99.145467863173963     
   106.52327477716635     
  -7.2679289872661856     
   70.567791334528778     
   99.944392424002729     
   109.28443097086762     
  -7.0908831489079835     
   71.069562379729476     
   100.76402565628422     
   112.13838131361936     
  -6.9125777156360959     
   71.575485102660537     
   101.60506351613640     
   115.08942448513115     
  -6.7330021729602150     
   72.085668346950314     
   102.46823419977486     
   118.14211643821875     
  -6.5521457296585170     
   72.600224682632415     
   103.35430007306152     
   121.30127183719114     
  -6.3699973082441108     
   73.119270581844660     
   104.26405961184042     
   124.57199911756047     
  -6.1865455349794347     
   73.642926604887322     
   105.19834960522215     
   127.95970435105619     
  -6.0017787294118072     
   74.171317597370006     
   106.15804738785505     
   131.47013104286012     
  -5.8156848934014063     
   74.704572899266353     
   107.14407337067652     
   135.10936606218141     
  -5.6282516996108329     
   75.242826566733385     
   108.15739361614287     
   138.88388430440236     
  -5.4394664794232019     
   75.786217607644815     
   109.19902274842590     
   142.80055891926528     
  -5.2493162102531832     
   76.334890231866680     
   110.27002694032038     
   146.86671072060395     
  -5.0577875022127801     
   76.888994117394304     
   111.37152727072493     
   151.09012369138989     
  -4.8648665840906737     
   77.448684693567131     
   112.50470319841034     
   155.47910028205860     
  -4.6705392886008195     
   78.014123442689481     
   113.67079645052580     
   160.04248369801019     
  -4.4747910368524764     
   78.585478221511437     
   114.87111507826086     
   164.78971982656861     
  -4.2776068219900818     
   79.162923604149498     
   116.10703797696014     
   169.73088855080013     
  -4.0789711919472227     
   79.746641248194621     
   117.38001964109111     
   174.87677131620759     
  -3.8788682312544318     
   80.336820285862231     
   118.69159542596265     
   180.23890038920609     
  -3.6772815418355407     
   80.933657742374365     
   120.04338717888172     
   185.82962297879928     
  -3.4741942227218821     
   81.537358983699605     
   121.43710935122269     
   191.66217996401099     
  -3.2695888486076212     
   82.148138196330066     
   122.87457570095280     
   197.75076876228889     
  -3.0634474471629076     
   82.766218901749113     
   124.35770646666994     
   204.11064629711956     
  -2.8557514750142650     
   83.391834508700541     
   125.88853631389837     
   210.75820442137450     
  -2.6464817922936121     
   84.025228906602919     
   127.46922284705865     
   217.71109342711904     
  -2.4356186356484710     
   84.666657103839981     
   129.10205604776206     
   224.98831833558680     
  -2.2231415895961031     
   85.316385915047576     
   130.78946843527893     
   232.61038611377418     
  -2.0090295560934757     
   85.974694701963614     
   132.53404633113229     
   240.59942892748381     
  -1.7932607221829246     
   86.641876172911651     
   134.33854204808839     
   248.97938177061855     
  -1.5758125255599997     
   87.318237246560315     
   136.20588741136805     
   257.77613950812093     
  -1.3566616178951028     
   88.004099986232916     
   138.13920845767893     
   267.01777373060008     
  -1.1357838257239403     
   88.699802611778779     
   140.14184176065848     
   276.73473323285714     
 -0.91315410870328728     
   89.405700596830172     
   142.21735225990486     
   286.96011102670315     
 -0.68874651500784745     
   90.122167860211462     
   144.36955309260517     
   297.72990142099400     
 -0.46253413362078516     
   90.849598061326120     
   146.60252735326259     
   309.08333205823476     
 -0.23448904324444328     
   91.588406010568534     
   148.92065234369940     
   321.06319470988296     
  -4.5822575284613946E-003
   92.339029207187835     
   151.32862630402349     
   333.71626265760960     
  0.22721633372051772     
   93.101929518632787     
   153.83149827395562     
   347.09371863356921     
  0.46093802772066056     
   93.877595017226938     
   156.43470116370730     
   361.25168484204852     
  0.69661537670358220     
   94.666541992136274     
   159.14408880002276     
   376.25178035285904     
  0.93428226117298596     
   95.469317157017983     
   161.96597715266913     
   392.16180113719139     
   1.1739739689508835     
   96.286500076552670     
   164.90719066119811     
   409.05645273226997     
   1.4157272805909664     
   97.118705838347381     
   167.97511405669007     
   427.01822889932885     
   1.6595805618095105     
   97.966588000422675     
   171.17775077343498     
   446.13839100729928     
   1.9055738636652664     
   98.830841849121256     
   174.52378870598980     
   466.51810636710849     
   2.1537490313128886     
   99.712208007145563     
   178.02267450374305     
   488.26977364610696     
   2.4041498222616200     
   100.61147643792017     
   181.68469780608893     
   511.51852701154564     
   2.6568220351946876     
   101.52949089933206     
   185.52108675867544     
   536.40402506866462     
   2.9118136505481571     
   102.46715390859549     
   189.54411694669051     
   563.08248805416451     
   3.1691749842144330     
   103.42543228997995     
   193.76723560709667     
   591.72912855796426     
   3.4289588559295670     
   104.40536338917592     
   198.20520407128151     
   622.54095327441144     
   3.6912207741303416     
   105.40806205240619     
   202.87426122083949     
   655.74011266227978     
   3.9560191393332538     
   106.43472848562283     
   207.79231206580670     
   691.57780940281896     
   4.2234154684009884     
   107.48665712987815     
   212.97914563632773     
   730.33898858751081     
   4.4934746424326137     
   108.56524671409582     
   218.45668805073419     
   772.34787607654823     
   4.7662651814537282     
   109.67201167702591     
   224.24929712130819     
   817.97466152491256     
   5.0418595496073939     
   110.80859518753607     
   230.38410708274517     
   867.64348355668096     
   5.3203344951749258     
   111.97678403826646     
   236.89143320942014     
   921.84213685738575     
   5.6017714305115458     
   113.17852574437967     
   243.80524923585068     
   981.13381167752141     
   5.8862568578960204     
   114.41594824952784     
   251.16375282343193     
   1046.1714938600082     
   6.1738828484045847     
   115.69138272915491     
   259.01003902738216     
   1117.7156046587197     
   6.4647475822777096     
   117.00739009187915     
   267.39290606232237     
   1196.6558724291879     
   6.7589559609183105     
   118.36679191979883     
   276.36782510554150     
   1284.0384964572524     
   7.0566203027262180     
   119.77270676713508     
   285.99811382897070     
   1381.1002570383346     
   7.3578611375470100     
   121.22859296609944     
   296.35636575675846     
   1489.3115273398598     
   7.6628081177408465     
   122.73829938602083     
   307.52620221180717     
   1610.4310849098422     
   7.9716010679554312     
   124.30612597992196     
   319.60443534863123     
   1746.5764167403822     
   8.2843912008826699     
   125.93689646447896     
   332.70375847418381     
   1900.3148583371747     
   8.6013425329539857     
   127.63604616044366     
   346.95611991171234     
   2074.7827973347885     
   8.9226335425857588     
   129.40972893745229     
   362.51699089172359     
   2273.8433129561745     
   9.2484591249242207     
   131.26494845402880     
   379.57081573889457     
   2502.2970702062698     
   9.5790329120493904     
   133.20972060278967     
   398.33804376544202     
   2766.1678541222750     
   9.9145900477026121     
   135.25327646888164     
   419.08430267135861     
   3073.0949259647759     
   10.255390532874738     
   137.40631851210031     
   442.13251461609502     
   3432.8787820338157     
   10.601723296102302     
   139.68134756234389     
   467.87910548134806     
   3858.2580110508634     
   10.953911194698851     
   142.09308542745788     
   496.81604056423021     
   4366.0161966655569     
   11.312317227524087     
   144.65902843396645     
   529.56116203922124     
   4978.6623980944105     
   11.677352347471727     
   147.40018416412690     
   566.90113002493013     
   5726.7680600436479     
   12.049485420695630     
   150.34206671537731     
   609.85189047525660     
   6653.2984964778225     
   12.429256119588560     
   153.51607551456263     
   659.75162919884133     
   7817.7693194523117     
   12.817291908703067     
   156.96141683529649     
   718.38489909473242     
   9313.3371255856800     
   13.214330877303247     
   160.72796640187497     
   788.23492753662663     
   11257.159623873702     
   13.621253154724153     
   164.88021278250565     
   872.66362471567766     
   13919.969207114624     
   14.039125333853761     
   169.50453032871755     
   977.06339376903975     
   17412.129013824080     
   14.469265370402443     
   174.71632471657182     
   1107.6543613727176     
   23180.611219150374     
   14.913341219002762     
   180.68923298379462     
   1281.5089455163493     
   29090.737746376210     
   15.373528275149003     
   187.64222904412077     
   1499.6894786141663     
   49279.441342551443     
   15.852776898271632     
   196.06466596236464     
   1869.2852886833107     
   43817.635546152065     
   16.355306246787212     
   206.23267307227133     
   2197.9175552794441     
   192186.58720825540     
   16.887627829613528     
   220.82575935882375     
   3639.3169593413932     
  -87178.903467761527     
   17.461075788639775     
   237.38773971550987     
   2985.4751833331957     
   1738875.1491182316     
   18.100374282029371     
   284.91902467814452     
   16027.038801720231     
   1373664.3386010486     
   18.934304341526104     
   390.81042503551254     
   26329.521341227875     
   1373664.3386010486     
   1618.7384288050771     
  -17925.283362962535     
  -1089861068.0855961     
   446513953218047.25     
   1618.7198601745993     
  -18765.463639479585     
   249680791.56854564     
   582681123700601.50     
   1618.7183349590523     
  -18713.246736712023     
   391941205.31095171     
  -145890974659126.38     
   1618.7166910210740     
  -18647.650328477746     
   353423452.28676176     
   18403236707508.910     
   1618.7149195794225     
  -18579.881134587973     
   358677646.60790443     
  -26947257173680.625     
   1618.7130112382949     
  -18506.912180398896     
   350357980.71900988     
  -20141021589142.242     
   1618.7109559471626     
  -18429.679044916295     
   343633601.24709189     
  -24038576904414.473     
   1618.7087429582250     
  -18348.014168835030     
   334954817.39159781     
  -24099459711002.445     
   1618.7063607813689     
  -18262.057099873349     
   325545961.32172328     
  -24121075822414.414     
   1618.7037971365096     
  -18171.861882870653     
   315362261.42083246     
  -23463704891844.652     
   1618.7010389031911     
  -18077.506370374096     
   304649907.64490205     
  -22485648919129.094     
   1618.6980720673137     
  -17979.061790911164     
   293548625.39733189     
  -21261618035854.809     
   1618.6948816648630     
  -17876.601213365775     
   282197382.13199919     
  -19896502629153.996     
   1618.6914517225052     
  -17770.197196596288     
   270710470.95362532     
  -18458489105249.379     
   1618.6877651949126     
  -17659.922441103790     
   259186502.28244299     
  -17001012454860.266     
   1618.6838038986839     
  -17545.849611484515     
   247708663.90591073     
  -15562428674504.943     
   1618.6795484427214     
  -17428.051380829853     
   236346995.93270314     
  -14170260943155.623     
   1618.6749781549274     
  -17306.600421940788     
   225159781.37458235     
  -12843141028123.361     
   1618.6700710050798     
  -17181.569408320214     
   214195131.42505115     
  -11593202813952.611     
   1618.6648035237549     
  -17053.031012430703     
   203492111.02009147     
  -10427331852638.902     
   1618.6591507171581     
  -16921.057911737418     
   193081996.30665043     
  -9348660893402.1387     
   1618.6530859777358     
  -16785.722780900316     
   182989208.86839366     
  -8357444084654.4893     
   1618.6465809904410     
  -16647.098297776076     
   173232247.17948931     
  -7451880114771.1777     
   1618.6396056345325     
  -16505.257139196689     
   163824483.93214667     
  -6628737330818.7227     
   1618.6321278807982     
  -16360.271984240015     
   154774855.86621177     
  -5883790054135.6943     
   1618.6241136840958     
  -16212.215513217945     
   146088522.59317422     
  -5212231092525.9424     
   1618.6155268711270     
  -16061.160406422439     
   137767391.13623115     
  -4608909657440.7490     
   1618.6063290233628     
  -15907.179346927483     
   129810630.08850822     
  -4068563784541.9712     
   1618.5964793550661     
  -15750.345017816275     
   122215090.18607779     
  -3585962012621.5537     
   1618.5859345863691     
  -15590.730103558222     
   114975689.65507206     
  -3156016821689.5718     
   1618.5746488113909     
  -15428.407290525907     
   108085746.63773932     
  -2773857127169.9614     
   1618.5625733614038     
  -15263.449265833990     
   101537277.13904344     
  -2434883712382.9731     
   1618.5496566630925     
  -15095.928718345922     
   95321243.650648966     
  -2134791637330.8777     
   1618.5358440919788     
  -14925.918338669135     
   89427788.079131365     
  -1869592524712.0989     
   1618.5210778211319     
  -14753.490818618146     
   83846417.175095230     
  -1635611813351.6082     
   1618.5052966653229     
  -14578.718851824131     
   78566178.426261485     
  -1429489152432.0457     
   1618.4884359208399     
  -14401.675133350805     
   73575798.788158596     
  -1248164092627.5610     
   1618.4704272012323     
  -14222.432360595805     
   68863814.800432175     
  -1088864508916.3628     
   1618.4511982693236     
  -14041.063232251925     
   64418675.617152952     
  -949088090336.81030     
   1618.4306728659024     
  -13857.640449379347     
   60228835.553292736     
  -826584670032.79407     
   1618.4087705355819     
  -13672.236714595627     
   56282830.217468910     
  -719337293846.28882     
   1618.3854064504160     
  -13484.924732868425     
   52569339.877599180     
  -625542781015.03333     
   1618.3604912319527     
  -13295.777211171619     
   49077244.166044764     
  -543593850765.43060     
   1618.3339307725296     
  -13104.866858828345     
   45795663.705090895     
  -472060496477.21387     
   1618.3056260567325     
  -12912.266387244526     
   42713997.605901644     
  -409673910359.93866     
   1618.2754729840879     
  -12718.048510265306     
   39821948.723101459     
  -355309765109.05975     
   1618.2433621942009     
  -12522.285944358806     
   37109547.911247402     
  -307974250503.91559     
   1618.2091788957407     
  -12325.051408133291     
   34567167.526057802     
  -266789844116.84189     
   1618.1728027008398     
  -12126.417623027874     
   32185534.655815594     
  -230983313137.30359     
   1618.1341074667048     
  -11926.457313000310     
   29955736.618589770     
  -199873994576.15588     
   1618.0929611464426     
  -11725.243204911005     
   27869225.926021993     
  -172863755643.76373     
   1618.0492256513771     
  -11522.848028048311     
   25917819.787274718     
  -149427487110.98050     
   1618.0027567273874     
  -11319.344514969709     
   24093698.902262244     
  -129104817313.24173     
   1617.9534038481131     
  -11114.805400799198     
   22389403.115931530     
  -111492558049.13489     
   1617.9010101281983     
  -10909.303423685222     
   20797825.572638806     
  -96237962555.574509     
   1617.8454122600999     
  -10702.911324968727     
   19312205.553633060     
  -83032729833.787384     
   1617.7864404783893     
  -10495.701848886443     
   17926119.993075825     
  -71607660245.853348     
   1617.7239185558994     
  -10287.747742776623     
   16633473.992976516     
  -61727894393.658211     
   1617.6576638365359     
  -10079.121757133758     
   15428490.809097942     
  -53188717276.484550     
   1617.5874873100831     
  -9869.8966455969785     
   14305701.057005472     
  -45811823619.458313     
   1617.5131937348851     
  -9660.1451650757699     
   13259931.720930304     
  -39442035999.071426     
   1617.4345818148845     
  -9449.9400755747647     
   12286294.767824586     
  -33944401690.056156     
   1617.3514444381512     
  -9239.3541402590363     
   11380175.674653448     
  -29201640026.955757     
   1617.2635689847382     
  -9028.4601255851903     
   10537221.886481198     
  -25111894662.766262     
   1617.1707377124624     
  -8817.3308010831861     
   9753331.3802819401     
  -21586766424.497379     
   1617.0727282300411     
  -8606.0389393922960     
   9024641.2015346698     
  -18549578095.308266     
   1616.9693140678908     
  -8394.6573162874065     
   8347516.3395674527     
  -15933864082.245089     
   1616.8602653578700     
  -8183.2587105127741     
   7718538.6625045985     
  -13682040582.320887     
   1616.7453496342703     
  -7971.9159037844174     
   7134496.2337407786     
  -11744248630.770697     
   1616.6243327694795     
  -7760.7016805576968     
   6592372.8242168017     
  -10077339931.941740     
   1616.4969800589317     
  -7549.6888281125503     
   6089337.7900373535     
  -8643993248.1353798     
   1616.3630574712417     
  -7338.9501362982919     
   5622736.2763771005     
  -7411944231.4283733     
   1616.2223330807999     
  -7128.5583973682915     
   5190079.7418324705     
  -6353313434.5952625     
   1616.0745787015683     
  -6918.5864059192163     
   4789036.8660194529     
  -5444022014.6388636     
   1615.9195717423947     
  -6709.1069585868718     
   4417424.8081227615     
  -4663283406.9019794     
   1615.7570973058396     
  -6500.1928538903430     
   4073200.8177502253     
  -3993160999.2107162     
   1615.5869505542894     
  -6291.9168920615393     
   3754454.2290694490     
  -3418184376.6677094     
   1615.4089393690426     
  -6084.3518746845884     
   3459398.8003055537     
  -2925015952.0429177     
   1615.2228873300637     
  -5877.5706044993021     
   3186365.4087264584     
  -2502161647.5387197     
   1615.0286370462379     
  -5671.6458851340049     
   2933795.1040760269     
  -2139720249.3212528     
   1614.8260538682289     
  -5466.6505207503969     
   2700232.4929780923     
  -1829166046.7630489     
   1614.6150300184208     
  -5262.6573157596749     
   2484319.4607611299     
  -1563160649.8360147     
   1614.3954891749429     
  -5059.7390745112871     
   2284789.2142506791     
  -1335390064.7587638     
   1614.1673915494130     
  -4857.9686009243869     
   2100460.6390473936     
  -1140423789.3739309     
   1613.9307395008066     
  -4657.4186981611483     
   1930232.9538125470     
  -973592896.64804912     
   1613.6855837307371     
  -4458.1621683067788     
   1773080.6608141225     
  -830884735.91412735     
   1613.4320301084504     
  -4260.2718120011377     
   1628048.7709021955     
  -708851925.66688347     
   1613.1702471769461     
  -4063.8204282008101     
   1494248.2977456567     
  -604533750.73691392     
   1612.9004743948685     
  -3868.8808136061707     
   1370852.0146906720     
  -515388505.65727329     
   1612.6230311721138     
  -3675.5257634801646     
   1257090.4244103869     
  -439234427.44259781     
   1612.3383267604977     
  -3483.8280672755595     
   1152248.0859783634     
  -374201154.55475122     
   1612.0468710642681     
  -3293.8605246028947     
   1055659.7132848641     
  -318679881.26280671     
   1611.7492864387286     
  -3105.6958825627116     
   966708.11153264320     
  -271307032.87214696     
   1611.4463205487214     
  -2919.4070788792101     
   884816.46975459903     
  -230861756.26295969     
   1611.1388603621701     
  -2735.0662977441730     
   809461.84326244169     
  -196471459.12571362     
   1610.8279473572675     
  -2552.7486380723035     
   740113.38714921055     
  -166812875.87004194     
   1610.5147940251436     
  -2372.5178662118078     
   676441.70902931259     
  -142665908.74301580     
   1610.2008017529354     
  -2194.4817601795844     
   617555.12883145257     
  -118344494.69622335     
   1609.8875801749982     
  -2018.5771355401155     
   564732.06513617723     
  -110086843.82458997     
   1609.5769680824972     
  -1845.4048896460890     
   511595.88292665535     
  -61687659.182855159     
   1609.2710559836830     
  -1672.9863852261446     
   479397.60701851506     
  -157906141.98863980     
   1608.9722104086845     
  -1509.3628715264595     
   390269.89667952963     
  -29857236.551657483     
   1607.1714707629958     
  -117.83657347238901     
   166340.62254209851     
  -8169312.9205329996     
   1607.7888627058196     
   560.69192197810980     
   105070.77563810104     
  -4753659.6603959426     
   1609.7730089263093     
   996.91468153619121     
   69418.328185131468     
  -2508007.8194233193     
   1612.6599725591284     
   1296.9811758476612     
   50608.269539456567     
  -1667768.6788502508     
   1616.1926682977621     
   1518.7518608165019     
   38100.004448079693     
  -1122615.8038676532     
   1620.2101321056684     
   1688.2028367343819     
   29680.385919072287     
  -812864.01095387887     
   1624.6034406093274     
   1821.3635661243582     
   23583.905836918198     
  -605891.75228332018     
   1629.2947818774896     
   1927.9226249536368     
   19039.717694793300     
  -466640.20005093585     
   1634.2262954223404     
   2014.3717096766484     
   15539.916194411278     
  -367595.79521372891     
   1639.3536054884469     
   2085.1788694884472     
   12782.947730308311     
  -295373.82835088350     
   1644.6418308694144     
   2143.5553488584096     
   10567.644017676686     
  -241194.15869735618     
   1650.0629983579413     
   2191.8711784712177     
   8758.6878274465143     
  -199688.82443703787     
   1655.5942979651591     
   2231.9204521502561     
   7261.0216441687280     
  -167285.55082389197     
   1661.2168666440791     
   2265.0889562931516     
   6006.3800129895408     
  -141581.60637226343     
   1666.9149166972936     
   2292.4662012386193     
   4944.5179651975641     
  -120903.90145679683     
   1672.6750963142124     
   2314.9218429122920     
   4037.7387042715873     
  -104063.95575799116     
   1678.4860107890861     
   2333.1593372631878     
   3257.2590360866552     
  -90199.197229644604     
   1684.3378576387629     
   2347.7543974955652     
   2580.7650568643198     
  -78672.540616303027     
   1690.2221441556601     
   2359.1831126433312     
   1990.7210022420466     
  -69005.776556443947     
   1696.1314657282737     
   2367.8428593441081     
   1473.1776780687180     
  -60834.785757838283     
   1702.0593296935945     
   2374.0680955014923     
   1016.9167848849304     
  -53878.701855191044     
   1708.0000138075372     
   2378.1424537661319     
   612.82652097099731     
  -47918.320917013509     
   1713.9484513839443     
   2380.3081178537932     
   253.43911409339665     
  -42780.724579741429     
   1719.9001372242203     
   2380.7731748383899     
  -67.416320254664384     
  -38328.166955224209     
   1725.8510499317060     
   2379.7174401067059     
  -354.87757241884623     
  -34449.930416900184     
   1731.7975872669824     
   2377.2971160492948     
  -613.25205054559785     
  -31056.283219702284     
   1737.7365119773644     
   2373.6485504861976     
  -846.17417469336510     
  -28073.943338274028     
   1743.6649061096234     
   2368.8912931751383     
  -1056.7287497304194     
  -25442.636900375532     
   1749.5801322466739     
   2363.1305999846040     
  -1247.5485264832359     
  -23112.461588187311     
   1755.4798004361326     
   2356.4594986974093     
  -1420.8919883946410     
  -21041.846844856769     
   1761.3617398290917     
   2348.9605041270952     
  -1578.7058397310670     
  -19195.963841461598     
   1767.2239742409761     
   2340.7070506064124     
  -1722.6755685420289     
  -17545.474442139752     
   1773.0647009971506     
   2331.7646951179122     
  -1854.2666268580774     
  -16065.540930606250     
   1778.8822725444504     
   2322.1921330911728     
  -1974.7581838376236     
  -14735.035388920993     
   1784.6751804036014     
   2312.0420602584422     
  -2085.2709492545309     
  -13535.905384491967     
   1790.4420411122931     
   2301.3619072862107     
  -2186.7902396382210     
  -12452.660880818565     
   1796.1815838686846     
   2290.1944686965039     
  -2280.1851962443602     
  -11471.957667263121     
   1801.8926396336108     
   2278.5784435090209     
  -2366.2248787488338     
  -10582.256555380300     
   1807.5741314891325     
   2266.5489018048634     
  -2445.5918029141862     
  -9773.5434704539330     
   1813.2250660832597     
   2254.1376888502218     
  -2518.8933789425901     
  -9037.0984910054103     
   1818.8445260171029     
   2241.3737763588024     
  -2586.6716176251311     
  -8365.3038988142198     
   1824.4316630525163     
   2228.2835688225737     
  -2649.4113968662377     
  -7751.4845154633731     
   1829.9856920363968     
   2214.8911715035779     
  -2707.5475307322131     
  -7189.7739692427358     
   1835.5058854528704     
   2201.2186255879933     
  -2761.4708355015337     
  -6675.0022248635951     
   1840.9915685272088     
   2187.2861151187694     
  -2811.5333521880107     
  -6202.6008881640628     
   1846.4421148159156     
   2173.1121495911766     
  -2858.0528588492407     
  -5768.5227862126740     
   1851.8569422263572     
   2158.7137254946888     
  -2901.3167797458359     
  -5369.1739565659145     
   1857.2355094168774     
   2144.1064695842738     
  -2941.5855844200805     
  -5001.3551865804357     
   1862.5773125347607     
   2129.3047662524250     
  -2979.0957483194334     
  -4662.2125756327887     
   1867.8818822548933     
   2114.3218710250349     
  -3014.0623426366797     
  -4349.1946284395417     
   1873.1487810866483     
   2099.1700119125680     
  -3046.6813023499762     
  -4060.0155045534357     
   1878.3776009205478     
   2083.8604801101078     
  -3077.1314186341269     
  -3792.6235215674719     
   1883.5679607897141     
   2068.4037113259078     
  -3105.5760950458830     
  -3545.1733500231026     
   1888.7195048241013     
   2052.8093588503657     
  -3132.1648951710563     
  -3316.0025768043824     
   1893.8319003780921     
   2037.0863593261952     
  -3157.0349144970892     
  -3103.6106588517532     
   1898.9048363142754     
   2021.2429920538564     
  -3180.3119944384771     
  -2906.6410015735501     
   1903.9380214281791     
   2005.2869325628844     
  -3202.1118019502787     
  -2723.8652042114131     
   1908.9311830004303     
   1989.2253010805541     
  -3222.5407909818641     
  -2554.1690146379528     
   1913.8840654642972     
   1973.0647064566203     
  -3241.6970585916488     
  -2396.5404069503143     
   1918.7964291778787     
   1956.8112860310316     
  -3259.6711116437764     
  -2250.0586615867160     
   1923.6680492913420     
   1940.4707418729081     
  -3276.5465516056765     
  -2113.8851132057407     
   1928.4987147006218     
   1924.0483737690070     
  -3292.4006899547198     
  -1987.2546648530242     
   1933.2882270798780     
   1907.5491092942675     
  -3307.3050999411175     
  -1869.4684739382849     
   1938.0363999857941     
   1890.9775312606755     
  -3321.3261134956547     
  -1759.8874412385142     
   1942.7430580274952     
   1874.3379028036741     
  -3334.5252693049433     
  -1657.9262649150210     
   1947.4080360964733     
   1857.6341903396822     
  -3346.9597162918062     
  -1563.0483882924623     
   1952.0311786514646     
   1840.8700846009426     
  -3358.6825792039999     
  -1474.7613598690045     
   1956.6123390537007     
   1824.0490199294252     
  -3369.7432894030171     
  -1392.6125865812526     
   1961.1513789483938     
   1807.1741919964118     
  -3380.1878838023767     
  -1316.1858344756172     
   1965.6481676887074     
   1790.2485740930033     
  -3390.0592775609439     
  -1245.0977726861299     
   1970.1025817988025     
   1773.2749321219608     
  -3399.3975108560899     
  -1178.9950581574874     
   1974.5145044728667     
   1756.2558384103399     
  -3408.2399737922706     
  -1117.5517239050341     
   1978.8838251073107     
   1739.1936844465554     
  -3416.6216117215586     
  -1060.4666278299183     
   1983.2104388635628     
   1722.0906926386756     
  -3424.5751114302830     
  -1007.4615313491440     
   1987.4942462591266     
   1704.9489271778114     
  -3432.1310729154015     
  -958.27885053085913     
   1991.7351527847584     
   1687.7703040847869     
  -3439.3181642943828     
  -912.68018923355987     
   1995.9330685458156     
   1670.5566005097669     
  -3446.1632657136347     
  -870.44456007515612     
   2000.0879079259830     
   1653.3094633456974     
  -3452.6915999141984     
  -831.36691226973130     
   2004.1995892717398     
   1636.0304172165213     
  -3458.9268517562214     
  -795.25708216160569     
   2008.2680345960657     
   1618.7208718874497     
  -3464.8912798724332     
  -761.93819975424822     
   2012.2931693000007     
   1601.3821291468421     
  -3470.6058163705902     
  -731.24604043732620     
   2016.2749219107961     
   1584.0153892017311     
  -3476.0901616738702     
  -703.02765169108113     
   2020.2132238354829     
   1566.6217566248924     
  -3481.3628690615533     
  -677.14079800207344     
   2024.1080091287886     
   1549.2022458896222     
  -3486.4414250465688     
  -653.45285669345628     
   2027.9592142744052     
   1531.7577865233263     
  -3491.3423214717695     
  -631.84027604065648     
   2031.7667779787000     
   1514.2892279107916     
  -3496.0811235420747     
  -612.18779614737230     
   2035.5306409760205     
   1496.7973437719036     
  -3500.6725320131800     
  -594.38784647654700     
   2039.2507458448151     
   1479.2828363397161     
  -3505.1304408617543     
  -578.33996589997639     
   2042.9270368338471     
   1461.7463402610467     
  -3509.4679906060037     
  -563.95036347730593     
   2046.5594596978340     
   1444.1884262387016     
  -3513.6976183320839     
  -551.13119938887348     
   2050.1479615418912     
   1426.6096044370524     
  -3517.8311023275000     
  -539.80058258775853     
   2053.6924906742101     
   1409.0103276644916     
  -3521.8796066969085     
  -529.88156508663997     
   2057.1929964664300     
   1391.3909943516617     
  -3525.8537184350580     
  -521.30241566965151     
   2060.6494292212187     
   1373.7519513391926     
  -3529.7634865525806     
  -513.99575080749810     
   2064.0617400465921     
   1356.0934964861021     
  -3533.6184546836366     
  -507.89855033344747     
   2067.4298807365508     
   1338.4158811148652     
  -3537.4276938111379     
  -502.95162515876609     
   2070.7538036576325     
   1320.7193123028378     
  -3541.1998309998285     
  -499.09968756246553     
   2074.0334616410132     
   1303.0039550286967     
  -3544.9430786565472     
  -496.29059535782244     
   2077.2688078798028     
   1285.2699341867510     
  -3548.6652581217304     
  -494.47574628957182     
   2080.4597958312229     
   1267.5173364758994     
  -3552.3738262189026     
  -493.60919806858828     
   2083.6063791233551     
   1249.7462121723411     
  -3556.0758952044171     
  -493.64814539039753     
   2086.7085114661886     
   1231.9565767935931     
  -3559.7782562948451     
  -494.55212465491013     
   2089.7661465666938     
   1214.1484126597813     
  -3563.4873972297564     
  -496.28330245050120     
   2092.7792380476840     
   1196.3216703617118     
  -3567.2095219981356     
  -498.80608779803833     
   2095.7477393702306     
   1178.4762701375748     
  -3570.9505676566205     
  -502.08705590821364     
   2098.6716037594165     
   1160.6121031669934     
  -3574.7162205759323     
  -506.09473866015787     
   2101.5507841332251     
   1142.7290327877638     
  -3578.5119311158833     
  -510.79972423449317     
   2104.3852330343793     
   1124.8268956373549     
  -3582.3429290476424     
  -516.17420562642974     
   2107.1749025649442     
   1106.9055027257614     
  -3586.2142355898404     
  -522.19211607934949     
   2109.9197443235344     
   1088.9646404456355     
  -3590.1306764604356     
  -528.82906739541750     
   2112.6197093449664     
   1071.0040715183197     
  -3594.0968944659012     
  -536.06196296096880     
   2115.2747480422036     
   1053.0235358841851     
  -3598.1173591881084     
  -543.86923664087544     
   2117.8848101504623     
   1035.0227515400575     
  -3602.1963784629152     
  -552.23061246206225     
   2120.4498446733437     
   1017.0014153237593     
  -3606.3381080563804     
  -561.12702792261143     
   2122.9697998308679     
   998.95920365170377     
  -3610.5465607657998     
  -570.54058283301811     
   2125.4446230092958     
   980.89577321194668     
  -3614.8256151370479     
  -580.45455113433434     
   2127.8742607126287     
   962.81076161342764     
  -3619.1790242705551     
  -590.85312529177770     
   2130.2586585156805     
   944.70378799597563     
  -3623.6104227102433     
  -601.72164502346220     
   2132.5977610186278     
   926.57445360158022     
  -3628.1233350479197     
  -613.04619965358086     
   2134.8915118029408     
   908.42234231009706     
  -3632.7211815453211     
  -624.81391349165222     
   2137.1398533886140     
   890.24702114149250     
  -3637.4072858965087     
  -637.01272556108904     
   2139.3427271926071     
   872.04804072340562     
  -3642.1848813382167     
  -649.63117050574454     
   2141.5000734884202     
   853.82493573226759     
  -3647.0571151170097     
  -662.65895134829350     
   2143.6118313667353     
   835.57722530134470     
  -3652.0270572521222     
  -676.08594437260706     
   2145.6779386970379     
   817.30441340362711     
  -3657.0977018349167     
  -689.90322043518916     
   2147.6983320901727     
   799.00598920906941     
  -3662.2719759881807     
  -704.10213734412469     
   2149.6729468617496     
   780.68142741405325     
  -3667.5527420182616     
  -718.67479572047091     
   2151.6017169963534     
   762.33018855154216     
  -3672.9428029861651     
  -733.61396690543120     
   2153.4845751124953     
   743.95171927473189     
  -3678.4449077379559     
  -748.91278006398284     
   2155.3214524282466     
   725.54545262141585     
  -3684.0617535884357     
  -764.56508541650624     
   2157.1122787275108     
   707.11080825812212     
  -3689.7959917290596     
  -780.56509999569175     
   2158.8569823268781     
   688.64719270385183     
  -3695.6502299790272     
  -796.90764658816920     
   2160.5554900430184     
   670.15399953558313     
  -3701.6270373284387     
  -813.58793028766672     
   2162.2077271605626     
   651.63060957524806     
  -3707.7289468055960     
  -830.60158252428596     
   2163.8136174004335     
   633.07639106154772     
  -3713.9584586745282     
  -847.94479543434056     
   2165.3730828885832     
   614.49069980326067     
  -3720.3180446402857     
  -865.61397117568072     
   2166.8860441250940     
   595.87287931810010     
  -3726.8101494241032     
  -883.60607381719012     
   2168.3524199536105     
   577.22226095709550     
  -3733.4371949777324     
  -901.91840078514281     
   2169.7721275310596     
   558.53816401219206     
  -3740.2015829836209     
  -920.54852176379347     
   2171.1450822976258     
   539.81989581249093     
  -3747.1056968968492     
  -939.49450145964795     
   2172.4711979469498     
   521.06675180610432     
  -3754.1519056577963     
  -958.75463925267388     
   2173.7503863965135     
   502.27801562832929     
  -3761.3425654521916     
  -978.32757386995490     
   2174.9825577581819     
   483.45295915905825     
  -3768.6800222562160     
  -998.21236014740771     
   2176.1676203088723     
   464.59084256602443     
  -3776.1666149573221     
  -1018.4081446626797     
   2177.3054804613166     
   445.69091433852537     
  -3783.8046760422922     
  -1038.9146878104830     
   2178.3960427348957     
   426.75241130791744     
  -3791.5965362008706     
  -1059.7316768889859     
   2179.4392097265068     
   407.77455865797140     
  -3799.5445237775380     
  -1080.8593799328255     
   2180.4348820814503     
   388.75656992570993     
  -3807.6509691270339     
  -1102.2982016952474     
   2181.3829584642981     
   369.69764698879300     
  -3815.9182056397485     
  -1124.0487580027539     
   2182.2833355297230     
   350.59698004638165     
  -3824.3485713247692     
  -1146.1121098406684     
   2183.1359078932664     
   331.45374758769827     
  -3832.9444121485740     
  -1168.4893928576446     
   2183.9405681020130     
   312.26711635083933     
  -3841.7080825950065     
  -1191.1820756500663     
   2184.6972066051540     
   293.03624127394585     
  -3850.6419481623821     
  -1214.1918502567921     
   2185.4057117244151     
   273.76026543594162     
  -3859.7483870393080     
  -1237.5206953961413     
   2186.0659696243251     
   254.43831998770636     
  -3869.0297922547788     
  -1261.1707620503682     
   2186.6778642822997     
   235.06952407464399     
  -3878.4885729701568     
  -1285.1444188087032     
   2187.2412774585237     
   215.65298475194055     
  -3888.1271561112221     
  -1309.4444467315941     
   2187.7560886656083     
   196.18779688800819     
  -3897.9479894617089     
  -1334.0735347091129     
   2188.2221751379952     
   176.67304306192383     
  -3907.9535409720274     
  -1359.0349099132243     
   2188.6394118010985     
   157.10779345250279     
  -3918.1463027963764     
  -1384.3318631843420     
   2189.0076712401519     
   137.49110571608620     
  -3928.5287917702590     
  -1409.9679105539808     
   2189.3268236687450     
   117.82202485891244     
  -3939.1035510994138     
  -1435.9468286279466     
   2189.5967368970287     
   98.099583100378581     
  -3949.8731523141232     
  -1462.2726332536317     
   2189.8172762995678     
   78.322799726934434     
  -3960.8401970635259     
  -1488.9494414903297     
   2189.9883047828184     
   58.490680939588849     
  -3972.0073178747034     
  -1515.9818252912360     
   2190.1096827522147     
   38.602219690991106     
  -3983.3771815643877     
  -1543.3742430929656     
   2190.1812680788348     
   18.656395516111154     
  -3994.9524883875847     
  -1571.1317050159764     
   2190.2029160656398     
  -1.3478256452958348     
  -4006.7359761752045     
  -1599.2592525245514     
   2190.1744794132496     
  -21.411491637156708     
  -4018.7304205691389     
  -1627.7620940407346     
   2190.0958081852455     
  -41.535664279265688     
  -4030.9386362744444     
  -1656.6459611731248     
   2189.9667497729774     
  -61.721419572409921     
  -4043.3634809832429     
  -1685.9163630920177     
   2189.7871488598471     
  -81.969847909134131     
  -4056.0078537064328     
  -1715.5794665721244     
   2189.5568473850594     
  -102.28205429266453     
  -4068.8746997057237     
  -1745.6413878295264     
   2189.2756845068079     
  -122.65915856721497     
  -4081.9670101144452     
  -1776.1085443887152     
   2188.9434965648807     
  -143.10229565299451     
  -4095.2878241973604     
  -1806.9876834131703     
   2188.5601170426644     
  -163.61261579304531     
  -4108.8402318229591     
  -1838.2856202283604     
   2188.1253765285201     
  -184.19128480753943     
  -4122.6273739746721     
  -1870.0095573655728     
   2187.6391026765145     
  -204.83948435661341     
  -4136.6524456549141     
  -1902.1668266605031     
   2187.1011201664810     
  -225.55841221288787     
  -4150.9186968548674     
  -1934.7651360453692     
   2186.5112506633882     
  -246.34928254346306     
  -4165.4294353752084     
  -1967.8122477873312     
   2185.8693127759921     
  -267.21332619998515     
  -4180.1880272336130     
  -2001.3164367071095     
   2185.1751220147526     
  -288.15179101934149     
  -4195.1979005089161     
  -2035.2859393758063     
   2184.4284907489832     
  -309.16594213324936     
  -4210.4625450542353     
  -2069.7295933318837     
   2183.6292281632186     
  -330.25706228839556     
  -4225.9855170042238     
  -2104.6561113737862     
   2182.7771402127646     
  -351.42645217550495     
  -4241.7704378395274     
  -2140.0748901837669     
   2181.8720295784192     
  -372.67543076889353     
  -4257.8209995159059     
  -2175.9953072904418     
   2180.9136956203233     
  -394.00533567848430     
  -4274.1409643205834     
  -2212.4271140677574     
   2179.9019343309265     
  -415.41752350847599     
  -4290.7341676760916     
  -2249.3804108296881     
   2178.8365382870384     
  -436.91337022955952     
  -4307.6045207573143     
  -2286.8655673762059     
   2177.7172966009352     
  -458.49427156273441     
  -4324.7560125126365     
  -2324.8932057308571     
   2176.5439948704939     
  -480.16164337290508     
  -4342.1927115556173     
  -2363.4742914013236     
   2175.3164151283286     
  -501.91692207364696     
  -4359.9187687411277     
  -2402.6202023281235     
   2174.0343357898992     
  -523.76156504614630     
  -4377.9384202585879     
  -2442.3424768405289     
   2172.6975316005560     
  -545.69705106888000     
  -4396.2559888348924     
  -2482.6531418704667     
   2171.3057735814982     
  -567.72488075946455     
  -4414.8758873989209     
  -2523.5644668986401     
   2169.8588289746085     
  -589.84657703021355     
  -4433.8026209006603     
  -2565.0891544589263     
   2168.3564611861343     
  -612.06368555636300     
  -4453.0407895591024     
  -2607.2402313400721     
   2166.7984297291800     
  -634.37777525849617     
  -4472.5950912941535     
  -2650.0310899197734     
   2165.1844901649774     
  -656.79043879790288     
  -4492.4703244685516     
  -2693.4755501694444     
   2163.5143940428993     
  -679.30329308681087     
  -4512.6713910948220     
  -2737.5878130938240     
   2161.7878888391783     
  -701.91797981378102     
  -4533.2032996930266     
  -2782.3824512057081     
   2160.0047178942950     
  -724.63616598320573     
  -4554.0711680770683     
  -2827.8745123342815     
   2158.1646203489972     
  -747.45954447069789     
  -4575.2802269195763     
  -2874.0794447801522     
   2156.2673310789110     
  -770.38983459488486     
  -4596.8358227554272     
  -2921.0131953602522     
   2154.3125806277003     
  -793.42878270607559     
  -4618.7434217206292     
  -2968.6920450236080     
   2152.3000951387362     
  -816.57816279052247     
  -4641.0086120583055     
  -3017.1329154434929     
   2150.2295962852327     
  -839.83977709297903     
  -4663.6371089241329     
  -3066.3530941162862     
   2148.1008011988024     
  -863.21545675811387     
  -4686.6347571300039     
  -3116.3704336110832     
   2145.9134223963870     
  -886.70706248939462     
  -4710.0075353820876     
  -3167.2032300606352     
   2143.6671677055169     
  -910.31648522686828     
  -4733.7615596075420     
  -3218.8704770685204     
   2141.3617401878510     
  -934.04564684635147     
  -4757.9030881855560     
  -3271.3915097987197     
   2138.9968380609416     
  -957.89650087808752     
  -4782.4385245090461     
  -3324.7864223747597     
   2136.5721546181803     
  -981.87103324605289     
  -4807.3744226768576     
  -3379.0757497786026     
   2134.0873781468649     
  -1005.9712630297449     
  -4832.7174908001962     
  -3434.2807822548939     
   2131.5421918443358     
  -1030.1992432484137     
  -4858.4745966671089     
  -3490.4233228691573     
   2128.9362737321212     
  -1054.5570616690527     
  -4884.6527715886268     
  -3547.5258383869095     
   2126.2692965680349     
  -1079.0468416364661     
  -4911.2592153765290     
  -3605.6115847858423     
   2123.5409277561666     
  -1103.6707429305629     
  -4938.3013022624227     
  -3664.7043589198865     
   2120.7508292546954     
  -1128.4309626486054     
  -4965.7865849543223     
  -3724.8287687449988     
   2117.8986574814685     
  -1153.3297361127904     
  -4993.7228007199092     
  -3786.0101623359733     
   2114.9840632172732     
  -1178.3693378069343     
  -5022.1178769374301     
  -3848.2746477025921     
   2112.0066915067337     
  -1203.5520823412653     
  -5050.9799367951982     
  -3911.6490960580454     
   2108.9661815567583     
  -1228.8803254457930     
  -5080.3173050156347     
  -3976.1612837849434     
   2105.8621666324675     
  -1254.3564649949417     
  -5110.1385146440207     
  -4041.8397838834558     
   2102.6942739505171     
  -1279.9829420641090     
  -5140.4523130231464     
  -4108.7140638374840     
   2099.4621245697431     
  -1305.7622420179223     
  -5171.2676685019287     
  -4176.8145189306761     
   2096.1653332790434     
  -1331.6968956326614     
  -5202.5937773939077     
  -4246.1725465292984     
   2092.8035084824069     
  -1357.7894802548790     
  -5234.4400714928779     
  -4316.8204289425385     
   2089.3762520810037     
  -1384.0426209953853     
  -5266.8162247099463     
  -4388.7915230648914     
   2085.8831593522432     
  -1410.4589919599932     
  -5299.7321611329335     
  -4462.1203626035867     
   2082.3238188257055     
  -1437.0413175224562     
  -5333.1980638524601     
  -4536.8423138183834     
   2078.6978121558391     
  -1463.7923736351031     
  -5367.2243812060988     
  -4612.9941999100156     
   2075.0047139913345     
  -1490.7149891823813     
  -5401.8218377054236     
  -4690.6138057899452     
   2071.2440918410521     
  -1517.8120473797676     
  -5437.0014412488490     
  -4769.7402281895957     
   2067.4155059364039     
  -1545.0864872152899     
  -5472.7744929602695     
  -4850.4139064839155     
   2063.5185090900673     
  -1572.5413049408385     
  -5509.1525972588997     
  -4932.6764484909436     
   2059.5526465509129     
  -1600.1795556105415     
  -5546.1476706225812     
  -5016.5710425097795     
   2055.5174558550225     
  -1628.0043546707022     
  -5583.7719534414055     
  -5102.1421521474804     
   2051.4124666726657     
  -1656.0188796032614     
  -5622.0380195825110     
  -5189.4358567615818     
   2047.2372006510998     
  -1684.2263716234888     
  -5660.9587885082237     
  -5278.4996394977716     
   2042.9911712530561     
  -1712.6301374342700     
  -5700.5475358044559     
  -5369.3828085815439     
   2038.6738835907652     
  -1741.2335510409537     
  -5740.8179068688187     
  -5462.1361269317531     
   2034.2848342553680     
  -1770.0400556276772     
  -5781.7839278208057     
  -5556.8122955412573     
   2029.8235111415577     
  -1799.0531654973233     
  -5823.4600200373661     
  -5653.4656783317887     
   2025.2893932672880     
  -1828.2764680789783     
  -5865.8610126248532     
  -5752.1527097655544     
   2020.6819505883755     
  -1857.7136260054112     
  -5909.0021579480963     
  -5852.9315772104719     
   2016.0006438078190     
  -1887.3683792622239     
  -5952.8991447771741     
  -5955.8627751432587     
   2011.2449241796526     
  -1917.2445474131443     
  -5997.5681155907496     
  -6061.0086922375031     
   2006.4142333071366     
  -1947.3460319040769     
  -6043.0256807825299     
  -6168.4341543728306     
   2001.5080029350879     
  -1977.6768184483833     
  -6089.2889369403247     
  -6278.2062118843360     
   1996.5256547361389     
  -2008.2409794995585     
  -6136.3754835294585     
  -6390.3943183020147     
   1991.4666000907068     
  -2039.0426768106734     
  -6184.3034409167230     
  -6505.0705967867862     
   1986.3302398604462     
  -2070.0861640889475     
  -6233.0914703926246     
  -6622.3096094746825     
   1981.1159641549464     
  -2101.3757897460873     
  -6282.7587924636837     
  -6742.1889082539828     
   1975.8231520914264     
  -2132.9159997504366     
  -6333.3252092755902     
  -6864.7887034783353     
   1970.4511715471690     
  -2164.7113405850041     
  -6384.8111245516757     
  -6990.1924091325991     
   1964.9993789044215     
  -2196.7664623154342     
  -6437.2375676201718     
  -7118.4864205213371     
   1959.4671187874851     
  -2229.0861217739193     
  -6490.6262157740803     
  -7249.7605770078881     
   1953.8537237916926     
  -2261.6751858636094     
  -6544.9994201016416     
  -7384.1079425097387     
   1948.1585142039714     
  -2294.5386349880387     
  -6600.3802296704635     
  -7521.6254710694639     
   1942.3807977146678     
  -2327.6815666139746     
  -6656.7924207034848     
  -7662.4135105430287     
   1936.5198691202925     
  -2361.1091989708138     
  -6714.2605220325568     
  -7806.5767042633543     
   1930.5750100168416     
  -2394.8268748941823     
  -6772.8098473145328     
  -7954.2234959077050     
   1924.5454884833184     
  -2428.8400658213027     
  -6832.4665235338398     
  -8105.4669063971178     
   1918.4305587550725     
  -2463.1543759434676     
  -6893.2575253318191     
  -8260.4242178896984     
   1912.2294608865523     
  -2497.7755465242112     
  -6955.2107069659905     
  -8419.2177104463426     
   1905.9414204030463     
  -2532.7094603911128     
  -7018.3548397943396     
  -8581.9743142337775     
   1899.5656479409713     
  -2567.9621466084759     
  -7082.7196471510924     
  -8748.8265122064859     
   1893.1013388762410     
  -2603.5397853413360     
  -7148.3358459926421     
  -8919.9118723279844     
   1886.5476729402274     
  -2639.4487129189047     
  -7215.2351850351006     
  -9095.3739982301795     
   1879.9038138228048     
  -2675.6954271065479     
  -7283.4504900218290     
  -9275.3622839676773     
   1873.1689087619402     
  -2712.2865925994806     
  -7353.0157071515841     
  -9460.0325643693941     
   1866.3420881192628     
  -2749.2290467458211     
  -7423.9659513843562     
  -9649.5471962109386     
   1859.4224649410273     
  -2786.5298055126709     
  -7496.3375553559372     
  -9844.0755928219278     
   1852.4091345038437     
  -2824.1960697068153     
  -7570.1681223021005     
  -10043.794446312808     
   1845.3011738445239     
  -2862.2352314641953     
  -7645.4965806494474     
  -10248.888078836026     
   1838.0976412733582     
  -2900.6548810189197     
  -7722.3632412407169     
  -10459.549096145687     
   1830.7975758700984     
  -2939.4628137706768     
  -7800.8098594618114     
  -10675.978364016237     
   1823.3999969618883     
  -2978.6670376623106     
  -7880.8796971919310     
  -10898.386056187632     
   1815.9039035823428     
  -3018.2757808868246     
  -7962.6175926133401     
  -11126.991432864688     
   1808.3082739109309     
  -3058.2974999392568     
  -8046.0700283598235     
  -11362.024107688114     
   1800.6120646917786     
  -3098.7408880330759     
  -8131.2852091674868     
  -11603.723829016300     
   1792.8142106309540     
  -3139.6148839007064     
  -8218.3131378851067     
  -11852.341802174033     
   1784.9136237712496     
  -3180.9286809989235     
  -8307.2057014014135     
  -12108.140572592751     
   1776.9091928434223     
  -3222.6917371416657     
  -8398.0167556958586     
  -12371.395402518907     
   1768.7997825927916     
  -3264.9137845839437     
  -8490.8022212147516     
  -12642.394235511252     
   1760.5842330800394     
  -3307.6048405819320     
  -8585.6201779810835     
  -12921.439207514843     
   1752.2613589549844     
  -3350.7752184569795     
  -8682.5309720374480     
  -13208.846599876697     
   1743.8299487020388     
  -3394.4355391909135     
  -8781.5973215365211     
  -13504.948600530459     
   1735.2887638559798     
  -3438.5967435848570     
  -8882.8844360405019     
  -13810.093238139529     
   1726.6365381865858     
  -3483.2701050132737     
  -8986.4601353265462     
  -14124.646323742711     
   1717.8719768506078     
  -3528.4672428084777     
  -9092.3949827546185     
  -14448.991505560605     
   1708.9937555094523     
  -3574.2001363129789     
  -9200.7624190463212     
  -14783.532352683163     
   1700.0005194108576     
  -3620.4811396398245     
  -9311.6389116914470     
  -15128.692532679046     
   1690.8908824327393     
  -3667.3229971832684     
  -9425.1041056865379     
  -15484.918078752895     
   1681.6634260872754     
  -3714.7388599256788     
  -9541.2409912771873     
  -15852.677757613648     
   1672.3166984831760     
  -3762.7423025900189     
  -9660.1360744592857     
  -16232.465455143745     
   1662.8492132439626     
  -3811.3473416896004     
  -9781.8795653728666     
  -16624.800911473711     
   1653.2594483799410     
  -3860.5684545335539     
  -9906.5655722089177     
  -17030.231975409697     
   1643.5458451114064     
  -3910.4205992441366     
  -10034.292312024489     
  -17449.336190764512     
   1633.7068066404677     
  -3960.9192358578366     
  -10165.162333455224     
  -17882.722489923635     
   1623.7406968687003     
  -4012.0803485717979     
  -10299.282752129649     
  -18331.033908099322     
   1613.6458390576649     
  -4063.9204692182243     
  -10436.765506440397     
  -18794.948934294589     
   1603.4205144291273     
  -4116.4567020429431     
  -10577.727623447603     
  -19275.184875474144     
   1593.0629607016094     
  -4169.7067498765973     
  -10722.291510013663     
  -19772.499573686095     
   1582.5713705596747     
  -4223.6889417936709     
  -10870.585256816306     
  -20287.694997556795     
   1571.9438900521009     
  -4278.4222623589585     
  -11022.742969297986     
  -20821.619488371187     
   1561.1786169148411     
  -4333.9263825708540     
  -11178.905115460766     
  -21375.171989062670     
   1550.2735988143797     
  -4390.2216926229539     
  -11339.218905378739     
  -21949.304374159798     
   1539.2268315067831     
  -4447.3293366068619     
  -11503.838688184935     
  -22545.026734496267     
   1528.0362569074218     
  -4505.2712492990595     
  -11672.926388693661     
  -23163.410009783496     
   1516.6997610659637     
  -4564.0701951802102     
  -11846.651963767032     
  -23805.591979197194     
   1505.2151720408647     
  -4623.7498098486567     
  -12025.193903611016     
  -24472.780851527179     
   1493.5802576671449     
  -4684.3346440076766     
  -12208.739759997465     
  -25166.261703732162     
   1481.7927232107863     
  -4745.8502102146103     
  -12397.486722775462     
  -25887.401359672192     
   1469.8502089025865     
  -4808.3230326039802     
  -12591.642232972998     
  -26637.655547271537     
   1457.7502873437522     
  -4871.7806998103579     
  -12791.424649577541     
  -27418.574893225963     
   1445.4904607749340     
  -4936.2519213374926     
  -12997.063961276730     
  -28231.813433962892     
   1433.0681581997471     
  -5001.7665876457640     
  -13208.802562031457     
  -29079.135774803472     
   1420.4807323531238     
  -5068.3558342516981     
  -13426.896080342478     
  -29962.427085718118     
   1407.7254565040689     
  -5136.0521101612685     
  -13651.614283485369     
  -30883.701944929930     
   1394.7995210815513     
  -5204.8892509901616     
  -13883.242048072338     
  -31845.116123063046     
   1381.7000301113358     
  -5274.9025571578322     
  -14122.080418995316     
  -32848.977345386418     
   1368.4239974505517     
  -5346.1288775780331     
  -14368.447749085710     
  -33897.759231956654     
   1354.9683428056871     
  -5418.6066993090599     
  -14622.680943325380     
  -34994.114962362357     
   1341.3298875184721     
  -5492.3762436812322     
  -14885.136805543103     
  -36140.893137565625     
   1327.5053501027794     
  -5567.4795694552759     
  -15156.193504074839     
  -37341.155443516116     
   1313.4913415141866     
  -5643.9606836402181     
  -15436.252169901218     
  -38598.195141830460     
   1299.2843601322254     
  -5721.8656606486311     
  -15725.738633464938     
  -39915.559220555755     
   1284.8807864335315     
  -5801.2427705513437     
  -16025.105327619114     
  -41297.070572528690     
   1270.2768773321282     
  -5882.1426172626725     
  -16334.833356913074     
  -42746.855486518427     
   1255.4687601608734     
  -5964.6182875876120     
  -16655.434773061970     
  -44269.371002658081     
   1240.4524262656512     
  -6048.7255121592198     
  -16987.455055581897     
  -45869.438444043801     
   1225.2237241811797     
  -6134.5228394079568     
  -17331.475843912234     
  -47552.277916548985     
   1209.7783523542932     
  -6222.0718238384516     
  -17688.117928286345     
  -49323.549491098987     
   1194.1118513771842     
  -6311.4372300328432     
  -18058.044549469596     
  -51189.396471135115     
   1178.2195956893484     
  -6402.6872539640235     
  -18441.965023003100     
  -53156.496801051479     
   1162.0967847027816     
  -6495.8937633940604     
  -18840.638749010996     
  -55232.117625181578     
   1145.7384333002776     
  -6591.1325593445854     
  -19254.879631199849     
  -57424.179648338526     
   1129.1393616514138     
  -6688.4836608689939     
  -19685.560978562396     
  -59741.326630390358     
   1112.2941842848970     
  -6788.0316156361232     
  -20133.620928290315     
  -62193.006710182839     
   1095.1972983492747     
  -6889.8658391533927     
  -20600.068478616697     
  -64789.561308660559     
   1077.8428709865047     
  -6994.0809858210114     
  -21085.990188431642     
  -67542.328893657294     
   1060.2248257343851     
  -7100.7773554299283     
  -21592.557655134082     
  -70463.759641163095     
   1042.3368278642217     
  -7210.0613391988682     
  -22121.035852442794     
  -73567.549048148183     
   1024.1722685491925     
  -7322.0459100057378     
  -22672.792470303917     
  -76868.786976313102     
   1005.7242477464426     
  -7436.8511621130610     
  -23249.308372626256     
  -80384.131376744655     
   986.98555566177788     
  -7554.6049064395083     
  -23852.189357951851     
  -84132.004043434034     
   967.94865264962914     
  -7675.4433283050794     
  -24483.179388277596     
  -88132.818430734609     
   948.60564738240214     
  -7799.5117155920416     
  -25144.175526508090     
  -92409.239902898160     
   928.94827310200742     
  -7926.9652664727637     
  -25837.244825779842     
  -96986.487137569813     
   908.96786174180329     
  -8057.9699872354895     
  -26564.643479311599     
  -101892.68218927665     
   888.65531567880919     
  -8192.7036924230997     
  -27328.838595731191     
  -107159.25477088832     
   868.00107684317277     
  -8331.3571214287076     
  -28132.533006512836     
  -112821.41698093941     
   846.99509287366948     
  -8474.1351880296679     
  -28978.693633869902     
  -118918.71444485258     
   825.62677996347088     
  -8621.2583820948548     
  -29870.583992206281     
  -125495.67728337135     
   803.88498198832440     
  -8772.9643460049519     
  -30811.801571831587     
  -132602.58248977544     
   781.75792544813714     
  -8929.5096522857912     
  -31806.320940504880     
  -140296.35935232622     
   759.23316968092911     
  -9091.1718137261742     
  -32858.543635647351     
  -148641.65980005154     
   736.29755172295700     
  -9258.2515630256585     
  -33973.356084147716     
  -157712.13812464193     
   712.93712508770818     
  -9431.0754460362386     
  -35156.197120082557     
  -167591.97821616320     
   689.13709161595796     
  -9609.9987812281997     
  -36413.136956703755     
  -178377.73432510826     
   664.88172540480866     
  -9795.4090485303186     
  -37750.969964142096     
  -190180.55001093348     
   640.15428765011359     
  -9987.7297836637299     
  -39177.324089224065     
  -203128.85716994610     
   614.93693102700274     
  -10187.425070181793     
  -40700.790517998699     
  -217371.66559531787     
   589.21059197853640     
  -10395.004741501692     
  -42331.078009963545     
  -233082.60585279029     
   562.95486897150283     
  -10611.030430411256     
  -44079.197553859514     
  -250464.91649044133     
   536.14788439644349     
  -10836.122635364743     
  -45957.684427537781     
  -269757.64627066994     
   508.76612731713590     
  -11070.969013370013     
  -47980.866774567854     
  -291243.40784226626     
   480.78427368812288     
  -11316.334161139890     
  -50165.192333384810     
  -315258.15169361595     
   452.17497992456862     
  -11573.071213151075     
  -52529.628471086980     
  -342203.56886908703     
   422.90864478298369     
  -11842.135672422801     
  -55096.155237605082     
  -372562.96968805557     
   392.95313333528958     
  -12124.602004292483     
  -57890.377510265564     
  -406921.77745763905     
   362.27345531234710     
  -12421.683675171134     
  -60942.290841197784     
  -445994.23813391553     
   330.83138814669161     
  -12734.757521342128     
  -64287.247627202087     
  -490658.57225533429     
   298.58503250547403     
  -13065.393607707934     
  -67967.186919117172     
  -542003.74464694166     
   265.48828475945032     
  -13415.392112515643     
  -72032.215003969148     
  -601392.43539593078     
   231.49020637758255     
  -13786.829295699170     
  -76542.658269438733     
  -670546.86271676735     
   196.53426422942144     
  -14182.115340722296     
  -81571.759739814384     
  -751667.55098689324     
   160.55740757375685     
  -14604.067906002381     
  -87209.266372216211     
  -847599.60881752986     
   123.48893615003757     
  -15056.006730528781     
  -93566.263438347552     
  -962071.64464593621     
   85.249097807777460     
  -15541.876891057642     
  -100781.80077319224     
  -1100037.1564167496     
   45.747331244732749     
  -16066.411591606406     
  -109032.07944631769     
  -1268203.4422416210     
   4.8800360903912638     
  -16635.350803380039     
  -118543.60526313007     
  -1475750.7774844237     
  -37.472297056850671     
  -17255.739156773507     
  -129611.73609426300     
  -1735767.9459492827     
  -81.448839673530074     
  -17936.343486231388     
  -142629.99568888292     
  -2066368.0726601863     
  -127.21342286329838     
  -18688.237866038166     
  -158127.75623383399     
  -2497012.3094340181     
  -174.96133182219128     
  -19525.695628009242     
  -176855.34855458955     
  -3062510.6184818065     
  -224.92876854909326     
  -20467.394444878701     
  -199824.17819320262     
  -3856181.9851508872     
  -277.40640861851676     
  -21538.818748066322     
  -228745.54308183494     
  -4887906.2125409944     
  -332.75948866751378     
  -22774.194704960610     
  -265404.83967589162     
  -6723579.5707950741     
  -391.45881160868470     
  -24227.286020292515     
  -315831.68645685585     
  -8327362.8331797514     
  -454.13108974403838     
  -25962.582505698872     
  -378286.90770570264     
  -15635443.022387672     
  -521.64614297867263     
  -28147.181600897213     
  -495552.73037361290     
  -10888671.043688431     
  -595.28143703080673     
  -30829.107834834373     
  -577217.76320127444     
  -71056820.519275397     
  -677.07208045851633     
  -35047.512035577289     
  -1110143.9170958521     
   59188069.491387941     
  -770.70444644350357     
  -39488.455318092951     
  -666233.39591045200     
  -709870952.36326599     
  -884.68127709385556     
  -56129.702654457142     
  -5990265.5386350704     
  -556059147.99234176     
  -1071.1331175338428     
  -96507.139372487814     
  -10160709.148577545     
  -556059147.99234176     
  -197.53086419753086     
   3895.1297436671080     
  -1384836897.6025867     
   335745882243054.94     
  -197.52801815880255     
   2132.6935951910991     
  -377599250.87342215     
   407828561089094.69     
  -197.52784687560009     
   2079.3368477945646     
  -278028735.41200829     
   22145078087015.387     
  -197.52766602015438     
   2030.9151109707566     
  -272182049.89599168     
   95837937609039.234     
  -197.52747512467911     
   1981.7130959417716     
  -244819952.91606337     
   62917595403276.836     
  -197.52727370505062     
   1933.3218998678606     
  -225394845.23574749     
   57711504325762.094     
  -197.52706126095430     
   1885.2985720276959     
  -206127001.58322564     
   47887389538999.039     
  -197.52683727613922     
   1837.7664265067597     
  -188837945.54361871     
   40842630722818.156     
  -197.52660121879569     
   1790.6911328404321     
  -172892258.85212040     
   34561604962139.637     
  -197.52635254207192     
   1744.0822482766291     
  -158300662.04197699     
   29308088830187.445     
  -197.52609068474766     
   1697.9371118116419     
  -144920054.95147082     
   24835933589717.141     
  -197.52581507208473     
   1652.2564636540487     
  -132658424.89342946     
   21048103883351.914     
  -197.52552511687571     
   1607.0400973210249     
  -121421173.47394614     
   17835642181537.312     
  -197.52522022071497     
   1562.2880697265221     
  -111124065.41595125     
   15112418090733.588     
  -197.52489977551775     
   1518.0003647480987     
  -101689109.41113420     
   12803840555994.832     
  -197.52456316531632     
   1474.1769861027537     
  -93044894.080382854     
   10846994524111.104     
  -197.52420976836444     
   1430.8179322084732     
  -85125824.835615933     
   9188394731786.6953     
  -197.52383895958422     
   1387.9232029870584     
  -77871721.067057297     
   7782709883833.6309     
  -197.52345011339364     
   1345.4927975934895     
  -71227342.612586513     
   6591463657952.6299     
  -197.52304260695496     
   1303.5267157455485     
  -65142003.542635046     
   5582029227006.0723     
  -197.52261582388977     
   1262.0249566911671     
  -59569191.110065579     
   4726729120441.6533     
  -197.52216915850906     
   1220.9875197804686     
  -54466227.933328182     
   4002090575152.3740     
  -197.52170202061214     
   1180.4144044356401     
  -49793956.839228332     
   3388205411794.4302     
  -197.52121384091245     
   1140.3056099022003     
  -45516454.536910921     
   2868193420522.5562     
  -197.52070407715411     
   1100.6611352938730     
  -41600764.054469541     
   2427739314289.3418     
  -197.52017222098783     
   1061.4809799462714     
  -38016653.712335549     
   2054705616272.4736     
  -197.51961780568183     
   1022.7651429738349     
  -34736393.256723881     
   1738802324055.0740     
  -197.51904041474941     
   984.51362336166096     
  -31734547.781320486     
   1471305518438.7441     
  -197.51843969158190     
   946.72642022697005     
  -28987789.867280390     
   1244819750101.5554     
  -197.51781535018358     
   909.40353252701004     
  -26474726.781789564     
   1053076841923.7418     
  -197.51716718711344     
   872.54495910273249     
  -24175740.482393667     
   890763673793.42542     
  -197.51649509474709     
   836.15069885072262     
  -22072842.430707127     
   753377507808.26624     
  -197.51579907598210     
   800.22075052410003     
  -20149539.155843064     
   637102598193.34790     
  -197.51507926052034     
   764.75511281794047     
  -18390709.023996823     
   538705528949.21936     
  -197.51433592287137     
   729.75378431874583     
  -16782489.411766835     
   455446785978.98114     
  -197.51356950223362     
   695.21676359669038     
  -15312172.465088587     
   385005209903.08234     
  -197.51278062442196     
   661.14404908955180     
  -13968110.387530986     
   325414668360.22040     
  -197.51197012602489     
   627.53563915557368     
  -12739627.116988610     
   275009485736.49243     
  -197.51113908098804     
   594.39153208150105     
  -11616938.820317671     
   232379042135.60574     
  -197.51028882983792     
   561.71172601304784     
  -10591079.334086310     
   196328508545.91779     
  -197.50942101177483     
   529.49621903492755     
  -9653833.1324772388     
   165846181721.69839     
  -197.50853759988391     
   497.74500908335830     
  -8797672.6094564367     
   140075313982.61255     
  -197.50764093973041     
   466.45809405511704     
  -8015701.4667959902     
   118290573916.33800     
  -197.50673379162797     
   435.63547163865746     
  -7301602.0789308026     
   99877891100.389481     
  -197.50581937688895     
   405.27713947144377     
  -6649587.5313050337     
   84317450296.025192     
  -197.50490142839024     
   375.38309505112869     
  -6054357.5648301532     
   71169286809.386536     
  -197.50398424581292     
   345.95333570678918     
  -5511058.0265762527     
   60061044842.145157     
  -197.50307275594037     
   316.98785868313439     
  -5015243.7756419145     
   50677623914.499069     
  -197.50217257842812     
   288.48666107061223     
  -4562844.6399098802     
   42752413529.064476     
  -197.50129009748898     
   260.44973980309982     
  -4150134.1004385366     
   36059846160.371101     
  -197.50043253996853     
   232.87709168264806     
  -3773700.6642353302     
   30409108829.261711     
  -197.49960806032061     
   205.76871335799635     
  -3430421.5226809625     
   25638802022.997936     
  -197.49882583302801     
   179.12460131618616     
  -3117438.4488097169     
   21612427141.441742     
  -197.49809615305210     
   152.94475189551963     
  -2832135.6283876868     
   18214553852.471756     
  -197.49743054493501     
   127.22916128960739     
  -2572119.3960942798     
   15347584964.173435     
  -197.49684188122120     
   101.97782549931604     
  -2335199.5895989905     
   12929009988.451265     
  -197.49634451090964     
   77.190740386785606     
  -2119372.4802992512     
   10889081971.194620     
  -197.49595439869526     
   52.867901658133320     
  -1922805.1269394085     
   9168852265.3428478     
  -197.49568927580862     
   29.009304841090980     
  -1743821.0079486235     
   7718504967.3390980     
  -197.49556880331423     
   5.6149453161280398     
  -1580886.8609611266     
   6495947942.9980745     
  -197.49561474878328     
  -17.315181683685090     
  -1432600.6188774882     
   5465620753.5251579     
  -197.49585117731365     
  -39.781081076881058     
  -1297680.3440362276     
   4597485363.8406019     
  -197.49630465792993     
  -61.782757931366760     
  -1174954.0898871904     
   3866172658.9438734     
  -197.49700448645839     
  -83.320217438123535     
  -1063350.6016729546     
   3250259710.1710773     
  -197.49798292603643     
  -104.39346489954883     
  -961890.80488339614     
   2731659242.6980057     
  -197.49927546648337     
  -125.00250573072127     
  -869679.99281942169     
   2295102531.8319302     
  -197.50092110382852     
  -145.14734543020484     
  -785900.67573293892     
   1927702486.3246017     
  -197.50296264136352     
  -164.82798955924304     
  -709806.02438795916     
   1618583979.9371402     
  -197.50544701365925     
  -184.04444371234425     
  -640713.86572105787     
   1358571407.5642371     
  -197.50842563506208     
  -202.79671349849860     
  -578001.18083964288     
   1139924540.5981576     
  -197.51195477426026     
  -221.08480449155599     
  -521099.06340444216     
   956115123.53246284     
  -197.51609595658701     
  -238.90872219467769     
  -469488.10640028876     
   801638279.46868861     
  -197.52091639580505     
  -256.26847200059188     
  -422694.17094640550     
   671852926.29992628     
  -197.52648945719221     
  -273.16405911943821     
  -380284.51613234566     
   562847066.56968653     
  -197.53289515382437     
  -289.59548852911803     
  -341864.25329603680     
   471323958.44927835     
  -197.54022067802504     
  -305.56276489709091     
  -307073.09874268871     
   394505927.93183631     
  -197.54856097002141     
  -321.06589249785651     
  -275582.40283348993     
   330053193.76170874     
  -197.55801932591393     
  -336.10487512183096     
  -247092.42807818117     
   275995267.45465517     
  -197.56870804712682     
  -350.67971596340482     
  -221329.85954234347     
   230673074.64504465     
  -197.58074913356236     
  -364.79041750492098     
  -198045.52505697566     
   192690074.57731515     
  -197.59427502272686     
  -378.43698138178371     
  -177012.30963303894     
   160871020.80663741     
  -197.60942937713145     
  -391.61940822437714     
  -158023.24630570144     
   134227144.49405944     
  -197.62636792229247     
  -404.33769748608819     
  -140889.77046487649     
   111926799.34178567     
  -197.64525933766345     
  -416.59184725461057     
  -125440.12171115271     
   93270682.769339651     
  -197.66628620281674     
  -428.38185402979803     
  -111517.88282413801     
   77670948.270406142     
  -197.68964600115922     
  -439.70771248068758     
  -98980.643016739516     
   64633586.423264295     
  -197.71555218340467     
  -450.56941517782349     
  -87698.775886951858     
   53743577.994507775     
  -197.74423529293429     
  -460.96695228175997     
  -77554.321305657853     
   44652368.786945820     
  -197.77594415504805     
  -470.90031121998561     
  -68439.964446023427     
   37067335.307676569     
  -197.81094713194207     
  -480.36947625425677     
  -60258.099763814163     
   30742862.399559595     
  -197.84953344502753     
  -489.37442827868136     
  -52919.982843357189     
   25472962.926574722     
  -197.89201456593571     
  -497.91514349311177     
  -46344.930877824845     
   21084631.012448166     
  -197.93872567721476     
  -505.99159622789819     
  -40459.677960446199     
   17433666.783179745     
  -197.99002720331529     
  -513.60374537066218     
  -35197.478967769399     
   14396451.997947108     
  -198.04630641196559     
  -520.75158421382275     
  -30498.392897047896     
   11878666.710719561     
  -198.10797908544870     
  -527.43494362957256     
  -26305.584431443014     
   9770687.2647540327     
  -198.17549126059200     
  -533.65425307228384     
  -22576.159761513616     
   8082573.6621413147     
  -198.24932103545706     
  -539.40758063876137     
  -19240.008004206731     
   6484609.7776959771     
  -198.32998043974985     
  -544.70212623859481     
  -16345.602512802232     
   5824185.9909896143     
  -198.41801736484567     
  -549.50957303978043     
  -13534.412753084165     
   3079327.7846407271     
  -198.51401754801228     
  -553.93951376705172     
  -11927.137538967741     
   8115046.9136690143     
  -198.61860660390013     
  -557.56579255722397     
  -7346.7232396885929     
   1155714.8541936204     
  -200.04038006094447     
  -572.62975523953651     
   1321.1381667635610     
   151344.83519354736     
  -201.46133257245114     
  -563.18634874583972     
   2456.2244307151659     
   73075.676129646017     
  -202.85280523418425     
  -549.53505766483306     
   3004.2920016875114     
   6783.9115183742697     
  -204.20776005471831     
  -534.38639931542593     
   3055.1713380753185     
  -4431.3498230826572     
  -205.52470047198489     
  -519.19363043423220     
   3021.9362144021984     
  -12056.739774549886     
  -206.80398583328943     
  -504.31001323299398     
   2931.5106660930742     
  -13768.441038581894     
  -208.04665405660006     
  -489.91061817200205     
   2828.2473583037099     
  -14228.217512586669     
  -209.25397637193930     
  -476.03616045884451     
   2721.5357269593101     
  -13803.234772387974     
  -210.42727285033624     
  -462.68729247603022     
   2618.0114661664002     
  -13098.500508889545     
  -211.56783317393322     
  -449.84283202973990     
   2519.7727123497289     
  -12274.605870434521     
  -212.67688346527211     
  -437.47411732806188     
   2427.7131683214698     
  -11440.435288292236     
  -213.75557430809164     
  -425.55005964810999     
   2341.9099036592779     
  -10637.987059468460     
  -214.80497873886185     
  -414.03997238717864     
   2262.1250007132644     
  -9887.6373047882862     
  -215.82609488290822     
  -402.91474058307710     
   2187.9677209273523     
  -9195.8134673298373     
  -216.81985062069555     
  -392.14732348095276     
   2118.9991199223787     
  -8562.8176562775407     
  -217.78710897892429     
  -381.71288071239610     
   2054.7779875002971     
  -7985.7915257779650     
  -218.72867359627600     
  -371.58872436600296     
   1994.8845510569624     
  -7460.5557580666236     
  -219.64529394993062     
  -361.75418703118191     
   1938.9303828714628     
  -6982.4928286314780     
  -220.53767020406607     
  -352.19045685736143     
   1886.5616866567266     
  -6547.0198485316032     
  -221.40645763285301     
  -342.88040504623774     
   1837.4590377927398     
  -6149.8135971708907     
  -222.25227061731985     
  -333.80841886222100     
   1791.3354358139579     
  -5786.9089345821467     
  -223.07568623845367     
  -324.96024622567461     
   1747.9336188045918     
  -5454.7276482462721     
  -223.87724749901983     
  -316.32285427505627     
   1707.0231614427448     
  -5150.0715442981755     
  -224.65746620981633     
  -307.88430230929816     
   1668.3976248605086     
  -4870.0979816453537     
  -225.41682557571517     
  -299.63362852215147     
   1631.8718899981682     
  -4612.2880123726145     
  -226.15578251470825     
  -291.56074947239262     
   1597.2797299053736     
  -4374.4125448577925     
  -226.87476974027334     
  -283.65637105808179     
   1564.4716358189403     
  -4154.4994919234305     
  -227.57419763424923     
  -275.91190974446073     
   1533.3128896295145     
  -3950.8032385698207     
  -228.25445593435080     
  -268.31942285703633     
   1503.6818653402408     
  -3761.7770357100167     
  -228.91591525760120     
  -260.87154684975468     
   1475.4685375724157     
  -3586.0484446692876     
  -229.55892847837271     
  -253.56144257023013     
   1448.5731742373960     
  -3422.3977048972042     
  -230.18383197742344     
  -246.38274665600997     
   1422.9051914506670     
  -3269.7388048150488     
  -230.79094677628572     
  -239.32952830134690     
   1398.3821504145542     
  -3127.1029912068489     
  -231.38057956958323     
  -232.39625073035930     
   1374.9288779805029     
  -2993.6244204785198     
  -231.95302366630332     
  -225.57773679834074     
   1352.4766948269139     
  -2868.5276921414670     
  -232.50855984970170     
  -218.86913821843382     
   1330.9627371358529     
  -2751.1170247287032     
  -233.04745716434419     
  -212.26590797696821     
   1310.3293594503875     
  -2640.7668516603485     
  -233.56997363777211     
  -205.76377555818490     
   1290.5236080629350     
  -2536.9136213696925     
  -234.07635694339251     
  -199.35872464827091     
   1271.4967559026622     
  -2439.0486988512180     
  -234.56684501042471     
  -193.04697303186109     
   1253.2038906612784     
  -2346.7121208026333     
  -235.04166658606462     
  -186.82495443081973     
   1235.6035497552584     
  -2259.4871931076323     
  -235.50104175444309     
  -180.68930206691419     
   1218.6573958069512     
  -2176.9957271347930     
  -235.94518241644482     
  -174.63683375776321     
   1202.3299278534403     
  -2098.8938831202613     
  -236.37429273400707     
  -168.66453837880451     
   1186.5882237300384     
  -2024.8685182714535     
  -236.78856954212637     
  -162.76956354487191     
   1171.4017098430024     
  -1954.6339717319688     
  -237.18820273145784     
  -156.94920438262690     
   1156.7419550550126     
  -1887.9292176935435     
  -237.57337560408934     
  -151.20089328018358     
   1142.5824859223112     
  -1824.5153943135831     
  -237.94426520480582     
  -145.52219051421540     
   1128.8986204649591     
  -1764.1735597102509     
  -238.30104262992532     
  -139.91077566613518     
   1115.6673187671322     
  -1706.7027434907898     
  -238.64387331557873     
  -134.36443974873995     
   1102.8670481909514     
  -1651.9182183239750     
  -238.97291730712155     
  -128.88107797437877     
   1090.4776615535216     
  -1599.6499238515739     
  -239.28832951120285     
  -123.45868310268338     
   1078.4802871246347     
  -1549.7411170459359     
  -239.59025993186998     
  -118.09533931300481     
   1066.8572287467903     
  -1502.0471159172062     
  -239.87885389195901     
  -112.78921655269430     
   1055.5918753774113     
  -1456.4342146417162     
  -240.15425224090424     
  -107.53856531733177     
   1044.6686187675982     
  -1412.7786929968267     
  -240.41659154999735     
  -102.34171182398752     
   1034.0727785701222     
  -1370.9659286235353     
  -240.66600429603389     
  -97.197053542298605     
   1023.7905341054457     
  -1330.8896073415769     
  -240.90261903420159     
  -92.103055051909024     
   1013.8088620503838     
  -1292.4510083034636     
  -241.12656056099055     
  -87.058244198062795     
   1004.1154794881079     
  -1255.5583558444584     
  -241.33795006783822     
  -82.061208519794334     
   994.69879181927445     
  -1220.1262430861550     
  -241.53690528616139     
  -77.110591927755820     
   985.54784499612822     
  -1186.0751000187054     
  -241.72354062437299     
  -72.205091610900524     
   976.65228174598792     
  -1153.3307341142279     
  -241.89796729743205     
  -67.343455153435229     
   968.00230124013115     
  -1121.8238694630591     
  -242.06029344943084     
  -62.524477844787000     
   959.58862221915820     
  -1091.4897920926924     
  -242.21062426968194     
  -57.747000167292938     
   951.40244877846305     
  -1062.2679648723297     
  -242.34906210273226     
  -53.009905447741978     
   943.43543904192052     
  -1034.1017234448818     
  -242.47570655269703     
  -48.312117659846962     
   935.67967611608401     
  -1006.9379695504142     
  -242.59065458227670     
  -43.652599366195659     
   928.12764134445592     
  -980.72690772012174     
  -242.69400060679172     
  -39.030349788993128     
   920.77218953655506     
  -955.42180431868849     
  -242.78583658354529     
  -34.444403000141321     
   913.60652600416483     
  -930.97875303440026     
  -242.86625209680113     
  -29.893826221739889     
   906.62418535640677     
  -907.35647611409070     
  -242.93533443864195     
  -25.377718228884991     
   899.81901178555108     
  -884.51613712556912     
  -242.99316868595514     
  -20.895207847528336     
   893.18514075710937     
  -862.42116874413944     
  -243.03983777377499     
  -16.445452540656738     
   886.71698199152831     
  -841.03710285294176     
  -243.07542256519392     
  -12.027637076377586     
   880.40920372013125     
  -820.33144555127751     
  -243.10000191804045     
  -7.6409722723810125     
   874.25671787849660     
  -800.27352484337302     
  -243.11365274850849     
  -3.2846938115793387     
   868.25466644217136     
  -780.83437358120523     
  -243.11645009190926     
   1.0419388761268746     
   862.39840864031225     
  -761.98662423346309     
  -243.10846716070594     
   5.3396436701240617     
   856.68350895856133     
  -743.70438475150354     
  -243.08977539998065     
   9.6091167577027825     
   851.10572607292511     
  -725.96315819253789     
  -243.06044454047279     
   13.851033578851254     
   845.66100238648107     
  -708.73975374024599     
  -243.02054264931940     
   18.066049720401033     
   840.34545423342922     
  -692.01218229284166     
  -242.97013617861978     
   22.254801763150191     
   835.15536286623296     
  -675.75960904011879     
  -242.90929001193788     
   26.417908084811856     
   830.08716579843201     
  -659.96226487411548     
  -242.83806750885000     
   30.555969621337631     
   825.13744881187608     
  -644.60137199525832     
  -242.75653054763802     
   34.669570589672105     
   820.30293852191176     
  -629.65911340288528     
  -242.66473956622173     
   38.759279173905362     
   815.58049517139011     
  -615.11854012057881     
  -242.56275360141933     
   42.825648177135058     
   810.96710612048571     
  -600.96354171669134     
  -242.45063032661858     
   46.869215641330300     
   806.45987955761052     
  -587.17878776199029     
  -242.32842608793658     
   50.890505436847818     
   802.05603864939553     
  -573.74968774035960     
  -242.19619593894177     
   54.890027823449664     
   797.75291599134289     
  -560.66233524459176     
  -242.05399367400719     
   58.868279984620550     
   793.54794847700850     
  -547.90348926460968     
  -241.90187186035968     
   62.825746536581839     
   789.43867230752392     
  -535.46051094317545     
  -241.73988186888678     
   66.762900013539280     
   785.42271847545010     
  -523.32135833414623     
  -241.56807390375869     
   70.680201330447758     
   781.49780828794405     
  -511.47451976967159     
  -241.38649703092014     
   74.578100224641801     
   777.66174938967151     
  -499.90901993992293     
  -241.19519920550329     
   78.457035677466294     
   773.91243174012197     
  -488.61435715109519     
  -240.99422729821057     
   82.317436316970330     
   770.24782406148881     
  -477.58050550529521     
  -240.78362712071316     
   86.159720802799555     
   766.66597027019907     
  -466.79786356233950     
  -240.56344345010859     
   89.984298194208748     
   763.16498629348155     
  -456.25726285300021     
  -240.33372005247847     
   93.791568301997671     
   759.74305682208410     
  -445.94990152810357     
  -240.09449970558555     
   97.581922025454446     
   756.39843256062329     
  -435.86737928575263     
  -239.84582422074621     
   101.35574167489595     
   753.12942721598006     
  -426.00161859132828     
  -239.58773446391416     
   105.11340128062727     
   749.93441507654518     
  -416.34490111326801     
  -239.32027037600744     
   108.85526688911412     
   746.81182831819569     
  -406.88980620673158     
  -239.04347099251089     
   112.58169684683872     
   743.76015477164515     
  -397.62922776333164     
  -238.75737446238315     
   116.29304207267640     
   740.77793556342021     
  -388.55633372324940     
  -238.46201806629691     
   119.98964631923619     
   737.86376306049578     
  -379.66457478812538     
  -238.15743823423867     
   123.67184642376139     
   735.01627874958490     
  -370.94764819457816     
  -237.84367056249408     
   127.33997254910568     
   732.23417138812556     
  -362.39950115616432     
  -237.52074983004235     
   130.99434841539963     
   729.51617512945427     
  -354.01432005628141     
  -237.18871001438305     
   134.63529152254577     
   726.86106772903224     
  -345.78649539462248     
  -236.84758430681737     
   138.26311336440227     
   724.26766901357257     
  -337.71065184623666     
  -236.49740512720396     
   141.87811963474803     
   721.73483912472580     
  -329.78159058141017     
  -236.13820413820991     
   145.48061042554826     
   719.26147719536516     
  -321.99432425232970     
  -235.77001225907489     
   149.07088041794535     
   716.84651976347277     
  -314.34403549700363     
  -235.39285967890706     
   152.64921906609715     
   714.48893949724516     
  -306.82608103478486     
  -235.00677586952747     
   156.21591077456398     
   712.18774388948430     
  -299.43599169054067     
  -234.61178959787912     
   159.77123506916720     
   709.94197395180527     
  -292.16944462293640     
  -234.20792893801658     
   163.31546676183956     
   707.75070311713318     
  -285.02227249774683     
  -233.79522128269051     
   166.84887610981590     
   705.61303607340005     
  -277.99045638913617     
  -233.37369335454139     
   170.37172896912560     
   703.52810765048162     
  -271.07010134490088     
  -232.94337121691609     
   173.88428694297781     
   701.49508189039489     
  -264.25745755188905     
  -232.50428028431961     
   177.38680752510066     
   699.51315095875566     
  -257.54888739767216     
  -232.05644533251473     
   180.87954423825576     
   697.58153430327309     
  -250.94088326310361     
  -231.59989050828099     
   184.36274676821094     
   695.69947767879989     
  -244.43003845292401     
  -231.13463933884432     
   187.83666109338395     
   693.86625239040291     
  -238.01307101261935     
  -230.66071474098766     
   191.30152961025448     
   692.08115435780826     
  -231.68678488134427     
  -230.17813902985330     
   194.75759125482699     
   690.34350347119812     
  -225.44809775594084     
  -229.68693392744606     
   198.20508162035006     
   688.65264273802859     
  -219.29401395976791     
  -229.18712057084704     
   201.64423307127848     
   687.00793763333036     
  -213.22163234392499     
  -228.67871952014664     
   205.07527485383866     
   685.40877539075086     
  -207.22813271960359     
  -228.16175076610543     
   208.49843320330393     
   683.85456439535392     
  -201.31078585048937     
  -227.63623373755073     
   211.91393144804601     
   682.34473350147528     
  -195.46693430144143     
  -227.10218730851707     
   215.32199011053524     
   680.87873149421443     
  -189.69400091017388     
  -226.55962980513766     
   218.72282700548925     
   679.45602648738804     
  -183.98947681168175     
  -226.00857901229398     
   222.11665733523589     
   678.07610541130055     
  -178.35092642458204     
  -225.44905218003029     
   225.50369378242195     
   676.73847346311618     
  -172.77597752585038     
  -224.88106602973974     
   228.88414660015891     
   675.44265363167233     
  -167.26232153026771     
  -224.30463676012792     
   232.25822369978860     
   674.18818622019523     
  -161.80770950504652     
  -223.71978005296003     
   235.62613073633634     
   672.97462839890738     
  -156.40995691700240     
  -223.12651107859728     
   238.98807119163868     
   671.80155372202989     
  -151.06691773296447     
  -222.52484450132800     
   242.34424645554137     
   670.66855183903272     
  -145.77652399211715     
  -221.91479448449834     
   245.69485590491166     
   669.57522790909184     
  -140.53672988295591     
  -221.29637469544804     
   249.04009698077184     
   668.52120243496961     
  -135.34556298531004     
  -220.66959831025531     
   252.38016526364069     
   667.50611071257981     
  -130.20107897600599     
  -220.03447801829611     
   255.71525454697280     
   666.52960262025977     
  -125.10138603583971     
  -219.39102602662146     
   259.04555690908592     
   665.59134222499097     
  -120.04463435714558     
  -218.73925406415725     
   262.37126278331669     
   664.69100746731237     
  -115.02900824000325     
  -218.07917338573054     
   265.69256102674876     
   663.82828990551229     
  -110.05273727873818     
  -217.41079477592578     
   269.00963898745232     
   663.00289437592176     
  -105.11408316449423     
  -216.73412855277485     
   272.32268257027260     
   662.21453875218810     
  -100.21134309134814     
  -216.04918457128420     
   275.63187630135059     
   661.46295367900302     
  -95.342845690254222     
  -215.35597222680229     
   278.93740339138895     
   660.74788233632603     
  -90.506956611693482     
  -214.65450045823042     
   282.23944579763412     
   660.06908016173838     
  -85.702063899236620     
  -213.94477775108007     
   285.53818428474466     
   659.42631468249408     
  -80.926587256180866     
  -213.22681214037937     
   288.83379848464608     
   658.81936527807272     
  -76.178977443146252     
  -212.50061121343128     
   292.12646695520942     
   658.24802294724918     
  -71.457698452149941     
  -211.76618211242638     
   295.41636723809967     
   657.71209020885794     
  -66.761257712789700     
  -211.02353153691197     
   298.70367591556186     
   657.21138077601211     
  -62.088161118606365     
  -210.27266574612074     
   301.98856866642092     
   656.74571956762247     
  -57.436961719646519     
  -209.51359056115993     
   305.27122032122674     
   656.31494235472519     
  -52.806210245228108     
  -208.74631136706418     
   308.55180491655830     
   655.91889577788595     
  -48.194490598598307     
  -207.97083311471309     
   311.83049574874900     
   655.55743709839646     
  -43.600401645517159     
  -207.18716032261563     
   315.10746542671012     
   655.23043408605508     
  -39.022553075733377     
  -206.39529707856320     
   318.38288592427023     
   654.93776493798714     
  -34.459579188410288     
  -205.59524704115259     
   321.65692863185041     
   654.67931809407401     
  -29.910118541067707     
  -204.78701344118048     
   324.92976440759810     
   654.45499220501597     
  -25.372835350731272     
  -203.97059908291075     
   328.20156362796035     
   654.26469593988554     
  -20.846392439887023     
  -203.14600634521611     
   331.47249623780152     
   654.10834799658642     
  -16.329474386031947     
  -202.31323718259466     
   334.74273180013972     
   653.98587693869115     
  -11.820772909629785     
  -201.47229312606302     
   338.01243954534112     
   653.89722114186895     
  -7.3189857934607909     
  -200.62317528392668     
   341.28178842006685     
   653.84232874841791     
  -2.8228230829313334     
  -199.76588434242845     
   344.55094713587613     
   653.82115757529596     
   1.6689984430854550     
  -198.90042056627581     
   347.82008421747344     
   653.83367506361913     
   6.1577593651918452     
  -198.02678379904799     
   351.08936805077963     
   653.87985825885812     
   10.644730266722027     
  -197.14497346348301     
   354.35896693076643     
   653.95969373585854     
   15.131177111220481     
  -196.25498856164560     
   357.62904910901653     
   654.07317756419263     
   19.618368782494127     
  -195.35682767497627     
   360.89978284125220     
   654.22031533006134     
   24.107565374731600     
  -194.45048896422162     
   364.17133643475330     
   654.40112207037180     
   28.600022795296784     
  -193.53597016924644     
   367.44387829553256     
   654.61562224133650     
   33.097009764571766     
  -192.61326860872782     
   370.71757697567233     
   654.86384981457081     
   37.599775222417939     
  -191.68238117973081     
   373.99260122053062     
   655.14584812873898     
   42.109588943333129     
  -190.74330435716635     
   377.26912001596702     
   655.46167004581400     
   46.627704436980324     
  -189.79603419313077     
   380.54730263565426     
   655.81137782909127     
   51.155397610352750     
  -188.84056631612711     
   383.82731868850493     
   656.19504331116900     
   55.693925175604640     
  -187.87689593016759     
   387.10933816615773     
   656.61274774998606     
   60.244571773682708     
  -186.90501781375733     
   390.39353149062845     
   657.06458203828856     
   64.808610181296388     
  -185.92492631875848     
   393.68006956226077     
   657.55064661464837     
   69.387325244974761     
  -184.93661536913453     
   396.96912380768237     
   658.07105155398563     
   73.982016890295128     
  -183.94007845957410     
   400.26086622826898     
   658.62591668066284     
   78.593975380556387     
  -182.93530865399330     
   403.55546944871065     
   659.21537149601704     
   83.224521373779154     
  -181.92229858391653     
   406.85310676596652     
   659.83955540632041     
   87.874969112578967     
  -180.90104044673393     
   410.15395219866900     
   660.49861767466473     
   92.546649934320072     
  -179.87152600383538     
   413.45818053672861     
   661.19271754917213     
   97.240913248424391     
  -178.83374657861961     
   416.76596739159788     
   661.92202439853531     
   101.95910638384467     
  -177.78769305437709     
   420.07748924683523     
   662.68671769641412     
   106.70260698226447     
  -176.73335587204616     
   423.39292350919823     
   663.48698724878113     
   111.47280075360858     
  -175.67072502784035     
   426.71244856045627     
   664.32303325443320     
   116.27107974900602     
  -174.59979007074577     
   430.03624380947366     
   665.19506635255073     
   121.09887730881330     
  -173.52054009988740     
   433.36448974518601     
   666.10330793236687     
   125.95761448688150     
  -172.43296376176215     
   436.69736799011940     
   667.04799004101847     
   130.84876132542985     
  -171.33704924733718     
   440.03506135459946     
   668.02935575095921     
   135.77378093499709     
  -170.23278428901193     
   443.37775389174669     
   669.04765910797164     
   140.73418332559089     
  -169.12015615744150     
   446.72563095322397     
   670.10316548291360     
   145.73147391874127     
  -167.99915165821992     
   450.07887924577443     
   671.19615153730410     
   150.76721644765820     
  -166.86975712842059     
   453.43768688876946     
   672.32690566066162     
   155.84295458844841     
  -165.73195843299214     
   456.80224347247122     
   673.49572782007499     
   160.96031013192570     
  -164.58574096100722     
   460.17274011738664     
   674.70293014606443     
   166.12088082276060     
  -163.43108962176160     
   463.54936953463232     
   675.94883675223514     
   171.32633899153294     
  -162.26798884072124     
   466.93232608724969     
   677.23378429467164     
   176.57834880724670     
  -161.09642255531460     
   470.32180585276308     
   678.55812191072596     
   181.87863851953387     
  -159.91637421056700     
   473.71800668678901     
   679.92221169962249     
   187.22893770955523     
  -158.72782675457478     
   477.12112828786911     
   681.32642873244413     
   192.63104732319343     
  -157.53076263381539     
   480.53137226366874     
   682.77116158736806     
   198.08675807512796     
  -156.32516378829072     
   483.94894219831940     
   684.25681227293148     
   203.59795308584793     
  -155.11101164650017     
   487.37404372130453     
   685.78379692107546     
   209.16649421526918     
  -153.88828712023971     
   490.80688457767633     
   687.35254562768989     
   214.79434820990448     
  -152.65697059922363     
   494.24767469984380     
   688.96350323926424     
   220.48345764215370     
  -151.41704194552477     
   497.69662628087087     
   690.61712917158036     
   226.23587681067124     
  -150.16848048782967     
   501.15395384941905     
   692.31389824766040     
   232.05364023531769     
  -148.91126501550397     
   504.61987434641168     
   694.05430054942531     
   237.93889170565896     
  -147.64537377246430     
   508.09460720337836     
   695.83884223721770     
   243.89377694345123     
  -146.37078445085163     
   511.57837442288206     
   697.66804556429361     
   249.92051763276172     
  -145.08747418450159     
   515.07140066040904     
   699.54244944653919     
   256.02139761469380     
  -143.79541954220716     
   518.57391330884718     
   701.46260992864950     
   262.19872086192584     
  -142.49459652076800     
   522.08614258450643     
   703.42910033511384     
   268.45490239833742     
  -141.18498053782176     
   525.60832161560211     
   705.44251210310154     
   274.79236352754145     
  -139.86654642445146     
   529.14068653293361     
   707.50345482955800     
   281.21364025469609     
  -138.53926841756328     
   532.68347656283629     
   709.61255713146829     
   287.72128642268103     
  -137.20312015202904     
   536.23693412261400     
   711.77046677963835     
   294.31797737651550     
  -135.85807465258671     
   539.80130491858813     
   713.97785160996227     
   301.00639638812441     
  -134.50410432549276     
   543.37683804657013     
   716.23539958287313     
   307.78937769011208     
  -133.14118094991989     
   546.96378609531621     
   718.54381991554897     
   314.66974994279542     
  -131.76927566909231     
   550.56240525270528     
   720.90384304011991     
   321.65050457294166     
  -130.38835898115238     
   554.17295541486669     
   723.31622182441708     
   328.73464098582434     
  -128.99840072975007     
   557.79570029850720     
   725.78173163181066     
   335.92531653551214     
  -127.59937009434800     
   561.43090755635137     
   728.30117150582714     
   343.22571369820758     
  -126.19123558023347     
   565.07884889601235     
   730.87536435856362     
   350.63917124100828     
  -124.77396500822911     
   568.73980020226600     
   733.50515814287121     
   358.16906798963453     
  -123.34752550409340     
   572.41404166300504     
   736.19142615279338     
   365.81894463729731     
  -121.91188348760139     
   576.10185789898105     
   738.93506823757320     
   373.59238636596160     
  -120.46700466129644     
   579.80353809741325     
   741.73701113531786     
   381.49315629075573     
  -119.01285399890271     
   583.51937614977032     
   744.59820980749862     
   389.52506400839559     
  -117.54939573338790     
   587.24967079375790     
   747.51964778756155     
   397.69210964701858     
  -116.07659334466558     
   590.99472575975165     
   750.50233860991420     
   405.99835183997766     
  -114.59440954692568     
   594.75484992189820     
   753.54732624871394     
   414.44804454336190     
  -113.10280627558114     
   598.53035745397699     
   756.65568658278926     
   423.04551905209331     
  -111.60174467381886     
   602.32156799037307     
   759.82852797567989     
   431.79529634030371     
  -110.09118507874160     
   606.12880679205784     
   763.06699269823207     
   440.70202456006319     
  -108.57108700708793     
   609.95240491850961     
   766.37225788243268     
   449.77049203414305     
  -107.04140914051598     
   613.79269940464724     
   769.74553657268871     
   459.00569670590210     
  -105.50210931043674     
   617.65003344432409     
   773.18807929798299     
   468.41273690341586     
  -103.95314448238133     
   621.52475657963078     
   776.70117482475848     
   477.99696156431571     
  -102.39447073988704     
   625.41722489678409     
   780.28615203649099     
   487.76383101550113     
  -100.82604326788503     
   629.32780122879797     
   783.94438076910717     
   497.71906347631318     
  -99.247816335572821     
   633.25685536508377     
   787.67727374517960     
   507.86851481271867     
  -97.659743278753695     
   637.20476426846233     
   791.48628760627491     
   518.21831380071842     
  -96.061776481623809     
   641.17191229987759     
   795.37292495978045     
   528.77473952383968     
  -94.453867357987846     
   645.15869145104239     
   799.33873550620910     
   539.54437031901421     
  -92.835966331882503     
   649.16550158551706     
   803.38531828360180     
   550.53395140195141     
  -91.208022817586482     
   653.19275068852380     
   807.51432291911635     
   561.75055011907330     
  -89.569985198994544     
   657.24085512593422     
   811.72745204500950     
   573.20141979852303     
  -87.921800808332279     
   661.31023991278039     
   816.02646269349839     
   584.89416315727351     
  -86.263415904187156     
   665.40133899180717     
   820.41316891717793     
   596.83659275373338     
  -84.594775648830179     
   669.51459552250708     
   824.88944336283089     
   609.03689583077221     
  -82.915824084801358     
   673.65046218111820     
   829.45722008156179     
   621.50349551560760     
  -81.226504110730971     
   677.80940147206684     
   834.11849629792869     
   634.24522217067886     
  -79.526757456367307     
   681.99188605147219     
   838.87533546420900     
   647.27117027818178     
  -77.816524656779976     
   686.19839906323591     
   843.72986924129521     
   660.59087521519655     
  -76.095745025706663     
   690.42943448835274     
   848.68430080540929     
   674.21416743647183     
  -74.364356628009418     
   694.68549750801913     
   853.74090706118272     
   688.15135712355413     
  -72.622296251205242     
   698.96710488127121     
   858.90204223960950     
   702.41309357115051     
  -70.869499376033517     
   703.27478533797364     
   864.17014044139296     
   717.01051930666995     
  -69.105900146021497     
   707.60907998741754     
   869.54771933619293     
   731.95521481282537     
  -67.331431336006830     
   711.97054274437630     
   875.03738344728924     
   747.25921974522180     
  -65.546024319574073     
   716.35974077198284     
   880.64182759537834     
   762.93513425410367     
  -63.749609035360130     
   720.77725494372714     
   886.36384110228414     
   778.99602162003089     
  -61.942113952181124     
   725.22368032464385     
   892.20631126443436     
   795.45557744377652     
  -60.123466032930672     
   729.69962667304321     
   898.17222809526277     
   812.32801085458868     
  -58.293590697197338     
   734.20571896372292     
   904.26468817667205     
   829.62822877569022     
  -56.452411782545809     
   738.74259793389592     
   910.48689989248987     
   847.37170840250644     
  -54.599851504403837     
   743.31092065289090     
   916.84218770550854     
   865.57470003947674     
  -52.735830414493719     
   747.91136111704429     
   923.33399795580476     
   884.25408930072149     
  -50.860267357743780     
   752.54461087099753     
   929.96590362556003     
   903.42761586653251     
  -48.973079427612085     
   757.21137965692299     
   936.74161074455924     
   923.11373481486191     
  -47.074181919750558     
   761.91239609317347     
   943.66496375567044     
   943.33183952217132     
  -45.163488283934115     
   766.64840838394298     
   950.73995255208695     
   964.10213482847450     
  -43.240910074174991     
   771.42018506173133     
   957.97071856330035     
   985.44585777176508     
  -41.306356896938070     
   776.22851576438109     
   965.36156249658870     
   1007.3851634092977     
  -39.359736357368377     
   781.07421204867785     
   972.91695122215833     
   1029.9433514827103     
  -37.400954003436631     
   785.95810824262912     
   980.64152635827884     
   1053.1447544956561     
  -35.429913267903572     
   790.88106233856718     
   988.54011201699609     
   1077.0149807076202     
  -33.446515407997929     
   795.84395692954058     
   996.61772437230343     
   1101.5808045457795     
  -31.450659442696722     
   800.84770019148721     
   1004.8795804063966     
   1126.8704204952169     
  -29.442242087490097     
   805.89322691390362     
   1013.3311085601109     
   1152.9133454876746     
  -27.421157686505857     
   810.98149958193187     
   1021.9779586512683     
   1179.7406799098508     
  -25.387298141861287     
   816.11350951293673     
   1030.8260137505924     
   1207.3850318603975     
  -23.340552840101925     
   821.29027805103692     
   1039.8814014895452     
   1235.8807570365834     
  -21.280808575578238     
   826.51285782267894     
   1049.1505071673193     
   1265.2639806412415     
  -19.207949470601999     
   831.78233405815274     
   1058.6399870221289     
   1295.5727086855225     
  -17.121856892214200     
   837.09982598155113     
   1068.3567823372700     
   1326.8470366918257     
  -15.022409365385718     
   842.46648827517549     
   1078.3081351124590     
   1359.1291356532399     
  -12.909482482460627     
   847.88351262203128     
   1088.5016036298580     
   1392.4635657874339     
  -10.782948808639597     
   853.35212933203911     
   1098.9450803732641     
   1426.8972434085831     
  -8.6426777832877839     
   858.87360905721926     
   1109.6468096988283     
   1462.4797936131815     
  -6.4885356168372930     
   864.44926460184377     
   1120.6154081509274     
   1499.2635348155638     
  -4.3203851830390549     
   870.08045283387605     
   1131.8598846620439     
   1537.3038613449453     
  -2.1380859063023427     
   875.76857670458662     
   1143.3896636221311     
   1576.6592542194412     
   5.8506356157562570E-002
   881.51508738371376     
   1155.2146080287766     
   1617.3916993890170     
   2.2695394376623810     
   887.32148651822138     
   1167.3450457741947     
   1659.5667291028021     
   4.4951649912241178     
   893.18932862326290     
   1179.7917962424654     
   1703.2538819134350     
   6.7355386248507472     
   899.12022361476124     
   1192.5662003568164     
   1748.5267823827062     
   8.9908200433708068     
   905.11583949371482     
   1205.6801512246866     
   1795.4636498792793     
   11.261173197169830     
   911.17790519327366     
   1219.1461285987814     
   1844.1474255149781     
   13.546766438260232     
   917.30821360049583     
   1232.9772342901433     
   1894.6663383949290     
   15.847772684137375     
   923.50862476579164     
   1247.1872318281057     
   1947.1140906436137     
   18.164369589908397     
   929.78106931413163     
   1261.7905875079325     
   2001.5904934755774     
   20.496739729217165     
   936.12755207342411     
   1276.8025162089998     
   2058.2017214853277     
   22.845070784528879     
   942.55015593674682     
   1292.2390291201393     
   2117.0610340148833     
   25.209555747381458     
   949.05104597673540     
   1308.1169868752513     
   2178.2891160499739     
   27.590393129258654     
   955.63247383203748     
   1324.4541552456258     
   2242.0148982288929     
   29.987787183791873     
   962.29678238760755     
   1341.2692669823427     
   2308.3760174507270     
   32.401948141054753     
   969.04641077284634     
   1358.5820871132230     
   2377.5197197862149     
   34.833092454776896     
   975.88389970315825     
   1376.4134850116193     
   2449.6035550149945     
   37.281443063371718     
   982.81189719487304     
   1394.7855116742321     
   2524.7962566088599     
   39.747229665748321     
   989.83316468305543     
   1413.7214835987982     
   2603.2788143970802     
   42.230689012959985     
   996.95058357881953     
   1433.2460747067767     
   2685.2453620843453     
   44.732065216832680     
   1004.1671623028924     
   1453.3854149224089     
   2770.9045651990477     
   47.251610076817066     
   1011.4860438381021     
   1474.1671991614021     
   2860.4806945086393     
   49.789583426417877     
   1018.9105138469309     
   1495.6208043702165     
   2954.2152948867397     
   52.346253500676561     
   1026.4440094055612     
   1517.7774190818675     
   3052.3685419507242     
   54.921897326318138     
   1034.0901284111321     
   1540.6701831464975     
   3155.2212441675874     
   57.516801136322634     
   1041.8526397251928     
   1564.3343424777549     
   3263.0765721434514     
   60.131260810847486     
   1049.7354941233093     
   1588.8074167688303     
   3376.2624738401560     
   62.765582346611779     
   1057.7428361285381     
   1614.1293853226321     
   3495.1338843538288     
   65.420082357058277     
   1065.8790168154826     
   1640.3428894552853     
   3620.0756699191588     
   68.095088605838484     
   1074.1486076815702     
   1667.4934569796796     
   3751.5054457422939     
   70.790940576421065     
   1082.5564156935761     
   1695.6297478227461     
   3889.8772187350014     
   73.507990080910503     
   1091.1074996305413     
   1724.8038269632593     
   4035.6849760621521     
   76.246601911483069     
   1099.8071878586586     
   1755.0714642837247     
   4189.4672398252569     
   79.007154538207175     
   1108.6610976908241     
   1786.4924685824149     
   4351.8116749700785     
   81.790040857420237     
   1117.6751565026418     
   1819.1310561446899     
   4523.3608199683067     
   84.595668995290623     
   1126.8556247987399     
   1853.0562622944531     
   4704.8180461143693     
   87.424463171708723     
   1136.2091214485765     
   1888.3423976403101     
   4896.9548552537399     
   90.276864630235096     
   1145.7426513403143     
   1925.0695590547139     
   5100.6186198580690     
   93.153332640495847     
   1155.4636357347101     
   1963.3241987036486     
   5316.7419768351147     
   96.054345580167976     
   1165.3799456402942     
   2003.1997635299128     
   5546.3529916921107     
   98.980402104556205     
   1175.4999385765377     
   2044.7974109676029     
   5790.5873100777953     
   101.93202241274275     
   1185.8324991434395     
   2088.2268157931853     
   6050.7017471479649     
   104.90974962041493     
   1196.3870838801647     
   2133.6070788967963     
   6328.0900574522529     
   107.91415125076553     
   1207.1737709632257     
   2181.0677543276870     
   6624.3013051244652     
   110.94582085634610     
   1218.2033153843354     
   2230.7500141161217     
   6941.0607535915124     
   114.00537978646938     
   1229.4872103440457     
   2282.8079697680569     
   7280.2946463610306     
   117.09347911674446     
   1241.0377557175054     
   2337.4101796157656     
   7644.1585364317953     
   120.21080175963789     
   1252.8681345881421     
   2394.7413686390032     
   8035.0709811046690     
   123.35806477764639     
   1264.9924990122331     
   2455.0044009972894     
   8455.7525127730496     
   126.53602192381615     
   1277.4260663768339     
   2518.4225448430861     
   8909.2721426544122     
   129.74546643804081     
   1290.1852279537243     
   2585.2420859129957     
   9399.1017167107839     
   132.98723413192633     
   1303.2876715404773     
   2655.7353487883252     
   9929.1811285715066     
   136.26220680016266     
   1316.7525204305800     
   2730.2042072526128     
   10503.995372049663     
   139.57131600246205     
   1330.6004913800687     
   2808.9841725429837     
   11128.667535981929     
   142.91554726742095     
   1344.8540747590837     
   2892.4491790628504     
   11809.070010153551     
   146.29594477840664     
   1359.5377407170879     
   2981.0172041390001     
   12551.959652987563     
   149.71361661209488     
   1374.6781759812768     
   3075.1569015364089     
   13365.141415011944     
   153.16974061301721     
   1390.3045568904899     
   3175.3954621489966     
   14257.669043053136     
   156.66557100296075     
   1406.4488654957925     
   3282.3279799718975     
   15240.091148306381     
   160.20244584299917     
   1423.1462571046825     
   3396.6286635841925     
   16324.756316266199     
   163.78179548922580     
   1440.4354896035338     
   3519.0643359561918     
   17526.192376912524     
   167.40515221209017     
   1458.3594273903814     
   3650.5107787830329     
   18861.582710812145     
   171.07416118516346     
   1476.9656359601247     
   3791.9726491141273     
   20351.367324728359     
   174.79059309423511     
   1496.3070873430336     
   3944.6079040495870     
   22020.009034608520     
   178.55635867463425     
   1516.4430020326811     
   4109.7579718091547     
   23896.976890412643     
   182.37352555730359     
   1537.4398602084216     
   4288.9852984872459     
   26018.021566621799     
   186.24433789752709     
   1559.3726246052315     
   4484.1204602369053     
   28426.844449336277     
   190.17123938136126     
   1582.3262302398416     
   4697.3217936069323     
   31177.306169623655     
   194.15690036357972     
   1606.3974136985562     
   4931.1515898791040     
   34336.382822547173     
   198.20425010124455     
   1631.6969788258750     
   5188.6744610482147     
   37988.170981746487     
   202.31651532886229     
   1658.3526293370232     
   5473.5857434113068     
   42239.394362392457     
   206.49726680363818     
   1686.5125466983754     
   5790.3812011292575     
   47227.068121248980     
   210.75047597583048     
   1716.3499602312943     
   6144.5842120386169     
   53129.417120944752     
   215.08058467487658     
   1748.0690578625060     
   6543.0548404457122     
   60181.438373728459     
   219.49259174726012     
   1781.9127340342411     
   6994.4156282486656     
   68698.563951510776     
   223.99216209508413     
   1818.1729102495763     
   7509.6548578850088     
   79109.523761078031     
   228.58576579987852     
   1857.2044881095205     
   8102.9762860930814     
   92017.574498247690     
   233.28085839654204     
   1899.4446990618292     
   8793.1080948299550     
   108258.48996316030     
   238.08611860869487     
   1945.4400862227872     
   9605.0467695536390     
   129144.16916784896     
   243.01176824420492     
   1995.8867732424537     
   10573.628038312530     
   156318.14412041099     
   248.07001282355228     
   2051.6858786362727     
   11746.014119215586     
   193617.97306534089     
   253.27566538921732     
   2114.0462862273275     
   13198.148917205677     
   242525.17321369131     
   258.64705899134952     
   2184.5843778111112     
   15017.087716308324     
   323755.15202799998     
   264.20743540835480     
   2265.7402254931794     
   17445.251356518380     
   406165.22394273372     
   269.98716512468997     
   2360.5820802246953     
   20491.490536088815     
   693351.18549089890     
   276.02752575337570     
   2476.0398676330969     
   25691.624427270679     
   607480.18337881356     
   282.38768995299404     
   2615.8882432077999     
   30247.725802611683     
   2738043.3630991355     
   289.15924077482845     
   2818.4651852789730     
   50783.051025855675     
  -1321400.0414188106     
   296.50215093129015     
   3047.6041896316442     
   40872.550715214806     
   24988013.537036978     
   304.76705255885577     
   3720.4921970271880     
   228282.65224299650     
   19726130.821346052     
   315.80327042202572     
   5231.7704111423691     
   376228.63340308872     
   19726130.821346052     
   4.7407407407407405     
   129.47914519796072     
  -17549886.748163730     
   4049901014022.3374     
   4.7408567199002043     
   106.52907474370026     
  -5400183.7060967190     
   4881059226287.1289     
   4.7408653563841101     
   105.74709591863862     
  -4208483.0025922265     
   433888291966.65747     
   4.7408746304421676     
   105.01643556553348     
  -4093928.9521507388     
   1261443580175.0024     
   4.7408845886487150     
   104.27148844813954     
  -3733781.9953551977     
   866744639348.03308     
   4.7408952809360363     
   103.53051862181471     
  -3466184.2296943185     
   791659007907.16882     
   4.7409067608324502     
   102.78844148780269     
  -3201877.1011820440     
   664972289567.43787     
   4.7409190857169099     
   102.04667257360339     
  -2961798.3812978808     
   571508847737.45105     
   4.7409323170912314     
   101.30481779796236     
  -2738671.2010413641     
   488044407545.70935     
   4.7409465208711161     
   100.56298685904505     
  -2532623.2692930163     
   417511578469.24463     
   4.7409617676972520     
   99.821149215286709     
  -2342008.3704641364     
   356996096042.43152     
   4.7409781332677996     
   99.079313362637478     
  -2165757.5343107632     
   305293197496.74292     
   4.7409956986937205     
   98.337476938133790     
  -2002766.3007088439     
   261068874557.11917     
   4.7410145508784227     
   97.595640579447974     
  -1852042.5765764695     
   223252890782.58066     
   4.7410347829233697     
   96.853804111671892     
  -1712661.7581107975     
   190914150706.22333     
   4.7410564945613300     
   96.111967571867950     
  -1583770.5069916616     
   163259845108.95352     
   4.7410797926191028     
   95.370130945860041     
  -1464579.3323825202     
   139611276490.37308     
   4.7411047915116340     
   94.628294225522410     
  -1354358.2636882756     
   119388293234.95901     
   4.7411316137695731     
   93.886457400316047     
  -1252432.1974302777     
   102094653773.93326     
   4.7411603906024444     
   93.144620468840770     
  -1158176.8669477822     
   87305994225.478394     
   4.7411912624997283     
   92.402783417357156     
  -1071015.0284350626     
   74659561591.745621     
   4.7412243798722935     
   91.660946237688137     
  -990412.78026594454     
   63844936618.679825     
   4.7412599037367782     
   90.919108920218434     
  -915876.52321065846     
   54596874885.670784     
   4.7412980064456418     
   90.177271449406163     
  -846949.69332902273     
   46688397802.054329     
   4.7413388724658132     
   89.435433820846143     
  -783210.15832910151     
   39925472402.645996     
   4.7413826992089874     
   88.693596013565866     
  -724267.54545849480     
   34142193773.924461     
   4.7414296979168293     
   87.951758015953942     
  -669760.81358533690     
   29196614726.402405     
   4.7414800946045350     
   87.209919815786080     
  -619356.16171602462     
   24967424933.447937     
   4.7415341310663557     
   86.468081391250834     
  -572744.85551911569     
   21350838496.196880     
   4.7415920659469526     
   85.726242726836887     
  -529641.42302240967     
   18258124496.421700     
   4.7416541758826183     
   84.984403803703998     
  -489781.86444237427     
   15613394146.766657     
   4.7417207567166475     
   84.242564600162439     
  -452922.05852816952     
   13351760706.190077     
   4.7417921247933625     
   83.500725091599719     
  -418836.24520713778     
   11417729511.590492     
   4.7418686183355554     
   82.758885255113654     
  -387315.66004675359     
   9763846507.5990791     
   4.7419505989103454     
   82.017045064314814     
  -358167.25038600131     
   8349531995.6605749     
   4.7420384529887203     
   81.275204489221096     
  -331212.49130550021     
   7140084443.8710871     
   4.7421325936043033     
   80.533363498834319     
  -306286.29164710629     
   6105827492.6939058     
   4.7422334621171691     
   79.791522059246304     
  -283235.98796722124     
   5221385453.5168953     
   4.7423415300888143     
   79.049680134281687     
  -261920.40197798697     
   4465056230.9686508     
   4.7424573012747002     
   78.307837684766412     
  -242208.98459283978     
   3818283183.8541093     
   4.7425813137410753     
   77.565994666570546     
  -223981.00824218121     
   3265196785.2659464     
   4.7427141421131207     
   76.824151035297717     
  -207124.83128098812     
   2792225648.4859891     
   4.7428563999617674     
   76.082306739697813     
  -191537.21759779891     
   2387766020.2541270     
   4.7430087423368557     
   75.340461725957027     
  -177122.69413260111     
   2041892701.4050348     
   4.7431718684546746     
   74.598615936272196     
  -163792.97990516713     
   1746120281.3112659     
   4.7433465245481932     
   73.856769306519610     
  -151466.43168938209     
   1493190883.7004037     
   4.7435335068887019     
   73.114921769441921     
  -140067.55509515482     
   1276898971.1554728     
   4.7437336649878512     
   72.373073249761219     
  -129526.53456235811     
   1091937418.5676882     
   4.7439479049894615     
   71.631223668835446     
  -119778.80950589274     
   933767871.85081291     
   4.7441771932607715     
   70.889372939719962     
  -110764.67883299946     
   798509610.13156700     
   4.7444225601931134     
   70.147520968785685     
  -102428.93288870742     
   682843741.72947061     
   4.7446851042223379     
   69.405667655529214     
  -94720.518452993885     
   583932354.69989049     
   4.7449659960795536     
   68.663812890134125     
  -87592.223490424643     
   499348487.09451979     
   4.7452664832830598     
   67.921956554809313     
  -81000.389504857929     
   427016772.95293695     
   4.7455878948825614     
   67.180098521456856     
  -74904.643579450887     
   365162473.41795635     
   4.7459316464669774     
   66.438238652000820     
  -69267.651000913116     
   312267894.89648110     
   4.7462992454473252     
   65.696376797161506     
  -64054.887058211927     
   267035213.42150816     
   4.7466922966262697     
   64.954512795003438     
  -59234.425122577508     
   228354586.06623396     
   4.7471125080660119     
   64.212646470956543     
  -54776.741301118105     
   195276927.91747883     
   4.7475616972661774     
   63.470777636064696     
  -50654.533721903164     
   166990642.24254790     
   4.7480417976632827     
   62.728906085791287     
  -46842.555082515843     
   142801686.41847256     
   4.7485548654632055     
   61.987031599320446     
  -43317.458181683614     
   122116551.46731625     
   4.7491030868177928     
   61.245153937491196     
  -40057.652930522963     
   104427705.00435159     
   4.7496887853563541     
   60.503272841708160     
  -37043.173968303898     
   89301125.879831940     
   4.7503144300822644     
   59.761388032737308     
  -34255.558548990339     
   76365663.387802407     
   4.7509826436441918     
   59.019499208093706     
  -31677.733421783625     
   65303932.345122717     
   4.7516962109906027     
   58.277606040911387     
  -29293.910137614592     
   55844515.436552666     
   4.7524580884151373     
   57.535708177705416     
  -27089.488572658298     
   47755316.812214702     
   4.7532714129990987     
   56.793805236087763     
  -25050.967268063512     
   40837855.331524059     
   4.7541395124557768     
   56.051896802767466     
  -23165.860943597028     
   34922403.434872620     
   4.7550659153794026     
   55.309982430454951     
  -21422.623886582842     
   29863817.579685602     
   4.7560543618993645     
   54.568061635687982     
  -19810.579304137009     
   25537978.782836843     
   4.7571088147377036     
   53.826133895586338     
  -18319.853921638125     
   21838747.035879150     
   4.7582334706648934     
   53.084198644511126     
  -16941.317508224118     
   18675357.206648022     
   4.7594327723454199     
   52.342255270905916     
  -15666.526938888288     
   15970191.093681041     
   4.7607114205606518     
   51.600303113426136     
  -14487.674524054906     
   13656874.177202478     
   4.7620743867918280     
   50.858341456602631     
  -13397.540152591722     
   11678646.301380031     
   4.7635269261407167     
   50.116369526874713     
  -12389.447079743844     
   9986968.9450953845     
   4.7650745905594185     
   49.374386487629359     
  -11457.221051790035     
   8540334.7298800759     
   4.7667232423538710     
   48.632391433875618     
  -10595.152469344826     
   7303248.6544543253     
   4.7684790679177951     
   47.890383387023341     
  -9797.9614226306949     
   6245357.1329520056     
   4.7703485916449209     
   47.148361288669129     
  -9060.7653664061836     
   5340703.5115505438     
   4.7723386899572571     
   46.406323994000466     
  -8379.0491983906304     
   4567090.9252238097     
   4.7744566053758479     
   45.664270264936725     
  -7748.6376165713236     
   3905537.7944253758     
   4.7767099605476355     
   44.922198762368716     
  -7165.6695440557378     
   3339812.0675403266     
   4.7791067721276494     
   44.180108037899018     
  -6626.5744803953603     
   2856032.9395605852     
   4.7816554643995630     
   43.437996524942044     
  -6128.0506334992278     
   2442330.2806449509     
   4.7843648824994895     
   42.695862529226503     
  -5667.0446951329050     
   2088553.2712356553     
   4.7872443050875084     
   41.953704217297869     
  -5240.7331611306199     
   1786021.9040352756     
   4.7903034562886440     
   41.211519609182453     
  -4846.5049432945234     
   1527311.9417210578     
   4.7935525166994868     
   40.469306550984477     
  -4481.9457341780726     
   1306079.7173347648     
   4.7970021332281538     
   39.727062759799459     
  -4144.8219360020503     
   1116883.3806392795     
   4.8006634275035012     
   38.984785583660596     
  -3833.0715823725127     
   955126.01323943550     
   4.8045480025539664     
   38.242472862626400     
  -3544.7751954301407     
   816688.37490483618     
   4.8086679474169083     
   37.500119506251949     
  -3278.2033368095072     
   698673.02610751928     
   4.8130358392952495     
   36.757730704604505     
  -3031.5929848320552     
   596525.75099761074     
   4.8176647428291846     
   36.015270520803249     
  -2803.9019543306654     
   513249.49506225804     
   4.8225682059962205     
   35.272861478457202     
  -2592.0538133221753     
   428500.78633111209     
   4.8277602520921707     
   34.530009183477148     
  -2400.7924928193111     
   400988.14857350313     
   4.8332553671783929     
   33.788614065886229     
  -2207.2454840558421     
   228116.46420970003     
   4.8390684823058008     
   33.041272528972435     
  -2088.1786082640192     
   576364.47302148223     
   4.8452149497431538     
   32.316719504195902     
  -1762.8584835735160     
   115856.70794923426     
   4.9167991440430159     
   25.674740360376468     
  -893.93317395425890     
   35310.606032248783     
   4.9759506408259968     
   21.867148353709837     
  -629.10362871239306     
   21196.618239450738     
   5.0270178111908104     
   19.119066802137574     
  -470.12899191651252     
   12072.275737188338     
   5.0720658013050697     
   16.994777012627292     
  -379.58692388759994     
   8358.3145874810652     
   5.1123109242277698     
   15.253560791704563     
  -316.89956448149201     
   5929.5276575948265     
   5.1485568527986718     
   13.780241612877004     
  -272.42810704953075     
   4479.1363942927564     
   5.1813747676679656     
   12.502084885022342     
  -238.83458409233509     
   3485.2360499921433     
   5.2111917205432254     
   11.373260140498019     
  -212.69531371739401     
   2793.3143095757205     
   5.2383391707198239     
   10.362158215215592     
  -191.74545639557610     
   2287.1979967118546     
   5.2630818946240892     
   9.4463158956760598     
  -174.59147142023718     
   1907.4031703832200     
   5.2856362908414400     
   8.6091223480195591     
  -160.28594764236306     
   1614.7342787482146     
   5.3061825397618296     
   7.8379688775342728     
  -148.17544055175142     
   1384.5744363044321     
   5.3248729994277841     
   7.1230524454562225     
  -137.79113227946817     
   1200.2845806917344     
   5.3418381904112513     
   6.4566021199468535     
  -128.78899792428018     
   1050.4513552971323     
   5.3571911777765182     
   5.8323530932372734     
  -120.91061275955170     
   926.99082553596304     
   5.3710308534115132     
   5.2451811074183130     
  -113.95818156803196     
   824.06023135846328     
   5.3834444434863737     
   4.6908413289161262     
  -107.77772983284351     
   737.34843011687803     
   5.3945094570664294     
   4.1657779628165992     
  -102.24761660696691     
   663.61924566992286     
   5.4042952234203909     
   3.6669827406380753     
  -97.270472264442475     
   600.40495139510995     
   5.4128641211476989     
   3.1918879721545221     
  -92.767435128979173     
   545.79737563582376     
   5.4202725726925234     
   2.7382844973027973     
  -88.673954811710487     
   498.30227693180927     
   5.4265718576912843     
   2.3042578909367162     
  -84.936687734721914     
   456.73611087482385     
   5.4318087846220164     
   1.8881382543420104     
  -81.511166903160742     
   420.15161858300121     
   5.4360262503337671     
   1.4884602626746375     
  -78.360029763788219     
   387.78340782568642     
   5.4392637099201773     
   1.1039310527524278     
  -75.451654205095579     
   359.00761022255205     
   5.4415575742071862     
  0.73340417441862238     
  -72.759097128426433     
   333.31160648273908     
   5.4429415482800314     
  0.37585828139804134     
  -70.259260079805884     
   310.27104401879768     
   5.4434469215930905     
   3.0379563074365928E-002
  -67.932227249664919     
   289.53221020007874     
   5.4431028180212504     
 -0.30385284423270742     
  -65.760735673164319     
   270.79837767979433     
   5.4419364125373626     
 -0.62757905301703321     
  -63.729747840565864     
   253.81913364033841     
   5.4399731199047796     
 -0.94146868346410639     
  -61.826104338263320     
   238.38196868823169     
   5.4372367597622659     
  -1.2461295432425190     
  -60.038239573101585     
   224.30559563288151     
   5.4337497016817595     
  -1.5421150111899107     
  -58.355947605854972     
   211.43460233273245     
   5.4295329931469096     
  -1.8299303504254454     
  -56.770188088359490     
   199.63514404351042     
   5.4246064728944194     
  -2.1100381319164274     
  -55.272924508033157     
   188.79144849062880     
   5.4189888716528358     
  -2.3828629147973941     
  -53.856988644353436     
   178.80296549129878     
   5.4126979019831509     
  -2.6487953024161994     
  -52.515966403168697     
   169.58202665439458     
   5.4057503386562571     
  -2.9081954714322733     
  -51.244101203260740     
   161.05191491588030     
   5.3981620907813266     
  -3.1613962540439045     
  -50.036211841391633     
   153.14526252816236     
   5.3899482667169352     
  -3.4087058395784586     
  -48.887622372430421     
   145.80271751050432     
   5.3811232326456224     
  -3.6504101504872888     
  -47.794101991101641     
   138.97182451675067     
   5.3717006655667179     
  -3.8867749387331081     
  -46.751813307226008     
   132.60608610892450     
   5.3616936013568104     
  -4.1180476411546962     
  -45.757267661409074     
   126.66416855433684     
   5.3511144784586735     
  -4.3444590263013474     
  -44.807286397251545     
   121.10922813652169     
   5.3399751776846269     
  -4.5662246602600458     
  -43.898967186227630     
   115.90833925444014     
   5.3282870585568638     
  -4.7835462148301620     
  -43.029654641819334     
   111.03200415735931     
   5.3160609925533420     
  -4.9966126379613085     
  -42.196914610639141     
   106.45373371180246     
   5.3033073935817114     
  -5.2056012035074080     
  -41.398511607800621     
   102.14968646416614     
   5.2900362459642452     
  -5.4106784549252085     
  -40.632388959319371     
   98.098357613947854     
   5.2762571301827741     
  -5.6120010555165436     
  -39.896651277214765     
   94.280308880809741     
   5.2619792466033264     
  -5.8097165561111028     
  -39.189548960608690     
   90.677935337386998     
   5.2472114373747845     
  -6.0039640896265700     
  -38.509464445578288     
   87.275261337734307     
   5.2319622066738916     
  -6.1948750007043794     
  -37.854899985545281     
   84.057763064455955     
   5.2162397394497688     
  -6.3825734175746476     
  -37.224466762561860     
   81.012212958863401     
   5.2000519188043937     
  -6.5671767723944781     
  -36.616875165370381     
   78.126543343934514     
   5.1834063421308638     
  -6.7487962755336293     
  -36.030926090290876     
   75.389726425833388     
   5.1663103361184408     
  -6.9275373486145995     
  -35.465503142097127     
   72.791668673953254     
   5.1487709707220892     
  -7.1035000205374486     
  -34.919565627042481     
   70.323117466636319     
   5.1307950721842870     
  -7.2767792902201620     
  -34.392142246042710     
   67.975578043546335     
   5.1123892351881057     
  -7.4474654593620588     
  -33.882325410716106     
   65.741240839029246     
   5.0935598342127717     
  -7.6156444381499080     
  -33.389266104423385     
   63.612915485852938     
   5.0743130341560487     
  -7.7813980265066656     
  -32.912169238279489     
   61.583973442205973     
   5.0546548002816278     
  -7.9448041731960215     
  -32.450289437462942     
   59.648295765924736     
   5.0345909075442750     
  -8.1059372148377253     
  -32.002927219218506     
   57.800226810759575     
   5.0141269493406044     
  -8.2648680966811163     
  -31.569425518137813     
   56.034533019792526     
   4.9932683457289917     
  -8.4216645767776850     
  -31.149166520489366     
   54.346365308849393     
   4.9720203511582524     
  -8.5763914150305904     
  -30.741568780672999     
   52.731225965039215     
   4.9503880617412026     
  -8.7291105484471103     
  -30.346084585935209     
   51.184938461151532     
   4.9283764221060862     
  -8.8798812537806384     
  -29.962197547476570     
   49.703619929631017     
   4.9059902318560242     
  -9.0287602986443414     
  -29.589420398004336     
   48.283657599333154     
   4.8832341516640758     
  -9.1758020820543749     
  -29.227292966009337     
   46.921685426619277     
   4.8601127090292371     
  -9.3210587652826735     
  -28.875380325309692     
   45.614565205882897     
   4.8366303037165785     
  -9.4645803938116124     
  -28.533271086265572     
   44.359367433865728     
   4.8127912129028765     
  -9.6064150111035556     
  -28.200575830511578     
   43.153355518726464     
   4.7885995960473569     
  -9.7466087648401363     
  -27.876925664121131     
   41.993970420762103     
   4.7640594995056436     
  -9.8852060062153537     
  -27.561970885965415     
   40.878816817597361     
   4.7391748609035806     
  -10.022249382829850     
  -27.255379759833431     
   39.805651266030360     
   4.7139495132863081     
  -10.157779925667780     
  -26.956837375338203     
   38.772370232016549     
   4.6883871890568276     
  -10.291837130602621     
  -26.666044598598081     
   37.776999777771856     
   4.6624915237172013     
  -10.424459034849777     
  -26.382717100264792     
   36.817686748612410     
   4.6362660594245559     
  -10.555682288724563     
  -26.106584449650200     
   35.892688989241577     
   4.6097142483731997     
  -10.685542223054266     
  -25.837389282230887     
   35.000368162516054     
   4.5828394560133026     
  -10.814072912562374     
  -25.574886521012019     
   34.139182577904819     
   4.5556449641158681     
  -10.941307235494099     
  -25.318842651677734     
   33.307679325829270     
   4.5281339736930493     
  -11.067276929765129     
  -25.069035056734013     
   32.504489698185751     
   4.5003096077821834     
  -11.192012645866956     
  -24.825251383997617     
   31.728322221348265     
   4.4721749141014007     
  -11.315543996745296     
  -24.587288967337507     
   30.977957940772399     
   4.4437328675840844     
  -11.437899604870593     
  -24.354954282781712     
   30.252245728899368     
   4.4149863727989800     
  -11.559107146677086     
  -24.128062439814968     
   29.550097402368511     
   4.3859382662623103     
  -11.679193394549866     
  -23.906436709297203     
   28.870484035421359     
   4.3565913186478156     
  -11.798184256520688     
  -23.689908079031543     
   28.212431771690635     
   4.3269482369002663     
  -11.916104813820127     
  -23.478314840743863     
   27.575018538519483     
   4.2970116662576263     
  -12.032979356426248     
  -23.271502201704969     
   26.957370836593217     
   4.2667841921867193     
  -12.148831416731586     
  -23.069321920430522     
   26.358660319162272     
   4.2362683422369551     
  -12.263683801452755     
  -22.871631968036802     
   25.778101480072358     
   4.2054665878163586     
  -12.377558621890188     
  -22.678296206936260     
   25.214948740691746     
   4.1743813458939139     
  -12.490477322635980     
  -22.489184091381073     
   24.668494035272538     
   4.1430149806319720     
  -12.602460708829724     
  -22.304170386116528     
   24.138064738795229     
   4.1113698049522460     
  -12.713528972046454     
  -22.123134900575565     
   23.623021260603828     
   4.0794480820387085     
  -12.823701714900697     
  -21.945962241121034     
   23.122755554366826     
   4.0472520267805052     
  -12.932997974439658     
  -21.772541574463283     
   22.636688627490621     
   4.0147838071578255     
  -13.041436244400209     
  -21.602766409757102     
   22.164269687191386     
   3.9820455455734778     
  -13.149034496392359     
  -21.436534387103169     
   21.704973603843651     
   3.9490393201327900     
  -13.255810200072803     
  -21.273747085074341     
   21.258300433402493     
   3.9157671658742705     
  -13.361780342365048     
  -21.114309831823821     
   20.823772980634541     
   3.8822310759533618     
  -13.466961445780781     
  -20.958131534469061     
   20.400936568847410     
   3.8484330027814533     
  -13.571369585892461     
  -20.805124510202706     
   19.989356853785250     
   3.8143748591222342     
  -13.675020408002466     
  -20.655204333799318     
   19.588619447885929     
   3.7800585191473206     
  -13.777929143056815     
  -20.508289687940174     
   19.198328379734502     
   3.7454858194530098     
  -13.880110622839396     
  -20.364302225092164     
   18.818105270791445     
   3.7106585600398994     
  -13.981579294491029     
  -20.223166435561229     
   18.447588576865254     
   3.6755785052570218     
  -14.082349234383017     
  -20.084809521234742     
   18.086432138640856     
   3.6402473847120587     
  -14.182434161386592     
  -19.949161280194936     
   17.734305206569076     
   3.6046668941491098     
  -14.281847449564943     
  -19.816153991145669     
   17.390890842968773     
   3.5688386962954222     
  -14.380602140317365     
  -19.685722309823401     
   17.055885688651159     
   3.5327644216784062     
  -14.478710954009820     
  -19.557803167158518     
   16.728999217103521     
   3.4964456694141997     
  -14.576186301110292     
  -19.432335673030241     
   16.409952852214346     
   3.4598840079689808     
  -14.673040292859465     
  -19.309261026638634     
   16.098479603148860     
   3.4230809758941594     
  -14.769284751500098     
  -19.188522429615016     
   15.794323479689950     
   3.3860380825365284     
  -14.864931220082930     
  -19.070065003517342     
   15.497238700141111     
   3.3487568087244037     
  -14.959990971874889     
  -18.953835713266283     
   15.206989607701601     
   3.3112386074307212     
  -15.054475019386075     
  -18.839783291208519     
   14.923349692176645     
   3.2734849044140248     
  -15.148394123035390     
  -18.727858168517194     
   14.646101583548786     
   3.2354970988382203     
  -15.241758799473285     
  -18.618012406640581     
   14.375036373423443     
   3.1972765638719389     
  -15.334579329574487     
  -18.510199633839903     
   14.109953213547742     
   3.1588246472683101     
  -15.426865766120931     
  -18.404374984738297     
   13.850659069053238     
   3.1201426719259011     
  -15.518627941187079     
  -18.300495041720396     
   13.596968231410132     
   3.0812319364315512     
  -15.609875473241342     
  -18.198517779984819     
   13.348702012281764     
   3.0420937155857919     
  -15.700617773978536     
  -18.098402514892708     
   13.105688494016109     
   3.0027292609115102     
  -15.790864054893737     
  -18.000109851187588     
   12.867762043293130     
   2.9631398011464878     
  -15.880623333611362     
  -17.903601635862888     
   12.634763203866218     
   2.9233265427204103     
  -15.969904439980604     
  -17.808840911833890     
   12.406538418240832     
   2.8832906702169225     
  -16.058716021944431     
  -17.715791873697086     
   12.182939486074307     
   2.8430333468212803     
  -16.147066551197554     
  -17.624419827551527     
   11.963823763585058     
   2.8025557147541105     
  -16.234964328639744     
  -17.534691149324640     
   11.749053509602792     
   2.7618588956917889     
  -16.322417489633061     
  -17.446573248002618     
   11.538496026946877     
   2.7209439911739075     
  -16.409434009072569     
  -17.360034527800519     
   11.332022935338404     
   2.6798120829982857     
  -16.496021706281532     
  -17.275044355785482     
   11.129510809932686     
   2.6384642336039645     
  -16.582188249732773     
  -17.191573024710983     
   10.930839906404435     
   2.5969014864426017     
  -16.667941161608084     
  -17.109591725412951     
   10.735895030368416     
   2.5551248663386574     
  -16.753287822203330     
  -17.029072512685190     
   10.544564579195628     
   2.5131353798387663     
  -16.838235474180895     
  -16.949988278341223     
   10.356740798109589     
   2.4709340155506494     
  -16.922791226682637     
  -16.872312722355399     
   10.172319516010466     
   2.4285217444719205     
  -17.006962059303490     
  -16.796020325985321     
   9.9911999513011462     
   2.3858995203091236     
  -17.090754825934329     
  -16.721086326350562     
   9.8132845590796958     
   2.3430682797873192     
  -17.174176258480600     
  -16.647486692157464     
   9.6384790691221323     
   2.3000289429505272     
  -17.257232970458841     
  -16.575198099139048     
   9.4666920604755145     
   2.2567824134533239     
  -17.339931460478404     
  -16.504197908685484     
   9.2978351471209830     
   2.2133295788438727     
  -17.422278115612823     
  -16.434464145082075     
   9.1318225755152493     
   2.1696713108386616     
  -17.504279214664940     
  -16.365975475765708     
   8.9685714265929235     
   2.1258084655892042     
  -17.585940931329521     
  -16.298711190066264     
   8.8080010681274175     
   2.0817418839409592     
  -17.667269337259825     
  -16.232651182055307     
   8.6500336369187565     
   2.0374723916846973     
  -17.748270405039410     
  -16.167775929778415     
   8.4945933255980250     
   1.9930007998005583     
  -17.828950011063448     
  -16.104066479836433     
   8.3416067637088460     
   1.9483279046950064     
  -17.909313938335810     
  -16.041504429108613     
   8.1910026471163562     
   1.9034544884309013     
  -17.989367879181717     
  -15.980071909255242     
   8.0427118024282080     
   1.8583813189508860     
  -18.069117437881701     
  -15.919751570737031     
   7.8966670265490464     
   1.8131091502942869     
  -18.148568133228636     
  -15.860526568037912     
   7.7528030188112425     
   1.7676387228077122     
  -18.227725401012226     
  -15.802380545396829     
   7.6110563325997234     
   1.7219707633495280     
  -18.306594596432973     
  -15.745297622902331     
   7.4713652615432773     
   1.6761059854883846     
  -18.385180996448831     
  -15.689262383440756     
   7.3336699183821139     
   1.6300450896959595     
  -18.463489802055062     
  -15.634259859052891     
   7.1979117287302268     
   1.5837887635340735     
  -18.541526140505415     
  -15.580275521087415     
   7.0640341191111782     
   1.5373376818363362     
  -18.619295067471118     
  -15.527295265194081     
   6.9319816416768925     
   1.4906925068844641     
  -18.696801569141307     
  -15.475305402881503     
   6.8017005227748166     
   1.4438538885794134     
  -18.774050564270912     
  -15.424292648960693     
   6.6731382300368063     
   1.3968224646074650     
  -18.851046906173902     
  -15.374244112235417     
   6.5462436687809538     
   1.3495988606013860     
  -18.927795384666290     
  -15.325147284719559     
   6.4209669661742854     
   1.3021836902967996     
  -19.004300727959272     
  -15.276990032473252     
   6.2972594702603804     
   1.2545775556838776     
  -19.080567604506570     
  -15.229760586446300     
   6.1750737565318961     
   1.2067810471544733     
  -19.156600624805868     
  -15.183447533272311     
   6.0543634747101951     
   1.1587947436448049     
  -19.232404343157079     
  -15.138039807211984     
   5.9350833866254451     
   1.1106192127737951     
  -19.307983259379640     
  -15.093526681812293     
   5.8171893252747910     
   1.0622550109771678     
  -19.383341820488852     
  -15.049897761872732     
   5.7006380649262614     
   1.0137026836374037     
  -19.458484422334497     
  -15.007142976385785     
   5.5853873768647535     
  0.96496276520964275     
  -19.533415411203109     
  -14.965252571059299     
   5.4713959522224753     
  0.91603577934362757     
  -19.608139085384302     
  -14.924217101417630     
   5.3586233525166405     
  0.86692223900177279     
  -19.682659696703531     
  -14.884027426273756     
   5.2470299901948136     
  0.81762264657344330     
  -19.756981452022583     
  -14.844674701347294     
   5.1365770780215270     
  0.76813749398552023     
  -19.831108514709108     
  -14.806150373262133     
   5.0272266287091538     
  0.71846726280933060     
  -19.905045006076129     
  -14.768446173546813     
   4.9189413626432765     
  0.66861242436401436     
  -19.978795006793316     
  -14.731554113326990     
   4.8116847322905398     
  0.61857343981639668     
  -20.052362558271220     
  -14.695466477834810     
   4.7054208799110553     
  0.56835076027743336     
  -20.125751664018896     
  -14.660175821235477     
   4.6001145498035312     
  0.51794482689529320     
  -20.198966290977264     
  -14.625674962111951     
   4.4957311195183500     
  0.46735607094513554     
  -20.272010370829332     
  -14.591956978715563     
   4.3922367053149936     
  0.41658491391564484     
  -20.344887801284685     
  -14.559015203425702     
   4.2895975767432724     
  0.36563176759237381     
  -20.417602447347249     
  -14.526843221600128     
   4.1877810922564116     
  0.31449703413795022     
  -20.490158142559768     
  -14.495434863408203     
   4.0867546585570089     
  0.26318110616919599     
  -20.562558690226961     
  -14.464784203469026     
   3.9864864042360857     
  0.21168436683120692     
  -20.634807864624229     
  -14.434885555437255     
   3.8869448247471148     
  0.16000718986843770     
  -20.706909412185951     
  -14.405733469251652     
   3.7880988797848367     
  0.10814993969283496     
  -20.778867052678212     
  -14.377322727653265     
   3.6899179165978038     
   5.6112971449058996E-002
  -20.850684480355543     
  -14.349648343278783     
   3.5923716741596192     
   3.8966310768320006E-003
  -20.922365365103047     
  -14.322705555722585     
   3.4954302510961068     
  -4.8498744629551255E-002
  -20.993913353564452     
  -14.296489828839364     
   3.3990640700523014     
 -0.10107282796451658     
  -21.065332070257334     
  -14.270996848313972     
   3.3032439045225428     
 -0.15382530025727592     
  -21.136625118675695     
  -14.246222519030052     
   3.2079406923340743     
 -0.20675585182063583     
  -21.207796082382863     
  -14.222162963837548     
   3.1131260285154334     
 -0.25986418190252164     
  -21.278848526089014     
  -14.198814518623681     
   3.0187708608653465     
 -0.31314999864019211     
  -21.349785996728496     
  -14.176173737167192     
   2.9248478993743898     
 -0.36661301901712107     
  -21.420612024516217     
  -14.154237377921884     
   2.8313279944171001     
 -0.42025296882252494     
  -21.491330124005930     
  -14.133002417963755     
   2.7381845336770154     
 -0.47406958261351756     
  -21.561943795135743     
  -14.112466033961178     
   2.6453886128986523     
 -0.52806260367987334     
  -21.632456524269060     
  -14.092625619364437     
   2.5529139479669829     
 -0.58223178401138542     
  -21.702871785229355     
  -14.073478764754686     
   2.4607318965784373     
 -0.63657688426780390     
  -21.773193040330067     
  -14.055023275530347     
   2.3688164101163318     
 -0.69109767375134357     
  -21.843423741400031     
  -14.037257152454476     
   2.2771390190789917     
 -0.74579393038175057     
  -21.913567330805694     
  -14.020178609811381     
   2.1856738116867303     
 -0.80066544067392165     
  -21.983627242470781     
  -14.003786056223731     
   2.0943924515097705     
 -0.85571199971806922     
  -22.053606902893435     
  -13.988078112837409     
   2.0032690619281794     
 -0.91093341116242776     
  -22.123509732162709     
  -13.973053594872948     
   1.9122753221381130     
 -0.96632948719850187     
  -22.193339144974786     
  -13.958711529956911     
   1.8213853738139496     
  -1.0219000485488534     
  -22.263098551648810     
  -13.945051139653307     
   1.7305707959820493     
  -1.0776449244574309     
  -22.332791359144654     
  -13.932071858683441     
   1.6398056642110597     
  -1.1335639526824446     
  -22.402420972081867     
  -13.919773316201859     
   1.5490613747104118     
  -1.1896569794917928     
  -22.471990793762100     
  -13.908155355891530     
   1.4583118556857100     
  -1.2459238596610485     
  -22.541504227194263     
  -13.897218016973888     
   1.3675282746049473     
  -1.3023644564740122     
  -22.610964676123984     
  -13.886961554914350     
   1.2766842481031933     
  -1.3589786417258478     
  -22.680375546068902     
  -13.877386423053576     
   1.1857506815281920     
  -1.4157662957288111     
  -22.749740245358893     
  -13.868493292942116     
   1.0947007996513725     
  -1.4727273073205880     
  -22.819062186183611     
  -13.860283036944729     
   1.0035051671202435     
  -1.5298615738752610     
  -22.888344785646453     
  -13.852756748191329     
  0.91213634354511963     
  -1.5871690013169217     
  -22.957591466830966     
  -13.845915725614740     
  0.82056499224309554     
  -1.6446495041359550     
  -23.026805659865435     
  -13.839761488172917     
  0.72876203833656650     
  -1.7023030054080142     
  -23.095990803018079     
  -13.834295772885392     
  0.63669890169039367     
  -1.7601294368157183     
  -23.165150343778098     
  -13.829520531122714     
  0.54434477466534925     
  -1.8181287386730973     
  -23.234287739969190     
  -13.825437945312725     
  0.45167096881898311     
  -1.8763008599528184     
  -23.303406460865087     
  -13.822050413046583     
  0.35864575946219784     
  -1.9346457583162240     
  -23.372509988322332     
  -13.819360569850616     
  0.26523964877718809     
  -1.9931634001462206     
  -23.441601817928166     
  -13.817371272484786     
  0.17142015081645526     
  -2.0518537605830556     
  -23.510685460162765     
  -13.816085621353663     
   7.7156749549802103E-002
  -2.1107168235630205     
  -23.579764441580480     
  -13.815506945732039     
  -1.7583879273885421E-002
  -2.1697525818601320     
  -23.648842306006877     
  -13.815638824826593     
 -0.11283334972525223     
  -2.2289610371308242     
  -23.717922615756315     
  -13.816485074949533     
 -0.20862609590678943     
  -2.2883421999617175     
  -23.787008952870362     
  -13.818049770668834     
 -0.30499474393970810     
  -2.3478960899205017     
  -23.856104920375156     
  -13.820337231248381     
 -0.40197507731035881     
  -2.4076227356099968     
  -23.925214143564098     
  -13.823352044328210     
 -0.49960094719453352     
  -2.4675221747254477     
  -23.994340271303496     
  -13.827099051432167     
 -0.59790942945559822     
  -2.5275944541151141     
  -24.063486977362462     
  -13.831583372153085     
 -0.69693587171288196     
  -2.5878396298442179     
  -24.132657961770821     
  -13.836810391190932     
 -0.79671883580088410     
  -2.6482577672623231     
  -24.201856952204949     
  -13.842785782459439     
 -0.89729514262481791     
  -2.7088489410742111     
  -24.271087705401168     
  -13.849515496029124     
 -0.99870513976616415     
  -2.7696132354143335     
  -24.340354008602684     
  -13.857005784577371     
  -1.1009872761786235     
  -2.8305507439249187     
  -24.409659681036999     
  -13.865263189148710     
  -1.2041837355482421     
  -2.8916615698378156     
  -24.479008575427788     
  -13.874294567165322     
  -1.3083349520709500     
  -2.9529458260601622     
  -24.548404579543963     
  -13.884107079305855     
  -1.4134849960548153     
  -3.0144036352639723     
  -24.617851617784169     
  -13.894708216776266     
  -1.5196765831671724     
  -3.0760351299797328     
  -24.687353652803985     
  -13.906105791150019     
  -1.6269554628863494     
  -3.1378404526941153     
  -24.756914687174660     
  -13.918307957121666     
  -1.7353677589500505     
  -3.1998197559519066     
  -24.826538765105752     
  -13.931323215313792     
  -1.8449602019473270     
  -3.2619732024622685     
  -24.896229974186106     
  -13.945160416828397     
  -1.9557826277771799     
  -3.3243009652094440     
  -24.965992447194520     
  -13.959828786536725     
  -2.0678837820245817     
  -3.3868032275680289     
  -25.035830363948115     
  -13.975337914901910     
  -2.1813165490861262     
  -3.4494801834229398     
  -25.105747953207921     
  -13.991697789020057     
  -2.2961324273890460     
  -3.5123320372942088     
  -25.175749494636033     
  -14.008918782225475     
  -2.4123874468233608     
  -3.5753590044667432     
  -25.245839320811790     
  -14.027011688076650     
  -2.5301362633091000     
  -3.6385613111252009     
  -25.316021819307110     
  -14.045987710051467     
  -2.6494382408841330     
  -3.7019391944941304     
  -25.386301434824386     
  -14.065858496858098     
  -2.7703515400422298     
  -3.7654929029835382     
  -25.456682671400049     
  -14.086636133408415     
  -2.8929391862518417     
  -3.8292226963400484     
  -25.527170094676837     
  -14.108333177305305     
  -3.0172631773127212     
  -3.8931288458038344     
  -25.597768334247935     
  -14.130962651135150     
  -3.1433905058569409     
  -3.9572116342715020     
  -25.668482086075599     
  -14.154538079929077     
  -3.2713874925659057     
  -4.0214713564651188     
  -25.739316114990729     
  -14.179073486123322     
  -3.4013254384212313     
  -4.0859083191075953     
  -25.810275257273315     
  -14.204583426911480     
  -3.5332752995697136     
  -4.1505228411046220     
  -25.881364423319738     
  -14.231082991658253     
  -3.6673132493102263     
  -4.2153152537333902     
  -25.952588600401455     
  -14.258587841028081     
  -3.8035152666538710     
  -4.2802859008383249     
  -26.023952855517845     
  -14.287114205527985     
  -3.9419629030120062     
  -4.3454351390340760     
  -26.095462338349918     
  -14.316678927300575     
  -4.0827377026954697     
  -4.4107633379160216     
  -26.167122284318346     
  -14.347299460070790     
  -4.2259269863815252     
  -4.4762708802785536     
  -26.238938017749696     
  -14.378993912468651     
  -4.3716185186583312     
  -4.5419581623414187     
  -26.310914955159262     
  -14.411781051358588     
  -4.5199060135504627     
  -4.6078255939844208     
  -26.383058608653812     
  -14.445680346460218     
  -4.6708841136887997     
  -4.6738735989907836     
  -26.455374589463240     
  -14.480711977312883     
  -4.8246530997858947     
  -4.7401026152995032     
  -26.527868611595427     
  -14.516896875561276     
  -4.9813162167277891     
  -4.8065130952670314     
  -26.600546495652296     
  -14.554256747186736     
  -5.1409800332654170     
  -4.8731055059386437     
  -26.673414172763852     
  -14.592814097436225     
  -5.3037572863515177     
  -4.9398803293298714     
  -26.746477688700153     
  -14.632592277083862     
  -5.4697624608750770     
  -5.0068380627183906     
  -26.819743208131715     
  -14.673615495540425     
  -5.6391176629040389     
  -5.0739792189467821     
  -26.893217019065599     
  -14.715908878012208     
  -5.8119468741833726     
  -5.1413043267366021     
  -26.966905537459549     
  -14.759498479568581     
  -5.9883821810585438     
  -5.2088139310142214     
  -27.040815312023287     
  -14.804411345926521     
  -6.1685581915815284     
  -5.2765085932489120     
  -27.114953029219009     
  -14.850675532363383     
  -6.3526180996023340     
  -5.3443888918036961     
  -27.189325518470195     
  -14.898320168110400     
  -6.5407082006794299     
  -5.4124554222994865     
  -27.263939757589508     
  -14.947375479615495     
  -6.7329841396200019     
  -5.4807087979930866     
  -27.338802878440205     
  -14.997872860662646     
  -6.9296051383511834     
  -5.5491496501696451     
  -27.413922172839861     
  -15.049844899200279     
  -7.1307404891078141     
  -5.6177786285501865     
  -27.489305098720035     
  -15.103325452868589     
  -7.3365641109420352     
  -5.6865964017148798     
  -27.564959286561457     
  -15.158349683700653     
  -7.5472604376747334     
  -5.7556036575427525     
  -27.640892546113168     
  -15.214954136983215     
  -7.7630193767719167     
  -5.8248011036685678     
  -27.717112873411399     
  -15.273176782309003     
  -7.9840427687519906     
  -5.8941894679576556     
  -27.793628458124861     
  -15.333057103074644     
  -8.2105381517065350     
  -5.9637694989995191     
  -27.870447691230574     
  -15.394636139212441     
  -8.4427266254559363     
  -6.0335419666210708     
  -27.947579173050865     
  -15.457956588903363     
  -8.6808358453103267     
  -6.1035076624204372     
  -28.025031721667482     
  -15.523062857743188     
  -8.9251081275205806     
  -6.1736674003222829     
  -28.102814381733591     
  -15.590001168699594     
  -9.1757937761249586     
  -6.2440220171556975     
  -28.180936433710389     
  -15.658819622020530     
  -9.4331590199197937     
  -6.3145723732557224     
  -28.259407403552117     
  -15.729568314669930     
  -9.6974796392294067     
  -6.3853193530896872     
  -28.338237072868701     
  -15.802299411964150     
  -9.9690480004087334     
  -6.4562638659095573     
  -28.417435489578526     
  -15.877067271967213     
  -10.248170044303725     
  -6.5274068464316120     
  -28.497012979126694     
  -15.953928547299494     
  -10.535166431070532     
  -6.5987492555448233     
  -28.576980156233773     
  -16.032942295532521     
  -10.830376673919167     
  -6.6702920810493920     
  -28.657347937274075     
  -16.114170120586916     
  -11.134155202568035     
  -6.7420363384270043     
  -28.738127553287054     
  -16.197676284606175     
  -11.446877884246211     
  -6.8139830716444694     
  -28.819330563670416     
  -16.283527868738023     
  -11.768937835629851     
  -6.8861333539924772     
  -28.900968870598525     
  -16.371794902505243     
  -12.100752350323850     
  -6.9584882889613713     
  -28.983054734217621     
  -16.462550545132675     
  -12.442758405954189     
  -7.0310490111559210     
  -29.065600788663392     
  -16.555871233177331     
  -12.795420104373239     
  -7.1038166872512276     
  -29.148620058956240     
  -16.651836883960133     
  -13.159224608691314     
  -7.1767925169920259     
  -29.232125978837452     
  -16.750531068525316     
  -13.534689267772080     
  -7.2499777342378193     
  -29.316132409603849     
  -16.852041238033607     
  -13.922358515721397     
  -7.3233736080564169     
  -29.400653660016186     
  -16.956458926901515     
  -14.322810686475787     
  -7.3969814438686692     
  -29.485704507351066     
  -17.063880007050088     
  -14.736655490574039     
  -7.4708025846473314     
  -29.571300219676765     
  -17.174404923229389     
  -15.164541429386352     
  -7.5448384121732550     
  -29.657456579444716     
  -17.288138983949789     
  -15.607153097293724     
  -7.6190903483522820     
  -29.744189908485037     
  -17.405192632179492     
  -16.065219701367525     
  -7.6935598565965053     
  -29.831517094515334     
  -17.525681779939749     
  -16.539511887869548     
  -7.7682484432737899     
  -29.919455619262930     
  -17.649728119098768     
  -17.030852281901293     
  -7.8431576592297603     
  -30.008023588338713     
  -17.777459511213031     
  -17.540110941473959     
  -7.9182891013867840     
  -30.097239762974926     
  -17.909010343274083     
  -18.068218307878620     
  -7.9936444144247796     
  -30.187123593784573     
  -18.044521980583177     
  -18.616160261595780     
  -8.0692252925491221     
  -30.277695256692393     
  -18.184143182545142     
  -19.184992167312753     
  -8.1450334813512484     
  -30.368975691208256     
  -18.328030623799989     
  -19.775834968140838     
  -8.2210707797680875     
  -30.460986641232907     
  -18.476349386061045     
  -20.389889129147754     
  -8.2973390421468487     
  -30.553750698584381     
  -18.629273554529647     
  -21.028434860062230     
  -8.3738401804223219     
  -30.647291349510660     
  -18.786986815980118     
  -21.692841274934089     
  -8.4505761664143417     
  -30.741633024364461     
  -18.949683125542123     
  -22.384575338854003     
  -8.5275490342537790     
  -30.836801150779777     
  -19.117567440583528     
  -23.105206230636593     
  -8.6047608829460778     
  -30.932822210599518     
  -19.290856487313299     
  -23.856419147011625     
  -8.6822138790821732     
  -31.029723800895095     
  -19.469779630915891     
  -24.640020750144657     
  -8.7599102597074268     
  -31.127534699438737     
  -19.654579786541973     
  -25.457954595421253     
  -8.8378523353602318     
  -31.226284935020111     
  -19.845514446007638     
  -26.312308842389093     
  -8.9160424932928937     
  -31.326005863040944     
  -20.042856762325549     
  -27.205335013789604     
  -8.9944832008886220     
  -31.426730246884080     
  -20.246896774928977     
  -28.139456934672214     
  -9.0731770092896884     
  -31.528492345576250     
  -20.457942701939015     
  -29.117294322549409     
  -9.1521265572532418     
  -31.631328008354494     
  -20.676322409358139     
  -30.141674356925140     
  -9.2313345752528466     
  -31.735274776795475     
  -20.902384967035076     
  -31.215659040455524     
  -9.3108038898455536     
  -31.840371995237660     
  -21.136502409838496     
  -32.342562327461245     
  -9.3905374283262439     
  -31.946660930330491     
  -21.379071627294451     
  -33.525981860969559     
  -9.4705382236932092     
  -32.054184900626858     
  -21.630516491251726     
  -34.769821666749962     
  -9.5508094199513085     
  -32.162989417239366     
  -21.891290153752347     
  -36.078332174701679     
  -9.6313542777818100     
  -32.273122336736407     
  -22.161877645062617     
  -37.456138523395751     
  -9.7121761806110953     
  -32.384634027559031     
  -22.442798683988077     
  -38.908290462950916     
  -9.7932786411138082     
  -32.497577551425152     
  -22.734610862460215     
  -40.440300990293004     
  -9.8746653081899627     
  -32.612008861381021     
  -23.037913119887406     
  -42.058206560786807     
  -9.9563399744598939     
  -32.727987018353474     
  -23.353349669093316     
  -43.768620309905735     
  -10.038306584325900     
  -32.845574428329755     
  -23.681614321417602     
  -45.578806504581962     
  -10.120569242655087     
  -32.964837102558803     
  -24.023455370201972     
  -47.496752584754930     
  -10.203132224144305     
  -33.085844943520776     
  -24.379681014587629     
  -49.531262690731729     
  -10.285999983435426     
  -33.208672059769164     
  -24.751165484768109     
  -51.692056945001013     
  -10.369177166057520     
  -33.333397113260723     
  -25.138855911855625     
  -53.989887467753746     
  -10.452668620282111     
  -33.460103703210017     
  -25.543780067863771     
  -56.436677565768299     
  -10.536479409988649     
  -33.588880791253700     
  -25.967055149607042     
  -59.045670790702168     
  -10.620614828650073     
  -33.719823173329054     
  -26.409897680537298     
  -61.831618577613050     
  -10.705080414562941     
  -33.853032004580079     
  -26.873634819869409     
  -64.810982906565286     
  -10.789881967463621     
  -33.988615384608920     
  -27.359717191668636     
  -68.002188072573787     
  -10.875025566691782     
  -34.126689011593626     
  -27.869733602212953     
  -71.425899791734182     
  -10.960517591085463     
  -34.267376915225782     
  -28.405427850650945     
  -75.105369962545552     
  -11.046364740819001     
  -34.410812280165842     
  -28.968718125370053     
  -79.066824344573220     
  -11.132574061426828     
  -34.557138373749147     
  -29.561719307954338     
  -83.339942240204081     
  -11.219152970293475     
  -34.706509594205926     
  -30.186768874755884     
  -87.958406059383975     
  -11.306109285934550     
  -34.859092658693314     
  -30.846456920201248     
  -92.960576933561597     
  -11.393451260446051     
  -35.015067954111828     
  -31.543661247202976     
  -98.390288049316126     
  -11.481187615562375     
  -35.174631078248765     
  -32.281588407572833     
  -104.29781705735523     
  -11.569327582838937     
  -35.337994604356460     
  -33.063822035503016     
  -110.74104871198665     
  -11.657880948566435     
  -35.505390109197322     
  -33.894379900842893     
  -117.78690831422067     
  -11.746858104134253     
  -35.677070513232430     
  -34.777781713199573     
  -125.51310047477440     
  -11.836270102695234     
  -35.853312792432327     
  -35.719129966760363     
  -134.01027127569708     
  -11.926128723149098     
  -36.034421134852550     
  -36.724207001328111     
  -143.38467462024789     
  -12.016446542665527     
  -36.220730632508321     
  -37.799592060979947     
  -153.76151892981795     
  -12.107237019220914     
  -36.412611621293159     
  -38.952803452953610     
  -165.28916701766005     
  -12.198514585938961     
  -36.610474810439499     
  -40.192472205586029     
  -178.14447745476954     
  -12.290294759423807     
  -36.814777380419713     
  -41.528555786496838     
  -192.53962575479858     
  -12.382594264780172     
  -37.026030277335096     
  -42.972602979657793     
  -208.73092298878311     
  -12.475431180662802     
  -37.244806997039419     
  -44.538084902073635     
  -227.03030403935119     
  -12.568825108534542     
  -37.471754239750531     
  -46.240812182368806     
  -247.82046462840373     
  -12.662797371404816     
  -37.707604934374153     
  -48.099465667081795     
  -271.57503682208329     
  -12.757371248761123     
  -37.953194294649983     
  -50.136278443247463     
  -298.88578938714755     
  -12.852572256328475     
  -38.209479795417224     
  -52.377921863651025     
  -330.49985381484339     
  -12.948428481888884     
  -38.477566276994509     
  -54.856670767262408     
  -367.37128396097563     
  -13.044970991949976     
  -38.758737842405083     
  -57.611955396969663     
  -410.73405981857763     
  -13.142234328996906     
  -39.054498883011540     
  -60.692460845609070     
  -462.20584184061539     
  -13.240257126050997     
  -39.366627546774090     
  -64.159004659413611     
  -523.94379470051217     
  -13.339082875318848     
  -39.697246516221803     
  -68.088583119667547     
  -598.86335990594262     
  -13.438760902493897     
  -40.048918119818367     
  -72.580058318962017     
  -691.02866451845807     
  -13.539347620480822     
  -40.424775198872908     
  -77.762773302850576     
  -806.06369388640519     
  -13.640908170556362     
  -40.828702759647520     
  -83.808251006998489     
  -952.59659040101144     
  -13.743518613346001     
  -41.265605200752539     
  -90.952725435006229     
  -1141.7840514308155     
  -13.847268921257653     
  -41.741777278891888     
  -99.516105820737167     
  -1397.5222234839796     
  -13.952267176401007     
  -42.265561349685910     
  -109.99752249686725     
  -1733.5113459602583     
  -14.058645650405605     
  -42.848052299906989     
  -122.99885759156891     
  -2267.7065606823435     
  -14.166569956930333     
  -43.505566085877646     
  -140.00665679668688     
  -2853.9315484236013     
  -14.276253506430448     
  -44.259110586394009     
  -161.41114340986343     
  -4587.0000355856337     
  -14.387981774418304     
  -45.152172554110578     
  -195.81364367675650     
  -4508.2883716659117     
  -14.502156483082365     
  -46.215771179463069     
  -229.62580646425010     
  -16294.590477736181     
  -14.619385675297641     
  -47.669423783241918     
  -351.83523504727430     
   3609.2101607956952     
  -14.740701811066026     
  -49.360927267963334     
  -324.76615884130717     
  -137282.92444899504     
  -14.868278963423212     
  -53.558812895588680     
  -1354.3880922087938     
  -109104.49752703817     
  -15.012345679012345     
  -62.376462685264386     
  -2172.6718236615625     
  -109104.49752703817     
  -234.66666666666666     
  -1082.5813960108994     
  -100511406.01529613     
   27237879155237.422     
  -234.66782252158953     
  -1201.8905705757793     
  -18797768.549583867     
   33622335154250.918     
  -234.66792044101481     
  -1204.2821392901458     
  -10588943.661535338     
  -538149253278.14154     
  -234.66802650719862     
  -1206.1584200011048     
  -10731024.417910783     
   6299277503688.1738     
  -234.66814138657014     
  -1208.0297624830455     
  -8932556.6476366892     
   3594994405071.7363     
  -234.66826579917412     
  -1209.7540895604138     
  -7822642.1160807908     
   3344654760570.2310     
  -234.66840052291050     
  -1211.3709549854627     
  -6705979.4029661966     
   2662254977552.0210     
  -234.66854639810325     
  -1212.8693480860081     
  -5744810.3782663913     
   2209531141007.3135     
  -234.66870433242312     
  -1214.2523352648927     
  -4882170.2719343686     
   1807802732347.0505     
  -234.66887530619135     
  -1215.5190632810818     
  -4118932.3201210713     
   1481854233788.6296     
  -234.66906037809284     
  -1216.6697707177561     
  -3442391.8134161197     
   1211057418075.5710     
  -234.66926069133029     
  -1217.7043922556445     
  -2844486.4443327710     
   987921664852.05457     
  -234.66947748025174     
  -1218.6229467244380     
  -2317050.6148527632     
   803954767070.13220     
  -234.66971207748804     
  -1219.4254305075915     
  -1852900.8508016146     
   652570947683.22339     
  -234.66996592163770     
  -1220.1118453259451     
  -1445489.0028467046     
   528166015422.65308     
  -234.67024056554064     
  -1220.6821921832502     
  -1088909.9945615134     
   426117256312.05310     
  -234.67053768518497     
  -1221.1364722396356     
  -777814.41397240339     
   342545268298.07532     
  -234.67085908929334     
  -1221.4746863056910     
  -507379.91543407016     
   274245560471.07074     
  -234.67120672964046     
  -1221.6968359338475     
  -273246.64817540854     
   218545496102.67099     
  -234.67158271215524     
  -1221.8029222120474     
  -71482.136526929302     
   173226322865.73538     
  -234.67198930886624     
  -1221.7929467016227     
   101458.16286169179     
   136452728196.07602     
  -234.67242897075272     
  -1221.6669108268029     
   248772.13614156330     
   106696384674.34752     
  -234.67290434156772     
  -1221.4248160069421     
   373335.64228858042     
   82698196317.937286     
  -234.67341827270553     
  -1221.0666641782655     
   477739.50278537610     
   63413615034.440819     
  -234.67397383918953     
  -1220.5924570735749     
   564312.49576097610     
   47980738590.952354     
  -234.67457435686268     
  -1220.0021965554363     
   635147.22681915783     
   35688055473.981728     
  -234.67522340086879     
  -1219.2958847778550     
   692121.86891964148     
   25950254072.786465     
  -234.67592482551848     
  -1218.4735239010413     
   736922.04643050116     
   18284401762.943161     
  -234.67668278564028     
  -1217.5351162298789     
   771056.91822731600     
   12295107173.328674     
  -234.67750175952511     
  -1216.4806643635779     
   795878.48774926888     
   7657212879.3131647     
  -234.67838657357871     
  -1215.3101709151156     
   812595.05277119111     
   4104983168.2989697     
  -234.67934242880557     
  -1214.0236387993893     
   822286.01947851083     
   1421250743.0831165     
  -234.68037492925595     
  -1212.6210709768993     
   825914.34150862705     
  -571211570.40124738     
  -234.68149011257643     
  -1211.1024707167487     
   824337.41477103427     
  -2016184771.6521235     
  -234.68269448281487     
  -1209.4678415416238     
   818318.41604648985     
  -3030575260.1523166     
  -234.68399504563959     
  -1207.7171870485952     
   808534.82266003569     
  -3708789012.3773270     
  -234.68539934614481     
  -1205.8505111952627     
   795587.35458173743     
  -4126920521.7133198     
  -234.68691550942509     
  -1203.8678182026085     
   780007.68558485399     
  -4346082198.5310287     
  -234.68855228411408     
  -1201.7691124752102     
   762265.40441373852     
  -4415171465.8364534     
  -234.69031908909571     
  -1199.5543987479416     
   742774.20809095132     
  -4373040490.5844097     
  -234.69222606361043     
  -1197.2236821095366     
   721897.89410253067     
  -4250472086.0944395     
  -234.69428412099282     
  -1194.7769679145397     
   699955.35453642486     
  -4071652534.0915246     
  -234.69650500629308     
  -1192.2142618817920     
   677225.33384916035     
  -3855448856.1526132     
  -234.69890135805139     
  -1189.5355700918394     
   653950.66726354277     
  -3616443543.9217639     
  -234.70148677451110     
  -1186.7408989884502     
   630342.10109013179     
  -3365782969.2960119     
  -234.70427588457565     
  -1183.8302554579989     
   606581.71842981514     
  -3111853304.5892839     
  -234.70728442383344     
  -1180.8036468254229     
   582826.12751002179     
  -2860863481.8242302     
  -234.71052931599505     
  -1177.6610808149105     
   559209.20762469294     
  -2617292606.8526931     
  -234.71402876010961     
  -1174.4025656839783     
   535844.63719227305     
  -2384253049.1042113     
  -234.71780232394994     
  -1171.0281101871899     
   512828.24394319870     
  -2163808931.3706870     
  -234.72187104397923     
  -1167.5377235929175     
   490239.96035206667     
  -1957198754.6256177     
  -234.72625753233925     
  -1163.9314157721731     
   468145.74140893720     
  -1765041090.9358757     
  -234.73098609132495     
  -1160.2091971665036     
   446599.18140762975     
  -1587484196.9885397     
  -234.73608283583982     
  -1156.3710788501444     
   425643.01041340712     
  -1424330435.4919577     
  -234.74157582435504     
  -1152.4170725765373     
   405310.42162879690     
  -1275132057.7131355     
  -234.74749519892677     
  -1148.3471907749083     
   385626.27972148370     
  -1139270643.9881926     
  -234.75387333485796     
  -1144.1614466154390     
   366608.15768262232     
  -1016011978.9919871     
  -234.76074500062549     
  -1139.8598540418450     
   348267.32911501068     
  -904556610.96998096     
  -234.76814752872784     
  -1135.4424277944272     
   330609.58271378232     
  -804070783.80672002     
  -234.77612099814644     
  -1130.9091834712494     
   313636.01233564713     
  -713715687.48414254     
  -234.78470842915110     
  -1126.2601375500872     
   297343.66853273200     
  -632664555.56285930     
  -234.79395599122068     
  -1121.4953074429734     
   281726.17885165400     
  -560118136.87100852     
  -234.80391322489058     
  -1116.6147115186186     
   266774.26592991449     
  -495313170.38365668     
  -234.81463327838202     
  -1111.6183691702925     
   252476.22948671831     
  -437529210.87150425     
  -234.82617315991183     
  -1106.5063008436007     
   238818.35941387352     
  -386092023.12537277     
  -234.83859400662672     
  -1101.2785280833675     
   225785.30667166907     
  -340375423.90817153     
  -234.85196137115261     
  -1095.9350735732835     
   213360.40618354702     
  -299801447.70150954     
  -234.86634552679737     
  -1090.4759611857153     
   201525.96243644017     
  -263839533.51804933     
  -234.88182179249355     
  -1084.9012160240418     
   190263.49898790271     
  -232004918.54771701     
  -234.89847087861693     
  -1079.2108644629318     
   179553.97627396072     
  -203856501.29153049     
  -234.91637925486640     
  -1073.4049341840339     
   169377.98114156982     
  -178994385.31050971     
  -234.93563954144048     
  -1067.4834542239325     
   159715.88993845758     
  -157057150.11768740     
  -234.95635092479591     
  -1061.4464550110574     
   150548.01169036678     
  -137719144.22214344     
  -234.97861959932214     
  -1055.2939683912591     
   141854.70823195262     
  -120687680.62880211     
  -235.00255923631462     
  -1049.0260276666631     
   133616.49809234450     
  -105700319.80011098     
  -235.02829148167623     
  -1042.6426676147507     
   125814.14453789490     
  -92522267.203611419     
  -235.05594648382072     
  -1036.1439245166466     
   118428.72805857146     
  -80943839.500910491     
  -235.08566345329459     
  -1029.5298361681248     
   111441.70903386344     
  -70778152.177361459     
  -235.11759125567102     
  -1022.8004418837589     
   104834.97619700854     
  -61858882.756016880     
  -235.15188903930476     
  -1015.9557824988929     
   98590.888458556088     
  -54038260.131073929     
  -235.18872689956373     
  -1008.9959003549494     
   92692.305623063119     
  -47185161.056167528     
  -235.22828658117601     
  -1001.9208392806846     
   87122.613786003465     
  -41183400.569484100     
  -235.27076222034299     
  -994.73064454609164     
   81865.742671297601     
  -35930149.850924738     
  -235.31636112827431     
  -987.42536281603748     
   76906.178043970576     
  -31334505.096504275     
  -235.36530461779205     
  -980.00504207401173     
   72228.969167535543     
  -27316193.299810078     
  -235.41782887463046     
  -972.46973153276383     
   67819.731561311317     
  -23804395.589654610     
  -235.47418587502156     
  -964.81948151709855     
   63664.646828914025     
  -20736697.328784131     
  -235.53464435110070     
  -957.05434332036941     
   59750.458528325085     
  -18058134.758965611     
  -235.59949080559159     
  -949.17436902698762     
   56064.466298038329     
  -15720353.152586592     
  -235.66903057712904     
  -941.17961134015752     
   52594.516241381090     
  -13680825.649579439     
  -235.74358895744913     
  -933.07012318179989     
   49328.994089272092     
  -11902245.569253605     
  -235.82351236151686     
  -924.84595800330032     
   46256.800118356878     
  -10351685.874447037     
  -235.90916955146324     
  -916.50716712364942     
   43367.383203429185     
  -9000845.9663907606     
  -236.00095291496439     
  -908.05380834658922     
   40650.557009224409     
  -7822969.5490869712     
  -236.09927979840876     
  -899.48591050289019     
   38097.094027856845     
  -6801070.2572631212     
  -236.20459389485549     
  -890.80360888651467     
   35696.522848930399     
  -5898827.5730139911     
  -236.31736668638447     
  -882.00661652590611     
   33444.968533624822     
  -5155681.6445729584     
  -236.43809893996263     
  -873.09627492842617     
   31316.916616297778     
  -4369560.4085826520     
  -236.56732225539861     
  -864.06758475425136     
   29366.563383767727     
  -4149533.4313384481     
  -236.70560066331203     
  -854.94015770220233     
   27363.686774429854     
  -2418109.6307928888     
  -236.85353227029640     
  -845.63798336298510     
   26101.538686793552     
  -6028637.6479404531     
  -237.01175094759265     
  -836.45645441443151     
   22698.766234389546     
  -1328772.5212810335     
  -238.98178686530881     
  -747.87710801650314     
   12732.972324781795     
  -454046.33895652246     
  -240.77899303236637     
  -692.72561524802893     
   9327.6247826078761     
  -276667.58305980178     
  -242.45683234658046     
  -651.27500851736090     
   7252.6179096593623     
  -165913.11812452166     
  -244.04228339840918     
  -618.12278993389884     
   6008.2695237254502     
  -116970.44797365913     
  -245.55186635197023     
  -590.27463821477772     
   5130.9911639230068     
  -85050.022664702847     
  -246.99681315933680     
  -566.21437032012579     
   4493.1159939377358     
  -65300.230112626770     
  -248.38528742627051     
  -544.97316966504889     
   4003.3642680930348     
  -51598.257887488064     
  -249.72350554653704     
  -525.92381565997414     
   3616.3773339368745     
  -41881.850725521923     
  -251.01636713126746     
  -508.62721369139325     
   3302.2634534954595     
  -34681.932409513109     
  -252.26783792410549     
  -492.76618265659437     
   3042.1489604241115     
  -29209.731861905417     
  -253.48119635180467     
  -478.10312032688455     
   2823.0759714598212     
  -24946.388486891577     
  -254.65919971512037     
  -464.45548525371464     
   2635.9780578081341     
  -21559.624691061690     
  -255.80420043452915     
  -451.67983792763135     
   2474.2808726251715     
  -18822.935690538441     
  -256.91822988226448     
  -439.66136360870314     
   2333.1088549461333     
  -16579.140109337262     
  -258.00306041000704     
  -428.30667821102253     
   2208.7653041261037     
  -14715.894515230217     
  -259.06025225823561     
  -417.53877471255254     
   2098.3960952618768     
  -13151.268370148025     
  -260.09118970798988     
  -407.29338051818348     
   1999.7615824857669     
  -11824.317068246899     
  -261.09710940434900     
  -397.51627855078425     
   1911.0792044739151     
  -10688.941994004508     
  -262.07912287041665     
  -388.16130019080225     
   1830.9121395188813     
  -9709.7404732408177     
  -263.03823463471656     
  -379.18879712708110     
   1758.0890859695751     
  -8859.1540411715341     
  -263.97535699502885     
  -370.56446083550520     
   1691.6454306607886     
  -8115.4664595208869     
  -264.89132216733941     
  -362.25839867831729     
   1630.7794322143818     
  -7461.3746868393400     
  -265.78689237656334     
  -354.24440229262365     
   1574.8191220630870     
  -6882.9521852307771     
  -266.66276830890990     
  -346.49936203578125     
   1523.1969806738562     
  -6368.8861996057940     
  -267.51959624671701     
  -339.00279374865460     
   1475.4303341768127     
  -5909.9089677308202     
  -268.35797413382767     
  -331.73645287091546     
   1431.1060169188313     
  -5498.3685941628391     
  -269.17845676540850     
  -324.68401719746186     
   1389.8682524626101     
  -5127.9015632348101     
  -269.98156025528618     
  -317.83082408945950     
   1351.4089907383491     
  -4793.1802917719051     
  -270.76776590275978     
  -311.16365126623845     
   1315.4601385500598     
  -4489.7166754945565     
  -271.53752355688249     
  -304.67053276115365     
   1281.7872634838507     
  -4213.7078041066579     
  -272.29125455757304     
  -298.34060346506141     
   1250.1844549530506     
  -3961.9139017401685     
  -273.02935431829695     
  -292.16396707595379     
   1220.4701006899995     
  -3731.5608428720193     
  -273.75219460349570     
  -286.13158333830762     
   1192.4833943684594     
  -3520.2619465971275     
  -274.46012554471957     
  -280.23517127796407     
   1166.0814297689808     
  -3325.9546203726104     
  -275.15347743201937     
  -274.46712577825116     
   1141.1367701161862     
  -3146.8488331957105     
  -275.83256231116479     
  -268.82044534329265     
   1117.5354038672185     
  -2981.3849083774785     
  -276.49767541238805     
  -263.28866929098859     
   1095.1750170543874     
  -2828.1987492847948     
  -277.14909643236439     
  -257.86582293226576     
   1073.9635264347514     
  -2686.0930632777104     
  -277.78709068785895     
  -252.54636954502845     
   1053.8178284601686     
  -2554.0134268277716     
  -278.41191015675344     
  -247.32516815448065     
   1034.6627277589603     
  -2431.0282223950685     
  -279.02379441990712     
  -242.19743629485575     
   1016.4300160909972     
  -2316.3118603946918     
  -279.62297151541651     
  -237.15871706178316     
   999.05767713803709     
  -2209.1305634442488     
  -280.20965871525391     
  -232.20484987415756     
   982.48919791220521     
  -2108.8303590762716     
  -280.78406323292671     
  -227.33194445382921     
   966.67297021913316     
  -2014.8268695011875     
  -281.34638286966725     
  -222.53635760653668     
   951.56176869787419     
  -1926.5965634193981     
  -281.89680660570053     
  -217.81467244861145     
   937.11229447222877     
  -1843.6693231218653     
  -282.43551514231478     
  -213.16367977605881     
   923.28477454881477     
  -1765.6219920524775     
  -282.96268139975763     
  -208.58036131566573     
   910.04260960842123     
  -1692.0728588808499     
  -283.47847097537516     
  -204.06187463372763     
   897.35206316681479     
  -1622.6768602260322     
  -283.98304256589063     
  -199.60553950902280     
   885.18198671511959     
  -1557.1214288230508     
  -284.47654835726854     
  -195.20882560223762     
   873.50357599894664     
  -1495.1228846783793     
  -284.95913438521922     
  -190.86934127633060     
   862.29015436385885     
  -1436.4232706777998     
  -285.43094086905887     
  -186.58482344083652     
   851.51697983377539     
  -1380.7876141700933     
  -285.89210252134347     
  -182.35312830943334     
   841.16107272749969     
  -1328.0014740350896     
  -286.34274883543554     
  -178.17222297343397     
   831.20106167223639     
  -1277.8688737406485     
  -286.78300435293482     
  -174.04017770645549     
   821.61704511918174     
  -1230.2103451532719     
  -287.21298891270561     
  -169.95515892483121     
   812.39046753053208     
  -1184.8613671353621     
  -287.63281788305449     
  -165.91542273781232     
   803.50400727701685     
  -1141.6708103042074     
  -288.04260237845995     
  -161.91930902912043     
   794.94147619973535     
  -1100.4997190360873     
  -288.44244946211461     
  -157.96523601785370     
   786.68772830696469     
  -1061.2200923792207     
  -288.83246233542127     
  -154.05169525305098     
   778.72857761412047     
  -1023.7138974422796     
  -289.21274051547346     
  -150.17724700055740     
   771.05072338330342     
  -987.87212644747251     
  -289.58338000145568     
  -146.34051598601178     
   763.64168243494737     
  -953.59400357410698     
  -289.94447343081180     
  -142.54018746140406     
   756.48972740814156     
  -920.78621472983207     
  -290.29611022595361     
  -138.77500356588953     
   749.58383079766782     
  -889.36227777835404     
  -290.63837673221144     
  -135.04375995460953     
   742.91361371433015     
  -859.24195020021364     
  -290.97135634766772     
  -131.34530267260413     
   736.46929908782852     
  -830.35065586642247     
  -291.29512964545893     
  -127.67852525196251     
   730.24166916883041     
  -802.61908000983271     
  -291.60977448907965     
  -124.04236601386854     
   724.22202606875669     
  -775.98264253473349     
  -291.91536614118019     
  -120.43580555807229     
   718.40215624974621     
  -750.38120046863173     
  -292.21197736630506     
  -116.85786442433233     
   712.77429724623141     
  -725.75860109194468     
  -292.49967852798625     
  -113.30760091187165     
   707.33110773804185     
  -702.06244471052003     
  -292.77853768056826     
  -109.78410904401976     
   702.06563940271292     
  -679.24372852271460     
  -293.04862065611530     
  -106.28651666691600     
   696.97131143879255     
  -657.25660915392098     
  -293.30999114672062     
  -102.81398367114366     
   692.04188687013811     
  -636.05816249804491     
  -293.56271078251433     
  -99.365700327339809     
   687.27145065140280     
  -615.60815208069869     
  -293.80683920564348     
  -95.940885726934312     
   682.65438951079761     
  -595.86883155666271     
  -294.04243414047687     
  -92.538786319972004     
   678.18537327412264     
  -576.80476214057933     
  -294.26955146026825     
  -89.158674542891518     
   673.85933755806832     
  -558.38264902933997     
  -294.48824525049463     
  -85.799847529770474     
   669.67146769034821     
  -540.57116704108796     
  -294.69856786907047     
  -82.461625900700795     
   665.61718393754006     
  -523.34085658947015     
  -294.90057000362350     
  -79.143352622074133     
   661.69212751311909     
  -506.66394592750476     
  -295.09430072600588     
  -75.844391933494677     
   657.89214791866277     
  -490.51427340686996     
  -295.27980754420065     
  -72.564128336527745     
   654.21329086811124     
  -474.86716655525885     
  -295.45713645177352     
  -69.301965641560102     
   650.65178711894680     
  -459.69930551146905     
  -295.62633197500958     
  -66.057326067943706     
   647.20404232761075     
  -444.98871098928663     
  -295.78743721786350     
  -62.829649394636689     
   643.86662699519115     
  -430.71454680319863     
  -295.94049390484616     
  -59.618392157413297     
   640.63626789416708     
  -416.85716513707081     
  -296.08554242195856     
  -56.423026889788773     
   637.50983915563916     
  -403.39791191998950     
  -296.22262185578069     
  -53.243041404859078     
   634.48435481623915     
  -390.31916522159202     
  -296.35177003081219     
  -50.077938115125782     
   631.55696107707718     
  -377.60418708994587     
  -296.47302354515870     
  -46.927233388248332     
   628.72492967390258     
  -365.23712494413678     
  -296.58641780464893     
  -43.790456935971548     
   625.98565123682170     
  -353.20293530751280     
  -296.69198705546449     
  -40.667151234824459     
   623.33662922201529     
  -341.48731081417026     
  -296.78976441535815     
  -37.556870975792144     
   620.77547439090904     
  -330.07669276431642     
  -296.87978190353101     
  -34.459182541826927     
   618.29989919517664     
  -318.95815483419454     
  -296.96207046923678     
  -31.373663511254183     
   615.90771303392012     
  -308.11943196614465     
  -297.03666001917458     
  -28.299902185433943     
   613.59681729417412     
  -297.54882709599968     
  -297.10357944373050     
  -25.237497139471120     
   611.36520109095409     
  -287.23520965052080     
  -297.16285664212251     
  -22.186056794197295     
   609.21093701857512     
  -277.16798022740909     
  -297.21451854650132     
  -19.145199008733680     
   607.13217716686961     
  -267.33701693378839     
  -297.25859114505676     
  -16.114550691966837     
   605.12714953986620     
  -257.73268160068005     
  -297.29509950417520     
  -13.093747432047516     
   603.19415442786112     
  -248.34575764090209     
  -297.32406778969261     
  -10.082433142863975     
   601.33156124555433     
  -239.16745956956882     
  -297.34551928728354     
  -7.0802597265031304     
   599.53780529878259     
  -230.18937703013742     
  -297.35947642202569     
  -4.0868867508285298     
   597.81138497105655     
  -221.40348908325203     
  -297.36596077717621     
  -1.1019811413935559     
   596.15085880293213     
  -212.80209753596162     
  -297.36499311219495     
   1.8747831132923078     
   594.55484307141239     
  -204.37786106332379     
  -297.35659338004660     
   4.8437252437544354     
   593.02200911343743     
  -196.12373266464812     
  -297.34078074381358     
   7.8051579693341626     
   591.55108111845266     
  -188.03296835416160     
  -297.31757359264839     
   10.759387756769788     
   590.14083385579647     
  -180.09910032197169     
  -297.28698955709331     
   13.706715067917671     
   588.79009060338171     
  -172.31593043230745     
  -297.24904552379365     
   16.647434597238977     
   587.49772112513938     
  -164.67750934359614     
  -297.20375764962961     
   19.581835499564484     
   586.26263980506235     
  -157.17811894503470     
  -297.15114137529002     
   22.510201608859578     
   585.08380391297464     
  -149.81227468160782     
  -297.09121143831021     
   25.432811648274175     
   583.96021185286259     
  -142.57471284874998     
  -297.02398188559533     
   28.349939431672574     
   582.89090150649690     
  -135.46034787153746     
  -296.94946608544967     
   31.261854057682470     
   581.87494889746040     
  -128.46431404544762     
  -296.86767673912976     
   34.168820096281422     
   580.91146654211957     
  -121.58191041000907     
  -296.77862589194052     
   37.071097768171832     
   579.99960221404444     
  -114.80862309498424     
  -296.68232494389099     
   39.968943117559029     
   579.13853754083209     
  -108.14008376491974     
  -296.57878465992627     
   42.862608178692597     
   578.32748691259519     
  -101.57210802079808     
  -296.46801517975052     
   45.752341136230186     
   577.56569610243923     
  -95.100630609681417     
  -296.35002602725666     
   48.638386479918452     
   576.85244137286656     
  -88.721755234189374     
  -296.22482611957571     
   51.520985153872147     
   576.18702820861017     
  -82.431696473918166     
  -296.09242377575998     
   54.400374700606314     
   575.56879048505584     
  -76.226816782377611     
  -295.95282672511195     
   57.276789400216927     
   574.99708935918795     
  -70.103580244290185     
  -295.80604211517135     
   60.150460404883290     
   574.47131250735583     
  -64.058595027120134     
  -295.65207651937152     
   63.021615868763313     
   573.99087304465240     
  -58.088537122102885     
  -295.49093594437647     
   65.890481073915538     
   573.55520901623663     
  -52.190238314960830     
  -295.32262583710781     
   68.757278552028325     
   573.16378222887442     
  -46.360581526562285     
  -295.14715109147289     
   71.622228202269071     
   572.81607786742518     
  -40.596584115667120     
  -294.96451605480217     
   74.485547405654032     
   572.51160348655765     
  -34.895322101795017     
  -294.77472453400566     
   77.347451135797414     
   572.24988857079416     
  -29.253982659747610     
  -294.57777980145607     
   80.208152066476515     
   572.03048370084616     
  -23.669813546382535     
  -294.37368460060759     
   83.067860675976746     
   571.85296009924821     
  -18.140159850316127     
  -294.16244115135703     
   85.926785348475732     
   571.71690890037087     
  -12.662420611297865     
  -293.94405115515553     
   88.785132472591130     
   571.62194074578611     
  -7.2340846611950775     
  -293.71851579987697     
   91.643106537232669     
   571.56768511082714     
  -1.8526920889030392     
  -293.48583576445026     
   94.500910224810141     
   571.55378992016040     
   3.4841488551478474     
  -293.24601122326141     
   97.358744502201986     
   571.57992103657398     
   8.7787555256568268     
  -292.99904185033137     
   100.21680870905097     
   571.64576170301643     
   14.033422039040021     
  -292.74492682327588     
   103.07530064422927     
   571.75101236830926     
   19.250344286763248     
  -292.48366482705137     
   105.93441665002621     
   571.89538995045996     
   24.431701390460582     
  -292.21525405749378     
   108.79435169417958     
   572.07862771088844     
   29.579612198483549     
  -291.93969222465370     
   111.65529945046273     
   572.30047480237704     
   34.696133303009418     
  -291.65697655593294     
   114.51745237697406     
   572.56069580214967     
   39.783310440327533     
  -291.36710379902752     
   117.38100179305556     
   572.85907063045204     
   44.843113130104896     
  -291.07007022467980     
   120.24613795457901     
   573.19539397892788     
   49.877495555836006     
  -290.76587162924511     
   123.11305012751534     
   573.56947519559662     
   54.888360299003075     
  -290.45450333707572     
   125.98192666024893     
   573.98113789783918     
   59.877587917799197     
  -290.13596020272593     
   128.85295505451157     
   574.43021980722267     
   64.847005875458251     
  -289.81023661298138     
   131.72632203490787     
   574.91657235128855     
   69.798435920404188     
  -289.47732648871636     
   134.60221361733781     
   575.44006062069161     
   74.733652066436136     
  -289.13722328658082     
   137.48081517641751     
   576.00056301118991     
   79.654395787747418     
  -288.78992000052102     
   140.36231151139449     
   576.59797097959802     
   84.562415466655168     
  -288.43540916313617     
   143.24688691158249     
   577.23218909559796     
   89.459384352482999     
  -288.07368284687249     
   146.13472522051708     
   577.90313447824155     
   94.347011044737798     
  -287.70473266505866     
   149.02600989936539     
   578.61073706107709     
   99.226926915775863     
  -287.32854977278288     
   151.92092408955045     
   579.35493901294535     
   104.10078955915186     
  -286.94512486761533     
   154.81965067441942     
   580.13569493463899     
   108.97021125806764     
  -286.55444819017640     
   157.72237234055362     
   580.95297151907448     
   113.83680317630923     
  -286.15650952455297     
   160.62927163820856     
   581.80674754289680     
   118.70214366364270     
  -285.75129819856431     
   163.54053104111674     
   582.69701362037415     
   123.56782684803409     
  -285.33880308387910     
   166.45633300597203     
   583.62377232173435     
   128.43539938885431     
  -284.91901259598404     
   169.37686003131924     
   584.58703781715076     
   133.30642593901973     
  -284.49191469400648     
   172.30229471589135     
   585.58683601169344     
   138.18245083261888     
  -284.05749688039089     
   175.23281981690292     
   586.62320439293808     
   143.06500164605029     
  -283.61574620043052     
   178.16861830764847     
   587.69619190528351     
   147.95561693005070     
  -283.16664924165548     
   181.10987343499235     
   588.80585903225892     
   152.85581532674527     
  -282.71019213307693     
   184.05676877669100     
   589.95227764720948     
   157.76711869963250     
  -282.24636054428868     
   187.00948829840269     
   591.13553103745676     
   162.69104136081282     
  -281.77513968442616     
   189.96821641061547     
   592.35571384766286     
   167.62909550767503     
  -281.29651430098346     
   192.93313802539456     
   593.61293206397033     
   172.58280207142874     
  -280.81046867848829     
   195.90443861325326     
   594.90730307950605     
   177.55366735302670     
  -280.31698663703486     
   198.88230425991367     
   596.23895558465381     
   182.54320742253168     
  -279.81605153067505     
   201.86692172297612     
   597.60802964032280     
   187.55294664574632     
  -279.30764624566757     
   204.85847848892732     
   599.01467674016590     
   192.58439917837205     
  -278.79175319858439     
   207.85716283011277     
   600.45905973400363     
   197.63909716388054     
  -278.26835433427487     
   210.86316386185459     
   601.94135296273271     
   202.71857651166539     
  -277.73743112368646     
   213.87667159997787     
   603.46174228657026     
   207.82436549962978     
  -277.19896456154152     
   216.89787701826384     
   605.02042502781751     
   212.95803012544619     
  -276.65293516387021     
   219.92697210646779     
   606.61761025375836     
   218.12112044531185     
  -276.09932296539745     
   222.96414992874492     
   608.25351865709820     
   223.31520165259897     
  -275.53810751678395     
   226.00960468206139     
   609.92838266949263     
   228.54186709280364     
  -274.96926788172044     
   229.06353175541685     
   611.64244667268872     
   233.80270324300270     
  -274.39278263387297     
   232.12612778946604     
   613.39596694701117     
   239.09932371060430     
  -273.80862985367895     
   235.19759073652068     
   615.18921187484068     
   244.43335098120519     
  -273.21678712499232     
   238.27811992122577     
   617.02246200719969     
   249.80643038957146     
  -272.61723153157624     
   241.36791610183158     
   618.89601023512159     
   255.22021382926118     
  -272.00993965344185     
   244.46718153201650     
   620.81016183884094     
   260.67639746855752     
  -271.39488756303160     
   247.57612002366324     
   622.76523481985521     
   266.17665465664663     
  -270.77205082124459     
   250.69493701003734     
   624.76155972978006     
   271.72273853158208     
  -270.14140447330340     
   253.82383961003370     
   626.79948026876696     
   277.31636416865490     
  -269.50292304445844     
   256.96303669320571     
   628.87935300003187     
   282.95932274828579     
  -268.85658053552976     
   260.11273894550737     
   631.00154792064393     
   288.65339375130333     
  -268.20235041828221     
   263.27315893624342     
   633.16644837377874     
   294.40041466327756     
  -267.54020563063278     
   266.44451118588728     
   635.37445148375332     
   300.20221729141639     
  -266.87011857168665     
   269.62701223488028     
   637.62596811343894     
   306.06070098448953     
  -266.19206109660030     
   272.82088071359084     
   639.92142337082259     
   311.97776666588612     
  -265.50600451126763     
   276.02633741357005     
   642.26125662081677     
   317.95536098388305     
  -264.81191956682733     
   279.24360535969248     
   644.64592182819581     
   323.99547085442850     
  -264.10977645398742     
   282.47290988391205     
   647.07588785960411     
   330.10009944493527     
  -263.39954479716448     
   285.71447870007461     
   649.55163860544110     
   336.27131535456914     
  -262.68119364843369     
   288.96854198026477     
   652.07367347060040     
   342.51119864242855     
  -261.95469148128637     
   292.23533243259226     
   654.64250746041853     
   348.82189350962892     
  -261.22000618419116     
   295.51508538039775     
   657.25867166174089     
   355.20557074271056     
  -260.47710505395526     
   298.80803884315782     
   659.92271344231108     
   361.66445561648590     
  -259.72595478888121     
   302.11443361891224     
   662.63519685943481     
   368.20081749579788     
  -258.96652148171580     
   305.43451336853741     
   665.39670299065324     
   374.81696942749340     
  -258.19877061238560     
   308.76852470166750     
   668.20783026135950     
   381.51528125455019     
  -257.42266704051605     
   312.11671726449777     
   671.06919487076857     
   388.29818307225662     
  -256.63817499772773     
   315.47934382978428     
   673.98143124381056     
   395.16812616738821     
  -255.84525807970604     
   318.85666038836888     
   676.94519219006588     
   402.12767192110942     
  -255.04387923803904     
   322.24892624316783     
   679.96114972947430     
   409.17938608028823     
  -254.23400077181742     
   325.65640410530409     
   683.02999512507643     
   416.32594407569917     
  -253.41558431899173     
   329.07936019238099     
   686.15243970564416     
   423.57003844187824     
  -252.58859084748079     
   332.51806432912991     
   689.32921499395820     
   430.91447932636271     
  -251.75298064602549     
   335.97279005058715     
   692.56107358890608     
   438.36209479215790     
  -250.90871331478138     
   339.44381470780900     
   695.84878929984711     
   445.91582856138638     
  -250.05574775564389     
   342.93141957609384     
   699.19315801405764     
   453.57866373649188     
  -249.19404216229947     
   346.43588996610907     
   702.59499799208129     
   461.35369352654226     
  -248.32355400999526     
   349.95751533782322     
   706.05515069353032     
   469.24405827787587     
  -247.44424004502048     
   353.49658941738346     
   709.57448113061434     
   477.25301135751459     
  -246.55605627389167     
   357.05341031699942     
   713.15387871579560     
   485.38387757618028     
  -245.65895795223409     
   360.62828065828307     
   716.79425779761709     
   493.64006819024468     
  -244.75289957335110     
   364.22150769854960     
   720.49655830904385     
   502.02511134082192     
  -243.83783485647291     
   367.83340346093257     
   724.26174664410007     
   510.54259474725490     
  -242.91371673467603     
   371.46428486780451     
   728.09081610470446     
   519.19625480608090     
  -241.98049734246436     
   375.11447387810574     
   731.98478801575015     
   527.98988273232214     
  -241.03812800300210     
   378.78429762848560     
   735.94471213624252     
   536.92742695051163     
  -240.08655921498897     
   382.47408857842225     
   739.97166783837133     
   546.01291023756198     
  -239.12574063916722     
   386.18418465968097     
   744.06676466515296     
   555.25050256428437     
  -238.15562108444973     
   389.91492942992994     
   748.23114343438522     
   564.64447403091140     
  -237.17614849365856     
   393.66667223098983     
   752.46597698961705     
   574.19924719059543     
  -236.18726992886164     
   397.43976835182286     
   756.77247134354661     
   583.91934694410668     
  -235.18893155629641     
   401.23457919629567     
   761.15186644562732     
   593.80947114735579     
  -234.18107863086738     
   405.05147245610794     
   765.60543747923248     
   603.87442301497606     
  -233.16365548020502     
   408.89082228893551     
   770.13449565184476     
   614.11919899356633     
  -232.13660548827235     
   412.75300950217598     
   774.74038964429656     
   624.54890400928400     
  -231.09987107850503     
   416.63842174234753     
   779.42450642436620     
   635.16884900692173     
  -230.05339369647072     
   420.54745369038835     
   784.18827279191817     
   645.98447364020569     
  -228.99711379203242     
   424.48050726322862     
   789.03315634421961     
   657.00143368761326     
  -227.93097080099977     
   428.43799182183147     
   793.96066709687682     
   668.22552007555771     
  -226.85490312625211     
   432.42032438581714     
   798.97235849744334     
   679.66276609327701     
  -225.76884811831621     
   436.42792985516871     
   804.06982924314309     
   691.31935045017258     
  -224.67274205538070     
   440.46124123920526     
   809.25472437151927     
   703.20171068297634     
  -223.56652012272860     
   444.52069989313827     
   814.52873720164166     
   715.31644272171593     
  -222.45011639156886     
   448.60675576244745     
   819.89361052205447     
   727.67042343051980     
  -221.32346379724663     
   452.71986763549694     
   825.35113869778320     
   740.27071887942952     
  -220.18649411681102     
   456.86050340496496     
   830.90316908937916     
   753.12465643886992     
  -219.03913794591907     
   461.02914033771998     
   836.55160401267051     
   766.23982753747487     
  -217.88132467505235     
   465.22626535454975     
   842.29840271920170     
   779.62405715927002     
  -216.71298246502312     
   469.45237531921742     
   848.14558314789610     
   793.28548972203396     
  -215.53403822174459     
   473.70797733788930     
   854.09522432081144     
   807.23250980383352     
  -214.34441757023993     
   477.99358906905206     
   860.14946814434006     
   821.47384917523516     
  -213.14404482786247     
   482.30973904444591     
   866.31052201315447     
   836.01851322209279     
  -211.93284297669953     
   486.65696700163448     
   872.58066086232009     
   850.87587289586133     
  -210.71073363512951     
   491.03582422856300     
   878.96222990903925     
   866.05560241338958     
  -209.47763702850241     
   495.44687392065333     
   885.45764692713942     
   881.56777895228754     
  -208.23347195891091     
   499.89069155114453     
   892.06940526928179     
   897.42280769600802     
  -206.97815577401877     
   504.36786525513514     
   898.80007632700176     
   913.63152947144658     
  -205.71160433491121     
   508.87899622794782     
   905.65231279803766     
   930.20515414563920     
  -204.43373198293085     
   513.42469913857815     
   912.62885145412986     
   947.15536492196952     
  -203.14445150546021     
   518.00560255894118     
   919.73251669104479     
   964.49423900710156     
  -201.84367410061108     
   522.62234940937765     
   926.96622348359790     
   982.23438722259289     
  -200.53130934077853     
   527.27559742155620     
   934.33298138776752     
   1000.3888452940587     
  -199.20726513501529     
   531.96601961934425     
   941.83589772747280     
   1018.9712347476408     
  -197.87144769018056     
   536.69430481863321     
   949.47818198808022     
   1037.9956427319933     
  -196.52376147081466     
   541.46115814687471     
   957.26314930857006     
   1057.4767998578166     
  -195.16410915768927     
   546.26730158341502     
   965.19422530750387     
   1077.4299585384599     
  -193.79239160497949     
   551.11347452167502     
   973.27494999654209     
   1097.8710559211067     
  -192.40850779600254     
   556.00043435395639     
   981.50898291595058     
   1118.8166390428944     
  -191.01235479746447     
   560.92895708051810     
   989.90010770877211     
   1140.2839645667898     
  -189.60382771215308     
   565.89983794339742     
   998.45223744302291     
   1162.2910128907238     
  -188.18281963001346     
   570.91389208710439     
   1007.1694200397035     
   1184.8564961298532     
  -186.74922157753772     
   575.97195524660526     
   1016.0558437606772     
   1207.9999692326458     
  -185.30292246539815     
   581.07488446483183     
   1025.1158435299224     
   1231.7417642606677     
  -183.84380903424898     
   586.22355884056128     
   1034.3539067618772     
   1256.1031666955096     
  -182.37176579861830     
   591.41888030874634     
   1043.7746805120937     
   1281.1063125866031     
  -180.88667498880713     
   596.66177445466769     
   1053.3829778564930     
   1306.7743883102519     
  -179.38841649070901     
   601.95319136373109     
   1063.1837857688201     
   1333.1315448758289     
  -177.87686778345827     
   607.29410650904151     
   1073.1822723553887     
   1360.2030721349506     
  -176.35190387481040     
   612.68552167842108     
   1083.3837953964010     
   1388.0153499286803     
  -174.81339723415331     
   618.12846594321411     
   1093.7939105208659     
   1416.5960213524968     
  -173.26121772304165     
   623.62399667121895     
   1104.4183806810097     
   1445.9739355048523     
  -171.69523252314164     
   629.17320058591463     
   1115.2631851972960     
   1476.1793542741884     
  -170.11530606146692     
   634.77719487479385     
   1126.3345303543526     
   1507.2438850275014     
  -168.52129993277956     
   640.43712834940970     
   1137.6388594920586     
   1539.2007056875500     
  -166.91307281902314     
   646.15418266010181     
   1149.1828647847155     
   1572.0845049692223     
  -165.29048040564763     
   651.92957356849342     
   1160.9734985719845     
   1605.9317206006965     
  -163.65337529467715     
   657.76455228111479     
   1173.0179864764900     
   1640.7804890340808     
  -162.00160691436378     
   663.66040684766642     
   1185.3238401442454     
   1676.6708942498167     
  -160.33502142526095     
   669.61846362765505     
   1197.8988718511191     
   1713.6449417685892     
  -158.65346162254056     
   675.64008882956864     
   1210.7512089143834     
   1751.7468076241180     
  -156.95676683436702     
   681.72669012678364     
   1223.8893099715647     
   1791.0228413138539     
  -155.24477281613088     
   687.87971835491601     
   1237.3219812814182     
   1831.5218247788639     
  -153.51731164033203     
   694.10066929553784     
   1251.0583949672600     
   1873.2949971886856     
  -151.77421158189034     
   700.39108555157122     
   1265.1081074461749     
   1916.3963198484635     
  -150.01529699864741     
   706.75255851979921     
   1279.4810798450380     
   1960.8825826889190     
  -148.24038820680849     
   713.18673046744993     
   1294.1876992152052     
   2006.8135677317941     
  -146.44930135105781     
   719.69529671792077     
   1309.2388009731933     
   2054.2523420327352     
  -144.64184826906404     
   726.28000795419996     
   1324.6456935384392     
   2103.2653175970831     
  -142.81783635007338     
   732.94267264659698     
   1340.4201834204171     
   2153.9226383037389     
  -140.97706838726924     
   739.68515961316746     
   1356.5746032076954     
   2206.2982679422489     
  -139.11934242355588     
   746.50940072172966     
   1373.1218402172619     
   2260.4703958464984     
  -137.24445159040022     
   753.41739374273834     
   1390.0753681861111     
   2316.5215733106875     
  -135.35218393934267     
   760.41120536316828     
   1407.4492799859408     
   2374.5391720757329     
  -133.44232226576023     
   767.49297437257451     
   1425.2583237765093     
   2434.6155467934359     
  -131.51464392443731     
   774.66491503295936     
   1443.5179403774596     
   2496.8485651504457     
  -129.56892063646868     
   781.92932064544334     
   1462.2443046160884     
   2561.3418107073676     
  -127.60491828698547     
   789.28856732747442     
   1481.4543681963933     
   2628.2051860421766     
  -125.62239671315947     
   796.74511801569486     
   1501.1659070917101     
   2697.5551717080525     
  -123.62110948190140     
   804.30152671062274     
   1521.3975708795201     
   2769.5155129769132     
  -121.60080365662691     
   811.96044298088884     
   1542.1689372268474     
   2844.2175548330092     
  -119.56121955241777     
   819.72461674617603     
   1563.5005688880944     
   2921.8010145827757     
  -117.50209047885588     
   827.59690335964012     
   1585.4140764974659     
   3002.4144217083362     
  -115.42314246975337     
   835.58026901253436     
   1607.9321846602779     
   3086.2159893655385     
  -113.32409399894303     
   843.67779648563646     
   1631.0788045805198     
   3173.3741812122612     
  -111.20465568122877     
   851.89269127443663     
   1654.8791109396113     
   3264.0687099920497     
  -109.06452995752566     
   860.22828811744728     
   1679.3596262645524     
   3358.4912433697159     
  -106.90341076314226     
   868.68805795958303     
   1704.5483105898247     
   3456.8465739795211     
  -104.72098317807435     
   877.27561538579448     
   1730.4746598946717     
   3559.3535000215375     
  -102.51692305808713     
   885.99472656339299     
   1757.1698111448327     
   3666.2461626753029     
  -100.29089664526275     
   894.84931773466712     
   1784.6666573648968     
   3777.7752328879651     
  -98.042560156579484     
   903.84348430710850     
   1812.9999716115572     
   3894.2093380424390     
  -95.771559348968282     
   912.98150059025443     
   1842.2065416468749     
   4015.8367077757684     
  -93.477529059158741     
   922.26783023675978     
   1872.3253169551938     
   4142.9667383927126     
  -91.160092716480634     
   931.70713744788043     
   1903.3975674931385     
   4275.9320810205654     
  -88.818861826625280     
   941.30429901186540     
   1935.4670581007936     
   4415.0905347288726     
  -86.453435424192932     
   951.06441724989531     
   1968.5802371112593     
   4560.8275796478520     
  -84.063399491655261     
   960.99283395257032     
   2002.7864439586190     
   4713.5587309502262     
  -81.648326342143974     
   971.09514539856843     
   2038.1381344407450     
   4873.7326208322211     
  -79.207773963235041     
   981.37721855741302     
   2074.6911290969874     
   5041.8339480989453     
  -76.741285318629266     
   991.84520858942460     
   2112.5048837077288     
   5218.3872378928918     
  -74.248387604331882     
   1002.5055777686740     
   2151.6427879919265     
   5403.9605639855627     
  -71.728591455601489     
   1013.3651159692081     
   2192.1724922218173     
   5599.1701841397644     
  -69.181390100567896     
   1024.4309628712701     
   2234.1662686028662     
   5804.6852385466409     
  -66.606258456004156     
   1035.7106320625069     
   2277.7014078919651     
   6021.2335165980194     
  -64.002652160274806     
   1047.2120372304032     
   2322.8606592664514     
   6249.6074394788557     
  -61.370006537962198     
   1058.9435206662254     
   2369.7327150625420     
   6490.6712795852263     
  -58.707735490088687     
   1070.9138843280307     
   2418.4127496594319     
   6745.3688211709577     
  -56.015230303195466     
   1083.1324237417246     
   2469.0030158182135     
   7014.7325033424950     
  -53.291858369796863     
   1095.6089650552535     
   2521.6135095932832     
   7299.8932749321930     
  -50.536961811891409     
   1108.3539056021248     
   2576.3627091552735     
   7602.0922946454057     
  -47.749855998261708     
   1121.3782583784259     
   2633.3784013651152     
   7922.6937110188246     
  -44.929827945217937     
   1134.6937008923328     
   2692.7986041977551     
   8263.1997712797693     
  -42.076134589214377     
   1148.3126289090335     
   2754.7726024823551     
   8625.2675647805536     
  -39.188000918370641     
   1162.2482156882845     
   2819.4621092182078     
   9010.7286845119343     
  -36.264617948331683     
   1176.5144773972099     
   2887.0425743520459     
   9421.6114726871274     
  -33.305140526069628     
   1191.1263454840832     
   2957.7046603972008     
   9860.1667745749473     
  -30.308684943126149     
   1206.0997469130923     
   3031.6559112065115     
   10328.897838998808     
  -27.274326337369573     
   1221.4516933036064     
   3109.1226449990045     
   10830.594597488247     
  -24.201095859538793     
   1237.2003801773039     
   3190.3521044801646     
   11368.374024027082     
  -21.087977577598334     
   1253.3652977126558     
   3275.6149096603694     
   11945.726632508722     
  -17.933905088152752     
   1269.9673546353167     
   3365.2078594041832     
   12566.571485338118     
  -14.737757799763651     
   1287.0290171476881     
   3459.4571455442210     
   13235.320181314282     
  -11.498356847857016     
   1304.5744651288085     
   3558.7220469040758     
   13956.952901842711     
  -8.2144605948526763     
   1322.6297682302388     
   3663.3991936678985     
   14737.107757314376     
  -4.8847596620080180     
   1341.2230849690277     
   3773.9275018477542     
   15582.187585532942     
  -1.5078714310177983     
   1360.3848884954955     
   3890.7939087392542     
   16499.486718789547     
   1.9176660566304684     
   1380.1482234151688     
   4014.5400591301732     
   17497.343582671743     
   5.3934008865315137     
   1400.5489989029952     
   4145.7701360002138     
   18585.323769510283     
   8.9209748428228259     
   1421.6263244036741     
   4285.1600642715384     
   19774.442272888969     
   12.502131879894305     
   1443.4228955176491     
   4433.4683813182091     
   21077.433131773520     
   16.138727630964272     
   1465.9854392954603     
   4591.5491298065072     
   22509.079985018005     
   19.832740115639066     
   1489.3652301942125     
   4760.3672296941459     
   24086.622061946004     
   23.586281839779822     
   1513.6186905063441     
   4941.0168951587366     
   25830.257573351759     
   27.401613519415097     
   1538.8080923116388     
   5134.7438269588802     
   27763.770308417726     
   31.281159708023672     
   1565.0023821397153     
   5342.9721042720084     
   29915.316806272713     
   35.227526665849851     
   1592.2781548511937     
   5567.3369803190590     
   32318.420897859556     
   39.243522884431272     
   1620.7208101446233     
   5809.7251370530003     
   35013.242125857330     
   43.332182773807723     
   1650.4259341197487     
   6072.3244529969361     
   38048.205539325310     
   47.496794140149788     
   1681.5009602385951     
   6357.6859945418701     
   41482.116859526082     
   51.740930236288001     
   1714.0671799024199     
   6668.8018709883090     
   45386.933372437896     
   56.068487368571773     
   1748.2621942580954     
   7009.2038712816011     
   49851.433495341887     
   60.483729307060791     
   1784.2429279925404     
   7383.0896224966573     
   54986.133449369481     
   64.991340095517998     
   1822.1893661072002     
   7795.4856233669379     
   60929.954765664508     
   69.596487326475156     
   1862.3092308758903     
   8252.4602841094129     
   67859.401039455290     
   74.304898583581917     
   1904.8438960659280     
   8761.4057919053375     
   76001.343070444258     
   79.122954630931517     
   1950.0759502080246     
   9331.4158649336587     
   85651.255187161980     
   84.057804156469828     
   1998.3389905674533     
   9973.8002788373888     
   97199.224353717611     
   89.117506622511613     
   2050.0304774182714     
   10702.794461490255     
   111169.59537832116     
   94.311212306369512     
   2105.6288796390672     
   11536.566426827681     
   128275.91315200499     
   99.649392356777739     
   2165.7168851448046     
   12498.635775467699     
   149524.15103944094     
   105.14413735809654     
   2231.0136418541342     
   13620.066908263532     
   176308.41657347605     
   110.80955169991736     
   2302.4197592062028     
   14942.380032564575     
   210827.11218617973     
   116.66228514676445     
   2381.0846677225186     
   16523.583373960959     
   255817.12122924582     
   122.72226635467707     
   2468.4991556153700     
   18442.211783180261     
   317776.80574396905     
   129.01374332995027     
   2566.6685296389728     
   20825.537826260086     
   398991.79682884837     
   135.56680851228714     
   2678.2773149608115     
   23817.976302476382     
   535092.95651631989     
   142.41972497902537     
   2807.4001894078779     
   27831.173476348875     
   670963.37227978196     
   149.62265408946396     
   2959.1366200198645     
   32863.398768447136     
   1160007.2150671813     
   157.24401699455203     
   3145.2037491446149     
   41563.452881451194     
   991833.99735989305     
   165.38229535413120     
   3371.6179010023634     
   49002.207861650233     
   4673654.6124567324     
   174.19062975909227     
   3704.2599642941882     
   84054.617455076543     
  -2468427.3592211059     
   183.93805185143393     
   4078.2500385841677     
   65541.412260918631     
   43229385.353714392     
   195.21876992067718     
   5216.5080752709509     
   389761.80241378408     
   34089822.811127715     
   211.22870485536416     
   7804.5012650484477     
   645435.47349723650     
   34089822.811127715     
   14.222222222222221     
   174.07056948354744     
  -26324840.481434099     
   6074851379378.4658     
   14.222376042802603     
   139.64544265881466     
  -8100286.3432986978     
   7321588226902.1934     
   14.222387357816830     
   138.47247265376546     
  -6312735.4375895485     
   650834344863.30225     
   14.222399495748034     
   137.37648024395691     
  -6140903.8584690578     
   1892164093515.5063     
   14.222412515597652     
   136.25905754792629     
  -5600683.7877918873     
   1300117711154.2571     
   14.222426480520207     
   135.14760061049554     
  -5199286.9070881167     
   1187488112620.2585     
   14.222441458108523     
   134.03448254366813     
  -4802826.3476120792     
   997458400520.15515     
   14.222457520697835     
   132.92182659651294     
  -4442708.2800000329     
   857263481438.40662     
   14.222474745690022     
   131.80904165663691     
  -4108017.4276930369     
   732066430204.72949     
   14.222493215899181     
   130.69629224666252     
  -3798945.6065351372     
   626267571318.17163     
   14.222513019919919     
   129.58353253765881     
  -3513023.1653317125     
   535493909812.55377     
   14.222534252519715     
   128.47077524763085     
  -3248647.0267526405     
   457939910779.09442     
   14.222557015056884     
   127.35801680438284     
  -3004160.1152018718     
   391603370574.07440     
   14.222581415925671     
   126.24525816837283     
  -2778074.4950916856     
   334879256049.04950     
   14.222607571030151     
   125.13249903186988     
  -2569003.3174165529     
   286371257669.19879     
   14.222635604288648     
   124.01973941995134     
  -2375666.4193971842     
   244889731784.74954     
   14.222665648170532     
   122.90697928672894     
  -2196879.6836774340     
   209416936688.11639     
   14.222697844267298     
   121.79421858696097     
  -2031548.0633048434     
   179082471645.67017     
   14.222732343899970     
   120.68145728523588     
  -1878658.9367748247     
   153141915089.56577     
   14.222769308764946     
   119.56869532033345     
  -1737276.0015875301     
   130959053617.22563     
   14.222808911620513     
   118.45593264146815     
  -1606533.1816422748     
   111989304120.63661     
   14.222851337016417     
   117.34316919988238     
  -1485629.8507015214     
   95767419782.793503     
   14.222896782068876     
   116.23040491789294     
  -1373825.4477762738     
   81895313406.022995     
   14.222945457283668     
   115.11763973781332     
  -1270435.2015934892     
   70032583643.868973     
   14.222997587429953     
   114.00487358330116     
  -1174825.9169221937     
   59888223807.844978     
   14.223053412467630     
   112.89210637261908     
  -1086411.9751705586     
   51213283647.099724     
   14.223113188531181     
   111.77933802792694     
  -1004651.8885580695     
   43794921162.425888     
   14.223177188973029     
   110.66656844848347     
  -929044.91235476849     
   37451139988.721428     
   14.223245705469582     
   109.55379753518685     
  -859127.94822688145     
   32026257190.412045     
   14.223319049193286     
   108.44102518409537     
  -794472.80060001113     
   27387185570.861965     
   14.223397552054060     
   107.32825127404209     
  -734683.46529243258     
   23420093151.359623     
   14.223481568013673     
   106.21547568145249     
  -679393.75186196226     
   20027639005.705009     
   14.223571474476708     
   105.10269826455637     
  -628265.03712301515     
   17126595767.059698     
   14.223667673761858     
   103.98991887733567     
  -580984.15524233377     
   14645768915.328037     
   14.223770594657443     
   102.87713736250790     
  -537261.54327701440     
   12524298311.025715     
   14.223880694065080     
   101.76435354198064     
  -496829.40363116632     
   10710126710.125004     
   14.223998458735570     
   100.65156723151287     
  -459440.10398885899     
   9158741049.1131535     
   14.224124407101122     
   99.538778226220387     
  -424864.64918603352     
   7832078355.8145580     
   14.224259091208086     
   98.425986308070947     
  -392891.26948556746     
   6697584177.4466314     
   14.224403098754436     
   97.313191240456433     
  -363324.14415394131     
   5727425048.1404848     
   14.224557055236220     
   96.200392765829278     
  -335982.17832774628     
   4897794727.3083200     
   14.224721626207250     
   95.087590607097084     
  -310697.91521207523     
   4188338927.6001468     
   14.224897519656217     
   93.974784464565332     
  -287316.49214797083     
   3581648706.6703725     
   14.225085488505394     
   92.861974015178887     
  -265694.70890435943     
   3062839250.6011162     
   14.225286333234948     
   91.749158906785894     
  -245700.13626741926     
   2619180256.4109206     
   14.225500904636769     
   90.636338760492734     
  -227210.31511246634     
   2239786447.7079740     
   14.225730106701509     
   89.523513167066085     
  -210111.99928858774     
   1915348409.7741179     
   14.225974899642253     
   88.410681683148070     
  -194300.46887704803     
   1637906085.9291060     
   14.226236303057943     
   87.297843827575520     
  -179678.88166659145     
   1400651875.7660165     
   14.226515399239268     
   86.184999084114594     
  -166157.68500091188     
   1197764353.6839898     
   14.226813336619243     
   85.072146891072748     
  -153654.06672661979     
   1024265637.5517440     
   14.227131333370099     
   83.959286641616387     
  -142091.44479131146     
   875898524.06535602     
   14.227470681147485     
   82.846417681337115     
  -131399.00244492732     
   749022713.95630538     
   14.227832748982044     
   81.733539299758732     
  -121511.25168684003     
   640525176.07951438     
   14.228218987317589     
   80.620650731132628     
  -112367.63256104598     
   547743690.32949078     
   14.228630932193937     
   79.507751146148422     
  -103912.14399885134     
   468401847.45192420     
   14.229070209571118     
   78.394839647609970     
  -96092.997999543790     
   400552814.76287711     
   14.229538539790321     
   77.281915266576931     
  -88862.305193019143     
   342531872.95574862     
   14.230037742165072     
   76.168976953573477     
  -82175.779580758594     
   292915391.61090332     
   14.230569739694308     
   75.056023575314669     
  -75992.468217536865     
   250485958.68898931     
   14.231136563886704     
   73.943053905482572     
  -70274.500365170607     
   214202525.01039016     
   14.231740359683068     
   72.830066617517971     
  -64986.855127901981     
   183174825.00795773     
   14.232383390460784     
   71.717060277583172     
  -60097.147309701861     
   156641553.97205988     
   14.233068043100939     
   70.604033334903889     
  -55575.428968401538     
   133951683.97953148     
   14.233796833095095     
   69.490984112030645     
  -51394.005990522928     
   114548492.57691140     
   14.234572409664498     
   68.377910795280599     
  -47527.268384265466     
   97955894.620816499     
   14.235397560859790     
   67.264811423632054     
  -43951.533600261289     
   83766769.840019614     
   14.236275218603971     
   66.151683875718007     
  -40644.901383676537     
   71632971.253993139     
   14.237208463635429     
   65.038525857483094     
  -37587.119596008852     
   61256779.829553992     
   14.238200530301155     
   63.925334888593127     
  -34759.460255534032     
   52383601.415630281     
   14.239254811142770     
   62.812108286213004     
  -32144.604856538193     
   44795722.730235808     
   14.240374861209585     
   61.698843148843459     
  -29726.538179317940     
   38306964.825884290     
   14.241564402023576     
   60.585536339364403     
  -27490.450301023673     
   32758116.803407293     
   14.242827325110627     
   59.472184464306878     
  -25422.645917641457     
   28013032.406743549     
   14.244167695000698     
   58.358783854095584     
  -23510.460295944034     
   23955282.961469661     
   14.245589751586605     
   57.245330540341371     
  -21742.181945266118     
   20485307.790340558     
   14.247097911716404     
   56.131820230759281     
  -20106.980665493673     
   17517965.841276862     
   14.248696769878352     
   55.018248283816298     
  -18594.841367903147     
   14980449.891568324     
   14.250391097819268     
   53.904609679446452     
  -17196.502655111202     
   12810498.526476515     
   14.252185842917134     
   52.790898988332991     
  -15903.400141635000     
   10954869.415122934     
   14.254086125106491     
   51.677110338561967     
  -14707.613960873916     
   9368032.1502183098     
   14.256097232130459     
   50.563237379633804     
  -13601.820295482508     
   8011051.7052376624     
   14.258224612865702     
   49.449273242979700     
  -12579.246498143300     
   6850632.8279047320     
   14.260473868436211     
   48.335210499909408     
  -11633.629616804101     
   5858303.1250107698     
   14.262850740797967     
   47.221041115710726     
  -10759.178040410627     
   5009714.5524781737     
   14.265361098439014     
   46.106756400204084     
  -9950.5360177540842     
   4284045.8405828662     
   14.268010918797982     
   44.992346953928887     
  -9202.7508703407166     
   3663491.8602167810     
   14.270806266958003     
   43.877802610381586     
  -8511.2426349063862     
   3132826.3504159055     
   14.273753270122020     
   42.763112372002404     
  -7871.7760598362529     
   2679029.2868201113     
   14.276858087319017     
   41.648264347643192     
  -7280.4345209180719     
   2290964.3544312697     
   14.280126873728152     
   40.533245656617929     
  -6733.5965565502283     
   1959116.0113711238     
   14.283565738938711     
   39.418042436297561     
  -6227.9117793846644     
   1675321.5064078490     
   14.287180698387129     
   38.302639417004698     
  -5760.2872438965687     
   1432685.4557007938     
   14.290977617127769     
   37.187021143922820     
  -5327.8437392928654     
   1225028.9966186555     
   14.294962145000417     
   36.071166767231425     
  -4927.9871152398327     
   1048005.9732079464     
   14.299139642153888     
   34.955069776463745     
  -4558.0728459468446     
   894785.05899449135     
   14.303515093770566     
   33.838660800300687     
  -4216.5376618932087     
   769870.67484286951     
   14.308093012710028     
   32.722106891290807     
  -3898.7669230001684     
   642747.60972416215     
   14.312877328649803     
   31.604648354034126     
  -3611.8765356137847     
   601478.65483517526     
   14.317871262146371     
   30.489116244851623     
  -3321.5577446655684     
   342171.11770778376     
   14.323077181868278     
   29.364383971885104     
  -3142.9592988549675     
   864543.16037460801     
   14.328496443063701     
   28.273530997942107     
  -2654.9811150870264     
   173781.47968413253     
   14.385301974209327     
   18.257028166584458     
  -1351.6200174560327     
   52962.308599593627     
   14.423324455588556     
   12.491971365546677     
  -954.40270295908044     
   31791.308770125892     
   14.449086106308462     
   8.3160448901911348     
  -715.96788718313610     
   18104.776683007614     
   14.465684306374717     
   5.0756700170818458     
  -580.18206206057903     
   12533.816500091138     
   14.474943184412357     
   2.4097687661556604     
  -486.17843830989557     
   8890.6175021301951     
   14.478067906986780     
  0.14557565277112183     
  -419.49880704391899     
   6715.0118625803289     
   14.475914900635036     
  -1.8260119100250911     
  -369.13621807456656     
   5224.1424575005085     
   14.469124396722906     
  -3.5737403293197887     
  -329.95514964331278     
   4186.2408130282593     
   14.458193236227039     
  -5.1450240622920740     
  -298.55834354560079     
   3427.0471630295806     
   14.443518234036071     
  -6.5735586457132724     
  -272.85548982287895     
   2857.3355946534052     
   14.425423636479062     
  -7.8842610524279158     
  -251.42547286297844     
   2418.3127782823567     
   14.404179360779759     
  -9.0960450521500142     
  -233.28812702586075     
   2073.0533845480390     
   14.380013588814606     
  -10.223615936319044     
  -217.74022664175044     
   1796.5988178546615     
   14.353121744413826     
  -11.278630841693019     
  -204.26573550784050     
   1571.8290421592528     
   14.323673066291454     
  -12.270487724691737     
  -192.47701769164610     
   1386.6181535783414     
   14.291815531527801     
  -13.206873722770373     
  -182.07738153980853     
   1232.2020106097648     
   14.257679616742667     
  -14.094156842770483     
  -172.83586646023531     
   1102.1138976786081     
   14.221381221000016     
  -14.937671539490186     
  -164.57001222764575     
   991.49954863569769     
   14.183023971755315     
  -15.741930984091496     
  -157.13376561287799     
   896.65737218344248     
   14.142701068531446     
  -16.510787486427443     
  -150.40883532150218     
   814.72510882539029     
   14.100496774674443     
  -17.247555567244479     
  -144.29839700531176     
   743.46139469250761     
   14.056487637359341     
  -17.955107651120557     
  -138.72243654511794     
   681.09091166986798     
   14.010743495048628     
  -18.635949379252335     
  -133.61425470759394     
   626.19276917470700     
   13.963328316770593     
  -19.292279538368277     
  -128.91780893878365     
   577.61887743694388     
   13.914300906913764     
  -19.926038229110254     
  -124.58566735800656     
   534.43343190681912     
   13.863715501442375     
  -20.538945939052034     
  -120.57741661870541     
   495.86750159963867     
   13.811622275670590     
  -21.132535506490569     
  -116.85841035670812     
   461.28455625891081     
   13.758067779410826     
  -21.708178472844253     
  -113.39877618476631     
   430.15402426641134     
   13.703095312034190     
  -22.267106965813088     
  -110.17262100276821     
   402.03081345941280     
   13.646745247469850     
  -22.810431993074566     
  -107.15738990182263     
   376.53930198061084     
   13.589055317226871     
  -23.339158830671543     
  -104.33334513696803     
   353.36072415499552     
   13.530060858004401     
  -23.854200042778480     
  -101.68313970580556     
   332.22314698523377     
   13.469795029260965     
  -24.356386557301533     
  -99.191466103416303     
   312.89345039281363     
   13.408289005164727     
  -24.846477135623747     
  -96.844765225470212     
   295.17086484110109     
   13.345572144587772     
  -25.325166508035327     
  -94.630983739161962     
   278.88173016953294     
   13.281672142196348     
  -25.793092394290461     
  -92.539370762890456     
   263.87521886078508     
   13.216615163193648     
  -26.250841587751271     
  -90.560306621434563     
   250.01982587690583     
   13.150425963867665     
  -26.698955249123255     
  -88.685157927357778     
   237.20047402173756     
   13.083127999765217     
  -27.137933529872136     
  -86.906154372194749     
   225.31610879304898     
   13.014743523039911     
  -27.568239624693238     
  -85.216283556246879     
   214.27770043836298     
   12.945293670295021     
  -27.990303335591253     
  -83.609200802959151     
   204.00656340807598     
   12.874798542053577     
  -28.404524216542146     
  -82.079151577398591     
   194.43294932508320     
   12.803277274829696     
  -28.811274356629294     
  -80.620904457460455     
   185.49485511571203     
   12.730748106642375     
  -29.210900850383180     
  -79.229693044092613     
   177.13701301990011     
   12.657228436700720     
  -29.603727996609518     
  -77.901165446443372     
   169.31003201912569     
   12.582734879894407     
  -29.990059260741376     
  -76.631340206299939     
   161.96966320568848     
   12.507283316642251     
  -30.370179030587767     
  -75.416567732257263     
   155.07617004021327     
   12.430888938582612     
  -30.744354191060800     
  -74.253496456955673     
   148.59378846509358     
   12.353566290530049     
  -31.112835539811858     
  -73.139043043467467     
   142.49025791212648     
   12.275329309071777     
  -31.475859062693345     
  -72.070366109126510     
   136.73641907699039     
   12.196191358133410     
  -31.833647085381283     
  -71.044842966049089     
   131.30586145817051     
   12.116165261805504     
  -32.186409315309191     
  -70.060049005112802     
   126.17461905918350     
   12.035263334689372     
  -32.534343786227396     
  -69.113739362168928     
   121.32090365728476     
   11.953497409991909     
  -32.877637716094668     
  -68.203832584739288     
   116.72487065453500     
   11.870878865574122     
  -33.216468287693587     
  -67.328396054830279     
   112.36841638034151     
   11.787418648136052     
  -33.551003360160607     
  -66.485632931977733     
   108.23499562761886     
   11.703127295701632     
  -33.881402118652474     
  -65.673870464770587     
   104.30946588800215     
   11.618014958550001     
  -34.207815668490930     
  -64.891549470610570     
   100.57794486446872     
   11.532091418724971     
  -34.530387579377773     
  -64.137214884127047     
   97.027687492160823     
   11.445366108241117     
  -34.849254384657932     
  -63.409507227935848     
   93.646976705089372     
   11.357848126093309     
  -35.164546039984387     
  -62.707154902647673     
   90.425023552509657     
   11.269546254166199     
  -35.476386345306018     
  -62.028967226003850     
   87.351882352839922     
   11.180468972130933     
  -35.784893333641925     
  -61.373828108357550     
   84.418371549712319     
   11.090624471408207     
  -36.090179629717156     
  -60.740690321734704     
   81.616004243991753     
   11.000020668269469     
  -36.392352781246252     
  -60.128570289904772     
   78.936927176428568     
   10.908665216141529     
  -36.691515565311221     
  -59.536543336081550     
   76.373863321850806     
   10.816565517174014     
  -36.987766272054344     
  -58.963739361167669     
   73.920062630917769     
   10.723728733123851     
  -37.281198967685846     
  -58.409338891435794     
   71.569257156583831     
   10.630161795606208     
  -37.571903738571343     
  -57.872569462761419     
   69.315618974854885     
   10.535871415757184     
  -37.859966918029372     
  -57.352702320450007     
   67.153725574526334     
   10.440864093349569     
  -38.145471297277098     
  -56.849049378641055     
   65.078524339673947     
   10.345146125399703     
  -38.428496321838935     
  -56.360960446093500     
   63.085304157021881     
   10.248723614300195     
  -38.709118274616458     
  -55.887820664915836     
   61.169667488046230     
   10.151602475510552     
  -38.987410446675639     
  -55.429048158755492     
   59.327505351913551     
   10.053788444835142     
  -39.263443296744065     
  -54.984091868616133     
   57.554975709737683     
   9.9552870853155984     
  -39.537284600292587     
  -54.552429550793107     
   55.848481589906335     
   9.8561037937626992     
  -39.808999589016743     
  -54.133565938868806     
   54.204654123925827     
   9.7562438069507600     
  -40.078651081446267     
  -53.727031032939365     
   52.620333706666095     
   9.6557122074959025     
  -40.346299605353963     
  -53.332378530139366     
   51.092555908725458     
   9.5545139294378902     
  -40.612003512581367     
  -52.949184360823921     
   49.618536553722031     
   9.4526537635438164     
  -40.875819086825103     
  -52.577045336671013     
   48.195658354761363     
   9.3501363623505611     
  -41.137800644914307     
  -52.215577899010299     
   46.821459885633445     
   9.2469662449617172     
  -41.398000632036506     
  -51.864416949868051     
   45.493623757289427     
   9.1431478016135603     
  -41.656469711340399     
  -51.523214771688380     
   44.209967025446375     
   9.0386852980236210     
  -41.913256848317111     
  -51.191640018997532     
   42.968431518522685     
   8.9335828795344518     
  -42.168409390321123     
  -50.869376782608612     
   41.767076017346447     
   8.8278445750643204     
  -42.421973141558844     
  -50.556123712478509     
   40.604067372424844     
   8.7214743008757729     
  -42.673992433858004     
  -50.251593207185323     
   39.477674287623152     
   8.6144758641722436     
  -42.924510193501035     
  -49.955510650028152     
   38.386259799914022     
   8.5068529665322377     
  -43.173568004379931     
  -49.667613701528794     
   37.328275739912407     
   8.3986092071899616     
  -43.421206167717450     
  -49.387651633479450     
   36.302256484958626     
   8.2897480861707162     
  -43.667463758575757     
  -49.115384709842260     
   35.306814165794627     
   8.1802730072888128     
  -43.912378679359357     
  -48.850583603598807     
   34.340633025260530     
   8.0701872810152828     
  -44.155987710508128     
  -48.593028855909353     
   33.402466097525945     
   7.9594941272221957     
  -44.398326558548348     
  -48.342510360177911     
   32.491129571597781     
   7.8481966778099732     
  -44.639429901669764     
  -48.098826888390924     
   31.605499839473310     
   7.7362979792236812     
  -44.879331432989730     
  -47.861785639594871     
   30.744509557064220     
   7.6238009948639212     
  -45.118063901633512     
  -47.631201817916889     
   29.907144261665028     
   7.5107086073976044     
  -45.355659151768194     
  -47.406898235954401     
   29.092439228533326     
   7.3970236209735720     
  -45.592148159712430     
  -47.188704941740404     
   28.299476384440656     
   7.2827487633477235     
  -45.827561069238925     
  -46.976458868857101     
   27.527382061821701     
   7.1678866879220404     
  -46.061927225169548     
  -46.770003503393440     
   26.775323663979808     
   7.0524399757016525     
  -46.295275205367815     
  -46.569188575913586     
   26.042508254019456     
   6.9364111371738248     
  -46.527632851217618     
  -46.373869764008440     
   25.328179141982311     
   6.8198026141125547     
  -46.759027296678752     
  -46.183908420443572     
   24.631615201763402     
   6.7026167813122175     
  -46.989484995995937     
  -45.999171306430348     
   23.952127580310624     
   6.5848559482535558     
  -47.219031750135954     
  -45.819530349578017     
   23.289058821453047     
   6.4665223607050750     
  -47.447692732030944     
  -45.644862408417119     
   22.641780680157076     
   6.3476182022627681     
  -47.675492510685281     
  -45.475049053315942     
   22.009692884520838     
   6.2281455958309229     
  -47.902455074210273     
  -45.309976356682036     
   21.392220894426810     
   6.1081066050466193     
  -48.128603851851913     
  -45.149534699973835     
   20.788816098956620     
   5.9875032356503688     
  -48.353961735049921     
  -44.993618579231665     
   20.198951707364881     
   5.8663374368052441     
  -48.578551097601569     
  -44.842126441426430     
   19.622125261003003     
   5.7446111023666884     
  -48.802393814960055     
  -44.694960501968907     
   19.057853702878429     
   5.6223260721051149     
  -49.025511282712969     
  -44.552026599197319     
   18.505675145002680     
   5.4994841328832615     
  -49.247924434299989     
  -44.413234035609797     
   17.965145954013892     
   5.3760870197901944     
  -49.469653757991402     
  -44.278495440954693     
   17.435841199308996     
   5.2521364172337286     
  -49.690719313173688     
  -44.147726631959870     
   16.917352421915396     
   5.1276339599929761     
  -49.911140745975580     
  -44.020846488795506     
   16.409287982227013     
   5.0025812342326068     
  -50.130937304269885     
  -43.897776828928805     
   15.911271285387571     
   4.8769797784803650     
  -50.350127852077932     
  -43.778442294288396     
   15.422940597173337     
   4.7508310845692776     
  -50.568730883413174     
  -43.662770239809596     
   14.943948201247524     
   4.6241365985459364     
  -50.786764535583451     
  -43.550690628300245     
   14.473959520542211     
   4.4968977215461683     
  -51.004246601983944     
  -43.442135931896175     
   14.012652529044788     
   4.3691158106393297     
  -51.221194544408505     
  -43.337041037928337     
   13.559717629528466     
   4.2407921796424093     
  -51.437625504892594     
  -43.235343155706872     
   13.114856002380991     
   4.1119280999050796     
  -51.653556317121080     
  -43.136981735689020     
   12.677780506071901     
   3.9825248010667491     
  -51.869003517415038     
  -43.041898381893475     
   12.248213555951526     
   3.8525834717866614     
  -52.083983355320335     
  -42.950036780223840     
   11.825888229556359     
   3.7221052604479876     
  -52.298511803817149     
  -42.861342618502171     
   11.410546329252458     
   3.5910912758368654     
  -52.512604569165987     
  -42.775763521032772     
   11.001939216988877     
   3.4595425877972441     
  -52.726277100410833     
  -42.693248976905359     
   10.599826418278004     
   3.3274602278623990     
  -52.939544598550015     
  -42.613750278768272     
   10.203975784288835     
   3.1948451898639032     
  -53.152422025397904     
  -42.537220460386109     
   9.8141630105224831     
   3.0616984305188280     
  -53.364924112143385     
  -42.463614237807192     
   9.4301709284977075     
   2.9280208699959038     
  -53.577065367627512     
  -42.392887955843456     
   9.0517902130473775     
   2.7938133924613360     
  -53.788860086340229     
  -42.324999529245602     
   8.6788168950654594     
   2.6590768466049415     
  -54.000322356169676     
  -42.259908402532609     
   8.3110552014929269     
   2.5238120461472389     
  -54.211466065897312     
  -42.197575488521416     
   7.9483141755801441     
   2.3880197703281012     
  -54.422304912449128     
  -42.137963132204561     
   7.5904093424021752     
   2.2517007643775480     
  -54.632852407934976     
  -42.081035062136550     
   7.2371617855225105     
   2.1148557399692249     
  -54.843121886462185     
  -42.026756348745124     
   6.8883978450109788     
   1.9774853756571060     
  -55.053126510746317     
  -41.975093364907544     
   6.5439490803100790     
   1.8395903172959138     
  -55.262879278525595     
  -41.926013746805218     
   6.2036518817563948     
   1.7011711784457428     
  -55.472393028786840     
  -41.879486357692045     
   5.8673473745010032     
   1.5622285407613428     
  -55.681680447812028     
  -41.835481252383289     
   5.5348810987830124     
   1.4227629543665024     
  -55.890754075053344     
  -41.793969644142415     
   5.2061028592653669     
   1.2827749382139502     
  -56.099626308845444     
  -41.754923872697930     
   4.8808665536768059     
   1.1422649804311720     
  -56.308309411961055     
  -41.718317373545347     
   4.5590299630717324     
   1.0012335386525277     
  -56.516815517016973     
  -41.684124648822312     
   4.2404545433825511     
  0.85968104033803228     
  -56.725156631738393     
  -41.652321239746939     
   3.9250053366274038     
  0.71760788307914614     
  -56.933344644087065     
  -41.622883699722237     
   3.6125507262319414     
  0.57501443489191018     
  -57.141391327259562     
  -41.595789569275496     
   3.3029623449266379     
  0.43190103449773981     
  -57.349308344561976     
  -41.571017351688546     
   2.9961148760968088     
  0.28826799159218164     
  -57.557107254166489     
  -41.548546490117822     
   2.6918859548089791     
  0.14411558710192010     
  -57.764799513755428     
  -41.528357345456755     
   2.3901560018558121     
  -5.5592656969016200E-004
  -57.972396485057672     
  -41.510431175442832     
   2.0908080906195874     
 -0.14574632530830459     
  -58.179909438283190     
  -41.494750114763193     
   1.7937278418443710     
 -0.29145541306523243     
  -58.387349556459974     
  -41.481297155949356     
   1.4988033148910049     
 -0.43768302164480538     
  -58.594727939677561     
  -41.470056131087674     
   1.2059246577706506     
 -0.58442901050224594     
  -58.802055609245670     
  -41.461011696154394     
  0.91498487869687573     
 -0.73169326655181921     
  -59.009343511759958     
  -41.454149309564166     
  0.62587770284494526     
 -0.87947570398506492     
  -59.216602523100853     
  -41.449455226792828     
  0.33850052856152474     
  -1.0277762640989139     
  -59.423843452349907     
  -41.446916472828619     
   5.2751214074930837E-002
  -1.1765949151335062     
  -59.631077045628786     
  -41.446520838723060     
 -0.23146983851702865     
  -1.3259316521195366     
  -59.838313989881875     
  -41.448256862511933     
 -0.51426087911110541     
  -1.4757864967349583     
  -60.045564916585917     
  -41.452113819105264     
 -0.79571849451269761     
  -1.6261594971708941     
  -60.252840405403219     
  -41.458081707814117     
  -1.0759377472211886     
  -1.7770507280066035     
  -60.460150987775044     
  -41.466151240918272     
  -1.3550124220010662     
  -1.9284602900933661     
  -60.667507150462555     
  -41.476313834083278     
  -1.6330348272077784     
  -2.0803883104471548     
  -60.874919339035976     
  -41.488561595287337     
  -1.9100962100964107     
  -2.2328349421499687     
  -61.082397961316353     
  -41.502887316863060     
  -2.1862865332749930     
  -2.3858003642597172     
  -61.289953390773171     
  -41.519284465862626     
  -2.4616947968141267     
  -2.5392847817285431     
  -61.497595969879924     
  -41.537747176838728     
  -2.7364088543741594     
  -2.6932884253294866     
  -61.705336013430134     
  -41.558270243246540     
  -3.0105159118455989     
  -2.8478115515913935     
  -61.913183811819714     
  -41.580849112585376     
  -3.2841019104132809     
  -3.0028544427419890     
  -62.121149634293467     
  -41.605479876913478     
  -3.5572525576895910     
  -3.1584174066590247     
  -62.329243732163491     
  -41.632159271096150     
  -3.8300522360145770     
  -3.3145007768294441     
  -62.537476341998392     
  -41.660884662866259     
  -4.1025853201404026     
  -3.4711049123164788     
  -62.745857688787481     
  -41.691654052767312     
  -4.3749350677543895     
  -3.6282301977346378     
  -62.954397989083837     
  -41.724466065775474     
  -4.6471846365157843     
  -3.7858770432325186     
  -63.163107454124649     
  -41.759319950549340     
  -4.9194164843392185     
  -3.9440458844834039     
  -63.371996292936473     
  -41.796215574181886     
  -5.1917128702058291     
  -4.1027371826835974     
  -63.581074715423703     
  -41.835153420708423     
  -5.4641556443002015     
  -4.2619514245584682     
  -63.790352935445576     
  -41.876134588040678     
  -5.7368265298357759     
  -4.4216891223761721     
  -63.999841173883212     
  -41.919160787014448     
  -6.0098065470520936     
  -4.5819508139690228     
  -64.209549661691042     
  -41.964234336117336     
  -6.2831779198276596     
  -4.7427370627625063     
  -64.419488642957617     
  -42.011358170516047     
  -6.5570209508052750     
  -4.9040484578119186     
  -64.629668377953024     
  -42.060535827647087     
  -6.8314175353776756     
  -5.0658856138466231     
  -64.840099146170047     
  -42.111771459162412     
  -7.1064487553108728     
  -5.2282491713219299     
  -65.050791249380026     
  -42.165069824827249     
  -7.3821961618932557     
  -5.3911397964786003     
  -65.261755014682194     
  -42.220436296041449     
  -7.6587413784508769     
  -5.5545581814099902     
  -65.473000797563259     
  -42.277876856379827     
  -7.9361662938332174     
  -5.7185050441368492     
  -65.684538984963154     
  -42.337398103583581     
  -8.2145531406510415     
  -5.8829811286897975     
  -65.896379998352472     
  -42.399007252138460     
  -8.4939844436540497     
  -6.0479872051995116     
  -66.108534296821475     
  -42.462712135465864     
  -8.7745432616266257     
  -6.2135240699946506     
  -66.321012380184968     
  -42.528521209928066     
  -9.0563129535716680     
  -6.3795925457075651     
  -66.533824792102479     
  -42.596443557079851     
  -9.3393779288795908     
  -6.5461934813878333     
  -66.746982123224043     
  -42.666488891546450     
  -9.6238219131857416     
  -6.7133277526236794     
  -66.960495014342655     
  -42.738667555895340     
  -9.9097320679061891     
  -6.8809962616713278     
  -67.174374159598401     
  -42.812990546404642     
  -10.197191809838774     
  -7.0491999375923573     
  -67.388630309676856     
  -42.889469484978427     
  -10.486291169737896     
  -7.2179397363991340     
  -67.603274275061182     
  -42.968116668751463     
  -10.777114583503307     
  -7.3872166412083784     
  -67.818316929303379     
  -43.048945028127740     
  -11.069754223521244     
  -7.5570316624029763     
  -68.033769212335713     
  -43.131968184804151     
  -11.364296149191475     
  -7.7273858378020943     
  -68.249642133812529     
  -43.217200405923080     
  -11.660834943099459     
  -7.8982802328397126     
  -68.465946776497333     
  -43.304656667996333     
  -11.959458785819066     
  -8.0697159407516708     
  -68.682694299689544     
  -43.394352608889974     
  -12.260264400374583     
  -8.2416940827713354     
  -68.899895942691501     
  -43.486304591892782     
  -12.563342758585618     
  -8.4142158083339904     
  -69.117563028327680     
  -43.580529662582173     
  -12.868793410217863     
  -8.5872822952901018     
  -69.335706966517051     
  -43.677045613158811     
  -13.176709374670562     
  -8.7608947501275569     
  -69.554339257883612     
  -43.775870933468838     
  -13.487193982122081     
  -8.9350544082030101     
  -69.773471497438123     
  -43.877024888334759     
  -13.800343118936393     
  -9.1097625339825150     
  -69.993115378313277     
  -43.980527461726780     
  -14.116263188781303     
  -9.2850204212915504     
  -70.213282695556700     
  -44.086399435642640     
  -14.435053618573642     
  -9.4608293935746239     
  -70.433985349990252     
  -44.194662337781935     
  -14.756824662907434     
  -9.6371908041646002     
  -70.655235352141602     
  -44.305338522753743     
  -15.081679364477518     
  -9.8141060365619577     
  -70.877044826243448     
  -44.418451117987324     
  -15.409731671340765     
  -9.9915765047241152     
  -71.099426014302225     
  -44.534024105522384     
  -15.741089592377813     
  -10.169603653365051     
  -71.322391280259694     
  -44.652082277465212     
  -16.075870413457579     
  -10.348188958265414     
  -71.545953114217284     
  -44.772651305566150     
  -16.414187520653549     
  -10.527333926593293     
  -71.770124136761112     
  -44.895757711971051     
  -16.756162407058252     
  -10.707040097235938     
  -71.994917103366106     
  -45.021428930023987     
  -17.101914153676400     
  -10.887309041142570     
  -72.220344908906611     
  -45.149693286176557     
  -17.451567630940819     
  -11.068142361678616     
  -72.446420592230567     
  -45.280580043408612     
  -17.805250724785836     
  -11.249541694991510     
  -72.673157340898697     
  -45.414119423844511     
  -18.163089880443938     
  -11.431508710388432     
  -72.900568495953181     
  -45.550342597947832     
  -18.525221731187287     
  -11.614045110726146     
  -73.128667556850374     
  -45.689281760931742     
  -18.891777990887395     
  -11.797152632813305     
  -73.357468186492369     
  -45.830970095863393     
  -19.262901330926763     
  -11.980833047825472     
  -73.586984216371647     
  -45.975441855845347     
  -19.638730541312263     
  -12.165088161733161     
  -73.817229651848507     
  -46.122732334905187     
  -20.019415169113124     
  -12.349919815743242     
  -74.048218677557458     
  -46.272877948673539     
  -20.405101082546373     
  -12.535329886754015     
  -74.279965662946125     
  -46.425916206792635     
  -20.795945450084705     
  -12.721320287824325     
  -74.512485167957280     
  -46.581885797668278     
  -21.192101757555289     
  -12.907892968657039     
  -74.745791948853579     
  -46.740826560849939     
  -21.593735870513555     
  -13.095049916097306     
  -74.979900964205399     
  -46.902779579878789     
  -22.001009066157920     
  -13.282793154645956     
  -75.214827381024776     
  -47.067787147874974     
  -22.414096391968222     
  -13.471124746988453     
  -75.450586581071505     
  -47.235892870814737     
  -22.833168439057292     
  -13.660046794539827     
  -75.687194167333814     
  -47.407141634107660     
  -23.258409598921222     
  -13.849561438006029     
  -75.924665970684330     
  -47.581579706099575     
  -23.690000529708549     
  -14.039670857962157     
  -76.163018056724752     
  -47.759254710072383     
  -24.128135998732755     
  -14.230377275448037     
  -76.402266732825098     
  -47.940215730062889     
  -24.573007339672682     
  -14.421682952581648     
  -76.642428555363026     
  -48.124513285110424     
  -25.024820859243267     
  -14.613590193190918     
  -76.883520337179704     
  -48.312199441554753     
  -25.483779456512512     
  -14.806101343464427     
  -77.125559155252276     
  -48.503327787478597     
  -25.950101368184985     
  -14.999218792621567     
  -77.368562358590324     
  -48.697953547739985     
  -26.424002810697399     
  -15.192944973602756     
  -77.612547576381729     
  -48.896133568820218     
  -26.905714637649059     
  -15.387282363780312     
  -77.857532726375283     
  -49.097926428602591     
  -27.395467535722290     
  -15.582233485690605     
  -78.103536023534588     
  -49.303392435120500     
  -27.893505266729928     
  -15.777800907788176     
  -78.350575988933940     
  -49.512593724620970     
  -28.400076654950421     
  -15.973987245222492     
  -78.598671458994332     
  -49.725594299533100     
  -28.915436632731588     
  -16.170795160638043     
  -78.847841594928852     
  -49.942460074278586     
  -29.439854241463369     
  -16.368227364998557     
  -79.098105892567276     
  -50.163258981089569     
  -29.973599292603765     
  -16.566286618436092     
  -79.349484192459457     
  -50.388060975784086     
  -30.516959131919215     
  -16.764975731125830     
  -79.601996690322110     
  -50.616938169273489     
  -31.070221806974224     
  -16.964297564187405     
  -79.855663947827352     
  -50.849964832825790     
  -31.633694311670247     
  -17.164255030613656     
  -80.110506903759827     
  -51.087217540163323     
  -32.207684575839558     
  -17.364851096227749     
  -80.366546885546441     
  -51.328775174482118     
  -32.792520180733881     
  -17.566088780669588     
  -80.623805621172238     
  -51.574719075837621     
  -33.388531930038567     
  -17.767971158412550     
  -80.882305251525111     
  -51.825133065312912     
  -33.996069422672477     
  -17.970501359811610     
  -81.142068343153355     
  -52.080103585982954     
  -34.615487411810648     
  -18.173682572183893     
  -81.403117901472243     
  -52.339719741571528     
  -35.247161085322070     
  -18.377518040922855     
  -81.665477384450455     
  -52.604073449711450     
  -35.891470838087315     
  -18.582011070647269     
  -81.929170716777222     
  -52.873259480997106     
  -36.548818948410265     
  -18.787165026386269     
  -82.194222304537490     
  -53.147375623110186     
  -37.219614655001806     
  -18.992983334801732     
  -82.460657050427827     
  -53.426522733022694     
  -37.904290297026058     
  -19.199469485449423     
  -82.728500369536007     
  -53.710804910250395     
  -38.603285471500584     
  -19.406627032080284     
  -82.997778205689841     
  -54.000329551286640     
  -39.317066055661144     
  -19.614459593983366     
  -83.268517048434830     
  -54.295207546704106     
  -40.046105467154689     
  -19.822970857372013     
  -83.540743950645847     
  -54.595553337707763     
  -40.790905328453185     
  -20.032164576814889     
  -83.814486546809306     
  -54.901485127671165     
  -41.551976514385025     
  -20.242044576713589     
  -84.089773072007304     
  -55.213124951529053     
  -42.329860328014931     
  -20.452614752828627     
  -84.366632381646099     
  -55.530598903989173     
  -43.125108688141218     
  -20.663879073855711     
  -84.645093971953941     
  -55.854037219150221     
  -43.938304680924972     
  -20.875841583054221     
  -84.925188001262455     
  -56.183574504257152     
  -44.770049525074668     
  -21.088506399930058     
  -85.206945312212341     
  -56.519349875695220     
  -45.620968249159951     
  -21.301877721974936     
  -85.490397454745491     
  -56.861507137563912     
  -46.491716736609938     
  -21.515959826464488     
  -85.775576710122124     
  -57.210195013088494     
  -47.382969740715041     
  -21.730757072317523     
  -86.062516115870196     
  -57.565567286143846     
  -48.295439461452666     
  -21.946273902018984     
  -86.351249491790824     
  -57.927783082104753     
  -49.229858071482710     
  -22.162514843609252     
  -86.641811467040185     
  -58.297007017640865     
  -50.186997994066736     
  -22.379484512742561     
  -86.934237508340786     
  -58.673409502596371     
  -51.167656732607398     
  -22.597187614817436     
  -87.228563949417492     
  -59.057166928090922     
  -52.172672990887961     
  -22.815628947182301     
  -87.524828021676541     
  -59.448461975522591     
  -53.202914979381148     
  -23.034813401419381     
  -87.823067886210012     
  -59.847483837867941     
  -54.259297181694592     
  -23.254745965710416     
  -88.123322667221515     
  -60.254428566730660     
  -55.342764934443991     
  -23.475431727287710     
  -88.425632486897683     
  -60.669499303738981     
  -56.454316537828340     
  -23.696875874974303     
  -88.730038501851467     
  -61.092906677772703     
  -57.594984525939971     
  -23.919083701817296     
  -89.036582941200180     
  -61.524869061717240     
  -58.765858866179663     
  -24.142060607818483     
  -89.345309146362524     
  -61.965613003213605     
  -59.968070123633623     
  -24.365812102766750     
  -89.656261612693399     
  -62.415373529140844     
  -61.202810118626878     
  -24.590343809176954     
  -89.969486033028829     
  -62.874394605030560     
  -62.471318410001594     
  -24.815661465340153     
  -90.285029343274161     
  -63.342929493105558     
  -63.774901934563339     
  -25.041770928490518     
  -90.602939770150982     
  -63.821241257614794     
  -65.114920261208880     
  -25.268678178094380     
  -90.923266881193939     
  -64.309603159573854     
  -66.492809509824610     
  -25.496389319267266     
  -91.246061637170129     
  -64.808299230897546     
  -67.910065422805161     
  -25.724910586325151     
  -91.571376447051279     
  -65.317624721568578     
  -69.368267123841846     
  -25.954248346476469     
  -91.899265225667705     
  -65.837886724997404     
  -70.869063530835859     
  -26.184409103661782     
  -92.229783454233896     
  -66.369404701478658     
  -72.414194053603026     
  -26.415399502548528     
  -92.562988243879786     
  -66.912511156880669     
  -74.005482572469532     
  -26.647226332688629     
  -92.898938402462420     
  -67.467552276174203     
  -75.644845668760937     
  -26.879896532847219     
  -93.237694504699576     
  -68.034888618689905     
  -77.334305031758873     
  -27.113417195511357     
  -93.579318966012380     
  -68.614895906428103     
  -79.075980361088497     
  -27.347795571587991     
  -93.923876120176288     
  -69.207965759136258     
  -80.872113025986451     
  -27.583039075301198     
  -94.271432301091210     
  -69.814506606831173     
  -82.725055152109292     
  -27.819155289299200     
  -94.622055928909461     
  -70.434944520471973     
  -84.637295863090316     
  -28.056151969982480     
  -94.975817600809265     
  -71.069724239445165     
  -86.611451392318344     
  -28.294037053064923     
  -95.332790186720089     
  -71.719310124887542     
  -88.650292991460674     
  -28.532818659380837     
  -95.693048930338122     
  -72.384187322323513     
  -90.756736461712762     
  -28.772505100951449     
  -96.056671555758385     
  -73.064862845786337     
  -92.933874519084000     
  -29.013104887325426     
  -96.423738380134566     
  -73.761866904679493     
  -95.184965968488811     
  -29.254626732209005     
  -96.794332432769863     
  -74.475754149443134     
  -97.513469749831103     
  -29.497079560402334     
  -97.168539581074896     
  -75.207105172566884     
  -99.923037375257451     
  -29.740472515059803     
  -97.546448663888512     
  -75.956527952881302     
  -102.41754827403517     
  -29.984814965293427     
  -97.928151632683068     
  -76.724659564936587     
  -105.00110391900475     
  -30.230116514139660     
  -98.313743701206221     
  -77.512167844329099     
  -107.67806770566644     
  -30.476387006911516     
  -98.703323504197357     
  -78.319753352121623     
  -110.45305937289478     
  -30.723636539959507     
  -99.096993265821197     
  -79.148151297418309     
  -113.33100023232441     
  -30.971875469866553     
  -99.494858978562647     
  -79.998133799160769     
  -116.31710983636870     
  -31.221114423104041     
  -99.897030593367873     
  -80.870512122933519     
  -119.41695452107987     
  -31.471364306178149     
  -100.30362222187982     
  -81.766139281841632     
  -122.63644984615615     
  -31.722636316297883     
  -100.71475235172365     
  -82.685912655687787     
  -125.98191187670828     
  -31.974941952598670     
  -101.13054407584978     
  -83.630776994763124     
  -129.46006608301266     
  -32.228293027958038     
  -101.55112533706264     
  -84.601727490385684     
  -133.07810241037430     
  -32.482701681442855     
  -101.97662918893475     
  -85.599813258463485     
  -136.84369577927069     
  -32.738180391430809     
  -102.40719407452295     
  -86.626140976808031     
  -140.76505595434003     
  -32.994741989452216     
  -102.84296412420612     
  -87.681878896465562     
  -144.85097333362893     
  -33.252399674802298     
  -103.28408947443846     
  -88.768261196467805     
  -149.11085909370064     
  -33.511167029978040     
  -103.73072660902879     
  -89.886592639670539     
  -153.55481610205075     
  -33.771058036998618     
  -104.18303872502908     
  -91.038253760435936     
  -158.19367718265678     
  -34.032087094673393     
  -104.64119612527841     
  -92.224706339305840     
  -163.03909665146870     
  -34.294269036887101     
  -105.10537664003718     
  -93.447499564191887     
  -168.10359823738781     
  -34.557619151978187     
  -105.57576608032508     
  -94.708276550972272     
  -173.40068149918463     
  -34.822153203293098     
  -106.05255872585806     
  -96.008781662216180     
  -178.94488603721851     
  -35.087887451006971     
  -106.53595785078232     
  -97.350868307495290     
  -184.75192159844624     
  -35.354838675309630     
  -107.02617629084979     
  -98.736507719483669     
  -190.83874534338017     
  -35.623024201065391     
  -107.52343705592239     
  -100.16779830955899     
  -197.22372338048444     
  -35.892461924065316     
  -108.02797399228358     
  -101.64697623491266     
  -203.92673343557854     
  -36.163170339002697     
  -108.54003249971004     
  -103.17642673567946     
  -210.96935294980395     
  -36.435168569315216     
  -109.05987030875626     
  -104.75869688280304     
  -218.37500560873377     
  -36.708476399052081     
  -109.58775832452542     
  -106.39650942486850     
  -226.16917984805173     
  -36.983114306940742     
  -110.12398154377193     
  -108.09277827372892     
  -234.37962908026509     
  -37.259103502846081     
  -110.66884005318582     
  -109.85062549183087     
  -243.03664007192376     
  -37.536465966835877     
  -111.22265011764634     
  -111.67340029237035     
  -252.17328794148810     
  -37.815224491089438     
  -111.78574536825708     
  -113.56469995193146     
  -261.82578521967025     
  -38.095402724912681     
  -112.35847810148962     
  -115.52839334107904     
  -272.03380499614423     
  -38.377025223152984     
  -112.94122070203868     
  -117.56864687855008     
  -282.84092738770909     
  -38.660117498340568     
  -113.53436720381995     
  -119.68995383395794     
  -294.29507242972250     
  -38.944706076922081     
  -114.13833500559780     
  -121.89716687718081     
  -306.44905937971686     
  -39.230818559995605     
  -114.75356675984706     
  -124.19553482252864     
  -319.36120151650698     
  -39.518483689006644     
  -115.38053245648815     
  -126.59074383390251     
  -333.09601174490382     
  -39.807731416922003     
  -116.01973172587786     
  -129.08896392198923     
  -347.72501871405319     
  -40.098592985464634     
  -116.67169638958872     
  -131.69690156234469     
  -363.32768364606159     
  -40.391101009068421     
  -117.33699329146879     
  -134.42185918969008     
  -379.99250605771215     
  -40.685289566299943     
  -118.01622744690583     
  -137.27180298512300     
  -397.81825804808472     
  -40.981194299596140     
  -118.71004555416984     
  -140.25543992048358     
  -416.91547395197011     
  -41.278852524285355     
  -119.41913991890887     
  -143.38230597512342     
  -437.40815204256273     
  -41.578303347997341     
  -120.14425285163527     
  -146.66286711544257     
  -459.43578806900194     
  -41.879587801730096     
  -120.88618160823880     
  -150.10863552596015     
  -483.15574425671065     
  -42.182748984031228     
  -121.64578395607339     
  -153.73230360788540     
  -508.74608046667294     
  -42.487832219976475     
  -122.42398446312158     
  -157.54789921138556     
  -536.40889594473447     
  -42.794885236893343     
  -123.22178162597746     
  -161.57096593097097     
  -566.37434608002877     
  -43.103958359094520     
  -124.04025597462133     
  -165.81877352657128     
  -598.90543147295284     
  -43.415104724262974     
  -124.88057931909429     
  -170.31056426261833     
  -634.30380759436343     
  -43.728380524584352     
  -125.74402533679979     
  -175.06784281957619     
  -672.91678637679706     
  -44.043845276268755     
  -126.63198174064222     
  -180.11471871740204     
  -715.14590667637833     
  -44.361562121767143     
  -127.54596431997943     
  -185.47831301747499     
  -761.45740017838000     
  -44.681598169795322     
  -128.48763321132014     
  -191.18924351881273     
  -812.39513369065264     
  -45.004024879269586     
  -129.45881183767094     
  -197.28220702149275     
  -868.59663005888171     
  -45.328918494479986     
  -130.46150905959198     
  -203.79668174693424     
  -930.81313275093987     
  -45.656360540345091     
  -131.49794521456573     
  -210.77778024256645     
  -999.93481849942748     
  -45.986438388489553     
  -132.57058289362541     
  -218.27729138131201     
  -1077.0228317240631     
  -46.319245907276503     
  -133.68216352862683     
  -226.35496261924266     
  -1163.3502228309871     
  -46.654884211961665     
  -134.83575115840111     
  -235.08008929047486     
  -1260.4548554826677     
  -46.993462535022843     
  -136.03478513339374     
  -244.53350070659468     
  -1370.2083335259456     
  -47.335099241740963     
  -137.28314404318036     
  -254.81006320803951     
  -1494.9068295170071     
  -47.679923022663168     
  -138.58522386227398     
  -266.02186442941684     
  -1637.3921295596424     
  -48.028074303223569     
  -139.94603428685033     
  -278.30230540111444     
  -1801.2148465963535     
  -48.379706922331422     
  -141.37131859222956     
  -291.81141675058677     
  -1990.8577622194111     
  -48.734990147319230     
  -142.86770425902415     
  -306.74284996723270     
  -2212.0451995089597     
  -49.094111113985321     
  -144.44289435635108     
  -323.33318896354956     
  -2472.1810308090253     
  -49.457277810135835     
  -146.10591369549653     
  -341.87454669461766     
  -2780.9712213427724     
  -49.824722762966744     
  -147.86742963936976     
  -362.73183085468804     
  -3151.3587490333871     
  -50.196707650988472     
  -149.74017677018762     
  -386.36702147243898     
  -3600.8362663096564     
  -50.573529149864797     
  -151.73952755754306     
  -413.37329346976082     
  -4153.7885269362914     
  -50.955526454788583     
  -153.88427755977199     
  -444.52670742178373     
  -4843.9594425910527     
  -51.343091127475681     
  -156.19773533642942     
  -480.85640324121584     
  -5723.1178647942488     
  -51.736680242053659     
  -158.70932581260047     
  -523.77978722717376     
  -6858.2039720792391     
  -52.136834339692385     
  -161.45681607321274     
  -575.21631701776687     
  -8392.5946439040545     
  -52.544202616148098     
  -164.49025880787485     
  -638.16077684704874     
  -10408.491311274980     
  -52.959579400699809     
  -167.87622190419643     
  -716.22446168160945     
  -13613.624818669477     
  -53.383959071233612     
  -171.71259967795461     
  -818.32664782163283     
  -17130.937271826977     
  -53.818622782872247     
  -176.12543799090943     
  -946.80867736033247     
  -27529.310927253824     
  -54.265284077566271     
  -181.37565595759725     
  -1153.2785093147409     
  -27057.004256230048     
  -54.726353973834975     
  -187.64936733397514     
  -1356.2060412364619     
  -97774.779372134319     
  -55.205481410855342     
  -196.26367465338518     
  -2089.5168865274863     
   21648.057560094829     
  -55.708861827130214     
  -206.30535800677063     
  -1927.1564548267784     
  -823704.70181762450     
  -56.249540335955722     
  -231.38560343998591     
  -8104.9417184591057     
  -654634.14994208771     
  -56.888888888888886     
  -284.18470234369420     
  -13014.697843024660     
  -654634.14994208771     
   0.0000000000000000     
   2.3703703703703423     
   5.2491093417280402E-008
  -2.4661546713246104E-002
   2.3703703703703703E-006
   2.3703703703703733     
  -2.1493546722457897E-008
 -0.21421844230699610     
   2.5632774087118066E-006
   2.3703703703703658     
  -7.3794544634149050E-008
  0.80001916498020575     
   2.7718837343489443E-006
   2.3703703703703711     
   1.3742441996133201E-007
 -0.91843843862556773     
   2.9974669969917801E-006
   2.3703703703703725     
  -1.2479325974587904E-007
  0.62608925793751036     
   3.2414088248781676E-006
   2.3703703703703667     
   6.8504833974527003E-008
 -0.25497446814266483     
   3.5052032868226695E-006
   2.3703703703703725     
  -1.6622182639467742E-008
   7.8468955630768458E-002
   3.7904660429294190E-006
   2.3703703703703720     
   1.1707909777972103E-008
  -5.3613334100379252E-002
   4.0989442400143100E-006
   2.3703703703703720     
  -9.2236857858182923E-009
  -3.1812016510265245E-002
   4.4325272123429335E-006
   2.3703703703703676     
  -2.2654431237133664E-008
   8.6743169939703407E-002
   4.7932580532229989E-006
   2.3703703703703667     
   1.6948160438945796E-008
   7.1375987197749517E-003
   5.1833461283236882E-006
   2.3703703703703729     
   2.0472030185515961E-008
  -7.5088819755313993E-002
   5.6051806073621843E-006
   2.3703703703703729     
  -1.9616708974030406E-008
   6.0038723862119329E-002
   6.0613450970348007E-006
   2.3703703703703725     
   1.5045638531029934E-008
  -6.7304553282556245E-002
   6.5546334648149246E-006
   2.3703703703703698     
  -2.6973811654387635E-008
   5.9151447341274477E-002
   7.0880669505336745E-006
   2.3703703703703667     
   1.2960913064140162E-008
  -1.4433129549013766E-002
   7.6649126705464579E-006
   2.3703703703703702     
   2.4237129149865831E-009
  -1.0831907693332817E-002
   8.2887036278177600E-006
   2.3703703703703694     
  -6.1279203912161548E-009
   3.2183189976295337E-002
   8.9632603504797990E-006
   2.3703703703703738     
   2.1348022727108617E-008
  -6.3795700412006259E-002
   9.6927142913945732E-006
   2.3703703703703689     
  -3.7549134013445295E-008
   7.0390236203086640E-002
   1.0481533132034435E-005
   2.3703703703703671     
   3.2724877012193530E-008
  -4.2822357702294270E-002
   1.1334548145659698E-005
   2.3703703703703742     
  -1.3506017318274583E-008
   1.8451296209829542E-002
   1.2256983787384321E-005
   2.3703703703703720     
   8.0350888388688835E-009
  -1.5956617888174908E-002
   1.3254489692359779E-005
   2.3703703703703702     
  -1.2109637191103144E-008
   1.6128663515864616E-002
   1.4333175278056121E-005
   2.3703703703703694     
   9.9093988235825166E-009
  -1.2128982682313038E-002
   1.5499647162568609E-005
   2.3703703703703702     
  -7.9968121173427813E-009
   9.1424343079512839E-003
   1.6761049628125571E-005
   2.3703703703703694     
   6.5987413726045213E-009
  -6.2064580407378339E-003
   1.8125108377623997E-005
   2.3703703703703707     
  -4.1160062040037136E-009
   5.1297136988253597E-003
   1.9600177852188294E-005
   2.3703703703703716     
   5.4605783478981577E-009
  -5.3477334909246199E-003
   2.1195292399557644E-005
   2.3703703703703716     
  -5.3355161276186890E-009
   3.6687999265602642E-003
   2.2920221606692707E-005
   2.3703703703703698     
   2.6738906227744507E-009
  -2.6855576398500001E-003
   2.4785530135496846E-005
   2.3703703703703689     
  -3.6661231145191869E-009
   3.5425458657365699E-003
   2.6802642428127312E-005
   2.3703703703703707     
   5.3776696644142938E-009
  -2.9742961712965720E-003
   2.8983912678196579E-005
   2.3703703703703729     
  -2.8333810234118677E-009
   2.4607625888101474E-004
   3.1342700496415924E-005
   2.3703703703703680     
  -2.0987595198818094E-009
   1.2798309737484870E-003
   3.3893452734110118E-005
   2.3703703703703680     
   2.0329134384448010E-009
  -3.0033876024125697E-004
   3.6651791965747165E-005
   2.3703703703703711     
   9.8442389160839393E-010
  -3.6032508325224840E-004
   3.9634612172411315E-005
   2.3703703703703720     
  -3.7585079718399021E-010
  -2.5616032210621747E-004
   4.2860182212251397E-005
   2.3703703703703698     
  -1.4215899829794526E-009
   1.0251131255198506E-003
   4.6348257711629086E-005
   2.3703703703703720     
   3.1038698631848990E-009
  -1.6500219541013890E-003
   5.0120202062266145E-005
   2.3703703703703694     
  -4.7731156062555323E-009
   1.8281933775183520E-003
   5.4199117265460899E-005
   2.3703703703703694     
   4.6647079361992536E-009
  -1.2095469746864786E-003
   5.8609985424754756E-005
   2.3703703703703742     
  -2.0875941147850948E-009
   4.1408372513023834E-004
   6.3379821753647772E-005
   2.3703703703703707     
   4.1215649805387860E-010
  -3.8559938657733235E-004
   6.8537840035488650E-005
   2.3703703703703671     
  -2.1050813694466406E-009
   7.5050017254864440E-004
   7.4115631548930222E-005
   2.3703703703703698     
   3.1929938329836720E-009
  -6.0744861881368315E-004
   8.0147358554813800E-005
   2.3703703703703742     
  -1.4442109067288045E-009
   2.1528644991469679E-005
   8.6669963529530257E-005
   2.3703703703703667     
  -1.2664882410953446E-009
   3.3607368900615068E-004
   9.3723395426347953E-005
   2.3703703703703680     
   1.7336414947654593E-009
  -1.9202890002375519E-004
   1.0135085435048861E-004
   2.3703703703703733     
  -1.2011001025809563E-010
  -6.1100124551259451E-005
   1.0959905614651095E-004
   2.3703703703703702     
  -7.5794217778827989E-010
   1.4726040442819815E-004
   1.1851851851851852E-004
   2.3703703703703707     
   9.0443554925700782E-010
  -1.4095512185751438E-004
   1.2816387043559032E-004
   2.3703703703703711     
  -8.1625979669903275E-010
   5.3021054469747763E-005
   1.3859418671744722E-004
   2.3703703703703671     
  -1.1633580005716401E-010
   7.2784729732347831E-005
   1.4987334984958899E-004
   2.3703703703703707     
   9.2268010704565045E-010
  -1.1516699831006785E-004
   1.6207044124390838E-004
   2.3703703703703711     
  -8.5514637301346173E-010
   9.6913039251233352E-005
   1.7526016434113347E-004
   2.3703703703703707     
   7.6264656965804299E-010
  -6.2951754169319199E-005
   1.8952330214647096E-004
   2.3703703703703729     
  -3.7374488548544034E-010
   1.4765657290677852E-005
   2.0494721200071549E-004
   2.3703703703703698     
  -8.5506174138615902E-011
  -8.8302647361405075E-006
   2.2162636061714668E-004
   2.3703703703703676     
  -2.7190906673827303E-010
   4.5888314611976558E-005
   2.3966290266114995E-004
   2.3703703703703711     
   7.7560636735573647E-010
  -5.0357904520270335E-005
   2.5916730641618445E-004
   2.3703703703703738     
  -4.6749164926437392E-010
   1.3188399641820057E-005
   2.8025903036810922E-004
   2.3703703703703685     
  -1.1543769842613177E-010
   7.9401573771539953E-007
   3.0306725485174004E-004
   2.3703703703703667     
  -9.2517116795862466E-011
   2.1894216277414547E-005
   3.2773167324074619E-004
   2.3703703703703720     
   5.9093064813865114E-010
  -2.6238907266761114E-005
   3.5440334752668374E-004
   2.3703703703703751     
  -2.9479876822503088E-010
  -2.8012241487188539E-006
   3.8324563352732294E-004
   2.3703703703703667     
  -3.9705330497485813E-010
   3.0034959788485844E-005
   4.1443518139088799E-004
   2.3703703703703720     
   7.8855485265267023E-010
  -3.7114390255513456E-005
   4.4816301752398998E-004
   2.3703703703703716     
  -7.9573942688098825E-010
   3.0286055182922238E-005
   4.8463571456972866E-004
   2.3703703703703689     
   6.0228781291865453E-010
  -2.2918723171033192E-005
   5.2407665660172183E-004
   2.3703703703703698     
  -5.4175622762693086E-010
   1.9149411846383856E-005
   5.6672740728298484E-004
   2.3703703703703689     
   4.9192627266351320E-010
  -1.4690911899326258E-005
   6.1284918936921611E-004
   2.3703703703703716     
  -3.6562457137974451E-010
   1.0851960976154346E-005
   6.6272448461798892E-004
   2.3703703703703702     
   3.1938832510185861E-010
  -9.1595883171008598E-006
   7.1665876390280604E-004
   2.3703703703703707     
  -3.0585041472166781E-010
   6.5564788326599811E-006
   7.7498235812843046E-004
   2.3703703703703676     
   1.7812130855616838E-010
  -1.6326980202480033E-006
   8.3805248140627849E-004
   2.3703703703703733     
   4.7794250768422531E-011
  -2.4476976100469090E-006
   9.0625541888119992E-004
   2.3703703703703702     
  -1.6348939816125004E-010
   2.9744218853312114E-006
   9.8000889260941464E-004
   2.3703703703703689     
   1.1415575272138452E-010
  -1.2407515050484172E-006
   1.0597646199778821E-003
   2.3703703703703720     
  -1.1086749470197261E-011
   5.3178411788929356E-007
   1.1460110803346354E-003
   2.3703703703703733     
   4.6960505610944678E-011
  -2.1293108795039688E-006
   1.2392765067748425E-003
   2.3703703703703671     
  -2.0438133912745375E-010
   3.2544663773110477E-006
   1.3401321214063656E-003
   2.3703703703703676     
   2.1103628195517096E-010
  -1.8496298058961279E-006
   1.4491956339098291E-003
   2.3703703703703751     
  -4.4274608676588308E-011
  -4.8378415677071301E-008
   1.5671350248207961E-003
   2.3703703703703707     
  -5.1495911663049253E-011
   4.2016946931852099E-007
   1.6946726367055060E-003
   2.3703703703703685     
   1.6325655008884420E-011
  -4.9572674641151139E-008
   1.8325895982873584E-003
   2.3703703703703698     
   7.6726874185178805E-012
   5.9428551468005703E-008
   1.9817306086205660E-003
   2.3703703703703716     
   1.8890218213748649E-011
  -2.9170072630654677E-007
   2.1430091106125699E-003
   2.3703703703703702     
  -4.0651180999761481E-011
   5.6787540825152457E-007
   2.3174128855814541E-003
   2.3703703703703733     
   8.4695831622051588E-011
  -8.6175062049075413E-007
   2.5060101031133073E-003
   2.3703703703703707     
  -1.2099831381081120E-010
   5.9010617619058446E-007
   2.7099558632730451E-003
   2.3703703703703627     
   3.1319215359966314E-011
   1.1322996346851569E-007
   2.9304992712377376E-003
   2.3703703703703716     
   6.2924557300469352E-011
  -3.6114975816445743E-007
   3.1689910876823882E-003
   2.3703703703703733     
  -4.6085320957158700E-011
   1.3128493584459040E-007
   3.4268920017744321E-003
   2.3703703703703680     
  -3.2331506161016181E-012
   1.6515910374861739E-007
   3.7057815774465108E-003
   2.3703703703703738     
   5.5062995343108552E-011
  -3.0768171346526650E-007
   4.0073679277406902E-003
   2.3703703703703729     
  -6.2377645380581573E-011
   1.4031774654287546E-007
   4.3334981764765130E-003
   2.3703703703703640     
  -4.4602893157638860E-012
   1.1750888358976934E-007
   4.6861697713173976E-003
   2.3703703703703702     
   4.7989799372824352E-011
  -1.3050325647763867E-007
   5.0675427175244309E-003
   2.3703703703703756     
  -1.5000877571107146E-011
  -1.9002367502522802E-008
   5.4799528073255473E-003
   2.3703703703703689     
  -2.4919287182671024E-011
   5.0495741247159533E-008
   5.9259259259259256E-003
   2.3703703703703645     
   3.5822628048714214E-012
  -5.4420409244305702E-010
   1.1851851851851851E-002
   2.3703703703703725     
  -4.9926788845150615E-013
  -2.6812345298320859E-012
   1.7777777777777778E-002
   2.3703703703703698     
  -5.1937714742524679E-013
   1.2860338910632524E-010
   2.3703703703703703E-002
   2.3703703703703698     
   4.4514827087219263E-013
  -1.4352406863398784E-011
   2.9629629629629631E-002
   2.3703703703703716     
   3.3750521939670172E-013
  -2.1330230880475033E-010
   3.5555555555555556E-002
   2.3703703703703694     
  -1.2622620966389248E-012
   2.9912745347431935E-010
   4.1481481481481480E-002
   2.3703703703703685     
   9.8119380441847224E-013
   1.1552324971612035E-011
   4.7407407407407405E-002
   2.3703703703703738     
   1.0678362417055624E-012
  -4.1639102693677771E-010
   5.3333333333333337E-002
   2.3703703703703711     
  -2.0550964603202692E-012
   3.0398058483130767E-010
   5.9259259259259262E-002
   2.3703703703703667     
   2.2475792591454049E-013
   1.9522851767568602E-010
   6.5185185185185179E-002
   2.3703703703703716     
   1.6889718084821849E-012
  -3.0329764619794145E-010
   7.1111111111111111E-002
   2.3703703703703742     
  -5.8576053800237513E-013
  -3.3206913082811059E-010
   7.7037037037037043E-002
   2.3703703703703649     
  -3.0762790192132065E-012
   1.2052485280543240E-009
   8.2962962962962961E-002
   2.3703703703703725     
   5.9630849411942319E-012
  -1.5756997647727819E-009
   8.8888888888888892E-002
   2.3703703703703725     
  -5.8546632946016108E-012
   1.1185112107802283E-009
   9.4814814814814810E-002
   2.3703703703703645     
   2.5341707862501078E-012
   1.4880138268272528E-011
  0.10074074074074074     
   2.3703703703703773     
   2.6457718232621519E-012
  -1.0359232167013015E-009
  0.10666666666666667     
   2.3703703703703711     
  -5.1236523019975943E-012
   1.0734789647684936E-009
  0.11259259259259259     
   2.3703703703703654     
   2.9274399337661163E-012
  -3.4476742575626828E-010
  0.11851851851851852     
   2.3703703703703738     
   3.4168424059410173E-013
  -4.7600627107953193E-010
  0.12444444444444444     
   2.3703703703703667     
  -3.2283627925023806E-012
   1.0408698592822212E-009
  0.13037037037037036     
   2.3703703703703698     
   4.5781611521142860E-012
  -8.4530222300895678E-010
  0.13629629629629630     
   2.3703703703703769     
  -1.7616055204528953E-012
  -1.4656054240674334E-010
  0.14222222222222222     
   2.3703703703703654     
  -2.8608095885034682E-012
   1.0762730247558787E-009
  0.14814814814814814     
   2.3703703703703711     
   5.2112380971656297E-012
  -1.3163606135763743E-009
  0.15407407407407409     
   2.3703703703703725     
  -4.6614665046571867E-012
   6.3645575074912411E-010
  0.16000000000000000     
   2.3703703703703614     
   1.1195162596124847E-013
   5.4689444998012547E-010
  0.16592592592592592     
   2.3703703703703720     
   4.2136600008121933E-012
  -6.9240534338932760E-010
  0.17185185185185184     
   2.3703703703703800     
  -9.7938007460773974E-013
  -2.6417265158318047E-010
  0.17777777777777778     
   2.3703703703703702     
  -2.9606749614815946E-012
   3.2801047820184605E-010
  0.18370370370370370     
   2.3703703703703618     
  -5.0059637496774726E-013
   7.2848757817604349E-010
  0.18962962962962962     
   2.3703703703703729     
   4.9630604613525837E-012
  -1.4656039515057723E-009
  0.19555555555555557     
   2.3703703703703702     
  -6.0289691749407187E-012
   1.5812145490465504E-009
  0.20148148148148148     
   2.3703703703703698     
   5.8301399429084199E-012
  -9.5126919799988278E-010
  0.20740740740740740     
   2.3703703703703809     
  -1.3043790420906680E-012
  -2.6303733220739123E-010
  0.21333333333333335     
   2.3703703703703694     
  -3.2771590336461041E-012
   5.8233305530924194E-010
  0.21925925925925926     
   2.3703703703703640     
   1.0903388811732151E-012
  -2.8993804962932934E-010
  0.22518518518518518     
   2.3703703703703640     
  -1.0841964910467568E-012
   5.7741914320807510E-010
  0.23111111111111110     
   2.3703703703703694     
   3.2464470830138111E-012
  -2.4338168380272405E-010
  0.23703703703703705     
   2.3703703703703809     
   1.4210844544933792E-012
  -1.0249778795173852E-009
  0.24296296296296296     
   2.3703703703703689     
  -6.2662496418869735E-012
   1.8563936267118895E-009
  0.24888888888888888     
   2.3703703703703725     
   7.6567025584522096E-012
  -2.4926115806496260E-009
  0.25481481481481483     
   2.3703703703703640     
  -1.1037884296419999E-011
   2.7849821776858711E-009
  0.26074074074074072     
   2.3703703703703609     
   9.8494820362240550E-012
  -1.5418897724928713E-009
  0.26666666666666666     
   2.3703703703703813     
  -1.7146912574724897E-012
  -1.7013676651488059E-010
  0.27259259259259261     
   2.3703703703703698     
  -2.9907170063340954E-012
   8.0135136703219800E-010
  0.27851851851851850     
   2.3703703703703698     
   3.0194182464073618E-012
  -1.9309775857349347E-010
  0.28444444444444444     
   2.3703703703703813     
   1.5711850571061595E-012
  -1.4500458042584200E-009
  0.29037037037037039     
   2.3703703703703618     
  -9.3041584748320001E-012
   2.4405672968066791E-009
  0.29629629629629628     
   2.3703703703703609     
   9.0000962512181093E-012
  -1.2067960253673068E-009
  0.30222222222222223     
   2.3703703703703836     
  -5.0873939036700705E-014
  -1.1660968741379463E-009
  0.30814814814814817     
   2.3703703703703614     
  -8.7966004950713059E-012
   2.3184698431185965E-009
  0.31407407407407406     
   2.3703703703703609     
   8.5919233283181857E-012
  -1.0023551407354509E-009
  0.32000000000000001     
   2.3703703703703849     
   1.0742597728022964E-012
  -1.8617629589772873E-009
  0.32592592592592595     
   2.3703703703703556     
  -1.2888962419527371E-011
   4.8966932978441065E-009
  0.33185185185185184     
   2.3703703703703827     
   2.3836237314303460E-011
  -6.3563264602375916E-009
  0.33777777777777779     
   2.3703703703703827     
  -2.3836211137477995E-011
   4.8966723563837347E-009
  0.34370370370370368     
   2.3703703703703556     
   1.2888831535400048E-011
  -1.8616791931357989E-009
  0.34962962962962962     
   2.3703703703703849     
  -1.0737624131184555E-012
  -1.0026692626410353E-009
  0.35555555555555557     
   2.3703703703703609     
  -8.5937818829262280E-012
   2.3196425648994448E-009
  0.36148148148148146     
   2.3703703703703614     
   8.8035373538196256E-012
  -1.1704736393557542E-009
  0.36740740740740740     
   2.3703703703703836     
   2.4985058651460596E-014
  -1.1904616862769226E-009
  0.37333333333333335     
   2.3703703703703614     
  -8.9034775884254674E-012
   2.3796067056629496E-009
  0.37925925925925924     
   2.3703703703703614     
   8.9435727040466689E-012
  -1.2225377787738855E-009
  0.38518518518518519     
   2.3703703703703831     
  -2.2546063675747933E-013
  -1.0421692693679021E-009
  0.39111111111111113     
   2.3703703703703622     
  -8.0417301570167526E-012
   1.8385011774449986E-009
  0.39703703703703702     
   2.3703703703703565     
   5.7470286738207515E-012
   7.9359191718889681E-010
  0.40296296296296297     
   2.3703703703704004     
   1.1698968052737483E-011
  -4.3023261104405306E-009
  0.40888888888888891     
   2.3703703703703782     
  -2.0568477775566170E-011
   4.3364860166513055E-009
  0.41481481481481480     
   2.3703703703703565     
   1.1955167349318649E-011
  -1.6749341840031101E-009
  0.42074074074074075     
   2.3703703703703849     
  -6.0683903070468947E-013
  -1.1894629594393590E-009
  0.42666666666666669     
   2.3703703703703596     
  -9.5278112264998908E-012
   2.8800723429600514E-009
  0.43259259259259258     
   2.3703703703703658     
   1.2072731345700515E-011
  -3.2253990547998571E-009
  0.43851851851851853     
   2.3703703703703658     
  -1.2117761565298435E-011
   2.9160965186383884E-009
  0.44444444444444442     
   2.3703703703703600     
   9.7529623244894973E-012
  -1.3335596621527082E-009
  0.45037037037037037     
   2.3703703703703836     
  -2.4873514165582227E-013
  -1.1345715488280507E-009
  0.45629629629629631     
   2.3703703703703614     
  -8.7580217578662106E-012
   2.3191321786644166E-009
  0.46222222222222220     
   2.3703703703703609     
   8.6354695821169310E-012
  -1.0365298082286268E-009
  0.46814814814814815     
   2.3703703703703844     
   8.6149602040222303E-013
  -1.7257266245504045E-009
  0.47407407407407409     
   2.3703703703703565     
  -1.2081453663725821E-011
   4.3867226276297490E-009
  0.47999999999999998     
   2.3703703703703782     
   2.0818966043497325E-011
  -4.4524801138070150E-009
  0.48592592592592593     
   2.3703703703703991     
  -1.2574634810054951E-011
   1.3439713196763841E-009
  0.49185185185185187     
   2.3703703703703614     
  -2.4948499124820601E-012
  -2.1286242913846407E-010
  0.49777777777777776     
   2.3703703703703449     
  -4.0913181310205417E-012
   3.0601920756779661E-009
  0.50370370370370365     
   2.3703703703703818     
   1.8860122436564226E-011
  -4.9224785159724114E-009
  0.50962962962962965     
   2.3703703703703840     
  -1.8058466433228892E-011
   2.4188672730096987E-009
  0.51555555555555554     
   2.3703703703703387     
   8.3038114343864233E-014
   2.3524367815346069E-009
  0.52148148148148143     
   2.3703703703703836     
   1.7726313975853433E-011
  -4.7231870415471369E-009
  0.52740740740740744     
   2.3703703703703836     
  -1.7697588835750131E-011
   2.3294566694519645E-009
  0.53333333333333333     
   2.3703703703703387     
  -2.2666381486038103E-013
   2.5107877213402687E-009
  0.53925925925925922     
   2.3703703703703844     
   1.8604244095191654E-011
  -5.2671801972120503E-009
  0.54518518518518522     
   2.3703703703703787     
  -2.0899607383898764E-011
   4.3470783523059555E-009
  0.55111111111111111     
   2.3703703703703560     
   1.1703480258395933E-011
  -7.5244943985015376E-010
  0.55703703703703700     
   2.3703703703704004     
   6.0601094595198373E-012
  -2.7583660644255801E-009
  0.56296296296296300     
   2.3703703703703787     
  -1.4627636023672033E-011
   1.8383153969110449E-009
  0.56888888888888889     
   2.3703703703703400     
  -8.4027054683918105E-013
   2.5105318343823893E-009
  0.57481481481481478     
   2.3703703703703831     
   1.7988718211028755E-011
  -4.7750153768396117E-009
  0.58074074074074078     
   2.3703703703703836     
  -1.7823897115268365E-011
   2.3786749577740791E-009
  0.58666666666666667     
   2.3703703703703392     
   1.6165068037242609E-014
   2.3657429033442848E-009
  0.59259259259259256     
   2.3703703703703836     
   1.7759236843119398E-011
  -4.7362192135502315E-009
  0.59851851851851856     
   2.3703703703703836     
  -1.7762407258507369E-011
   2.3682792356546609E-009
  0.60444444444444445     
   2.3703703703703392     
  -3.1299109739422202E-016
   2.3685296285325759E-009
  0.61037037037037034     
   2.3703703703703836     
   1.7763659222896939E-011
  -4.7369703921839747E-009
  0.61629629629629634     
   2.3703703703703836     
  -1.7763618718482899E-011
   2.3684972250013419E-009
  0.62222222222222223     
   2.3703703703703392     
   1.1046902718185393E-016
   2.3684088497795962E-009
  0.62814814814814812     
   2.3703703703703836     
   1.7763176842374166E-011
  -4.7367052665187356E-009
  0.63407407407407412     
   2.3703703703703836     
  -1.7762112656516382E-011
   2.3675575010933691E-009
  0.64000000000000001     
   2.3703703703703392     
  -5.4313983160997228E-015
   2.3719026197462484E-009
  0.64592592592592590     
   2.3703703703703836     
   1.7783838249780781E-011
  -4.7497406224773746E-009
  0.65185185185185190     
   2.3703703703703831     
  -1.7839216418799560E-011
   2.4162051549612705E-009
  0.65777777777777779     
   2.3703703703703396     
   2.8232224340998342E-013
   2.1903473602332834E-009
  0.66370370370370368     
   2.3703703703703818     
   1.6709927445159625E-011
  -2.7221360403491976E-009
  0.66962962962962957     
   2.3703703703704142     
  -3.7060928574589227E-012
  -1.1072929523261617E-009
  0.67555555555555558     
   2.3703703703703751     
  -1.2010789999905142E-011
   1.3959116899969556E-009
  0.68148148148148147     
   2.3703703703703414     
  -1.5414523249279656E-012
   2.6290735499393269E-009
  0.68740740740740736     
   2.3703703703703827     
   1.8176599299617006E-011
  -4.8067785321532732E-009
  0.69333333333333336     
   2.3703703703703836     
  -1.7874239691532579E-011
   2.3871858634717867E-009
  0.69925925925925925     
   2.3703703703703392     
   2.9654284505838757E-014
   2.3634624358671159E-009
  0.70518518518518514     
   2.3703703703703836     
   1.7755622553509223E-011
  -4.7356082493392599E-009
  0.71111111111111114     
   2.3703703703703836     
  -1.7761439316535259E-011
   2.3681158462879449E-009
  0.71703703703703703     
   2.3703703703703392     
  -5.7046937565599355E-016
   2.3685722217884697E-009
  0.72296296296296292     
   2.3703703703703836     
   1.7763721194037884E-011
  -4.7369773758408352E-009
  0.72888888888888892     
   2.3703703703703836     
  -1.7763609124768412E-011
   2.3684825663728934E-009
  0.73481481481481481     
   2.3703703703703392     
   1.0123028301317847E-017
   2.3684744679502523E-009
  0.74074074074074070     
   2.3703703703703836     
   1.7763568632655210E-011
  -4.7369530805729127E-009
  0.74666666666666670     
   2.3703703703703836     
  -1.7763579471641667E-011
   2.3684831391394203E-009
  0.75259259259259259     
   2.3703703703703392     
   4.4071904002684483E-017
   2.3684478816162188E-009
  0.75851851851851848     
   2.3703703703703836     
   1.7763403184025658E-011
  -4.7368473080033039E-009
  0.76444444444444448     
   2.3703703703703836     
  -1.7762951625999156E-011
   2.3680866351950172E-009
  0.77037037037037037     
   2.3703703703703392     
  -2.3018620365099038E-015
   2.3699281248242251E-009
  0.77629629629629626     
   2.3703703703703836     
   1.7772159074145193E-011
  -4.7423717768909260E-009
  0.78222222222222226     
   2.3703703703703836     
  -1.7795629252536783E-011
   2.3887042675375007E-009
  0.78814814814814815     
   2.3703703703703392     
   1.1965275399448491E-013
   2.2929820643419130E-009
  0.79407407407407404     
   2.3703703703703827     
   1.7317018236558846E-011
  -4.4552051673041627E-009
  0.80000000000000004     
   2.3703703703703858     
  -1.6097020518222401E-011
   1.3169838896727577E-009
  0.80592592592592593     
   2.3703703703703298     
  -6.2196413456767085E-012
   6.2926969662141204E-009
  0.81185185185185182     
   2.3703703703704169     
   4.0975585900929232E-011
  -1.0926885841383192E-008
  0.81777777777777783     
   2.3703703703704169     
  -4.0976057909442964E-011
   6.2930745730251020E-009
  0.82370370370370372     
   2.3703703703703298     
   6.2220013882453474E-012
   1.3154734624288284E-009
  0.82962962962962961     
   2.3703703703703858     
   1.6088052356461568E-011
  -4.4495410651394246E-009
  0.83555555555555561     
   2.3703703703703827     
  -1.7283505632084144E-011
   2.2718360829268891E-009
  0.84148148148148150     
   2.3703703703703392     
  -2.4473501013246028E-013
   2.4676240910328566E-009
  0.84740740740740739     
   2.3703703703703840     
   1.8262445672613979E-011
  -5.0369050894573244E-009
  0.85333333333333339     
   2.3703703703703809     
  -1.9514342498315991E-011
   3.4691415515944638E-009
  0.85925925925925928     
   2.3703703703703485     
   6.5042191386425124E-012
  -1.7342337593195417E-009
  0.86518518518518517     
   2.3703703703703485     
  -6.5025340562540607E-012
   3.4677934856837022E-009
  0.87111111111111106     
   2.3703703703703809     
   1.9505917086373729E-011
  -5.0315128258142780E-009
  0.87703703703703706     
   2.3703703703703840     
  -1.8230429107233384E-011
   2.4474031023714282E-009
  0.88296296296296295     
   2.3703703703703387     
   1.2509416055234259E-013
   2.3473277739295540E-009
  0.88888888888888884     
   2.3703703703703836     
   1.7730052465024013E-011
  -4.7312868404886546E-009
  0.89481481481481484     
   2.3703703703703836     
  -1.7754598838640924E-011
   2.3669648728230825E-009
  0.90074074074074073     
   2.3703703703703392     
  -2.3622924677909192E-015
   2.3688547067973145E-009
  0.90666666666666662     
   2.3703703703703836     
   1.7764048008512085E-011
  -4.7369563424113506E-009
  0.91259259259259262     
   2.3703703703703836     
  -1.7763124559573079E-011
   2.3681159476461102E-009
  0.91851851851851851     
   2.3703703703703392     
  -2.2549522272340443E-015
   2.3699199094278973E-009
  0.92444444444444440     
   2.3703703703703836     
   1.7772144368482012E-011
  -4.7423682277567100E-009
  0.93037037037037040     
   2.3703703703703836     
  -1.7795617339693350E-011
   2.3886982863969661E-009
  0.93629629629629629     
   2.3703703703703392     
   1.1961980828391254E-013
   2.2930024397698357E-009
  0.94222222222222218     
   2.3703703703703827     
   1.7317138106557698E-011
  -4.4552806878753199E-009
  0.94814814814814818     
   2.3703703703703858     
  -1.6097467052507234E-011
   1.3172655965294653E-009
  0.95407407407407407     
   2.3703703703703298     
  -6.2179750785362348E-012
   6.2916456593584490E-009
  0.95999999999999996     
   2.3703703703704169     
   4.0969367366652167E-011
  -1.0922962320817212E-008
  0.96592592592592597     
   2.3703703703704169     
  -4.0952850039475168E-011
   6.2784317976168467E-009
  0.97185185185185186     
   2.3703703703703298     
   6.1353884426512318E-012
   1.3701210434958658E-009
  0.97777777777777775     
   2.3703703703703862     
   1.6411296268870234E-011
  -4.6534886139993219E-009
  0.98370370370370375     
   2.3703703703703809     
  -1.8489868336124707E-011
   3.0329786972994414E-009
  0.98962962962962964     
   2.3703703703703454     
   4.2574718936211259E-012
  -3.7299881759745569E-010
  0.99555555555555553     
   2.3703703703703596     
   1.4599807616402058E-012
  -1.5409834269096193E-009
   1.0014814814814814     
   2.3703703703703383     
  -1.0097394940181947E-011
   6.5369325252359322E-009
   1.0074074074074073     
   2.3703703703704102     
   3.8929598999087590E-011
  -1.0395891958832130E-008
   1.0133333333333334     
   2.3703703703704102     
  -3.9039590692153456E-011
   6.6249258796886331E-009
   1.0192592592592593     
   2.3703703703703392     
   1.0647353405511332E-011
  -1.8929568447204249E-009
   1.0251851851851852     
   2.3703703703703569     
  -3.5498229298918666E-012
   9.4690149919306584E-010
   1.0311111111111111     
   2.3703703703703569     
   3.5519383140561333E-012
  -1.8946491520518385E-009
   1.0370370370370370     
   2.3703703703703392     
  -1.0657930326332666E-011
   6.6316951090142866E-009
   1.0429629629629629     
   2.3703703703704102     
   3.9079782991274530E-011
  -1.0421276568803330E-008
   1.0488888888888890     
   2.3703703703704102     
  -3.9079791274750507E-011
   6.6317017357950692E-009
   1.0548148148148149     
   2.3703703703703392     
   1.0657971743712554E-011
  -1.8946756591749676E-009
   1.0607407407407408     
   2.3703703703703569     
  -3.5520957000997138E-012
   9.4700090090480119E-010
   1.0666666666666667     
   2.3703703703703569     
   3.5504110566863018E-012
  -1.8933279444442376E-009
   1.0725925925925925     
   2.3703703703703392     
  -1.0649548526645492E-011
   6.6263108768721483E-009
   1.0785185185185184     
   2.3703703703704102     
   3.9047783049895667E-011
  -1.0401060847842381E-008
   1.0844444444444445     
   2.3703703703704102     
  -3.8960173308922248E-011
   6.5562230840934162E-009
   1.0903703703703704     
   2.3703703703703383     
   1.0211499821778411E-011
  -1.6129767733293060E-009
   1.0962962962962963     
   2.3703703703703591     
  -1.8858259781913948E-012
  -1.0431599077619144E-010
   1.1022222222222222     
   2.3703703703703476     
  -2.6681959090128310E-012
   2.0302407364340713E-009
   1.1081481481481481     
   2.3703703703703725     
   1.2558609614242717E-011
   4.3881160058521524E-010
   1.1140740740740740     
   2.3703703703704435     
   1.5849696618631763E-011
  -6.4855495346632613E-009
   1.1200000000000001     
   2.3703703703704013     
  -3.2791924891342741E-011
   5.5371356632089300E-009
   1.1259259259259260     
   2.3703703703703409     
   8.7365925827242710E-012
  -1.4521384029704809E-009
   1.1318518518518519     
   2.3703703703703574     
  -2.1544454395543456E-012
   2.7141794867299395E-010
   1.1377777777777778     
   2.3703703703703520     
  -1.1881082450688908E-013
   3.6646660827850513E-010
   1.1437037037037037     
   2.3703703703703582     
   2.6296887375819013E-012
  -1.7372843817870144E-009
   1.1496296296296296     
   2.3703703703703387     
  -1.0399944125820717E-011
   6.5826709188695501E-009
   1.1555555555555554     
   2.3703703703704102     
   3.8970087765700957E-011
  -1.0382544578489209E-008
   1.1614814814814816     
   2.3703703703704102     
  -3.8898996572968176E-011
   6.5257979646833278E-009
   1.1674074074074074     
   2.3703703703703383     
   1.0044488162156823E-011
  -1.5097925650421229E-009
   1.1733333333333333     
   2.3703703703703600     
  -1.2789560756591089E-012
  -4.8662770451483646E-010
   1.1792592592592592     
   2.3703703703703445     
  -4.9286638595203855E-012
   3.4563033831014681E-009
   1.1851851851851851     
   2.3703703703703849     
   2.0993611513740650E-011
  -4.8831272723458887E-009
   1.1911111111111110     
   2.3703703703703982     
  -1.5629843028852737E-011
   4.9917390284239182E-009
   1.1970370370370371     
   2.3703703703704138     
   2.1808199684327517E-011
  -9.8258125967259277E-009
   1.2029629629629630     
   2.3703703703703383     
  -5.1885394791115368E-011
   1.4842640398651761E-008
   1.2088888888888889     
   2.3703703703703574     
   5.9434408198775398E-011
  -1.5865023322854212E-008
   1.2148148148148148     
   2.3703703703703569     
  -5.9553266722628669E-011
   1.4937727217734375E-008
   1.2207407407407407     
   2.3703703703703392     
   5.2479687410381727E-011
  -1.0206159873056418E-008
   1.2266666666666666     
   2.3703703703704102     
  -2.4066511637539773E-011
   6.4180413146631858E-009
   1.2325925925925927     
   2.3703703703704102     
   2.4068798222435230E-011
  -1.0207989140972786E-008
   1.2385185185185186     
   2.3703703703703392     
  -5.2491120334859028E-011
   1.4945044289399848E-008
   1.2444444444444445     
   2.3703703703703569     
   5.9596711835642413E-011
  -1.5892462341599731E-008
   1.2503703703703704     
   2.3703703703703569     
  -5.9596755726353048E-011
   1.4945079401968364E-008
   1.2562962962962962     
   2.3703703703703392     
   5.2491339788412242E-011
  -1.0208129591246839E-008
   1.2622222222222221     
   2.3703703703704102     
  -2.4069632145937428E-011
   6.4185680031908871E-009
   1.2681481481481482     
   2.3703703703704102     
   2.4069627877995337E-011
  -1.0208126176893170E-008
   1.2740740740740741     
   2.3703703703703392     
  -5.2491318448701799E-011
   1.4945065744553680E-008
   1.2800000000000000     
   2.3703703703703569     
   5.9596674635453380E-011
  -1.5892411126294683E-008
   1.2859259259259259     
   2.3703703703703569     
  -5.9596408811754186E-011
   1.4944853085594326E-008
   1.2918518518518518     
   2.3703703703703392     
   5.2489989330205833E-011
  -1.0207275541055747E-008
   1.2977777777777777     
   2.3703703703704102     
  -2.4064577227710639E-011
   6.4153781188005461E-009
   1.3037037037037038     
   2.3703703703704102     
   2.4050758663294567E-011
  -1.0196220689522894E-008
   1.3096296296296297     
   2.3703703703703392     
  -5.2420896508125507E-011
   1.4900633679462921E-008
   1.3155555555555556     
   2.3703703703703565     
   5.9333856087848978E-011
  -1.5726588353301909E-008
   1.3214814814814815     
   2.3703703703703582     
  -5.8615556561912831E-011
   1.4325994058714026E-008
   1.3274074074074074     
   2.3703703703703338     
   4.8829398878444849E-011
  -7.8976622065271884E-009
   1.3333333333333333     
   2.3703703703704302     
  -1.0403067670507807E-011
   4.2479192987923396E-010
   1.3392592592592591     
   2.3703703703703858     
  -7.2171281964136205E-012
   3.5694863646975820E-009
   1.3451851851851853     
   2.3703703703704169     
   1.9554019538818859E-011
  -9.4447211440453890E-009
   1.3511111111111112     
   2.3703703703703374     
  -5.1281389041520056E-011
   1.4740527251656036E-008
   1.3570370370370370     
   2.3703703703703574     
   5.9272565345902770E-011
  -1.5837662187551846E-008
   1.3629629629629629     
   2.3703703703703569     
  -5.9509901060733537E-011
   1.4930395823520635E-008
   1.3688888888888888     
   2.3703703703703392     
   5.2468067615673822E-011
  -1.0204195431503828E-008
   1.3748148148148147     
   2.3703703703704102     
  -2.4063398120603259E-011
   6.4175149426665608E-009
   1.3807407407407408     
   2.3703703703704102     
   2.4067963949397066E-011
  -1.0207848094538877E-008
   1.3866666666666667     
   2.3703703703703392     
  -5.2490896759642884E-011
   1.4945006475660839E-008
   1.3925925925925926     
   2.3703703703703569     
   5.9596651807815996E-011
  -1.5892452133077614E-008
   1.3985185185185185     
   2.3703703703703569     
  -5.9596739190263578E-011
   1.4945076381618899E-008
   1.4044444444444444     
   2.3703703703703392     
   5.2491333671880753E-011
  -1.0208127718371111E-008
   1.4103703703703703     
   2.3703703703704102     
  -2.4069624215900951E-011
   6.4185635320374340E-009
   1.4162962962962964     
   2.3703703703704102     
   2.4069602274380912E-011
  -1.0208110165155079E-008
   1.4222222222222223     
   2.3703703703703392     
  -5.2491223964280558E-011
   1.4945006168754776E-008
   1.4281481481481482     
   2.3703703703703569     
   5.9596322301382845E-011
  -1.5892188834837153E-008
   1.4340740740740741     
   2.3703703703703569     
  -5.9595093959893248E-011
   1.4944023495563103E-008
   1.4399999999999999     
   2.3703703703703392     
   5.2485082256832597E-011
  -1.0204179472388384E-008
   1.4459259259259258     
   2.3703703703704102     
  -2.4046263786078652E-011
   6.4038234341623233E-009
   1.4518518518518519     
   2.3703703703704102     
   2.3982411970139879E-011
  -1.0153098019637363E-008
   1.4577777777777778     
   2.3703703703703396     
  -5.2165823177138723E-011
   1.4739697684559026E-008
   1.4637037037037037     
   2.3703703703703551     
   5.8381909457056521E-011
  -1.5125967043571823E-008
   1.4696296296296296     
   2.3703703703703636     
  -5.5062843369729734E-011
   1.2084444814697713E-008
   1.4755555555555555     
   2.3703703703703147     
   3.5570492740505189E-011
   4.6791345980848421E-010
   1.4814814814814814     
   2.3703703703705012     
   3.9079843689068749E-011
  -1.6585106776244571E-008
   1.4874074074074075     
   2.3703703703703858     
  -8.5308457132762897E-011
   2.0610941377249184E-008
   1.4933333333333334     
   2.3703703703703458     
   6.9273603196609538E-011
  -1.7968078342523942E-008
   1.4992592592592593     
   2.3703703703703551     
  -6.5486984372317149E-011
   1.7581646317815399E-008
   1.5051851851851852     
   2.3703703703703574     
   6.6375363011301394E-011
  -1.8678781253711373E-008
   1.5111111111111111     
   2.3703703703703392     
  -7.3715496391530940E-011
   2.3453753021998756E-008
   1.5170370370370370     
   2.3703703703704102     
   1.0218765127346380E-010
  -2.7245650444056055E-008
   1.5229629629629631     
   2.3703703703704102     
  -1.0215472705695226E-010
   2.3427413648789516E-008
   1.5288888888888890     
   2.3703703703703387     
   7.3550875308973170E-011
  -1.8573423760874400E-008
   1.5348148148148149     
   2.3703703703703582     
  -6.5749802897581872E-011
   1.7186555719676767E-008
   1.5407407407407407     
   2.3703703703703520     
   6.3149364999996870E-011
  -1.6493073442806300E-008
   1.5466666666666666     
   2.3703703703703582     
  -6.0548685821047751E-011
   1.5106012376517574E-008
   1.5525925925925925     
   2.3703703703703387     
   5.2746407002836673E-011
  -1.0251250388237168E-008
   1.5585185185185184     
   2.3703703703704102     
  -2.4137970908940448E-011
   6.4301182166029740E-009
   1.5644444444444445     
   2.3703703703704102     
   2.4087915715582968E-011
  -1.0211206233551186E-008
   1.5703703703703704     
   2.3703703703703392     
  -5.2496131036049302E-011
   1.4945835757773655E-008
   1.5762962962962963     
   2.3703703703703569     
   5.9597637147255706E-011
  -1.5892411122516559E-008
   1.5822222222222222     
   2.3703703703703569     
  -5.9595446271615961E-011
   1.4944083057261857E-008
   1.5881481481481481     
   2.3703703703703392     
   5.2485176657850542E-011
  -1.0204195431503985E-008
   1.5940740740740740     
   2.3703703703704102     
  -2.4046289078427721E-011
   6.4038277089259739E-009
   1.6000000000000001     
   2.3703703703704102     
   2.3982418738518196E-011
  -1.0153099159576365E-008
   1.6059259259259260     
   2.3703703703703396     
  -5.2165824958302924E-011
   1.4739697969551384E-008
   1.6118518518518519     
   2.3703703703703551     
   5.8381909813335011E-011
  -1.5125967043602257E-008
   1.6177777777777778     
   2.3703703703703636     
  -5.5062843013679494E-011
   1.2084444529827091E-008
   1.6237037037037036     
   2.3703703703703147     
   3.5570490960025785E-011
   4.6791459932138796E-010
   1.6296296296296295     
   2.3703703703705012     
   3.9079850454936121E-011
  -1.6585111049425565E-008
   1.6355555555555557     
   2.3703703703703858     
  -8.5308482415752973E-011
   2.0610957330460244E-008
   1.6414814814814815     
   2.3703703703703458     
   6.9273697562702438E-011
  -1.7968137882187200E-008
   1.6474074074074074     
   2.3703703703703551     
  -6.5487336553698687E-011
   1.7581868523257378E-008
   1.6533333333333333     
   2.3703703703703574     
   6.6376677370734682E-011
  -1.8679610535816026E-008
   1.6592592592592592     
   2.3703703703703392     
  -7.3720401647882530E-011
   2.3456847944975387E-008
   1.6651851851851851     
   2.3703703703704102     
   1.0220595793943693E-010
  -2.7257200853857936E-008
   1.6711111111111112     
   2.3703703703704102     
  -1.0222304846449324E-010
   2.3470520365020429E-008
   1.6770370370370371     
   2.3703703703703392     
   7.3805854273164041E-011
  -1.8734300215996198E-008
   1.6829629629629630     
   2.3703703703703569     
  -6.6701397346804440E-011
   1.7786954823932997E-008
   1.6888888888888889     
   2.3703703703703569     
   6.6700763832696131E-011
  -1.8733793404709554E-008
   1.6948148148148148     
   2.3703703703703392     
  -7.3802686702622534E-011
   2.3468493119873863E-008
   1.7007407407407407     
   2.3703703703704102     
   1.0221101169643551E-010
  -2.7249598684558310E-008
   1.7066666666666668     
   2.3703703703704102     
  -1.0216097843774749E-010
   2.3428466512923448E-008
   1.7125925925925927     
   2.3703703703703387     
   7.3552520409182430E-011
  -1.8573686976907884E-008
   1.7185185185185186     
   2.3703703703703582     
  -6.5750131917623724E-011
   1.7186555719676767E-008
   1.7244444444444444     
   2.3703703703703520     
   6.3149035979954993E-011
  -1.6492810226772815E-008
   1.7303703703703703     
   2.3703703703703582     
  -6.0547040720838477E-011
   1.5104959512383639E-008
   1.7362962962962962     
   2.3703703703703387     
   5.2740155622041432E-011
  -1.0247302147734907E-008
   1.7422222222222221     
   2.3703703703704102     
  -2.4114610485968729E-011
   6.4153781187278634E-009
   1.7481481481481482     
   2.3703703703704102     
   2.4000725404491355E-011
  -1.0156194082553003E-008
   1.7540740740740741     
   2.3703703703703396     
  -5.2170730214654539E-011
   1.4740527251656042E-008
   1.7600000000000000     
   2.3703703703703551     
   5.8383224172768312E-011
  -1.5126189249044247E-008
   1.7659259259259259     
   2.3703703703703636     
  -5.5063195195061109E-011
   1.2084504069490395E-008
   1.7718518518518518     
   2.3703703703703147     
   3.5570585326118950E-011
   4.6789864611016693E-010
   1.7777777777777777     
   2.3703703703705012     
   3.9079825171945127E-011
  -1.6585106776243988E-008
   1.7837037037037038     
   2.3703703703703858     
  -8.5308475649882144E-011
   2.0610956190945159E-008
   1.7896296296296297     
   2.3703703703703458     
   6.9273695782210128E-011
  -1.7968137597308434E-008
   1.7955555555555556     
   2.3703703703703551     
  -6.5487336197600238E-011
   1.7581868523257378E-008
   1.8014814814814815     
   2.3703703703703574     
   6.6376677726833157E-011
  -1.8679610820694799E-008
   1.8074074074074074     
   2.3703703703703392     
  -7.3720403428374853E-011
   2.3456849084490472E-008
   1.8133333333333332     
   2.3703703703704102     
   1.0220596470530777E-010
  -2.7257205127039516E-008
   1.8192592592592594     
   2.3703703703704102     
  -1.0222307374748426E-010
   2.3470536318231651E-008
   1.8251851851851852     
   2.3703703703703392     
   7.3805948639257212E-011
  -1.8734359755659502E-008
   1.8311111111111111     
   2.3703703703703569     
  -6.6701749528186055E-011
   1.7787177029374989E-008
   1.8370370370370370     
   2.3703703703703569     
   6.6702078192129458E-011
  -1.8734622686814227E-008
   1.8429629629629629     
   2.3703703703703392     
  -7.3807591958974227E-011
   2.3471588042850551E-008
   1.8488888888888888     
   2.3703703703704102     
   1.0222931836240894E-010
  -2.7261149094360373E-008
   1.8548148148148149     
   2.3703703703704102     
  -1.0222929984528950E-010
   2.3471573229154993E-008
   1.8607407407407408     
   2.3703703703703392     
   7.3807499373377010E-011
  -1.8734563432032009E-008
   1.8666666666666667     
   2.3703703703703569     
  -6.6701726366860070E-011
   1.7786954823941695E-008
   1.8725925925925926     
   2.3703703703703569     
   6.6700434812705719E-011
  -1.8733530188708528E-008
   1.8785185185185185     
   2.3703703703703392     
  -7.3801041602605257E-011
   2.3467440255861077E-008
   1.8844444444444444     
   2.3703703703704102     
   1.0220476031635685E-010
  -2.7245650444508182E-008
   1.8903703703703705     
   2.3703703703704102     
  -1.0213761801745013E-010
   2.3413726416735703E-008
   1.8962962962962964     
   2.3703703703703387     
   7.3465330108071675E-011
  -1.8518674832207019E-008
   1.9022222222222223     
   2.3703703703703587     
  -6.5424731133478028E-011
   1.6981247237061077E-008
   1.9081481481481481     
   2.3703703703703503     
   6.1934623144483004E-011
  -1.5726588441010874E-008
   1.9140740740740740     
   2.3703703703703649     
  -5.6014790163096036E-011
   1.2245380851951729E-008
   1.9199999999999999     
   2.3703703703703143     
   3.5825566226544045E-011
   4.2479070823142085E-010
   1.9259259259259258     
   2.3703703703705017     
   3.9011496538279635E-011
  -1.6573551807190346E-008
   1.9318518518518519     
   2.3703703703703858     
  -8.5290142015645309E-011
   2.0607844252609337E-008
   1.9377777777777778     
   2.3703703703703458     
   6.9268689878928304E-011
  -1.7967244813018790E-008
   1.9437037037037037     
   2.3703703703703551     
  -6.5485646218709751E-011
   1.7581409324434631E-008
   1.9496296296296296     
   2.3703703703703574     
   6.6374923714553049E-011
  -1.8678666809693459E-008
   1.9555555555555555     
   2.3703703703703392     
  -7.3715077358144933E-011
   2.3453532239307873E-008
   1.9614814814814814     
   2.3703703703704102     
   1.0218641443666820E-010
  -2.7244881757310458E-008
   1.9674074074074075     
   2.3703703703704102     
  -1.0215019874315589E-010
   2.3424559684498023E-008
   1.9733333333333334     
   2.3703703703703387     
   7.3533998890583332E-011
  -1.8562776590454025E-008
   1.9792592592592593     
   2.3703703703703582     
  -6.5686825537818892E-011
   1.7146821002286761E-008
   1.9851851851851852     
   2.3703703703703516     
   6.2914331979334778E-011
  -1.6344781743666636E-008
   1.9911111111111111     
   2.3703703703703596     
  -5.9671531098162387E-011
   1.4552580297348960E-008
   1.9970370370370369     
   2.3703703703703343     
   4.9472821131957342E-011
  -8.1858137707022535E-009
   2.0029629629629628     
   2.3703703703704280     
  -1.1920782148308251E-011
  -1.2781961743676074E-009
   2.0088888888888889     
   2.3703703703703445     
  -2.1507253456065529E-011
   4.3457599975953240E-009
   2.0148148148148146     
   2.3703703703703183     
   1.1085946525898708E-011
   7.0588493697654713E-009
   2.0207407407407407     
   2.3703703703705061     
   6.4027316799140973E-011
  -2.7323141232033808E-008
   2.0266666666666668     
   2.3703703703703138     
  -1.4089624244110824E-010
   4.0132280452933817E-008
   2.0325925925925925     
   2.3703703703703618     
   1.6009586095590233E-010
  -4.2682836043869729E-008
   2.0385185185185186     
   2.3703703703703622     
  -1.6002540937311382E-010
   4.0075919186703020E-008
   2.0444444444444443     
   2.3703703703703134     
   1.4054398452716576E-010
  -2.7097696167110619E-008
   2.0503703703703704     
   2.3703703703705079     
  -6.2688736726159525E-011
   6.2134303763035385E-009
   2.0562962962962965     
   2.3703703703703112     
  -1.6088008903881911E-011
   7.5019909065200514E-009
   2.0622222222222222     
   2.3703703703703716     
   4.0176922895017272E-011
  -1.3057700816603881E-008
   2.0681481481481483     
   2.3703703703703276     
  -5.7755833229514090E-011
   2.1565119174118111E-008
   2.0740740740740740     
   2.3703703703704431     
   1.0398256057636830E-010
  -3.3199219856573085E-008
   2.0800000000000001     
   2.3703703703703405     
  -1.4501158834792453E-010
   3.7548478553847918E-008
   2.0859259259259257     
   2.3703703703703196     
   1.3660200080594137E-010
  -2.6471549822986293E-008
   2.0918518518518519     
   2.3703703703705061     
  -6.1934622866451599E-011
   6.2362856326614933E-009
   2.0977777777777780     
   2.3703703703703134     
  -1.5162480621489315E-011
   6.7844235369639006E-009
   2.1037037037037036     
   2.3703703703703649     
   3.5720695905738855E-011
  -1.0210286594737391E-008
   2.1096296296296297     
   2.3703703703703520     
  -4.0856453554793348E-011
   1.0893029656207679E-008
   2.1155555555555554     
   2.3703703703703520     
   4.0841268866762504E-011
  -1.0198138844312712E-008
   2.1214814814814815     
   2.3703703703703649     
  -3.5644772465584599E-011
   6.7358325352651764E-009
   2.1274074074074072     
   2.3703703703703130     
   1.4873971548903142E-011
   6.4185018890317020E-009
   2.1333333333333333     
   2.3703703703705075     
   6.3012735716642018E-011
  -2.7151823846768438E-008
   2.1392592592592594     
   2.3703703703703134     
  -1.4062594313411692E-010
   4.0087358392606126E-008
   2.1451851851851851     
   2.3703703703703622     
   1.6002924481043596E-010
  -4.2674465187824336E-008
   2.1511111111111112     
   2.3703703703703622     
  -1.6002924409823976E-010
   4.0087357822849162E-008
   2.1570370370370369     
   2.3703703703703134     
   1.4062593957313589E-010
  -2.7151821567740581E-008
   2.1629629629629630     
   2.3703703703705075     
  -6.3012722184914111E-011
   6.4184933426772431E-009
   2.1688888888888891     
   2.3703703703703130     
  -1.4874022114833689E-011
   6.7358644416551544E-009
   2.1748148148148148     
   2.3703703703703649     
   3.5644961197578894E-011
  -1.0198257923518168E-008
   2.1807407407407409     
   2.3703703703703520     
  -4.0841973228809137E-011
   1.0893474066639531E-008
   2.1866666666666665     
   2.3703703703703520     
   4.0859082270985605E-011
  -1.0211945157259343E-008
   2.1925925925925926     
   2.3703703703703649     
  -3.5730506408461234E-011
   6.7906133766198527E-009
   2.1985185185185183     
   2.3703703703703134     
   1.5199093916186581E-011
   6.2131848365596370E-009
   2.2044444444444444     
   2.3703703703705057     
   6.1797980190384930E-011
  -2.6385336478234811E-008
   2.2103703703703705     
   2.3703703703703201     
  -1.3609204339637194E-010
   3.7226725970943857E-008
   2.2162962962962962     
   2.3703703703703378     
   1.4310840138571343E-010
  -3.1998422869708259E-008
   2.2222222222222223     
   2.3703703703704533     
  -9.6879770137093363E-011
   1.7083683809562857E-008
   2.2281481481481480     
   2.3703703703702890     
   3.1247858434625335E-011
   3.6672436547512996E-009
   2.2340740740740741     
   2.3703703703705141     
   5.8752185845260718E-011
  -2.6494642183943900E-008
   2.2400000000000002     
   2.3703703703703112     
  -1.3995763053431431E-010
   4.0209889975588529E-008
   2.2459259259259259     
   2.3703703703703654     
   1.6161654428260662E-010
  -4.3821773182578512E-008
   2.2518518518518520     
   2.3703703703703516     
  -1.6704675458672524E-010
   4.4554058218883222E-008
   2.2577777777777777     
   2.3703703703703520     
   1.6710868205490668E-010
  -4.3871315157123673E-008
   2.2637037037037038     
   2.3703703703703649     
  -1.6192618162351385E-010
   4.0408057873769147E-008
   2.2696296296296294     
   2.3703703703703130     
   1.4113425242976175E-010
  -2.7237771802121264E-008
   2.2755555555555556     
   2.3703703703705079     
  -6.3149036086143386E-011
   6.4415942292799681E-009
   2.2814814814814817     
   2.3703703703703130     
  -1.4837079366542497E-011
   6.7294111296249291E-009
   2.2874074074074073     
   2.3703703703703649     
   3.5633504105643389E-011
  -1.0195545561999993E-008
   2.2933333333333334     
   2.3703703703703520     
  -4.0833087609358316E-011
   1.0889077932597048E-008
   2.2992592592592591     
   2.3703703703703520     
   4.0834996885117795E-011
  -1.0197072982607580E-008
   2.3051851851851852     
   2.3703703703703649     
  -3.5643050484440809E-011
   6.7355208120552758E-009
   2.3111111111111109     
   2.3703703703703130     
   1.4873355605972685E-011
   6.4186829201661688E-009
   2.3170370370370370     
   2.3703703703705075     
   6.3013477507220051E-011
  -2.7152236248096403E-008
   2.3229629629629631     
   2.3703703703703134     
  -1.4062829435349865E-010
   4.0088826966783534E-008
   2.3288888888888888     
   2.3703703703703622     
   1.6003790789738479E-010
  -4.2679927083205994E-008
   2.3348148148148149     
   2.3703703703703622     
  -1.6006154522665330E-010
   4.0107736830198352E-008
   2.3407407407407406     
   2.3703703703703138     
   1.4074648099984127E-010
  -2.7227875701755690E-008
   2.3466666666666667     
   2.3703703703705070     
  -6.3462586763322062E-011
   6.7023308713884676E-009
   2.3525925925925928     
   2.3703703703703152     
  -1.3195105227907389E-011
   5.6765684608253060E-009
   2.3585185185185185     
   2.3703703703703556     
   2.9379158228281497E-011
  -6.2449115289102360E-009
   2.3644444444444446     
   2.3703703703703858     
  -1.7457678238546346E-011
  -3.8606155309632328E-009
   2.3703703703703702     
   2.3703703703702259     
  -4.6412294720769976E-011
  -3.8606155309632328E-009


==> anc/CLqNS/CLqNS1000.dat <==
# CLqNS1000
0
5.33333333333333333333333333333e-6
5.76737416960156428077428530215e-6
6.23673840228512496547935606113e-6
6.74430074323150487816075086548e-6
7.29316985597587748385550215288e-6
7.88670739535100685621345580748e-6
8.52854859659119295486792767118e-6
9.22262454003219710687943564911e-6
9.97318622777160028515163721587e-6
0.0000107848306197517482218463781816
0.0000116625287887282992679334874457
0.0000126116563665649148062466140493
0.0000136380264683283012950170164226
0.0000147479252958335795782745568278
0.0000159481506387007678605089266371
0.0000172460535087295308839652309132
0.0000186495831625899604130329741455
0.0000201673357885795477325254868694
0.0000218086071556377895580738200582
0.0000235834495470774804929555726243
0.0000255027333277343196190570621938
0.0000275782135216147236933405960425
0.0000298226018078095028964777491287
0.0000322496443756262702784767391838
0.0000348742061157793722236154890072
0.0000377123616632825346347116993123
0.0000407814938496539954477543237072
0.0000441004001674236586780481101716
0.0000476894078990046955964665766811
0.0000515704986150585912292660616344
0.0000557674428048679056348258821984
0.0000603059454632864565069292112352
0.0000652138035259423030902451299819
0.0000705210761169358228203164383093
0.0000762602686517477715746937902816
0.0000824665319229311265274394707985
0.0000891778773879254620996111454627
0.0000964354099775656365529744886862
0.000104283579851165441212874039067
0.000112770454640098820044940972269
0.000121948013847287025707387286366
0.000131872467205698201006660036035
0.000142604598945707471247020109768
0.000154210140079849450518797609683
0.000166760170985092993188036263464
0.000180331556748331045368003302306
0.000195007417941443086528576185982
0.000210877639709282907927775658515
0.000228039422288599381567303554253
0.000246597876329649620155849887366
0.000266666666666666666666666666667
0.000288368708480078214038714265108
0.000311836920114256248273967803057
0.000337215037161575243908037543274
0.000364658492798793874192775107644
0.000394335369767550342810672790374
0.000426427429829559647743396383559
0.000461131227001609855343971782455
0.000498659311388580014257581860794
0.000539241530987587411092318909081
0.000583126439436414963396674372286
0.000630582818328245740312330702465
0.000681901323416415064750850821132
0.000737396264791678978913727841391
0.000797407531935038393025446331856
0.00086230267543647654419826154566
0.000932479158129498020651648707273
0.00100836678942897738662627434347
0.00109043035778188947790369100291
0.00117917247735387402464777863122
0.00127513666638671598095285310969
0.00137891067608073618466702980212
0.00149113009039047514482388745644
0.00161248221878131351392383695919
0.00174371030578896861118077445036
0.00188561808316412673173558496561
0.00203907469248269977238771618536
0.00220502000837118293390240550858
0.00238447039495023477982332883406
0.00257852493075292956146330308172
0.00278837214024339528174129410992
0.00301529727316432282534646056176
0.00326069017629711515451225649909
0.00352605380584679114101582191547
0.00381301343258738857873468951408
0.00412332659614655632637197353993
0.00445889386939627310498055727313
0.00482177049887828182764872443431
0.00521417899255827206064370195334
0.00563852273200494100224704861347
0.00609740069236435128536936431828
0.00659362336028491005033300180174
0.00713022994728537356235100548838
0.00771050700399247252593988048417
0.00833800854925464965940181317322
0.0090165778374165522684001651153
0.00975037089707215432642880929912
0.0105438819854641453963887829258
0.0114019711144299690783651777127
0.0123298938164824810077924943683
0.0133333333333333333333333333333
0.0266666666666666666666666666667
0.04
0.0533333333333333333333333333333
0.0666666666666666666666666666667
0.08
0.0933333333333333333333333333333
0.106666666666666666666666666667
0.12
0.133333333333333333333333333333
0.146666666666666666666666666667
0.16
0.173333333333333333333333333333
0.186666666666666666666666666667
0.2
0.213333333333333333333333333333
0.226666666666666666666666666667
0.24
0.253333333333333333333333333333
0.266666666666666666666666666667
0.28
0.293333333333333333333333333333
0.306666666666666666666666666667
0.32
0.333333333333333333333333333333
0.346666666666666666666666666667
0.36
0.373333333333333333333333333333
0.386666666666666666666666666667
0.4
0.413333333333333333333333333333
0.426666666666666666666666666667
0.44
0.453333333333333333333333333333
0.466666666666666666666666666667
0.48
0.493333333333333333333333333333
0.506666666666666666666666666667
0.52
0.533333333333333333333333333333
0.546666666666666666666666666667
0.56
0.573333333333333333333333333333
0.586666666666666666666666666667
0.6
0.613333333333333333333333333333
0.626666666666666666666666666667
0.64
0.653333333333333333333333333333
0.666666666666666666666666666667
0.68
0.693333333333333333333333333333
0.706666666666666666666666666667
0.72
0.733333333333333333333333333333
0.746666666666666666666666666667
0.76
0.773333333333333333333333333333
0.786666666666666666666666666667
0.8
0.813333333333333333333333333333
0.826666666666666666666666666667
0.84
0.853333333333333333333333333333
0.866666666666666666666666666667
0.88
0.893333333333333333333333333333
0.906666666666666666666666666667
0.92
0.933333333333333333333333333333
0.946666666666666666666666666667
0.96
0.973333333333333333333333333333
0.986666666666666666666666666667
1.
1.01333333333333333333333333333
1.02666666666666666666666666667
1.04
1.05333333333333333333333333333
1.06666666666666666666666666667
1.08
1.09333333333333333333333333333
1.10666666666666666666666666667
1.12
1.13333333333333333333333333333
1.14666666666666666666666666667
1.16
1.17333333333333333333333333333
1.18666666666666666666666666667
1.2
1.21333333333333333333333333333
1.22666666666666666666666666667
1.24
1.25333333333333333333333333333
1.26666666666666666666666666667
1.28
1.29333333333333333333333333333
1.30666666666666666666666666667
1.32
1.33333333333333333333333333333
1.34666666666666666666666666667
1.36
1.37333333333333333333333333333
1.38666666666666666666666666667
1.4
1.41333333333333333333333333333
1.42666666666666666666666666667
1.44
1.45333333333333333333333333333
1.46666666666666666666666666667
1.48
1.49333333333333333333333333333
1.50666666666666666666666666667
1.52
1.53333333333333333333333333333
1.54666666666666666666666666667
1.56
1.57333333333333333333333333333
1.58666666666666666666666666667
1.6
1.61333333333333333333333333333
1.62666666666666666666666666667
1.64
1.65333333333333333333333333333
1.66666666666666666666666666667
1.68
1.69333333333333333333333333333
1.70666666666666666666666666667
1.72
1.73333333333333333333333333333
1.74666666666666666666666666667
1.76
1.77333333333333333333333333333
1.78666666666666666666666666667
1.8
1.81333333333333333333333333333
1.82666666666666666666666666667
1.84
1.85333333333333333333333333333
1.86666666666666666666666666667
1.88
1.89333333333333333333333333333
1.90666666666666666666666666667
1.92
1.93333333333333333333333333333
1.94666666666666666666666666667
1.96
1.97333333333333333333333333333
1.98666666666666666666666666667
2.
2.01333333333333333333333333333
2.02666666666666666666666666667
2.04
2.05333333333333333333333333333
2.06666666666666666666666666667
2.08
2.09333333333333333333333333333
2.10666666666666666666666666667
2.12
2.13333333333333333333333333333
2.14666666666666666666666666667
2.16
2.17333333333333333333333333333
2.18666666666666666666666666667
2.2
2.21333333333333333333333333333
2.22666666666666666666666666667
2.24
2.25333333333333333333333333333
2.26666666666666666666666666667
2.28
2.29333333333333333333333333333
2.30666666666666666666666666667
2.32
2.33333333333333333333333333333
2.34666666666666666666666666667
2.36
2.37333333333333333333333333333
2.38666666666666666666666666667
2.4
2.41333333333333333333333333333
2.42666666666666666666666666667
2.44
2.45333333333333333333333333333
2.46666666666666666666666666667
2.48
2.49333333333333333333333333333
2.50666666666666666666666666667
2.52
2.53333333333333333333333333333
2.54666666666666666666666666667
2.56
2.57333333333333333333333333333
2.58666666666666666666666666667
2.6
2.61333333333333333333333333333
2.62666666666666666666666666667
2.64
2.65333333333333333333333333333
2.66666666666666666666666666667
2.68
2.69333333333333333333333333333
2.70666666666666666666666666667
2.72
2.73333333333333333333333333333
2.74666666666666666666666666667
2.76
2.77333333333333333333333333333
2.78666666666666666666666666667
2.8
2.81333333333333333333333333333
2.82666666666666666666666666667
2.84
2.85333333333333333333333333333
2.86666666666666666666666666667
2.88
2.89333333333333333333333333333
2.90666666666666666666666666667
2.92
2.93333333333333333333333333333
2.94666666666666666666666666667
2.96
2.97333333333333333333333333333
2.98666666666666666666666666667
3.
3.01333333333333333333333333333
3.02666666666666666666666666667
3.04
3.05333333333333333333333333333
3.06666666666666666666666666667
3.08
3.09333333333333333333333333333
3.10666666666666666666666666667
3.12
3.13333333333333333333333333333
3.14666666666666666666666666667
3.16
3.17333333333333333333333333333
3.18666666666666666666666666667
3.2
3.21333333333333333333333333333
3.22666666666666666666666666667
3.24
3.25333333333333333333333333333
3.26666666666666666666666666667
3.28
3.29333333333333333333333333333
3.30666666666666666666666666667
3.32
3.33333333333333333333333333333
3.34666666666666666666666666667
3.36
3.37333333333333333333333333333
3.38666666666666666666666666667
3.4
3.41333333333333333333333333333
3.42666666666666666666666666667
3.44
3.45333333333333333333333333333
3.46666666666666666666666666667
3.48
3.49333333333333333333333333333
3.50666666666666666666666666667
3.52
3.53333333333333333333333333333
3.54666666666666666666666666667
3.56
3.57333333333333333333333333333
3.58666666666666666666666666667
3.6
3.61333333333333333333333333333
3.62666666666666666666666666667
3.64
3.65333333333333333333333333333
3.66666666666666666666666666667
3.68
3.69333333333333333333333333333
3.70666666666666666666666666667
3.72
3.73333333333333333333333333333
3.74666666666666666666666666667
3.76
3.77333333333333333333333333333
3.78666666666666666666666666667
3.8
3.81333333333333333333333333333
3.82666666666666666666666666667
3.84
3.85333333333333333333333333333
3.86666666666666666666666666667
3.88
3.89333333333333333333333333333
3.90666666666666666666666666667
3.92
3.93333333333333333333333333333
3.94666666666666666666666666667
3.96
3.97333333333333333333333333333
3.98666666666666666666666666667
4.
4.01333333333333333333333333333
4.02666666666666666666666666667
4.04
4.05333333333333333333333333333
4.06666666666666666666666666667
4.08
4.09333333333333333333333333333
4.10666666666666666666666666667
4.12
4.13333333333333333333333333333
4.14666666666666666666666666667
4.16
4.17333333333333333333333333333
4.18666666666666666666666666667
4.2
4.21333333333333333333333333333
4.22666666666666666666666666667
4.24
4.25333333333333333333333333333
4.26666666666666666666666666667
4.28
4.29333333333333333333333333333
4.30666666666666666666666666667
4.32
4.33333333333333333333333333333
4.34666666666666666666666666667
4.36
4.37333333333333333333333333333
4.38666666666666666666666666667
4.4
4.41333333333333333333333333333
4.42666666666666666666666666667
4.44
4.45333333333333333333333333333
4.46666666666666666666666666667
4.48
4.49333333333333333333333333333
4.50666666666666666666666666667
4.52
4.53333333333333333333333333333
4.54666666666666666666666666667
4.56
4.57333333333333333333333333333
4.58666666666666666666666666667
4.6
4.61333333333333333333333333333
4.62666666666666666666666666667
4.64
4.65333333333333333333333333333
4.66666666666666666666666666667
4.68
4.69333333333333333333333333333
4.70666666666666666666666666667
4.72
4.73333333333333333333333333333
4.74666666666666666666666666667
4.76
4.77333333333333333333333333333
4.78666666666666666666666666667
4.8
4.81333333333333333333333333333
4.82666666666666666666666666667
4.84
4.85333333333333333333333333333
4.86666666666666666666666666667
4.88
4.89333333333333333333333333333
4.90666666666666666666666666667
4.92
4.93333333333333333333333333333
4.94666666666666666666666666667
4.96
4.97333333333333333333333333333
4.98666666666666666666666666667
5.
5.01333333333333333333333333333
5.02666666666666666666666666667
5.04
5.05333333333333333333333333333
5.06666666666666666666666666667
5.08
5.09333333333333333333333333333
5.10666666666666666666666666667
5.12
5.13333333333333333333333333333
5.14666666666666666666666666667
5.16
5.17333333333333333333333333333
5.18666666666666666666666666667
5.2
5.21333333333333333333333333333
5.22666666666666666666666666667
5.24
5.25333333333333333333333333333
5.26666666666666666666666666667
5.28
5.29333333333333333333333333333
5.30666666666666666666666666667
5.32
5.33333333333333333333333333333


==> anc/CLqNS/CLqNS2000.dat <==
# CLqNS2000
-37.3333333333333333333333333333
-37.3314504992530641031112485561
-37.3313292865177561639586183491
-37.3312005602977721862187570041
-37.3310638797532015872858884058
-37.3309187803677920893114501341
-37.3307647728778173948688720548
-37.3306013421722487687104573248
-37.3304279461657454794781699385
-37.3302440146463417573844738803
-37.3300489481001136109645397973
-37.3298421165155616226840039357
-37.3296228581709501577065745618
-37.3293904784084040897914866822
-37.3291442483991863865862972725
-37.3288834039052693419556518246
-37.3286071440430749894008170695
-37.3283146300561028599144854772
-37.3280049841040928637531537582
-37.3276772880773953409181086357
-37.3273305824463474985182872201
-37.3269638651566944304247266161
-37.3265760905834532707897905027
-37.3261661685571110670266558414
-37.325732963477681739262434342
-37.3252752935339369111713108437
-37.3247919300470822112104865447
-37.3242815969602885373300720094
-37.3237429704978214152887813669
-37.3231746790200566606922110536
-37.3225753031034438739276727487
-37.3219433758774988088938634689
-37.3212773836541905346928285333
-37.3205757668886600126589122089
-37.3198369215140850474986494333
-37.3190592006977157651322233088
-37.3182409170696695277145380121
-37.3173803454810207736535659899
-37.3164757263530775368925247493
-37.3155252696855319033053851742
-37.3145271597974376909767745209
-37.3134795608817382823526184166
-37.3123806234613757296749884808
-37.3112284918428958421966366192
-37.3100213126719617287967153009
-37.3087572447043409726914558091
-37.3074344699157820131161579756
-37.3060512060847881652570997279
-37.304605720993679786442889507
-37.3030963484055551292778414889
-37.3015215059878690727687304883
-37.2998797153673987054530160074
-37.2981696245164099152041845769
-37.2963900326859355964758433128
-37.2945399181192811296992768366
-37.292618468797244942354946552
-37.2906251164861406829062696826
-37.2885595743805928776988219418
-37.2864218786553101332598542129
-37.2842124342636789257032629445
-37.2819320653461258366272730183
-37.2795820706378242375592030165
-37.2771642842935280140156447019
-37.2746811425771517782851677483
-37.2721357568952315868702530561
-37.2695319936866342563135386011
-37.2668745617158716772530893909
-37.2641691073541450291958603652
-37.2614223184708078075169789477
-37.2586420375982985562881808397
-37.2558373850757412843458824902
-37.253018892920312674513080185
-37.2501986502210779071372891403
-37.2473904608972236471244749043
-37.2446100147113606658497028394
-37.2418750724786888804371570259
-37.2392056664641341624335354803
-37.2366243170118536023484758993
-37.2341562665044863428256712703
-37.2318297318028630700615618733
-37.2296761763701727061696221692
-37.2277306033373354096311241411
-37.2260318708179730312707166746
-37.2246230308312264351492938232
-37.2235516932379528260814333066
-37.2228704161396235893986027455
-37.2226371242284637124163108533
-37.2229155566107889484290383146
-37.223775745651677545278249485
-37.225294528406415622454354941
-37.2275560922106924355964803081
-37.2306525559951332831770553332
-37.2346845888679744851701696891
-37.2397620674696897696108573369
-37.2460047735419621138063185087
-37.2535431330669106209436021786
-37.2625189982167838523282411974
-37.2730864732047175028611469252
-37.2854127849382974874149985049
-37.2996791991435378010253512585
-37.3160819823406538038289643635
-37.3348334097069758100243265814
-37.6459232454864378941269460075
-38.0144337293740145141055401376
-38.406708965814577370706416114
-38.8098516177186440281792090268
-39.217510322979074976484770753
-39.6261225856488642615612474444
-40.0335248651025476857789622761
-40.4383328787801308049134255369
-40.8396294261639689586613537442
-41.2367928381588201197789722821
-41.6293963361586250013035559263
-42.0171459017059909974585865262
-42.3998403198946938476744784711
-42.7773446083692314548946978524
-43.1495718488243451908424118298
-43.5164704690377033447006757992
-43.8780151608175147323229556998
-44.2342002824976523211381162082
-44.585034995126802323860515636
-44.9305396308040597026744579508
-45.2707429509844001620906939361
-45.605680056884768733785304437
-45.9353907838376657521512032092
-46.2599184589202871320078495767
-46.5793089340779765315896130891
-46.8936098300970444963695431759
-47.2028699432856841465338647446
-47.5071387786452778578329420846
-47.8064661820301651175654917005
-48.1009020502336963626888097081
-48.3904961027438006222363393415
-48.6752977025300546103383966572
-48.9553557159725415370291149173
-49.2307184041464531573904248064
-49.5014333392984034257072061932
-49.7675473416095734741119693828
-50.0291064323244644478469857524
-50.2861558000970100372122796205
-50.5387397780165624012665089995
-50.7869018292613333017718752161
-51.0306845397139598127901367864
-51.2701296161841425738024038778
-51.5052778891330510263910991114
-51.7361693189959930965754406422
-51.9628430053634977989743240396
-52.1853371984141148902718880409
-52.4036893121009137405902726173
-52.617935938682616505426415027
-52.8281128642632988983475171503
-53.0342550850646397015113893023
-53.2363968242042013641464108825
-53.4345715487941094277266405461
-53.6288119872083247686578772688
-53.8191501463947292827061386877
-54.0056173291314951656728284634
-54.1882441511465131443850795071
-54.3670605580346961878252813831
-54.5420958419213097451202493344
-54.7133786578305653117310257625
-54.8809370397279282788483487054
-55.0447984162122450033411794169
-55.2049896258401456025118987047
-55.3615369320704419341762310107
-55.5144660378205922864798971045
-55.6638020996308934861379418164
-55.8095697414350109381582941256
-55.9517930679378707585551938708
-56.0904956776039020694433931133
-56.2257006752602041444238784001
-56.3574306843204832477152644403
-56.4857078586366088332840751085
-56.6105538939854212880750133569
-56.7319900391990198615797231941
-56.8500371069472003805419166184
-56.9647154841810235846387242604
-57.0760451422466982016584154402
-57.1840456466790765910750363185
-57.2887361666841004520832416157
-57.3901354843195128363574772787
-57.4882620033830816112176832608
-57.5831337580174679469423446668
-57.6747684210407292551037497244
-57.7631833120112759488251091993
-57.8483954050359110476968626354
-57.9304213363293757364542340827
-58.0092774115336064782177537088
-58.0849796128046835088302650979
-58.1575436056752192816995418741
-58.2269847456997010120591101171
-58.2933180848900658112019834774
-58.3565583779485515958086085017
-58.4167200883046333114786312388
-58.4738173939626230881597056628
-58.5278641931662856088182502445
-58.5788741098865969084223416674
-58.62686049913855656829307505
-58.671836452132750247241971361
-58.7138148012671520071077360751
-58.7528081249644541697203007196
-58.7888287523600166344200932162
-58.8218887678453377776813098548
-58.8520000154717652852510757034
-58.8791741032189875259324247527
-58.9034224071326743229150781978
-58.9247560753354701427951167799
-58.943186031915382710164809764
-58.9587229806954557542122136067
-58.9713774088884658756689134291
-58.981159590640240248748037919
-58.9880795904650538958523827888
-58.9921472665764324389793953213
-58.9933722741165583828322262908
-58.9917640682873559600228961018
-58.9873319073862112066207570362
-58.9800848557491700748572330168
-58.9700317866043478682156193704
-58.9571813848381779433418666772
-58.9415421496770263065409727482
-58.9231223972866012863254559853
-58.9019302632914937371371905056
-58.8779737052170930761969865427
-58.8512605048560377325582096709
-58.8217982705612751560210326949
-58.7895944394677262589496705591
-58.7546562796444719158224436116
-58.7169908921793047974118759232
-58.6766052131974182469992618033
-58.6335060158159349973900923854
-58.5876999120359121663339101008
-58.5391933545733950450232467639
-58.4879926386310306044661373533
-58.4341039036116922864725216276
-58.3775331347755104224034077045
-58.3182861648416474400894097505
-58.2563686755361037874533090802
-58.191786199086789133906857971
-58.124544119667043824467626177
-58.0546476747887476769629414419
-57.9821019566461069530113932758
-57.9069119134111656250834108786
-57.8290823504820438341347264078
-57.7486179316848646171627220259
-57.6655231804302895163101750884
-57.5798024808255444981451640658
-57.4914600787427796532359705166
-57.4005000828445693542069842619
-57.3069264655673238694257443759
-57.210743064063348805777154953
-57.1119535811022551360971670238
-57.0105615859323899051668017667
-56.9065705151029259549147439672
-56.7999836732472181186624405255
-56.6908042338280032614205412039
-56.5790352398449922456685286331
-56.4646796045053733383507149148
-56.3477401118577187050992967014
-56.2282194173897584233517070328
-56.1061200485904598497260972097
-55.9814444054768241625971662976
-55.8541947610857864332279972203
-55.7243732619315806240594431479
-55.5919819284289064378131862892
-55.457022655282210913819762678
-55.3194972118413740571848702222
-55.1794072424240645615972928882
-55.0367542666050088180380181338
-54.8915396794723938603317283183
-54.7437647518516026559740981828
-54.5934306304964581791292920633
-54.4405383382481309748004190223
-54.2850887741618434120797784785
-54.1270827136014825036534338204
-53.9665208083022120123044257135
-53.8034035864011535472914358916
-53.6377314524361854487101909954
-53.4695046873128874410361651858
-53.298723448239638282942987073
-53.1253877686308529242699194187
-52.949497557978324977841167035
-52.7710526016906195989298075502
-52.5900525609004411137171511765
-52.4064969722398789252828099567
-52.2203852475834143265352276699
-52.0317166737585498389790138716
-51.8404904122239015490479638711
-51.6467054987145736044091996389
-51.4503608428546125353786072534
-51.2514552277363173552619975258
-51.0499873094661594415487549361
-50.8459556166770439805000231965
-50.6393585500066222433706505429
-50.4301943815413411253226698271
-50.218461254225893189472980683
-50.004157181237706889262846907
-49.7872800453260926625257303288
-49.5678275981156361695764035163
-49.3457974593734050538286817138
-49.1211871162395102044537765429
-48.8939939224205365630326622122
-48.6642150973453320056141847231
-48.4318477252826157125365324191
-48.1968887544198396740874880334
-47.9593349959027085325866794226
-47.7191831228347337914388734096
-47.4764296692361684883614622485
-47.2310710289616376910321274327
-46.9831034545757485849083073445
-46.7325230561859314392847667765
-46.4793258002317293112909182085
-46.2235075082297199290503259482
-45.9650638554732177331305529306
-45.7039903696858674960117258188
-45.4402824296282032265848480609
-45.1739352636562071421833966263
-44.9049439482308632932741789008
-44.6333034063776588918433705578
-44.3590084060949434569420070386
-44.0820535587100114799324581772
-43.802433317181728354549672239
-43.5201419743484717363249594925
-43.2351736611201112118964591549
-42.9475223446126980870245465441
-42.6571818262244841543796448085
-42.3641457396518333856265120771
-42.0684075488435335095978859088
-41.7699605458919552871097601513
-41.4687978488594458656759108513
-41.1649123995382787809474328836
-40.8582969611424168471765685474
-40.5489441159292752211937810179
-40.2368462627496002014910119821
-39.9219956145235046972020810017
-39.604384195640623624791832825
-39.2840038392822716089249089628
-38.9608461846634011156938548734
-38.6349026741920713596248773524
-38.3061645505440468196359663355
-37.9746228536500487822922773096
-37.6402684175930838014503701904
-37.3030918674131691084499040812
-36.9630836158166666009899357704
-36.6202338597873238433705736033
-36.2745325770960022737644027852
-35.9259695227059492688016226605
-35.5745342250703415795594830869
-35.2202159823186926269120323797
-34.863003858328574911202095765
-34.5028866786789610154438854439
-34.1398530264813320065907686306
-33.7738912380845400880110698353
-33.4049893986492427272992761556
-33.0331353375875477512920335454
-32.6583166238633226126499066784
-32.2805205611484257093246058188
-31.8997341828299127691674330405
-31.5159442468630563539822130827
-31.1291372304647909129612682287
-30.7392993246419589099979573755
-30.3464164285484847083562718532
-29.950474143665341422400191848
-29.5514577677969010965159338634
-29.1493522888769695537683755764
-28.7441423785775032261372343369
-28.3358123857126853324996928045
-27.9243463294307019469146287014
-27.5097278921852037695718880412
-27.0919404124780656766368210463
-26.6709668773646622076311359966
-26.2467899147124617923762686622
-25.819391785203304377851545803
-25.3887543740692647471273565164
-24.9548591825515156833700856481
-24.5176873190710895661004880995
-24.0772194900998922185520781097
-23.6334359907197469483039355518
-23.1863166948566376919494847609
-22.7358410451766757898169729879
-22.2819880426296328152352274209
-21.8247362356251595224164576313
-21.364063708826045621789312769
-20.8999480715420637953196360992
-20.4323664457070809523482056348
-19.9612954534212067758691431886
-19.4867112040387804271351133993
-19.0085892807819668763968831087
-18.5269047268586404029266758786
-18.0416320310620697030334523637
-17.5527451128286817250894722064
-17.0602173067288643651571613863
-16.5640213463643656018166936095
-16.0641293476443521248990463672
-15.5605127914105970785793964065
-15.053142505380566659717713726
-14.5419886453753608021408431579
-14.0270206757975251382348136252
-13.5082073493216801794496743174
-12.9855166857586986558739915358
-12.4589159500517917151840432857
-11.9283716293603266757907166341
-11.3938494091844795845817019512
-10.8553141484809100093974366668
-10.3127298537165169689678559674
-9.76605965180397579683685218461
-9.21526576185914647602659016563
-8.66030946571656310797006277626
-8.10115107713503814408801892834
-7.53774990962091794630887716414
-6.97006424279167971678414842593
-6.39805128719733255111450621584
-5.8216671475114428464089760137
-5.24086678399750851430629878871
-4.65560397214981543587377890024
-4.065831260400776962509768205
-3.47149992577903169249324041732
-2.8725599273941993908312624973
-2.26895985761510673371635389336
-1.66064689079842356341347223106
-1.047566729413918742113084364
-0.429663547400865915543540197804
0.193120069422592940280573697836
0.820843186089192064431280196807
1.45356658455860576109839525763
2.09135283336359426005497934655
2.73426636106810270781022238189
3.38237353379901890036780678576
4.03574273713504600186262409997
4.69444446266002715446087178789
5.35855139951431063453323232971
6.02813853130663916894166004124
6.70328323878089287681195095005
7.38406540866716052308550043723
8.07056754918545371824096626374
8.76287491271336271363900810922
9.46107562617659214613848029782
10.1652608297741941075478090139
10.8755248247091013070834778911
11.5919652306600187742275686185
12.314683153803735149189342948
13.0437833662784722336179999021
13.7793744980701659390640544286
14.5215692424059050374710409997
15.2704845758536998206282892466
16.0262419944571139081378279999
16.7889677673791665531331373448
17.5587932096947463364912853366
18.3358549761574310542487794439
19.1202953779784376909411306942
19.9122627248963756921954477603
20.7119116950911990914808929177
21.519403735809752598993320954
22.3349074979301154878139852573
23.158599308105342094738659536
23.9906636826034701089006251268
24.8312938875109568246146602412
25.6806925506044135441420657266
26.5390723309368313897905813264
27.4066566530490658619447066411
28.2836805137290893632454813313
29.1703913704296858848517208583
30.0670501218557990268653196875
30.973932192890038827120780356
31.8913287379939807385953563399
32.8195479795725530507285231197
33.7589167006051778394925748374
34.7097819142391146921132328785
35.6725127371456380107894816018
36.6475024984345234669707064712
37.6351711220335316136263463226
38.6359678279608322385611622965
39.6503742072329439153247533897
40.6789077367631799006497834796
41.7221258151852389084921369059
42.7806304189800795720223148668
43.8550735018042193451490492133
44.9461632901713461855499351908
46.0546716679169180505121510797
47.1814428933806696588151283604
48.3274039615136673743884352686
49.4935770146769561595230790436
50.6810943302633581287970742061
51.8912165845566631739448011361
53.1253553317607578601105598841
54.3851009777288032775255946313
55.6722580213234592979039159578
56.9888900660081126095777097709
58.3373782085984182137151017408
59.7204981276759284899044156799
61.1415239396588414075410880732
62.6043714367657953588186884561
64.1138011536533868064283324311
65.6757158487455885220674497615
67.29761397656467297968807269
68.9893158852922155785503632537
70.7642022516223451416501467306
72.6415096011004275706938275511
74.6511110252947750312544100311
76.845404056347988896705995682
79.3398855101977958115123302358
82.7527996068688303109912693888


==> anc/CLqNS/CLqNS2010.dat <==
# CLqNS2010
3.55555555555555555555555555556
3.55564253992515293054177706393
3.55564901728808287823457413251
3.55565597283162592492815372439
3.55566344148653621825568965201
3.55567146070202703493783051861
3.55568007062433733957860202712
3.5556893142876826746594925208
3.55569923781842344861103542097
3.55570989065333725978777076541
3.55572132577293866703993267885
3.55573359995084995870818759733
3.55574677402029015347764943549
3.55576091315881686654534480633
3.55577608719252697642220606549
3.55579237092099742007520889601
3.55580984446432712054940146697
3.55582859363372520963002568245
3.55584871032717955028778446288
3.5558702929518332945242494472
3.55589344687479603905667254763
3.55591828490422027265865917545
3.55594492780258345370707258634
3.55597350483423142222201500272
3.55600415434936014234310654777
3.55603702440674018912925394226
3.55607227343762213151895857625
3.55611007095340120590109373606
3.5561505982997665948572983167
3.55619404946021438110971598447
3.55624063191196397684698149544
3.55629056753748565008395318202
3.55634409359502177197415887384
3.5564014637516666490238010789
3.55646294918275930060452322126
3.5565288397415402687224064279
3.55659944520322742495660858628
3.55667509658787662933906296793
3.5567561475666107880512379504
3.55684297595602506083605959787
3.55693598530580630219946492242
3.55703560658484079446562520329
3.55714229997132533695940831927
3.55725655675264204880585323015
3.55737890134100592298549996622
3.55750989341114516112165445676
3.55765013016652634898815255751
3.55780024874088810600963390522
3.55796092874209621137329898288
3.5581328949455783462815075808
3.55831692014483515167051401887
3.55851382816675358441611837964
3.55872449705966546708792329011
3.55894986246229512776582039704
3.55919092116192108315174837338
3.55944873485023324348789278731
3.55972443408549390891090287229
3.56001922246970199495288315692
3.56033438104950881737533172017
3.56067127294963288147307204047
3.56103134824746201253801766558
3.56141614909740433805001596046
3.56182731511334443040165677179
3.56226658901726539271910342242
3.56273582256169843957057788036
3.56323698273314362309053276542
3.56377215824295206080189517733
3.5643435663113526671393738425
3.56495355974932415751981885561
3.56560463434183278280346904438
3.56629943653455203251256430866
3.56704077142452367786715030884
3.5678316110532780573524174879
3.5686751029986699350784239797
3.56957457925906516274076541026
3.57053356542048899951080309587
3.57155579009387076509754741064
3.57264519460553772477215184054
3.57380594291956412400365499325
3.57504243176540308646708507966
3.57635930093834657531568289731
3.57776144373369091248739839902
3.57925401746794298115402511891
3.58084245403188625835346740799
3.58253247041072685655973670438
3.58433007909573690939991425666
3.5862415982996723563680692485
3.588273661874616933686259716
3.59043322881563103989322323372
3.59272759221648322941044556238
3.59516438752461481700870680545
3.59775159992111527259386872141
3.60049757062762586675189764857
3.60341100191547448479075168803
3.60650096056268116331906608274
3.60977687947143680178043622695
3.61324855712188819756768579174
3.61692615449716557807998310225
3.6208201890691278571710769271
3.62494152538379456414268779807
3.62930136172935066511536684497
3.63391121230736525263148535032
3.68759935803226166781894075463
3.73196298061949767614485524417
3.77026335839310786654494705957
3.80404935097880203944512661778
3.8342331931708275829157529954
3.86141763959900400132511441249
3.88603107575097446560462610911
3.90839379040741926450467256826
3.92875437803986765153630599768
3.94731142096806669673728370362
3.96422721813107978716489852225
3.97963690482137226444024415736
3.99365474957083782731861712006
4.00637864280843819040581336942
4.01789338333238868494879576604
4.02827314005863461596283612829
4.03758333261478063970049194743
4.04588209279982205243594901975
4.05322141756529341427582350693
4.05964809086077390930400418428
4.06520442951939278140296109529
4.06992889326846314307108320133
4.07385658846651231131289876327
4.07701968775032519639223312006
4.07944778244013318661744068972
4.08116818065538970195041953726
4.08220616121002386739692362707
4.08258519119481785596244265531
4.08232711351593763845907411086
4.08145230940302196044765509642
4.07997983992858492713008740173
4.07792756982169968969242340876
4.07531227626131994486570785893
4.07214974486018199580432393734
4.06845485467081445263071472911
4.06424165373962684219586311662
4.05952342648736298733101562098
4.05431275399219252238762084541
4.04862156808599516885931558054
4.04246120003770104475727927381
4.0358424244842168097477051318
4.02877549917503853065315224957
4.02127020101760750005377520966
4.01333585884400531943920513594
4.0049813832634702546777540479
3.99621529391764754440798203922
3.98704574441500644305481754337
3.97748054518628389549820124912
3.96752718447318380082716951493
3.95719284763708059923720061457
3.94648443495249490729520804208
3.93540857803108846713724117528
3.92397165500541863033519140295
3.91217980458732640186256145525
3.90003893910329516044764172531
3.88755475659814808698932703419
3.87473275208883091747743233722
3.8615782280415669162714681841
3.84809630413821534869272574683
3.83429192639107927822763811792
3.8201698756595790540682499926
3.80573477561703680078222895301
3.79099110021122093269178355619
3.77594318065820631729461347861
3.7605952120054532870052668566
3.74495125929674377566429617506
3.72901526336868915021967272967
3.71279104630590166167694050699
3.6962823165795649356299183841
3.67949267389201813520098585625
3.66242561374805679002596762048
3.64508453177192754814203796295
3.62747272778743389429195093876
3.60959340967715728858729623754
3.59144969703551746265645512439
3.57304462462923288114302917988
3.55438114567768537295054659253
3.5354621349647308124121456214
3.51629039179262087509335634562
3.49686864278790077718526566248
3.47719954456841695031115211965
3.45728568627990005623857461766
3.43712959200997659163257312289
3.41673372308690119959573712971
3.39610048026978688924732848998
3.37523220583663736669148636898
3.35413118557605074507001824377
3.33279965068806356702924032929
3.31123977959923522895443614155
3.28945369969673274299720069221
3.26744348898586178745244862248
3.24521117767519990248944230656
3.22275874969321943095675692959
3.20008814414003952417131776442
3.17720125667771654760189570184
3.15409994086226900628115725997
3.13078600942043528124983212573
3.10726123547397877004030590612
3.08352735371418431406215007746
3.05958606152903103447947376272
3.03543902008537893911320203658
3.01108785536836904294467044692
2.98653415918010847625275873158
2.96177949009959241777183922223
2.93682537440570302767896149918
2.91167330696502126473305625803
2.88632475208609000216235216055
2.86078114434167570254358747915
2.83504388936049060928571196361
2.80911436458975753570760714775
2.78299392002992449088966905404
2.75668387894276621472575122491
2.73018553853404387180235631798
2.70350017061183236992401509533
2.6766290222215667431924413259
2.64957331625880451224636429324
2.62233425206064966623772075934
2.59491300597673568127111268877
2.56731073192061959399998161275
2.53952856190239639781397261534
2.51156760654330274758598901451
2.4834289555730409851997033019
2.45511367831051868183114807571
2.42662282412866509489448715272
2.39795742290395402839356907282
2.36911848545123244509105509059
2.34010700394442569586454078122
2.31092395232366330215331657918
2.28157028668934375503181758086
2.25204694568363268937384542466
2.22235485085986597015880683482
2.1924949070403076122797272542
2.1624680026626919725749251431
2.13227501011596023542977804363
2.10191678606558279790588895787
2.07139417176884168785898761957
2.04070799338043056368825921011
2.00985906224871409559884599037
1.97884817520297356727361744809
1.94767611483195131845619220102
1.91634364975399313083950484156
1.88485153487907480220351344836
1.85320051166298691981083996914
1.82139130835394019882440762529
1.78942464023184266228601701442
1.75730120984048937532627315357
1.72502170721289537897194980087
1.692586810089992871128313978
1.65999718413290452861928529798
1.62725348312899613066380181515
1.59435634919190330836480008723
1.56130641295571928552594154138
1.5281042937635228734616273366
1.49475059985041871765937441199
1.4612459285212548494992263172
1.42759086632317595505487671169
1.39378598921316441956381485355
1.35983186272071512561373918903
1.32572904210578416143453710411
1.29147807251214601967194155412
1.25707948911628852414227402915
1.22253381727196960050280812651
1.18784157265055509533577558219
1.15300326137725213625402579075
1.11801938016334800327560382616
1.0828904164345601393958670825
1.04761684845559875701982590775
1.01219914545103948818233913343
0.976637767722599672197079936941
0.940933166762908166867086639054
0.905085785365855001378520572556
0.869096057733603753568036734082
0.832964409580346224828975114902
0.796691258232875796250963518817
0.760277012728052773723362394325
0.723722073907232062012425768292
0.687026834507720642850556507618
0.650191679251329564711410726722
0.613216984930082477282004590454
0.576103120489140157000738436984
0.538850447106997966936577783851
0.501459318273010770464998377439
0.463930079862297469561598558588
0.426263070208075061169577797023
0.38845862017146989525122048317
0.350517053208851672208283694146
0.312438685436733631897952960595
0.274223825694280358160970355497
0.235872775603462648424232843765
0.197385829626896974467440985481
0.158763275123405184888579754987
0.120005392401328269305562166772
0.0811124547696262161267229231618
0.0420847285867942471357512556188
0.00292247330762400057464449848293
-0.0363740584721634426445098719798
-0.0758046209733874399568830755446
-0.115368975192956941054452093352
-0.155066888865476868293280537408
-0.194898136426891240050959345241
-0.234862498980144093456260090668
-0.274959764262840782180048296243
-0.315189726616893725676753590468
-0.355552186960138170501167923436
-0.396046952759904994168828205021
-0.43667383800853903952799111473
-0.477432663200852914795540562523
-0.518323255313507633290998582941
-0.559345447786312899484163451341
-0.600499080505441276248397497671
-0.641783999788551894176937188135
-0.683200058371820789470083733783
-0.724747115398876384240137865399
-0.766425036411640054123513817704
-0.808233693343073164866932113349
-0.850172964511833404119246804411
-0.892242734618844689090358498818
-0.934442894745786397142480533851
-0.976773342355509146901080080489
-1.01923398129438585429820795564
-1.06182472179660830332084249064
-1.10454548049044100741404744367
-1.14739618040644569682316244146
-1.19037675098769135205401901944
-1.23348712810196631655768442079
-1.27672725405601066525452241718
-1.32009707761178868223182206391
-1.36359655400482301359963445654
-1.40722564496461381288723050236
-1.45098431873716798942862935205
-1.494872550109665507953376466
-1.53889032043729157322271517555
-1.58303761767226547031619310164
-1.6273144363950988225039810739
-1.67172077784811807810998375599
-1.71625664997128814911494727676
-1.76092206744037630137387355121
-1.8057170517074976433187448773
-1.85064163104408588117323448792
-1.89569584058633540851853229731
-1.94087972238316328124138722282
-1.98619332544674220043010052371
-2.0316367058056582908815453631
-2.07720992656075022703689643483
-2.12291305794368912716351075274
-2.16874617737836161654660929473
-2.21470936954512155778329331011
-2.26080272644797916777714466289
-2.30702634748479959389093679473
-2.35338033952058651351354466314
-2.39986481696392996005797544519
-2.44647990184670137262133140714
-2.49322572390708282519536447734
-2.54010242067602152394459229361
-2.58711013756720497776704376148
-2.63424902797065675883358631093
-2.68151925335005748743555846205
-2.72892098334390061133130569811
-2.77645439587059771669909888117
-2.82411967723765351941492944423
-2.871917022255036356184997603
-2.91984663435287594051204562673
-2.96790872570362638499983892022
-3.01610351734883903661304205533
-3.06443123933069654387672909613
-3.11289213082846679452798904703
-3.16148644030004295006344530397
-3.21021442562874378263923151056
-3.25907635427555691409871407793
-3.30807250343701639241852023917
-3.3572031602089153452611267219
-3.40646862175606425322439723955
-3.45586919548831571849600152346
-3.5054051992430875019197376882
-3.55507696147462709936350989729
-3.60488482145027326577997552025
-3.65482912945398271435277713727
-3.7049102469974037635868809508
-3.75512854703879302542986170879
-3.80548441421008637441529917423
-3.85597824505245146723142919511
-3.90661044826066605412022580306
-3.95738144493668430280098447597
-4.00829166885277241189756302955
-4.05934156672461499928777584831
-4.11053159849481519247210354979
-4.16186223762723411051380337459
-4.21333397141263960489885722477
-4.2649473012861598220288931052
-4.31670274315706447357878420251
-4.36860082775142577233437798125
-4.42064210096824194005716021537
-4.47282712424963916098739131505
-4.52515647496580299231347680759
-4.57763074681532771689029436552
-4.63025055024171211359631885169
-4.68301651286677282260957664267
-4.73592927994179210944549762065
-4.78898951481726561469353041877
-4.84219789943216786873731314339
-4.89555513482370922804224217152
-4.94906194165861775285991477843
-5.00271906078704372437585804868
-5.05652725382025335219918560014
-5.11048730373335214453062139846
-5.16460001549435783493232564914
-5.21886621672102815471229536013
-5.2732867583669406281916907821
-5.32786251543842052061021462429
-5.38259438774401971332124651447
-5.43748330067836430994586369107
-5.49253020604231295275800829431
-5.54773608290150199211514547495
-5.60310193848549873264679892252
-5.65862880912994100601115303223
-5.71431776126421142931854342234
-5.77016989244737916221266264498
-5.82618633245534217398508604734
-5.8823682444223205304430553678
-5.93871682604008773905103807656
-5.99523331081858467781193381151
-6.05191896941184122861255949445
-6.10877511101343684088097877817
-6.16580308482606555240981105977
-6.22300428161013649951888180729
-6.28038013531674103278368188066
-6.33793212481075600790869493242
-6.39566177569033390850378912908
-6.45357066220955898379401467216
-6.51166040931162997293976900345
-6.56993269478057036956156225739
-6.62838925152017349786200385439
-6.68703186996966980093950946389
-6.74586240066646663233366851192
-6.80488275696726668303546502972
-6.86409491793993159108324707515
-6.92350093143963555346474533068
-6.98310291738416510347765078289
-7.0429030712446830895822175528
-7.10290366776990737264546271155
-7.16310706496348099005523975578
-7.22351570833635725296696818353
-7.28413213545832140583287244393
-7.34495898083535602223882790235
-7.40599898114247205840515778535
-7.46725498084492022972638138966
-7.52872993824442520101790355712
-7.59042693199131495793620999914
-7.65234916810822845082940427078
-7.71449998757656916043158587048
-7.7768828745431407049194319401
-7.83950146521158372072755299446
-7.90235955749148678685674479426
-7.96546112148755440686699691275
-8.02881031092220558150347054434
-8.0924114755977166306488747461
-8.15626917501883740687522453663
-8.22038819331409649871761719918
-8.28477355561425098449315231652
-8.34943054607012097406037839898
-8.41436472772010634049622700645
-8.47958196445091301680318648752
-8.54508844533453857094461365025
-8.6108907116717812432262130107
-8.67699568712920337765918044915
-8.74341071142482586556252422309
-8.81014357810068960250389786308
-8.87720257702142621754207620403
-8.94459654236182304928465718387
-9.01233490699914525838134493026
-9.08042776441568581145361586234
-9.14888593945422106360252353375
-9.21772106956785506761707789725
-9.2869456985851296915874120097
-9.3565733854971023561009497298
-9.42661883140090567025838092872
-9.49709802855361116137621632102
-9.56802843657084225303614420474
-9.63942919224635651609528704157
-9.71132136141666286133048054476
-9.78372824396248139240749426286
-9.85667574674767946055728957384
-9.93019284453824754235431569153
-10.0043121564891360912418539977
-10.0790706768704225525207824953
-10.1545107153606157506619836442
-10.2306811279172715992322760477
-10.307638960009500777897408456
-10.3854516909432403036139687833
-10.4642003823007548663402148367
-10.5439842378042037094442294314
-10.6249274676977494105385147239
-10.7071901298228368556414728799
-10.7909863308137282842271866218
-10.8766173623117732720932033171
-10.9645392564732314683853427019
-11.0555263582995201019744381072
-11.1512092225674082736461671494
-11.2592592592592592592592592593


==> anc/CLqNS/CLqNS2100.dat <==
# CLqNS2100
14.2222222222222222222222222222
14.2223955983581577093798486464
14.222408504855451208327899447
14.2224223637888430283336571407
14.2224372447003771952944299411
14.2224532221430125798972624351
14.2224703760356390155260525919
14.2224887920426896605995837252
14.2225085619800016850928325198
14.2225297842486833553786152224
14.222552564298857895729601958
14.2225770151252734437715409324
14.2226032577968943268905950619
14.2226314220227221138181038167
14.2226616467562357973447439593
14.2226940808409894069749935711
14.2227288837000627097644033629
14.2227662260722268168526846485
14.2228062907978618621872673043
14.2228492736578488536343159404
14.2228953842688527134916839678
14.2229448470386188250575642088
14.2229979021851214829546501006
14.223054806823629901985678703
14.2231158361259962597670454372
14.2231812845567210085499738785
14.2232514671906137523397911674
14.2233267211171436870322842555
14.223407406936862257948440407
14.2234939103555825822404818137
14.2235866438823155543219034934
14.2236860486372915932394030248
14.2237925962767398360310332621
14.2239067910414532958568424983
14.2240291719365390720972918881
14.2241603150501370108236507012
14.2243008360192880468451100669
14.2244513926515444640631500889
14.2246126877113379931698313817
14.2247854718805573600356532371
14.2249705469032337464923358482
14.2251687689246895492890007654
14.225381052035971493674887855
14.2256083720348619615416681118
14.225851770415240394054741014
14.226112358597047524311273206
14.2263913224095862743656661781
14.2266899268413712368504624412
14.2270095210702100565680449285
14.2273515437876604478159909246
14.2277175288324510869982448128
14.2281091111478775280911626741
14.2285280330785790960254624667
14.2289761510224619917967512013
14.2294554424538491329107075898
14.2299680133341989410711764554
14.2305161059269324776612180755
14.2311021070330286850490145867
14.2317285566640770896668971134
14.2323981571694004547265077651
14.233113782833658851362275938
14.2338784899610015614570651396
14.2346955274613218017776822502
14.2355683479534664177443568999
14.2365006193993303678282529716
14.2374962372815925862871485229
14.2385593373363905329545999039
14.2396943088504461470453469962
14.2409058085300021722301623997
14.2421987749463559902911332164
14.2435784435597336389758212261
14.2450503623196688042950510492
14.2466204078358725595149363476
14.248294802108724097358376854
14.2500801298028967974218767275
14.2519833560411644013880989456
14.2540118446880051144006123346
14.2561733770841218291780597156
14.2584761711832962821588162002
14.2609289010319514958857545116
14.2635407165192522903308570164
14.2663212633113524506432580282
14.2692807028673044514577723902
14.2724297324159671138138780379
14.2757796047527380363303687757
14.2793421476918344760322228678
14.2831297829838525692921794412
14.2871555444791217753827082559
14.2914330952845743439454169564
14.2959767436250633058423435344
14.3008014570788369918581536297
14.305922874810713532995966117
14.3113573173748397654849824691
14.3171217936011481101563083344
14.323234004015055924394633134
14.3297123401678210745773613724
14.3365758791744255084933447796
14.343844372665959654114731259
14.3515382292631710966038014629
14.3596784895659471641399552622
14.3682867925287135660998527656
14.3773853319525891276375536248
14.4830797519871047772874327564
14.5699911222552222746067773404
14.6446416618640180227382978426
14.7101287508191609371653275869
14.7682765177456896144711455173
14.8202901292090023578459411043
14.8670260117461481251860452376
14.9091243967229064605650665792
14.9470821251159276744330137559
14.9812960118138487402622180277
15.0120903031457284178857106239
15.0397349163353147751298432008
15.0644580332590505306576107595
15.0864550777471593387362877128
15.1058952885136764972494039005
15.1229266426389117874004713343
15.1376796167426670229626155411
15.1502701098889041102336333765
15.1608017495330924541373703522
15.1693677351981124693369046625
15.1760523302299997989395791603
15.1809320818037847263738836925
15.1840768283819609459665714512
15.1855505389928145669836852945
15.1854120180248760258279847073
15.1837155014423750048491651243
15.1805111645594789764077587728
15.1758455571886041516598054641
15.1697619787008559510095194127
15.162300803025406240942806295
15.1534997616713156640584826217
15.1433941913377335747869401447
15.1320172514831864893632782034
15.1194001162758379900581109202
15.1055721445877716421474713249
15.0905610310852368216761429388
15.0743929409714264898669438261
15.0570926305343309185733012189
15.0386835553207738398051685117
15.019187967484354745870271944
14.9986270036283540762028055572
14.9770207642758001440711676823
14.9543883859408073036157474523
14.9307481066423749651246049416
14.9061173255896084081285763785
14.8805126576721836356083065407
14.8539499833089186618037537211
14.8264444941381678027181009625
14.7980107349744936040897903243
14.7686626424051105386255303738
14.7384135803556325292617191049
14.7072763729166153773907707377
14.6752633346893710256386281178
14.6423862988807981332669106128
14.6086566433518995618536954094
14.574085314802719136280275414
14.538682851257187150890152088
14.5024594029944445834922232279
14.4654247520583046787081668258
14.4275883304633395860893968684
14.3889592372044207491039816403
14.3495462541661995615929376253
14.30935786101982215674702877
14.2684022491859853225171778042
14.2266873349361356110567769592
14.1842207716970837863297623602
14.1410099616184592624944917112
14.0970620664571838119446276899
14.052384017828430731490607978
14.0069825268682939956144731133
13.9608640933495685609578128629
13.9140350142885914244208280329
13.8665013920779725204429912894
13.8182691421772192718422372424
13.7693440003906970809205293318
13.7197315297600424929571694296
13.6694371270960316591226351243
13.6184660291729823771291810271
13.5668233186070141745240748251
13.5145139294378905633189150699
13.4615426524327055733715716423
13.4079141401283394679110114958
13.3536329116283841241035360192
13.298703357169116180523915421
13.2431297424680661056134921743
13.1869162128677852260050038598
13.1300667972865427602165452357
13.0725854119868841096779769051
13.0144758641722438434850674288
12.9557418554211263761221257605
12.8963869849677392330026704113
12.8364147528373834750855122182
12.775828562844369199655292184
12.7146317254597273319439983402
12.652827460555528806200271509
12.590418900032195655227007553
12.5274090903347927174606609435
12.463800994863921117643340019
12.3995974962864930967814338805
12.3348013987513500807365280359
12.2694154300143901910431749108
12.2034422434775959900591690377
12.1368844201460965398462299453
12.06974447050715840111646314
12.0020248363347766893837680731
11.9337278924233285360676554348
11.8648559482535561699217473343
11.7954112495939643279070854122
11.7253959800405458970696127644
11.6548122624975897285527192491
11.5836621606021746690558976128
11.511947680094813304185659875
11.4396707701385770398859336439
11.366833324588910352409747882
11.2934371832162257517590250594
11.2194841328832617094450227141
11.1449759086790830199631721091
11.069914195011506354190655156
10.9943006266596427130953679813
10.9181367897881627234302539772
10.8414242229248098833296321956
10.7641644179026106405838016288
10.6863588207681582692126270867
10.6080088326572796219506788907
10.5291158106393297186085865197
10.4496810685312985426579666288
10.369705877682857137474011678
10.2891914677334159118074005951
10.2081390273422167880495882372
10.1265497048924322768504815202
10.0444246091701985701165893838
9.96176481001946615522137748348
9.87857133897351012078938040923
9.79484518986390311280709176739
9.71058731940771668222286760811
9.625798647773681423137004234
9.54048005912800272340815999885
9.45463240216049703345139661636
9.36825649059168320727768329788
9.28135310366143459171182109669
9.19392298659977005025777601428
9.10596685108033592762863187899
9.01748537565710601485777115912
8.92847920618480279311054868659
8.83894895622352055107043523435
8.74889520742800932432954789671
8.65831850992205793754595927845
8.5672193826583946866866799508
8.47559831376450532813995323349
8.38345576087474999555808801509
8.29079215144914339849645638919
8.19760788307914612640615541368
8.1039033237807990469015125446
8.00967881227551761037093277919
7.91493465825884831795530002907
7.81967114265747564272404234959
7.72388851787475428244185851614
7.62758700802502873629624118115
7.53076680915698980864039538164
7.4334280894663057230213167871
7.33557098949775405376376505441
7.23719562233706962576243311518
7.13830207379271287274525016123
7.03889040256775285813222385255
6.93896064042204922984633870456
6.83851279232490778118321337189
6.73754683659837500522353117305
6.63606272505132804228548259179
6.53406038310450771141404095351
6.43153970990663387152738809976
6.32850057844173415996160063326
6.22494283562780919083376218311
6.12086630240694954858407713165
6.0162707738270123695617017
5.91115601911495795344809097488
5.80552178174193967404751392901
5.69936777948023345338329670413
5.59269370445208621243679780705
5.48549922317055600498827227063
5.37778397657240996698563342015
5.26954758004313976215708452325
5.16078962343414786500449426384
5.05150967107215178497671599105
4.94170726176084719091335213659
4.83138190877486483340981890877
4.7205330998460501754529983982
4.60916029714208871958854754376
4.49726293723749415426566926857
4.38484043107697062428556841686
4.27189216393115465202119085342
4.15841749534473648896598589806
4.04441575907695495299914665219
3.92988626303445409739876125399
3.81482828919648435503236534329
3.69924109353242509729298563813
3.58312390591159983424276977799
3.46647593000534955210088556325
3.34929634318132392868505150793
3.23158429638994437867872970222
3.11333891404298705059700644141
2.9945592938842280179502454756
2.87524450685208697016270125282
2.75539359693419970600228169764
2.63500558101384365520967168914
2.51407944870813449413652132228
2.39261416219790566981484125968
2.27060865604917629510987457551
2.14806183702610641638828246044
2.02497258389533207517841285654
1.90133974722156587708832586643
1.77716214915434193499921924979
1.65243858320577705920350514695
1.52716781401921291433821526601
1.40134857712859654097460748439
1.27497957870844913750565349361
1.14805949531426530408221573198
1.02058697361317705293149632059
0.892560630104708776151101896086
0.763979050831441020239129472929
0.63484079107939233291971698096
0.505144375067919608439263067509
0.374888295628928248049703073169
0.244071013875174057856412540264
0.112690958857429110929780001193
-0.0192534727897262117952106515044
-0.15176391721373313387600121182
-0.284842043721765179671102894963
-0.418489555170589554753875666007
-0.552708188368860570470939511495
-0.687499714492138343566939762573
-0.822865939510938305254029702316
-0.958808704632129812786902040354
-1.09532988675401539430499210278
-1.23243139893543589942834128146
-1.37011519087926110013837915272
-1.50838324943064011650728601247
-1.64723759909040145898645943894
-1.78668030254400851390482637612
-1.9267134612064929838914812132
-2.06733921578380616421170991056
-2.20855974685104602544844428949
-2.350377275448036920521233894
-2.49279406369275837978087250898
-2.63581241541313994417731716685
-2.77943467679776035800534250545
-2.92366323706601174678512272338
-3.06850052915831269246672557702
-3.21394903044697844030775570235
-3.36001126346838188552285716244
-3.50668979667706555252384005636
-3.65398724522249255818631651133
-3.80190627174915360980604785207
-3.95044958722077749900410073641
-4.09961995176942438988756917009
-4.24942017557027454297887248522
-4.39985311974296005044521254569
-4.55092169728032377293828186131
-4.70262887400552805950856795531
-4.85497766955847610127590295225
-5.007971158412551025012025087
-5.16161247092272218969140873535
-5.31590479440611473004553178105
-5.47085137425618732689496322043
-5.62645551509171461383644374579
-5.78272058194182470229289226892
-5.93965000146839918051072078197
-6.09724726322720278603143944205
-6.2555159209691729462083220826
-6.41445959398336572061347046957
-6.57408196848312456916451149617
-6.73438679903711203135665171347
-6.89537791004692207148763150521
-7.05705919727307277531461260808
-7.21943462941126554634797732199
-7.38250824972088823563837066471
-7.54628417770783605920118679544
-7.710766610863826046693080981
-7.87595982646448848281818361401
-8.04186818342863273511118466095
-8.20849612424120542306369739363
-8.37584817694258652023430214817
-8.54392895718700417323676504951
-8.71274317037299228648949395582
-8.88229561384896681660023591509
-9.05259117919715784612390806149
-9.22363485459930551146736547075
-9.39543172728770944384873119129
-9.56798698608541430161401585347
-9.74130592403951904433863362705
-9.91539394115181570834416860191
-10.0902565472111955469061469134
-10.2658993647325075336603675605
-10.4423281320068175189137836329
-10.6195487062682969955793097778
-10.7975670669832697986926687774
-10.9763893192672645689620589531
-11.1560216974362620213249696314
-11.3364705686986906768969197639
-11.517742436995114595603251542
-11.6998439469929738087276652644
-11.882781888244184800926597423
-12.0665631995138869378383339231
-12.2511949732891338095924171926
-12.4366844604768789403517659794
-12.6230390753011963502470463557
-12.8102664004103115011533418849
-12.9983741922047009983383536582
-13.1873703863982542131963824164
-13.377263103825281306404477656
-13.5680606565070049911422979421
-13.7597715539920933160162233212
-13.9524045099867838665673878574
-14.1459684492912228133810564105
-14.3404725150598026090244588886
-14.5359260764045380779141519529
-14.7323387363618812565271830109
-14.9297203402448507172739100399
-15.1280809844039524468144929056
-15.3274310254221090922191672101
-15.527781089770706379981047144
-15.7291420839559251748644802965
-15.9315252051867721791315869842
-16.1349419525986708901149202432
-16.3394041390691486234285928276
-16.5449239036650792376470110598
-16.7515137247641416592837
-16.959186433896661728785018407
-17.1679552303578533851219825009
-17.3778336966447032204432894266
-17.588835814776393353292237972
-17.8009759835622804361583461184
-18.0142690368870989714168893738
-18.2287302630892979630900436847
-18.4443754255153228789696942337
-18.6612207843403014544180509604
-18.8792831197540750190933064102
-19.0985797566209430429862592889
-19.3191285907319791833857438246
-19.540948116780471938562430346
-19.764057458204102705284497634
-19.9884763990520837374976780585
-20.2142254180518520964871363077
-20.4413257250683008396909145802
-20.6697993001692129110682726975
-20.8996689355338810342147899438
-21.1309582804682387240436278915
-21.3636918898196500004487974613
-21.5978952761183442697178642084
-21.833594965810968500395025644
-22.0708185599956051587479357443
-22.3095948001177520055585076043
-22.5499536391442246371828866579
-22.7919263187979708331408356603
-23.0355454535128676111320683451
-23.2808451218554959257108250873
-23.5278609662628088403503539647
-23.7766303020631327610091794728
-24.0271922368862328580079199418
-24.2795878017300933986368117519
-24.5338600951423410215606277295
-24.7900544421986961988240856642
-25.0482185702266778164017327187
-25.3084028035389644116993633058
-25.5706602798185312760419635099
-25.8350471912510165168334648606
-26.1016230540465345745636396983
-26.3704510106560306618500207635
-26.6415981697953195656167870217
-26.915135990380693890608148001
-27.1911407167022100576317108602
-27.4696938736784230489308240102
-27.7508828329339967477538774065
-28.0348014628320598461228298337
-28.3215508786283288440606971494
-28.6112403128006174214150716136
-28.9039881306298511314193708984
-29.1999230226631696151288963596
-29.4991854143346821405617610406
-29.8019291445536411577115207871
-30.1083234806525636421080557729
-30.4185555584297663300869210992
-30.7328333656913874620745814128
-31.0513894296334082231677798988
-31.3744854287662472383767465223
-31.7024180387536857277625685568
-32.0355264547885850163130974446
-32.3742022385867919624515170221
-32.7189024642758813611990133337
-33.0701676730257145790399611945
-33.4286470605925451642035319492
-33.7951349562553613968407548228
-34.1706257379002802909958386463
-34.5564005606500230016703213517
-34.9541729664551622125898638992
-35.3663539738349759412276191691
-35.7965925219664537398650234678
-36.251084049352434810205718463
-36.7428736692890575079925771173
-37.3333333333333333333333333333


==> anc/CLqNS/CLqNS2110.dat <==
# CLqNS2110
0
3.55555555555555555555555555556e-6
3.84491611306770952051619020143e-6
4.15782560152341664365290404076e-6
4.49620049548766991877383391032e-6
4.86211323731725165590366810192e-6
5.25780493023400457080897053832e-6
5.68569906439412863657861844745e-6
6.14841636002146473791962376607e-6
6.64879081851440019010109147725e-6
7.18988707983449881456425212108e-6
7.77501919248553284528899163048e-6
8.40777091104327653749774269953e-6
9.0920176455522008633446776151e-6
9.83195019722238638551637121854e-6
0.0000106321004258005119070059510914
0.0000114973690058196872559768206088
0.000012433055441726640275355316097
0.0000134448905257196984883503245796
0.0000145390714370918597053825467055
0.0000157222996980516536619703817495
0.0000170018222184895464127047081292
0.0000183854756810764824622270640283
0.0000198817345385396685976518327525
0.0000214997629170841801856511594559
0.0000232494707438529148157436593381
0.0000251415744421883564231411328748
0.0000271876625664359969651695491381
0.0000294002667782824391186987401144
0.0000317929385993364637309777177874
0.0000343803324100390608195107077563
0.000037178295203245270423217254799
0.0000402039636421909710046194741568
0.0000434758690172948687268300866546
0.0000470140507446238818802109588729
0.0000508401791011651810497958601877
0.0000549776879486207510182929805324
0.0000594519182586169747330740969751
0.0000642902733183770910353163257908
0.0000695223865674436274752493593779
0.0000751803030933992133632939815129
0.0000812986758981913504715915242438
0.0000879149781371321340044400240232
0.0000950697326304716474980134065117
0.000102806760053232967012531739789
0.000111173447323395328792024175643
0.000120221037832220696912002201537
0.000130004945294295391019050790655
0.000140585093139521938618517105677
0.000152026281525732921044869036169
0.000164398584219766413437233258244
0.000177777777777777777777777777778
0.000192245805653385476025809510072
0.000207891280076170832182645202038
0.000224810024774383495938691695516
0.000243105661865862582795183405096
0.000262890246511700228540448526916
0.000284284953219706431828930922373
0.000307420818001073236895981188304
0.000332439540925720009505054573862
0.000359494353991724940728212606054
0.000388750959624276642264449581524
0.000420388545552163826874887134977
0.000454600882277610043167233880755
0.000491597509861119319275818560927
0.000531605021290025595350297554571
0.00057486845029098436279884103044
0.000621652772086332013767765804848
0.000672244526285984924417516228981
0.000726953571854592985269127335275
0.000786114984902582683098519087477
0.000850091110924477320635235406459
0.000919273784053824123111353201417
0.000994086726926983429882591637625
0.00107498814585420900928255797279
0.00116247353719264574078718296691
0.00125707872210941782115705664374
0.00135938312832179984825847745691
0.00147001333891412195593493700572
0.00158964692996682318654888588937
0.00171901662050195304097553538781
0.00185891476016226352116086273995
0.00201019818210954855023097370784
0.00217379345086474343634150433273
0.00235070253723119409401054794364
0.00254200895505825905248979300939
0.00274888439743103755091464902662
0.00297259591293084873665370484876
0.00321451366591885455176581628954
0.00347611932837218137376246796889
0.00375901515466996066816469907565
0.00406493379490956752357957621219
0.00439574890685660670022200120116
0.00475348663152358237490067032559
0.00514033800266164835062658698945
0.00555867236616976643960120878215
0.00601105189161103484560011007687
0.00650024726471476955095253953274
0.00702925465697609693092585528384
0.00760131407628664605224345180844
0.0082199292109883206718616629122
0.00888888888888888888888888888889
0.0177777777777777777777777777778
0.0266666666666666666666666666667
0.0355555555555555555555555555556
0.0444444444444444444444444444444
0.0533333333333333333333333333333
0.0622222222222222222222222222222
0.0711111111111111111111111111111
0.08
0.0888888888888888888888888888889
0.0977777777777777777777777777778
0.106666666666666666666666666667
0.115555555555555555555555555556
0.124444444444444444444444444444
0.133333333333333333333333333333
0.142222222222222222222222222222
0.151111111111111111111111111111
0.16
0.168888888888888888888888888889
0.177777777777777777777777777778
0.186666666666666666666666666667
0.195555555555555555555555555556
0.204444444444444444444444444444
0.213333333333333333333333333333
0.222222222222222222222222222222
0.231111111111111111111111111111
0.24
0.248888888888888888888888888889
0.257777777777777777777777777778
0.266666666666666666666666666667
0.275555555555555555555555555556
0.284444444444444444444444444444
0.293333333333333333333333333333
0.302222222222222222222222222222
0.311111111111111111111111111111
0.32
0.328888888888888888888888888889
0.337777777777777777777777777778
0.346666666666666666666666666667
0.355555555555555555555555555556
0.364444444444444444444444444444
0.373333333333333333333333333333
0.382222222222222222222222222222
0.391111111111111111111111111111
0.4
0.408888888888888888888888888889
0.417777777777777777777777777778
0.426666666666666666666666666667
0.435555555555555555555555555556
0.444444444444444444444444444444
0.453333333333333333333333333333
0.462222222222222222222222222222
0.471111111111111111111111111111
0.48
0.488888888888888888888888888889
0.497777777777777777777777777778
0.506666666666666666666666666667
0.515555555555555555555555555556
0.524444444444444444444444444444
0.533333333333333333333333333333
0.542222222222222222222222222222
0.551111111111111111111111111111
0.56
0.568888888888888888888888888889
0.577777777777777777777777777778
0.586666666666666666666666666667
0.595555555555555555555555555556
0.604444444444444444444444444444
0.613333333333333333333333333333
0.622222222222222222222222222222
0.631111111111111111111111111111
0.64
0.648888888888888888888888888889
0.657777777777777777777777777778
0.666666666666666666666666666667
0.675555555555555555555555555556
0.684444444444444444444444444444
0.693333333333333333333333333333
0.702222222222222222222222222222
0.711111111111111111111111111111
0.72
0.728888888888888888888888888889
0.737777777777777777777777777778
0.746666666666666666666666666667
0.755555555555555555555555555556
0.764444444444444444444444444444
0.773333333333333333333333333333
0.782222222222222222222222222222
0.791111111111111111111111111111
0.8
0.808888888888888888888888888889
0.817777777777777777777777777778
0.826666666666666666666666666667
0.835555555555555555555555555556
0.844444444444444444444444444444
0.853333333333333333333333333333
0.862222222222222222222222222222
0.871111111111111111111111111111
0.88
0.888888888888888888888888888889
0.897777777777777777777777777778
0.906666666666666666666666666667
0.915555555555555555555555555556
0.924444444444444444444444444444
0.933333333333333333333333333333
0.942222222222222222222222222222
0.951111111111111111111111111111
0.96
0.968888888888888888888888888889
0.977777777777777777777777777778
0.986666666666666666666666666667
0.995555555555555555555555555556
1.00444444444444444444444444444
1.01333333333333333333333333333
1.02222222222222222222222222222
1.03111111111111111111111111111
1.04
1.04888888888888888888888888889
1.05777777777777777777777777778
1.06666666666666666666666666667
1.07555555555555555555555555556
1.08444444444444444444444444444
1.09333333333333333333333333333
1.10222222222222222222222222222
1.11111111111111111111111111111
1.12
1.12888888888888888888888888889
1.13777777777777777777777777778
1.14666666666666666666666666667
1.15555555555555555555555555556
1.16444444444444444444444444444
1.17333333333333333333333333333
1.18222222222222222222222222222
1.19111111111111111111111111111
1.2
1.20888888888888888888888888889
1.21777777777777777777777777778
1.22666666666666666666666666667
1.23555555555555555555555555556
1.24444444444444444444444444444
1.25333333333333333333333333333
1.26222222222222222222222222222
1.27111111111111111111111111111
1.28
1.28888888888888888888888888889
1.29777777777777777777777777778
1.30666666666666666666666666667
1.31555555555555555555555555556
1.32444444444444444444444444444
1.33333333333333333333333333333
1.34222222222222222222222222222
1.35111111111111111111111111111
1.36
1.36888888888888888888888888889
1.37777777777777777777777777778
1.38666666666666666666666666667
1.39555555555555555555555555556
1.40444444444444444444444444444
1.41333333333333333333333333333
1.42222222222222222222222222222
1.43111111111111111111111111111
1.44
1.44888888888888888888888888889
1.45777777777777777777777777778
1.46666666666666666666666666667
1.47555555555555555555555555556
1.48444444444444444444444444444
1.49333333333333333333333333333
1.50222222222222222222222222222
1.51111111111111111111111111111
1.52
1.52888888888888888888888888889
1.53777777777777777777777777778
1.54666666666666666666666666667
1.55555555555555555555555555556
1.56444444444444444444444444444
1.57333333333333333333333333333
1.58222222222222222222222222222
1.59111111111111111111111111111
1.6
1.60888888888888888888888888889
1.61777777777777777777777777778
1.62666666666666666666666666667
1.63555555555555555555555555556
1.64444444444444444444444444444
1.65333333333333333333333333333
1.66222222222222222222222222222
1.67111111111111111111111111111
1.68
1.68888888888888888888888888889
1.69777777777777777777777777778
1.70666666666666666666666666667
1.71555555555555555555555555556
1.72444444444444444444444444444
1.73333333333333333333333333333
1.74222222222222222222222222222
1.75111111111111111111111111111
1.76
1.76888888888888888888888888889
1.77777777777777777777777777778
1.78666666666666666666666666667
1.79555555555555555555555555556
1.80444444444444444444444444444
1.81333333333333333333333333333
1.82222222222222222222222222222
1.83111111111111111111111111111
1.84
1.84888888888888888888888888889
1.85777777777777777777777777778
1.86666666666666666666666666667
1.87555555555555555555555555556
1.88444444444444444444444444444
1.89333333333333333333333333333
1.90222222222222222222222222222
1.91111111111111111111111111111
1.92
1.92888888888888888888888888889
1.93777777777777777777777777778
1.94666666666666666666666666667
1.95555555555555555555555555556
1.96444444444444444444444444444
1.97333333333333333333333333333
1.98222222222222222222222222222
1.99111111111111111111111111111
2.
2.00888888888888888888888888889
2.01777777777777777777777777778
2.02666666666666666666666666667
2.03555555555555555555555555556
2.04444444444444444444444444444
2.05333333333333333333333333333
2.06222222222222222222222222222
2.07111111111111111111111111111
2.08
2.08888888888888888888888888889
2.09777777777777777777777777778
2.10666666666666666666666666667
2.11555555555555555555555555556
2.12444444444444444444444444444
2.13333333333333333333333333333
2.14222222222222222222222222222
2.15111111111111111111111111111
2.16
2.16888888888888888888888888889
2.17777777777777777777777777778
2.18666666666666666666666666667
2.19555555555555555555555555556
2.20444444444444444444444444444
2.21333333333333333333333333333
2.22222222222222222222222222222
2.23111111111111111111111111111
2.24
2.24888888888888888888888888889
2.25777777777777777777777777778
2.26666666666666666666666666667
2.27555555555555555555555555556
2.28444444444444444444444444444
2.29333333333333333333333333333
2.30222222222222222222222222222
2.31111111111111111111111111111
2.32
2.32888888888888888888888888889
2.33777777777777777777777777778
2.34666666666666666666666666667
2.35555555555555555555555555556
2.36444444444444444444444444444
2.37333333333333333333333333333
2.38222222222222222222222222222
2.39111111111111111111111111111
2.4
2.40888888888888888888888888889
2.41777777777777777777777777778
2.42666666666666666666666666667
2.43555555555555555555555555556
2.44444444444444444444444444444
2.45333333333333333333333333333
2.46222222222222222222222222222
2.47111111111111111111111111111
2.48
2.48888888888888888888888888889
2.49777777777777777777777777778
2.50666666666666666666666666667
2.51555555555555555555555555556
2.52444444444444444444444444444
2.53333333333333333333333333333
2.54222222222222222222222222222
2.55111111111111111111111111111
2.56
2.56888888888888888888888888889
2.57777777777777777777777777778
2.58666666666666666666666666667
2.59555555555555555555555555556
2.60444444444444444444444444444
2.61333333333333333333333333333
2.62222222222222222222222222222
2.63111111111111111111111111111
2.64
2.64888888888888888888888888889
2.65777777777777777777777777778
2.66666666666666666666666666667
2.67555555555555555555555555556
2.68444444444444444444444444444
2.69333333333333333333333333333
2.70222222222222222222222222222
2.71111111111111111111111111111
2.72
2.72888888888888888888888888889
2.73777777777777777777777777778
2.74666666666666666666666666667
2.75555555555555555555555555556
2.76444444444444444444444444444
2.77333333333333333333333333333
2.78222222222222222222222222222
2.79111111111111111111111111111
2.8
2.80888888888888888888888888889
2.81777777777777777777777777778
2.82666666666666666666666666667
2.83555555555555555555555555556
2.84444444444444444444444444444
2.85333333333333333333333333333
2.86222222222222222222222222222
2.87111111111111111111111111111
2.88
2.88888888888888888888888888889
2.89777777777777777777777777778
2.90666666666666666666666666667
2.91555555555555555555555555556
2.92444444444444444444444444444
2.93333333333333333333333333333
2.94222222222222222222222222222
2.95111111111111111111111111111
2.96
2.96888888888888888888888888889
2.97777777777777777777777777778
2.98666666666666666666666666667
2.99555555555555555555555555556
3.00444444444444444444444444444
3.01333333333333333333333333333
3.02222222222222222222222222222
3.03111111111111111111111111111
3.04
3.04888888888888888888888888889
3.05777777777777777777777777778
3.06666666666666666666666666667
3.07555555555555555555555555556
3.08444444444444444444444444444
3.09333333333333333333333333333
3.10222222222222222222222222222
3.11111111111111111111111111111
3.12
3.12888888888888888888888888889
3.13777777777777777777777777778
3.14666666666666666666666666667
3.15555555555555555555555555556
3.16444444444444444444444444444
3.17333333333333333333333333333
3.18222222222222222222222222222
3.19111111111111111111111111111
3.2
3.20888888888888888888888888889
3.21777777777777777777777777778
3.22666666666666666666666666667
3.23555555555555555555555555556
3.24444444444444444444444444444
3.25333333333333333333333333333
3.26222222222222222222222222222
3.27111111111111111111111111111
3.28
3.28888888888888888888888888889
3.29777777777777777777777777778
3.30666666666666666666666666667
3.31555555555555555555555555556
3.32444444444444444444444444444
3.33333333333333333333333333333
3.34222222222222222222222222222
3.35111111111111111111111111111
3.36
3.36888888888888888888888888889
3.37777777777777777777777777778
3.38666666666666666666666666667
3.39555555555555555555555555556
3.40444444444444444444444444444
3.41333333333333333333333333333
3.42222222222222222222222222222
3.43111111111111111111111111111
3.44
3.44888888888888888888888888889
3.45777777777777777777777777778
3.46666666666666666666666666667
3.47555555555555555555555555556
3.48444444444444444444444444444
3.49333333333333333333333333333
3.50222222222222222222222222222
3.51111111111111111111111111111
3.52
3.52888888888888888888888888889
3.53777777777777777777777777778
3.54666666666666666666666666667
3.55555555555555555555555555556


==> anc/CLqNS/CLqNS3000.dat <==
# CLqNS3000
-2226.25181381244806230048795281
-2226.52064997832452763900649694
-2226.5383645784552058037868223
-2226.55719944290178191254993564
-2226.57722177748626567822085948
-2226.59850253529187171544504262
-2226.62111660304672006120647474
-2226.64514299494094822438610712
-2226.67066505401462298900820354
-2226.69777066124007806544360839
-2226.72655245240640678434636864
-2226.75710804289562571322000229
-2226.78954026041930339643138387
-2226.82395738576101596560924181
-2226.86047340154363516440001908
-2226.89920824901095080776882349
-2226.9402880927802447284498251
-2226.98384559348592231705158649
-2227.03002018819391613884138504
-2227.07895837842203931849507123
-2227.13081402555251065619498709
-2227.18574865336921640747644943
-2227.24393175739362522273042134
-2227.30554112062933613593228727
-2227.37076313525571260071780958
-2227.43979312973563250740911765
-2227.51283570072075709472127573
-2227.59010504904958323254382544
-2227.67182531903858914549972807
-2227.75823094016471463789603564
-2227.84956697012794402918494937
-2227.94608943816560745901210176
-2228.04806568736492606315765347
-2228.15577471458706398957124353
-2228.26950750647430958672875916
-2228.38956736986181932222049076
-2228.51627025475649425012634178
-2228.64994506787794495203606974
-2228.79093397458012272636531327
-2228.93959268678710993753984962
-2229.09629073438291182009638486
-2229.26141171729311312762095323
-2229.43535353528630431767607776
-2229.61852859230571907896250617
-2229.8113639719171784261192035
-2230.01430158022899127886805378
-2230.22779825240388841647493882
-2230.45232581864354669552286647
-2230.68837112528420987374007481
-2230.93643600639901183631368653
-2231.19703720106083314793175833
-2231.4707062111811772789382702
-2231.75798909460830894270844185
-2232.05944618794482978118159211
-2232.3756517533345011548200681
-2232.70719354327448079839045157
-2233.05467227733678661305197589
-2233.41870102453690451117962407
-2233.79990448497384465435286487
-2234.19891816429116984833376119
-2234.61638743447990796125899505
-2235.05296647457001343802426529
-2235.50931708484629323349154784
-2235.98610736838760750954523088
-2236.4840102739759435270788306
-2237.00370199476708034777683076
-2237.54586021757073346133603457
-2238.11116221817039413823723522
-2238.7002827988381418288332194
-2239.31389206508567907187895501
-2239.95265303975958000145120914
-2240.61721911385792034430150513
-2241.3082313349406448913586207
-2242.02631553575282453567081583
-2242.77207930770608376786404179
-2243.54610882619889728506559597
-2244.34896553743344680505437737
-2245.18118271944000083481106752
-2246.04326193348653236611141945
-2246.93566938597128326571972516
-2247.85883222531158370036160926
-2248.81313480329842693360176939
-2249.79891493593068247367201968
-2250.81646020492556590424832827
-2251.86600434797570527192669411
-2252.94772379344281030320572676
-2254.06173440360063533616048982
-2255.20808849982453083123253803
-2256.38677225333175340954773655
-2257.59770353626716932098262042
-2258.84073034016471856847505381
-2260.11562988215728873616838107
-2261.42210853381644156770795235
-2262.75980272323626310287163105
-2264.12828097798619940706836859
-2265.52704729489441647341319879
-2266.95554604232697650075757491
-2268.41316862173033971950984774
-2269.89926213772448008237957159
-2271.41314034997490658920318839
-2272.95409720541864944535949705
-2274.5214232761329179849420477
-2289.47470292284494541969332873
-2299.15943928719473592160765243
-2306.67639437876103435265490079
-2313.12195952526986991807859686
-2319.0018653565364678451636033
-2324.58349470727605091915116684
-2330.02027778839232117451065558
-2335.40494048178040060734605684
-2340.79534740908539582363655784
-2346.22821419087045059784756525
-2351.72688548875922450890722081
-2357.30598165437205138962539254
-2362.9742916453450371384990319
-2368.73663543651068160737677946
-2374.59509646873200079941477409
-2380.54985603681939821197082373
-2386.5997690013517999384809245
-2392.74276732418583336005380649
-2398.97614661068953973995807444
-2405.29677172005045695332228771
-2411.70122551194768638377089521
-2418.18591709556308254968647771
-2424.74716089501656890582487257
-2431.38123446889361326205849499
-2438.08442072646789402145390359
-2444.85303859923999756110989863
-2451.68346511802089491035663401
-2458.57215106042430107296578373
-2465.51563177078071534205052669
-2472.51053434689719774054761029
-2479.55358209012399625829863871
-2486.64159689547610773417809016
-2493.77150009526191911477041984
-2500.94031214742951089632857298
-2508.14515146773149962017548372
-2515.3832326349907294370805697
-2522.65186414554257500872121916
-2529.94844585218713379357606502
-2537.27046619165283390108982552
-2544.61549928038795708083537677
-2551.98120193976806898398786483
-2559.36531069726546520854557997
-2566.76563879881167511196401208
-2574.18007325876632590926663657
-2581.60657196702792188144702651
-2589.04316086745645414857978361
-2596.4879312175942333518893138
-2603.93903693641435840161600287
-2611.39469204429708688428477968
-2618.85316819747799374748637054
-2626.31279231770678870527455171
-2633.77194431670666511801657732
-2641.22905491415598910539328289
-2648.6826035472677301138812035
-2656.13111636957038252007368375
-2663.57316433616005338730823057
-2671.00736137246737499848627582
-2678.43236262344147461354273942
-2685.84686277997772388460163857
-2693.24959447939152826833757091
-2700.63932677675516265525366209
-2708.01486368395918750304562984
-2715.3750427734267920560434571
-2722.71873384349255149245969084
-2730.044837642551831192998989
-2737.35228464918969116191960301
-2744.64003390560569769004393519
-2751.90707190176123480851385273
-2759.15241150778693270955228744
-2766.37509095229831134747990973
-2773.57417284437662025282289901
-2780.74874323707834818730283725
-2787.89791073044039643848567848
-2795.02080561204804230441484657
-2802.11657903332928247338121509
-2809.18440221983176244420902025
-2816.22346571382717339190970628
-2823.23297864767270206650822196
-2830.21216804643987251415992395
-2837.16027815839797897186098298
-2844.07656981201236435701854575
-2850.96031979818715672449433895
-2857.81082027654786043288172069
-2864.62737820462154341262751112
-2871.40931478883140721421868914
-2878.15596495627841624760811384
-2884.86667684633554170246322806
-2891.54081132113018820323058241
-2898.17774149403765927266232958
-2904.7768522753532198831480123
-2911.33753993435256547124372298
-2917.85921167699043689104650687
-2924.34128523852485502520314701
-2930.78318849039010707983347974
-2937.18435906067531353662453832
-2943.54424396759724951020796442
-2949.8622992653861906919323004
-2956.13798970203200070607418091
-2962.37078838836456696049334827
-2968.56017647796811433657903461
-2974.70564285745296389839049294
-2980.80668384663103613021509802
-2986.86280290816289951051637575
-2992.8735103662645057279594452
-2998.83832313408099872857797034
-3004.75676444935319839771879679
-3010.62836361801959972910440158
-3016.45265576541305007044688622
-3022.22918159472672245425229001
-3027.95748715243864103851073476
-3033.63712360039788130504594537
-3039.2676469942887061659134223
-3044.84861806820135020449016941
-3050.37960202504996619497270235
-3055.86016833258943678596017296
-3061.28989052479336363782036503
-3066.66834600836560818872680729
-3071.99511587416730251330711031
-3077.26978471335030357175557708
-3082.49194043799665599342021756
-3087.66117410607178229275588585
-3092.77707975050685849636674779
-3097.83925421223317960049192213
-3102.84729697699829380959675257
-3107.80081001580030663685087713
-3112.69939762878304403591429761
-3117.54266629244073506160782829
-3122.33022450998654539233778298
-3127.06168266474467870507410379
-3131.7366528764308777950053875
-3136.35474886019101505649535354
-3140.91558578827207527880441825
-3145.41878015420421470491820797
-3149.86394963937674030114541364
-3154.25071298189480287736730636
-3158.57868984760734715216702476
-3162.84750070320042055978090755
-3167.0567666912533194840876607
-3171.20610950715825509858832433
-3175.29515127780725902288282295
-3179.32351444195292904814939627
-3183.29082163215234427554438917
-3187.19669555820606378193759492
-3191.04075889200656962018984976
-3194.82263415371282945435703437
-3198.54194359916984195672572479
-3202.19830910849409445996727367
-3205.79135207574781216150194993
-3209.32069329962671602360834944
-3212.78595287508773672738833766
-3216.18675008584475869435720779
-3219.52270329766199508254930813
-3222.79342985237602539932830861
-3225.99854596257886527694803955
-3229.13766660689568618368555775
-3232.21040542579196431930847615
-3235.21637461784591540853336299
-3238.15518483642306811166585207
-3241.02644508669074569158717762
-3243.82976262291106561400860288
-3246.56474284595183195339430831
-3249.23098920095538771322734431
-3251.82810307510611517861019844
-3254.35568369543782378854860094
-3256.81332802662274819153914578
-3259.20063066868429544272406949
-3261.51718375457603089422559269
-3263.76257684756967827545337855
-3265.93639683839513168664725373
-3268.03822784207563654564071446
-3270.06765109440139362612707953
-3272.02424484798487578175563815
-3273.90758426784112122740012903
-3275.71724132643618069906545297
-3277.45278469814674867975965847
-3279.11377965307380129465079161
-3280.69978795015279547209554078
-3282.21036772950265545826099576
-3283.64507340395538357652135625
-3285.00345554970768194706331585
-3286.28506079603546032951119189
-3287.48943171401153181767537849
-3288.61610670416616218929155556
-3289.66461988302943957520970673
-3290.63450096849366793282261433
-3291.52527516393315964753145821
-3292.33646304101790839088284631
-3293.06758042115666196693593656
-3293.71813825550388499439342127
-3294.28764250346400149601533493
-3294.77559400962513627076401413
-3295.18148837905332965356695511
-3295.50481585087688113805005609
-3295.74506117008908143053591599
-3295.90170345749611776201955048
-3295.97421607773538150852238542
-3295.96206650528776801063385333
-3295.86471618840583343773295525
-3295.68162041087785994902647691
-3295.41222815154597543354621529
-3295.05598194149447476284144558
-3294.61231771882239258096027533
-3294.08066468091217981566203257
-3293.46044513410403375497985477
-3292.75107434068302092068677823
-3291.95196036308360909580173317
-3291.062503905213585512086751
-3290.08209815079657792385249759
-3289.01012859862950938618344572
-3287.84597289464830105790737076
-3286.58900066069198502711090776
-3285.23857331985209548631703889
-3283.79404391829076573884900335
-3282.25475694340736435132604429
-3280.62004813822974979718215601
-3278.88924431190230232550113253
-3277.06166314613879732731147019
-3275.13661299750390855221421145
-3273.11339269538266412972900092
-3270.99129133549251501000915454
-3268.76958806878780523069289342
-3266.44755188560134692226747734
-3264.02444139486249024527632651
-3261.49950459822552902084069198
-3258.8719786589364856009113834
-3256.14108966526026183942125357
-3253.30605238828381452979789835
-3250.3660700339044003354026203
-3247.32033398880502329043130271
-3244.16802356021199284380828564
-3240.90830570922194678521240105
-3237.54033477747779498063652951
-3234.06325220696477947280684168
-3230.47618625268920599708130511
-3226.77825168799336210117732213
-3222.96854950225067749296688406
-3219.04616659067528143958273479
-3215.01017543596974720091195973
-3210.85963378152396044973498392
-3206.59358429586668182080210272
-3202.21105422805946602234362707
-3197.71105505371012258400184539
-3193.09258211126982581247600189
-3188.3546142282642715308424895
-3183.4961133370949013581598412
-3178.51602408003113519495940861
-3173.4132734029987305093263809
-3168.18677013775278184341340459
-3162.83540457200644197443544819
-3157.35804800706814089785804332
-3151.75355230252085082751027671
-3146.02074940745674213715876066
-3140.15845087775934061940380746
-3134.16544737890297099802440283
-3128.04050817371579179151749138
-3121.78238059452802470488585857
-3115.3897894991009855580640386
-3108.8614367097051563655435025
-3102.19600043468671741741699861
-3095.39213467183159637794717783
-3088.4484685928040948431630553
-3081.36360590790342138953439981
-3074.13612421034588689345006973
-3066.76457429924298835309310456
-3059.24747948040599912616993814
-3051.58333484406586528777579067
-3043.77060651855303926512603597
-3035.80773089893521250791837975
-3027.69311384956157732503441149
-3019.42512987941008103915089269
-3011.00212128907894746709020947
-3002.42239728820533188303660899
-2993.68423308203213166314535876
-2984.78586892577846525166974055
-2975.72550914539990900237283476
-2966.50132112325097800079177679
-2957.11143424708426581699920755
-2947.55393882073780965998472572
-2937.82688493477428779655827523
-2927.92828129524222525372459274
-2917.85609400863009302945412358
-2907.60824532097861543662394675
-2897.18261230900429601956481809
-2886.57702552096764395432632029
-2875.78926756489229887601078635
-2864.81707164160563753695772357
-2853.65812001992687734810573752
-2842.31004245117449385681574806
-2830.77041452000020818578398764
-2819.0367559283810800052338343
-2807.10652870941349628826554335
-2794.97713536735213472923069202
-2782.64591694012227898337740092
-2770.11015098030405519010294594
-2757.36704945034102954482015086
-2744.41375652746182846861709306
-2731.24734631352056797746388255
-2717.86482044465832480120194109
-2704.26310559536191823952643049
-2690.43905087114600476191617557
-2676.38942508370784230613755484
-2662.11091390199878343646020376
-2647.60011687222010976691192292
-2632.85354429928048245849632436
-2617.86761398174504061846912962
-2602.63864779175871355901067357
-2587.162868090834969621183463
-2571.43639397176197390684670918
-2555.45523731618652174979591644
-2539.21529865668723921622196008
-2522.71236283133695984703615613
-2505.94209441787387820707591399
-2488.90003293364537198562027941
-2471.58158778644986886608128292
-2453.98203296027258264545441109
-2436.09650141868120035425296188
-2417.9199792073074719397393259
-2399.44729923537876563344283419
-2380.67313471466730892104603797
-2361.59199223247984182231548087
-2342.19820443340087390199154808
-2322.48592228241084304420606697
-2302.4491068797062216741111134
-2282.08152079502951896510296144
-2261.37671888654786889465086123
-2240.32803856627092678202384886
-2218.92858947063988186690865675
-2197.1712424912130636440168534
-2175.04861811627855887636781363
-2152.55307402969357584175367083
-2129.67669190823068826831253236
-2106.41126335314185901307726812
-2082.74827488546302481213195977
-2058.6788919276958540662699993
-2034.19394168682840810209693707
-2009.28389484508880871606581792
-1983.93884595524601901318387578
-1958.14849242654164601143198667
-1931.90211197529710858125362545
-1905.18853840070737977659106729
-1877.9961355310921356739894419
-1850.31276916867907756772967963
-1822.12577684155285405145076256
-1793.42193514937799829438083881
-1764.18742446449914567497381353
-1734.4077907215707426221500011
-1704.0679039964227889895671048
-1673.15191353778056913306782831
-1641.64319887295653850840848759
-1609.52431655980823532836802975
-1576.77694210101805360353065153
-1543.38180647179554179528733766
-1509.31862663686543345604481817
-1474.56602934519858410130838671
-1439.10146738908645385733669201
-1402.90112739508130142805794343
-1365.93982807464405198969325172
-1328.19090769792050711163790499
-1289.62609935981182055683006965
-1250.21539237712286057494383687
-1209.92687788124460924296178098
-1168.72657634279435732868746902
-1126.57824437065008409908468378
-1083.44315765241026877483456391
-1039.27986632685319048982536132
-994.043918376373214163788126093
-947.687545766369008258141082481
-900.159306997360149487195023367
-851.403678419690793757250653591
-801.360585018349450247647863872
-749.964859311642174136409454027
-697.145614395073637058587478626
-642.825513829184912798230270774
-586.91991678323183048686651526
-529.335871282906617359129271398
-469.970921120132370090378242443
-408.711682331640154236270469804
-345.43213223288351357906467436
-279.991536487910252394643405095
-212.231915663394197136269149845
-141.974919247337399415352357737
-69.0179277686226611557513009767
6.87086448822445831767604622747
85.9587336475634199340678677263
168.556574577871723052926202291
255.029640629059376933889937143
345.811964543520382198304867683
441.42613969612285112809315331
542.511133293776169545117392759
649.862544151227935844261613563
764.492922285945858170738864558
887.726016182838599461834425577
1021.35188597360005578272709345
1167.89969184056360853942120801
1331.16151191963007415055501609
1517.32993183722916995131912638
1737.97893103375978538057205075
2021.01406412434139203154039662
2563.58063706662702372415962924


==> anc/CLqNS/CLqNS3001.dat <==
# CLqNS3001
0
0.00885464782808120466626766697053
0.0094042035997347598331960360629
0.00998678032535679478439044849328
0.0106042790299347379756011720237
0.0112587038100395948949327883883
0.0119521669298202062634959201658
0.0126868941301374876292842731782
0.0134652301565492637467521342829
0.0142896445117111935602063169879
0.0151627374375759904647031065286
0.0160872461325479808937953971012
0.0170660512084790654062199474685
0.0181021833920711433060001436758
0.0191988304748745570741323117519
0.0203593445156373490623918879737
0.0215872492982610532184172354351
0.0228862480480500243898093938533
0.0242602314082972866646708155262
0.0257132856785245975686190488905
0.0272497013148815962728399592844
0.0288739816923019290385679402607
0.0305908521270061977684822405468
0.0324052691568252075854297172739
0.0343224300755847249925920223777
0.0363477827164369110916400051282
0.0384870354775355682032787253481
0.040746167581823840802491199646
0.0431314395609252711886469642107
0.0456494039511930966863040530143
0.0483069161878691266804675223877
0.0511111456810229938178754542488
0.0540695870544754144457075454832
0.057190071526245587210506222551
0.0604807784061932183347566102648
0.0639502466834401099153650411325
0.0676073866728450922792896752675
0.071461491686259805855827719538
0.0755222496905022004262586435973
0.0797997549099407691188429299411
0.0843045193272771424529427707284
0.0890474840315400762410025256425
0.0940400303574532567502660287423
0.099293990755206924312035176149
0.104821659324244526895907474813
0.110635801938967374643985889423
0.116749665888261225169129346655
0.123176988944459561011024919156
0.129932007770782041868913497496
0.137029465569428938070932414276
0.144484618865382074737874005754
0.152313243313572242607798128852
0.160531638409438436786707165218
0.169156630975046418873079545871
0.178205577284878732282306328323
0.187696363687186818098481318583
0.197647405568445909468369295666
0.208077644500019484932714235088
0.219006543397674449285636735252
0.230454079516151526655856584973
0.24244073509265748049633324732
0.254987485444986705633626277875
0.268115784322090448947824577012
0.281847546297395305985915758759
0.296205125988144473734504120977
0.31121129387762510111687041891
0.326889208511497335643024147551
0.343262384834715404270758499784
0.360354658431904996092820434552
0.378190145431728495275448043506
0.39679319783494259707757402529
0.416188354026762672026607734002
0.436400284237045278107564125528
0.457453730716954203978569293429
0.479373442408475371669960744551
0.502184103893699612053486339291
0.525910258424525312305182281271
0.550576224850687008072558640147
0.576206008285146898338629895366
0.602823204371260580127478911421
0.63045089704611931106735118239
0.659111549729453425076950532492
0.688826889907824302062159908113
0.719617787129890720306576006598
0.751504124480640253535302961885
0.784504663660921128065154915926
0.818636903863635420035929259494
0.853916934709730128732069876753
0.890359283585724527144139910378
0.927976757809896591936236475226
0.966780282146224021127306343233
1.00677873228335545473173201655
1.04797876499966541933535574299
1.09038464584393528951813693853
1.13399807527318195742530467476
1.17881801430300830320282149335
1.22484051083948702021009933399
1.27205852797237107318666733397
1.32046177561406359096452281994
1.37003654696324151036786348204
1.42076556135141067923911384949
1.47262781508908452436621775848
1.97636326244202378178698717598
2.29875134436942514798718120974
2.53307934478692367518219464261
2.7146302799711814631890920926
2.86086275650385386549218458939
2.98173944102858290295470135887
3.08348456561121196848198496593
3.17024111515922184293182256031
3.24489987381108909411775685292
3.30955321869502931432991997586
3.36576094797295867369966332587
3.41471450181098896588069888549
3.45734285620321063362613970412
3.49438326215748571463053414325
3.52642992366117648150988027883
3.55396835189453748127279381736
3.57740014484030873934548343507
3.59706120365191683813544997251
3.61323534992520926862240881887
3.62616465707786187824032330265
3.63605739324837112229415561895
3.64309420104908503143204590493
3.64743295759528521591557051131
3.64921263422909514512274560924
3.64855638933854936413747286969
3.64557406704897447173011559167
3.6403642312158990675743691021
3.63301583273989603500870721135
3.62360958518688276681402669092
3.61221910661006589304864392405
3.59891187266293883684622000318
3.58375001640114523567143855944
3.56679100277071401989979848115
3.54808820008191801145647433094
3.52769136634583879220991906925
3.5056470648935836744689109435
3.48199902097670794888161669335
3.45678842889122976957260353354
3.43005421744881620216775303156
3.40183328024062396618533307167
3.37216067602831274333343867306
3.34106980369649183678051726851
3.30859255546776453364513019004
3.27475945148177489564915013616
3.23959975834681064406851744274
3.20314159386580623022005792281
3.16541201980161518265203904577
3.12643712426615137100733438473
3.08624209508403743127734048848
3.04485128528540880590064760045
3.0022882717177896780000630112
2.9585759076280519853666436479
2.91373636994798016783398052542
2.86779120191729609927328204566
2.82076135159320739285275832896
2.7726672067232101209538851815
2.72352862639601091267295065736
2.67336496983238496180073380959
2.62219512263218789920552182432
2.57003752075445227091839451502
2.5169101724735730533723262073
2.46283067852522543685980374751
2.407816250630193861471124639
2.35188372856216149159985506901
2.2950495959062391702298037165
2.23732999463820062993831807041
2.17874073863969554365347906143
2.11929732625184409438501328651
2.0590149519583291750051307557
1.99790851727918417297745668231
1.93599264094774501414678597099
1.87328166843553988546627840196
1.80978968088309574456927219798
1.74553050348863275142881529173
1.68051771340129724806992317181
1.61476464716086540161142559155
1.54828440772165910841412484058
1.48108987109468903836712476622
1.41319369263872099966178824366
1.34460831302800257945223923144
1.27534596392174494489180576271
1.20541867335809282269598912415
1.13483827089320170368728157775
1.06361639250414694678137713393
0.991764485272689869792665847642
0.919293811865399318849896804669
0.846215454824254437817508038496
0.772540320680618535371375127964
0.698279143904360186910715279546
0.623442490698892870440087222971
0.548040762651996903041477030182
0.472084200251466935365827503608
0.395582886273885663948122218907
0.318546749054151651111012714922
0.240985565642779019438982030972
0.162908964857432927452012202176
0.0843264302346614515146041012763
0.00524730288732673124899318531677
-0.0743192157271785365104791132971
-0.15436406112322298167092549968
-0.23487830318337700658846748963
-0.31585314363095830782104059717
-0.397279913574928082061075945951
-0.479150071123647972793395290745
-0.561455199064249942323625014845
-0.644187002604593149911604236372
-0.727337307174985458106884621465
-0.810898056287034065099820384932
-0.894861309447161492034301570522
-0.979219240122481111702203868143
-1.0639641337568718254984290813
-1.14908838583522549539304120929
-1.23458449999396432570117650782
-1.32044508617603947774235786333
-1.40666285882872761452862068897
-1.49323063514263955998335288599
-1.58014133333044549543928480131
-1.66738797094390471987403972619
-1.75496366322786552737454243634
-1.84286162150997271242289142687
-1.93107515162488706141407209023
-2.01959765237188334639341699594
-2.10842261400475118580445110983
-2.19754361675297702456555478214
-2.28695432937323572882387822302
-2.37664850773026717823506776057
-2.46661999340625703436588005136
-2.55686271233788180875932531953
-2.6473706734802166685740563209
-2.73813796749674030294907223082
-2.82915876547470481371609360608
-2.92042731766517015863296158445
-3.01193795224703231867828811444
-3.10368507411440222502471720811
-3.19566316368671869629635202053
-3.28786677574100332216129499476
-3.38029053826568849504494987898
-3.47292915133547173874404293882
-3.56577738600667020385630257611
-3.65883008323256878070905814863
-3.7520821527982737996120816513
-3.8455285722746018183416994107
-3.93916438599054960470100272723
-4.03298470402390716953935077647
-4.12698470120959064976016409802
-4.22115961616528603426401843756
-4.31550475033400821714715537595
-4.41001546704319269683306115799
-4.5046871905799494588353371876
-4.59951540528212022209839468613
-4.69449565464479133021421436301
-4.78962354044192516217407226449
-4.88489472186278305381238511398
-4.9803049146628223889414296892
-5.07584989032875976511401395609
-5.17152547525750098754740849147
-5.26732754994864711894796104809
-5.36325204821029393412660875042
-5.45929495637784991625878133115
-5.55545231254560540492878182992
-5.65172020581079268196566212225
-5.74809477552988367562282511203
-5.84457221058687859190295470726
-5.94114874867334515781714655107
-6.03782067557997429820741513532
-6.13458432449942397771920402225
-6.23143607534022863406044801237
-6.32837235405155711856993555405
-6.42538963195860735540524457207
-6.52248442510843104078428107178
-6.61965329362598663752402047608
-6.71689284108022368592103485283
-6.81419971386000605761054174501
-6.9115706005596862317531590585
-7.00900223137414697962231133618
-7.10649137750313101088325618392
-7.20403485056468316866964229285
-7.30162950201753366672341638169
-7.39927222259225464578595435149
-7.49695994173102599322082320149
-7.59468962703584992433139566499
-7.69245828372505727055979535373
-7.79026295409795176301531993953
-7.88810071700744184364256005245
-7.98596868734051268464292034055
-8.08386401550639415314213879466
-8.18178388693228342599056669545
-8.27972552156648384225018633078
-8.3776861733888243814494216637
-8.47566312992822687699995063714
-8.57365371178729071904418886476
-8.67165527217376737207107941747
-8.76966519643879953240076950726
-8.86768090162180218146917521314
-8.96569983600186515499603479669
-9.06371947865555914773744177391
-9.16173733902102931064278175892
-9.2597509564682627737931624821
-9.35775789987541854633585381002
-9.4557557672111103054993401697
-9.55374218512253459234377506144
-9.65171480852933888375876541833
-9.74967132022312590987481433093
-9.84760943047249243494396553996
-9.94552687663350251923752788165
-10.0434214227654970309065426991
-10.141290859252142881293287705
-10.2391330024276271160488745959
-10.3369456942079026087247002975
-10.4347268017268936743309130849
-10.5324742169775714487071290361
-10.6301858564578103663926618402
-10.7278596608209385159300316289
-10.8254935945308960580540452053
-10.9230856455219172598315120644
-11.0206338248626530273020829108
-11.1181361664246521112647430514
-11.2155907265551204162519664842
-11.3129955837538790620892211395
-11.4103488383544430313672106544
-11.5076486122091433852356884063
-11.6048930483782171447014039227
-11.7020803108227900155827607077
-11.7992085841016781829082320843
-11.8962760730719364152773235731
-11.9932810025930807019298300075
-12.0902216172349145953547299449
-12.1870961809888893505434463649
-12.2839029769829288387484578559
-12.3806403071996510691084557232
-12.4773064921979189759725112935
-12.573899870837653923391076048
-12.670418800007846141199874901
-12.7668616543576970395281557922
-12.8632268260308290505047558517
-12.9595127244024993174681625065
-13.0557177758197541931284710129
-13.1518404233444621188616710076
-13.2478791264991630375846168377
-13.3438323610156730423688694648
-13.4396986185863834819708464675
-13.5354764066181942326118062429
-13.631164247989021302420285592
-13.7267606808068193606953001153
-13.8222642581710601782604922844
-13.917673547936608327311481634
-14.0129871324799358189176469849
-14.1082036084676176532829956226
-14.2033215866270505215049877643
-14.2983396915193371273481572603
-14.3932565613142787928681022253
-14.4880708475674191719200205682
-14.5827812149990820199415021722
-14.6773863412753460561257346721
-14.7718849167909000043442416752
-14.8662756444537209110129818826
-14.9605572394715188105224024053
-15.0547284291398907407924420381
-15.1487879526321270018059413066
-15.2427345607906123973689821713
-15.3365670159197650035019422712
-15.4302840915804547643396703557
-15.5238845723858439266680153229
-15.6173672537985909855911490681
-15.7107309419293594245363882322
-15.8039744533365720909623477064
-15.8970966148273515527112471317
-15.9900962632595862267646720079
-16.0829722453450614599010995178
-16.1757234174535940669295210078
-16.2683486454181080941317189663
-16.3608468043405887704484839551
-16.4532167783988507337591638727
-16.545457460654055671087345955
-16.6375677528589134862525143488
-16.7295465652665000026731214482
-16.8213928164396230187490371104
-16.9131054330606672542740907564
-17.0046833497418473541205213924
-17.0961255088357966451477812811
-17.1874308602464177687289261178
-17.278598361239919628903213235
-17.3696269762559632990039590443
-17.460515676718837611302378168
-17.5512634408485831079201299539
-17.6418692534719808496718507358
-17.732332105833320254748461229
-17.8226509954048576628126894657
-17.9128249256968746830997484189
-18.0028529060672425777772316235
-18.0927339515303959436717976245
-18.1824670825656157752826490823
-18.2720513249245186076876831727
-18.3614857094376448364979362626
-18.4507692718200354794170462271
-18.5399010524756825651129508464
-18.6288800963007339937226646381
-18.7177054524853290918129932206
-18.8063761743139361640327788613
-18.8948913189640581035092044718
-18.9832499473031665410878449034
-19.0714511236837190657993858252
-19.1594939157361077094724275146
-19.2473773941593801290441226504
-19.3351006325095677103109804061
-19.4226627069854471234659159899
-19.5100626962115536477801897112
-19.5972996810182558110675953527
-19.6843727442186915165224683731
-19.7712809703823558087701470346
-19.8580234456051197119512410178
-19.9445992572754481002217684271
-20.0310074938365722749569913084
-20.1172472445443597573596126594
-20.2033175992206096880578239655
-20.2892176480014870777410974029
-20.374946481080792888426010027
-20.4605031884477494486419713716
-20.5458868596189619133810669728
-20.6310965833641962563523972578
-20.7161314474255925016024144968
-20.8009905382299084246553850928
-20.8856729405933636262948208159
-20.970177737418626535101177416
-21.0545040093834573399565415507
-21.13865083462048788272474604
-21.2226172883875849232542964142
-21.3064024427282056671731836799
-21.3900053661211137362605914058
-21.4734251231187795435796838598
-21.5566607739737409563793662288
-21.6397113742521477927709118498
-21.7225759744336566599525476638
-21.8052536194967804053292020412
-21.8877433484887284593537758641
-21.9700441940786999729288971933
-22.0521551820935101860357026013
-22.134075331034341110371661732
-22.2158036515733094655165621599
-22.2973391460284368541591660046
-22.378680807815488238023634382
-22.4598276208750135640425953965
-22.5407785590727823876514128639
-22.6215325855716408309415961965
-22.7020886521726422336956621618
-22.7824456986231051515691068263
-22.8626026518890323362553242901
-22.942558425389079009416542281
-23.0223119181869846617519709676
-23.1018620141390757680186298095
-23.1812075809931025561588227468
-23.2603474694342858819519203935
-23.3392805120740140014830670831
-23.4180055223761361696537807268
-23.4965212935152417800535816451
-23.5748265971606798785049797401
-23.6529201821793521035022756265
-23.7308007732494878962831384181
-23.8084670693766668344002315348
-23.8859177423022683899182357734
-23.9631514347932792868538382163
-24.0401667588009427071967799904
-24.1169622934740551749868003909
-24.193536583010761266049083916
-24.2698881343304084548796834668
-24.3460154145443367525033065079
-24.4219168482013064233952005948
-24.4975908142795073825655998915
-24.5730356428926145821338551551
-24.648249611671988946746848032
-24.7232309417806621979399967152
-24.797977793506915732600017825
-24.8724882613757190824825336125
-24.9467603687045768975175160102
-25.0207920615158458346943576532
-25.0945812016995286349759295597
-25.1681255592978642955863444575
-25.2414228037542612331120001558
-25.3144704939322730488824642739
-25.3872660666626205361900980578
-25.4598068235138005547474868751
-25.5320899153989681545180502325
-25.6041123245203188781801261978
-25.6758708429999053461013222414
-25.7473620473341014254441592245
-25.8185822675088254040430361289
-25.8895275491778538757897813834
-25.9601936066608093683303287144
-26.030575763530574732152209137
-26.1006688760011005908559753983
-26.1704672317667443453757395344
-26.2399644125409628858777028291
-26.3091531005280252956641045011
-26.3780247934122232643865657102
-26.4465693589927866552257770729
-26.514774279774683563865358542
-26.5826232048751076548266996772
-26.6500925284583619463842187016
-26.7171374644544415275474396936


==> anc/CLqNS/CLqNS3010.dat <==
# CLqNS3010
408.058144906747963130518972183
408.072980684630482703314835337
408.073727215382328915139071477
408.074505876300675993943784489
408.075317594986483631174697905
408.076163282948423103988090856
408.077043830029013179147130759
408.077960098246297798415949824
408.078912915006919322432160571
408.079903065643984255728169446
408.080931285230600442653354246
408.08199824961739391800595871
408.083104565639699860474294778
408.084250760437477328098641025
408.085437269828335739982439474
408.086664425671398945491968037
408.087932442157089466069952105
408.089241400955313430381791345
408.090591235151991568328171782
408.091981711901442868368389328
408.093412413719818796959111381
408.094882718342645612787509795
408.096391777067603674789639619
408.09793849150200477252404722
408.099521488633076644126358109
408.101139094138190071990816786
408.102789303851637855251967988
408.104469753304574394937155723
408.106177685255336478031007238
408.107909915128686895957457067
408.109662794284660391961412513
408.111432171040765535015619538
408.113213349375438797938641514
408.115001045246004760947176849
408.116789340461130650005476744
408.118571634056052658158381755
408.120340591128892042974139421
408.122088089108386771736267684
408.123805161437576622690513562
408.125481938674656198612884142
408.127107587031636091308431567
408.128670244393938999977942328
408.130156953889945295223385983
408.131553595109162659545827824
408.132844813101531640880294173
408.134013945328833561690975906
408.135042946782717828435999343
408.135912313533031804038885218
408.136601005025481254380706517
408.137086365509782747533821828
408.137344045049050608854929681
408.13734792063890206221836701
408.137070018051432703092448264
408.13648043511563706040749245
408.135547267252914452434618249
408.134236536204962714304219991
408.132512123022644283255600722
408.130335706529404813505440434
408.127666708632702807920655661
408.124462248032915962323508748
408.120677104072652247904866561
408.11626369268171962326884372
408.111172056605690075997013012
408.105349872360609114385435942
408.098742476634614416664805099
408.091292915160786354536501203
408.082942017416292354664759454
408.073628500862722613540955041
408.063289108833441176047493356
408.051858786597861720777826933
408.039270900591935482844649363
408.025457506301000043010841182
408.010349670817717103989327831
407.993877856676389007105209387
407.975972374187762317467119211
407.956563910167764778629318078
407.935584141671701989683544369
407.912966444114412232130618216
407.888646703978779968009422946
407.862564247191720329241170485
407.834662895179935233824169364
407.80489216160879661735679093
407.773208603857672281115489049
407.739577344394475476064267056
407.703973778381252193394434347
407.666385485070626623741299249
407.62681436183852225607054615
407.585279001039436323321184895
407.541817331263219615972666443
407.496489546012027244173912955
407.44938134429652479346450621
407.400607509163398504899833363
407.350315851701436736732607485
407.298691549618153510013185919
407.245961911017469004556240722
407.192401595522376124185873083
407.138338326351997432651090777
407.084159128352741699334323466
407.030317128266088833682797448
406.977338954652715605785447687
406.925832775839384044919334839
406.876497014958757570802041723
406.699538782893454027636898017
407.121779782378902095134449892
407.921358014351037782737765254
408.985552382301531449022772516
410.246667065071359001471511229
411.65989965999960255559299145
413.193635853683887802949004881
414.824523794604228952775126936
416.534712024299341069880556881
418.310183419976759095607112703
420.139692466020885501976511824
422.014056658062819113512021106
423.925666690893081668534157358
425.868137592616091898506400955
427.836053888488713141754429499
429.824779380524644547458894058
431.830312474236973908113574588
433.849174328725349358166508423
435.878321123855680114203859769
437.915074354112520488554558992
439.957064804261570137490845007
442.002187052496750386018142298
444.048562174759987331580656788
446.094506910020913011053493552
448.138507967824400027453834219
450.179200466992437319184806484
452.215349721792570113095675765
454.245835762098767027280217323
456.269640102896306590534624327
458.285834376995531659824108079
460.293570520876798807160273488
462.292072262833833810536084412
464.280627709115400674928217415
466.258582860597333970143840898
468.225335921882858075098734415
470.180332288301951790751359929
472.123060115324462626773191877
474.053046390379754911966403023
475.969853439727255372573419581
477.873075813419178128294856413
479.76233749998432095474331581
481.637289429589256848836793944
483.497607230375907209739111156
485.342989207650915345272282229
487.173154519786832865968400091
488.98784152822779394883820394
490.786806301985898217102181856
492.569821259560363712741506733
494.336673933384060502970610809
496.087165843762137987841340232
497.821111470865077324911979336
499.538337314714827672880914345
501.238681034291816748281800498
502.921990657920889086108357172
504.588123857989237754716262611
506.2369472838289178362212827
507.868335947277150886669453861
509.482172656023318288707225966
511.07834749037409831960337561
512.656757319527624653053299695
514.217305353852327666445727219
515.759900730023502016671458345
517.28445812618680756350776518
518.790897404598151647498638081
520.279143279438266106594350902
521.749125007721695989892070394
523.20077610141723515379003223
524.63403405907299632394255693
526.048840115396819729294361799
527.44513900738380209348482593
528.822878755709278456957519109
530.182010460219280020078106479
531.522488108452778307106092055
532.844268396222184180579211486
534.14731055936171737562049859
535.431576215828380194015081797
536.697029217408221858522960747
537.94363551034212940667073995
539.17136300424119934012575168
540.380181448712426184621729872
541.570062317161516322170828216
542.740978697281565097409960012
543.892905187774537272140788874
545.025817800887334594196976904
546.139693870376048453293240153
547.234511964541073717471187378
548.310251804002363964669744316
549.366894183908472863143807315
550.404420900295361350557135446
551.422814680331443763462652901
552.422059116204167181425313178
553.402138602420718881269088266
554.363038276311373645813528122
555.304743961538648890012261498
556.227242114428942226061214159
557.13051977295578347044573362
558.014564508215331838592781663
558.879364378245371183647274598
559.724907884048875887365954736
560.551183927692304737553538182
561.358181772357190931531611352
562.145891004231388731178260574
562.914301496133561723593514315
563.663403372771200032777580567
564.393186977538676007106769521
565.103642840767628003594229709
565.794761649347334691703167474
566.466534217637739574933737931
567.118951459602436211158582905
567.752004362093255458721002739
568.365683959222131293661482391
568.959981307759683603580460111
569.534887463503465282163686705
570.090393458562095657127301394
570.626490279504559981971667232
571.14316884632681121082164212
571.640419992190480085376368001
572.118234443890996062157881057
572.576602803014757105448666189
573.015515527747172206748405267
573.434962915295447120021557652
573.834935084891900868025043836
574.215421961345396981303426723
574.576413259110157400916318988
574.917898466842806108142005961
575.239866832419970866773524874
575.542307348390161478400189104
575.82520873783494767778233629
576.088559440615684809782845333
576.332347599983185898636854166
576.556561049528819435930399894
576.761187300456527620395260149
576.946213529156214005999185354
577.111626565059846385664098474
577.257412878762463815139868358
577.383558570391069272727799353
577.490049358205134631111926326
577.576870567413145248191054114
577.644007119190270226447798223
577.691443519882863722952121507
577.719163850386084921970968933
577.727151755681471558646131931
577.715390434521816207948208172
577.683862629251177794604932808
577.632550615748314676959139402
577.561436193482251833207862376
577.470500675669094645352100815
577.359724879519576945836553364
577.22908911656718268089803985
577.078573183067009981463201811
576.908156350455854762690265693
576.717817355864279266706052342
576.507534392671700216074044966
576.277285101095782389197343646
576.027046558807657330060001406
575.756795271564704372397845514
575.466507163852832946166354546
575.156157569530391944089395651
574.825721222466004411724319971
574.475172247162784593943148154
574.1044841493615399892742469
573.713629806615694056137793085
573.302581458830786068616813209
572.871310698761513785160575137
572.419788462459382488773799529
571.947985019664110967012114521
571.455869964132021479327198184
570.94341220389470703401949625
570.410579951441325665916781609
569.857340713817918141491763532
569.28366128263718286819190448
568.68950772399216997325904879
568.074845368267375745506860751
567.439638799840729080828082018
566.783851846669963397075891377
566.10744756975686082464771217
565.410388252482840454315426863
564.692635389809339133405755349
563.954149677336401826793444049
563.194891000212858963910415487
562.414818421891420523230334465
561.613890172721960890511335798
560.792063638376204778746883199
559.949295348096952712042835766
559.085540962764904731946071918
558.200755262776053046366007454
557.294892135722518255355577323
556.367904563869599485834762321
555.419744611421696164013148739
554.450363411569638148901728672
553.459711153311831425846115056
552.447737068041488382115379059
551.41438941589206470741051694
550.359615471832869014162072812
549.283361511506646172112228862
548.185572796800760898031534517
547.066193561143424115895639712
545.925166994516210768684315657
544.762435228173913864771168752
543.577939319062565305084147991
542.37161923392622916750747492
541.143413833092937307626487023
539.893260853929890034030412535
538.621096893957785874238973083
537.326857393613873683441850289
536.010476618653037158551975044
534.671887642175925775904234033
533.311022326272836817982690147
531.927811303271730011788289543
530.522183956578418859877572026
529.094068401096630466495561646
527.643391463215257976775974953
526.170078660349746055802746441
524.674054180024149501893907833
523.155240858479987444943877614
521.613560158797579919103588062
520.048932148515099173540771805
518.461275476730094108512093946
516.850507350667751866286982621
515.21654351169964499185326033
513.559298210796174783073356698
511.878684183395360499684974055
510.174612623670038967455330684
508.446993158174928713680985503
506.695733818854375959236034789
504.92074101539093536364989589
503.121919506874245099730569262
501.299172372768932279004084027
499.452400983159529540021161402
497.581504968249595250622438462
495.686382187091406681006466699
493.766928695521736006549801471
491.823038713278321333238219359
489.854604590270707239804768613
487.861516771978149628687885175
485.843663763946255889543416356
483.800932095352961301438683692
481.733206281613323903032702073
479.64036878599145027881061876
477.522299980186641234789188801
475.378878103859566407011267493
473.209979223062937535659944371
471.015477187539748348307498884
468.795243586850681444376021598
466.5491477052907457789917115
464.277056475553598617614913841
461.978834431100319258519050636
459.654343657187634244532778823
457.303443740508740799165508579
454.925991717397932143146097969
452.521842020548190201763422127
450.090846424188772715608735076
447.632853987667577298386727488
445.147710997380708569366947582
442.635260906989199766777501701
440.095344275860240454636911055
437.527798705667529863234975476
434.932458775082503376508310583
432.3091559724851595172840111
429.657718626620037761810603979
426.977971835119554334923562135
424.269737390813383868938936405
421.532833705738868854124966963
418.76707573276353484583391169
415.972274884726675326025744495
413.148238951002633011995326184
410.294772011383830429281672567
407.411674347176776915368432935
404.498742349399186046044197051
401.555768423960959798630078864
398.582540893706115388732793048
395.578843897186728126769552236
392.544457284033617902017299845
389.479156506781795542172753609
386.382712509001584178064796716
383.254891609578813927220066278
380.095455382979527805536428252
376.904160535326202776528918662
373.6807587761035499504196226
370.424996685302477357361776595
367.136615575800739940957773519
363.815351350768124009492523166
360.460934355872673703668091732
357.073089226052417970234295866
353.651534726604247157932123306
350.195983588327963629755589098
346.70614233644903115982414387
343.181711113028108879568118648
339.622383492549007306665252411
336.027846290359170805187807711
332.397779363618090531708629198
328.731855404389095325343965944
325.029739724488658191731897083
321.291090031684587643668495172
317.515556196810131540442847061
313.702780011334981358246630575
309.852394934906290952863294463
305.964025832342967426213017127
302.037288699534490665752238853
298.0717903776611954840639488
294.067128255116112494880290659
290.0228899564688990958673324
285.938653017769868155740015733
281.813984547446384826966656044
277.648440871994672150485092665
273.441567165617037129676769618
269.19289706289736356116469174
264.901952253546045043235324231
260.568242058178942431359212922
256.191262984022993737903658953
251.770498259363283372635744393
247.305417345462141653783638744
242.795475424589586150020511739
238.240112862705459633787237106
233.638754645226217859285891868
228.990809784192644324334520615
224.295670695027896442138195653
219.552712540937191888899198574
214.761292542849981831506827471
209.920749252641353552261342917
205.030401787190233538421992656
200.089549020636129206215639095
195.097468731981867335374708549
190.053416704955056854529542473
184.956625776783572574769125541
179.806304832257693198076292257
174.601637739140778939266118062
169.341782220648322345285240066
164.025868660338211834627223586
158.652998834338991642273554704
153.222244565383112382124390664
147.732646292603335794515708297
142.183211550486544948265480266
136.57291334975332992567310412
130.900688452236001169841826106
125.165435531053123119590426928
119.366013206514931859368767117
113.501237947229233380769207391
107.569881824797904491035507103
101.570670109284159259317297883
95.5022786912720487244522442557
89.3633313148110672621651944642
83.1523966038156469131976052077
76.8679848625430679769165190026
70.508544628570414861397039688
64.0724589541924371413683320424
57.5580413893214654339409207438
50.9635316357336098400666833293
44.2870908388082179203904557829
37.5267964786740052362627057112
30.6806368178150596609380577654
23.74650485659530961720271901
16.7221917417020676601709858611
9.6053795650329981346522420953
2.39363348186953270017311069244
-4.91560693293269761596070155662
-12.3250371838241606820855042903
-19.8374983154596523568778520849
-27.455988458873224001008438471
-35.1836756054583443148756706632
-43.0239117741360234288770631479
-50.980248764311038574851955497
-59.0564557197707148016216268541
-67.2565387677960578895777775119
-75.5847630449794195404803077388
-84.0456774785459672096958895824
-92.6441427618805308624848899031
-101.385363048719598617226446436
-110.274921996305078272793742198
-119.318823919241481439503207946
-128.52354098014790655869664053
-137.89606755016229109666521802
-147.443983134983894518005436882
-157.175525598129197691081721782
-167.099676846689985205980137663
-177.226263709762043143010027034
-187.56607748307239307252709774
-198.131016602305531620463256195
-208.934258239031077151456240626
-219.990466428749417678344608209
-231.316046851531531334841302485
-242.929461912236008187312495517
-254.851624804796732796350782568
-267.106398577384470215615799047
-279.721237113133786446732414105
-292.728021522213620920160926755
-306.16417134458292321446862074
-320.074151665492563511129826539
-334.511566743665562760063499197
-349.542151313647200662377201838
-365.248189989203160672464597435
-381.735317176204138219508262093
-399.143520089240801872149531256
-417.666124167625391831475186235
-437.585463192655388873966381783
-459.348374868332611875780856649
-483.757779164729464196805101858
-512.64558564126868184325592355
-556.912783046747803808214166517


==> anc/CLqNS/CLqNS3020.dat <==
# CLqNS3020
-15.012345679012345679012345679
-15.011527795674131037166283371
-15.0114744689167552058282699018
-15.0114177775564799930895264251
-15.0113575188575121054967145805
-15.0112934786956265195459871697
-15.0112254309923949802320901692
-15.0111531371282876100064615682
-15.0110763453345926190819885578
-15.0109947900642004997166140815
-15.010908191341414938606984191
-15.0108162540910844788817742636
-15.0107186674474983226120430213
-15.010615104043658342660603157
-15.0105052192817292763891944723
-15.0103886505856822728637766623
-15.0102650166373857038379633241
-15.0101339165976638584177751909
-15.009994929314141454466595771
-15.0098476125180226646763741208
-15.0096915020123206510305723746
-15.0095261108544607546878600148
-15.0093509285366310902805635255
-15.0091654201677522181784755547
-15.0089690256614869912818988634
-15.0087611589353170923348842782
-15.0085412071263790348058102147
-15.0083085298304847017247650123
-15.0080624583715554377966839686
-15.0078022951095802987846905342
-15.0075273127961747448040140514
-15.0072367539878727512458170681
-15.0069298305284404043573019791
-15.0066057231127604691235444967
-15.0062635809462136341411493675
-15.0059025215149821982120825384
-15.0055216304843355204248966773
-15.0051199617437339013663936022
-15.0046965376195196580952717037
-15.0042503492780626589311313424
-15.0037803573445048846672403033
-15.0032854927647178283302271243
-15.0027646579407616718269643763
-15.0022167281730309357943979162
-15.0016405534454032805716983102
-15.0010349605930927971463082567
-15.0003987558965638065744345719
-14.9997307281488041237354958076
-14.9990296522475070860291361033
-14.998294293368289465350289717
-14.997523411779998652063893568
-14.996715768368459106335784072
-14.9958701309406977824768763304
-14.9949852813877946654606316389
-14.9940600237910521418376240824
-14.9930931935631908319612690001
-14.992083667723785575077674842
-14.9910303764161798873664226052
-14.9899323157816872499899444642
-14.9887885623160301617069691641
-14.9875982888427102431177566149
-14.986360782248371922173109587
-14.9850754631362450950702278191
-14.9837419075654546804033236838
-14.9823598710563921446363447725
-14.980929315055479363604656213
-14.979450436066540103796053392
-14.9779236976706479048299459201
-14.9763498656717569423845287719
-14.9747300466216562799727828188
-14.9730657299948246398514482238
-14.9713588343016034221497026103
-14.9696117574467441322380119628
-14.9678274316598082515777184774
-14.9660093833440786792973656887
-14.9641617982115464117017905752
-14.9622895920931148727291440868
-14.9603984878353523542888898424
-14.9584950987178373218609476754
-14.9565870188482778891511975072
-14.9546829210160174491746846058
-14.9527926625081074556917188224
-14.9509273994156481370563044887
-14.9490997099813446785688868622
-14.9473237275619349222059531819
-14.9456152838010025482349024317
-14.9439920626283310438002886305
-14.942473765720951655080886139
-14.9410822900778970223809560044
-14.9398419183748171352271985013
-14.9387795227753829136673786995
-14.9379247828830323492298306312
-14.9373104185182289389750863808
-14.936972438001998813346312079
-14.936950402614944409147031067
-14.9372877078808896935135928145
-14.9380318822943033203756543196
-14.9392349040689749515041366433
-14.94095353643015868576729886
-14.9432496819013589521762269706
-14.9461907559476395057551081325
-14.9498500802269788409168915945
-15.0285234497058484350209159276
-15.1366284593589768998142597694
-15.2584049298687367216059796287
-15.3876071149804955165822020195
-15.5210568250049118513895570827
-15.6569092879548391288458433933
-15.7940018060411580185162524702
-15.9315591623617569956902992531
-16.069043128431149192836304356
-16.2060686048097563606749406922
-16.3423537293713397666241620046
-16.4776886336854119169437862564
-16.6119150534902392913054775513
-16.7449125633046978066876118192
-16.8765890154175714519463065227
-17.0068737370464625051991218814
-17.1357125886953401667829628779
-17.2630643094314508298300129684
-17.3888977711306281612780323765
-17.5131898868730159394168628247
-17.6359239979866000485118953474
-17.7570886165485972784524144616
-17.8766764353929698698041722692
-17.9946835418626951139982837871
-18.11110878843785761891541368
-18.2259532853511592407713005674
-18.3392199889202423522379173174
-18.4509133656058348961107156553
-18.5610391164352208126359461638
-18.6696039498825781090298872485
-18.7766153938973968990636619451
-18.8820816397484060842762030472
-18.9860114118658709711615941647
-19.088413859036689994799447902
-19.1892984632193387081514951895
-19.2886749629616787722632284072
-19.3865532889700908492500489442
-19.4829435098277480918938093665
-19.5778557862190563336287064962
-19.6713003323060260869704970951
-19.7632873831356491138055394367
-19.8538271671468012944259501395
-19.9429298829997468905188169414
-20.0306056800779617762104789631
-20.1168646421161995815096348157
-20.2017167734948100203597446403
-20.2851719878117019117326116385
-20.3672400984027470820418784806
-20.4479308105310238100526852151
-20.5272537150068506348592922544
-20.6052182830354766450056849437
-20.6818338621187185995960323115
-20.7571096728617009279985918856
-20.8310548065569236631943421684
-20.9036782234357803699412111487
-20.9749887514928871428188025503
-21.044995085801589135693173315
-21.1137057882501343274205849922
-21.1811292876375373508909373868
-21.2472738800763425558136646114
-21.3121477296565383973288767129
-21.3757588693309451533511835601
-21.4381152019876380539437815238
-21.4992245016794987642067515753
-21.5590944149849116423214288867
-21.6177324624770234995376951713
-21.6751460402819398495210070694
-21.7313424217087990274540932666
-21.7863287589369010606167594573
-21.8401120847470160108404276038
-21.8926993142856953763122996567
-21.9440972468528931968746497268
-21.9943125677044992270754477207
-22.0433518498625194171496737619
-22.0912215559266300774728867131
-22.1379280398816997105527005002
-22.1834775488966323208662814368
-22.2278762251105516878118660116
-22.2711301074029294293374067631
-22.3132451331447709552575007482
-22.3542271399284215321947392982
-22.3940818672739474244226450642
-22.4328149583103912081668428644
-22.4704319614305017912894728978
-22.506938331917803570163175673
-22.5423394335451000388311473528
-22.5766405401437089888441421878
-22.6098468371429026700986289825
-22.6419634230791799674535733071
-22.6729953110751314585586084312
-22.7029474302877745058221895808
-22.7318246273263363681963581279
-22.7596316676395505180182713047
-22.786373236872606519948222855
-22.8120539421939583890416902573
-22.8366783135922515429118408439
-22.8602508051436754024907305984
-22.8827757962500883524267481532
-22.9042575928482950080474210893
-22.9247004285908833139647914296
-22.9441084659990515949971603742
-22.9624857975878738909434452209
-22.9798364469644662623748590922
-22.9961643698995277241375454412
-23.0114734553727374624450901294
-23.0257675265924953888046437641
-23.0390503419904962062656443505
-23.051325596191628300252057398
-23.0625969209596881743336781611
-23.0728678861193990583662898022
-23.0821420004552189242803445256
-23.0904227125874186322564635304
-23.0977134118259054555276041282
-23.1040174290022609358973601053
-23.1093380372804550284487315993
-23.1136784529466909126899806297
-23.1170418361788267756426819385
-23.1194312917958123958712480803
-23.1208498699875695518302115848
-23.1213005670257362098184808067
-23.1207863259556851749230989079
-23.1193100372702184641211822479
-23.1168745395653291293484217137
-23.1134826201784126593395857427
-23.1091370158093004568666533972
-23.1038404131244782526228971405
-23.0975954493448427044111087187
-23.0904047128173398629197323076
-23.0822707435708196824754655521
-23.0731960338564313331924951293
-23.0631830286728747438400971421
-23.0522341262768145842386299369
-23.04035167867875379180762499
-23.0275379921246547670109009835
-23.0137953275635875132959628095
-22.9991259011016752837500948747
-22.9835318844425997229110956163
-22.9670154053149190607108348222
-22.9495785478864446281714957217
-22.9312233531659128221488594138
-22.9119518193921816493103613274
-22.8917659024111731271778828922
-22.8706675160407751114097712413
-22.8486585324239085519911231196
-22.8257407823699587546509695305
-22.8019160556847619352480846621
-22.7771861014893312013453322021
-22.7515526285274990737147410701
-22.7250173054626467678171849693
-22.6975817611636836878999035767
-22.6692475849804339405742539536
-22.6400163270085801467559768386
-22.6098894983443084166799928971
-22.5788685713287920482729287425
-22.5469549797826453102799590202
-22.5141501192304725739332157514
-22.4804553471156320562758286566
-22.4458719830053275301206725635
-22.4104013087861355355796789823
-22.3740445688500698916616186189
-22.3368029702712796490838739198
-22.2986776829734710426295636249
-22.2596698398881384885349162766
-22.2197805371036842249226391733
-22.1790108340055008065973884358
-22.137361753407085334965624093
-22.0948342816722490247953032579
-22.0514293688284804773370807966
-22.0071479286715158393182463367
-21.9619908388611638748068058477
-21.9159589410084288572203460722
-21.8690530407539690970958301803
-21.8212739078379238528914425377
-21.7726222761611363222818462585
-21.7230988438377953753244425012
-21.6727042732395136636718462747
-21.6214391910308547168003898758
-21.5693041881963166120867955831
-21.5162998200587747755158496638
-21.4624266062893814288057478809
-21.4076850309089141416976538924
-21.352075542280560869906472323
-21.2955985530941237545303246535
-21.2382544403416188222438892408
-21.1800435452842435519429829126
-21.1209661734106790571541633358
-21.0610225943866883688573489291
-21.0002130419959669846604025993
-20.9385377140721964716573904657
-20.8759967724222464658085052828
-20.8125903427404648941677446267
-20.7483185145139906514687952506
-20.6831813409190172830097919235
-20.6171788387079304548269431423
-20.5503109880872361230003073079
-20.4825777325861903395760998895
-20.4139789789160355457883888106
-20.3445145968197419965603086084
-20.2741844189121466259596734777
-20.2029882405103751934167287914
-20.1309258194544269368492561797
-20.0579968759177941928578152973
-19.9842010922079825170182397967
-19.9095381125567897398487778518
-19.8340075429001951167574662478
-19.7576089506477022633055246937
-19.6803418644409719001890694497
-19.6022057739015725547658031651
-19.5232001293676692666199967267
-19.4433243416194620119897868857
-19.3625777815931769838075464343
-19.2809597800834050280404566287
-19.1984696274335724298294635745
-19.1151065732143198508950472012
-19.0308698258895555284778698185
-18.9457585524699388407315107611
-18.8597718781535400083152856078
-18.7729088859534110205516684751
-18.6851686163117918297485686569
-18.5965500667006644311594761313
-18.5070521912083556197186228809
-18.4166739001118769683839322201
-18.3254140594346778859196933747
-18.233271490489474462500369579
-18.1402449694058031767774307175
-18.0463332266419343940326358392
-17.9515349464807659065344496006
-17.855848766509301527717479409
-17.7592732770813039234459492423
-17.6618070207626944170762096929
-17.5634484917592554094337817822
-17.4641961353261732776658372171
-17.3640483471589411239832487168
-17.2630034727651215004879774596
-17.161059806816449201555815522
-17.0582155924807333504975220375
-16.9544690207329962701313196056
-16.8498182296452639727978490654
-16.744261303654399487071109218
-16.6377962728073456061478967369
-16.5304211119831179439925727114
-16.4221337400908623641273137543
-16.3129320192432628436446158588
-16.2028137539045565893253466712
-16.0917766900123826677880384613
-15.9798185140726584776195215665
-15.8669368522266450045632958142
-15.7531292692893268827886800182
-15.6383932677581967530524514611
-15.5227262867914951742027732682
-15.4061257011549173146165620391
-15.2885888201357557257350578269
-15.170112886423404575688482863
-15.0506950749551046853521603463
-14.9303324917257604433374379735
-14.8090221725606090541838304525
-14.6867610818494694611610240321
-14.5635461112412425387990881379
-14.4393740782972756185262052439
-14.3142417251021429317196376168
-14.188145716830328955593891078
-14.0610826402672337448227655807
-13.9330490022828479295792737471
-13.8040412282563699496294244643
-13.6740556604499590509909007498
-13.5430885563297343580687947162
-13.4111360868320426954035594563
-13.278194334572925496950593164
-13.1442592919986178159844852296
-13.0093268594748098237300588368
-12.8733928433122929261338176392
-12.736452953726498378554998832
-12.5985028027283156547241106251
-12.4595379019434504185806987667
-12.3195536603574473151598483174
-12.1785453819833604668170029641
-12.0365082634489040260442914949
-11.8934373914997558503339071988
-11.7493277404155187413295324947
-11.6041741693346650987109996398
-11.4579714194846015994267755498
-11.3107141113127898931443059308
-11.1623967415146465162959571958
-11.0130136799537194191071099035
-10.862559166469398754392373565
-10.7110273075671649022537958773
-10.5584120729861060297783477546
-10.4047072921381496509772716828
-10.249906650413146406071649565
-10.0940036853436182635774548481
-9.93699178262263609286431751372
-9.77886417196792146434295409354
-9.61961392282487287885419270711
-9.45923393990079552821466312003
-9.29771695852216410328755824058
-9.13505553980626787366099599982
-8.97124206563807384695805374497
-8.80626873344259464309899586053
-8.6401275507424599192199674132
-8.47281032948976062276603016157
-8.30430868016056061378558986429
-8.13461400559974654513506086502
-7.9637174946031102327311574045
-7.79161011522272361088882099869
-7.61828260778076984476621605771
-7.44372547757602988235833837623
-7.26792898726618576478105739887
-7.09088314890798388341062550886
-6.91257771563609593367502257318
-6.73300217296021470308632739948
-6.55214572965851737579677738055
-6.36999730824411117063640401072
-6.18654553497943428582273389245
-6.00177872941180761368010519301
-5.81568489340140657280924339108
-5.62825169961083334023431171899
-5.43946647942320183526972146052
-5.24931621025318332543859713805
-5.05778750221277981946049398346
-4.86486658409067357004252338418
-4.67053928860081959050806765146
-4.4747910368524768009371404147
-4.27760682199008173977984104691
-4.07897119194722252628015352023
-3.87886823125443160705900453353
-3.67728154183554071846193949164
-3.47419422272188202510533551415
-3.26958884860762100934483302058
-3.06344744716290784342483085633
-2.85575147501426512493374333645
-2.64648179229361226445384954978
-2.4356186356484712029807123705
-2.22314158959610308888691243524
-2.0090295560934756457873886248
-1.79326072218292462516325765174
-1.57581252555999964313392908813
-1.35666161789510279631007686155
-1.13578382572394040464963728194
-0.913154108703287237530683875556
-0.688746515007847405091540146689
-0.462534133620785165563007529224
-0.234489043244443267186552666622
-0.00458225752846139486774490734732
0.227216333720517730852884066809
0.460938027720660556966763820145
0.696615376703582188695460531716
0.934282261172985963802403347881
1.17397396895088338057710928449
1.41572728059096640480870183193
1.659580561809510474117715216
1.90557386366526638506314485225
2.15374903131288871061848493423
2.40414982226162006526093970375
2.65682203519468762644560929355
2.91181365054815694582034840357
3.16917498421443286392545342942
3.42895885592956692064574032587
3.6912207741303417204904014847
3.95601913933325394184723570289
4.22341546840098870376299450074
4.49347464243261363146649346082
4.76626518145372785186252981458
5.04185954960739378588498146513
5.3203344951749258605178211412
5.60177143051154572461754186323
5.88625685789602045803000956954
6.17388284840458510006690460692
6.4647475822777096196774171768
6.75895596091831092716032749276
7.05662030272621816092795610513
7.35786113754700991592558433438
7.66280811774084637131080723785
7.97160106795543088106554173048
8.28439120088266952389046335911
8.60134253295398525116261033257
8.92263354258575794279786523095
9.24845912492422126657035880514
9.57903291204939116529026332928
9.91459004770261197870396617292
10.2553905328747374683889710873
10.6017232961023020422963666274
10.9539111946988498116563701409
11.3123172275240860377114449082
11.6773523474717266973859892078
12.0494854206956302079633409277
12.4292561195885591571599571624
12.8172919087030670867510980277
13.2143308773032479253415186994
13.6212531547241521319122827537
14.0391253338537617559072641742
14.4692653704024430201659075365
14.9133412190027622071641318657
15.3735282751490026169062628409
15.8527768982716319867779518174
16.3553062467872103466237932579
16.8876278296135270310632157546
17.4610757886397755554116831851
18.1003742820293712567133171866
18.9343043415261034781225420906


==> anc/CLqNS/CLqNS3100.dat <==
# CLqNS3100
1618.7384288050770609356012721
1618.71986017459930518769010113
1618.71833495905228921942076922
1618.71669102107407959696911678
1618.71491957942242230636346025
1618.71301123829494985144898014
1618.71095594716264292557862988
1618.70874295822495711405835163
1618.70636078136874879500467167
1618.70379713650963541936620346
1618.70103890319110534281513593
1618.69807206731359886502976319
1618.69488166486296859790793611
1618.69145172250525380422410494
1618.68776519491263722100933534
1618.68380389868386933957517234
1618.67954844272142808663486406
1618.67497815492732479489968273
1618.67007100507987414678158054
1618.66480352375503169494423087
1618.65915071715819532392703164
1618.65308597773580790735235508
1618.64658099044084351966886689
1618.63960563453248107512271686
1618.6321278807981569123541544
1618.62411368409595039476702265
1618.61552687112712351756962287
1618.60632902336285871170306464
1618.59647935506609475374737004
1618.58593458636915152061484142
1618.57464881139089136999644353
1618.5625733614038501022780038
1618.5496566630924789693580512
1618.53584409197880215114175999
1618.52107782113188133583847563
1618.50529666532300200507816413
1618.48843592084001105766933009
1618.47042720123234699561247122
1618.45119826932366823759014432
1618.43067286590231385186720123
1618.40877053558189511771662561
1618.38540645041595034616591188
1618.36049123195270167981312008
1618.33393077252950590146806538
1618.30562605673264349810062221
1618.2754729840877753009754085
1618.24336219420093508783838254
1618.20917889574063319065332657
1618.17280270083993191451436232
1618.13410746670473343388179201
1618.09296114644261894347998708
1618.04922565137713326008495224
1618.0027567273872815346628602
1617.95340384811318041139296517
1617.90101012819840313493858587
1617.84541226009983265692564734
1617.78644047838918752866032775
1617.72391855589935894187931279
1617.65766383653599269005598873
1617.58748731008322232081887945
1617.51319373488512400841770003
1617.43458181488449603489176316
1617.35144443815130535588916836
1617.26356898473809220314505821
1617.17073771246244334504848672
1617.072728230041154591387854
1616.9693140678908731287982847
1616.86026535786995180945158505
1616.74534963427020178118131122
1616.62433276947955195143772831
1616.49698005893176264985160209
1616.36305747124181415503662503
1616.22233308079995401365967871
1616.07457870156819621010549088
1615.91957174239483139315526067
1615.75709730583964304818374873
1615.5869505542892797150695033
1615.40893936904262024705363755
1615.22288733006367363277976895
1615.02863704623783358785470544
1614.82605386822886794778629725
1614.61503001842088198424907057
1614.39548917494282126421223778
1614.16739154941300589649002684
1613.9307395008065965985770532
1613.68558373073717132857978245
1613.43203010845034984444335223
1613.17024717694615415253662465
1612.90047439486858010390243377
1612.62303117211383716521185524
1612.3383267604976818331385174
1612.04687106426810698970704699
1611.74928643872870617078022167
1611.44632054872142512278541375
1611.13886036217022564210027997
1610.82794735726755893333150602
1610.5147940251436463653522083
1610.20080175293542446327179022
1609.88758017499819645301424435
1609.57696808249715237632811319
1609.27105598368292315238863935
1608.97221040868458921757072244
1607.17147076299581731769773011
1607.78886270581951226574011414
1609.77300892630932431488259684
1612.65997255912831861830582959
1616.19266829776203724713189366
1620.21013210566854209470230987
1624.60344060932754769558912227
1629.29478187748966486159230534
1634.22629542234038755378026241
1639.35360548844682151674467721
1644.6418308694145222844949739
1650.06299835794139190574698133
1655.59429796515916028992855493
1661.216866644079203419556062
1666.91491669729354009852615694
1672.67509631421237349542441711
1678.48601078908612597376239141
1684.33785763876300724039666897
1690.22214415566005412604530363
1696.13146572827375270318948907
1702.05932969359435271374415391
1708.00001380753723437565534388
1713.94845138394422939951776121
1719.9001372242203999319448303
1725.85104993170593526900693552
1731.79758726698237604711639092
1737.73651197736454391707271714
1743.66490610962333797407273093
1749.58013224667397765529486213
1755.47980043613252004698971978
1761.36173982909168783447556021
1767.22397424097601777963552687
1773.06470099715060576640232602
1778.88227254445042756541877105
1784.67518040360150958141098685
1790.4420411122930846595441146
1796.18158386868467373256783436
1801.89263963361086339204045237
1807.57413148913239663844845996
1813.22506608325973794095725207
1818.8445260171029920751502166
1824.4316630525163056899077909
1829.98569203639676064544705347
1835.50588545287033608041703276
1840.99156852720869625886844678
1846.44211481591555549660951384
1851.85694222635730612418181258
1857.23550941687738478863568724
1862.57731253476072537226956878
1867.8818822548933994809058114
1873.14878108664830620043505794
1878.37760092054786667151987005
1883.56796078971403104524546364
1888.71950482410131490227413137
1893.83190037809211994491008184
1898.90483631427531388789677209
1903.93802142817915935873407114
1908.93118300043031293459691517
1913.8840654642972097949747434
1918.79642917787862732082676786
1923.66804929134191256556937039
1928.49871470062176903813474709
1933.28822707987793550638064072
1938.03639998579418073754048873
1942.74305802749515647481508633
1947.40803609647326925266850553
1952.03117865146471583373560879
1956.61233905370068101862422382
1961.1513789483937667374112582
1965.64816768870736796890737427
1970.10258179880245234609482748
1974.51450447286683371214852889
1978.88382510731073448832939323
1983.21043886356285501394225581
1987.49424625912649954547836063
1991.73515278475834249659188366
1995.93306854581560687579789422
2000.08790792598292540469167914
2004.19958927173986172508803726
2008.26803459606565873080290706
2012.29316930000073251588974911
2016.27492191079605244658277508
2020.21322383548300015291134039
2024.10800912878861197648634318
2027.95921427440519525097744882
2031.76677797869998273197024906
2035.53064097602047695181475374
2039.25074584481508459101282431
2042.92703683384712854453851808
2046.55945969783386970412940277
2050.1479615418912351246090269
2053.69249067420994993103116994
2057.19299646643008035297304947
2060.64942922121895022365058976
2064.06174004659229517005167446
2067.42988073655063965382284663
2070.75380365763246742848452087
2074.03346164101302745383212819
2077.2688078798027751411700678
2080.45979583122267420489886717
2083.60637912335504148160468993
2086.70851146618845462232686722
2089.76614656669359556468903711
2092.779238047683893759012782
2095.74773937023057371690096416
2098.67160375941630298747744443
2101.55078413322517150175094658
2104.38523303437929553779310831
2107.17490256494400613754462057
2109.91974432353442275587180619
2112.61970934496629229977176327
2115.27474804220335009440153868
2117.88481015046218629565263028
2120.44984467334372794682863509
2122.96979983086801824102726006
2125.4446230092960318655724474
2127.87426071262884644345278646
2130.2586585156806298339008501
2132.59776101862763337980496693
2134.89151180294073149581854918
2137.13985338861404533626415223
2139.3427271926068575835043282
2141.5000734884203896151440534
2143.61183136673509261107430531
2145.67793869703792007805214895
2147.69833209017261882692905337
2149.67294686174941528493518563
2151.60171699635359954780221145
2153.48457511249543499862347697
2155.32145242824655980055021698
2157.11227872751061028662120803
2158.85698232687819649807237389
2160.55549004301860730769684447
2162.20772716056272638737258466
2163.81361740043360971345016301
2165.37308288858301867419937187
2166.88604412509392787305202454
2168.35241995361064057804234053
2169.77212753105965410667738024
2171.14508229762582843692367215
2172.47119794694972974022598169
2173.75038639651325167571310404
2174.98255775818176612303940941
2176.16762030887212617183275787
2177.30548046131684191087388401
2178.39604273489567785063788753
2179.43920972650678336894975761
2180.4348820814502678305917523
2181.38295846429787319413557703
2182.28333552972308195339052656
2183.13590789326662992449667615
2183.94056810201297424716516171
2184.69720660515379939410026755
2185.40571172441513018519740174
2186.06596962432506282490522666
2186.67786428229952471641907211
2187.24127745852383300656574007
2187.75608866560814209892990301
2188.22217513799515323336486115
2188.63941180109870604308455708
2189.00767124015208403049063783
2189.32682366874504430926262041
2189.59673689702872780331205878
2189.81727629956772033925127483
2189.98830478281861859512916086
2190.10968275221450846661288853
2190.18126807883478779403953739
2190.20291606563976119421912955
2190.17447941324940252018271149
2190.09580818524562072017103807
2189.96674977297727800603500189
2189.78714885984709562738638243
2189.5568473850594424745792137
2189.27568450680783543295329567
2188.9434965648807880552795218
2188.56011704266442582361305062
2188.12537652852004209377402025
2187.63910267651449875794862303
2187.10112016648107967141550497
2186.51125066338808286236125978
2185.86931277599208932017278874
2185.17512201475247152572323987
2184.42849074898330358270520751
2183.62922816321840651525381909
2182.77714021276480664464386096
2181.87202957841940152465256405
2180.91369562032311622597706353
2179.90193433092629228585775895
2178.83653828703848179629440491
2177.71729660093521925411761678
2176.54399487049371324348486931
2175.31641512832873801332445497
2174.03433578989931073713758545
2172.69753160055601282821148561
2171.30577358149805219535901271
2169.85882897460836676441282207
2168.35646118613423689440394249
2166.79842972918000435185188773
2165.1844901649775870683213527
2163.51439404289953071838451441
2161.78788883917834886413442062
2160.0047178942948715858630062
2158.16462034899724664126086924
2156.26733107891111566616556884
2154.31258062770031905717716101
2152.30009513873626517505971415
2150.22959628523283049409480044
2148.10080119880233530980893542
2145.91342239638676251120275852
2143.66716770551695251601398559
2141.36174018785101343208384776
2138.99683806094162939319876442
2136.57215461818032924128954999
2134.08737814686508956804820023
2131.54219184433588772209948884
2128.93627373212098871413598381
2126.2692965680348418320365817
2123.54092775616647486119331971
2120.75082925469520256311766487
2117.89865748146830777981311678
2114.98406321727310428462974007
2112.00669150673344616366728095
2108.96618155675830473365380211
2105.86216663246748619528745327
2102.69427395051690654867094372
2099.4621245697430696592482568
2096.16533327904350437882748313
2092.80350848240690162129141178
2089.37625208100354627748963497
2085.88315935224335550739115458
2082.32381882570540759639870489
2078.69781215583926715963053057
2075.00471399133467557922456542
2071.24409184105227230054058594
2067.4155059364039346815815445
2063.51850909006706269895811128
2059.55264655091268067119613493
2055.51745585502257143704492723
2051.41246667266578872234518535
2047.23720065109979973569938423
2042.99117125305618069519052761
2038.67388359076521066094649402
2034.28483425536787065222922951
2029.82351114155764170085873348
2025.28939326728809253826020647
2020.68195058837553944375495134
2016.00064380781903085891446631
2011.24492417965254014402194693
2006.41423330713652268106074468
2001.50800293508788861783819461
1996.52565473613893886613473598
1991.46660009070688715447096277
1986.3302398604462212176044357
1981.11596415494631628649877839
1975.82315209142637700587159354
1970.4511715471689210913262699
1964.9993789044215989175039643
1959.46711878748513527325760515
1953.85372379169254805149360912
1948.15851420397150667522338237
1942.38079771466770113495134914
1936.51986912029235850052146438
1930.57501001684152268471993464
1924.54548848331835700822303526
1918.43055875507248636294151024
1912.22946088655221154075296127
1905.94142040304624378805382761
1899.56564794097135991803036087
1893.10133887624099994395912573
1886.54767294022724794303596126
1879.90381382280477526342236768
1873.16890876194010015743473774
1866.34208811926284028204099094
1859.42246494102740848804576048
1852.40913450384372502562300125
1845.30117384452388010799486876
1838.0976412733581607097553362
1830.79757587009832646845158539
1823.39999696188834369583329276
1815.903903582342815182820988
1808.30827391093091647397277824
1800.61206469177859373289362779
1792.81421063095390761263169482
1784.91362377124952010996066441
1776.90919284342219933640487333
1768.79978259279162481661356778
1760.58423308003945825770117769
1752.26135895498432546508652958
1743.82994870203873480073149558
1735.28876385597971155569452043
1726.63653818658570339240468116
1717.87197685060772679611023978
1708.99375550945236217138939863
1700.00051941085761322497521771
1690.89088243273933188967707776
1681.66342608727533649662833416
1672.31669848317593294993543177
1662.8492132439626476843513237
1653.25944837994089976550822974
1643.54584511140631532619508671
1633.70680664046758670523063345
1623.74069686870028810654340158
1613.64583905766487871558752665
1603.42051442912715544812435944
1593.06296070160945586305749228
1582.57137055967463302522963776
1571.94389005210077161111675673
1561.17861691484118441876853414
1550.27359881437965287182266174
1539.22683150678320362995957517
1528.03625690742179176881004074
1516.69976106596370725681248127
1505.21517204086469912737003617
1493.58025766714479923708658894
1481.79272321078638361745216301
1469.85020890258653417861299677
1457.75028734375225361667974223
1445.49046077493408457049153248
1433.06815819974722147771108095
1420.48073235312373379603754518
1407.72545650406884311141814865
1394.79952108155137603670938475
1381.70003011133577384468657471
1368.4239974505516513660972139
1354.96834280568705287170912216
1341.32988751847221015117253075
1327.50535010277932034648063334
1313.4913415141865736070712823
1299.284360132225478327110361
1284.88078643353144866350233917
1270.27687733212820334376484321
1255.46876016087355136274934416
1240.45242626565116151543173092
1225.22372418117975621424925496
1209.77835235429334800279285786
1194.11185137718415270235814181
1178.21959568934834153575796581
1162.09678470278171571960280617
1145.73843330027763842541735226
1129.13936165141377311259495742
1112.29418428489705772615936845
1095.19729834927472625196293854
1077.8428709865047149532401724
1060.22482573438511677352054354
1042.33682786422177793415285134
1024.17226854919254645452892028
1005.72424774644260225259892754
986.985555661777868837558981452
967.948652649629158115382266317
948.605647382402146304093285713
928.948273102007440653264313601
908.967861741803316762772840098
888.655315678809178389121996425
868.00107684317281881399686094
846.995092873669509164839649408
825.626779963470889506811335215
803.88498198832442486211515275
781.757925448137122736633451685
759.233169680929136894333016301
736.297551722957040447927427315
712.937125087708172748928289096
689.137091615957955974267628867
664.881725404808651230900528302
640.154287650113556027159119352
614.936931027002737117842920833
589.210591978536391961611111874
562.954868971502850819027834508
536.147884396443433325542494878
508.766127317135907019020031623
480.784273688122855305423244054
452.174979924568608199417779224
422.908644782983685090126302261
392.953133335289595613668352731
362.273455312347086203373820942
330.831388146691583431141736724
298.585032505474048183927269249
265.488284759450330368168728372
231.490206377582560766699552185
196.534264229421435392244478758
160.557407573756850875259881096
123.488936150037571960500747145
85.2490978077774571608555296207
45.7473312447327499042206229853
4.88003609039126391201607073309
-37.4722970568506717228359563157
-81.4488396735300773877499490768
-127.213422863298379727876241359
-174.961331822191281277711188344
-224.928768549093254490337384317
-277.406408618516753949766334433
-332.759488667513789436620394555
-391.458811608684704719780479566
-454.13108974403840174793940281
-521.646142978672673762120144926
-595.281437030806740731732214729
-677.072080458516283639894702248
-770.704446443503616383048286201
-884.6812770938555753015268552
-1071.13311753384271340065668596


==> anc/CLqNS/CLqNS3110.dat <==
# CLqNS3110
-197.530864197530864197530864198
-197.528018158802557487721868881
-197.52784687560009200453266469
-197.527666020154392799746482667
-197.52747512467912445401997238
-197.527273705050623103245272466
-197.527061260954292927407845249
-197.526837276139217873940665948
-197.526601218795694456730347934
-197.526352542071910621362035175
-197.52609068474765184817096315
-197.525815072084720075393822736
-197.525525116875715693525639421
-197.525220220714970701423001381
-197.524899775517745978258920997
-197.524563165316332367164510374
-197.524209768364439803216091254
-197.523838959584238095339668288
-197.523450113393645429749415035
-197.523042606954965709539189015
-197.522615823889774329050854215
-197.522169158509066166938753187
-197.521702020612133227440967779
-197.521213840912457799706503824
-197.520704077154117232753588634
-197.520172220987827174024696214
-197.519617805681831956246116903
-197.519040414749416219132130207
-197.518439691581895300137918199
-197.517815350183579991311658554
-197.517167187113442680760417704
-197.516495094747077678277992256
-197.515799075982092004064492149
-197.51507926052032984974739816
-197.514335922871372538543880858
-197.513569502233616899384294403
-197.512780624421971910936222857
-197.511970126024882289936966056
-197.511139080988047087188141063
-197.510288829837912686520561406
-197.509421011774846919125245187
-197.50853759988391098574929763
-197.507640939730407773917818793
-197.506733791627970696619216428
-197.50581937688894043770868188
-197.504901428390234209189836223
-197.503984245812921484904895916
-197.503072755940361500085614791
-197.502172578428112213255615413
-197.501290097488969887961879106
-197.500432539968525269568529711
-197.499608060320608514878508422
-197.498825833028021551580973647
-197.498096153052102463890771175
-197.49743054493500795415475958
-197.496841881221208932714791549
-197.496344510909637356672014369
-197.495954398695258996582849668
-197.495689275808627353864229976
-197.495568803314237938241882998
-197.495614748783275547623256771
-197.495851177313639861382458351
-197.496304657929936988326056545
-197.49700448645840408251576022
-197.497982926036431216484970485
-197.499275466483368210315672541
-197.500921103828526020074909178
-197.502962641363531773929989253
-197.505447013659253330556891815
-197.508425635062096042151699807
-197.511954774260248453135618566
-197.51609595658699710517807593
-197.520916395805039762600712931
-197.526489457192199593267410999
-197.532895153824366977934069334
-197.540220678025030719912002436
-197.548560970021422616547930397
-197.558019325913941656070225697
-197.568708047126814923016369246
-197.580749133562351330699331719
-197.594275022726875568222354144
-197.609429377131451303036389374
-197.626367922292473224888147917
-197.645259337663448035667088303
-197.666286202816736388866895588
-197.689646001159205550683968572
-197.715552183404680945699053888
-197.744235292934279737784620727
-197.775944155048052372219444796
-197.81094713194206119067680306
-197.849533445027540393248086874
-197.892014565935707043464192283
-197.938725677214770358563247442
-197.990027203315286293964669585
-198.046306411965595694123038868
-198.107979085448691078111448435
-198.175491260591996577882724171
-198.249321035457046786152403486
-198.329980439749851570902962431
-198.41801736484565524624120174
-198.514017548012286416413284678
-198.618606603900136150466981171
-200.040380060944483025091240312
-201.461332572451133432437484167
-202.852805234184235891486943041
-204.207760054718307010916076942
-205.52470047198487621068658389
-206.803985833289424087570997049
-208.046654056600060531020968967
-209.253976371939315560852611335
-210.427272850336233144385087661
-211.567833173933223624814183743
-212.676883465272107168912745931
-213.755574308091646908488796778
-214.804978738861844417208902222
-215.826094882908209704894348045
-216.819850620695548464769601826
-217.78710897892430762423465219
-218.728673596276008078297721252
-219.645293949930627500958239921
-220.537670204066081648882716247
-221.406457632852999199671554665
-222.252270617319861680046854153
-223.075686238453667826232824571
-223.877247499019816434289976009
-224.657466209816337769247122734
-225.416825575715166784863124479
-226.155782514708253327761710258
-226.874769740273338765260429307
-227.574197634249232288082970957
-228.254455934350806302211840597
-228.915915257601199961162416929
-229.558928478372699213689543994
-230.183831977423436356720754623
-230.790946776285724217596975565
-231.380579569583233354119453833
-231.953023666303324578098469993
-232.508559849701698269376705657
-233.04745716434419129898589074
-233.569973637772121632986180399
-234.076356943392511900172257142
-234.566845010424713484665027255
-235.041666586064615960160958214
-235.501041754443094031399121638
-235.94518241644483416930451005
-236.37429273400707034840392179
-236.788569542126354745972162859
-237.188202731457846001758251955
-237.573375604089328666311535194
-237.944265204805805894335894569
-238.301042629925332491179030093
-238.643873315578738269560024311
-238.972917307121557911596790264
-239.288329511202840107490145501
-239.590259931869973369267881995
-239.878853891959007137411189298
-240.154252240904233120673146891
-240.416591549997348552303151361
-240.666004296033895687445374534
-240.902619034201594910002977819
-241.126560560990559311418243401
-241.337950067838233597027803028
-241.536905286161397495643582228
-241.72354062437297569353561421
-241.89796729743205522678663182
-242.060293449430858119494085738
-242.21062426968195075416577269
-242.349062102732250093312175027
-242.47570655269702009828600626
-242.590654582276694186677128952
-242.694000606791705358986746069
-242.785836583545283192914000798
-242.866252096801144953763033998
-242.935334438641951851576150384
-242.993168685955129591304714716
-243.039837773774993987940280602
-243.075422565193924884485251275
-243.100001918040458289128921003
-243.113652748508495106598686343
-243.116450091909245224171022609
-243.108467160705939334427034715
-243.089775399980658962233453673
-243.060444540472777765327161094
-243.020542649319402211232511816
-242.970136178619782126480383075
-242.909290011937872559849135986
-242.838067508850014694063038126
-242.756530547638016990067002604
-242.664739566221714660599694167
-242.562753601419326286117318785
-242.450630326618574872161214264
-242.328426087936564129731771736
-242.196195938941769401994175661
-242.053993674007189271277635672
-241.901871860359683657751370864
-241.7398818688867745206871564
-241.568073903758685400960991524
-241.386497030920127071240585053
-241.195199205503281159764776459
-240.994227298210575907182518179
-240.783627120713173642997835535
-240.563443450108584764768005241
-240.333720052478475693524960854
-240.09449970558553717763867099
-239.845824220746214041594325896
-239.587734463914158465785477897
-239.320270376007447329173562285
-239.043470992510891925070028588
-238.757374462383157974780457132
-238.462018066296898391313878192
-238.157438234238674287757252296
-237.843670562494095365274262645
-237.520749830042343578162816975
-237.188710014383048786942148021
-236.847584306817357275708136255
-236.497405127203969169270415263
-236.138204138209914895293444064
-235.770012259074890142335994595
-235.392859678907069778085356358
-235.006775869527470670322632025
-234.611789597879128279581297602
-234.207928938016589459178776895
-233.795221282690501490168321764
-233.373693354541392558719168768
-232.943371216916089379065522073
-232.504280284319601356342491588
-232.056445332514715591184996192
-231.59989050828099130328880757
-231.134639338844314166582145333
-230.66071474098766898875958318
-230.178139029853311621273169981
-229.68693392744606653763100466
-229.187120570847043842893274653
-228.678719520146657333799646171
-228.161750766105432452713910091
-227.636233737550718477305618093
-227.102187308517062036443756845
-226.559629805137658078433380851
-226.008579012293968835920589939
-225.449052180030290282158728375
-224.881066029739748256029620563
-224.304636760127922095532670486
-223.719780052960021552645933371
-223.126511078597282298823445725
-222.524844501327995840543631379
-221.914794484498350554686258228
-221.296374695448031263965789886
-220.669598310255304774334171345
-220.03447801829610758957399986
-219.391026026621449130971506774
-218.739254064157248775311401792
-218.079173385730537459767452412
-217.410794775925774087174203739
-216.734128552774853120521886445
-216.049184571284212221361132142
-215.355972226802287222129130344
-214.654500458230405803001161349
-213.944777751080060661905872977
-213.226812140379357429027031988
-212.500611213431291805839589215
-211.766182112426374138148452039
-211.023531536911987609791977231
-210.272665746120738227347873373
-209.513590561159930525933304773
-208.746311367064182241807357002
-207.970833114713073858274936424
-207.187160322615614735576216406
-206.395297078563196289565797525
-205.59524704115259420234955336
-204.787013441180475752207976483
-203.970599082910764868395186994
-203.146006345216116283344721853
-202.313237182594651010852876292
-201.472293126063008169774208912
-200.623175283926672749485517842
-199.765884342428445131310530674
-198.900420566275825898959622028
-198.026783799047998554443127559
-197.144973463483003071046611041
-196.254988561645604632238811192
-195.35682767497627429817715272
-194.450488964221611585772393949
-193.535970169246452922404708859
-192.613268608727824517738585066
-191.682381179730813274838380721
-190.743304357166344814632719458
-189.796034193130773401662852045
-188.840566316127104419926528366
-187.87689593016758594219189703
-186.905017813757321751602373146
-185.924926318758473798174149741
-184.936615369134537392363906535
-183.940078459574087340483130338
-182.9353086539933075991094545
-181.922298583916530753827810565
-180.901040446733926596694857628
-179.871526003835391170619120256
-178.833746578619598749787298343
-177.787693054377089214032900866
-176.733355872046172030355742908
-175.670725027840335453146847038
-174.599790070745755470039057371
-173.520540099887403323899047157
-172.432963761762153001451564304
-171.337049247337190760180194742
-170.23278428901192742862569907
-169.120156157441510718182395319
-167.999151658219928979864626029
-166.86975712842058957554198637
-165.731958432992144153109372684
-164.585740961007219456908701817
-163.431089621761595700670922332
-162.267988840721254806392422905
-161.096422555314597788448232343
-159.916374210567004050441601448
-158.727826754574775167917304755
-157.530762633815371650316233237
-156.325163788290712999172962777
-155.111011646500168886328545551
-153.888287120239722236073750738
-152.656970599223633168733334247
-151.417041945524775899550237999
-150.168480487829658523681383131
-148.911265015503967881367494415
-147.645373772464308099673183392
-146.370784450851621647691247412
-145.087474184501595505299996572
-143.795419542207162000544597138
-142.494596520768003670179537246
-141.184980537821763777152475581
-139.866546424451448494645889943
-138.539268417563282835919001776
-137.20312015202904974897101311
-135.858074652586699959212106266
-134.504104325492768662608585417
-133.141180949919873551914745797
-131.76927566909229637882568706
-130.38835898115236676617735144
-128.998400729750071707679249117
-127.59937009434800651718462794
-126.191235580233462270335828453
-124.773965008229110337607351221
-123.347525504093395719901284189
-121.911883487601386805592299016
-120.467004661296449067337906881
-119.012853998902713257677684885
-117.549395733387893944546387621
-116.076593344665580798635820228
-114.594409546925671895071020564
-113.10280627558114435305399825
-111.601744673818861775784838746
-110.091185078741598967431387199
-108.571087007087921019386556882
-107.041409140515984721527391335
-105.50210931043673392915881602
-103.953144482381335476817712891
-102.39447073988704685457664189
-100.826043267885019426945634075
-99.2478163355728196453110992819
-97.65974327875369353096863696
-96.0617764816238046101576363859
-94.4538673579878402529827762511
-92.835966331882503647686669211
-91.2080228175864859178302287556
-89.5699851989945424828778597455
-87.9218008083322768132788466595
-86.2634159041871601871813557625
-84.5947756488301846576018552251
-82.9158240848013547029658698904
-81.226504110730967236624233583
-79.5267574563673058092356089454
-77.8165246567799786894085325449
-76.0957450257066574890038789074
-74.3643566280094182211228180599
-72.6222962512052449010407873879
-70.8694993760335214038436742295
-69.1059001460215042478399634152
-67.3314313360068308069366312263
-65.5460243195740672149346860855
-63.7496090353601304370018722373
-61.9421139521811216117898699749
-60.1234660329306741640892257893
-58.2935906971973410417892654735
-56.4524117825458107114756456696
-54.5998515044038404411843487014
-52.7358304144937162429501674904
-50.8602673577437790526238905061
-48.9730794276120826930179451672
-47.0741819197505562037374657628
-45.1634882839341153346633087186
-43.2409100741749881909703351222
-41.3063568969380695598831449967
-39.3597363573683771577134601881
-37.4009540034366290190039584339
-35.429913267903570749594341117
-33.4465154079979285783710878564
-31.4506594426967210217928844195
-29.4422420874900980132214392882
-27.4211576865058583346610742979
-25.387298141861287939172594934
-23.3405528401019238159048457153
-21.2808085755782373736825195545
-19.2079494706020008817636234394
-17.1218568922141989070272551363
-15.0224093653857176885192351186
-12.9094824824606274096073752273
-10.7829488086395978652918898561
-8.64267778328778302408951396615
-6.48853561683729312963581636593
-4.32038518303905488872306732476
-2.13808590630234259687139244861
0.0585063561575625670986289992778
2.26953943766238082511702585928
4.49516499122411757116277646742
6.73553862485074753261277276168
8.99082004337080716031262776368
11.2611731971698303708967618837
13.5467664382602321903262192691
15.8477726841373759546177498496
18.1643695899083964886878057756
20.4967397292171655739145301937
22.845070784528879466536961084
25.2095557473814586198625756617
27.5903931292586539477594264279
29.9877871837918734681913142155
32.4019481410547501277050079105
34.833092454776895631114209799
37.2814430633717211047749766648
39.7472296657483227074306428712
42.2306890129599830133962922396
44.732065216832678217673719221
47.2516100768170690110163095085
49.7895834264178786630369976439
52.3462535006765609628093625348
54.9218973263181370413889687105
57.5168011363226317218777118353
60.1312608108474892823186649561
62.7655823466117776459883816144
65.4200823570582829843689303691
68.0950886058384884442024700579
70.7909405764210653401520753643
73.5079900809105051531061545502
76.2466019114830689333694308299
79.0071545382071684165136426204
81.7900408574202367804908062472
84.5956689952906284702745563571
87.4244631717087229613695175401
90.2768646302351002596232970149
93.1533326404958434030156587476
96.0543455801679745663387857927
98.9804021045562120987860295682
101.932022412742752638645104439
104.90974962041492925378803614
107.914151250765527161594153084
110.945820856346098730345363796
114.005379786469380230412274298
117.093479116744459667354914887
120.210801759637893144256965308
123.358064777646394926960525587
126.536021923816147954164197978
129.745466438040818454732035304
132.987234131926321595006832998
136.262206800162651637046501459
139.571316002462055217591173527
142.915547267420948958091041743
146.295944778406629436047630752
149.71361661209488341941548238
153.169740613017221019434554142
156.665571002960749751643216889
160.202445842999181087679364194
163.781795489225812727465042199
167.405152212090178077875354605
171.074161185163454453479130025
174.790593094235118783965009565
178.556358674634266071922502841
182.373525557303588858570101175
186.244337897527103010869372606
190.17123938136125366733227211
194.156900363579735804624944749
198.204250101244564278021700459
202.316515328862295893000219084
206.497266803638182869085341025
210.75047597583048120535128919
215.080584674876588171989819963
219.492591747260120204599208662
223.992162095084123131665098643
228.585765799878505822187457629
233.280858396542039843815442605
238.086118608694862410574373575
243.011768244204904417500609701
248.070012823552271944693141578
253.275665389217318619617989216
258.647058991349515841944376101
264.207435408354778214030575575
269.987165124689938528628943817
276.0275257533756873016178801
282.387689952994030896789016576
289.159240774828420118513272709
296.502150931290167405833035555
304.767052558855764387339087292
315.803270422025704453627132124


==> anc/CLqNS/CLqNS3120.dat <==
# CLqNS3120
4.74074074074074074074074074074
4.74085671990020390738903608524
4.74086535638411050431276551002
4.74087463044216789990420496586
4.74088458864871495767425286934
4.74089528093603604658377402481
4.74090676083244978610480270283
4.74091908571691023287932336106
4.74093231709123126481471389463
4.74094652087111634638369435387
4.7409617676972515560532435718
4.74097813326779994494425012977
4.74099569869372020463686591398
4.74101455087842248872712640844
4.74103478292336930189627475399
4.74105649456132989343361186134
4.74107979261910282739920195595
4.74110479151163361284003424326
4.7411316137695727337170459505
4.74116039060244439269899926293
4.74119126249972805207556339684
4.74122437987229369687821223393
4.74125990373677793827609678179
4.74129800644564189629602000363
4.7413388724658135231241420637
4.74138269920898691883900525635
4.74142969791682950869194476834
4.74148009460453494120145831474
4.74153413106635545980973108893
4.74159206594695250814628797929
4.74165417588261863579597532726
4.74172075671664753344527090936
4.74179212479336236263221183178
4.74186861833555553203173477187
4.74195059891034573413936429501
4.74203845298872035829654190387
4.74213259360430323327547811504
4.74223346211716883911875062391
4.7423415300888143840683172672
4.74245730127470008111474613049
4.74258131374107506959928656323
4.74271414211312105928750027105
4.74285639996176711594587775903
4.74300874233685606507447097353
4.74317186845467456398066662163
4.74334652454819354816220594235
4.74353350688870179865087007668
4.74373366498785080801284520696
4.74394790498946161516439864383
4.74417719326077112837534344106
4.7444225601931135355606853585
4.74468510422233811255482450618
4.74496599607955395611723105348
4.74526648328306017035442719605
4.74558789488256144420233116451
4.74593164646697765798385704974
4.74629924544732521188120382973
4.74669229662626932660384420923
4.74711250806601175650044229355
4.7475616972661771752974293873
4.74804179766328268338402355411
4.74855486546320578406668794728
4.74910308681779257386887569572
4.74968878535635385695880456323
4.75031443008226458609410384047
4.75098264364419149745404368723
4.75169621099060274773586023644
4.75245808841513688951916512333
4.75327141299909887669309180748
4.75413951245577704373795872584
4.75506591537940271001675241155
4.75605436189936490382286707845
4.75710881473770407646988998386
4.75823347066489324677123197294
4.75943277234542021698768721367
4.76071142056065199934773746116
4.76207438679182768679672988086
4.76352692614071696636286912073
4.76507459055941883200487332434
4.76672324235387078195611343954
4.76847906791779543375424386308
4.77034859164492121664986453202
4.77233868995725730820536682521
4.77445660537584834447128987732
4.77670996054763580874631560585
4.77910677212764921253321900888
4.78165546439956314182409233133
4.78436488249948924491501295466
4.78724430508750805319096431162
4.79030345628864430588059408318
4.7935525166994864226782757406
4.79700213322815369679182496188
4.80066342750350115566919686476
4.80454800255396597972100225071
4.80866794741690821775875477698
4.81303583929524906904058163594
4.81766474282918426342358105565
4.822568205996220770773310803
4.82776025209217047622810256947
4.83325536717839275219025039742
4.83906848230580088682048912662
4.84521494974315367017531380042
4.91679914404301555709192100617
4.97595064082599690152647365889
5.02701781119081048872659607942
5.07206580130506938592683549037
5.1123109242277701105543373272
5.14855685279867200176681921665
5.18137476766796595413950147881
5.21119172054322568600623009101
5.23833917071982353538174133024
5.26308189462408892898304493817
5.28563629084143971621986469633
5.30618253976182968592032554315
5.32487299942778376975815616008
5.34183819041125092054108449256
5.35719117777651824659839435472
5.37103085341151282128378150438
5.38344444348637418626732259657
5.39450945706642940324793202633
5.40429522342039121903443134257
5.41286412114769854573867224571
5.42027257269252370853728146039
5.42657185769128419076144426844
5.43180878462201641508386501769
5.43602625033376692852297749341
5.4392637099201775821565875863
5.44155757420718626926722604968
5.44294154828003182319589816943
5.44344692159309047461659020708
5.44310281802125018461209881447
5.44193641253736261393020679522
5.43997311990477990284011653564
5.43723675976226625292323121168
5.43374970168175992648761047857
5.42953299314690932773909858313
5.42460647289441927017428630548
5.4189888716528357895944841555
5.41269790198315064977468749464
5.40575033865625669651682779387
5.39816209078132689181242077405
5.38994826671693472634303903174
5.38112323264562241299694017573
5.37170066556671804087086966609
5.36169360135681000007170027955
5.35111447845867375925227351458
5.33997517768462700623700539719
5.32828705855686339254397605229
5.31606099255334192407309005783
5.30330739358171186066426833216
5.29003624596424506776955935325
5.2762571301827741323162674861
5.26197924660332654306027738944
5.24721143737478462284965490037
5.23196220667389150711358853727
5.21623973944976853581674860701
5.20005191880439354726352230041
5.18340634213086411598576937893
5.1663103361184412233032431163
5.14877097072208922169529091214
5.13079507218428713159030099577
5.11238923518810570430351749056
5.09355983421277207209099999013
5.07431303415604906770963860401
5.05465480028162791025571140825
5.03459090754427508972615130481
5.01412694934060438267368914213
4.99326834572899170088572823341
4.97202035115825220029289697289
4.95038806174120221556925400932
4.92837642210608658083989117879
4.90599023185602418026798114167
4.88323415166407572003462349397
4.86011270902923673085605061727
4.83663030371657852572260125168
4.81279121290287638478306165006
4.78859959604735661687527349919
4.76405949950564384152403890651
4.73917486090358049726739545671
4.71394951328630774988286082853
4.68838718905682783345780846082
4.66249152371720103624702088331
4.63626605942455593374820282621
4.60971424837320007498476615688
4.58283945601330212217676416385
4.55564496411586826612764950628
4.5281339736930491856631046533
4.50030960778218315558864849197
4.47217491410140099342669099169
4.44373286758408475603898710572
4.41498637279898030527258152206
4.38593826626231032399626758961
4.35659131864781571660326482998
4.32694823690026653665258974208
4.29701166625762590794234257279
4.26678419218671936556175701923
4.23626834223695539680252760246
4.20546658781635867504154301329
4.17438134589391370833310950097
4.14301498063197169338707454149
4.11136980495224575208286676995
4.07944808203870804597263168362
4.04725202678050525215093604878
4.01478380715782539059289392922
3.98204554557347796833701164211
3.9490393201327898903624522963
3.91576716587427070357194866557
3.88223107595336168631074167737
3.8484330027814533362164695474
3.81437485912223427005811663887
3.78005851914732081238094928481
3.74548581945301004761014286366
3.71065856003989932118622540538
3.67557850525702161963433496655
3.64024738471205849573647509063
3.60466689414910982656535346043
3.56883869629542232425658843453
3.53276442167840601632848572431
3.49644566941419955498362767913
3.45988400796898090836148358502
3.42308097589415945866664215034
3.38603808253652853041863015379
3.34875680872440366344798535268
3.31123860743072131359960440253
3.27348490441402490910819743428
3.23549709883822012652598287029
3.19727656387193870452475876376
3.15882464726830992678807345412
3.12014267192590092781938770829
3.08123193643155106953775543891
3.04209371558579167337575677448
3.00272926091151025249846056621
2.96313980114648796021174244643
2.92332654272041014970630300559
2.8832906702169226300999001908
2.84303334682128031390637072484
2.80255571475411039720785194382
2.7618588956917889171453168261
2.72094399117390741825101228015
2.6798120829982854607984613205
2.63846423360396475636482326412
2.59690148644260175794158960136
2.55512486633865750778600645541
2.51313537983876640293801793115
2.47093401555064922641445329219
2.42852174447192026509921016705
2.38589952030912354971468935255
2.34306827978731916710169753809
2.30002894295052717196259973449
2.256782413453323828171085304
2.21332957884387270482571373064
2.16967131083866150755173575354
2.12580846558920441115306678297
2.08174188394095904736792205517
2.03747239168469716461550311547
1.99300079980055829021249921599
1.94832790469500646599896842293
1.90345448843090127340650228225
1.85838131895088589275175313807
1.81310915029428683415165225203
1.76763872280771221524604947214
1.72197076334952802622925540549
1.67610598548838469885636537221
1.63004508969595946733707750202
1.58378876353407346044770077625
1.53733768183633618167203438766
1.49069250688446400436747176821
1.44385388857941351919448944334
1.39682246460746500935976787701
1.34959886060138598424311884457
1.30218369029679956292943991592
1.25457755568387755582278218541
1.20678104715447333517136076341
1.15879474364480500475738231211
1.11061921277379496643863348654
1.06225501097716772833461802509
1.01370268363740369829781652577
0.96496276520964274934990102439
0.916035779343627523800742010157
0.866922239001772752948547635629
0.817622646573443303042672787273
0.768137493985520209334317915979
0.718467262809330622582103711801
0.668612424364014360619997836586
0.618573439816396626082131411451
0.568350760277433414892770396031
0.51794482689529319366829397756
0.467356070945135562944378258861
0.416584913915644842530603947461
0.365631767592373810881293807329
0.31449703413795019789897712502
0.263181106169195965956587980641
0.21168436683120691318477300665
0.160007189868437692407416222363
0.108149939692834954835630564216
0.0561129714490589961810016741584
0.00389663107683200076619266464391
-0.0484987446295512568593464959731
-0.101072827964516586609177434059
-0.15382530025727592140593612447
-0.206755851820635824391040716544
-0.259864181902521653401279126988
-0.313149998640192124608346787557
-0.366613019017121042906731061658
-0.420252968822524967569004787291
-0.474069582613517560668223897914
-0.528062603679873325558437606694
-0.582231784011385386037321486307
-0.636576884267803886394054083364
-0.691097673751343511054664777255
-0.745793930381750532645551268455
-0.800665440673921701664529996895
-0.855711999718069192235916250846
-0.910933411162427719293444978377
-0.966329487198501845653517153865
-1.0219000485488534054980184236
-1.0776449244574308864892428178
-1.13356395268244453882566240588
-1.18965697949179291878714466509
-1.24592385966104852952330737847
-1.30236445647401219586810677399
-1.35897864172584780573094394086
-1.41576629572881107109445665418
-1.47272730732058800988539659156
-1.52986157387526092909754992195
-1.58716900131692180273869202592
-1.64464950413595508874357922772
-1.70230300540801422033936322291
-1.76012943681571824297576275188
-1.81812873867309735146617927539
-1.87630085995281841718297400315
-1.93464575831622398590483913607
-1.99316340014622067727116862133
-2.05185376058305543096362023406
-2.11071682356302062708825746885
-2.16975258186013176333864143187
-2.22896103713082410414664500798
-2.28834219996171753215326303568
-2.34789608992050173516516473495
-2.40762273560999685775832650307
-2.46752217472544784156431265056
-2.52759445411511387802470972974
-2.58783962984421770832184963042
-2.64825776726232293390680069828
-2.7088489410742110545087271508
-2.76961323541433363604919524644
-2.83055074392491883621801433698
-2.89166156983781548872881239297
-2.95294582606016207704439108015
-3.01440363526397222370285955053
-3.07603512997973279185458239297
-3.13784045269411535135139288419
-3.19981975595190661341063392692
-3.26197320246226849682844187619
-3.32430096520944376692715263645
-3.38680322756802869859278972481
-3.44948018342293997035605834864
-3.51233203729420901177811508124
-3.57535900446674331658074461607
-3.63856131112520081510840759748
-3.70193919449413028893213184155
-3.7654929029835380258865725923
-3.82922269634004847491333013733
-3.89312884580383458734939416897
-3.95721163427150184666645189362
-4.02147135646511871548405607378
-4.08590831910759539183563879484
-4.15052284110462239270398539604
-4.21531525373339060008459373863
-4.28028590083832504351897534741
-4.34543513903407588546495210391
-4.41076333791602185655802698556
-4.47627088027855379368150229587
-4.54195816234141900429919631939
-4.60782559398442095799466869794
-4.67387359899078333589298358427
-4.74010261529950279915134652972
-4.80651309526703102103996736033
-4.87310550593864361913703618303
-4.9398803293298716847825079344
-5.00683806271839070057314894506
-5.07397921894678183255373223231
-5.14130432673660195630857226015
-5.20881393101422140549363440409
-5.27650859324891240373464596796
-5.34438889180369654919675070607
-5.41245542229948666571703446442
-5.48070879799308692329613806639
-5.54914965016964548068507116612
-5.61777862855018613986514296636
-5.68659640171487976270519080693
-5.75560365754275263143837893668
-5.82480110366856769644583730833
-5.8941894679576559200762136205
-5.9637694989995188813165217534
-6.03354196662107065641796907679
-6.10350766242043695585372582069
-6.17366740032228281812842513559
-6.2440220171556970968127688569
-6.31457237325572281259399682753
-6.38531935308968748625804055837
-6.45626386590955715831641752452
-6.52740684643161230405632289536
-6.59874925554482367047988637124
-6.67029208104939163250114406491
-6.74203633842700446959891413352
-6.81398307164446952604082853127
-6.88613335399247711324310086553
-6.95848828896137087294972714684
-7.03104901115592083758892104281
-7.10381668725122736081361949905
-7.17679251699202628442832868595
-7.24997773423781907992781825476
-7.32337360805641727034401105908
-7.3969814438686693228201939666
-7.47080258464733164352906523003
-7.5448384121732546746815373763
-7.61909034835228190575805789646
-7.69355985659650554961688352664
-7.76824844327378956531344806311
-7.84315765922976070725740715706
-7.91828910138678365206805076874
-7.99364441442477957041591174868
-8.06922529254912163815007932593
-8.14503348135124912117463837089
-8.22107077976808740321308141303
-8.29733904214684866602517574305
-8.37384018042232137704490917421
-8.45057616641434134387825990989
-8.52754903425377854467171883877
-8.60476088294607864505868622955
-8.68221387908217329725302533794
-8.75991025970742715941541634319
-8.83785233536023133048267180586
-8.91604249329289306791934595186
-8.99448320088862217644489134922
-9.07317700928968891071395337296
-9.15212655725324212144432943354
-9.2313345752528474046196604409
-9.31080388984555347130353437719
-9.39053742832624411944295673707
-9.47053822369320983019395028207
-9.55080941995130798674031967437
-9.63135427778180967062262424471
-9.71217618061109520777716325858
-9.79327864111380802965177053647
-9.87466530818996274454021038047
-9.95633997445989363963517518621
-10.0383065843259002680238714095
-10.1205692426550866105816133322
-10.203132224144304601105872361
-10.285999983435425547242114494
-10.3691771660575209398925759201
-10.4526686202821116276367373259
-10.5364794099886490491423263923
-10.620614828650072542489329217
-10.7050804145629407753379607258
-10.7898819674636221741984996615
-10.8750255666917832091669660488
-10.9605175910854619982901562656
-11.046364740819001312657536422
-11.1325740614268279654138378653
-11.2191529702934751206616360086
-11.3061092859345506890709153167
-11.3934512604460514279261515337
-11.4811876155623749909682840143
-11.5693275828389378368789072655
-11.6578809485664344874166989641
-11.7468581041342528033385304841
-11.836270102695234956722768272
-11.9261287231490973990462095785
-12.0164465426655270111751265737
-12.1072370192209144152714878165
-12.198514585938961418136698045
-12.2902947594238067568227705297
-12.3825942647801729221165493463
-12.4754311806628031414679329731
-12.5688251085345408936778412383
-12.6627973714048148818349550947
-12.757371248761123004048192273
-12.8525722563284753547937160554
-12.948428481888883815107307393
-13.0449709919499751898766590171
-13.1422343289969059474097194318
-13.2402571260509967231390875887
-13.3390828753188481216558053303
-13.4387609024938967366943766604
-13.539347620480821000882644859
-13.640908170556362132309701397
-13.743518613346001037196544608
-13.8472689212576537381519583777
-13.9522671764010064884536197822
-14.0586456504056049459256392418
-14.1665699569303325473846862986
-14.2762535064304491408552971732
-14.3879817744183043789695821624
-14.5021564830823643627909377562
-14.6193856752976419578471236026
-14.7407018110660268026325841429
-14.8682789634232110315282228658
-15.012345679012345679012345679


==> anc/CLqNS/CLqNS3200.dat <==
# CLqNS3200
-234.666666666666666666666666667
-234.667822521589516911364806555
-234.66792044101480775654063148
-234.668026507198610782498034958
-234.668141386570141239525334588
-234.668265799174116017875467477
-234.668400522910493735618054137
-234.66854639810324259343299954
-234.668704332423125725309116896
-234.668875306191342663726513779
-234.669060378092846652312825205
-234.669260691330279894607028438
-234.66947748025174201166274717
-234.669712077488041183274169435
-234.669965921637683492086278495
-234.670240565540645370093294134
-234.670537685184958960271053586
-234.670859089293333589606215089
-234.671206729640452118068932406
-234.6715827121552332109595667
-234.671989308866254963690120708
-234.67242897075270806657774835
-234.672904341567705044998447816
-234.673418272705534234459917834
-234.673973839189532253528600468
-234.674574356862677078930504162
-234.675223400868796761621053206
-234.675924825518468840800560726
-234.676682785640276278921642594
-234.6775017595251121287275114
-234.678386573578713271123661439
-234.679342428805580822867374687
-234.680374929255939900369074051
-234.681490112576434359795086607
-234.682694482814874275491847897
-234.683995045639587982252679273
-234.685399346144810560845762543
-234.686915509425102107532508299
-234.688552284114068744743640313
-234.690319089095695149777217008
-234.692226063610428704898422309
-234.694284120992822702579332256
-234.696505006293090982816833496
-234.698901358051391552610350529
-234.701486774511085636517478789
-234.704275884575655447509337444
-234.707284423833453493120812416
-234.71052931599504348591595982
-234.714028760109622979028692941
-234.717802323949935472810296103
-234.721871043979229044814033299
-234.726257532339242545293992454
-234.730986091324940467083308261
-234.736082835839812942363905888
-234.741575824355044276681922616
-234.747495198926764708746994234
-234.753873334857963880296045738
-234.760745000625483501155592396
-234.768147528727836940238657209
-234.776120998146433063262879499
-234.784708429151109268375690596
-234.793955991220691977948874219
-234.803913224890576535321496597
-234.814633278382012197420068258
-234.826173159911833962018827776
-234.838594006626723489058732321
-234.851961371152605445112902152
-234.866345526797365830835743241
-234.881821792493557606522614602
-234.898470878616944082877133761
-234.916379254866390720345989856
-234.935639541440475242068212874
-234.956350924795917851601315859
-234.978619599322154212178663177
-235.00255923631463541144724724
-235.028291481676220167036571698
-235.055946483820721521500250862
-235.085663453294587064892689985
-235.117591255671027864055488472
-235.151889039304749064319947979
-235.188726899563725094168291492
-235.22828658117600711039934143
-235.270762220342986252677799042
-235.316361128274313581687397596
-235.365304617792037423548618141
-235.417828874630468083079691016
-235.47418587502156268111132008
-235.53464435110068891782852802
-235.599490805591595495039634918
-235.669030577129038359980599685
-235.743588957449120620304608803
-235.82351236151686944339198686
-235.909169551463243105198495445
-236.00095291496439749558530137
-236.099279798408748085352227151
-236.20459389485550607188462828
-236.317366686384481051414467443
-236.438098939962627644748125923
-236.567322255398618500808623458
-236.705600663312013841619162148
-236.853532270296393467899947352
-237.011750947592635624258858788
-238.981786865308795064613039923
-240.778993032366366598966969746
-242.456832346580467673779206476
-244.042283398409168731402985672
-245.551866351970221995788075533
-246.996813159336807579810219471
-248.385287426270507233178545895
-249.723505546537039507167561871
-251.016367131267453735111033018
-252.267837924105494026687010577
-253.481196351804678460991364568
-254.65919971512035595586750624
-255.804200434529154924927121238
-256.918229882264475100535283074
-258.003060410007039781523880823
-259.060252258235589088929162531
-260.091189707989883050141014665
-261.09710940434900532913982632
-262.079122870416664378214381754
-263.038234634716581853873152711
-263.97535699502886747173295187
-264.89132216733939293798192874
-265.786892376563351145173720239
-266.662768308909889728661093694
-267.519596246717004555631499227
-268.357974133827667616718840761
-269.178456765408493484758238361
-269.981560255286175358053995002
-270.767765902759768637102815456
-271.537523556882512897199227783
-272.291254557573028843258423484
-273.02935431829695861095073683
-273.752194603495707718561029813
-274.460125544719590990528735952
-275.153477432019386590579881958
-275.832562311164794076321735124
-276.497675412388062569852694395
-277.149096432364407896778338986
-277.787090687858922245267960137
-278.411910156753416847251599169
-279.0237944199071194980518947
-279.622971515416529728251011001
-280.209658715253926430769417614
-280.78406323292670007403508726
-281.346382869667255527834595437
-281.896806605700540700959847888
-282.435515142314792760023558737
-282.962681399757631793308878628
-283.47847097537516103730605018
-283.983042565890624213867021989
-284.47654835726852057994156175
-284.959134385219190313488873568
-285.430940869058855134361989315
-285.892102521343495965303188062
-286.342748835435537726798593794
-286.783004352934847736290214422
-287.212988912705613484097862646
-287.632817883054501200548996743
-288.042602378459926817382411174
-288.442449462114585529604462252
-288.83246233542127021338072996
-289.212740515473479588685388046
-289.583380001455671320695156075
-289.944473430811786992948550715
-290.296110225953599468131077196
-290.638376732211413558456699054
-290.971356347667738517375654223
-291.295129645458920225664416747
-291.609774489079653079540029765
-291.915366141180158870223805398
-292.211977366305073385846650052
-292.499678527986239911725201257
-292.778537680568249735016271631
-293.048620656115321452169722914
-293.309991146720645704598819397
-293.562710782514350655095052508
-293.806839205643510214724035897
-294.042434140476895071240805828
-294.269551460268254817756929342
-294.488245250494639167243291363
-294.698567869070458234587524439
-294.900570003623504310860741412
-295.09430072600588379021757703
-295.279807544200624701176445988
-295.457136451773531258158107538
-295.626331975009561093648876629
-295.787437217863521760655420582
-295.940493904846147364964894869
-296.085542421958557786513510039
-296.222621855780662395434178268
-296.351770030812193794823337124
-296.4730235451586964539840873
-296.586417804648906296699595727
-296.691987055464500693101152485
-296.789764415358137902900545481
-296.879781903531008198618442699
-296.96207046923675602060283542
-297.036660019174576633460334645
-297.103579443730517340940356758
-297.162856642122500030962117486
-297.214518546501308290766263203
-297.258591145056729958183987713
-297.295099504175197769612737125
-297.32406778969261119315162493
-297.345519287283537377884923872
-297.359476422025665382632538377
-297.365960777176213527984448824
-297.364993112194953886397585504
-297.356593380046610523384192907
-297.34078074381359987917933947
-297.317573592648404126924383319
-297.286989557093293628327217144
-297.249045523793635515506241306
-297.203757649629635305827935331
-297.151141375290051167031442365
-297.09121143831019032536887647
-297.023981885595338913146701387
-296.949466085449685441730982609
-296.867676739129769581250561197
-296.778625891940517880171090892
-296.682324943891012622511786038
-296.578784659926275633491993786
-296.468015179750532198885029776
-296.35002602725664828910394091
-296.224826119575704123767386932
-296.092423775759976124689253023
-295.9528267251119450184852553
-295.806042115171327968608372083
-295.652076519371545002516906407
-295.490935944376472660296891291
-295.322625837107808868363999189
-295.147151091472870802195297008
-294.964516054802170326799290623
-294.774724534005657980763597327
-294.577779801456094985834075063
-294.37368460060760209712957004
-294.162441151357043022120410196
-293.944051155155527470887847295
-293.718515799876963570428221551
-293.485835764450250364148472591
-293.246011223261377469470589206
-292.999041850331389785400683212
-292.74492682327587958622063121
-292.483664827051385615941417633
-292.215254057493808166732966989
-291.939692224653689882974856296
-291.656976555932963521441416093
-291.367103799027529496056745005
-291.070070224679797156669196034
-290.765871629245103842516125274
-290.454503337075714290136083128
-290.135960202725899469406747142
-289.810236612981397902840570518
-289.477326488716373551110849494
-289.137223286580802003175638385
-288.789920000521040595728526031
-288.435409163136167827501936101
-288.073682846872512671574911428
-287.704732665058634783292383753
-287.328549772782861829100889166
-286.945124867615339914258392064
-286.554448190176407070945613812
-286.15650952455295770202343773
-285.751298198564327491121652837
-285.338803083879093329963053631
-284.919012595984051032540583063
-284.491914694006504766583838671
-284.057496880390876008452401806
-283.615746200430516199436442121
-283.166649241655485938522186881
-282.710192133076944285301413736
-282.246360544288674369814606332
-281.775139684426155822740268181
-281.296514300983480364051553048
-280.810468678488294040674170486
-280.316986637034837907976462565
-279.816051530675048234381916583
-279.307646245667567404947376857
-278.7917531985844074435517775
-278.268354334274899302354370794
-277.73743112368645262177963102
-277.198964561541542386856911903
-276.652935163870230640312091684
-276.099322965397423004666676825
-275.538107516783951060938826003
-274.969267881720462477094569891
-274.392782633872991022088857374
-273.808629853678968087926051458
-273.216787124992325918909611065
-272.61723153157623025953590898
-272.009939653441866424508978518
-271.394887563031587708751357976
-270.772050821244618432798863671
-270.141404473303385598075612587
-269.502923044458432943116540508
-268.856580535529748978725112859
-268.202350418282216166859868437
-267.540205630632761620539850845
-266.870118571686660361930521582
-266.192061096600310100182639091
-265.50600451126766149177846417
-264.811919566827349730965965766
-264.109776453987431887407298889
-263.399544797164489457252228381
-262.681193648433706910560024146
-261.954691481286384383200446356
-261.220006184191185848192620411
-260.477105053955262874739805961
-259.725954788881228198998604793
-258.96652148171578253546430182
-258.198770612385622088293818765
-257.422667040516072803761764003
-256.638174997727710252811893966
-255.845258079706030848687253872
-255.0438792380390405784045126
-254.234000771817421234236530864
-253.415584318991720933742448369
-252.588590847480795160212629804
-251.752980646025496269327679916
-250.908713314781373004697083726
-250.055747755643896638700419694
-249.194042162299476480168613643
-248.323554009995264220706394131
-247.444240045020473458732464455
-246.556056273891657253201201647
-245.658957952234092201391655356
-244.752899573351111764847431032
-243.837834856472913814485281717
-242.913716734676037030539861308
-241.980497342464357244564048082
-241.038128003002097385125666745
-240.086559214988972686825877627
-239.125740639167205507042884837
-238.155621084449740689810871545
-237.176148493658572102624672972
-236.187269928861652885916413131
-235.18893155629640518489757799
-234.181078630867368716998178608
-233.163655480205030448804729681
-232.136605488272358840217098845
-231.099871078505024425294526556
-230.053393696470722738525424358
-228.997113792032424492164837582
-227.930970800999760120964727918
-226.85490312625209991231924677
-225.768848118316215425688436524
-224.672742055380701178549895621
-223.566520122728595944707655612
-222.450116391568868679989706098
-221.323463797246623156448950178
-220.186494116811025828774883767
-219.039137945919071130666893477
-217.881324675052365026081020392
-216.712982465023128799558455169
-215.534038221744598187705771866
-214.344417570239915293319622937
-213.14404482786247937258991837
-211.932842976699534444638949246
-210.710733635129523440592198116
-209.477637028502426769913642865
-208.233471958910923986818295911
-206.978155774018766692533914527
-205.711604334911224646292960309
-204.43373198293086072842748857
-203.144451505460199043384626566
-201.843674100611068877363752907
-200.53130934077852988560800023
-199.207265135015304844160040064
-197.871447690180559211219055201
-196.523761470814664807874620904
-195.164109157689260868109889066
-193.792391604979471723802021654
-192.408507796002548119621313894
-191.012354797464459624848580957
-189.603827712153069196344339519
-188.182819630013457310015415837
-186.749221577537721107804755544
-185.302922465398141759854682532
-183.843809034248977869066021946
-182.371765798618290418828674923
-180.886674988807120590515642155
-179.388416490709009705238066236
-177.876867783458253267270198695
-176.35190387481039993035973368
-174.813397234153321010898365104
-173.261217723041665151234370255
-171.695232523141652343664532227
-170.115306061466926285802099532
-168.521299932779546373225962505
-166.913072819023130670651203166
-165.290480405647626552185076945
-163.653375294677151230916899295
-162.001606914363771966096738397
-160.335021425260943903648216702
-158.653461622540547218056779266
-156.95676683436701545698231248
-155.244772816130870359802155356
-153.51731164033201674817713854
-151.774211581890340913683997773
-150.015296998647427983943377279
-148.240388206808492353539412482
-146.449301351057817663491226243
-144.641848269064038431223966742
-142.817836350073365056827199527
-140.977068387269248778245209388
-139.119342423555883833608978361
-137.244451590400219469027187968
-135.352183939342660302114550037
-133.442322265760211196225777133
-131.514643924437297343550103888
-129.568920636468668823437386569
-127.604918286985468544905130834
-125.622396713159467826865657818
-123.621109481901394473501264797
-121.600803656626905555943018364
-119.56121955241777124435234028
-117.50209047885588166412388179
-115.423142469753370907018829504
-113.324093998943031379337456486
-111.204655681228777645804433766
-109.06452995752566505235045712
-106.903410763142263699107706461
-104.720983178074349124615070279
-102.516923058087131299218421648
-100.29089664526274360392988829
-98.0425601565794873904517546851
-95.7715593489682882792031474236
-93.4775290591587420565702452881
-91.1600927164806272959372962264
-88.8188618266252740383094021094
-86.453435424192930739108525204
-84.063399491655254228611026285
-81.6483263421439737639085476815
-79.2077739632350472899472842824
-76.7412853186292659249862671742
-74.2483876043318766060540982661
-71.7285914556014944285529477541
-69.1813901005679027823130168973
-66.6062584560041582043511006165
-64.0026521602748117716628534841
-61.3700065379621953491259230021
-58.707735490088685422460515332
-56.0152303031954644261455107463
-53.2918583697968621246511414346
-50.5369618118914108461180078078
-47.7498559982617069714036984392
-44.9298279452179362061957888961
-42.0761345892143791257887571121
-39.1880009183706418199775300097
-36.2646179483316841031822151121
-33.3051405260696280287912344585
-30.3086849431261486526979109532
-27.2743263373695722451988515156
-24.2010958595387908457573834882
-21.0879775775983328008262729772
-17.9339050881527518931214356979
-14.7377577997636514288285401404
-11.498356847857016617504151326
-8.21446059485267574762764103566
-4.88475966200801783837132800971
-1.50787143101779822136092181859
1.91766605663046844934291381398
5.39340088653151402761245379004
8.92097484282282597787068355464
12.502131879894306107102321622
16.1387276309642721538445079967
19.8327401156390645697429210976
23.5862818397798205309219494675
27.4016135194150973587324796977
31.28115970802367205202153356
35.2275266658498520326510450946
39.2435228844312748120111206952
43.3321827738077240953431505401
47.496794140149788759905756608
51.7409302362880025323490390546
56.0684873685717729849961683297
60.4837293070607892318543913327
64.9913400955179913907717875626
69.5964873264751625932819763289
74.3048985835819099461935431403
79.1229546309315230351503962148
84.0578041564698211498594234375
89.1175066225116123014291876215
94.3112123063695056199354990517
99.6493923567777332903269993485
105.144137358096541424080704521
110.809551699917364921694199322
116.662285146764444257444563089
122.722266354677071339005665099
129.01374332995025904397722758
135.566808512287144192975914203
142.419724979025375526894872489
149.622654089463956073361991414
157.244016994552029370362840179
165.382295354131212705721775237
174.190629759092284389340968155
183.938051851433937456816221286
195.218769920677171342190041524
211.228704855364157707573842174


==> anc/CLqNS/CLqNS3210.dat <==
# CLqNS3210
14.2222222222222222222222222222
14.2223760428026021538242930908
14.2223873578168293359255366079
14.2223994957480346495421170497
14.222412515597652013109876685
14.2224264805202073350131549649
14.2224414581085227285009131426
14.2224575206978354928920825428
14.2224747456900215670367739619
14.2224932158991815261775696664
14.2225130199199188059861218547
14.2225342525197147733408918429
14.2225570150568835888696388243
14.2225814159256715767133554209
14.2226075710301510742196236192
14.2226356042886475041595050383
14.2226656481705307014844954904
14.2226978442672973203311701942
14.2227323438999704038455813775
14.2227693087649448484059363364
14.2228089116205134293965431307
14.2228513370164171325522943329
14.2228967820688755623011078517
14.222945457283667933808391618
14.2229975874299522967760243558
14.2230534124676298175184872884
14.2231131885311817163794638911
14.223177188973028289048975823
14.223245705469581704533287564
14.2233190491932862316899614362
14.2233975520540603394873961845
14.2234815680136737442520753299
14.223571474476707785690507855
14.2236676737618581740788449328
14.2237705946574436407469507278
14.223880694065080602327876824
14.2239984587355706327145094555
14.2241244071011220707021181814
14.2242590912080869191691371419
14.2244030987544364200845393656
14.2245570552362200508188377313
14.2247216262072494968614070121
14.2248975196562172669378634349
14.2250854885053943674804290381
14.2252863332349476127361720894
14.225500904636768850002917073
14.225730106701509060532650166
14.2259748996422526121998576618
14.2262363030579426859056430844
14.2265153992392689167502441449
14.2268133366192423717243400299
14.2271313333700997503133848963
14.2274706811474854759073205144
14.2278327489820430522197466527
14.2282189873175900236830447854
14.2286309321939366968658029467
14.2290702095711181264042456086
14.2295385397903202996739554667
14.2300377421650711868639692169
14.2305697396943089946742299649
14.2311365638867043641882707687
14.2317403596830680399246106669
14.2323833904607849007298703709
14.2330680431009395625069371135
14.2337968330950942115722359695
14.2345724096644974455127218863
14.2353975608597901189592062782
14.2362752186039713209696242843
14.2372084636354292551458660605
14.238200530301155728872153016
14.2392548111427694342187793711
14.2403748612095841790315572544
14.241564402023576526837823905
14.2428273251106256884940226
14.2441676950006986478708226586
14.2455897515866048498137694392
14.247097911716403316384248523
14.2486967698783519300126380896
14.2503910978192686114011740467
14.2521858429171339683597356392
14.2540861251064915486054915717
14.2560972321304600012768732831
14.2582246128657019344315020348
14.2604738684362110249139997641
14.262850740797966468813310762
14.2653610984390140512435290063
14.2680109187979818627621488715
14.2708062669580021073311128792
14.2737532701220206439107049668
14.2768580873190163082866499605
14.2801268737281522081832477848
14.2835657389387109116162784479
14.2871806983871284286337614625
14.2909776171277684070943546476
14.2949621450004168584661869056
14.2991396421538873591595547241
14.3035150937705648168425441742
14.3080930127100284215844922916
14.3128773286498025634837092589
14.3178712621463706108526162772
14.3230771818682778024046136195
14.3284964430637002387486647359
14.3853019742093269995096549786
14.4233244555885556079401106738
14.4490861063084624671827422871
14.4656843063747164927208831425
14.474943184412356281137812184
14.478067906986780135623718882
14.4759149006350370140749341264
14.4691243967229064605650665792
14.458193236227038785544124867
14.4435182340360709624844402499
14.4254236364790617512190439572
14.4041793607797592195742876452
14.380013588814606086213166315
14.3531217444138260054029543795
14.3236730662914542750271816783
14.2918155315278006762893602232
14.2576796167426670229626155411
14.2213812210000152213447444876
14.1830239717553146763595925745
14.1427010685314458026702379958
14.1004967746744442433840236048
14.0564876373593402819294392481
14.0107434950486276126332381178
13.9633283167705923447614630723
13.9143009069137649147168735962
13.8637155014423750048491651243
13.811622275670590087518869884
13.7580677794108263738820276864
13.703095312034189284342852746
13.6467452474698506853872507395
13.5890553172268712196140381773
13.5300608580044002414536068113
13.4697950292609642671410559812
13.408289005164726878946999809
13.3455721445877716421474713249
13.2816721421963479327872540499
13.2166151631936487120891660483
13.1504259638676642519066345522
13.0831279997652182842496129561
13.0147435230399103014258274996
12.9452936702950207428694722239
12.87479854205357792184894546
12.8032772748296961925046363412
12.7307481066423749651246049416
12.6572284367007195192396874896
12.5827348798944058578305287629
12.5072833166422519951370870544
12.430888938582612247162545407
12.3535662905300491596453458798
12.2753293090717772052921970405
12.1961913581334103070394968826
12.1161652618055042662796596265
12.0352633346893710256386281178
11.9534974099919092443780217239
11.8708788655741217840759176317
11.7874186481360524696136087474
11.7031272957016315953345965325
11.6180149585500001390477787834
11.5320914187249713453748334925
11.4453661082411173638671746462
11.3578481260933096379928705291
11.2695462541661995615929376253
11.1804689721309332678581398811
11.0906244714082075447394000264
11.0000206682694689443901102926
10.9086652161415282307742068047
10.8165655171740148180500472667
10.7237287331238504786112943566
10.6301617956062085092683857558
10.5358714157571828845033620022
10.4408640933495685609578128629
10.345146125399702535531939144
10.2487236143001947426652135116
10.1516024755105526051755705757
10.0537884448351415253649737762
9.95528708531559804851272498518
9.856103793762698325789301791
9.75624380695076015490695880488
9.655712207495903063412963714
9.55451392943789056331891506992
9.4526537635438166844826827534
9.35013636235056169013323371804
9.24696624496171745743686935257
9.14314780161356062496835986547
9.03868529802362166116904772982
8.93358287953445189267167052645
8.82784457506432053799432301351
8.72147430087577299856686579399
8.61447586417224384348506742877
8.50685296653223748723323687158
8.39860920718996145522489263356
8.28974808617071680841884555157
8.1802730072888136440997366284
8.07018728101528288749955389574
7.95949412722219547286693817565
7.84819667780997343300478533073
7.73629797922368160634954983243
7.62380099486392111764334001905
7.51070860739760420789254499157
7.39702362097357230295875025815
7.28274876334772352437650824412
7.16788668792204043450361348213
7.05243997570165209540178550088
6.93641113717382506778312980668
6.81980261411255446716154585092
6.7026167813122174249565443237
6.58485594825355616992174733427
6.4665223607050754390181965233
6.34761820226276811929183498663
6.22814559583092306188605258244
6.10810660504661911350034205726
5.98750323565036885974121543053
5.86633743680524370655260031058
5.74461110236668813018752565976
5.62232607210511464064791394828
5.49948413288326170944502271413
5.37608701979019413107428322026
5.25213641723372857641287737826
5.12763395999297604642870131468
5.00258123423260716787469842164
4.87697977848036543888518775119
4.75083108456927730725046829543
4.62413659854593604699040486447
4.49689772154616851083956777961
4.36911581063932971860858651969
4.24079217964240965376907773992
4.1119280999050793596962339002
3.98252480106674924514073392839
3.85258347178666123249403268169
3.72210526044798783240603707579
3.59109127583686523678325605051
3.45954258779724393299915526125
3.32746022786239900967826929812
3.19484518986390311280709176739
3.06169843051882779333397871922
2.92802086999590364535922645622
2.79381339246133605674149333219
2.6590768466049414778958410608
2.52381204614723876283323885343
2.38801977032810125837848776336
2.25170076437754782803555379206
2.11485573996922481651752076788
1.97748537565710601485777115912
1.8395903172959139042216597977
1.70117117844574277329265745657
1.56222854076134265766288123005
1.42276295436650238199040372289
1.28277493821395024224223550635
1.14226498043117199480661990016
1.00123353865252777333586579287
0.859681040338032287385345278083
0.717607883079146126406155413678
0.575014434891910158012623655716
0.431901034497739832593155001408
0.288267991592181651288633362406
0.144115587101920087168486794035
-0.000555926569690162002585928299914
-0.145746325308304597037092152184
-0.291455413065232413581826840582
-0.437683021644805388089794324011
-0.584429010502245946236234945593
-0.731693266551819263126455773708
-0.879475703985064905032527616545
-1.02777626409891380853444281412
-1.17659491513350632570921685099
-1.32593165211953666326123107256
-1.47578649673495832810980216028
-1.62615949717089417993673963044
-1.77705072800660339969707015761
-1.92846029009336612847261190024
-2.08038831044715472892728825563
-2.23283494214996858694401559466
-2.38580036425971711808258953501
-2.53928478172854318599385385555
-2.69328842532948649099635346956
-2.84781155159139365928581940432
-3.0028544427419887688389255181
-3.15841740665902489867431330406
-3.31450077682944399501172772937
-3.47110491231647892190325546874
-3.62823019773463801562069325453
-3.78587704323251880166217240283
-3.94404588448340377057883956451
-4.10273718268359725353109230785
-4.26195142455846849992351442456
-4.42168912237617204676922382402
-4.58195081396902239152256356735
-4.74273706276250584573433073143
-4.90404845781191826460332047203
-5.06588561384662312575658692436
-5.22824917132193017770068076861
-5.39113979647860060255640890337
-5.55455818140999034704568319045
-5.71850504413684897830096799004
-5.88298112868979712492923658409
-6.04798720519951127686834133312
-6.21352406999465044789911443675
-6.37959254570756496020383738096
-6.54619348138783339909904807556
-6.71332775262367961606966022526
-6.88099626167132753760531007996
-7.04919993759235747428174319162
-7.2179397363991336273310516357
-7.38721664120837856701255053308
-7.55703166240297661697458978883
-7.72738583780209433018515874032
-7.89828023283971259377901431338
-8.06971594075167136138949531734
-8.24169408277133459148825381012
-8.41421580833398967846722968912
-8.58728229529010250944522519466
-8.76089475012755627412982818638
-8.93505440820300930788400695621
-9.10976253398251457013650362672
-9.28502042129155086249434650639
-9.46082939357462358480667315691
-9.63719080416460072484628145719
-9.81410603656195789051556477058
-9.99157650472411453531642608263
-10.1696036533650521115247274635
-10.3481889582654137248940702658
-10.5273339265932939741725191491
-10.7070400972359370532546985708
-10.8873090411425708890702199988
-11.0681423616786151006840995404
-11.2495416949915109116537789896
-11.4315087103884318463377695616
-11.6140451107261451103094312216
-11.7971526328133050149153839559
-11.9808330478254716769002730959
-12.1650881617331605274762519245
-12.3499198157432409238980131515
-12.5353298867540153943049921028
-12.7213202878243247883172301704
-12.9078929686570388779161569305
-13.0950499160973067831739526791
-13.2827931546459570145420149945
-13.4711247469884529583492708206
-13.6600467945398263172248145465
-13.8495614380060283864339321328
-14.0396708579621571365595554006
-14.230377275448036920521233894
-14.4216829525816472686697613979
-14.6135901931909177219550949446
-14.8061013434644270246720091721
-14.9992187926215673023406782789
-15.1929449736027571369111700215
-15.3872823637803117736410890357
-15.5822334856906041077450793847
-15.7778009077881766636349511675
-15.9739872452224925581863165113
-16.170795160638042498694936741
-16.3682273649985552767818785142
-16.5662866184360910565542358368
-16.7649757311258300985344280408
-16.9642975641874044948896569901
-17.1642550306136571062716151946
-17.3648510962277502817307901775
-17.5660887806695872123870140634
-17.767971158412551025012025087
-17.9705013598116110785802976242
-18.1736825721838925078233095588
-18.3775180409228539935616298871
-18.5820110706472701693919993013
-18.7871650263862691467373367134
-18.9929833348017325138440541153
-19.1994694854494250082536616643
-19.4066270320802840573194331937
-19.6144595939833657206134704696
-19.8229708573720134580534003851
-20.0321645768148898091344294912
-20.2420445767135887381542981719
-20.4526147528286283308701681636
-20.6638790738557099907924217664
-20.875841583054221568971703998
-21.0885063999300582814234090177
-21.3018777219749371578041920921
-21.515959826464488482818183614
-21.7307570723175216240000735498
-21.9462739020189832008414751714
-22.1625148436092531869009688148
-22.3794845127425597287923206051
-22.5971876148174367309339384003
-22.8156289471823001499335692484
-23.0348134014193800683461302837
-23.2547459657104166225784765819
-23.4754317272877094438487311913
-23.6968758749743031905029047424
-23.9190837018172968221164114048
-24.1420606078184823750108352686
-24.3658121027667511024617024689
-24.5903438091769519781048120049
-24.8156614653401508522471169662
-25.041770928490519217801532
-25.2686781780943809098037798885
-25.4963893192672645689620589531
-25.7249105863251509102138585203
-25.9542483464764684546746975417
-26.1844091036617812622699182087
-26.41539950254852936428322082
-26.6472263326886292453710418675
-26.8798965328472202711716672564
-27.1134171955113560318146394148
-27.3477955715879900514628770905
-27.5830390753011963502470463557
-27.8191552892992003900422307737
-28.056151969982478776116131436
-28.294037053064920879863049083
-28.5328186593808368619600332116
-28.7725051009514494355867423865
-29.0131048873254266493495566546
-29.2546267322090060887896100797
-29.4970795604023339244921675216
-29.7404725150598026090244588886
-29.9848149652934269668030408418
-30.2301165141396590343049607886
-30.4763870069115173839405767066
-30.7236365399595080023700484612
-30.9718754698665535366636116546
-31.2211144231040397133143804774
-31.4713643061781473970867025188
-31.7226363162978832902426980953
-31.9749419525986708901149202432
-32.2282930279580375123174817165
-32.4827016814428570154247888375
-32.7381803914308083259503666667
-32.9947419894522172843405739625
-33.2523996748022978295664269454
-33.5111670299780365537766227599
-33.7710580369986155755144601942
-34.0320870946733915472694572295
-34.2942690368870989714168893738
-34.5576191519781868519789325736
-34.8221532032931006567474720115
-35.0878874510069681210847176271
-35.3548386753096305746488619658
-35.6230242010653874874307037333
-35.8924619240653125167190771579
-36.1631703390026941607846525682
-36.4351685693152138163956087451
-36.7084763990520837374976780585
-36.9831143069407409853760251966
-37.259103502846078617468692358
-37.5364659668358795777349393642
-37.8152244910894365897703454993
-38.0954027249126831684880723359
-38.3770252231529833337821307946
-38.6601174983405664919400864306
-38.9447060769220796115061367551
-39.2308185599956051587479357443
-39.5184836890066408944473964932
-39.8077314169220024149606644357
-40.0985929854646374998075023269
-40.3911010090684231666876239007
-40.6852895662999403701552695317
-40.981194299596142173683687298
-41.278852524285354983231401695
-41.5783033479973439691190310529
-41.8795878017300933986368117519
-42.1827489840312299104495166184
-42.487832219976473976601863442
-42.7948852368933444830683993854
-43.1039583590945199672549188613
-43.4151047242629757204864079543
-43.7283805245843498501667981939
-44.0438452762687567967858619205
-44.3615621217671417729611318746
-44.6815981697953195656167870217
-45.0040248792695827794970368899
-45.328918494479987835409488638
-45.6563605403450897155974906769
-45.9864383884895523033094329621
-46.3192459072765042905672742781
-46.6548842119616621773940304827
-46.9934625350228396436372938358
-47.3350992417409622425304820095
-47.6799230226631696151288963596
-48.0280743032235710294506499295
-48.3797069223314189354892985649
-48.7349901473192303087747224395
-49.0941111139853218856424766547
-49.4572778101358319065190258572
-49.8247227629667415565011132321
-50.1967076509884694605989687445
-50.5735291498647968388736796679
-50.9555264547885850163130974446
-51.343091127475680851340405911
-51.7366802420536591389767911114
-52.1368343396923812457066278611
-52.5442026161481007197590875047
-52.9595794006998058412851992673
-53.3839590712336136243291719797
-53.818622782872245223892543574
-54.2652840775662733237009750104
-54.7263539738349759412276191691
-55.2054814108553426287539123567
-55.7088618271302125879834962408
-56.2495403359557241746592437839
-56.8888888888888888888888888889


==> anc/CLqNS/CLqNS3220.dat <==
# CLqNS3220
0
2.37037037037037037037037037037e-6
2.56327740871180634701079346762e-6
2.77188373434894442910193602717e-6
2.99746699699177994584922260688e-6
3.24140882487816777060244540128e-6
3.50520328682266971387264702555e-6
3.7904660429294190910524122983e-6
4.09894424001430982527974917738e-6
4.43252721234293346006739431817e-6
4.79325805322299920970950141406e-6
5.18334612832368856352599442032e-6
5.60518060736218435833182846636e-6
6.06134509703480057556311841006e-6
6.5546334648149242570109141457e-6
7.08806695053367460467063406094e-6
7.6649126705464581706512137392e-6
8.28870362781776018357021073131e-6
8.96326035047979899223354971974e-6
9.69271429139457313692169780366e-6
0.0000104815331320344357746469211664
0.0000113345481456596976084698054195
0.0000122569837873843216414847093522
0.000013254489692359779065101221835
0.0000143331752780561201237674396373
0.0000154996471625686098771624395588
0.0000167610496281255709487607552499
0.0000181251083776239979767796994254
0.0000196001778521882927457991600763
0.0000211952923995576424873184785249
0.0000229202216066927072130071385042
0.0000247855301354968469488115031993
0.0000268026424281273140030796494379
0.0000289839126781965791512200577697
0.0000313427004964159212534739725819
0.0000338934527341101206998639067918
0.0000366517919657471673455286536882
0.0000396346121724113164887160646501
0.0000428601822122513940235442171939
0.0000463482577116290849834995729186
0.0000501202020622661422421959876753
0.0000541991172654609003143943494959
0.0000586099854247547560029600160155
0.0000633798217536477649986756043412
0.0000685378400354886446750211598593
0.000074115631548930219194682783762
0.0000801473585548137979413348010249
0.0000866699635295302606793671937699
0.0000937233954263479590790114037845
0.000101350854350488614029912690779
0.000109599056146510942291488838829
0.000118518518518518518518518518519
0.000128163870435590317350539673381
0.000138594186717447221455096801359
0.000149873349849588997292461130344
0.000162070441243908388530122270064
0.000175260164341133485693632351277
0.000189523302146470954552620614915
0.000204947212000715491263987458869
0.000221626360617146673003369715908
0.000239662902661149960485475070703
0.000259167306416184428176299721016
0.000280259030368109217916591423318
0.000303067254851740028778155920503
0.000327731673240746212850545707285
0.000354403347526683730233531703047
0.00038324563352732290853256068696
0.000414435181390888009178510536566
0.000448163017523989949611677485987
0.000484635714569728656846084890183
0.000524076656601721788732346058318
0.000566727407282984880423490270973
0.000612849189369216082074235467611
0.00066272448461798895325506109175
0.000716658763902806006188371981863
0.000774982358128430493858121977938
0.000838052481406278547438037762495
0.000906255418881199898838984971271
0.000980008892609414637289958003813
0.00105976461997788212436592392625
0.00114601108033463536065035692521
0.00123927650677484234744057515997
0.00134013212140636570015398247189
0.00144919563390982895756100288849
0.0015671350248207960626736986291
0.00169467263670550603499319533959
0.00183258959828735836727643268441
0.0019817306086205658244358032325
0.00214300911061256970117721085969
0.00231741288558145424917497864593
0.00250601010311330711210979938376
0.00270995586327304501571971747479
0.00293049927123773780014800080077
0.00316899108768238824993378021706
0.00342689200177443223375105799297
0.0037057815774465109597341391881
0.00400736792774068989706674005124
0.0043334981764765130339683596885
0.00468616977131739795395057018923
0.00506754271752443070149563453896
0.00547995280732554711457444194147
0.00592592592592592592592592592593
0.0118518518518518518518518518519
0.0177777777777777777777777777778
0.0237037037037037037037037037037
0.0296296296296296296296296296296
0.0355555555555555555555555555556
0.0414814814814814814814814814815
0.0474074074074074074074074074074
0.0533333333333333333333333333333
0.0592592592592592592592592592593
0.0651851851851851851851851851852
0.0711111111111111111111111111111
0.077037037037037037037037037037
0.082962962962962962962962962963
0.0888888888888888888888888888889
0.0948148148148148148148148148148
0.100740740740740740740740740741
0.106666666666666666666666666667
0.112592592592592592592592592593
0.118518518518518518518518518519
0.124444444444444444444444444444
0.13037037037037037037037037037
0.136296296296296296296296296296
0.142222222222222222222222222222
0.148148148148148148148148148148
0.154074074074074074074074074074
0.16
0.165925925925925925925925925926
0.171851851851851851851851851852
0.177777777777777777777777777778
0.183703703703703703703703703704
0.18962962962962962962962962963
0.195555555555555555555555555556
0.201481481481481481481481481481
0.207407407407407407407407407407
0.213333333333333333333333333333
0.219259259259259259259259259259
0.225185185185185185185185185185
0.231111111111111111111111111111
0.237037037037037037037037037037
0.242962962962962962962962962963
0.248888888888888888888888888889
0.254814814814814814814814814815
0.260740740740740740740740740741
0.266666666666666666666666666667
0.272592592592592592592592592593
0.278518518518518518518518518519
0.284444444444444444444444444444
0.29037037037037037037037037037
0.296296296296296296296296296296
0.302222222222222222222222222222
0.308148148148148148148148148148
0.314074074074074074074074074074
0.32
0.325925925925925925925925925926
0.331851851851851851851851851852
0.337777777777777777777777777778
0.343703703703703703703703703704
0.34962962962962962962962962963
0.355555555555555555555555555556
0.361481481481481481481481481481
0.367407407407407407407407407407
0.373333333333333333333333333333
0.379259259259259259259259259259
0.385185185185185185185185185185
0.391111111111111111111111111111
0.397037037037037037037037037037
0.402962962962962962962962962963
0.408888888888888888888888888889
0.414814814814814814814814814815
0.420740740740740740740740740741
0.426666666666666666666666666667
0.432592592592592592592592592593
0.438518518518518518518518518519
0.444444444444444444444444444444
0.45037037037037037037037037037
0.456296296296296296296296296296
0.462222222222222222222222222222
0.468148148148148148148148148148
0.474074074074074074074074074074
0.48
0.485925925925925925925925925926
0.491851851851851851851851851852
0.497777777777777777777777777778
0.503703703703703703703703703704
0.50962962962962962962962962963
0.515555555555555555555555555556
0.521481481481481481481481481481
0.527407407407407407407407407407
0.533333333333333333333333333333
0.539259259259259259259259259259
0.545185185185185185185185185185
0.551111111111111111111111111111
0.557037037037037037037037037037
0.562962962962962962962962962963
0.568888888888888888888888888889
0.574814814814814814814814814815
0.580740740740740740740740740741
0.586666666666666666666666666667
0.592592592592592592592592592593
0.598518518518518518518518518519
0.604444444444444444444444444444
0.61037037037037037037037037037
0.616296296296296296296296296296
0.622222222222222222222222222222
0.628148148148148148148148148148
0.634074074074074074074074074074
0.64
0.645925925925925925925925925926
0.651851851851851851851851851852
0.657777777777777777777777777778
0.663703703703703703703703703704
0.66962962962962962962962962963
0.675555555555555555555555555556
0.681481481481481481481481481481
0.687407407407407407407407407407
0.693333333333333333333333333333
0.699259259259259259259259259259
0.705185185185185185185185185185
0.711111111111111111111111111111
0.717037037037037037037037037037
0.722962962962962962962962962963
0.728888888888888888888888888889
0.734814814814814814814814814815
0.740740740740740740740740740741
0.746666666666666666666666666667
0.752592592592592592592592592593
0.758518518518518518518518518519
0.764444444444444444444444444444
0.77037037037037037037037037037
0.776296296296296296296296296296
0.782222222222222222222222222222
0.788148148148148148148148148148
0.794074074074074074074074074074
0.8
0.805925925925925925925925925926
0.811851851851851851851851851852
0.817777777777777777777777777778
0.823703703703703703703703703704
0.82962962962962962962962962963
0.835555555555555555555555555556
0.841481481481481481481481481481
0.847407407407407407407407407407
0.853333333333333333333333333333
0.859259259259259259259259259259
0.865185185185185185185185185185
0.871111111111111111111111111111
0.877037037037037037037037037037
0.882962962962962962962962962963
0.888888888888888888888888888889
0.894814814814814814814814814815
0.900740740740740740740740740741
0.906666666666666666666666666667
0.912592592592592592592592592593
0.918518518518518518518518518519
0.924444444444444444444444444444
0.93037037037037037037037037037
0.936296296296296296296296296296
0.942222222222222222222222222222
0.948148148148148148148148148148
0.954074074074074074074074074074
0.96
0.965925925925925925925925925926
0.971851851851851851851851851852
0.977777777777777777777777777778
0.983703703703703703703703703704
0.98962962962962962962962962963
0.995555555555555555555555555556
1.00148148148148148148148148148
1.00740740740740740740740740741
1.01333333333333333333333333333
1.01925925925925925925925925926
1.02518518518518518518518518519
1.03111111111111111111111111111
1.03703703703703703703703703704
1.04296296296296296296296296296
1.04888888888888888888888888889
1.05481481481481481481481481481
1.06074074074074074074074074074
1.06666666666666666666666666667
1.07259259259259259259259259259
1.07851851851851851851851851852
1.08444444444444444444444444444
1.09037037037037037037037037037
1.0962962962962962962962962963
1.10222222222222222222222222222
1.10814814814814814814814814815
1.11407407407407407407407407407
1.12
1.12592592592592592592592592593
1.13185185185185185185185185185
1.13777777777777777777777777778
1.1437037037037037037037037037
1.14962962962962962962962962963
1.15555555555555555555555555556
1.16148148148148148148148148148
1.16740740740740740740740740741
1.17333333333333333333333333333
1.17925925925925925925925925926
1.18518518518518518518518518519
1.19111111111111111111111111111
1.19703703703703703703703703704
1.20296296296296296296296296296
1.20888888888888888888888888889
1.21481481481481481481481481481
1.22074074074074074074074074074
1.22666666666666666666666666667
1.23259259259259259259259259259
1.23851851851851851851851851852
1.24444444444444444444444444444
1.25037037037037037037037037037
1.2562962962962962962962962963
1.26222222222222222222222222222
1.26814814814814814814814814815
1.27407407407407407407407407407
1.28
1.28592592592592592592592592593
1.29185185185185185185185185185
1.29777777777777777777777777778
1.3037037037037037037037037037
1.30962962962962962962962962963
1.31555555555555555555555555556
1.32148148148148148148148148148
1.32740740740740740740740740741
1.33333333333333333333333333333
1.33925925925925925925925925926
1.34518518518518518518518518519
1.35111111111111111111111111111
1.35703703703703703703703703704
1.36296296296296296296296296296
1.36888888888888888888888888889
1.37481481481481481481481481481
1.38074074074074074074074074074
1.38666666666666666666666666667
1.39259259259259259259259259259
1.39851851851851851851851851852
1.40444444444444444444444444444
1.41037037037037037037037037037
1.4162962962962962962962962963
1.42222222222222222222222222222
1.42814814814814814814814814815
1.43407407407407407407407407407
1.44
1.44592592592592592592592592593
1.45185185185185185185185185185
1.45777777777777777777777777778
1.4637037037037037037037037037
1.46962962962962962962962962963
1.47555555555555555555555555556
1.48148148148148148148148148148
1.48740740740740740740740740741
1.49333333333333333333333333333
1.49925925925925925925925925926
1.50518518518518518518518518519
1.51111111111111111111111111111
1.51703703703703703703703703704
1.52296296296296296296296296296
1.52888888888888888888888888889
1.53481481481481481481481481481
1.54074074074074074074074074074
1.54666666666666666666666666667
1.55259259259259259259259259259
1.55851851851851851851851851852
1.56444444444444444444444444444
1.57037037037037037037037037037
1.5762962962962962962962962963
1.58222222222222222222222222222
1.58814814814814814814814814815
1.59407407407407407407407407407
1.6
1.60592592592592592592592592593
1.61185185185185185185185185185
1.61777777777777777777777777778
1.6237037037037037037037037037
1.62962962962962962962962962963
1.63555555555555555555555555556
1.64148148148148148148148148148
1.64740740740740740740740740741
1.65333333333333333333333333333
1.65925925925925925925925925926
1.66518518518518518518518518519
1.67111111111111111111111111111
1.67703703703703703703703703704
1.68296296296296296296296296296
1.68888888888888888888888888889
1.69481481481481481481481481481
1.70074074074074074074074074074
1.70666666666666666666666666667
1.71259259259259259259259259259
1.71851851851851851851851851852
1.72444444444444444444444444444
1.73037037037037037037037037037
1.7362962962962962962962962963
1.74222222222222222222222222222
1.74814814814814814814814814815
1.75407407407407407407407407407
1.76
1.76592592592592592592592592593
1.77185185185185185185185185185
1.77777777777777777777777777778
1.7837037037037037037037037037
1.78962962962962962962962962963
1.79555555555555555555555555556
1.80148148148148148148148148148
1.80740740740740740740740740741
1.81333333333333333333333333333
1.81925925925925925925925925926
1.82518518518518518518518518519
1.83111111111111111111111111111
1.83703703703703703703703703704
1.84296296296296296296296296296
1.84888888888888888888888888889
1.85481481481481481481481481481
1.86074074074074074074074074074
1.86666666666666666666666666667
1.87259259259259259259259259259
1.87851851851851851851851851852
1.88444444444444444444444444444
1.89037037037037037037037037037
1.8962962962962962962962962963
1.90222222222222222222222222222
1.90814814814814814814814814815
1.91407407407407407407407407407
1.92
1.92592592592592592592592592593
1.93185185185185185185185185185
1.93777777777777777777777777778
1.9437037037037037037037037037
1.94962962962962962962962962963
1.95555555555555555555555555556
1.96148148148148148148148148148
1.96740740740740740740740740741
1.97333333333333333333333333333
1.97925925925925925925925925926
1.98518518518518518518518518519
1.99111111111111111111111111111
1.99703703703703703703703703704
2.00296296296296296296296296296
2.00888888888888888888888888889
2.01481481481481481481481481481
2.02074074074074074074074074074
2.02666666666666666666666666667
2.03259259259259259259259259259
2.03851851851851851851851851852
2.04444444444444444444444444444
2.05037037037037037037037037037
2.0562962962962962962962962963
2.06222222222222222222222222222
2.06814814814814814814814814815
2.07407407407407407407407407407
2.08
2.08592592592592592592592592593
2.09185185185185185185185185185
2.09777777777777777777777777778
2.1037037037037037037037037037
2.10962962962962962962962962963
2.11555555555555555555555555556
2.12148148148148148148148148148
2.12740740740740740740740740741
2.13333333333333333333333333333
2.13925925925925925925925925926
2.14518518518518518518518518519
2.15111111111111111111111111111
2.15703703703703703703703703704
2.16296296296296296296296296296
2.16888888888888888888888888889
2.17481481481481481481481481481
2.18074074074074074074074074074
2.18666666666666666666666666667
2.19259259259259259259259259259
2.19851851851851851851851851852
2.20444444444444444444444444444
2.21037037037037037037037037037
2.2162962962962962962962962963
2.22222222222222222222222222222
2.22814814814814814814814814815
2.23407407407407407407407407407
2.24
2.24592592592592592592592592593
2.25185185185185185185185185185
2.25777777777777777777777777778
2.2637037037037037037037037037
2.26962962962962962962962962963
2.27555555555555555555555555556
2.28148148148148148148148148148
2.28740740740740740740740740741
2.29333333333333333333333333333
2.29925925925925925925925925926
2.30518518518518518518518518519
2.31111111111111111111111111111
2.31703703703703703703703703704
2.32296296296296296296296296296
2.32888888888888888888888888889
2.33481481481481481481481481481
2.34074074074074074074074074074
2.34666666666666666666666666667
2.35259259259259259259259259259
2.35851851851851851851851851852
2.36444444444444444444444444444
2.37037037037037037037037037037


==> anc/CLqNS/CMAIN9.f <==
      PROGRAM CMAIN9
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCLqNS,LXCLqNS,GRCLqNS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,CLqNS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CLqNS/ CLqNS(15,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      TEST1= 0.09189653333333333333333333333333333333D0
      TEST2= 0.8125258793924805035974122927358063793D0
      TEST3=-3.02835325951855037641167933526909069622D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCLqNS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CLqNS.dat',STATUS='OLD')
      DO ISET=1,15
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CLqNS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXCLqNS(IO,X,as,LQ,NF,FLAV)
      TT4 = LXCLqNS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCLqNS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'LX=',TT4
      WRITE(6,*) 'GR=',TT5
      RR=TT3+TT4+TT5
*      WRITE(6,*) 'RES=',RR
*     
*
      IF(IO.EQ.1) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REG=',(TT3+TT4+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATCLqNS.f' 
      include 'SXCLqNS.f'
      include 'LXCLqNS.f'
      include 'GRCLqNS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CLqNS/DATCLqNS.f <==
      SUBROUTINE DATCLqNS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CLqNS
      CHARACTER*80 STAR
      COMMON/CLqNS/ CLqNS(15,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS1000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLqNS(1,IX,1)
          A(IX)=CLqNS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(1,IX,2)=B(IX)
          CLqNS(1,IX,3)=C(IX)
          CLqNS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='CLqNS2000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(2,IX,1)
          A(IX)=CLqNS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(2,IX,2)=B(IX)
          CLqNS(2,IX,3)=C(IX)
          CLqNS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLqNS(3,IX,1)
          A(IX)=CLqNS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(3,IX,2)=B(IX)
          CLqNS(3,IX,3)=C(IX)
          CLqNS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS2100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(4,IX,1)
          A(IX)=CLqNS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(4,IX,2)=B(IX)
          CLqNS(4,IX,3)=C(IX)
          CLqNS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(5,IX,1)
          A(IX)=CLqNS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(5,IX,2)=B(IX)
          CLqNS(5,IX,3)=C(IX)
          CLqNS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(6,IX,1)
          A(IX)=CLqNS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(6,IX,2)=B(IX)
          CLqNS(6,IX,3)=C(IX)
          CLqNS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(7,IX,1)
          A(IX)=CLqNS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(7,IX,2)=B(IX)
          CLqNS(7,IX,3)=C(IX)
          CLqNS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(8,IX,1)
          A(IX)=CLqNS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CLqNS(8,IX,2)=B(IX)
          CLqNS(8,IX,3)=C(IX)
          CLqNS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(9,IX,1)
          A(IX)=CLqNS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(9,IX,2)=B(IX)
          CLqNS(9,IX,3)=C(IX)
          CLqNS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(10,IX,1)
          A(IX)=CLqNS(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(10,IX,2)=B(IX)
          CLqNS(10,IX,3)=C(IX)
          CLqNS(10,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(11,IX,1)
          A(IX)=CLqNS(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(11,IX,2)=B(IX)
          CLqNS(11,IX,3)=C(IX)
          CLqNS(11,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(12,IX,1)
          A(IX)=CLqNS(12,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(12,IX,2)=B(IX)
          CLqNS(12,IX,3)=C(IX)
          CLqNS(12,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(13,IX,1)
          A(IX)=CLqNS(13,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(13,IX,2)=B(IX)
          CLqNS(13,IX,3)=C(IX)
          CLqNS(13,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(14,IX,1)
          A(IX)=CLqNS(14,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(14,IX,2)=B(IX)
          CLqNS(14,IX,3)=C(IX)
          CLqNS(14,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqNS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqNS(15,IX,1)
          A(IX)=CLqNS(15,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqNS(15,IX,2)=B(IX)
          CLqNS(15,IX,3)=C(IX)
          CLqNS(15,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CLqNS.dat',STATUS='NEW')
      DO ISET=1,15
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CLqNS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CLqNS/GRCLqNS.f <==
      REAL*8 FUNCTION GRCLqNS(IO,X,as,LQ,NF,FLAV)
*     -------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,as,LQ,NF,FLAV,G,DX
      REAL*8 CLqNS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CLqNS/  CLqNS(15,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLqNS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLqNS'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
101   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      DO K=1,4
      T1  = T1   + CLqNS(1,I1,K)*DX**(K-1)
      END DO
*
      G = as*T1 
      GOTO 200     
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      DO K=1,4
      T2  = T2   + CLqNS(2,I1,K)*DX**(K-1)
      T3  = T3   + CLqNS(3,I1,K)*DX**(K-1)
      T4  = T4   + CLqNS(4,I1,K)*DX**(K-1)
      T5  = T5   + CLqNS(5,I1,K)*DX**(K-1)
      END DO
*
      G = as**2*(T2+T3*NF+T4*LQ+T5*LQ*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      T12 =0.0D0
      T13 =0.0D0
      T14 =0.0D0
      T15 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + CLqNS(6,I1,K)*DX**(K-1)
      T7  = T7   + CLqNS(7,I1,K)*DX**(K-1)
      T8  = T8   + CLqNS(8,I1,K)*DX**(K-1)
      T9  = T9   + CLqNS(9,I1,K)*DX**(K-1)
      T10 = T10  + CLqNS(10,I1,K)*DX**(K-1)
      T11 = T11  + CLqNS(11,I1,K)*DX**(K-1)
      T12 = T12  + CLqNS(12,I1,K)*DX**(K-1)
      T13 = T13  + CLqNS(13,I1,K)*DX**(K-1)
      T14 = T14  + CLqNS(14,I1,K)*DX**(K-1)
      T15 = T15  + CLqNS(15,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T6 + T7*FLAV + NF*T8 + NF**2*T9 + LQ*T10 + LQ*NF*T11 
     &   + LQ*NF**2*T12 + LQ**2*T13+LQ**2*T14*NF+LQ**2*NF**2*T15)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      GRCLqNS=G
*
      RETURN
      END


==> anc/CLqNS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CLqNS/LXCLqNS.f <==
      REAL*8 FUNCTION LXCLqNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXCLqNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=8.D0/3.D0*w(1) + 2.D0/3.D0*NF + 4.D0/3.D0*z2 - 11 + 16.D0/3.D
     & 0*LQ
*
      G = 16.D0/3.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=35 - 8.D0/9.D0*z3
      w(3)= - 157.D0/3.D0 + NF
      w(3)=NF*w(3)
      w(4)=2*NF
      w(5)= - 271.D0/3.D0 + w(4)
      w(5)=z2*w(5)
      w(6)=z2 + NF
      w(6)=2.D0/3.D0*LQ - 5 + 1.D0/3.D0*w(6)
      w(6)=LQ*w(6)
      w(7)=4*LQ
      w(8)=w(1) + w(7) + z2 - 11 + 2.D0/3.D0*NF
      w(8)=w(1)*w(8)
      w(2)=32.D0/9.D0*w(8) + 64.D0/3.D0*w(6) + 2.D0/3.D0*w(5) + 7*w(2)
     &  + 4.D0/9.D0*w(3)
      w(2)=w(1)*w(2)
      w(3)= - 148.D0/3.D0 + NF
      w(3)=NF*w(3)
      w(5)= - 119 + w(4)
      w(5)=z2*w(5)
      w(3)=w(3) + w(5)
      w(5)= - 25 + w(4)
      w(5)=w(5)*w(7)
      w(3)=w(5) + 2015.D0/3.D0 - 16*z3 + 4.D0/3.D0*w(3)
      w(3)=LQ*w(3)
      w(5)= - 38.D0/3.D0*NF + 4877.D0/9.D0 - 128*z3
      w(4)=w(5)*w(4)
      w(4)=w(4) - 28387.D0/3.D0 + 4348*z3
      w(5)= - 106.D0/15.D0*z2 + 44 - 23.D0/9.D0*NF
      w(5)=z2*w(5)
      w(3)=2*w(3) + 1.D0/3.D0*w(4) + 16*w(5)
      w(2)=1.D0/3.D0*w(3) + w(2)
*
      G = 16.D0/3.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      LXCLqNS = G
*
      RETURN
      END


==> anc/CLqNS/SXCLqNS.f <==
      REAL*8 FUNCTION SXCLqNS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------ 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLqNS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
*
      G = 128.D0/9.D0*as**2*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=2*NF
      w(3)=w(2)*w(3)
      w(4)=w(2)*w(1)
      w(5)=40.D0/27.D0*w(4) + 233.D0/9.D0*w(2) - w(3)
      w(5)=w(1)*w(5)
      w(6)=LQ - 29
      w(6)=w(2)*w(6)
      w(3)= - 2*w(4) + w(3) + w(6)
      w(3)=LQ*w(3)
      w(4)= - 127.D0/3.D0 + NF
      w(4)=NF*w(4)
      w(4)=4*w(4) + 1669 - 319*z2
      w(2)=w(2)*w(4)
      w(2)=16.D0/9.D0*w(3) + 1.D0/9.D0*w(2) + w(5)
*
      G = 32.D0/3.D0*as**3*w(2)*w(1)
*
200   CONTINUE
*
      SXCLqNS = G
*
      RETURN
      END


==> anc/CLqNS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CLqNS/delta.m <==
0


==> anc/CLqNS/large-x.m <==
as^2*((-176*Log[1 - z])/3 + (256*LQ*Log[1 - z])/9 + (32*NF*Log[1 - z])/9 + 
   (64*z2*Log[1 - z])/9 + (128*Log[1 - z]^2)/9) + 
 as^3*((-454192*Log[1 - z])/81 + (11264*z2*Log[1 - z])/9 - 
   (27136*z2^2*Log[1 - z])/135 + (69568*z3*Log[1 - z])/27 + 
   (3920*Log[1 - z]^2)/3 - (8672*z2*Log[1 - z]^2)/27 - 
   (896*z3*Log[1 - z]^2)/27 - (5632*Log[1 - z]^3)/27 + 
   (512*z2*Log[1 - z]^3)/27 + (512*Log[1 - z]^4)/27 + 
   NF^2*((-1216*Log[1 - z])/81 + (64*Log[1 - z]^2)/27) + 
   LQ^2*((-3200*Log[1 - z])/9 + (256*NF*Log[1 - z])/9 + 
     (2048*Log[1 - z]^2)/27) + NF*((156064*Log[1 - z])/243 - 
     (5888*z2*Log[1 - z])/81 - (4096*z3*Log[1 - z])/27 - 
     (10048*Log[1 - z]^2)/81 + (64*z2*Log[1 - z]^2)/9 + 
     (1024*Log[1 - z]^3)/81) + LQ*((64480*Log[1 - z])/27 + 
     (128*NF^2*Log[1 - z])/27 - (15232*z2*Log[1 - z])/27 - 
     (512*z3*Log[1 - z])/9 - (5120*Log[1 - z]^2)/9 + 
     (1024*z2*Log[1 - z]^2)/27 + (2048*Log[1 - z]^3)/27 + 
     NF*((-18944*Log[1 - z])/81 + (256*z2*Log[1 - z])/27 + 
       (1024*Log[1 - z]^2)/27)))


==> anc/CLqNS/outg.f <==
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=2*NF
      w(3)=w(2)*w(3)
      w(4)=w(2)*w(1)
      w(5)=40.D0/27.D0*w(4) + 233.D0/9.D0*w(2) - w(3)
      w(5)=w(1)*w(5)
      w(6)=LQ - 29
      w(6)=w(2)*w(6)
      w(3)= - 2*w(4) + w(3) + w(6)
      w(3)=LQ*w(3)
      w(4)= - 127.D0/3.D0 + NF
      w(4)=NF*w(4)
      w(4)=4*w(4) + 1669 - 319*z2
      w(2)=w(2)*w(4)
      w(2)=16.D0/9.D0*w(3) + 1.D0/9.D0*w(2) + w(5)
*
      G = 32.D0/3.D0*as**3*w(2)*w(1)


==> anc/CLqNS/plus.m <==
0


==> anc/CLqNS/small-x.m <==
(-128*as^2*Log[z])/9 + as^3*((-53408*Log[z])/27 - (512*LQ^2*Log[z])/27 - 
   (128*NF^2*Log[z])/27 + (10208*z2*Log[z])/27 - (7456*Log[z]^2)/27 - 
   (1280*Log[z]^3)/81 + NF*((16256*Log[z])/81 + (64*Log[z]^2)/3) + 
   LQ*((14848*Log[z])/27 - (1024*NF*Log[z])/27 + (1024*Log[z]^2)/27)) + 
 z^2*((128*as^2*Log[z])/9 + as^3*((53408*Log[z])/27 + (512*LQ^2*Log[z])/27 + 
     (128*NF^2*Log[z])/27 - (10208*z2*Log[z])/27 + (7456*Log[z]^2)/27 + 
     (1280*Log[z]^3)/81 + LQ*((-14848*Log[z])/27 + (1024*NF*Log[z])/27 - 
       (1024*Log[z]^2)/27) + NF*((-16256*Log[z])/81 - (64*Log[z]^2)/3)))


==> anc/CLqNS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CLqNS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = (-128*as^2*Log(z))/9 + as^3*((-53408*Log(z))/27 - (512*LQ^2*Log(z))/27 - 
   (128*NF^2*Log(z))/27 + (10208*z2*Log(z))/27 - (7456*Log(z)^2)/27 - 
   (1280*Log(z)^3)/81 + NF*((16256*Log(z))/81 + (64*Log(z)^2)/3) + 
   LQ*((14848*Log(z))/27 - (1024*NF*Log(z))/27 + (1024*Log(z)^2)/27)) + 
 z^2*((128*as^2*Log(z))/9 + as^3*((53408*Log(z))/27 + (512*LQ^2*Log(z))/27 + 
     (128*NF^2*Log(z))/27 - (10208*z2*Log(z))/27 + (7456*Log(z)^2)/27 + 
     (1280*Log(z)^3)/81 + LQ*((-14848*Log(z))/27 + (1024*NF*Log(z))/27 - 
       (1024*Log(z)^2)/27) + NF*((-16256*Log(z))/81 - (64*Log(z)^2)/3)));
*    
   id as^3=AS3;
*   id as^2=AS2;
*id AS3=0;
*id AS2=0;
  id as=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CLqNS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Feb  1 21:26:38 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = (-128*as^2*Log(z))/9 + as^3*((-53408*Log(z))/27 - (512*LQ^2*Log(z))/
    27 - 
       (128*NF^2*Log(z))/27 + (10208*z2*Log(z))/27 - (7456*Log(z)^2)/27 - 
       (1280*Log(z)^3)/81 + NF*((16256*Log(z))/81 + (64*Log(z)^2)/3) + 
       LQ*((14848*Log(z))/27 - (1024*NF*Log(z))/27 + (1024*Log(z)^2)/27)) + 
     z^2*((128*as^2*Log(z))/9 + as^3*((53408*Log(z))/27 + (512*LQ^2*Log(z))/27 + 
         (128*NF^2*Log(z))/27 - (10208*z2*Log(z))/27 + (7456*Log(z)^2)/27 + 
         (1280*Log(z)^3)/81 + LQ*((-14848*Log(z))/27 + (1024*NF*Log(z))/27 - 
           (1024*Log(z)^2)/27) + NF*((-16256*Log(z))/81 - (64*Log(z)^2)/3)));
    *    
       id as^3=AS3;
    *   id as^2=AS2;
    *id AS3=0;
    *id AS2=0;
      id as=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         22
               G         Terms in output =         22
                         Bytes used      =        928
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.01 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.01 sec out of 0.01 sec


==> anc/CLqNS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/CLqPS/CLqPS.dat <==
   0.0000000000000000     
   5204.7290972236124     
  -1163970814.2592952     
   277701742054086.59     
   4.3184600250184037E-003
   3709.8926948672820     
  -330865588.09703541     
   336481777434662.00     
   4.6183709474376120E-003
   3662.7249482171337     
  -248714245.05948198     
   21975031299610.328     
   4.9388006449429889E-003
   3619.4589503227235     
  -242912454.85090390     
   81581747594959.594     
   5.2811273683296611E-003
   3575.4406371337700     
  -219620554.53276956     
   54405345620079.516     
   5.6468198241213068E-003
   3531.9656686668627     
  -202823509.28205734     
   49829735872248.844     
   6.0374429339205421E-003
   3488.6733424537160     
  -186187111.19731081     
   41524467712276.695     
   6.4546639454806888E-003
   3445.6640760524269     
  -171195296.93882561     
   35511458650868.781     
   6.9002589156926218E-003
   3402.9099143915078     
  -157330994.28291237     
   30147359190855.199     
   7.3761195867265081E-003
   3360.4186404986908     
  -144603052.08562684     
   25644962124139.219     
   7.8842606776581281E-003
   3318.1880881984325     
  -132894845.38466384     
   21801801102799.648     
   8.4268276150438522E-003
   3276.2188611475121     
  -122131182.37373485     
   18536926872051.191     
   9.0061047270879793E-003
   3234.5107919456204     
  -112234608.84101987     
   15759739671050.258     
   9.6245239272714778E-003
   3193.0639278980811     
  -103135988.18542844     
   13398340661483.826     
   1.0284673914582600E-002
   3151.8782565898300     
  -94771161.728161260     
   11390335556843.568     
   1.0989309918807671E-002
   3110.9537822876164     
  -87081241.441175997     
   9682941837203.6055     
   1.1741364020704328E-002
   3070.2905046742444     
  -80012012.565710172     
   8231191444621.4766     
   1.2543956078289672E-002
   3029.8884247732622     
  -73513606.846200377     
   6996851025747.3877     
   1.3400405291931377E-002
   2989.7475433043119     
  -67540144.273583233     
   5947396139712.0381     
   1.4314242442430160E-002
   2949.8678611460678     
  -62049418.090210825     
   5055163924353.2998     
   1.5289222837825852E-002
   2910.2493792128321     
  -57002601.024112701     
   4296626072871.0903     
   1.6329340006245179E-002
   2870.8920984947945     
  -52363975.861682765     
   3651771708850.4077     
   1.7438840173735100E-002
   2831.7960200530074     
  -48100687.193643622     
   3103581987073.6396     
   1.8622237567688826E-002
   2792.9611450275761     
  -44182512.974062458     
   2637583173893.7842     
   1.9884330588169422E-002
   2754.3874746426595     
  -40581654.239513874     
   2241466406331.8589     
   2.1230218891164276E-002
   2716.0750102127245     
  -37272541.567821778     
   1904764210735.0564     
   2.2665321429558818E-002
   2678.0237531491648     
  -34231656.942668736     
   1618575309885.1555     
   2.4195395499394187E-002
   2640.2337049673642     
  -31437369.804124221     
   1375330520028.6821     
   2.5826556840765472E-002
   2602.7048672942469     
  -28869786.156155363     
   1168593604875.9766     
   2.7565300844517696E-002
   2565.4372418764483     
  -26510609.696981348     
   992891874054.49255     
   2.9418524917698162E-002
   2528.4308305889431     
  -24343014.015109837     
   843572085503.53174     
   3.1393552062516990E-002
   2491.6856354444640     
  -22351524.973456439     
   716677876604.34448     
   3.3498155725342822E-002
   2455.2016586034442     
  -20521912.471344739     
   608845510280.42261     
   3.5740585974005576E-002
   2418.9789023847056     
  -18841090.838915095     
   517215201759.86108     
   3.8129597063380677E-002
   2383.0173692770227     
  -17297027.177945867     
   439355699787.09137     
   4.0674476450873742E-002
   2347.3170619513307     
  -15878657.017251719     
   373200143195.66193     
   4.3385075324995477E-002
   2311.8779832739137     
  -14575806.700149190     
   316991508230.02808     
   4.6271840711695170E-002
   2276.7001363205800     
  -13379121.969473451     
   269236214614.83090     
   4.9345849224486482E-002
   2241.7835243916934     
  -12280002.255916798     
   228664670921.98773     
   5.2618842525629185E-002
   2207.1281510283889     
  -11270540.216330610     
   194197722574.90640     
   5.6103264566699375E-002
   2172.7340200298936     
  -10343466.103699157     
   164918120222.59204     
   5.9812300677760111E-002
   2138.6011354721077     
  -9492096.5840660818     
   140046258073.28769     
   6.3759918575003793E-002
   2104.7295017274560     
  -8710287.6461651325     
   118919543831.79538     
   6.7960911357142120E-002
   2071.1191234861258     
  -7992391.2775537744     
   100974857189.23962     
   7.2430942560931313E-002
   2037.7700057788854     
  -7333215.6070778687     
   85733634956.516434     
   7.7186593345998325E-002
   2004.6821540014334     
  -6727988.2373960959     
   72789189992.860443     
   8.2245411878530392E-002
   1971.8555739404380     
  -6172322.5129535580     
   61795929678.080132     
   8.7625964982357973E-002
   1939.2902718014957     
  -5662186.4894352239     
   52460189737.941765     
   9.3347892124441473E-002
   1906.9862542389749     
  -5193874.3890529219     
   44532441655.532593     
   9.9431961799707147E-002
   1874.9435283879209     
  -4763980.3432551017     
   37800668061.493912     
  0.10590013037750018     
   1843.1621018982671     
  -4369374.2402262222     
   32084731231.080467     
  0.11277560346856083     
   1811.6419829713739     
  -4007179.5091721676     
   27231586000.870689     
  0.12008289986730421     
   1780.3831803990897     
  -3674752.6865266887     
   23111210608.370255     
  0.12784791811921070     
   1749.3857036055840     
  -3369664.6218320858     
   19613147932.126350     
  0.13609800575721759     
   1718.6495626919982     
  -3089683.1921451502     
   16643565666.943447     
  0.14486203124404309     
   1688.1747684842201     
  -2832757.4043805832     
   14122757670.414927     
  0.15417045864926160     
   1657.9613325839848     
  -2597002.7745930711     
   11983020355.353918     
  0.16405542508056301     
   1628.0092674234147     
  -2380687.8820484034     
   10166847905.808258     
  0.17455082087784227     
   1598.3185863233145     
  -2182222.0040221363     
   8625398504.4528923     
  0.18569237256643772     
   1568.8893035555514     
  -2000143.7448648117     
   7317190930.0642719     
  0.19751772855181604     
   1539.7214344095703     
  -1833110.5797057117     
   6206996969.1306629     
  0.21006654752212689     
   1510.8149952634892     
  -1679889.2394812088     
   5264900256.1332607     
  0.22338058950714657     
   1482.1700036600657     
  -1539346.8699534084     
   4465496573.1927414     
  0.23750380952200578     
   1453.7864783877660     
  -1410442.9026088237     
   3787214370.3787851     
  0.25248245370155253     
   1425.6644395673368     
  -1292221.5804127271     
   3211737461.0314798     
  0.26836515780601738     
   1397.8039087441791     
  -1183805.0858555611     
   2723514546.3234248     
  0.28520304795059204     
   1370.2049089870115     
  -1084387.2229926102     
   2309342528.2804804     
  0.30304984338035484     
   1342.8674649931052     
  -993227.60901053506     
   1958012525.7782650     
  0.32196196107740804     
   1315.7916032005173     
  -909646.33440277190     
   1660009170.8370159     
  0.34199862194885089     
   1288.9773519078929     
  -833019.05412045936     
   1407255176.7813165     
  0.36322195830199427     
   1262.4247414021854     
  -762772.47508945968     
   1192894373.1385372     
  0.38569712226670105     
   1236.1338040948222     
  -698380.20820941462     
   1011107421.7086655     
  0.40949239477357491     
   1210.1045746669288     
  -639358.95555698848     
   856955299.10200977     
  0.43467929464054961     
   1184.3370902240440     
  -585265.00581988273     
   726246368.06481123     
  0.46133268725887006     
   1158.8313904610220     
  -535691.01316319336     
   615423487.81966758     
  0.48953089230210062     
   1133.5875178377307     
  -490263.03672223177     
   521468147.32688606     
  0.51935578980821606     
   1108.6055177661387     
  -448637.81973273813     
   441819058.48119110     
  0.55089292390458067     
   1083.8854388095963     
  -410500.28899388621     
   374303031.47224534     
  0.58423160335823443     
   1059.4273328949673     
  -375561.25692131696     
   317076282.48937905     
  0.61946499803888566     
   1035.2312555383908     
  -343555.30984569760     
   268574601.56381387     
  0.65669023027886164     
   1011.2972660855567     
  -314238.86755108909     
   227471045.43270886     
  0.69600846000245153     
   987.62542796727098     
  -287388.40023137687     
   192640020.86375234     
  0.73752496237606036     
   964.21580897125830     
  -262798.79016490339     
   163126794.84906703     
  0.78134919659981450     
   941.06848153115675     
  -240281.82642110088     
   138121613.02468193     
  0.82759486432015505     
   918.18352303353481     
  -219664.82186089037     
   116937731.24422354     
  0.87637995599095531     
   895.56101614476006     
  -200789.34252416459     
   98992768.930504084     
  0.92782678334721713     
   873.20104915565310     
  -183510.04041999223     
   83792885.491028130     
  0.98206199597988253     
   851.10371635730553     
  -167693.58098764531     
   70919344.194164112     
   1.0392165798121640     
   829.26911840177183     
  -153217.65890787815     
   60017133.826773345     
   1.0994258350765205     
   807.69736283322527     
  -139970.09030040377     
   50785234.323137246     
   1.1628293311764712     
   786.38856407496155     
  -127847.99241464135     
   42968619.617714137     
   1.2295708355883614     
   765.34284565422183     
  -116756.98161672108     
   36350599.998942249     
   1.2997982137145867     
   744.56033386542697     
  -106610.61127872772     
   30749222.850085028     
   1.3736632963412576     
   724.04118482753540     
  -97329.228795071045     
   26004594.414356187     
   1.4513217110796304     
   703.78548197096109     
  -88841.177197032273     
   22000095.050406322     
   1.5329326738816687     
   683.79363697668373     
  -81075.812024507104     
   18574180.464981090     
   1.6186587364158440     
   664.06483527930459     
  -73986.136040331083     
   15798315.266292965     
   1.7086654847698939     
   644.60307737910193     
  -67465.245610961560     
   13041003.176171433     
   1.8031211846130899     
   625.39371538082526     
  -61644.394009935000     
   12065992.148004616     
   1.9021963676022424     
   606.49459723569544     
  -55820.439620465768     
   6731754.0831367131     
   2.0060633534540764     
   587.68203220524367     
  -52306.756686378576     
   17199071.581262309     
   2.1148957017329795     
   569.82599657273659     
  -42599.003392624458     
   3188175.3747797655     
   3.3230321621918519     
   416.60926788673487     
  -18687.688081776218     
   857746.38232881052     
   4.2611595686214754     
   339.25357214651899     
  -12254.590214310138     
   504632.21449805138     
   5.0405871884998668     
   287.44247509680679     
  -8469.8486055747526     
   267520.24624643615     
   5.7104368263046421     
   250.10923668605369     
  -6463.4467587264808     
   179943.13573448881     
   6.2981249872735869     
   221.16593668744295     
  -5113.8732407178159     
   122518.64304463159     
   6.8209924750352808     
   197.89379504094072     
  -4194.9834178830779     
   89844.013957004921     
   7.2909121289939414     
   178.60345321321918     
  -3521.1533132055411     
   67862.946609105842     
   7.7164739123602217     
   162.27011689611220     
  -3012.1812136372473     
   52986.849751847694     
   8.1041509915426424     
   148.20271426077309     
  -2614.7798404983896     
   42331.904505399434     
   8.4589768391993569     
   135.92253826775740     
  -2297.2905567078938     
   34506.043777675921     
   8.7849642758233522     
   125.08307380504935     
  -2038.4952283753246     
   28590.368636261996     
   9.0853780896685716     
   115.42666707510264     
  -1824.0674636033596     
   24022.763478493813     
   9.3629196913881589     
   106.75675657230759     
  -1643.8967375146558     
   20427.865356313549     
   9.6198564136056532     
   98.920295360165213     
  -1490.6877473423044     
   17552.506973032730     
   9.8581146115066307     
   91.795966129198050     
  -1359.0439450445588     
   15219.804677728949     
   10.079348311621187     
   85.286117741682659     
  -1244.8954099615917     
   13303.674538521365     
   10.284990879577798     
   79.311084589471989     
  -1145.1178509226816     
   11712.270682908764     
   10.476294608712632     
   73.805100410163121     
  -1057.2758208008656     
   10377.497815029223     
   10.654361534261394     
   68.713299390190585     
  -979.44458718814644     
   9248.0401136815271     
   10.820167754693720     
   63.989477206381387     
  -910.08428633553513     
   8284.6657082323563     
   10.974582868821768     
   59.594393256733071     
  -847.94929352379245     
   7456.9867736262431     
   11.118385684297415     
   55.494465291119596     
  -792.02189272159558     
   6741.1860917352569     
   11.252277041728387     
   51.660753066731658     
  -741.46299703358113     
   6118.3942159149246     
   11.376890380573380     
   48.068157973112157     
  -695.57504041421919     
   5573.5137126909258     
   11.492800517655333     
   44.694786153154013     
  -653.77368756903729     
   5094.3554411737823     
   11.600530996794680     
   41.521436879830830     
  -615.56602176023387     
   4670.9960083244214     
   11.700560285670885     
   38.531187946185739     
  -580.53355169780070     
   4295.2941697862661     
   11.793327034809641     
   35.709056953380241     
  -548.31884542440378     
   3960.5229302533266     
   11.879234567579974     
   33.041722531200470     
  -518.61492344750377     
   3661.0868592923762     
   11.958654735118605     
   30.517293292574681     
  -491.15677200281095     
   3392.3028729568809     
   12.031931243257414     
   28.125115111428567     
  -465.71450045563438     
   3150.2287548786144     
   12.099382537732433     
   25.855609398304367     
  -442.08778479404475     
   2931.5279429494667     
   12.161304317697340     
   23.700136623264445     
  -420.10132522192373     
   2733.3621018758108     
   12.217971734755706     
   21.650880536565008     
  -399.60110945785522     
   2553.3051682884357     
   12.269641324556261     
   19.700749461181136     
  -380.45132069569195     
   2389.2741195716985     
   12.316552709862984     
   17.843291747444646     
  -362.53176479890419     
   2239.4728585400835     
   12.358930107465017     
   16.072623039547750     
  -345.73571835985354     
   2102.3464664691496     
   12.396983665987676     
   14.383363443994778     
  -329.96811986133491     
   1976.5436934087670     
   12.430910657343739     
   12.770583038939515     
  -315.14404216076912     
   1860.8860456635086     
   12.460896541022047     
   11.229754441491867     
  -301.18739681829288     
   1754.3421782412890     
   12.487115917492197     
   9.7567113732424264     
  -288.02983048148320     
   1656.0065841232686     
   12.509733384587671     
   8.3476123442873202     
  -275.60978110055868     
   1565.0817761138555     
   12.528904308719262     
   6.9989087220866608     
  -263.87166777970475     
   1480.8633282453670     
   12.544775521090360     
   5.7073165705927362     
  -252.76519281786449     
   1402.7272625580213     
   12.557485947675207     
   4.4697917426763762     
  -242.24473834867933     
   1330.1193757357685     
   12.567167180532465     
   3.2835077892280307     
  -232.26884303066112     
   1262.5461701236122     
   12.573943997020502     
   2.1458363147645416     
  -222.79974675473400     
   1199.5671232469408     
   12.577934832626497     
   1.0543294645517509     
  -213.80299333038192     
   1140.7880737021960     
   12.579252212393213     
   6.7042742817565726E-003
  -205.24708277761545     
   1085.8555451588065     
   12.578003145304450     
 -0.99917134813459385     
  -197.10316618892440     
   1034.4518590842445     
   12.574289485455731     
  -1.9652912067213870     
  -189.34477724579256     
   986.29091497726529     
   12.568208263376688     
  -2.8935221382945269     
  -181.94759538346307     
   941.11453530607525     
   12.559851990474419     
  -3.7856142176748544     
  -174.88923636866750     
   898.68929131664493     
   12.549308939223105     
  -4.6432099753060054     
  -168.14906668379265     
   858.80374035271450     
   12.536663401426509     
  -5.4678527385933560     
  -161.70803863114730     
   821.26601120858982     
   12.521995926620006     
  -6.2609941940389229     
  -155.54854354708294     
   785.90169470616263     
   12.505383542451719     
  -7.0240012549985984     
  -149.65428083678671     
   752.55198994001591     
   12.486899958683836     
  -7.7581623093711567     
  -144.01014091223658     
   721.07207606839199     
   12.466615756280895     
  -8.4646929125060577     
  -138.60210034172363     
   691.32967703144118     
   12.444598562898697     
  -9.1447409827703368     
  -133.41712776398782     
   663.20379431340882     
   12.420913215952533     
  -9.7993915504469005     
  -128.44309930663724     
   636.58358510197900     
   12.395621914324266     
  -10.429671104759425     
  -123.66872241837240     
   611.36736731751228     
   12.368784359662367     
  -11.036551578714084     
  -119.08346716349106     
   587.46173765096557     
   12.340457888135461     
  -11.620954006950583     
  -114.67750413110880     
   564.78078248196039     
   12.310697593416991     
  -12.183751887934593     
  -110.44164826249411     
   543.24537918173473     
   12.279556441604564     
  -12.725774278387405     
  -106.36730791863110     
   522.78256810772587     
   12.247085378711731     
  -13.247808644828542     
  -102.44643865782314     
   503.32499231007205     
   12.213333431311053     
  -13.750603494511838     
  -98.671501215497642     
   484.81039526817494     
   12.178347800854603     
  -14.234870805678050     
  -95.035423250986327     
   467.18117009512486     
   12.142173952150872     
  -14.701288274993697     
  -91.531564475272887     
   450.38395337142094     
   12.104855696434688     
  -15.150501398244348     
  -88.153684824987224     
   434.36926027454734     
   12.066435269428613     
  -15.583125398739137     
  -84.895915372928116     
   419.09115543400435     
   12.026953404759988     
  -15.999747016439390     
  -81.752731707173083     
   404.50695515903413     
   11.986449403066894     
  -16.400926169566024     
  -78.718929543480328     
   390.57695871426682     
   11.944961197098312     
  -16.787197499307535     
  -75.789602353123314     
   377.26420425359032     
   11.902525413088528     
  -17.159071807243397     
  -72.960120821221395     
   364.53424895202994     
   11.859177428662926     
  -17.517037394181653     
  -70.226113954081171     
   352.35496718370990     
   11.814951427511621     
  -17.861561308317363     
  -67.583451700203341     
   340.69636896018636     
   11.769880451048467     
  -18.193090509900376     
  -65.028228933001941     
   329.53043421467754     
   11.723996447255919     
  -18.512052958923860     
  -62.556750676391857     
   318.83096085000955     
   11.677330316900646     
  -18.818858631789880     
  -60.165518470016806     
   308.57342706016169     
   11.629911957290531     
  -19.113900472382586     
  -57.851217767065592     
   298.73486611222233     
   11.581770303730814     
  -19.397555282478312     
  -55.610706271223918     
   289.29374936949841     
   11.532933368825256     
  -19.670184556033753     
  -53.441003150952682     
   280.22988316368588     
   11.483428279757403     
  -19.932135261479196     
  -51.339279027225032     
   271.52430972836589     
   11.433281313677124     
  -20.183740575807917     
  -49.302846704262294     
   263.15922087219735     
   11.382517931308529     
  -20.425320573937874     
  -47.329152547720810     
   255.11787453796421     
   11.331162808887051     
  -20.657182876528889     
  -45.415768488686076     
   247.38452160597836     
   11.279239868525824     
  -20.879623259192208     
  -43.560384576641233     
   239.94433658272507     
   11.226772307104499     
  -21.092926225764490     
  -41.760802052270797     
   232.78335319955781     
   11.173782623767154     
  -21.297365548153351     
  -40.014926903274109     
   225.88840854576995     
   11.120292646110009     
  -21.493204775009488     
  -38.320763839180835     
   219.24708597342087     
   11.066323555134209     
  -21.680697711343392     
  -36.676410694380195     
   212.84766855637523     
   11.011895909033832     
  -21.860088871029859     
  -35.080053180207379     
   206.67909062334982     
   10.957029665884672     
  -22.031613903981707     
  -33.529960000532256     
   200.73089676198049     
   10.901744205294976     
  -22.195499999670083     
  -32.024478274817398     
   194.99320236811980     
   10.846058349075371     
  -22.351966268499769     
  -30.562029257056501     
   189.45665610061920     
   10.789990380981516     
  -22.501224102483164     
  -29.141104336301854     
   184.11240766018989     
   10.733558065579576     
  -22.643477516521045     
  -27.760261278850429     
   178.95207565466490     
   10.676778666281463     
  -22.778923471496771     
  -26.418120711440441     
   173.96771815762250     
   10.619668962593870     
  -22.907752180338520     
  -25.113362825258271     
   169.15180662198372     
   10.562245266622345     
  -23.030147398090648     
  -23.844724275593393     
   164.49720027801951     
   10.504523438869150     
  -23.146286696963401     
  -22.610995273508244     
   159.99712217370950     
   10.446518903361316     
  -23.256341727290188     
  -21.411016857205421     
   155.64513907516172     
   10.388246662143031     
  -23.360478465218556     
  -20.243678314141707     
   151.43513883640182     
   10.329721309164565     
  -23.458857447936079     
  -19.107914772868693     
   147.36131414525516     
   10.270957043597928     
  -23.551633997160199     
  -18.002704916779280     
   143.41814205387018     
   10.211967682607767     
  -23.638958431580587     
  -16.927068851375253     
   139.60037069764144     
   10.152766673604287     
  -23.720976268886883     
  -15.880066071142940     
   135.90300046157702     
   10.093367106003507     
  -23.797828417983943     
  -14.860793567681110     
   132.32127266519265     
   10.033781722518635     
  -23.869651361959875     
  -13.868384022692165     
   128.85065433201913     
   9.9740229300050682     
  -23.936577332304608     
  -12.902004115202043     
   125.48682586872306     
   9.9141028098802408     
  -23.998734474895581     
  -11.960852921186618     
   122.22566990290289     
   9.8540331281383367     
  -24.056247008190834     
  -11.044160396914846     
   119.06325970887640     
   9.7938253449788117     
  -24.109235374055867     
  -10.151185949098272     
   115.99584878763584     
   9.7334906240666275     
  -24.157816381636593     
  -9.2812170831910024     
   113.01986189315912     
   9.6730398414411081     
  -24.202103344642051     
  -8.4335681189923086     
   110.13188459363111     
   9.6124835940894560     
  -24.242206212400880     
  -7.6075789845400745     
   107.32865655927996     
   9.5518322082000591     
  -24.278231695013094     
  -6.8026140603454746     
   104.60706155608531     
   9.4910957471099859     
  -24.310283382910644     
  -6.0180610986748331     
   101.96412143242117     
   9.4302840189602399     
  -24.338461861127161     
  -5.2533301879316738     
   99.396988228325966     
   9.3694065840716885     
  -24.362864818537538     
  -4.5078527762192291     
   96.902937641292837     
   9.3084727620538938     
  -24.383587152337860     
  -3.7810807439095315     
   94.479362808691562     
   9.2474916386584436     
  -24.400721068004746     
  -3.0724855228443442     
   92.123768764076800     
   9.1864720723878008     
  -24.414356174954641     
  -2.3815572571137675     
   89.833765359230938     
   9.1254227008701410     
  -24.424579578139724     
  -1.7078040169195350     
   87.607064739902881     
   9.0643519470100724     
  -24.431475965760448     
  -1.0507510313702628     
   85.441472941267122     
   9.0032680249247399     
  -24.435127693299652     
 -0.40993998431075884     
   83.334888627381829     
   8.9421789456742236     
  -24.435614864059442     
  0.21507168039460545     
   81.285295619518621     
   8.8810925227948214     
  -24.433015406364603     
  0.82471139754099565     
   79.290761415262537     
   8.8200163776432916     
  -24.427405147600361     
   1.4193921081554652     
   77.349430915959474     
   8.7589579445598247     
  -24.418857885229908     
   1.9995128400251616     
   75.459524462430466     
   8.6979244758570697     
  -24.407445454946114     
   2.5654592734933908     
   73.619333320026143     
   8.6369230466422469     
  -24.393237796078896     
   3.1176042733935874     
   71.827216396892467     
   8.5759605594790145     
  -24.376303014404485     
   3.6563083963702816     
   70.081597990654686     
   8.5150437488954491     
  -24.356707442460308     
   4.1819203813001922     
   68.380963285094552     
   8.4541791857442341     
  -24.334515697492215     
   4.6947776059383903     
   66.723856938750927     
   8.3933732814208053     
  -24.309790737144919     
   5.1952065329790225     
   65.108879709983228     
   8.3326322919450195     
  -24.282593912985462     
   5.6835231308038967     
   63.534685701050307     
   8.2719623219115874     
  -24.252985021974549     
   6.1600332735617744     
   61.999980772098638     
   8.2113693283143103     
  -24.221022355967264     
   6.6250331293525146     
   60.503519245100122     
   8.1508591242489388     
  -24.186762749334655     
   7.0788095236907669     
   59.044102721383979     
   8.0904373824992302     
  -24.150261624790176     
   7.5216402941011467     
   57.620577052689143     
   8.0301096390106093     
  -24.111573037499930     
   7.9537946219963160     
   56.231831201201160     
   7.9698812962556094     
  -24.070749717554929     
   8.3755333560053238     
   54.876794994445838     
   7.9097576264951188     
  -24.027843110868755     
   8.7871093184636688     
   53.554437251704940     
   7.8497437749392693     
  -23.982903418577965     
   9.1887675978514558     
   52.263764495844306     
   7.7898447628116312     
  -23.935979635004411     
   9.5807458315702885     
   51.003818770951483     
   7.7300654903202357     
  -23.887119584244605     
   9.9632744723524258     
   49.773676973389016     
   7.6704107395387791     
  -23.836369955439594     
   10.336577049652844     
   48.572448490838262     
   7.6108851772012480     
  -23.783776336782125     
   10.700870413334130     
   47.399274230593626     
   7.5514933574130358     
  -23.729383248323632     
   11.056364970063584     
   46.253325818769000     
   7.4922397242815055     
  -23.673234173614212     
   11.403264913704351     
   45.133803124485496     
   7.4331286144688544     
  -23.615371590237103     
   11.741768437137992     
   44.039934447894559     
   7.3741642596699695     
  -23.555836999280515     
   12.072067945497203     
   42.970974321691777     
   7.3153507890179013     
  -23.494670953784500     
   12.394350252909891     
   41.926202965250745     
   7.2566922314194420     
  -23.431913086214351     
   12.708796775149271     
   40.904925323298222     
   7.1981925178232089     
  -23.367602134988793     
   13.015583715074008     
   39.906469431670963     
   7.1398554834225409     
  -23.301775970111578     
   13.314882235811542     
   38.930186525961794     
   7.0816848697954002     
  -23.234471617935160     
   13.606858634756254     
   37.975449057973485     
   7.0236843269834210     
  -23.165725285091540     
   13.891674502691057     
   37.041650594529408     
   6.9658574155121258     
  -23.095572381629442     
   14.169486882150022     
   36.128204746266910     
   6.9082076083542647     
  -23.024047543379698     
   14.440448417747023     
   35.234544185882982     
   6.8507382928381793     
  -22.951184653587475     
   14.704707499141145     
   34.360120458810400     
   6.7934527725029623     
  -22.877016863833170     
   14.962408402582223     
   33.504402495737622     
   6.7363542689021845     
  -22.801576614273461     
   15.213691421300256     
   32.666876753184198     
   6.6794459233578332     
  -22.724895653227840     
   15.458692996949138     
   31.847045685246627     
   6.6227307986660833     
  -22.647005056136493     
   15.697545839588487     
   31.044428284783592     
   6.5662118807564314     
  -22.567935243908213     
   15.930379051724366     
   30.258557912155098     
   6.5098920803057014     
  -22.487716000688739     
   16.157318236065528     
   29.488983390483600     
   6.4537742343083204     
  -22.406376491069839     
   16.378485611494156     
   28.735267250640081     
   6.3978611076042684     
  -22.323945276751417     
   16.594000115873957     
   27.996985687469664     
   6.3421553943660154     
  -22.240450332690408     
   16.803977508529979     
   27.273728102468173     
   6.2866597195457192     
  -22.155919062745838     
   17.008530469298492     
   26.565096418918063     
   6.2313766402839192     
  -22.070378314841488     
   17.207768692440375     
   25.870704754353092     
   6.1763086472809050     
  -21.983854395665144     
   17.401798978098025     
   25.190179027593352     
   6.1214581661319025     
  -21.896373084917887     
   17.590725320804975     
   24.523156246743461     
   6.0668275586271792     
  -21.807959649134233     
   17.774648992655550     
   23.869284501555633     
   6.0124191240181180     
  -21.718638855086553     
   17.953668626417219     
   23.228222409963074     
   5.9582351002502918     
  -21.628434982784281     
   18.127880294491941     
   22.599638432037473     
   5.9042776651645221     
  -21.537371838091218     
   18.297377582732224     
   21.983211101492355     
   5.8505489376668596     
  -21.445472764969406     
   18.462251665993413     
   21.378628273541604     
   5.7970509788684152     
  -21.352760657359308     
   18.622591378044977     
   20.785586775598812     
   5.7437857931959231     
  -21.259257970717041     
   18.778483278861970     
   20.203792396539892     
   5.6907553294738795     
  -21.164986733215297     
   18.930011721836017     
   19.632959142117894     
   5.6379614819790893     
  -21.069968556622200     
   19.077258915401902     
   19.072809705455334     
   5.5854060914684078     
  -20.974224646863217     
   19.220304988192815     
   18.523073713196663     
   5.5330909461804527     
  -20.877775814290128     
   19.359228041041789     
   17.983489581802900     
   5.4810177828120086     
  -20.780642483655264     
   19.494104212905313     
   17.453802190600584     
   5.4291882874698603     
  -20.682844703799663     
   19.625007729334815     
   16.933763860788517     
   5.3776040965987297     
  -20.584402157080596     
   19.752010958290729     
   16.423133933795583     
   5.3262667978859852     
  -20.485334168527885     
   19.875184462794195     
   15.921677876690396     
   5.2751779311437748     
  -20.385659714753725     
   19.994597046869373     
   15.429168287273484     
   5.2243389891691878     
  -20.285397432613994     
   20.110315809023927     
   14.945383189385440     
   5.1737514185830715     
  -20.184565627634072     
   20.222406182944319     
   14.470107242269124     
   5.1234166206480554     
  -20.083182282208558     
   20.330931987261337     
   14.003130426807774     
   5.0733359520663672     
  -19.981265063576750     
   20.435955465462392     
   13.544248566908466     
   5.0235107257579683     
  -19.878831331588806     
   20.537537329714208     
   13.093262785098846     
   4.9739422116195380     
  -19.775898146263014     
   20.635736800602448     
   12.649979667958803     
   4.9246316372648176     
  -19.672482275141231     
   20.730611648112138     
   12.214210115396968     
   4.8755801887467971     
  -19.568600200461002     
   20.822218223977618     
   11.785771299090692     
   4.8267890112622220     
  -19.464268126129259     
   20.910611508720795     
   11.364483308521493     
   4.7782592098388790     
  -19.359501984523618     
   20.995845133534708     
   10.950172743993980     
   4.7299918500061047     
  -19.254317443116999     
   21.077971429114662     
   10.542668726684679     
   4.6819879584489419     
  -19.148729910932797     
   21.157041444564797     
   10.141806483329891     
   4.6342485236463657     
  -19.042754544838413     
   21.233104993189770     
   9.7474235878214319     
   4.5867744964939696     
  -18.936406255680190     
   21.306210670098434     
   9.3593634424033780     
   4.5395667909115121     
  -18.829699714265153     
   21.376405895916456     
   8.9774714953749477     
   4.4926262844356897     
  -18.722649357195031     
   21.443736932131770     
   8.6015986854375779     
   4.4459538187985084     
  -18.615269392559025     
   21.508248922272550     
   8.2315979455200736     
   4.3995502004915918     
  -18.507573805486178     
   21.569985906863955     
   7.8673273261939416     
   4.3534162013167848     
  -18.399576363564496     
   21.628990861810408     
   7.5086466688768327     
   4.3075525589233630     
  -18.291290622130401     
   21.685305711826985     
   7.1554206250896009     
   4.2619599773321841     
  -18.182729929434547     
   21.738971366515155     
   6.8075156013256182     
   4.2166391274470687     
  -18.073907431684443     
   21.790027733525100     
   6.4648025825275779     
   4.1715906475537334     
  -17.964836077968400     
   21.838513752894055     
   6.1271537363263215     
   4.1268151438065441     
  -17.855528625071369     
   21.884467405916503     
   5.7944462781180830     
   4.0823131907033767     
  -17.745997642174075     
   21.927925753002388     
   5.4665577637087086     
   4.0380853315488618     
  -17.636255515450991     
   21.968924936230202     
   5.1433709884404193     
   3.9941320789062584     
  -17.526314452563810     
   22.007500218643507     
   4.8247688875963091     
   3.9504539150382283     
  -17.416186487053945     
   22.043685985300478     
   4.5106392712072356     
   3.9070512923367411     
  -17.305883482641111     
   22.077515779834535     
   4.2008701083655096     
   3.8639246337423567     
  -17.195417137427405     
   22.109022305647276     
   3.8953538690113141     
   3.8210743331531036     
  -17.084798988014125     
   22.138237459664857     
   3.5939836369728853     
   3.7785007558231865     
  -16.974040413522612     
   22.165192336942155     
   3.2966554500578078     
   3.7362042387517262     
  -16.863152639548208     
   22.189917252817590     
   3.0032678342167358     
   3.6941850910617466     
  -16.752146742012233     
   22.212441761574215     
   2.7137201519323013     
   3.6524435943696023     
  -16.641033650951510     
   22.232794662713708     
   2.4279154438393200     
   3.6109800031450452     
  -16.529824154223370     
   22.251004028542503     
   2.1457567880939834     
   3.5697945450621140     
  -16.418528901140878     
   22.267097204453208     
   1.8671511101587555     
   3.5288874213410266     
  -16.307158406035299     
   22.281100837779398     
   1.5920050291228081     
   3.4882588070812521     
  -16.195723051752104     
   22.293040875497820     
   1.3202290803729537     
   3.4479088515859240     
  -16.084233093079362     
   22.302942593600616     
   1.0517332481960053     
   3.4078376786777667     
  -15.972698660112952     
   22.310830592962084     
  0.78643131509929531     
   3.3680453870066804     
  -15.861129761560985     
   22.316728827825330     
  0.52423646810238933     
   3.3285320503491458     
  -15.749536287988079     
   22.320660601336098     
  0.26506544577849522     
   3.2892977178995824     
  -15.637928015004293     
   22.322648592179437     
   8.8344846478347790E-003
   3.2503424145538107     
  -15.526314606396806     
   22.322714850814297     
 -0.24453698450841965     
   3.2116661411847467     
  -15.414705617211196     
   22.320880823430482     
 -0.49512996825383759     
   3.1732688749104585     
  -15.303110496780945     
   22.317167348668580     
 -0.74302242001104613     
   3.1351505693547108     
  -15.191538591707980     
   22.311594680518496     
 -0.98829287226569407     
   3.0973111549001171     
  -15.079999148796741     
   22.304182483976504     
  -1.2310169004152534     
   3.0597505389340118     
  -14.968501317943744     
   22.294949857223390     
  -1.4712707539977659     
   3.0224686060871537     
  -14.857054154984262     
   22.283915326568405     
  -1.7091277635416100     
   2.9854652184653636     
  -14.745666624496987     
   22.271096868341843     
  -1.9446621371009605     
   2.9487402158742015     
  -14.634347602570347     
   22.256511902313587     
  -2.1779452281095257     
   2.9122934160367717     
  -14.523105879531808     
   22.240177313102766     
  -2.4090492249672635     
   2.8761246148047541     
  -14.411950162639259     
   22.222109443915510     
  -2.6380439149072852     
   2.8402335863627450     
  -14.300889078743090     
   22.202324114553704     
  -2.8649993256959663     
   2.8046200834259896     
  -14.189931176907679     
   22.180836619610986     
  -3.0899843621607199     
   2.7692838374315865     
  -14.079084931016412     
   22.157661736894781     
  -3.3130666160087681     
   2.7342245587232359     
  -13.968358742330992     
   22.132813737274716     
  -3.5343142926673359     
   2.6994419367296048     
  -13.857760942037602     
   22.106306380079708     
  -3.7537932592745538     
   2.6649356401363673     
  -13.747299793760819     
   22.078152930635152     
  -3.9715705162989470     
   2.6307053170519916     
  -13.636983496054821     
   22.048366151762909     
  -4.1877108509742031     
   2.5967505951673218     
  -13.526820184874463     
   22.016958320380603     
  -4.4022801052714708     
   2.5630710819090106     
  -13.416817936024533     
   21.983941219591067     
  -4.6153420469264281     
   2.5296663645868529     
  -13.306984767589960     
   21.949326154239117     
  -4.8269616707353737     
   2.4965360105350651     
  -13.197328642350087     
   21.913123941708601     
  -5.0372019244652586     
   2.4636795672475462     
  -13.087857470177630     
   21.875344927275115     
  -5.2461270388593064     
   2.4310965625071619     
  -12.978579110423231     
   21.835998974483669     
  -5.4537992943698042     
   2.3987865045090810     
  -12.869501374287584     
   21.795095479775895     
  -5.6602824854474791     
   2.3667488819781961     
  -12.760632027185304     
   21.752643361135039     
  -5.8656383247226360     
   2.3349831642806418     
  -12.651978791098220     
   21.708651073699620     
  -6.0699302404087536     
   2.3034888015294461     
  -12.543549346921727     
   21.663126596896554     
  -6.2732197937202647     
   2.2722652246843138     
  -12.435351336808379     
   21.616077448443651     
  -6.4755700449593618     
   2.2413118456455630     
  -12.327392366504501     
   21.567510673106455     
  -6.6770426194617016     
   2.2106280573422183     
  -12.219680007688087     
   21.517432853460495     
  -6.8777005144602130     
   2.1802132338142610     
  -12.112221800305427     
   21.465850099602040     
  -7.0776054894435791     
   2.1500667302890348     
  -12.005025254910347     
   21.412768058431215     
  -7.2768207189563325     
   2.1201878832517997     
  -11.898097855006668     
   21.358191903039042     
  -7.4754082883602448     
   2.0905760105104232     
  -11.791447059396882     
   21.302126340876342     
  -7.6734317913777161     
   2.0612304112541890     
  -11.685080304538586     
   21.244575602441007     
  -7.8709538730079034     
   2.0321503661067042     
  -11.579005006911503     
   21.185543448393449     
  -8.0680385009083313     
   2.0033351371728769     
  -11.473228565391430     
   21.125033159636637     
  -8.2647495912434241     
   1.9747839680799331     
  -11.367758363648079     
   21.063047537702310     
  -8.4611513159329057     
   1.9464960840124348     
  -11.262601772546745     
   20.999588902832816     
  -8.6573090442770830     
   1.9184706917412562     
  -11.157766152577159     
   20.934659085000735     
  -8.8532878124565890     
   1.8907069796464731     
  -11.053258856298640     
   20.868259426407313     
  -9.0491543101075003     
   1.8632041177341048     
  -10.949087230809916     
   20.800390769081503     
  -9.2449748067524791     
   1.8359612576466560     
  -10.845258620242136     
   20.731053458030864     
  -9.4408175926710616     
   1.8089775326673878     
  -10.741780368281843     
   20.660247326085827     
  -9.6367504859218585     
   1.7822520577182455     
  -10.638659820723026     
   20.587971697441414     
  -9.8328435416623563     
   1.7557839293513660     
  -10.535904328052224     
   20.514225370878947     
  -10.029166518607937     
   1.7295722257340771     
  -10.433521248070054     
   20.439006621989389     
  -10.225791506363299     
   1.7036160066272965     
  -10.331517948550850     
   20.362313185691661     
  -10.422790527049708     
   1.6779143133572285     
  -10.229901809944776     
   20.284142256738789     
  -10.620238020254401     
   1.6524661687802515     
  -10.128680228123960     
   20.204490471586880     
  -10.818208644025038     
   1.6272705772408795     
  -10.027860617178103     
   20.123353906756694     
  -11.016779530433952     
   1.6023265245226708     
  -9.9274504122605123     
   20.040728060278440     
  -11.216028322458511     
   1.5776329777919542     
  -9.8274570724901693     
   19.956607847859999     
  -11.416035303727149     
   1.5531888855342257     
  -9.7278880839128110     
   19.870987583082044     
  -11.616881434730677     
   1.5289931774830661     
  -9.6287509625243040     
   19.783860972321566     
  -11.818650651458011     
   1.5050447645414153     
  -9.5300532573624093     
   19.695221092435631     
  -12.021427677760855     
   1.4813425386950301     
  -9.4318025536691916     
   19.605060384852425     
  -12.225300475502793     
   1.4578853729179420     
  -9.3340064761288417     
   19.513370631286151     
  -12.430358180642907     
   1.4346721210697193     
  -9.2366726921883000     
   19.420142944931332     
  -12.636693237521321     
   1.4117016177843220     
  -9.1398089154618454     
   19.325367745649920     
  -12.844399742258535     
   1.3889726783503322     
  -9.0434229092287648     
   19.229034747582983     
  -13.053575122491447     
   1.3664840985823219     
  -8.9475224900243990     
   19.131132934164299     
  -13.264319340910596     
   1.3442346546831092     
  -8.8521155313412176     
   19.031650539107467     
  -13.476735147663565     
   1.3222231030966394     
  -8.7572099674297004     
   18.930575025499994     
  -13.690929093916221     
   1.3004481803512069     
  -8.6628137972227091     
   18.827893057295618     
  -13.907010268873718     
   1.2789086028927232     
  -8.5689350883787743     
   18.723590480279068     
  -14.125092233849330     
   1.2576030669077114     
  -8.4755819814567612     
   18.617652288525196     
  -14.345291448234882     
   1.2365302481356943     
  -8.3827626942287914     
   18.510062602663439     
  -14.567729314632436     
   1.2156888016706180     
  -8.2904855261401220     
   18.400804632803691     
  -14.792530545290422     
   1.1950773617509334     
  -8.1987588629238299     
   18.289860653714015     
  -15.019825378343308     
   1.1746945415379375     
  -8.1075911813811015     
   18.177211963376436     
  -15.249747902300795     
   1.1545389328819453     
  -8.0169910543373888     
   18.062838854109184     
  -15.482438195769886     
   1.1346091060758428     
  -7.9269671557830126     
   17.946720567640909     
  -15.718040962734372     
   1.1149036095955434     
  -7.8375282662128605     
   17.828835260420401     
  -15.956707422796855     
   1.0954209698268349     
  -7.7486832781749344     
   17.709159954749424     
  -16.198594197316385     
   1.0761596907780808     
  -7.6604412020423887     
   17.587670498269553     
  -16.443865125415844     
   1.0571182537781960     
  -7.5728111720221403     
   17.464341509828930     
  -16.692690270782506     
   1.0382951171592920     
  -7.4858024524155748     
   17.339146332798066     
  -16.945247778476222     
   1.0196887159233361     
  -7.3994244441474288     
   17.212056974459490     
  -17.201722902703775     
   1.0012974613921379     
  -7.3136866915795586     
   17.083044052689214     
  -17.462310030079159     
  0.98311974083992371     
  -7.2285988896291746     
   16.952076727463620     
  -17.727211647180518     
  0.96515391710771581     
  -7.1441708912102433     
   16.819122640109768     
  -17.996640544412241     
  0.94739832819868197     
  -7.0604127150199005     
   16.684147836026671     
  -18.270818864719764     
  0.92985128685356300     
  -6.9773345536934821     
   16.547116694541277     
  -18.549980311363537     
  0.91251108010522741     
  -6.8949467823516120     
   16.407991842206048     
  -18.834369487136772     
  0.89537596881133930     
  -6.8132599675684675     
   16.266734071052525     
  -19.124243831173313     
  0.87844418716405270     
  -6.7322848767850410     
   16.123302242318729     
  -19.419873851007715     
  0.86171394217557529     
  -6.6520324882081514     
   15.977653188436166     
  -19.721543992783516     
  0.84518341313835810     
  -6.5725140012158372     
   15.829741608490293     
  -20.029554389522168     
  0.82885075105858386     
  -6.4937408473181879     
   15.679519950568874     
  -20.344220803390279     
  0.81271407806152973     
  -6.4157247017054084     
   15.526938294543449     
  -20.665877142965762     
  0.79677148676727638     
  -6.3384774954291201     
   15.371944215971203     
  -20.994875415436191     
  0.78102103963512537     
  -6.2620114282633050     
   15.214482650355436     
  -21.331588502229909     
  0.76546076827496112     
  -6.1863389822959434     
   15.054495736588706     
  -21.676410301733391     
  0.75008867272366431     
  -6.1114729363061588     
   14.891922659325710     
  -22.029758870762198     
  0.73490272068453699     
  -6.0374263809883555     
   14.726699467794990     
  -22.392076776300605     
  0.71990084672754051     
  -5.9642127350889371     
   14.558758891972738     
  -22.763834602062445     
  0.70508095144797700     
  -5.8918457625278604     
   14.388030132457267     
  -23.145531694854210     
  0.69044090058105279     
  -5.8203395905848545     
   14.214438644745863     
  -23.537700027416786     
  0.67597852406955705     
  -5.7497087292366373     
   14.037905894540234     
  -23.940905443698469     
  0.66169161508165908     
  -5.6799680917410074     
   13.858349103712499     
  -24.355752015494907     
  0.64757792897557920     
  -5.6111330165727340     
   13.675680963596282     
  -24.782883866248714     
  0.63363518220760973     
  -5.5432192908272455     
   13.489809334599421     
  -25.222990153562236     
  0.61986105117966139     
  -5.4762431752196266     
   13.300636908447700     
  -25.676807648183889     
  0.60625317102217091     
  -5.4102214308207932     
   13.108060851086325     
  -26.145126458652719     
  0.59280913430783699     
  -5.3451713476864597     
   12.911972402646425     
  -26.628793607834425     
  0.57952648969123755     
  -5.2811107755533753     
   12.712256450587670     
  -27.128719740974191     
  0.56640274046892403     
  -5.2180581567955793     
   12.508791052530359     
  -27.645883858581989     
  0.55343534305407838     
  -5.1560325618552767     
   12.301446923591000     
  -28.181341367456330     
  0.54062170535925347     
  -5.0950537273879606     
   12.090086863335072     
  -28.736230422484866     
  0.52795918508007933     
  -5.0351420973917076     
   11.874565135166440     
  -29.311781350206360     
  0.51544508787211152     
  -4.9763188676161931     
   11.654726775039897     
  -29.909325660319496     
  0.50307666541220131     
  -4.9186060335971238     
   11.430406832587495     
  -30.530306706651384     
  0.49085111333487014     
  -4.8620264426849369     
   11.201429532287616     
  -31.176292373920401     
  0.47876556903316597     
  -4.8066038505055086     
   10.967607339483207     
  -31.848987900819527     
  0.46681710931233827     
  -4.7523629823312339     
   10.728739930227066     
  -32.550252471712461     
  0.45500274788337897     
  -4.6993295999139422     
   10.484613036689217     
  -33.282115871010909     
  0.44331943268201318     
  -4.6475305744030786     
   10.234997167656640     
  -34.046799780262582     
  0.43176404299705651     
  -4.5969939660606745     
   9.9796461693046652     
  -34.846739882676516     
  0.42033338639015255     
  -4.5477491115869517     
   9.7182956201845965     
  -35.684613506899396     
  0.40902419538672502     
  -4.4998267199892821     
   9.4506610188828439     
  -36.563369235653624     
  0.39783312391547576     
  -4.4532589780680372     
   9.1764357496154485     
  -37.486263387837958     
  0.38675674347087508     
  -4.4080796667584812     
   8.8952887742066569     
  -38.456900094156339     
  0.37579153896975392     
  -4.3643242897642143     
   8.6068620235004900     
  -39.479280253657812     
  0.36493390426923605     
  -4.3220302161514672     
   8.3107674215980509     
  -40.557856465946585     
  0.35418013730873532     
  -4.2812368388522142     
   8.0065834981034580     
  -41.697599894170445     
  0.34352643483346934     
  -4.2419857513597119     
   7.6938514988971720     
  -42.904076765801086     
  0.33296888665073893     
  -4.2043209453045849     
   7.3720709231536707     
  -44.183541345551667     
  0.32250346936291341     
  -4.1682890320890449     
   7.0406943630620251     
  -45.543044409088203     
  0.31212603951239126     
  -4.1339394923564061     
   6.6991215299938709     
  -46.990565254404238     
  0.30183232606348037     
  -4.1013249578049562     
   6.3466922905858318     
  -48.535168523087762     
  0.29161792213377619     
  -4.0705015307618355     
   5.9826785266626814     
  -50.187196128134552     
  0.28147827587272350     
  -4.0415291480559237     
   5.6062745557016633     
  -51.958499117991458     
  0.27140868036700833     
  -4.0144719971358782     
   5.2165858123167350     
  -53.862724104584103     
  0.26140426243043124     
  -3.9893989941512555     
   4.8126153815323454     
  -55.915665233008873     
  0.25145997010891863     
  -3.9663843359667128     
   4.3932478922847880     
  -58.135704244152016     
  0.24157055869795002     
  -3.9455081409598671     
   3.9572301104536569     
  -60.544361635093161     
  0.23173057502808991     
  -3.9268571971882569     
   3.5031473981904480     
  -63.166995603164203     
  0.22193433972205187     
  -3.9105258413648643     
   3.0293949311667263     
  -66.033696466365058     
  0.21217592706045199     
  -3.8966169985177745     
   2.5341422076689768     
  -69.180441939960872     
  0.20244914200855038     
  -3.8852434207658040     
   2.0152888931192816     
  -72.650609758883547     
  0.19274749384644016     
  -3.8765291752331867     
   1.4704093199276422     
  -76.496978833413252     
  0.18306416570131268     
  -3.8706114469866750     
  0.89668197867705501     
  -80.784419707740014     
  0.17339197908965456     
  -3.8676427449628097     
  0.29079883086899089     
  -85.593556857795818     
  0.16372335232061477     
  -3.8677936299995483     
 -0.35115284556446408     
  -91.025866057767971     
  0.15405025126117375     
  -3.8712561292159542     
  -1.0338468409977395     
  -97.210817232850601     
  0.14436413047635857     
  -3.8782480662440584     
  -1.7629279702441036     
  -104.31641521527662     
  0.13465586206694644     
  -3.8890186388805659     
  -2.5453010843586963     
  -112.56394399561094     
  0.12491564852634306     
  -3.9038557182522764     
  -3.3895306643257603     
  -122.25356861031280     
  0.11513291445205057     
  -3.9230956259853493     
  -4.3064324289031273     
  -133.79254151952412     
  0.10529616967594552     
  -3.9471363982833556     
  -5.3098764902995370     
  -147.78636565198630     
   9.5392832790209214E-002
  -3.9764567750908286     
  -6.4182742326894600     
  -165.02295497976360     
   8.5408998154856489E-002
  -4.0116423266601453     
  -7.6559463950376605     
  -187.09333035666617     
   7.5329119339950082E-002
  -4.0534300585795222     
  -9.0591463727126893     
  -215.10492433677970     
   6.5135563514229278E-002
  -4.1027590077743996     
  -10.672433305238503     
  -256.51224237821043     
   5.4807955282848139E-002
  -4.1609307788451844     
  -12.596275123075126     
  -304.00769473793378     
   4.4322151495985902E-002
  -4.2296122987368951     
  -14.876332833609581     
  -425.02854979513398     
   3.3648502597842807E-002
  -4.3119632482136039     
  -18.064046957073160     
  -459.14077904536214     
   2.2748520109154742E-002
  -4.4108923726060683     
  -21.507602799913300     
  -1271.2480918320425     
   1.1567003408704975E-002
  -4.5422662883274887     
  -31.041963488653842     
  -1108.8266292747130     
   0.0000000000000000     
  -4.7182666050696547     
  -39.358163208214009     
  -1108.8266292747130     
  -21.333333333333332     
   332.21696545651116     
  -39487225.401567057     
   9112277181764.5879     
  -21.333031491316095     
   280.57934619867081     
  -12150393.856273293     
   10982383023610.264     
  -21.333008731577582     
   278.81989700866831     
  -9469067.3308937643     
   976249147729.71887     
  -21.332984266483962     
   277.17591464459991     
  -9211320.5878194347     
   2838248043528.0806     
  -21.332957969203420     
   275.49978735206781     
  -8400989.9384171646     
   1950175031529.1792     
  -21.332929703555120     
   273.83260925403482     
  -7798895.0913381111     
   1781233979768.0769     
  -21.332899323327528     
   272.16294007119461     
  -7204203.6475489726     
   1496186325746.9075     
  -21.332866671547706     
   270.49396472956073     
  -6664027.0064634215     
   1285895895364.4250     
  -21.332831579698112     
   268.82479657133285     
  -6161990.4651710587     
   1098098747692.8677     
  -21.332793866877193     
   267.15568244453272     
  -5698383.1123988116     
   939402606433.60144     
  -21.332753338899803     
   265.48655371119099     
  -5269498.8801544178     
   803239798422.63074     
  -21.332709787333226     
   263.81742949494190     
  -4872935.1987218093     
   686910453637.12524     
  -21.332662988464303     
   262.14830446469978     
  -4506204.5177554786     
   587404870698.06384     
  -21.332612702192755     
   260.47918021334027     
  -4167076.1944909710     
   502318802715.31927     
  -21.332558670845618     
   258.81005629358276     
  -3853469.4787717024     
   429557065334.17206     
  -21.332500617907250     
   257.14093287968353     
  -3563464.0110094794     
   367334429943.24396     
  -21.332438246658970     
   255.47180998585526     
  -3295284.0298873894     
   314125584020.74670     
  -21.332371238722128     
   253.80268765557824     
  -3047286.4580196333     
   268623504251.27023     
  -21.332299252497794     
   252.13356593663883     
  -2817952.9417184447     
   229713075232.95630     
  -21.332221921495989     
   250.46444487377082     
  -2605878.3518953999     
   196438429376.65195     
  -21.332138852546709     
   248.79532453303688     
  -2409764.2727772980     
   167983995659.41754     
  -21.332049623884682     
   247.12620493623541     
  -2228409.2337453328     
   143651178572.49927     
  -21.331953783099035     
   245.45708619822449     
  -2060702.5722707585     
   122842905575.70116     
  -21.331850844938657     
   243.78796835589336     
  -1905617.2844678764     
   105048920602.85777     
  -21.331740288963346     
   242.11885147848338     
  -1762203.2958393102     
   89832317922.309479     
  -21.331621557030079     
   240.44973566730235     
  -1629582.4094747184     
   76819914282.448120     
  -21.331494050603268     
   238.78062098041229     
  -1506942.2974175292     
   65692407896.021889     
  -21.331357127876881     
   237.11150753581623     
  -1393531.7879634472     
   56176689133.323288     
  -21.331210100695667     
   235.44239542486437     
  -1288656.3806957146     
   48039396349.482697     
  -21.331052231261896     
   233.77328474729256     
  -1191673.6379289012     
   41080772313.610458     
  -21.330882728612973     
   232.10417563128175     
  -1101989.6481593952     
   35130143805.638016     
  -21.330700744854575     
   230.43506820013923     
  -1019055.0683850113     
   30041456811.960400     
  -21.330505371132741     
   228.76596259103457     
  -942362.00060784654     
   25689894136.460415     
  -21.330295633327470     
   227.09685894866399     
  -871440.67644549534     
   21968652457.963310     
  -21.330070487449063     
   225.42775743905503     
  -805856.76122918888     
   18786448919.086365     
  -21.329828814717466     
   223.75865823185444     
  -745208.54707116284     
   16065188688.513597     
  -21.329569416303400     
   222.08956151730030     
  -689124.60241370217     
   13738112633.828152     
  -21.329291007708910     
   220.42046749400592     
  -637261.41620722623     
   11748116751.820877     
  -21.328992212763392     
   218.75137638502673     
  -589301.34984853002     
   10046377150.645447     
  -21.328671557209780     
   217.08228842815544     
  -544950.65794648917     
   8591136668.1177750     
  -21.328327461853931     
   215.41320387636202     
  -503937.71352321620     
   7346692775.4648123     
  -21.327958235248595     
   213.74412300633819     
  -466011.31531605043     
   6282507843.5332804     
  -21.327562065881555     
   212.07504612013830     
  -430939.18377836386     
   5372473584.3648243     
  -21.327137013835742     
   210.40597354304313     
  -398506.50574748206     
   4594258516.1519632     
  -21.326681001887049     
   208.73690562482869     
  -368514.64914056001     
   3928770619.5391083     
  -21.326191806003635     
   207.06784274164852     
  -340779.91574971890     
   3359679512.8553762     
  -21.325667045208146     
   205.39878530717462     
  -315132.44322545192     
   2873022711.6671166     
  -21.325104170762188     
   203.72973376248626     
  -291415.14680734160     
   2456859151.4523802     
  -21.324500454629799     
   202.06068858835326     
  -269482.76579027507     
   2100977742.3249907     
  -21.323852977174219     
   200.39165030214116     
  -249200.97148028243     
   1796646613.5895600     
  -21.323158614039563     
   198.72261946488936     
  -230445.54320173286     
   1536398415.4515946     
  -21.322414022166182     
   197.05359668286886     
  -213101.61076020726     
   1313847796.6461794     
  -21.321615624885606     
   195.38458261062149     
  -197062.94711186562     
   1123534123.1240795     
  -21.320759596037828     
   193.71557795957426     
  -182231.32028578632     
   960787708.60176957     
  -21.319841843050519     
   192.04658349383101     
  -168515.89238961818     
   821615590.42254531     
  -21.318857988916402     
   190.37760004268472     
  -155832.65869840101     
   702602757.47083151     
  -21.317803353001402     
   188.70862850470900     
  -144103.93992825487     
   600829228.55220342     
  -21.316672930612715     
   187.03966984622804     
  -133257.90060279411     
   513797824.74334139     
  -21.315461371251931     
   185.37072511719117     
  -123228.11188554403     
   439373090.35265976     
  -21.314162955474490     
   183.70179545185908     
  -113953.14477872736     
   375728941.92793632     
  -21.312771570272638     
   182.03288207436398     
  -105376.19291127738     
   321303801.69548690     
  -21.311280682894729     
   180.36398631165540     
  -97444.724705339861     
   274762237.35405028     
  -21.309683313009327     
   178.69510959669591     
  -90110.162982254333     
   234962343.31373879     
  -21.307972003118074     
   177.02625347954472     
  -83327.585113637528     
   200927530.90399784     
  -21.306138787116442     
   175.35741963731380     
  -77055.450492778473     
   171822746.53494358     
  -21.304175156896886     
   173.68860988143547     
  -71255.343824495474     
   146933848.72982398     
  -21.302072026883724     
   172.01982617334770     
  -65891.741400316416     
   125650161.91836178     
  -21.299819696384247     
   170.35107063227721     
  -60931.792792869339     
   107449464.26603948     
  -21.297407809635260     
   168.68234555055946     
  -56345.119796123712     
   91885176.474130318     
  -21.294825313419103     
   167.01365340731400     
  -52103.630474758858     
   78575409.683967337     
  -21.292060412117934     
   165.34499688314438     
  -48181.346998863184     
   67193590.808322385     
  -21.289100520069702     
   163.67637887636110     
  -44554.246620667713     
   57460454.460472435     
  -21.285932211083995     
   162.00780252199323     
  -41200.114381678039     
   49137182.576589309     
  -21.282541164970571     
   160.33927121010953     
  -38098.407341291779     
   42019555.325066552     
  -21.278912110928342     
   158.67078860571519     
  -35230.128450379241     
   35932931.808539785     
  -21.275028767637306     
   157.00235867310630     
  -32577.710380610439     
   30727968.762039706     
  -21.270873779891105     
   155.33398569899725     
  -30124.907896081124     
   26276955.865979280     
  -21.266428651603213     
   153.66567431862978     
  -27856.698336477202     
   22470681.933873758     
  -21.261673675015281     
   151.99742954467948     
  -25759.189604869898     
   19215754.910582840     
  -21.256587855932153     
   150.32925679769829     
  -23819.535115869174     
   16432311.266730525     
  -21.251148834804546     
   148.66116193953104     
  -22025.855064914358     
   14052055.334558960     
  -21.245332803477243     
   146.99315130912504     
  -20367.163727660278     
   12016584.655018101     
  -21.239114417418417     
   145.32523176081068     
  -18833.302125731523     
   10275956.380566921     
  -21.232466703243965     
   143.65741070725377     
  -17414.875818341567     
   8787461.8089567404     
  -21.225360961350130     
   141.98969616432672     
  -16103.197390754987     
   7514578.9435136896     
  -21.217766663468115     
   140.32209680005309     
  -14890.233208336802     
   6426075.8809723919     
  -21.209651344955901     
   138.65462198788552     
  -13768.554244395407     
   5495244.9217235576     
  -21.200980491645641     
   136.98728186459172     
  -12731.290545145461     
   4699246.6343968948     
  -21.191717421069594     
   135.32008739004095     
  -11772.089231510987     
   4018551.0706372634     
  -21.181823157894179     
   133.65305042316731     
  -10885.075347033244     
   3436453.6462185206     
  -21.171256303400288     
   131.98618376069047     
  -10064.816702280521     
   2938681.1490191394     
  -21.159972898859188     
   130.31950134643554     
  -9306.2876956382097     
   2512989.3847668837     
  -21.147926282666905     
   128.65301784854282     
  -8604.8489035953589     
   2149035.3158175880     
  -21.135066941117010     
   126.98675072376800     
  -7956.1814938779189     
   1837550.6236915737     
  -21.121342352711732     
   125.32071265398142     
  -7356.3942309282711     
   1572016.0932560440     
  -21.106696825935554     
   123.65494141931440     
  -6801.5203090997329     
   1342184.7230043425     
  -21.091071330443597     
   121.98938439222292     
  -6289.2148098098878     
   1154813.1475407640     
  -21.074403321650287     
   120.32434778266544     
  -5812.5557563236325     
   964128.55425647076     
  -21.056626558742046     
   118.65875222547641     
  -5382.2169884523428     
   902225.11858739029     
  -21.037670916181987     
   116.99690940266390     
  -4946.7353574987383     
   513263.83339569002     
  -21.017462188825185     
   115.32219984948853     
  -4678.8339532266618     
   1296821.8390294239     
  -20.995921890820906     
   113.69931893953809     
  -3946.8626709531691     
   260679.38400548309     
  -20.732268369790432     
   98.852744034875045     
  -1991.7672909120458     
   79450.663796818655     
  -20.496343638649620     
   90.383607526505173     
  -1395.8873124359061     
   47694.200333338689     
  -20.278363693655873     
   84.298437220575735     
  -1038.1808099358659     
   27164.438870109570     
  -20.073681786309187     
   79.616866399710958     
  -834.44751841004404     
   18808.035512386308     
  -19.879561041745092     
   75.797279473517989     
  -693.38725206714673     
   13343.274221646072     
  -19.694193024727003     
   72.580529604838119     
  -593.31269540480116     
   10079.903251683294     
  -19.516292406572880     
   69.802964313783178     
  -517.71342101717642     
   7843.6369211358324     
  -19.344898147842887     
   67.361465400968584     
  -458.88614410865773     
   6286.8225223036970     
  -19.179264291139233     
   65.184912602718498     
  -411.73497519137993     
   5148.0704085316829     
  -19.018794914627250     
   63.222764046921561     
  -373.12444712739239     
   4293.5417139117781     
  -18.863002945715213     
   61.437645718420448     
  -340.92288427305402     
   3635.0464470578481     
  -18.711482801845133     
   59.801188417937510     
  -313.66003592012015     
   3117.1966166270040     
  -18.563891499827655     
   58.291335674898662     
  -290.28106129541760     
   2702.5543331986451     
  -18.419935189862048     
   56.890603262169051     
  -270.01190379642782     
   2365.4395447068259     
  -18.279359296112467     
   55.584895734650168     
  -252.27110721112660     
   2087.6633999743926     
  -18.141941131455287     
   54.362683887344055     
  -236.61363171131865     
   1856.0796886074206     
  -18.007484255689988     
   53.214417222948853     
  -222.69303404676299     
   1660.9883416389650     
  -17.875814091152570     
   52.132095584120762     
  -210.23562148447076     
   1495.1079625874556     
  -17.746774463764631     
   51.108950750996925     
  -199.02231176506484     
   1352.8861681681858     
  -17.620224837489292     
   50.139205807824759     
  -188.87566550380345     
   1230.0295725019043     
  -17.496038076667059     
   49.217890534790151     
  -179.65044371003916     
   1123.1761333592649     
  -17.374098615976187     
   48.340697868740435     
  -171.22662270984466     
   1029.6628769295430     
  -17.254300949213821     
   47.503870934133644     
  -163.50415113287312     
   947.35847100332285     
  -17.136548370346958     
   46.704113149800591     
  -156.39896260034817     
   874.54078492522660     
  -17.020751916288944     
   45.938515976516200     
  -149.83990671340899     
   809.80611460399177     
  -16.906829472544072     
   45.204500307597975     
  -143.76636085387904     
   752.00106858171341     
  -16.794705011513717     
   44.499768523364487     
  -138.12635283951619     
   700.17085410649474     
  -16.684307939740957     
   43.822264962681409     
  -132.87507143371749     
   653.51961832531288     
  -16.575572535286678     
   43.170143098356419     
  -127.97367429627764     
   611.37972644175079     
  -16.468437460196913     
   42.541738096745810     
  -123.38832634796451     
   573.18774982805917     
  -16.362845335936132     
   41.935543735315264     
  -119.08941822425406     
   538.46554392470648     
  -16.258742371937622     
   41.350192873142582     
  -115.05092664481876     
   506.80521358800615     
  -16.156078039214833     
   40.784440837673266     
  -111.24988754290871     
   477.85708162130555     
  -16.054804782400893     
   40.237151220239120     
  -107.66595943074893     
   451.31999984876035     
  -15.954877764721740     
   39.707283673082543     
  -104.28105943188322     
   426.93348032684315     
  -15.856254641324853     
   39.193883378679253     
  -101.07905832943190     
   404.47128703222540     
  -15.758895357128853     
   38.696071923663951     
  -98.045523676690209     
   383.73616707297879     
  -15.662761965965062     
   38.213039358413113     
  -95.167502423642873     
   364.55550766895578     
  -15.567818468279370     
   37.744037262063692     
  -92.433336116125702     
   346.77773327088363     
  -15.474030665072855     
   37.288372663981896     
  -89.832503116594083     
   330.26930221480171     
  -15.381366026099531     
   36.845402697815452     
  -87.355483349983061     
   314.91219189958002     
  -15.289793570622932     
   36.414529884663651     
  -84.993641910736216     
   300.60178371905806     
  -15.199283759270344     
   35.995197958554705     
  -82.739128532843267     
   287.24507800414449     
  -15.109808395722943     
   35.586888161103069     
  -80.584790447812196     
   274.75917790662811     
  -15.021340537148330     
   35.189115943449757     
  -78.524096613512484     
   263.07000185673371     
  -14.933854412424761     
   34.801428022917008     
  -76.551071599586976     
   252.11118078810534     
  -14.847325347327766     
   34.423399749558847     
  -74.660237743676191     
   241.82311608271453     
  -14.761729695953578     
   34.054632744267018     
  -72.846564373055827     
   232.15216525773579     
  -14.677044777742660     
   33.694752775500319     
  -71.105423133622807     
   223.04994381102412     
  -14.593248819543122     
   33.343407846278666     
  -69.432548555040128     
   214.47271713506220     
  -14.510320902219689     
   33.000266466949746     
  -67.824003176527157     
   206.38087529017622     
  -14.428240911370992     
   32.665016092478801     
  -66.276146611850834     
   198.73847442407691     
  -14.346989491767456     
   32.337361705814999     
  -64.785608053670259     
   191.51283748207800     
  -14.266548005165168     
   32.017024531249433     
  -63.349261772554669     
   184.67420342365682     
  -14.186898491188694     
   31.703740863700855     
  -61.964205246877242     
   178.19542194805007     
  -14.108023631008768     
   31.397261001627996     
  -60.627739582266884     
   172.05168132327898     
  -14.029906713569567     
   31.097348272741474     
  -59.337351972342290     
   166.22027325449395     
  -13.952531604145770     
   30.803778143003285     
  -58.090699922933581     
   160.68037979944577     
  -13.875882715031846     
   30.516337400509855     
  -56.885597074437740     
   155.41289053977309     
  -13.799944978185872     
   30.234823406835286     
  -55.720000395389441     
   150.40023405254871     
  -13.724703819667598     
   29.959043409246824     
  -54.591998639995325     
   145.62623469085153     
  -13.650145135726063     
   29.688813907947303     
  -53.499801879813937     
   141.07597922343149     
  -13.576255270405769     
   29.423960073158671     
  -52.441732035638196     
   136.73570144781581     
  -13.503020994552760     
   29.164315207382625     
  -51.416214274779577     
   132.59267836749291     
  -13.430429486112921     
   28.909720248728117     
  -50.421769187023386     
   128.63513537370739     
  -13.358468311624529     
   28.660023311581259     
  -49.457005671720580     
   124.85216442769757     
  -13.287125408815955     
   28.415079261305674     
  -48.520614438512844     
   121.23364643304110     
  -13.216389070227207     
   28.174749319983732     
  -47.611362090265047     
   117.77018687599029     
  -13.146247927781141     
   27.938900700536333     
  -46.728085688695117     
   114.45305028464493     
  -13.076690938236444     
   27.707406266785693     
  -45.869687811560283     
   111.27410994950030     
  -13.007707369460334     
   27.480144217289446     
  -45.035131986939028     
   108.22579425894351     
  -12.939286787463994     
   27.256997790997104     
  -44.223438529996947     
   105.30104340258707     
  -12.871419044148510     
   27.037854992910919     
  -43.433680704477545     
   102.49326861380075     
  -12.804094265713314     
   26.822608338175041     
  -42.664981189874041     
   99.796313905548487     
  -12.737302841682908     
   26.611154613111399     
  -41.916508835582427     
   97.204423306743507     
  -12.671035414511238     
   26.403394651870489     
  -41.187475660781850     
   94.712209750978275     
  -12.605282869726164     
   26.199233127499408     
  -40.477134087649510     
   92.314626748461762     
  -12.540036326579420     
   25.998578356312695     
  -39.784774387036045     
   90.006943757655392     
  -12.475287129170061     
   25.801342114572972     
  -39.109722308853634     
   87.784721478916268     
  -12.411026838011786     
   25.607439466556432     
  -38.451336897761756     
   85.643791888729652     
  -12.347247222016758     
   25.416788603165539     
  -37.809008458596296     
   83.580237769788752     
  -12.283940250870495     
   25.229310690330742     
  -37.182156675322872     
   81.590374657395088     
  -12.221098087774285     
   25.044929726478951     
  -36.570228865392409     
   79.670735766027363     
  -12.158713082533250     
   24.863572408447602     
  -35.972698347147208     
   77.818054480051231     
  -12.096777764969699     
   24.685168005233368     
  -35.389062938546822     
   76.029253364040201     
  -12.035284838642898     
   24.509648239041208     
  -34.818843538316521     
   74.301428638791052     
  -11.974227174857587     
   24.336947173136604     
  -34.261582823525586     
   72.631840116839115     
  -11.913597806944891     
   24.167001106021168     
  -33.716844022649290     
   71.017900022845680     
  -11.853389924800291     
   23.999748471533348     
  -33.184209772477949     
   69.457162406575122     
  -11.793596869664373     
   23.835129744466080     
  -32.663281054428637     
   67.947314142863689     
  -11.734212129133015     
   23.673087351334118     
  -32.153676198357161     
   66.486167062733102     
  -11.675229332384559     
   23.513565585974757     
  -31.655029945386659     
   65.071648675542050     
  -11.616642245612271     
   23.356510529660493     
  -31.166992580320098     
   63.701795814057448     
  -11.558444767651187     
   23.201869975430405     
  -30.689229111714667     
   62.374748024371428     
  -11.500630925789121     
   23.049593356397288     
  -30.221418501531879     
   61.088739573869276     
  -11.443194871752207     
   22.899631677756638     
  -29.763252954727861     
   59.842096395195860     
  -11.386130877856026     
   22.751937452290409     
  -29.314437231763890     
   58.633227235360813     
  -11.329433333313823     
   22.606464639142253     
  -28.874688027498685     
   57.460622161434522     
  -11.273096740693918     
   22.463168585670285     
  -28.443733361287926     
   56.322844154896451     
  -11.217115712518810     
   22.322005972191750     
  -28.021312030126204     
   55.218528417173424     
  -11.161484967999012     
   22.182934759448941     
  -27.607173066997401     
   54.146374908512435     
  -11.106199329894951     
   22.045914138643489     
  -27.201075255183557     
   53.105147168891826     
  -11.051253721500762     
   21.910904483876987     
  -26.802786651416866     
   52.093666756932983     
  -10.996643163744098     
   21.777867306871595     
  -26.412084150739872     
   51.110811670793723     
  -10.942362772396429     
   21.646765213836723     
  -26.028753063208917     
   50.155511388614073     
  -10.888407755388616     
   21.517561864359216     
  -25.652586727794311     
   49.226745898123838     
  -10.834773410226862     
   21.390221932205833     
  -25.283386133558380     
   48.323541119243131     
  -10.781455121504353     
   21.264711067934027     
  -24.920959575164058     
   47.444968062118377     
  -10.728448358504236     
   21.140995863209373     
  -24.565122314698172     
   46.590138607861277     
  -10.675748672889764     
   21.019043816734779     
  -24.215696275139209     
   45.758205492420913     
  -10.623351696477686     
   20.898823301712063     
  -23.872509733946053     
   44.948357569102875     
  -10.571253139091157     
   20.780303534746757     
  -23.535397052177789     
   44.159820636903248     
  -10.519448786488669     
   20.663454546122811     
  -23.204198397401015     
   43.391852911289739     
  -10.467934498365643     
   20.548247151377893     
  -22.878759500566339     
   42.643745743941928     
  -10.416706206425550     
   20.434652924107759     
  -22.558931407486774     
   41.914819447574523     
  -10.365759912517523     
   20.322644169934968     
  -22.244570261629967     
   41.204424762918954     
  -10.315091686837684     
   20.212193901591121     
  -21.935537075908073     
   40.511937818932928     
  -10.264697666191402     
   20.103275815045688     
  -21.631697542266078     
   39.836762721034766     
  -10.214574052314010     
   19.995864266635376     
  -21.332921821858317     
   39.178326351627710     
  -10.164717110247459     
   19.889934251145178     
  -21.039084374221108     
   38.536080549966165     
  -10.115123166770676     
   19.785461380784383     
  -20.750063770096361     
   37.909498478421320     
  -10.065788608881364     
   19.682421865030371     
  -20.465742531508202     
   37.298074926799138     
  -10.016709882327190     
   19.580792491277709     
  -20.186006969557209     
   36.701325090791634     
  -9.9678834901843505     
   19.480550606275376     
  -19.910747031376271     
   36.118782787408996     
  -9.9193059914816271     
   19.381674098295758     
  -19.639856160470703     
   35.550000856712288     
  -9.8709739998681272     
   19.284141380009466     
  -19.373231154045360     
   34.994549179389949     
  -9.8228841823229853     
   19.187931372036353     
  -19.110772035199936     
   34.452014474051012     
  -9.7750332579053882     
   19.093023487131742     
  -18.852381926644554     
   33.921999225072213     
  -9.7274179965433625     
   18.999397614983991     
  -18.597966932456512     
   33.404121399118452     
  -9.6800352178598335     
   18.907034107597941     
  -18.347436021963123     
   32.898012899512324     
  -9.6328817900345243     
   18.815913765229990     
  -18.100700925216778     
   32.403320120532769     
  -9.5859546287003550     
   18.726017822856168     
  -17.857676024312784     
   31.919701911615633     
  -9.5392506958730241     
   18.637327937145447     
  -17.618278259975668     
   31.446830686094501     
  -9.4927669989125558     
   18.549826173920930     
  -17.382427029829955     
   30.984389680977003     
  -9.4465005895156011     
   18.463494996078300     
  -17.150044107222630     
   30.532075192086310     
  -9.4004485627374006     
   18.378317251952037     
  -16.921053543281982     
   30.089592826345001     
  -9.3546080560422791     
   18.294276164101124     
  -16.695381597084399     
   29.656660478376271     
  -9.3089762483816880     
   18.211355318499670     
  -16.472956643496577     
   29.233004726401266     
  -9.2635503592987618     
   18.129538654120807     
  -16.253709108048568     
   28.818362708974707     
  -9.2183276480584677     
   18.048810452881359     
  -16.037571387731255     
   28.412480397086146     
  -9.1733054128024314     
   17.969155329950148     
  -15.824477784753110     
   28.015112844899523     
  -9.1284809897275725     
   17.890558224392223     
  -15.614364438416363     
   27.626023436939892     
  -9.0838517522877158     
   17.813004390139586     
  -15.407169262639314     
   27.244984090488320     
  -9.0394151104173819     
   17.736479387278084     
  -15.202831881960652     
   26.871773823236087     
  -8.9951685097769829     
   17.660969073627466     
  -15.001293578286381     
   26.506180082358785     
  -8.9511094310187147     
   17.586459596612578     
  -14.802497227668690     
   26.147996562461248     
  -8.9072353890724099     
   17.512937385409781     
  -14.606387253450229     
   25.797024807279080     
  -8.8635439324507068     
   17.440389143357667     
  -14.412909567395637     
   25.453072144963663     
  -8.8200326425728566     
   17.368801840623409     
  -14.222011526308410     
   25.115952774590134     
  -8.7766991331065753     
   17.298162707106389     
  -14.033641880498983     
   24.785486962764814     
  -8.7335410493273287     
   17.228459225584444     
  -13.847750728278246     
   24.461500555901573     
  -8.6905560674944731     
   17.159679125078476     
  -13.664289474108985     
   24.143825574446943     
  -8.6477418942437154     
   17.091810374437454     
  -13.483210782300633     
   23.832298778449591     
  -8.6050962659953427     
   17.024841176128046     
  -13.304468541462260     
   23.526762832034699     
  -8.5626169483777375     
   16.958759960223833     
  -13.128017820222000     
   23.227065012598992     
  -8.5203017356656634     
   16.893555378591710     
  -12.953814832627508     
   22.933057344200570     
  -8.4781484502328670     
   16.829216299253776     
  -12.781816902546003     
   22.644597127446509     
  -8.4361549420185433     
   16.765731800937186     
  -12.611982424090154     
   22.361545027593600     
  -8.3943190880072098     
   16.703091167786003     
  -12.444270836383202     
   22.083767417429790     
  -8.3526387917216063     
   16.641283884243165     
  -12.278642580752479     
   21.811133465111237     
  -8.3111119827281676     
   16.580299630091872     
  -12.115059079764144     
   21.543517222413580     
  -8.2697366161547308     
   16.520128275640975     
  -11.953482700596046     
   21.280796435753029     
  -8.2285106722200627     
   16.460759877071162     
  -11.793876727327898     
   21.022852008607966     
  -8.1874321557748679     
   16.402184671909687     
  -11.636205337263338     
   20.769569405858039     
  -8.1464990958539296     
   16.344393074649730     
  -11.480433566719402     
   20.520836419521498     
  -8.1057095452390282     
   16.287375672498996     
  -11.326527293572990     
   20.276545150906227     
  -8.0650615800323475     
   16.231123221252712     
  -11.174453204941194     
   20.036590250911406     
  -8.0245532992400239     
   16.175626641295210     
  -11.024178778059358     
   19.800869768471490     
  -7.9841828243655586     
   16.120877013713073     
  -10.875672254795823     
   19.569284653324797     
  -7.9439482990127956     
   16.066865576526343     
  -10.728902619895887     
   19.341738645954702     
  -7.9038478884981878     
   16.013583721026475     
  -10.583839580051226     
   19.118138532925126     
  -7.8638797794720823     
   15.961022988223711     
  -10.440453541054287     
   18.898393462981016     
  -7.8240421795487567     
   15.909175065395871     
  -10.298715590081930     
   18.682415324093231     
  -7.7843333169449656     
   15.858031782732787     
  -10.158597475151231     
   18.470118658154515     
  -7.7447514401267492     
   15.807585110081872     
  -10.020071585215071     
   18.261420056701265     
  -7.7052948174642637     
   15.757827153781859     
  -9.8831109347898121     
   18.056238844361676     
  -7.6659617368944195     
   15.708750153586243     
  -9.7476891434570980     
   17.854496313567111     
  -7.6267505055910956     
   15.660346479674837     
  -9.6137804211053464     
   17.656116112738459     
  -7.5876594496427261     
   15.612608629746424     
  -9.4813595502598069     
   17.461023856752774     
  -7.5486869137370514     
   15.565529226192439     
  -9.3504018713341601     
   17.269147444207519     
  -7.5098312608528373     
   15.519101013350346     
  -9.2208832655026036     
   17.080416405304874     
  -7.4710908719583644     
   15.473316854830433     
  -9.0927801424628178     
   16.894762430875318     
  -7.4324641457165157     
   15.428169730913698     
  -8.9660694242312537     
   16.712119102129982     
  -7.3939494981962719     
   15.383652736025706     
  -8.8407285309652774     
   16.532421419434570     
  -7.3555453625904414     
   15.339759076272495     
  -8.7167353703195189     
   16.355606706916767     
  -7.3172501889394699     
   15.296482067046652     
  -8.5940683200176426     
   16.181613281605134     
  -7.2790624438611466     
   15.253815130695594     
  -8.4727062204056072     
   16.010381764173673     
  -7.2409806102860701     
   15.211751794251644     
  -8.3526283571743036     
   15.841853727219210     
  -7.2030031871987088     
   15.170285687223158     
  -8.2338144542201590     
   15.675972754926967     
  -7.1651286893839155     
   15.129410539441212     
  -8.1162446585582071     
   15.512683570185523     
  -7.1273556471787476     
   15.089120178965363     
  -7.9998995317818160     
   15.351932586820624     
  -7.0896826062294611     
   15.049408530042456     
  -7.8847600373806612     
   15.193667294989396     
  -7.0521081272535371     
   15.010269611117334     
  -7.7708075326682406     
   15.037836919570843     
  -7.0146307858066210     
   14.971697532896235     
  -7.6580237557714597     
   14.884391593220046     
  -6.9772491720542353     
   14.933686496459750     
  -7.5463908188223083     
   14.733282963666193     
  -6.9399618905481573     
   14.896230791421207     
  -7.4358911965948122     
   14.584463836328775     
  -6.9027675600073355     
   14.859324794135164     
  -7.3265077178223468     
   14.437888205018533     
  -6.8656648131032307     
   14.822962965949896     
  -7.2182235562847072     
   14.293511086894549     
  -6.8286522962494720     
   14.787139851501353     
  -7.1110222231329985     
   14.151288863413516     
  -6.7917286693957255     
   14.751850077051877     
  -7.0048875566573994     
   14.011178913834886     
  -6.7548926058256535     
   14.717088348873224     
  -6.8998037148036353     
   13.873139244903438     
  -6.7181427919588881     
   14.682849451660049     
  -6.7957551704668617     
   13.737129944813235     
  -6.6814779271568971     
   14.649128246994179     
  -6.6927266958807596     
   13.603110530293817     
  -6.6448967235326597     
   14.615919671837219     
  -6.5907033669035577     
   13.471043286175766     
  -6.6083979057640576     
   14.583218737064316     
  -6.4896705422572376     
   13.340889586981781     
  -6.5719802109108869     
   14.551020526032787     
  -6.3896138703548768     
   13.212613521512800     
  -6.5356423882354076     
   14.519320193184539     
  -6.2905192689435285     
   13.086178240038139     
  -6.4993831990263429     
   14.488112962681823     
  -6.1923729321432441     
   12.961549619775125     
  -6.4632014164262506     
   14.457394127076476     
  -6.0951613099949284     
   12.838692502203582     
  -6.4270958252621773     
   14.427159046010919     
  -5.9988711162284041     
   12.717574338507172     
  -6.3910652218795265     
   14.397403144948623     
  -5.9034893086895979     
   12.598161580817459     
  -6.3551084139790603     
   14.368121913934816     
  -5.8090030968334689     
   12.480423277672315     
  -6.3192242204569640     
   14.339310906387105     
  -5.7153999222509242     
   12.364327369150448     
  -6.2834114712478959     
   14.310965737914023     
  -5.6226674669822980     
   12.249844282478845     
  -6.2476690071709617     
   14.283082085159407     
  -5.5307936348637039     
   12.136943476710542     
  -6.2119956797785401     
   14.255655684675277     
  -5.4397665587883770     
   12.025596799451666     
  -6.1763903512078935     
   14.228682331821323     
  -5.3495745827924877     
   11.915774913563558     
  -6.1408518940355004     
   14.202157879686991     
  -5.2602062709407633     
   11.807450998885910     
  -6.1053791911340536     
   14.176078238038516     
  -5.1716503884491161     
   11.700597194209976     
  -6.0699711355320547     
   14.150439372293663     
  -5.0838959094925436     
   11.595187577995956     
  -6.0346266302759481     
   14.125237302513288     
  -4.9969320026575721     
   11.491195863053850     
  -5.9993445882947469     
   14.100468102422433     
  -4.9107480336846701     
   11.388596954038469     
  -5.9641239322670732     
   14.076127898446897     
  -4.8253335565293796     
   11.287365988612725     
  -5.9289635944905914     
   14.052212868776536     
  -4.7406783116147855     
   11.187478727427418     
  -5.8938625167537433     
   14.028719242444602     
  -4.6567722211590823     
   11.088911678030666     
  -5.8588196502097682     
   14.005643298432769     
  -4.5736053835738497     
   10.991641333879766     
  -5.8238339552529386     
   13.982981364789911     
  -4.4911680735697530     
   10.895645579782457     
  -5.7889044013969606     
   13.960729817776683     
  -4.4094507317213836     
   10.800901507178349     
  -5.7540299671555069     
   13.938885081021336     
  -4.3284439704175472     
   10.707388318829578     
  -5.7192096399248253     
   13.917443624700224     
  -4.2481385580263238     
   10.615083868952050     
  -5.6844424158683777     
   13.896401964732638     
  -4.1685254290091844     
   10.523968340214674     
  -5.6497272998034713     
   13.875756661993970     
  -4.0895956664575728     
   10.434020527379628     
  -5.6150633050898318     
   13.855504321546571     
  -4.0113405125022279     
   10.345221331403948     
  -5.5804494535200844     
   13.835641591884023     
  -3.9337513525166958     
   10.257550560493419     
  -5.5458847752121008     
   13.816165164194448     
  -3.8568197233129968     
   10.170989977010635     
  -5.5113683085031662     
   13.797071771639953     
  -3.7805372984854158     
   10.085519926346935     
  -5.4768990998459337     
   13.778358188646145     
  -3.7048958990378154     
   10.001123316253970     
  -5.4424762037061347     
   13.760021230213136     
  -3.6298874741659084     
   9.9177811086007654     
  -5.4080986824619863     
   13.742057751238091     
  -3.5555041158514045     
   9.8354767536708856     
  -5.3737656063052901     
   13.724464645847966     
  -3.4817380401988709     
   9.7541923472179572     
  -5.3394760531441667     
   13.707238846753482     
  -3.4085815975947380     
   9.6739118326797140     
  -5.3052291085073948     
   13.690377324612371     
  -3.3360272588496382     
   9.5946178924242442     
  -5.2710238654503279     
   13.673877087403605     
  -3.2640676246564579     
   9.5162953862074424     
  -5.2368594244623567     
   13.657735179818815     
  -3.1926954092599007     
   9.4389275136721249     
  -5.2027348933758759     
   13.641948682663397     
  -3.1219034529073610     
   9.3624998485271114     
  -5.1686493872767372     
   13.626514712271019     
  -3.0516847040434065     
   9.2869961929580054     
  -5.1346020284161451     
   13.611430419929421     
  -2.9820322325962225     
   9.2124026390755986     
  -5.1005919461239833     
   13.596692991315923     
  -2.9129392128031544     
   9.1387038883656579     
  -5.0666182767235259     
   13.582299645949814     
  -2.8443989336404130     
   9.0658861109092097     
  -5.0326801634475169     
   13.568247636646191     
  -2.7764047878085956     
   8.9939353423763055     
  -4.9987767563555847     
   13.554534248994818     
  -2.7089502727407719     
   8.9228373673948216     
  -4.9649072122529692     
   13.541156800831752     
  -2.6420289924853120     
   8.8525796258154887     
  -4.9310706946105354     
   13.528112641737311     
  -2.5756346452916943     
   8.7831478692984444     
  -4.8972663734860404     
   13.515399152533401     
  -2.5097610362719571     
   8.7145303598607828     
  -4.8634934254466460     
   13.503013744796288     
  -2.4444020585730000     
   8.6467132113150562     
  -4.8297510334926281     
   13.490953860376136     
  -2.3795517094881387     
   8.5796852033555702     
  -4.7960383869822900     
   13.479216970926258     
  -2.3152040704629702     
   8.5134330836366825     
  -4.7623546815580236     
   13.467800577444262     
  -2.2513533223356963     
   8.4479458220100767     
  -4.7286991190735232     
   13.456702209816745     
  -2.1879937286706195     
   8.3832108717381910     
  -4.6950709075221164     
   13.445919426377237     
  -2.1251196471325842     
   8.3192176035301681     
  -4.6614692609661921     
   13.435449813471640     
  -2.0627255151061066     
   8.2559537732823856     
  -4.6278933994677054     
   13.425290985029360     
  -2.0008058618064899     
   8.1934094171733349     
  -4.5943425490197454     
   13.415440582146898     
  -1.9393552911776886     
   8.1315725069763776     
  -4.5608159414791283     
   13.405896272675516     
  -1.8783684973753672     
   8.0704335993835219     
  -4.5273128145000223     
   13.396655750818628     
  -1.8178402453799891     
   8.0099810370355780     
  -4.4938324114685564     
   13.387716736736172     
  -1.7577653876022237     
   7.9502057614854342     
  -4.4603739814384227     
   13.379076976156188     
  -1.6981388443910816     
   7.8910965919175693     
  -4.4269367790674261     
   13.370734239995333     
  -1.6389556199517010     
   7.8326446245380286     
  -4.3935200645549894     
   13.362686323982283     
  -1.5802107852676643     
   7.7748393426793845     
  -4.3601231035805776     
   13.354931048293620     
  -1.5218994901975704     
   7.7176719900013504     
  -4.3267451672430317     
   13.347466257192446     
  -1.4640169502725588     
   7.6611324429118746     
  -4.2933855320007961     
   13.340289818674387     
  -1.4065584569507210     
   7.6052123290904845     
  -4.2600434796130227     
   13.333399624120803     
  -1.3495193644825410     
   7.5499019249492036     
  -4.2267182970815318     
   13.326793587959484     
  -1.2928951000454232     
   7.4951929042726118     
  -4.1934092765936199     
   13.320469647326211     
  -1.2366811532633799     
   7.4410763779499352     
  -4.1601157154656931     
   13.314425761741981     
  -1.1808730804287539     
   7.3875437051832877     
  -4.1268369160877212     
   13.308659912784311     
  -1.1254665026398807     
   7.3345868581232789     
  -4.0935721858684815     
   13.303170103774701     
  -1.0704571012039548     
   7.2821971905928651     
  -4.0603208371815969     
   13.297954359466004     
  -1.0158406222745093     
   7.2303670291844808     
  -4.0270821873123355     
   13.293010725736428     
 -0.96161286955562453     
   7.1790880297540189     
  -3.9938555584051794     
   13.288337269289208     
 -0.90776970933247059     
   7.1283528904176574     
  -3.9606402774121250     
   13.283932077359241     
 -0.85430706265433687     
   7.0781533803154062     
  -3.9274356760417226     
   13.279793257421851     
 -0.80122091230197245     
   7.0284825978792753     
  -3.8942410907088285     
   13.275918936909051     
 -0.74850729281787665     
   6.9793325005351114     
  -3.8610558624850664     
   13.272307262929347     
 -0.69616229906386451     
   6.9306965114691099     
  -3.8278793370499784     
   13.268956401993618     
 -0.64418207522784487     
   6.8825667776851418     
  -3.7947108646428593     
   13.265864539744561     
 -0.59256282439520747     
   6.8349370322510179     
  -3.7615498000152585     
   13.263029880691938     
 -0.54130079665332365     
   6.7877996401043861     
  -3.7283955023841391     
   13.260450647951924     
 -0.49039229935254181     
   6.7411485482022799     
  -3.6952473353856834     
   13.258125082990439     
 -0.43983368524102356     
   6.6949763809697513     
  -3.6621046670297348     
   13.256051445371378     
 -0.38962136238375150     
   6.6492773412966848     
  -3.6289668696548620     
   13.254228012509609     
 -0.33975178232402520     
   6.6040442480339427     
  -3.5958333198840369     
   13.252653079427640     
 -0.29022145046377168     
   6.5592714925690281     
  -3.5627033985809153     
   13.251324958515806     
 -0.24102691426950285     
   6.5149521674698896     
  -3.5295764908067131     
   13.250241979297599     
 -0.19216477301347973     
   6.4710808871086103     
  -3.4964519857776608     
   13.249402488199165     
 -0.14363166636016400     
   6.4276508289529506     
  -3.4633292768230342     
   13.248804848320406     
  -9.5424285143017915E-002
   6.3846569827077522     
  -3.4302077613437492     
   13.248447439213118     
  -4.7539357772708665E-002
   6.3420926733340854     
  -3.3970868407715051     
   13.248328656661879     
   2.6337277295960250E-005
   6.2999527866933107     
  -3.3639659205284809     
   13.248446912463015     
   4.7275983177494776E-002
   6.2582315733038723     
  -3.3308444099875594     
   13.248800634220903     
   9.4212719977274900E-002
   6.2169231812878332     
  -3.2977217224330833     
   13.249388265130438     
  0.14083964383693265     
   6.1760227724313070     
  -3.2645972750221266     
   13.250208263776607     
  0.18715981463016854     
   6.1355242776414611     
  -3.2314704887462775     
   13.251259103929963     
  0.23317624671247850     
   6.0954232465993448     
  -3.1983407883939217     
   13.252539274349399     
  0.27889192106197463     
   6.0557136489005972     
  -3.1652076025130165     
   13.254047278585626     
  0.32430977342872813     
   6.0163912305418901     
  -3.1320703633743547     
   13.255781634788342     
  0.36943270765779335     
   5.9774502171928754     
  -3.0989285069353021     
   13.257740875518202     
  0.41426358428673898     
   5.9388863847937250     
  -3.0657814728040043     
   13.259923547559351     
  0.45880523217269298     
   5.9006942368654816     
  -3.0326287042040581     
   13.262328211737156     
  0.50306043894918306     
   5.8628696301326482     
  -2.9994696479396330     
   13.264953442737466     
  0.54703196117517905     
   5.8254072060920503     
  -2.9663037543610451     
   13.267797828928456     
  0.59072251522086838     
   5.7883030979912986     
  -2.9331304773307671     
   13.270859972187649     
  0.63413478845580418     
   5.7515519552350911     
  -2.8999492741898716     
   13.274138487729088     
  0.67727142812006647     
   5.7151500832435929     
  -2.8667596057249023     
   13.277632003933750     
  0.72013505374439435     
   5.6790923755818614     
  -2.8335609361351644     
   13.281339162184514     
  0.76272824656125748     
   5.6433751527248637     
  -2.8003527330004245     
   13.285258616701434     
  0.80505356020669483     
   5.6079934873117887     
  -2.7671344672490221     
   13.289389034380354     
  0.84711351136153246     
   5.5729439063824815     
  -2.7339056131263759     
   13.293729094635406     
  0.88891059065940192     
   5.5382214438646287     
  -2.7006656481638864     
   13.298277489240776     
  0.93044725148838581     
   5.5038229715623839     
  -2.6674140531482280     
   13.303032922178934     
  0.97172592377510458     
   5.4697434932983677     
  -2.6341503120910157     
   13.307994109488309     
   1.0127489999748416     
   5.4359800231727231     
  -2.6008739121988564     
   13.313159779113619     
   1.0535188501486379     
   5.4025278515798458     
  -2.5675843438437620     
   13.318528670761578     
   1.0940378090354859     
   5.3693836794896956     
  -2.5342811005339323     
   13.324099535750747     
   1.1343081866316578     
   5.3365436784700391     
  -2.5009636788848932     
   13.329871136877877     
   1.1743322642201839     
   5.3040037524499946     
  -2.4676315785909892     
   13.335842248269335     
   1.2141122923635581     
   5.2717609134261272     
  -2.4342843023972236     
   13.342011655248280     
   1.2536504992142550     
   5.2398108012954978     
  -2.4009213560714397     
   13.348378154196876     
   1.2929490802239703     
   5.2081506441140979     
  -2.3675422483768416     
   13.354940552422573     
   1.3320102100548270     
   5.1767762028972477     
  -2.3341464910448448     
   13.361697668026650     
   1.3708360315765555     
   5.1456847697122141     
  -2.3007335987482556     
   13.368648329773967     
   1.4094286673493981     
   5.1148722712668775     
  -2.2673030890747712     
   13.375791376965799     
   1.4477902093838988     
   5.0843359819676186     
  -2.2338544825007975     
   13.383125659312380     
   1.4859227292486568     
   5.0540721035236844     
  -2.2003873023655829     
   13.390650036810564     
   1.5238282700250836     
   5.0240778497579965     
  -2.1669010748456516     
   13.398363379620374     
   1.5615088538982693     
   4.9943495915063707     
  -2.1333953289295522     
   13.406264567944705     
   1.5989664758345663     
   4.9648846627912322     
  -2.0998695963928928     
   13.414352491911306     
   1.6362031108055015     
   4.9356794396434971     
  -2.0663234117736815     
   13.422626051454825     
   1.6732207066028271     
   4.9067314555984538     
  -2.0327563123479484     
   13.431084156202633     
   1.7100211925198163     
   4.8780370806690661     
  -1.9991678381056599     
   13.439725725360494     
   1.7466064706248334     
   4.8495939969574788     
  -1.9655575317269103     
   13.448549687601062     
   1.7829784256020154     
   4.8213986427682407     
  -1.9319249385583945     
   13.457554980953624     
   1.8191389154227764     
   4.7934487886404531     
  -1.8982696065901510     
   13.466740552695525     
   1.8550897813375806     
   4.7657409345763693     
  -1.8645910864325774     
   13.476105359244736     
   1.8908328383469026     
   4.7382729834240651     
  -1.8308889312937098     
   13.485648366054910     
   1.9263698857225839     
   4.7110414581618469     
  -1.7971626969567647     
   13.495368547510862     
   1.9617026966587972     
   4.6840443611478459     
  -1.7634119417579395     
   13.505264886825929     
   1.9968330293674068     
   4.6572784082524628     
  -1.7296362265644667     
   13.515336375942921     
   2.0317626174292993     
   4.6307412926895539     
  -1.6958351147529185     
   13.525582015429304     
   2.0664931771244701     
   4.6044304987464191     
  -1.6620081721877609     
   13.536000814386778     
   2.1010264058650692     
   4.5783430059219121     
  -1.6281549672001485     
   13.546591790347465     
   2.1353639784094831     
   4.5524769470915167     
  -1.5942750705669617     
   13.557353969182270     
   2.1695075555126699     
   4.5268291037860644     
  -1.5603680554900801     
   13.568286385005530     
   2.2034587737910649     
   4.5013977713507307     
  -1.5264334975758891     
   13.579388080082698     
   2.2372192570761960     
   4.4761797619706174     
  -1.4924709748150176     
   13.590658104738615     
   2.2707906052909750     
   4.4511734664708893     
  -1.4584800675623018     
   13.602095517267568     
   2.3041744062895075     
   4.4263757420519632     
  -1.4244603585169733     
   13.613699383844178     
   2.3373722243548967     
   4.4017850561430247     
  -1.3904114327030683     
   13.625468778435755     
   2.3703856122759701     
   4.3773983297537056     
  -1.3563328774500540     
   13.637402782715817     
   2.4032160997491219     
   4.3532141077449955     
  -1.3222242823736698     
   13.649500485979084     
   2.4358652055572101     
   4.3292293386204808     
  -1.2880852393569797     
   13.661760985056969     
   2.4683344255968631     
   4.3054426609242640     
  -1.2539153425316349     
   13.674183384234846     
   2.5006252455537958     
   4.2818510785232826     
  -1.2197141882593407     
   13.686766795170337     
   2.5327391286427199     
   4.2584532811807643     
  -1.1854813751135276     
   13.699510336812573     
   2.5646775282515764     
   4.2352463280052728     
  -1.1512165038612214     
   13.712413135322480     
   2.5964418757116152     
   4.2122289762131082     
  -1.1169191774451135     
   13.725474323994343     
   2.6280335930332139     
   4.1893983441193337     
  -1.0825890009658228     
   13.738693043178461     
   2.6594540806141085     
   4.1667532382299850     
  -1.0482255816643526     
   13.752068440204749     
   2.6907047299008342     
   4.1442908373953360     
  -1.0138285289047353     
   13.765599669307454     
   2.7217869111812982     
   4.1220099778555612     
 -0.97939745415686508     
   13.779285891550446     
   2.7527019860152158     
   4.0999079403650089     
 -0.94493197097951553     
   13.793126274754403     
   2.7834512955679527     
   4.0779835484329343     
 -0.91043169500353849     
   13.807119993423775     
   2.8140361721812006     
   4.0562342668822167     
 -0.87589624391524323     
   13.821266228677185     
   2.8444579291828163     
   4.0346586263172641     
 -0.84132523743995258     
   13.835564168172343     
   2.8747178688801953     
   4.0132547986704701     
 -0.80671829732573419     
   13.850013006044220     
   2.9048172798702243     
   3.9920205399934758     
 -0.77207504732730425     
   13.864611942828695     
   2.9347574339201747     
   3.9709547350164494     
 -0.73739511319010198     
   13.879360185399578     
   2.9645395944327992     
   3.9500548563096549     
 -0.70267812263453144     
   13.894256946900297     
   2.9941650058551206     
   3.9293199169058806     
 -0.66792370534036960     
   13.909301446678015     
   3.0236349052319156     
   3.9087474469400920     
 -0.63313149293133875     
   13.924492910218804     
   3.0529505110839654     
   3.8883364931016287     
 -0.59830111895983895     
   13.939830569083471     
   3.0821130347822283     
   3.8680846107614402     
 -0.56343221889184159     
   13.955313660843833     
   3.1111236693629385     
   3.8479909373916321     
 -0.52852443009193928     
   13.970941429020725     
   3.1399836013933768     
   3.8280530219859372     
 -0.49357739180855104     
   13.986713123021852     
   3.1686939990582705     
   3.8082700717446913     
 -0.45859074515928161     
   14.002627998080991     
   3.1972560245963564     
   3.7886396803106157     
 -0.42356413311643115     
   14.018685315197978     
   3.2256708221986852     
   3.7691610651997127     
 -0.38849720049265501     
   14.034884341078943     
   3.2539395301876839     
   3.7498319441773642     
 -0.35338959392677061     
   14.051224348078835     
   3.2820632697690133     
   3.7306513152991299     
 -0.31824096186970985     
   14.067704614139842     
   3.3100431546337576     
   3.7116178495691168     
 -0.28305095457061563     
   14.084324422747690     
   3.3378802885055254     
   3.6927272141622538     
 -0.24781922406307971     
   14.101083062825483     
   3.3655757426117430     
   3.6739906766075308     
 -0.21254542415152111     
   14.117979828863728     
   3.3931306726862989     
   3.6553570745276476     
 -0.17722921039770240     
   14.135014020172308     
   3.4205458507452571     
   3.6370126293390537     
 -0.14187024010738289     
   14.152184943412834     
   3.4478234454652990     
   3.6182534027053901     
 -0.10646817231710641     
   14.169491902891462     
   3.4749603459855902     
   3.6017020058714757     
  -7.1022667781122262E-002
   14.186934236533999     
   3.5019731110296259     
   3.5775619092769224     
  -3.5533388958437676E-002
   14.204511181374947     
   3.5288048253492033     
   3.5823899285958181     
   0.0000000000000000     
   14.222222375312853     
   3.5556727498136711     
   3.5823899285958181     
   0.0000000000000000     
   11871.147606569144     
  -4007309721.7351675     
   990809943247227.38     
   8.8546478280812045E-003
   6828.9579928404910     
  -1034879891.9934858     
   1208103727923639.0     
   9.4042035997347600E-003
   6684.5197515581403     
  -739923818.78719211     
   45457929371896.656     
   9.9867803253567942E-003
   6555.3408034418107     
  -727922135.33399129     
   270527745361325.22     
   1.0604279029934738E-002
   6424.1415627175984     
  -650685431.48781228     
   173240183562254.28     
   1.1258703810039595E-002
   6295.7180373213305     
  -597199451.95085096     
   159469083362961.62     
   1.1952166929820207E-002
   6168.7205409507051     
  -543958327.81891751     
   131541607767999.45     
   1.2686894130137488E-002
   6043.5103067480231     
  -496467114.57604855     
   111824594767754.98     
   1.3465230156549263E-002
   5919.9722597588570     
  -452808811.44979620     
   94244127291301.547     
   1.4289644511711193E-002
   5798.1239261386709     
  -413019793.87769759     
   79612795680327.922     
   1.5162737437575990E-002
   5677.9459170007167     
  -376672574.35931033     
   67201598279396.609     
   1.6087246132547982E-002
   5559.4291205635100     
  -343494794.49311554     
   56731307152619.562     
   1.7066051208479066E-002
   5442.5615641891618     
  -313206842.41140068     
   47885622034500.523     
   1.8102183392071144E-002
   5327.3320719120948     
  -285560883.85858941     
   40416271035030.062     
   1.9198830474874556E-002
   5213.7292462181722     
  -260328274.70201200     
   34108851620967.027     
   2.0359344515637350E-002
   5101.7417515208763     
  -237300476.37799758     
   28783232533036.961     
   2.1587249298261054E-002
   4991.3582352541298     
  -216286691.31424722     
   24286919133996.121     
   2.2886248048050024E-002
   4882.5673498504002     
  -197112522.51116818     
   20491101959587.613     
   2.4260231408297285E-002
   4775.3577466331453     
  -179618534.11883941     
   17286919400440.293     
   2.5713285678524597E-002
   4669.7180775282523     
  -163658988.33575967     
   14582391044335.604     
   2.7249701314881598E-002
   4565.6369945988736     
  -149100675.07661363     
   12299801880188.867     
   2.8873981692301928E-002
   4463.1031501863254     
  -135821844.30877295     
   10373495661480.480     
   3.0590852127006199E-002
   4362.1051968820393     
  -123711227.86625026     
   8748007780717.6475     
   3.2405269156825206E-002
   4262.6317875467221     
  -112667144.38404706     
   7376486893974.2959     
   3.4322430075584727E-002
   4164.6715753162216     
  -102596680.05694936     
   6219360407838.3545     
   3.6347782716436912E-002
   4068.2132136107052     
  -93414938.908716887     
   5243206298237.0762     
   3.8487035477535569E-002
   3973.2453561428651     
  -85044356.697566509     
   4419799410022.6807     
   4.0746167581823839E-002
   3879.7566569258574     
  -77414073.095100537     
   3725305310766.8706     
   4.3131439560925272E-002
   3787.7357702808381     
  -70459357.221117690     
   3139598915560.1846     
   4.5649403951193095E-002
   3697.1713508440366     
  -64121082.031237662     
   2645688612781.1367     
   4.8306916187869128E-002
   3608.0520535731011     
  -58345243.430380829     
   2229229589629.9243     
   5.1111145681022992E-002
   3520.3665337528109     
  -53082520.332534909     
   1878112570412.8191     
   5.4069587054475413E-002
   3434.1034469998222     
  -48287872.204869226     
   1582116307741.2649     
   5.7190071526245584E-002
   3349.2514492663227     
  -43920170.924052641     
   1332613964930.0449     
   6.0480778406193217E-002
   3265.7991968425895     
  -39941864.040675387     
   1122325051042.2390     
   6.3950246683440112E-002
   3183.7353463579798     
  -36318666.791227490     
   945105857353.37317     
   6.7607386672845091E-002
   3103.0485547803905     
  -33019280.420674205     
   795772432715.00171     
   7.1461491686259801E-002
   3023.7274794138161     
  -30015134.585222706     
   669951057659.35559     
   7.5522249690502197E-002
   2945.7607778937218     
  -27280151.790857695     
   563951955024.04114     
   7.9799754909940776E-002
   2869.1371081800444     
  -24790531.997595415     
   474662635059.05298     
   8.4304519327277144E-002
   2793.8451285474171     
  -22524555.675309025     
   399457829316.04559     
   8.9047484031540072E-002
   2719.8734975723664     
  -20462403.743189901     
   336123439630.02386     
   9.4040030357453258E-002
   2647.2108741168404     
  -18585992.956096642     
   282792326515.71136     
   9.9293990755206923E-002
   2575.8459173080369     
  -16878825.423029579     
   237890098378.89978     
  0.10482165932424453     
   2505.7672865137229     
  -15325851.054325040     
   200089347984.11066     
  0.11063580193896737     
   2436.9636413126937     
  -13913341.835006565     
   168271023038.19107     
  0.11674966588826123     
   2369.4236414597744     
  -12628776.916391937     
   141491821808.81680     
  0.12317698894445957     
   2303.1359468447172     
  -11460737.601926897     
   118956676309.42351     
  0.12993200777078204     
   2238.0892174445121     
  -10398811.382916821     
   99995531418.899048     
  0.13702946556942894     
   2174.2721132679858     
  -9433504.2502899971     
   84043750967.014923     
  0.14448461886538208     
   2111.6732942922963     
  -8556160.5748006608     
   70625585822.236542     
  0.15231324331357224     
   2050.2814203902904     
  -7758889.9080094602     
   59340226792.946266     
  0.16053163840943843     
   1990.0851512476618     
  -7034500.1112781735     
   49850039312.841370     
  0.16915663097504641     
   1931.0731462690756     
  -6376436.2704598792     
   41870639559.927193     
  0.17820557728487874     
   1873.2340644720107     
  -5778724.9001860395     
   35162524636.971832     
  0.18769636368718681     
   1816.5565643671202     
  -5235922.9836419085     
   29524014134.705517     
  0.19764740556844590     
   1761.0293038238408     
  -4743071.4326484501     
   24785298226.349529     
  0.20807764450001948     
   1706.6409399197216     
  -4295652.5880226120     
   20803419330.526524     
  0.21900654339767445     
   1653.3801287719814     
  -3889551.4127485310     
   17458041357.276115     
  0.23045407951615152     
   1601.2355253496246     
  -3521020.0600245520     
   14647883304.323460     
  0.24244073509265748     
   1550.1957832642202     
  -3186645.5255089141     
   12287713210.869293     
  0.25498748544498673     
   1500.2495545373984     
  -2883320.1177751627     
   10305814694.023697     
  0.26811578432209043     
   1451.3854893430287     
  -2608214.5038890834     
   8641852014.6029701     
  0.28184754629739528     
   1403.5922357216398     
  -2358753.1076863655     
   7245071180.5777473     
  0.29620512598814447     
   1356.8584392646710     
  -2132591.6574468664     
   6072784370.7528067     
  0.31121129387762508     
   1311.1727427659557     
  -1927596.6970346554     
   5089093203.2240257     
  0.32688920851149733     
   1266.5237858374903     
  -1741826.8905697335     
   4263813337.5381937     
  0.34326238483471538     
   1222.9002044864239     
  -1573515.9651952204     
   3571568767.4337211     
  0.36035465843190501     
   1180.2906306500133     
  -1421057.1499418633     
   2991029123.2948880     
  0.37819014543172852     
   1138.6836916849759     
  -1282988.9808077666     
   2504267481.1956100     
  0.39679319783494260     
   1098.0680098074915     
  -1157982.3534134889     
   2096219707.9266710     
  0.41618835402676269     
   1058.4322014797308     
  -1044828.7147414519     
   1754229345.7955375     
  0.43640028423704530     
   1019.7648767387102     
  -942429.29485238390     
   1467664553.7859495     
  0.45745373071695422     
   982.05463846279042     
  -849785.28799855802     
   1227595739.5657208     
  0.47937344240847535     
   945.29008157095961     
  -765988.90036115621     
   1026524303.0237758     
  0.50218410389369961     
   909.45979214970100     
  -690215.18880027556     
   858154419.21963382     
  0.52591025842452532     
   874.55234650193415     
  -621714.62151995371     
   717201058.42301321     
  0.55057622485068702     
   840.55631011223409     
  -559806.29754322954     
   599228512.56805444     
  0.57620600828514690     
   807.46023652213375     
  -503871.76733901538     
   500514600.10730523     
  0.60282320437126058     
   775.25266610906090     
  -453349.40194530052     
   417936482.66214031     
  0.63045089704611934     
   743.92212476210193     
  -407729.26249266841     
   348874668.35945088     
  0.65911154972945341     
   713.45712244749541     
  -366548.42620802578     
   291132317.51983458     
  0.68882688990782426     
   683.84615165636035     
  -329386.72879196983     
   242867422.05486313     
  0.71961778712989077     
   655.07768572700013     
  -295862.88654385851     
   202535813.70530400     
  0.75150412448064030     
   627.14017703356524     
  -265630.96480962553     
   168843280.14772707     
  0.78450466366092109     
   600.02205503368259     
  -238377.16219464748     
   140705339.18235090     
  0.81863690386363541     
   573.71172416300897     
  -213816.88279576815     
   117213454.98221642     
  0.85391693470973018     
   548.19756158186954     
  -191692.07059020267     
   97606659.491136402     
  0.89035928358572458     
   523.46791471166046     
  -171768.78430893549     
   81247751.964318499     
  0.92797675780989664     
   499.51109876015357     
  -153834.98607963344     
   67603230.151267648     
  0.96678028214622402     
   476.31539341907762     
  -137698.54437153565     
   56226741.924115412     
   1.0067787322833555     
   453.86904186345231     
  -123185.36225490205     
   46744216.252173312     
   1.0479787649996655     
   432.16023985466774     
  -110137.87117449075     
   38844650.857309803     
   1.0903846458439352     
   411.17716228843562     
  -98412.954944622586     
   32261546.997328501     
   1.1339980752731820     
   390.90784325887978     
  -87882.597455382100     
   26793337.204991255     
   1.1788180143030083     
   371.34062405106135     
  -78425.363424771887     
   22200944.424034096     
   1.2248405108394871     
   352.46239398758223     
  -69951.368956706341     
   18519062.154287405     
   1.2720585279723711     
   334.26540352477838     
  -62307.466861623747     
   14997861.851272510     
   1.3204617756140635     
   316.72077839536564     
  -55613.171415973506     
   13597962.597836064     
   1.3700365469632416     
   299.88137812147215     
  -49049.772982749571     
   7364075.0045128781     
   1.4207655613514107     
   283.48223169880890     
  -45206.046021078037     
   19030110.951904383     
   1.4726278150890846     
   268.49256937562359     
  -34464.790517779693     
   3066173.7376002059     
   1.9763632624420238     
   153.65937436672903     
  -11468.487485778143     
   634732.33898830391     
   2.2987513443694252     
   108.21816829386901     
  -6707.9949433658658     
   365283.07704720966     
   2.5330793447869238     
   81.527251271674871     
  -3968.3718655117923     
   162248.39452922766     
   2.7146302799711814     
   64.727549341538918     
  -2751.5089065425846     
   103074.16606184047     
   2.8608627565038538     
   52.902645422485513     
  -1978.4526610787814     
   63065.606416472554     
   2.9817394410285827     
   44.192862237400462     
  -1505.4606129552367     
   43014.260486299259     
   3.0834845656112120     
   37.472076556742394     
  -1182.8536593079925     
   30028.385717059260     
   3.1702411151592220     
   32.120840492397292     
  -957.64076643004819     
   21882.381507936727     
   3.2448998738110890     
   27.742931313520860     
  -793.52290512052264     
   16354.224457056929     
   3.3095532186950294     
   24.081958496488067     
  -670.86622169259567     
   12527.803026422640     
   3.3657609479729587     
   20.962523694770514     
  -576.90769899442591     
   9786.7340684135143     
   3.4147145018109888     
   18.261486463581136     
  -503.50719348132452     
   7779.7243217474761     
   3.4573428562032107     
   15.889820327207277     
  -445.15926106821837     
   6278.4331477159421     
   3.4943832621574855     
   13.781744643385863     
  -398.07101246034892     
   5135.5982786351724     
   3.5264299236611767     
   11.887682048808527     
  -359.55402537058507     
   4251.8892739474113     
   3.5539683518945373     
   10.169634845842113     
  -327.66485581597942     
   3559.1155210159468     
   3.5774001448403085     
   8.5980439827812685     
  -300.97148940835990     
   3009.3224612634544     
   3.5970612036519167     
   7.1496113318881571     
  -278.40157094888400     
   2568.1767681677206     
   3.6132353499252092     
   5.8057567915468811     
  -259.14024518762608     
   2210.6691973323605     
   3.6261646570778621     
   4.5515056130587341     
  -242.56022620763338     
   1918.3073062461274     
   3.6360573932483713     
   3.3746727440126811     
  -228.17292141078741     
   1677.2287679621213     
   3.6430942010490850     
   2.2652561763580330     
  -215.59370565107150     
   1476.9129999490501     
   3.6474329575952851     
   1.2149797668517224     
  -204.51685815145362     
   1309.2851281643891     
   3.6492126342290954     
  0.21694457224753566     
  -194.69721969022072     
   1168.0833215494506     
   3.6485563893385495     
 -0.73463996392451647     
  -185.93659477859981     
   1048.4056065726766     
   3.6455740670489747     
  -1.6446653326942786     
  -178.07355272930474     
   946.38100597880089     
   3.6403642312158992     
  -2.5172884524787005     
  -170.97569518446372     
   858.92800616929719     
   3.6330158327398960     
  -3.3560620282853408     
  -164.53373513819403     
   783.57518807217377     
   3.6236095851868826     
  -4.1640386691999582     
  -158.65692122765273     
   718.32664677655987     
   3.6122191066100657     
  -4.9438546507111623     
  -153.26947137682851     
   661.56004840676076     
   3.5989118726629390     
  -5.6977977566876783     
  -148.30777101377780     
   611.94872073141312     
   3.5837500164011451     
  -6.4278625732428543     
  -143.71815560829219     
   568.40161459362503     
   3.5667910027707141     
  -7.1357958210106851     
  -139.45514349884002     
   530.01667828983693     
   3.5480882000819181     
  -7.8231337257869482     
  -135.48001841166626     
   496.04438151404463     
   3.5276913663458389     
  -8.4912329856918909     
  -131.75968555031091     
   465.85898648685844     
   3.5056470648935836     
  -9.1412965574468181     
  -128.26574315165948     
   438.93577211877886     
   3.4819990209767080     
  -9.7743952274778891     
  -124.97372486076863     
   414.83287015486746     
   3.4567884288912296     
  -10.391485735466329     
  -121.86247833460712     
   393.17669398560008     
   3.4300542174488160     
  -10.993426064127135     
  -118.91365312971512     
   373.65018792595669     
   3.4018332802406239     
  -11.580988388752095     
  -116.11127672027045     
   355.98330054166604     
   3.3721606760283129     
  -12.154870085468293     
  -113.44140196620796     
   339.94522484949215     
   3.3410698036964916     
  -12.715703122333405     
  -110.89181277983675     
   325.33804675343532     
   3.3085925554677647     
  -13.264062097855962     
  -108.45177742918600     
   311.99152529600525     
   3.2747594514817751     
  -13.800471143902593     
  -106.11184098946595     
   299.75878249092005     
   3.2395997583468108     
  -14.325409871678218     
  -103.86365012078406     
   288.51273253115858     
   3.2031415938658063     
  -14.839318508547176     
  -101.69980462680037     
   278.14311004836134     
   3.1654120198016154     
  -15.342602348367771     
  -99.613731301437667     
   268.55398972031401     
   3.1264371242661513     
  -15.835635617567705     
  -97.599576378535303     
   259.66170696488695     
   3.0862420950840375     
  -16.318764842454790     
  -95.652113576298646     
   251.39311104125687     
   3.0448512852854086     
  -16.792311789504261     
  -93.766665243489228     
   243.68409046779198     
   3.0022882717177897     
  -17.256576039025436     
  -91.939034564980773     
   236.47832685372501     
   2.9585759076280520     
  -17.711837243221833     
  -90.165447113577841     
   229.72623634099827     
   2.9137363699479804     
  -18.158357111858329     
  -88.442500341020349     
   223.38406995742710     
   2.8677912019172962     
  -18.596381162251728     
  -86.767119816339644     
   217.41314513951247     
   2.8207613515932075     
  -19.026140264862061     
  -85.136521227793310     
   211.77918919533386     
   2.7726672067232103     
  -19.447852011203612     
  -83.548177308828315     
   206.45177535611322     
   2.7235286263960110     
  -19.861721926959827     
  -81.999788993657461     
   201.40383896817707     
   2.6733649698323849     
  -20.267944549947462     
  -80.489260201396135     
   196.61125955305022     
   2.6221951226321880     
  -20.666704389837822     
  -79.014675754748254     
   192.05250085720547     
   2.5700375207544521     
  -21.058176784220489     
  -77.574281998319208     
   187.70829834206904     
   2.5169101724735730     
  -21.442528663618173     
  -76.166469760753699     
   183.56138898337645     
   2.4628306785252256     
  -21.819919236378503     
  -74.789759343378364     
   179.59627588354704     
   2.4078162506301939     
  -22.190500602922580     
  -73.442787274251771     
   175.79902325408185     
   2.3518837285621617     
  -22.554418307607826     
  -72.124294599846152     
   172.15707815254561     
   2.2950495959062391     
  -22.911811835391696     
  -70.833116513702066     
   168.65911368864900     
   2.2373299946382006     
  -23.262815059578543     
  -69.568173161037194     
   165.29489266129488     
   2.1787407386396955     
  -23.607556646146332     
  -68.328461466077471     
   162.05514731953366     
   2.1192973262518442     
  -23.946160419464473     
  -67.113047861180988     
   158.93147381626122     
   2.0590149519583290     
  -24.278745693636324     
  -65.921061807559028     
   155.91623957273256     
   1.9979085172791842     
  -24.605427573182130     
  -64.751690010763525     
   153.00250134510790     
   1.9359926409477450     
  -24.926317226335726     
  -63.604171250675222     
   150.18393285368447     
   1.8732816684355398     
  -25.241522133848097     
  -62.477791754272587     
   147.45476099161991     
   1.8097896808830958     
  -25.551146315850868     
  -61.371881046835441     
   144.80970924683007     
   1.7455305034886328     
  -25.855290539036666     
  -60.285808227484210     
   142.24394738439503     
   1.6805177134012972     
  -26.154052506160632     
  -59.218978622101247     
   139.75304691304433     
   1.6147646471608654     
  -26.447527029641517     
  -58.170830770253417     
   137.33294154284141     
   1.5482844077216591     
  -26.735806190838858     
  -57.140833708682102     
   134.97989161734114     
   1.4810898710946891     
  -27.018979486414441     
  -56.128484521552039     
   132.69045297203081     
   1.4131936926387210     
  -27.297133963028976     
  -55.133306124261807     
   130.46144837321651     
   1.3446083130280027     
  -27.570354341493289     
  -54.154845261462683     
   128.28994297828433     
   1.2753459639217450     
  -27.838723131369758     
  -53.192670689125563     
   126.17322106669621     
   1.2054186733580927     
  -28.102320736920383     
  -52.246371531125341     
   124.10876668800614     
   1.1348382708932017     
  -28.361225555200612     
  -51.315555780965298     
   122.09424498040124     
   1.0636163925041469     
  -28.615514067012054     
  -50.399848943612284     
   120.12748613248607     
  0.99176448527268990     
  -28.865260921365135     
  -49.498892797618637     
   118.20647087230886     
  0.91929381186539927     
  -29.110539014024372     
  -48.612344266076320     
   116.32931706351631     
  0.84621545482425442     
  -29.351419560659810     
  -47.739874388099949     
   114.49426811541262     
  0.77254032068061851     
  -29.587972165073147     
  -46.881167377234348     
   112.69968206911319     
  0.69827914390436019     
  -29.820264882920522     
  -46.035919761716002     
   110.94402206816473     
  0.62344249069889290     
  -30.048364281315326     
  -45.203839596204766     
   109.22584759144972     
  0.54804076265199686     
  -30.272335494654008     
  -44.384645739268890     
   107.54380643673674     
  0.47208420025146691     
  -30.492242276979667     
  -43.578067190993366     
   105.89662789356319     
  0.39558288627388566     
  -30.708147051161625     
  -42.783842481791652     
   104.28311560422959     
  0.31854674905415165     
  -30.920110955153007     
  -42.001719114759929     
   102.70214254033681     
  0.24098556564277901     
  -31.128193885554172     
  -41.231453045707397     
   101.15264480533162     
  0.16290896485743292     
  -31.332454538692609     
  -40.472808209667413     
   99.633617315347948     
   8.4326430234661451E-002
  -31.532950449416287     
  -39.725556079802303     
   98.144109109102743     
   5.2473028873267309E-003
  -31.729738027769500     
  -38.989475261484031     
   96.683219381192401     
  -7.4319215727178534E-002
  -31.922872593713524     
  -38.264351116125084     
   95.250093774051606     
 -0.15436406112322298     
  -32.112408410035883     
  -37.549975412819698     
   93.843921016409041     
 -0.23487830318337702     
  -32.298398713580930     
  -36.846146005196630     
   92.463929829943851     
 -0.31585314363095829     
  -32.480895744922599     
  -36.152666531472050     
   91.109386141685803     
 -0.39727991357492809     
  -32.659950776589803     
  -35.469346135409410     
   89.779590463509521     
 -0.47915007112364799     
  -32.835614139945662     
  -34.795999206933089     
   88.473875561065455     
 -0.56145519906424990     
  -33.007935250813553     
  -34.132445140225094     
   87.191604295143961     
 -0.64418700260459316     
  -33.176962633934146     
  -33.478508108011511     
   85.932167565611124     
 -0.72733730717498546     
  -33.342743946332348     
  -32.834016851269432     
   84.694982578640250     
 -0.81089805628703404     
  -33.505325999665345     
  -32.198804481929628     
   83.479491076886987     
 -0.89486130944716147     
  -33.664754781617305     
  -31.572708298852973     
   82.285157859413189     
 -0.97921924012248107     
  -33.821075476401703     
  -30.955569614907375     
   81.111469225703487     
  -1.0639641337568719     
  -33.974332484428260     
  -30.347233595714599     
   79.957932066486421     
  -1.1490883858352254     
  -34.124569441180583     
  -29.747549105215963     
   78.824071693136162     
  -1.2345844999939644     
  -34.271829235362418     
  -29.156368567517440     
   77.709432188620227     
  -1.3204450861760395     
  -34.416154026346469     
  -28.573547826102789     
   76.613573845827361     
  -1.4066628588287275     
  -34.557585260967372     
  -27.998946022259084     
   75.536073313641268     
  -1.4932306351426397     
  -34.696163689704036     
  -27.432425472406774     
   74.476522039714084     
  -1.5801413333304455     
  -34.831929382277828     
  -26.873851557108917     
   73.434525905154331     
  -1.6673879709439048     
  -34.964921742702650     
  -26.323092612820261     
   72.409704067038589     
  -1.7549636632278656     
  -35.095179523815496     
  -25.780019832317471     
   71.401688555808761     
  -1.8428616215099727     
  -35.222740841316657     
  -25.244507168148903     
   70.410123415435720     
  -1.9310751516248870     
  -35.347643187343365     
  -24.716431242533133     
   69.434664193417404     
  -2.0195976523718833     
  -35.469923443602404     
  -24.195671261082502     
   68.474977283400960     
  -2.1084226140047511     
  -35.589617894083752     
  -23.682108931456995     
   67.530739517613668     
  -2.1975436167529772     
  -35.706762237375081     
  -23.175628385074894     
   66.601637485054198     
  -2.2869543293732360     
  -35.821391598597614     
  -22.676116103936987     
   65.687367207934187     
  -2.3766485077302670     
  -35.933540540982150     
  -22.183460849877481     
   64.787633746207916     
  -2.4666199934062569     
  -36.043243077098793     
  -21.697553596780921     
   63.902150535966072     
  -2.5568627123378818     
  -36.150532679760147     
  -21.218287467761172     
   63.030639311777335     
  -2.6473706734802165     
  -36.255442292611860     
  -20.745557672922843     
   62.172829561170971     
  -2.7381379674967401     
  -36.358004340422205     
  -20.279261451214062     
   61.328458288994923     
  -2.8291587654747050     
  -36.458250739085358     
  -19.819298014046598     
   60.497269504555305     
  -2.9204273176651703     
  -36.556212905352375     
  -19.365568492762435     
   59.679014313448015     
  -3.0119379522470324     
  -36.651921766297811     
  -18.917975885411572     
   58.873450154720381     
  -3.1036850741144022     
  -36.745407768534470     
  -18.476425009251169     
   58.080340975064665     
  -3.1956631636867185     
  -36.836700887187440     
  -18.040822451938183     
   57.299456555920209     
  -3.2878667757410032     
  -36.925830634636711     
  -17.611076527768780     
   56.530572994581050     
  -3.3802905382656885     
  -37.012826069031902     
  -17.187097230309433     
   55.773471097610589     
  -3.4729291513354719     
  -37.097715802600369     
  -16.768796197077354     
   55.027938190988785     
  -3.5657773860066704     
  -37.180528009744677     
  -16.356086660644937     
   54.293765908935349     
  -3.6588300832325689     
  -37.261290434937109     
  -15.948883416327922     
   53.570751362917640     
  -3.7520821527982737     
  -37.340030400430692     
  -15.547102781106039     
   52.858696364846075     
  -3.8455285722746018     
  -37.416774813779384     
  -15.150662558369692     
   52.157407391274141     
  -3.9391643859905496     
  -37.491550175182645     
  -14.759482002935137     
   51.466695498308781     
  -4.0329847040239075     
  -37.564382584656727     
  -14.373481786697820     
   50.786376015599146     
  -4.1269847012095910     
  -37.635297749039921     
  -13.992583966580828     
   50.116268548100209     
  -4.2211596161652860     
  -37.704320988837551     
  -13.616711952470075     
   49.456196791852449     
  -4.3155047503340080     
  -37.771477244910052     
  -13.245790476531180     
   48.805988388030698     
  -4.4100154670431930     
  -37.836791085010432     
  -12.879745563620951     
   48.165474696196455     
  -4.5046871905799497     
  -37.900286710177987     
  -12.518504503399477     
   47.534490937763920     
  -4.5995154052821201     
  -37.961987960989902     
  -12.161995821366247     
   46.912875962557045     
  -4.6944956546447916     
  -38.021918323672438     
  -11.810149251647069     
   46.300471731715788     
  -4.7896235404419247     
  -38.080100936085699     
  -11.462895713659201     
   45.697124255286916     
  -4.8848947218627830     
  -38.136558593574208     
  -11.120167281744548     
   45.102682064238088     
  -4.9803049146628222     
  -38.191313754694228     
  -10.781897166262763     
   44.516997576312491     
  -5.0758498903287599     
  -38.244388546820986     
  -10.448019684440418     
   43.939925718549908     
  -5.1715254752575008     
  -38.295804771635964     
  -10.118470241551293     
   43.371325001798908     
  -5.2673275499486474     
  -38.345583910499940     
  -9.7931853040378023     
   42.811056248611621     
  -5.3632520482102937     
  -38.393747129715464     
  -9.4721023821732135     
   42.258983764974332     
  -5.4592949563778497     
  -38.440315285680740     
  -9.1551600039359062     
   41.714974142390524     
  -5.5554523125456052     
  -38.485308929935250     
  -8.8422976978679770     
   41.178896808266394     
  -5.6517202058107925     
  -38.528748314109436     
  -8.5334559718059779     
   40.650624248908130     
  -5.7480947755298839     
  -38.570653394763795     
  -8.2285762899391734     
   40.130030507242296     
  -5.8445722105868789     
  -38.611043838141477     
  -7.9276010611348564     
   39.616993283679811     
  -5.9411487486733447     
  -38.649939024823084     
  -7.6304736115072576     
   39.111392020515332     
  -6.0378206755799742     
  -38.687358054280239     
  -7.3371381713533932     
   38.613108592309295     
  -6.1345843244994240     
  -38.723319749350900     
  -7.0475398569110723     
   38.122027415422153     
  -6.2314360753402287     
  -38.757842660621414     
  -6.7616246512954064     
   37.638034948549901     
  -6.3283723540515568     
  -38.790945070722607     
  -6.4793393891812823     
   37.161020070076987     
  -6.4253896319586072     
  -38.822644998542195     
  -6.2006317386557042     
   36.690873522876863     
  -6.5224844251084306     
  -38.852960203356922     
  -5.9254501872341274     
   36.227488450354670     
  -6.6196532936259862     
  -38.881908188884651     
  -5.6537440238564667     
   35.770759887505100     
  -6.7168928410802238     
  -38.909506207256044     
  -5.3854633247001784     
   35.320584782706071     
  -6.8141997138600061     
  -38.935771262914869     
  -5.1205589388298831     
   34.876862362644857     
  -6.9115706005596866     
  -38.960720116439717     
  -4.8589824711100462     
   34.439493332939776     
  -7.0090022313741471     
  -38.984369288295277     
  -4.6006862711129974     
   34.008380721209235     
  -7.1064913775031311     
  -39.006735062512320     
  -4.3456234157039280     
   33.583428952631927     
  -7.2040348505646827     
  -39.027833490297972     
  -4.0937476985591887     
   33.164544658270557     
  -7.3016295020175335     
  -39.047680393578425     
  -3.8450136136221591     
   32.751635844153142     
  -7.3992722225922547     
  -39.066291368474459     
  -3.5993763447910103     
   32.344612473942703     
  -7.4969599417310260     
  -39.083681788714529     
  -3.3567917512364396     
   31.943386106043519     
  -7.5946896270358497     
  -39.099866808981226     
  -3.1172163554411130     
   31.547869909862509     
  -7.6924582837250570     
  -39.114861368197616     
  -2.8806073311171443     
   31.157978793119472     
  -7.7902629540979520     
  -39.128680192750835     
  -2.6469224901687478     
   30.773628876349484     
  -7.8881007170074415     
  -39.141337799660242     
  -2.4161202735961265     
   30.394738501243985     
  -7.9859686873405131     
  -39.152848499681326     
  -2.1881597348367965     
   30.021226541771966     
  -8.0838640155063946     
  -39.163226400357857     
  -1.9630005357735065     
   29.653014544055765     
  -8.1817838869322834     
  -39.172485409014023     
  -1.7406029266930929     
   29.290024131593892     
  -8.2797255215664833     
  -39.180639235695018     
  -1.5209277457061385     
   28.932179693001167     
  -8.3776861733888239     
  -39.187701396054308     
  -1.3039363980086298     
   28.579406086496160     
  -8.4756631299282272     
  -39.193685214180228     
  -1.0895908523599083     
   28.231629728453452     
  -8.5736537117872906     
  -39.198603825384616     
 -0.87785362939650724     
   27.888778788983867     
  -8.6716552721737674     
  -39.202470178929303     
 -0.66868778847912802     
   27.550782047598418     
  -8.7696651964387993     
  -39.205297040708309     
 -0.46205692312213975     
   27.217570345248742     
  -8.8676809016218030     
  -39.207096995879944     
 -0.25792514553277401     
   26.889074990043841     
  -8.9656998360018658     
  -39.207882451451546     
  -5.6257083107444983E-002
   26.565229158051181     
  -9.0637194786555586     
  -39.207665638820373     
  0.14298213557793907     
   26.245966953920650     
  -9.1617373390210286     
  -39.206458616262097     
  0.33982688773234415     
   25.931223834910977     
  -9.2597509564682632     
  -39.204273271376529     
  0.53431106649417659     
   25.620935740473382     
  -9.3577578998754181     
  -39.201121323498924     
  0.72646808454772716     
   25.315041555315940     
  -9.4557557672111106     
  -39.197014326047025     
  0.91633089621259267     
   25.013478087230688     
  -9.5537421851225339     
  -39.191963668851827     
   1.1039319818668272     
   24.716187847550046     
  -9.6517148085293396     
  -39.185980580420349     
   1.2893033907234486     
   24.423108810660512     
  -9.7496713202231255     
  -39.179076130176533     
   1.4724767068034066     
   24.134185955322089     
  -9.8476094304724917     
  -39.171261230655851     
   1.6534831014683185     
   23.849359785889916     
  -9.9455268766335028     
  -39.162546639652525     
   1.8323532998624970     
   23.568576653423325     
  -10.043421422765498     
  -39.152942962340958     
   2.0091176247631681     
   23.291779496615600     
  -10.141290859252143     
  -39.142460653351584     
   2.1838059709877893     
   23.018916755916944     
  -10.239133002427627     
  -39.131110018807469     
   2.3564478466571623     
   22.749933072301250     
  -10.336945694207902     
  -39.118901218329079     
   2.5270723446994259     
   22.484779134700251     
  -10.434726801726894     
  -39.105844266996804     
   2.6957081882096743     
   22.223401051237634     
  -10.532474216977571     
  -39.091949037286049     
   2.8623836960939602     
   21.965751852951310     
  -10.630185856457810     
  -39.077225260958336     
   3.0271268349910914     
   21.711779317943268     
  -10.727859660820938     
  -39.061682530921168     
   3.1899651798756699     
   21.461438028107619     
  -10.825493594530895     
  -39.045330303058762     
   3.3509259650864736     
   21.214678119959050     
  -10.923085645521917     
  -39.028177898018583     
   3.5100360509861703     
   20.971455355376726     
  -11.020633824862653     
  -39.010234502975742     
   3.6673219661514924     
   20.731721887469465     
  -11.118136166424652     
  -38.991509173359589     
   3.8228098803075170     
   20.495435259376908     
  -11.215590726555121     
  -38.972010834546943     
   3.9765256447528401     
   20.262549169135522     
  -11.312995583753880     
  -38.951748283526257     
   4.1284947635213598     
   20.033022634921220     
  -11.410348838354443     
  -38.930730190534241     
   4.2787424332832664     
   19.806811458255410     
  -11.507648612209143     
  -38.908965100652985     
   4.4272935192201857     
   19.583875915332058     
  -11.604893048378218     
  -38.886461435383474     
   4.5741725885851725     
   19.364173414633431     
  -11.702080310822790     
  -38.863227494189019     
   4.7194038891949264     
   19.147665652807664     
  -11.799208584101677     
  -38.839271456012057     
   4.8630113815909812     
   18.934312586970009     
  -11.896276073071936     
  -38.814601380743099     
   5.0050187259932528     
   18.724075387445549     
  -11.993281002593081     
  -38.789225210699612     
   5.1454492913990979     
   18.516917848754705     
  -12.090221617234915     
  -38.763150772032958     
   5.2843261752647557     
   18.312800926680794     
  -12.187096180988890     
  -38.736385776139258     
   5.4216721822148646     
   18.111690733886864     
  -12.283902976982930     
  -38.708937821026922     
   5.5575098627190131     
   17.913549237710257     
  -12.380640307199650     
  -38.680814392665120     
   5.6918614820018432     
   17.718344322937106     
  -12.477306492197918     
  -38.652022866299056     
   5.8247490644238686     
   17.526039179179737     
  -12.573899870837653     
  -38.622570507742324     
   5.9561943582677195     
   17.336602988078745     
  -12.670418800007846     
  -38.592464474644963     
   6.0862188806783077     
   17.150000600184928     
  -12.766861654357697     
  -38.561711817730313     
   6.2148438851796968     
   16.966202243472146     
  -12.863226826030829     
  -38.530319482012352     
   6.3420904020057360     
   16.785174414182936     
  -12.959512724402499     
  -38.498294307982057     
   6.4679792101121105     
   16.606888591272018     
  -13.055717775819755     
  -38.465643032770409     
   6.5925308745466484     
   16.431312340701229     
  -13.151840423344462     
  -38.432372291291287     
   6.7157657171019096     
   16.258418786341792     
  -13.247879126499162     
  -38.398488617353536     
   6.8377038579994709     
   16.088176814665527     
  -13.343832361015673     
  -38.363998444748262     
   6.9583651841094651     
   15.920560472661533     
  -13.439698618586384     
  -38.328908108318856     
   7.0777693876544241     
   15.755540226517608     
  -13.535476406618194     
  -38.293223845001336     
   7.1959359393533084     
   15.593091407757930     
  -13.631164247989021     
  -38.256951794840674     
   7.3128841249114913     
   15.433185607966314     
  -13.726760680806819     
  -38.220098001985967     
   7.4286330169712409     
   15.275799426817796     
  -13.822264258171060     
  -38.182668415661858     
   7.5432015126723719     
   15.120905863545714     
  -13.917673547936609     
  -38.144668891113554     
   7.6566083066489679     
   14.968482475970966     
  -14.012987132479935     
  -38.106105190533881     
   7.7688719252187468     
   14.818503832938402     
  -14.108203608467617     
  -38.066982983960919     
   7.8800107039657874     
   14.670948339946889     
  -14.203321586627050     
  -38.027307850159723     
   7.9900428165153876     
   14.525792485990284     
  -14.298339691519336     
  -37.987085277468033     
   8.0989862601603129     
   14.383014596925060     
  -14.393256561314280     
  -37.946320664643537     
   8.2068588696372515     
   14.242594033319682     
  -14.488070847567419     
  -37.905019321657228     
   8.3136783248871478     
   14.104508912529420     
  -14.582781214999082     
  -37.863186470490682     
   8.4194621417311204     
   13.968740808729528     
  -14.677386341275346     
  -37.820827245891863     
   8.5242276977965901     
   13.835268315009266     
  -14.771884916790899     
  -37.777946696121973     
   8.6279922101591620     
   13.704074759652876     
  -14.866275644453721     
  -37.734549783669429     
   8.7307727708565572     
   13.575139764403808     
  -14.960557239471520     
  -37.690641385944566     
   8.8325863190895877     
   13.448447621398893     
  -15.054728429139891     
  -37.646226295956218     
   8.9334496762500777     
   13.323979535966627     
  -15.148787952632127     
  -37.601309222958669     
   9.0333795227698293     
   13.201721039928419     
  -15.242734560790613     
  -37.555894793075318     
   9.1323924305692898     
   13.081654173427690     
  -15.336567015919766     
  -37.509987549906718     
   9.2305048368700007     
   12.963766040941415     
  -15.430284091580456     
  -37.463591955109102     
   9.3277330821770583     
   12.848039844938755     
  -15.523884572385844     
  -37.416712388951126     
   9.4240933810141012     
   12.734463870092499     
  -15.617367253798591     
  -37.369353150848490     
   9.5196018600397920     
   12.623022699216222     
  -15.710730941929359     
  -37.321518459872678     
   9.6142745302839163     
   12.513705771168038     
  -15.803974453336572     
  -37.273212455238053     
   9.7081273235676750     
   12.406498935126711     
  -15.897096614827351     
  -37.224439196765182     
   9.8011760655811280     
   12.301393038691707     
  -15.990096263259586     
  -37.175202665317798     
   9.8934365133713129     
   12.198375209482466     
  -16.082972245345061     
  -37.125506763215768     
   9.9849243274424335     
   12.097437391880108     
  -16.175723417453593     
  -37.075355314627458     
   10.075655107881532     
   11.998568430764045     
  -16.268348645418108     
  -37.024752065929967     
   10.165644371112265     
   11.901761416695399     
  -16.360846804340589     
  -36.973700686047849     
   10.254907581737479     
   11.807006373163004     
  -16.453216778398851     
  -36.922204766769660     
   10.343460129536204     
   11.714298050497336     
  -16.545457460654056     
  -36.870267823033537     
   10.431317364914932     
   11.623628389693222     
  -16.637567752858914     
  -36.817893293176652     
   10.518494577837629     
   11.534991777017556     
  -16.729546565266499     
  -36.765084539191648     
   10.605007016165263     
   11.448384167860114     
  -16.821392816439623     
  -36.711844846907674     
   10.690869897424211     
   11.363799504928544     
  -16.913105433060668     
  -36.658177426179833     
   10.776098393711177     
   11.281235765776705     
  -17.004683349741846     
  -36.604085411040671     
   10.860707661954502     
   11.200688987172843     
  -17.096125508835797     
  -36.549571859812389     
   10.944712829358298     
   11.122158325952350     
  -17.187430860246419     
  -36.494639755196985     
   11.028129016802939     
   11.045640958946123     
  -17.278598361239919     
  -36.439292004344992     
   11.110971323995038     
   10.971138718559160     
  -17.369626976255962     
  -36.383531438874044     
   11.193254864384230     
   10.898650120136036     
  -17.460515676718838     
  -36.327360814862367     
   11.274994740285251     
   10.828178078457871     
  -17.551263440848583     
  -36.270782812821970     
   11.356206075873684     
   10.759723830936103     
  -17.641869253471981     
  -36.213800037620771     
   11.436904004605708     
   10.693291753811224     
  -17.732332105833319     
  -36.156415018377359     
   11.517103692759289     
   10.628884967818419     
  -17.822650995404857     
  -36.098630208320415     
   11.596820330017930     
   10.566510003712940     
  -17.912824925696874     
  -36.040447984607759     
   11.676069155045775     
   10.506171741975768     
  -18.002852906067243     
  -35.981870648112363     
   11.754865443110596     
   10.447878911283270     
  -18.092733951530395     
  -35.922900423167228     
   11.833224534945218     
   10.391638783928352     
  -18.182467082565616     
  -35.863539457265297     
   11.911161825824681     
   10.337462200041479     
  -18.272051324924519     
  -35.803789820719928     
   11.988692792324992     
   10.285358324936428     
  -18.361485709437645     
  -35.743653506289711     
   12.065832979762018     
   10.235341282322215     
  -18.450769271820036     
  -35.683132428741857     
   12.142598039379433     
   10.187421791408489     
  -18.539901052475681     
  -35.622228424386371     
   12.219003702814998     
   10.141617232404915     
  -18.628880096300733     
  -35.560943250549187     
   12.295065832058032     
   10.097941006830647     
  -18.717705452485330     
  -35.499278584995018     
   12.370800389609265     
   10.056412438955535     
  -18.806376174313936     
  -35.437236025313744     
   12.446223482901429     
   10.017049209195008     
  -18.894891318964056     
  -35.374817088226564     
   12.521351351970390     
   9.9798724382787718     
  -18.983249947303168     
  -35.312023208858491     
   12.596200395257483     
   9.9449038839802721     
  -19.071451123683719     
  -35.248855739934385     
   12.670787174387332     
   9.9121670531866197     
  -19.159493915736107     
  -35.185315950930196     
   12.745128427286234     
   9.8816883727990028     
  -19.247377394159379     
  -35.121405027136774     
   12.819241090082226     
   9.8534938335946123     
  -19.335100632509569     
  -35.057124068676984     
   12.893142293834186     
   9.8276143558211224     
  -19.422662706985449     
  -34.992474089438645     
   12.966849401502843     
   9.8040791027853533     
  -19.510062696211552     
  -34.927456015947953     
   13.040379994773735     
   9.7829245554594682     
  -19.597299681018256     
  -34.862070686138665     
   13.113751928939680     
   9.7641828811622720     
  -19.684372744218692     
  -34.796318848064949     
   13.186983300548398     
   9.7478955009054093     
  -19.771280970382357     
  -34.730201158521567     
   13.260092516805187     
   9.7340999951187133     
  -19.858023445605120     
  -34.663718181562629     
   13.333098266768580     
   9.7228421378885290     
  -19.944599257275449     
  -34.596870386938704     
   13.406019582802742     
   9.7141653151341139     
  -20.031007493836572     
  -34.529658148425028     
   13.478875822666250     
   9.7081204813522177     
  -20.117247244544359     
  -34.462081742052675     
   13.551686726276390     
   9.7047579010764089     
  -20.203317599220611     
  -34.394141344210645     
   13.624472410534464     
   9.7041333733285668     
  -20.289217648001486     
  -34.325837029657222     
   13.697253410834428     
   9.7063052211593153     
  -20.374946481080794     
  -34.257168769380151     
   13.770050699993124     
   9.7113356058864699     
  -20.460503188447749     
  -34.188136428337579     
   13.842885717037269     
   9.7192898028553891     
  -20.545886859618960     
  -34.118739763068589     
   13.915780390558687     
   9.7302394701605923     
  -20.631096583364197     
  -34.048978419125731     
   13.988757186584891     
   9.7442563188331963     
  -20.716131447425592     
  -33.978851928386824     
   14.061839108976141     
   9.7614220273206289     
  -20.800990538229907     
  -33.908359706178935     
   14.135049774181045     
   9.7818179383382517     
  -20.885672940593363     
  -33.837501048221682     
   14.208413408718583     
   9.8055349486634178     
  -20.970177737418627     
  -33.766275127397805     
   14.281954920833556     
   9.8326660732363500     
  -21.054504009383457     
  -33.694680990304761     
   14.355699916382829     
   9.8633123355772625     
  -21.138650834620488     
  -33.622717553616553     
   14.429674758899658     
   9.8975807668671205     
  -21.222617288387585     
  -33.550383600182684     
   14.503906614651161     
   9.9355837515362406     
  -21.306402442728206     
  -33.477677774914085     
   14.578423492787685     
   9.9774430345880205     
  -21.390005366121112     
  -33.404598580393248     
   14.653254315547093     
   10.023286112924392     
  -21.473425123118780     
  -33.331144372200889     
   14.728428961394027     
   10.073250067993415     
  -21.556660773973739     
  -33.257313353955148     
   14.803978336903977     
   10.127480048409630     
  -21.639711374252148     
  -33.183103572019718     
   14.879934437267050     
   10.186131575039997     
  -21.722575974433656     
  -33.108512909866356     
   14.956330424079848     
   10.249369104441660     
  -21.805253619496781     
  -33.033539082075244     
   15.033200692363163     
   10.317370284048486     
  -21.887743348488730     
  -32.958179627920607     
   15.110580969493526     
   10.390321563836240     
  -21.970044194078699     
  -32.882431904543814     
   15.188508381222299     
   10.468426477510430     
  -22.052155182093511     
  -32.806293079641250     
   15.267021579803625     
   10.551897586824778     
  -22.134075331034342     
  -32.729760123662480     
   15.346160811704813     
   10.640967261632866     
  -22.215803651573310     
  -32.652829801467796     
   15.425968066167059     
   10.735880303752161     
  -22.297339146028438     
  -32.575498663381268     
   15.506487168445201     
   10.836902303257521     
  -22.378680807815488     
  -32.497763035620856     
   15.587763935719630     
   10.944315512775052     
  -22.459827620875014     
  -32.419619010026395     
   15.669846302065444     
   11.058426020886239     
  -22.540778559072784     
  -32.341062433028178     
   15.752784497222091     
   11.179558997530945     
  -22.621532585571639     
  -32.262088893810855     
   15.836631189703574     
   11.308069638620807     
  -22.702088652172641     
  -32.182693711556617     
   15.921441711993229     
   11.444334787572521     
  -22.782445698623103     
  -32.102871921719384     
   16.007274222900023     
   11.588766491511995     
  -22.862602651889031     
  -32.022618261233170     
   16.094189971586363     
   11.741805604204187     
  -22.942558425389080     
  -31.941927152520158     
   16.182253513617894     
   11.903931699631341     
  -23.022311918186986     
  -31.860792686232699     
   16.271533001365128     
   12.075662813732082     
  -23.101862014139076     
  -31.779208602548120     
   16.362100472468118     
   12.257561111807364     
  -23.181207580993103     
  -31.697168270914929     
   16.454032180806674     
   12.450238223342589     
  -23.260347469434286     
  -31.614664668044210     
   16.547408967481744     
   12.654357527192124     
  -23.339280512074016     
  -31.531690354003164     
   16.642316648935687     
   12.870645004114241     
  -23.418005522376138     
  -31.448237446164661     
   16.738846486466542     
   13.099889331615042     
  -23.496521293515240     
  -31.364297590807361     
   16.837095656453656     
   13.342958345324547     
  -23.574826597160680     
  -31.279861932056118     
   16.937167844043586     
   13.600796544982115     
  -23.652920182179351     
  -31.194921077900680     
   17.039173818130955     
   13.874447967617993     
  -23.730800773249488     
  -31.109465062910633     
   17.143232177888088     
   14.165055118767384     
  -23.808467069376668     
  -31.023483307237715     
   17.249470091278845     
   14.473882993402707     
  -23.885917742302269     
  -30.936964571475198     
   17.358024213729365     
   14.802326015286141     
  -23.963151434793279     
  -30.849896906793759     
   17.469041658844013     
   15.151932829036920     
  -24.040166758800943     
  -30.762267599758999     
   17.582681155061788     
   15.524420263962920     
  -24.116962293474057     
  -30.674063111103738     
   17.699114307041512     
   15.921704572732038     
  -24.193536583010761     
  -30.585269007607792     
   17.818527091337000     
   16.345923438831612     
  -24.269888134330408     
  -30.495869886086627     
   17.941121517128238     
   16.799475505847997     
  -24.346015414544336     
  -30.405849288335254     
   18.067117583422096     
   17.285054310963545     
  -24.421916848201306     
  -30.315189605649810     
   18.196755490754327     
   17.805702609470611     
  -24.497590814279508     
  -30.223871971272114     
   18.330298260325353     
   18.364860836427898     
  -24.573035642892613     
  -30.131876138829803     
   18.468034716598567     
   18.966445931917924     
  -24.648249611671989     
  -30.039180344385588     
   18.610283061087948     
   19.614922238879988     
  -24.723230941780663     
  -29.945761149288167     
   18.757394977879549     
   20.315414643154817     
  -24.797977793506917     
  -29.851593260374212     
   18.909760587703207     
   21.073821603154254     
  -24.872488261375718     
  -29.756649323280634     
   19.067814249726869     
   21.896977917780912     
  -24.946760368704577     
  -29.660899683696044     
   19.232041584110220     
   22.792836492512468     
  -25.020792061515845     
  -29.564312110091262     
   19.402987857804064     
   23.770715763987287     
  -25.094581201699530     
  -29.466851469881664     
   19.581268226033970     
   24.841597225858965     
  -25.168125559297863     
  -29.368479348803511     
   19.767580205227908     
   26.018517081068747     
  -25.241422803754261     
  -29.269153600582097     
   19.962719083335930     
   27.317066966493059     
  -25.314470493932273     
  -29.168827810159797     
   20.167597085584624     
   28.756049298450794     
  -25.387266066662619     
  -29.067450648807526     
   20.383267455323008     
   30.358351285981236     
  -25.459806823513802     
  -28.964965092444302     
   20.610955089967863     
   32.152104653867369     
  -25.532089915398966     
  -28.861307465032201     
   20.852095874871875     
   34.172288552773388     
  -25.604112324520319     
  -28.756406255247480     
   21.108388039017669     
   36.462930511570100     
  -25.675870842999906     
  -28.650180635105297     
   21.381860017854450     
   39.080221193305086     
  -25.747362047334100     
  -28.542538580868651     
   21.674961676804234     
   42.097085856629683     
  -25.818582267508827     
  -28.433374452124816     
   21.990689820728964     
   45.609593923936750     
  -25.889527549177853     
  -28.322565823135101     
   22.332761775158481     
   49.748082454453794     
  -25.960193606660809     
  -28.209969237713285     
   22.705872393566892     
   54.689411606609283     
  -26.030575763530575     
  -28.095414449277829     
   23.116042980616456     
   60.696578576411774     
  -26.100668876001102     
  -27.978696173526437     
   23.571267319939551     
   68.111835107853864     
  -26.170467231766743     
  -27.859562740018468     
   24.082106083248448     
   77.626419638269425     
  -26.239964412540964     
  -27.737696714234005     
   24.664304230535478     
   89.721413192066777     
  -26.309153100528025     
  -27.612692916583981     
   25.337214829475968     
   107.63613309510127     
  -26.378024793412223     
  -27.483988664941062     
   26.144485827689245     
   128.19490336966967     
  -26.446569358992786     
  -27.350862581364439     
   27.105947602961749     
   180.70393572592218     
  -26.514774279774684     
  -27.211944644554766     
   28.461227120906194     
   195.44585314636498     
  -26.582623204875109     
  -27.065973899203744     
   29.927071019503899     
   548.28613667092736     
  -26.650092528458362     
  -26.906058179043640     
   34.039217044535953     
   477.71807996601746     
  -26.717137464454442     
  -26.726904879821603     
   37.622102644281007     
   477.71807996601746     
   283.25660608897971     
   2605610.7605996784     
  -1158825065114.3389     
   2.9642683837102560E+017
   284.99981862283607     
   1177241.1454840773     
  -269544550001.26227     
   3.6385629993416038E+017
   285.09403652614236     
   1140598.2524542368     
  -180709772854.76306     
   3070185864074041.5     
   285.19301827246653     
   1108862.5744514496     
  -179899190424.10162     
   74471993997271248.     
   285.29698129231383     
   1076644.7685009530     
  -158637151894.48929     
   45316081675511320.     
   285.40615124521889     
   1045432.9695364167     
  -144646315776.95148     
   42057720772726824.     
   285.52076220340069     
   1014800.7527679486     
  -130604720471.16806     
   34277793505557216.     
   285.64105682859662     
   984854.77686269663     
  -118229214131.46625     
   28954115569553372.     
   285.76728654080921     
   955553.37681516784     
  -106925014398.72009     
   24203767548438628.     
   285.89971167759762     
   926896.26303346641     
  -96706402799.515427     
   20288792527224348.     
   286.03860164243588     
   898871.71040797222     
  -87443555169.957077     
   16990429609559424.     
   286.18423504054988     
   871471.26051653351     
  -79055291380.837234     
   14229456460656216.     
   286.33689980052327     
   844685.62862704520     
  -71458408512.092987     
   11914498331089710.     
   286.49689327983936     
   818505.84316104499     
  -64579773275.789108     
   9974771546616752.0     
   286.66452235239603     
   792922.92847427749     
  -58352342950.913704     
   8349456491574783.0     
   286.84010347589327     
   767927.99316641456     
  -52715401480.714005     
   6987847278976637.0     
   287.02396273685258     
   743512.20549610269     
  -47613781271.441620     
   5847315837063451.0     
   287.21643587087931     
   719666.80022491270     
  -42997410611.738091     
   4892115678505129.0     
   287.41786825562639     
   696383.07670996326     
  -38820836064.284096     
   4092254440019845.5     
   287.62861487375841     
   673652.39943411038     
  -35042804792.278236     
   3422575737879625.0     
   287.84904024305371     
   651466.19785786152     
  -31625880256.808502     
   2861981100134676.0     
   288.07951831061024     
   629815.96645820513     
  -28536093684.663872     
   2392778015445465.5     
   288.32043230795108     
   608693.26471795095     
  -25742626783.746017     
   2000132076517074.2     
   288.57217456364532     
   588089.71712596109     
  -23217523219.346252     
   1671607009417430.2     
   288.83514626987983     
   567997.01317577320     
  -20935426199.555447     
   1396778446262330.8     
   289.10975719923357     
   548406.90736506425     
  -18873339860.444481     
   1166909694827518.0     
   289.39642536771765     
   529311.21919299697     
  -17010412297.051386     
   974679569857376.25     
   289.69557663995619     
   510701.83315954835     
  -15327738299.974407     
   813953951394911.38     
   290.00764427219423     
   492570.69876395608     
  -13808180037.166695     
   679594084354355.25     
   290.33306838862734     
   474909.83050211490     
  -12436204049.181656     
   567295713739710.62     
   290.67229538636110     
   457711.30786543747     
  -11197733102.264704     
   473454122603396.81     
   291.02577726412233     
   440967.27533850627     
  -10080011554.701309     
   395050914199321.56     
   291.39397086966187     
   424669.94239689002     
  -9071483016.0301399     
   329559045714950.44     
   291.77733706061389     
   408811.58350499178     
  -8161679192.4864159     
   274863184574245.62     
   292.17633977340728     
   393384.53811327595     
  -7341118904.2441158     
   229192922338217.62     
   292.59144499466692     
   378381.21065569157     
  -6601216355.4792976     
   191066778771702.47     
   293.02311962939569     
   363794.07054685953     
  -5934197819.0475979     
   159245259436268.62     
   293.47183026009594     
   349615.65217899723     
  -5333025972.3191595     
   132691508346267.83     
   293.93804179087402     
   335838.55491862557     
  -4791331190.0864115     
   110538331762276.00     
   294.42221597047717     
   322455.44310291309     
  -4303349162.1531572     
   92060565506143.328     
   294.92480978814086     
   309459.04603611538     
  -3863864260.1505737     
   76651923146381.812     
   295.44627373608216     
   296842.15798559639     
  -3468158130.9513969     
   63805601791160.633     
   295.98704993246093     
   284597.63817732455     
  -3111963039.0241737     
   53098037708578.461     
   296.54757009865608     
   272718.41079168074     
  -2791419525.1229239     
   44175302415113.344     
   297.12825338476790     
   261197.46495833527     
  -2503037987.3963089     
   36741712133100.906     
   297.72950403736598     
   250027.85475115472     
  -2243663824.5814462     
   30550291453891.742     
   298.35170890366675     
   239202.69918288314     
  -2010445817.4251294     
   25394791307367.910     
   298.99523476653900     
   228715.18219901109     
  -1800807449.2817035     
   21103008505948.395     
   299.66042550502164     
   218558.55267184423     
  -1612420897.7428217     
   17531195867670.285     
   300.34759907538847     
   208726.12439378272     
  -1443183451.0848644     
   14559385561237.533     
   301.05704430822647     
   199211.27607034252     
  -1291196126.6950259     
   12087477181661.674     
   301.78901751751073     
   190007.45131269842     
  -1154744288.7350125     
   10031966108045.895     
   302.54373891827061     
   181108.15862987281     
  -1032280080.5145217     
   8323207802241.6143     
   303.32138885015655     
   172506.97142037333     
  -922406504.28925717     
   6903130720536.8779     
   304.12210380504337     
   164197.52796329040     
  -823862995.86622238     
   5723324583250.2842     
   304.94597225775783     
   156173.53140904574     
  -735512355.94869196     
   4743442736111.0322     
   305.79303030010124     
   148428.74976945226     
  -656328912.29924333     
   3929867240708.3398     
   306.66325707956605     
   140957.01590724409     
  -585387798.56669247     
   3254593714754.5850     
   307.55657004553080     
   133752.22752509869     
  -521855245.97991425     
   2694299929622.2012     
   308.47282000727046     
   126808.34715397266     
  -464979793.72341245     
   2229568052711.6245     
   309.41178600985182     
   120119.40214081910     
  -414084332.28999555     
   1844235314328.4993     
   310.37317003591312     
   113679.48463570466     
  -368558902.20583260     
   1524852017992.2583     
   311.35659154345927     
   107482.75157818872     
  -327854177.45093763     
   1260229240078.6165     
   312.36158185216146     
   101523.42468306760     
  -291475569.57449329     
   1041061464154.0341     
   313.38757839323807     
   95795.790425341183     
  -258977894.30627638     
   859611804367.57837     
   314.43391884083303     
   90294.200024488833     
  -229960547.88856441     
   709449497501.66858     
   315.49983514590849     
   85013.069427989598     
  -204063145.23065531     
   585231036278.12976     
   316.58444749704518     
   79946.879294058381     
  -180961576.40571025     
   482517731713.72601     
   317.68675823621055     
   75090.174973589761     
  -160364442.06334957     
   397623678805.02527     
   318.80564576152392     
   70437.566491351754     
  -142009831.96965125     
   327489089585.53162     
   319.93985845333231     
   65983.728526332561     
  -125662414.24973395     
   269574788983.70233     
   321.08800866451855     
   61723.400391305215     
  -111110805.86994119     
   221774359099.52768     
   322.24856682091189     
   57651.386011592520     
  -98165197.718708962     
   182341000641.46826     
   323.41985568295644     
   53762.553902998901     
  -86655210.051850483     
   149826661441.90915     
   324.60004482543667     
   50051.837149006773     
  -76427956.408036545     
   123031389558.46280     
   325.78714539804793     
   46514.233377135279     
  -67346296.092858046     
   100961204957.50424     
   326.97900523594922     
   43144.804734606914     
  -59287257.232249603     
   82793067394.958939     
   328.17330439613261     
   39938.677863268356     
  -52140614.071147695     
   67845753835.229736     
   329.36755120248392     
   36891.043873836468     
  -45807603.729465492     
   55555655840.584854     
   330.55907888978294     
   33997.158319532806     
  -40199769.026014782     
   45456672081.566933     
   331.74504294457586     
   31252.341169159332     
  -35237915.238557659     
   37163508353.929596     
   332.92241924882671     
   28651.976779686142     
  -30851169.819399554     
   30357812231.206593     
   334.08800314048199     
   26191.513868444730     
  -26976135.120537300     
   24776665027.633034     
   335.23840951352679     
   23866.465485058983     
  -23556125.129930027     
   20203033601.752052     
   336.37007408871523     
   21672.408983199191     
  -20540478.072412848     
   16457851037.797451     
   337.47925599486166     
   19604.985992361482     
  -17883937.502611075     
   13393450655.814289     
   338.56204180930723     
   17659.902389645926     
  -15546095.227872692     
   10888124279.678772     
   339.61435121483845     
   15832.928272570716     
  -13490890.004246280     
   8841613376.1733341     
   340.63194443881827     
   14119.897929757066     
  -11686156.644861318     
   7171376694.4977360     
   341.61043164848081     
   12516.709822885950     
  -10103220.261317771     
   5809494945.3670311     
   342.54528448408303     
   11019.326529211716     
  -8716532.4310226385     
   4700128096.5074873     
   343.43184991873750     
   9623.7748429335006     
  -7503340.7591988975     
   3797350453.6748686     
   344.26536664007693     
   8326.1452667927642     
  -6443404.3618009603     
   3063566021.3525534     
   345.04098415419975     
   7122.5938813118591     
  -5518693.9017436337     
   2467517339.0943294     
   345.75378481636881     
   6009.3349894200574     
  -4713281.8211104758     
   1984904795.1637552     
   346.39880899539764     
   4982.6696061861821     
  -4012670.7313934732     
   1591378260.0074980     
   346.97108357923730     
   4038.8747285440031     
  -3405249.2490305649     
   1281729575.9322081     
   347.46565402761735     
   3174.6334058071766     
  -2876204.3487449805     
   1002768183.8722819     
   347.87762017328902     
   2385.3641601664071     
  -2428618.7826884678     
   873507813.83874619     
   348.20217596602566     
   1671.7101384787948     
  -2006998.2806824946     
   451477271.04164630     
   348.43465334254989     
   1014.3328596422118     
  -1771346.7754735993     
   1167936626.3305490     
   348.57057039044054     
   471.82274073994881     
  -1112122.7832024822     
   141297192.12221274     
   345.00712847418447     
  -2439.4688229809731     
  -52393.842285886552     
   10346831.246875416     
   338.74266414067768     
  -2507.4349485314915     
   25207.392065679072     
   6511610.2603002461     
   332.73336688007663     
  -2259.3052958224666     
   74044.469017930925     
  -272127.69266975659     
   327.54362957668457     
  -1894.1853449703699     
   72003.511322907754     
  -521333.87687066448     
   323.25004231820071     
  -1543.9427985471564     
   68093.507246377761     
  -1001332.4482259360     
   319.80012392261915     
  -1222.2502457195035     
   60583.513884683241     
  -947872.22504646098     
   317.10833476658331     
  -937.10528051570861     
   53474.472196834788     
  -885279.05280342139     
   315.08595453132421     
  -686.33190177159884     
   46834.879300809131     
  -782147.73571002809     
   313.65062171415479     
  -466.82277531211605     
   40968.771282983915     
  -685940.52478601399     
   312.72890177569337     
  -274.84030373693435     
   35824.217347088808     
  -597502.24630991532     
   312.25636640217175     
  -106.92238411980128     
   31342.950499764447     
  -520440.07001577149     
   312.17682200640178     
   40.034117066225363     
   27439.649974646160     
  -453892.40768094204     
   312.44131304253887     
   168.72188429543860     
   24035.456917039090     
  -396859.13782086031     
   313.00713843498050     
   281.45806004649273     
   21059.013383382644     
  -348012.48901476723     
   313.83696472360202     
   380.22789279437916     
   18448.919715771888     
  -306133.89837591106     
   314.89805686164942     
   466.73248077869033     
   16152.915477952552     
  -270136.64387220028     
   316.16162290027285     
   542.43199609584917     
   14126.890648911056     
  -239095.62121873765     
   317.60226008798662     
   608.58340644255316     
   12333.673489770521     
  -212233.06805092434     
   319.19748792171578     
   666.27240386545100     
   10741.925479388587     
  -188900.91054442545     
   320.92735438889832     
   716.44013918968585     
   9325.1686503053988     
  -168560.46159211022     
   322.77410328372457     
   759.90547378636086     
   8060.9651883645711     
  -150764.04096848040     
   324.72189231247762     
   797.38347396002473     
   6930.2348811009670     
  -135138.98592137554     
   326.75655341872954     
   829.50079237950376     
   5916.6924866906520     
  -121374.27426190797     
   328.86538825468477     
   856.80848717054619     
   5006.3854297263415     
  -109209.49503071170     
   331.03699298318708     
   879.79273628735211     
   4187.3142169960029     
  -98425.840126679846     
   333.26110763400970     
   898.88382286995693     
   3449.1204160459038     
  -88838.774444012699     
   335.52848608793420     
   914.46369792936116     
   2782.8296077158079     
  -80292.078935546539     
   337.83078345407245     
   926.87236948789871     
   2180.6390156992115     
  -72653.006281573675     
   340.16045816841716     
   936.41332069861528     
   1635.7414685874087     
  -65808.334192544469     
   342.51068659912062     
   943.35812177544210     
   1142.1789621433247     
  -59661.141763572021     
   344.87528831673256     
   947.95037017809170     
   694.72039891653412     
  -54128.168584583065     
   347.24866049203689     
   950.40906901171343     
   288.75913453216072     
  -49137.643815524767     
   349.62572013347238     
   950.93153386283313     
  -79.773194084275389     
  -44627.495691540113     
   352.00185308104625     
   949.69590234819543     
  -414.47941177082464     
  -40543.869170204889     
   354.37286884263739     
   946.86330774239991     
  -718.55843054736158     
  -36839.894543873605     
   356.73496049845022     
   942.57976756696553     
  -994.85763962641386     
  -33474.660667896176     
   359.08466901554704     
   936.97782948131044     
  -1245.9175946356354     
  -30412.355869100789     
   361.41885141122339     
   930.17800983558652     
  -1474.0102636538916     
  -27621.546639456959     
   363.73465228499828     
   922.29005451782734     
  -1681.1718634498188     
  -25074.569879512481     
   366.02947830699190     
   913.41404701533736     
  -1869.2311375461618     
  -22747.019217183268     
   368.30097530774532     
   903.64138471728438     
  -2039.8337816750363     
  -20617.309383798038     
   370.54700766294394     
   893.05564125796298     
  -2194.4636020535218     
  -18666.305580789442     
   372.76563970755132     
   881.73333001805554     
  -2334.4608939094428     
  -16877.007336248957     
   374.95511894876989     
   869.74458166095371     
  -2461.0384489313101     
  -15234.277795784725     
   377.11386087702590     
   857.15374670762617     
  -2575.2955323996957     
  -13724.611564575544     
   379.24043519966176     
   844.01993257879190     
  -2678.2301191340116     
  -12335.934745902649     
   381.33355334388375     
   830.39748320663614     
  -2770.7496297282814     
  -11057.432503321152     
   383.39205709433168     
   816.33640819855748     
  -2853.6803735031904     
  -9879.3998371678663     
   385.41490824687122     
   801.88276758409461     
  -2927.7758722819494     
  -8793.1121230146728     
   387.40117917425277     
   787.07901737037832     
  -2993.7242132045594     
  -7790.7126335181983     
   389.35004421146130     
   771.96432044247706     
  -3052.1545579559461     
  -6865.1144388681523     
   391.26077177916716     
   756.57482675696860     
  -3103.6429162474569     
  -6009.9147636641592     
   393.13271717291485     
   740.94392627391255     
  -3148.7172769749386     
  -5219.3200263773133     
   394.96531595374313     
   725.10247763854329     
  -3187.8621771727685     
  -4488.0800115285601     
   396.75807788298198     
   709.07901525246325     
  -3221.5227772592325     
  -3811.4301426421143     
   398.51058135015927     
   692.89993705099266     
  -3250.1085033290483     
  -3185.0404288997170     
   400.22246824838425     
   676.58967502630560     
  -3273.9963065457960     
  -2604.9706578171913     
   401.89343925636757     
   660.17085029374255     
  -3293.5335864794251     
  -2067.6305324261175     
   403.52324949045936     
   643.66441428886242     
  -3309.0408154726210     
  -1569.7445617896833     
   405.11170449382604     
   627.08977750096574     
  -3320.8138996860434     
  -1108.3207776657209     
   406.65865653319327     
   610.46492698795430     
  -3329.1263055185364     
  -680.62297239248380     
   408.16400117651972     
   593.80653377962926     
  -3334.2309778114800     
  -284.14601596778061     
   409.62767412757597     
   577.13005115277235     
  -3336.3620729312383     
   83.406250694679258     
   411.04964829572475     
   560.44980465531671     
  -3335.7365260510282     
   424.14063013984520     
   412.42993108127257     
   543.77907466187673     
  -3332.5554713249794     
   739.99227509175330     
   413.76856185861078     
   527.13017216040976     
  -3327.0055292617913     
   1032.7403666795353     
   415.06560964102215     
   510.51450839597601     
  -3319.2599765116947     
   1304.0223634424499     
   416.32117091250831     
   493.94265893273223     
  -3309.4798087858762     
   1555.3466641560576     
   417.53536761332686     
   477.42442263875580     
  -3297.8147088047062     
   1788.1040691217988     
   418.70834526711980     
   460.96887604602830     
  -3284.4039282862923     
   2003.5781043004117     
   419.84027123859096     
   444.58442349405243     
  -3269.3770925040394     
   2202.9542860621386     
   420.93133311165866     
   428.27884342439586     
  -3252.8549353585731     
   2387.3285583493248     
   421.98173717888238     
   412.05933115807204     
  -3234.9499711709532     
   2557.7148572834608     
   422.99170703375239     
   395.93253845579136     
  -3215.7671097413277     
   2715.0519984284051     
   423.96148225814346     
   379.90461013205521     
  -3195.4042197531144     
   2860.2099198247715     
   424.89131719788014     
   363.98121796928638     
  -3173.9526453544286     
   2993.9953081349786     
   425.78147981994658     
   348.16759215454175     
  -3151.4976805434162     
   3117.1567680553353     
   426.63225064540404     
   332.46855044122566     
  -3128.1190047830014     
   3230.3894666969400     
   427.44392175256263     
   316.88852521981124     
  -3103.8910837827743     
   3334.3394174235950     
   428.21679584539191     
   301.43158866497402     
  -3078.8835381520971     
   3429.6073045429589     
   428.95118538255502     
   286.10147611117389     
  -3053.1614833680251     
   3516.7520929816842     
   429.64741176281336     
   270.90160779607714     
  -3026.7858426706625     
   3596.2941743298384     
   430.30580456288334     
   255.83510909849252     
  -2999.8136363631888     
   3668.7183850936403     
   430.92670082412707     
   240.90482938639707     
  -2972.2982484749864     
   3734.4766648329792     
   431.51044438473798     
   226.11335958148774     
  -2944.2896734887390     
   3793.9905396168765     
   432.05738525433458     
   211.46304853666183     
  -2915.8347444416122     
   3847.6533986244667     
   432.56787902810782     
   196.95601831567797     
  -2886.9773439519290     
   3895.8325460554952     
   433.04228633788085     
   182.59417845615687     
  -2857.7585998565128     
   3938.8711334512172     
   433.48097233763360     
   168.37923929062649     
  -2828.2170663556285     
   3977.0898998317043     
   433.88430622122513     
   154.31272439447019     
  -2798.3888921068906     
   4010.7887781753070     
   434.25266077021030     
   140.39598222352652     
  -2768.3079762705756     
   4040.2483917209756     
   434.58641192979854     
   126.63019699951839     
  -2738.0061133326685     
   4065.7314155918316     
   434.88593841114238     
   113.01639889689753     
  -2707.5131277157302     
   4087.4838180596689     
   435.15162131827105     
   99.555473579907485     
  -2676.8569990802825     
   4105.7360505685174     
   435.38384379810236     
   86.248171135454228     
  -2646.0639787010186     
   4120.7041003694903     
   435.58299071207568     
   73.095114443831051     
  -2615.1586979482472     
   4132.5904857318128     
   435.74944832804943     
   60.096807025697274     
  -2584.1642693052590     
   4141.5851550700572     
   435.88360403119856     
   47.253640400828530     
  -2553.1023806422336     
   4147.8663864895643     
   435.98584605273390     
   34.565900992364035     
  -2521.9933827435616     
   4151.6014779966517     
   436.05656321534576     
   22.033776606358650     
  -2490.8563716585868     
   4152.9475836760830     
   436.09614469434479     
   9.6573625152596350     
  -2459.7092647810159     
   4152.0522880694407     
   436.10497979354506     
  -2.5633328282441550     
  -2428.5688726204953     
   4149.0542923736448     
   436.08345773499389     
  -14.628382423364636     
  -2397.4509654276926     
   4144.0839697122065     
   436.03196746171358     
  -26.537935676071008     
  -2366.3703356548513     
   4137.2638993803284     
   435.95089745267398     
  -38.292213656231894     
  -2335.3408564094989     
   4128.7093796523968     
   435.84063554926490     
  -49.891504637410918     
  -2304.3755360621058     
   4118.5288763786011     
   435.70156879258468     
  -61.336159901289356     
  -2273.4865694892660     
   4106.8244697509690     
   435.53408327090449     
  -72.626589789927863     
  -2242.6853859661342     
   4093.6922343343176     
   435.33856397670854     
  -83.763259990364773     
  -2211.9826942086265     
   4079.2226441465536     
   435.11539467274764     
  -94.746688036830164     
  -2181.3885243775276     
   4063.5008933398658     
   434.86495776657966     
  -105.57744001696769     
  -2150.9122676774782     
   4046.6072270658015     
   434.58763419310219     
  -116.25612746984737     
  -2120.5627134744855     
   4028.6172610245067     
   434.28380330461306     
  -126.78340446357561     
  -2090.3480840168017     
   4009.6022375676930     
   433.95384276796398     
  -137.15996484170523     
  -2060.2760672350441     
   3989.6293108493828     
   433.59812846839748     
  -147.38653962830202     
  -2030.3538474036736     
   3968.7617844384895     
   433.21703441968333     
  -157.46389458186218     
  -2000.5881340203848     
   3947.0593426337437     
   432.81093268019328     
  -167.39282788928972     
  -1970.9851889506317     
   3924.5782601447409     
   432.38019327457442     
  -177.17416799166517     
  -1941.5508519995460     
   3901.3716092751074     
   431.92518412070166     
  -186.80877153398902     
  -1912.2905649299828     
   3877.4894657365130     
   431.44627096160877     
  -196.29752143115638     
  -1883.2093939369588     
   3852.9790278532309     
   430.94381730211609     
  -205.64132504406894     
  -1854.3120512280598     
   3827.8848651697867     
   430.41818434988676     
  -214.84111245898731     
  -1825.6029147392862     
   3802.2489908375942     
   429.86973096066265     
  -223.89783486410553     
  -1797.0860473080043     
   3776.1110692881598     
   429.29881358744217     
  -232.81246301809642     
  -1768.7652142883430     
   3749.5085098731547     
   428.70578623337809     
  -241.58598580497801     
  -1740.6439004642943     
   3722.4766232126026     
   428.09100040818498     
  -250.21940887061425     
  -1712.7253257901998     
   3695.0487242919248     
   427.45480508785857     
  -258.71375333598479     
  -1685.0124603580102     
   3667.2562404619807     
   426.79754667752013     
  -267.07005458326620     
  -1657.5080385545455     
   3639.1288456378302     
   426.11956897720921     
  -275.28936111018322     
  -1630.2145722122618     
   3610.6945177039929     
   425.42121315045927     
  -283.37273344903758     
  -1603.1343633294819     
   3581.9796694302536     
   424.70281769549820     
  -291.32124314688315     
  -1576.2695158087549     
   3553.0092113404376     
   423.96471841892611     
  -299.13597180321432     
  -1549.6219467237015     
   3523.8066422043826     
   423.20724841172984     
  -306.81801016229150     
  -1523.1933969071686     
   3494.3941372909617     
   422.43073802750183     
  -314.36845725675317     
  -1496.9854408774863     
   3464.7925885358259     
   421.63551486273866     
  -321.78841960010556     
  -1470.9994964634677     
   3435.0217268250130     
   420.82190373909998     
  -329.07901042504494     
  -1445.2368335122801     
   3405.1001262283125     
   419.99022668751741     
  -336.24134896523941     
  -1419.6985825655684     
   3375.0453023231071     
   419.14080293404612     
  -343.27655977864868     
  -1394.3857427981450     
   3344.8737772088830     
   418.27394888735978     
  -350.18577210931676     
  -1369.2991894690783     
   3314.6010900037909     
   417.38997812779434     
  -356.97011928622459     
  -1344.4396812940499     
   3284.2418958472053     
   416.48920139785031     
  -363.63073815714768     
  -1319.8078670751956     
   3253.8099844254903     
   415.57192659406923     
  -370.16876855531569     
  -1295.4042921920045     
   3223.3183276628979     
   414.63845876020360     
  -376.58535279763203     
  -1271.2294047345329     
   3192.7791555019412     
   413.68910008160424     
  -382.88163521213903     
  -1247.2835610682682     
   3162.2039215381365     
   412.72414988075349     
  -389.05876169395157     
  -1223.5670316567321     
   3131.6034447486772     
   411.74390461387458     
  -395.11787928764619     
  -1200.0800058211171     
   3100.9878462390789     
   410.74865786855418     
  -401.06013579463479     
  -1176.8225969743239     
   3070.3666459773758     
   409.73870036231534     
  -406.88667940489432     
  -1153.7948471294935     
   3039.7487738055788     
   408.71431994208314     
  -412.59865835103295     
  -1130.9967313259517     
   3009.1426032814497     
   407.67580158448794     
  -418.19722058385122     
  -1108.4281618013408     
   2978.5559653796072     
   406.62342739695401     
  -423.68351346850704     
  -1086.0889920609939     
   2947.9962125879611     
   405.55747661952319     
  -429.05868349982597     
  -1063.9790204665842     
   2917.4701926996677     
   404.47822562736746     
  -434.32387603604582     
  -1042.0979940213365     
   2886.9843293861068     
   403.38594793394486     
  -439.48023504997650     
  -1020.4456115509407     
   2856.5445881835303     
   402.28091419475692     
  -444.52890289670273     
  -999.02152713956423     
   2826.1565537460883     
   401.16339221166669     
  -449.47102009701786     
  -977.82535298646849     
   2795.8254022404594     
   400.03364693773989     
  -454.30772513565819     
  -956.85666246966503     
   2765.5559563401971     
   398.89194048257212     
  -459.04015427382512     
  -936.11499279711359     
   2735.3526783919938     
   397.73853211806818     
  -463.66944137509086     
  -915.59984770917367     
   2705.2197082393582     
   396.57367828464021     
  -468.19671774410722     
  -895.31069989737841     
   2675.1608570045823     
   395.39763259779397     
  -472.62311197752530     
  -875.24699346984403     
   2645.1796579318961     
   394.21064585507315     
  -476.94974982628821     
  -855.40814603535523     
   2615.2793265663581     
   393.01296604333419     
  -481.17775406909186     
  -835.79355108610753     
   2585.4628410781493     
   391.80483834632406     
  -485.30824439625218     
  -816.40257977802139     
   2555.7328942844129     
   390.58650515253629     
  -489.34233730337445     
  -797.23458307088822     
   2526.0919501582953     
   389.35820606332038     
  -493.28114599466346     
  -778.28889344470099     
   2496.5422354608199     
   388.12017790122212     
  -497.12578029497206     
  -759.56482667874491     
   2467.0857414797501     
   386.87265471853266     
  -500.87734657071303     
  -741.06168361764674     
   2437.7242707190908     
   385.61586780602499     
  -504.53694765872530     
  -722.77875158725351     
   2408.4594048444706     
   384.35004570185896     
  -508.10568280282075     
  -704.71530605091993     
   2379.2925389177503     
   383.07541420063501     
  -511.58464759797062     
  -686.87061200903690     
   2350.2248892909938     
   381.79219636257892     
  -514.97493394134165     
  -669.24392533935440     
   2321.2574896417414     
   380.50061252284047     
  -518.27762999010758     
  -651.83449416704127     
   2292.3912207652147     
   379.20088030088948     
  -521.49382012555350     
  -634.64156001130220     
   2263.6267790448283     
   377.89321460999395     
  -524.62458492350288     
  -617.66435916846592     
   2234.9647436724904     
   376.57782766676451     
  -527.67100113040135     
  -600.90212359092220     
   2206.4055211974942     
   375.25492900075233     
  -530.63414164483356     
  -584.35408218194107     
   2177.9493873322604     
   373.92472546408578     
  -533.51507550473070     
  -568.01946177694913     
   2149.5964988720498     
   372.58742124113314     
  -536.31486787926167     
  -551.89748803540874     
   2121.3468696941372     
   371.24321785817961     
  -539.03458006563187     
  -535.98738651270264     
   2093.2003929955595     
   369.89231419310596     
  -541.67526949082674     
  -520.28838356523590     
   2065.1568745683089     
   368.53490648505777     
  -544.23798971725478     
  -504.79970700597357     
   2037.2159574967650     
   367.17118834409519     
  -546.72379045308162     
  -489.52058732474785     
   2009.3772445730206     
   365.80135076081115     
  -549.13371756636957     
  -474.45025799045015     
   1981.6401677010599     
   364.42558211591040     
  -551.46881310317747     
  -459.58795673269219     
   1954.0041295679412     
   363.04406818973740     
  -553.73011530941153     
  -444.93292576093268     
   1926.4683784525757     
   361.65699217174631     
  -555.91865865612010     
  -430.48441292253864     
   1899.0321227942429     
   360.26453466990216     
  -558.03547386843047     
  -416.24167200158183     
   1871.6944478576222     
   358.86687372000682     
  -560.08158795754105     
  -402.20396364264963     
   1844.4543813662774     
   357.46418479493991     
  -562.05802425610364     
  -388.37055578240256     
   1817.3108565663695     
   356.05664081380814     
  -563.96580245645509     
  -374.74072435815475     
   1790.2627373334878     
   354.64441215099504     
  -565.80593865192088     
  -361.31375382815361     
   1763.3088064327337     
   353.22766664510391     
  -567.57944538094102     
  -348.08893777990806     
   1736.4477856947117     
   351.80656960778708     
  -569.28733167385872     
  -335.06557938719772     
   1709.6783143447551     
   350.38128383245493     
  -570.93060310240082     
  -322.24299202961203     
   1682.9989791300632     
   348.95196960285779     
  -572.51026183169017     
  -309.62049968613655     
   1656.4082846042809     
   347.51878470153497     
  -574.02730667478454     
  -297.19743755160442     
   1629.9046945675102     
   346.08188441812416     
  -575.48273314951939     
  -284.97315234234810     
   1603.4865797140740     
   344.64142155752603     
  -576.87753353786150     
  -272.94700299449255     
   1577.1522997603649     
   343.19754644791738     
  -578.21269694721343     
  -261.11836074629002     
   1550.9000822599301     
   341.75040694860843     
  -579.48920937440255     
  -249.48661012934031     
   1524.7282014803984     
   340.30014845773729     
  -580.70805377127147     
  -238.05114861823756     
   1498.6347489080908     
   338.84691391979817     
  -581.87021011282059     
  -226.81138800142662     
   1472.6178954696679     
   337.39084383299576     
  -582.97665546728774     
  -215.76675378540435     
   1446.6756397510899     
   335.93207625642322     
  -584.02836406796939     
  -204.91668648727091     
   1420.8060178259207     
   334.47074681705681     
  -585.02630738757148     
  -194.26064135357674     
   1395.0069514780344     
   333.00698871656300     
  -585.97145421399921     
  -183.79808921749125     
   1369.2763618678562     
   331.54093273791358     
  -586.86477072830166     
  -173.52851650348254     
   1343.6120672225943     
   330.07270725180319     
  -587.70722058455863     
  -163.45142599931285     
   1318.0118920008365     
   328.60243822286515     
  -588.49976499158015     
  -153.56633680930679     
   1292.4735591156220     
   327.13024921568046     
  -589.24336279639328     
  -143.87278511593939     
   1266.9947887984038     
   325.65626140057611     
  -589.93897056968297     
  -134.37032419995157     
   1241.5732052772964     
   324.18059355920695     
  -590.58754269308383     
  -125.05852516037163     
   1216.2064343961820     
   322.70336208991756     
  -591.19003144824069     
  -115.93697690240046     
   1190.8920020905905     
   321.22468101287882     
  -591.74738710771351     
  -107.00528688672082     
   1165.6274359386564     
   319.74466197499521     
  -592.26055802772328     
  -98.263081117181088     
   1140.4101602591061     
   318.26341425457764     
  -592.73049074280436     
  -89.710004915237604     
   1115.2376180103938     
   316.78104476577772     
  -593.15813006204280     
  -81.345722780159832     
   1090.1071097383597     
   315.29765806277879     
  -593.54441916763608     
  -73.169919457121935     
   1065.0160068234457     
   313.81335634373823     
  -593.89029971479374     
  -65.182299405946267     
   1039.9614889334289     
   312.32823945447819     
  -594.19671193390593     
  -57.382588238945374     
   1014.9408347969359     
   310.84240489191751     
  -594.46459473444827     
  -49.770531977968517     
   989.95112266743411     
   309.35594780724279     
  -594.69488581078804     
  -42.345898557962585     
   964.98951472779731     
   307.86896100881103     
  -594.88852175017678     
  -35.108477197504257     
   940.05300875875491     
   306.38153496478139     
  -595.04643814225005     
  -28.058079631813747     
   915.13861944925395     
   304.89375780546897     
  -595.16956969129444     
  -21.194539985944186     
   890.24328224572298     
   303.40571532541713     
  -595.25885032968199     
  -14.517715369101406     
   865.36386033371082     
   301.91749098518216     
  -595.31521333414628     
  -8.0274864165984248     
   840.49719546348751     
   300.42916591282540     
  -595.33959144381436     
  -1.7237574506224020     
   815.64002950928545     
   298.94081890510722     
  -595.33291698051414     
   4.3935427706973798     
   790.78908770928308     
   297.45252642837778     
  -595.29612197126607     
   10.324460928516876     
   765.94098261558008     
   295.96436261915824     
  -595.23013827319949     
   16.069018298133859     
   741.09231656736881     
   294.47639928440708     
  -595.13589770077317     
   21.627210672389008     
   716.23958088716950     
   292.98870590146527     
  -595.01433215526959     
   26.999007529042903     
   691.37923994580660     
   291.50134961767480     
  -594.86637375687542     
   32.184351828636338     
   666.50764326160993     
   290.01439524966344     
  -594.69295497942107     
   37.183159153098529     
   641.62112731155946     
   288.52790528228974     
  -594.49500878751849     
   41.995317607935121     
   616.71589090930752     
   287.04193986724175     
  -594.27346877652428     
   46.620686789755041     
   591.78812467339105     
   285.55655682128236     
  -594.02926931523780     
   51.059097724805376     
   566.83387006920009     
   284.07181162413423     
  -593.76334569155006     
   55.310351750324472     
   541.84916901108716     
   282.58775741599709     
  -593.47663426087945     
   59.374220517907546     
   516.82989106465925     
   281.10444499469014     
  -593.17007259783247     
   63.250444700892572     
   491.77191400338296     
   279.62192281241113     
  -592.84459965094038     
   66.938734055917877     
   466.67093539386627     
   278.14023697210496     
  -592.50115590062217     
   70.438766071371944     
   441.52265205140060     
   276.65943122343282     
  -592.14068352053937     
   73.750185961757381     
   416.32257671268638     
   275.17954695833396     
  -591.76412654241722     
   76.872605287102601     
   391.06620615524702     
   273.70062320617046     
  -591.37243102461628     
   79.805601833266891     
   365.74886657668065     
   272.22269662844639     
  -590.96654522420158     
   82.548718332592060     
   340.36584408956276     
   270.74580151309181     
  -590.54741977296203     
   85.101462163263733     
   314.91224933929192     
   269.26996976830185     
  -590.11600785747055     
   87.463304033308361     
   289.38313501702066     
   267.79523091591983     
  -589.67326540352246     
   89.633677545936067     
   263.77341741719243     
   266.32161208435537     
  -589.22015126421627     
   91.611978176564975     
   238.07786893743403     
   264.84913800102510     
  -588.75762741329083     
   93.397562193595775     
   212.29118499854022     
   263.37783098430538     
  -588.28665914260409     
   94.989746081084789     
   186.40787534075966     
   261.90771093498489     
  -587.80821526453599     
   96.387805146140522     
   160.42236773049353     
   260.43879532720524     
  -587.32326831941043     
   97.590972904119184     
   134.32888955655048     
   258.97109919887623     
  -586.83279478821066     
   98.598439575793350     
   108.12159244806256     
   257.50463514155297     
  -586.33777531047326     
   99.409351519153802     
   81.794395287142649     
   256.03941328976117     
  -585.83919490796586     
   100.02280948380738     
   55.341142714699501     
   254.57544130975592     
  -585.33804321412094     
   100.43786805416761     
   28.755431065265970     
   253.11272438769953     
  -584.83531470951755     
   100.65353378715712     
   2.0307612966548025     
   251.65126521724258     
  -584.33200896380754     
   100.66876449688203     
  -24.839608425838261     
   250.19106398649225     
  -583.82913088398107     
   100.48246743368824     
  -51.862548957130315     
   248.73211836435146     
  -583.32769096960556     
   100.09349831650977     
  -79.045186892927745     
   247.27442348621085     
  -582.82870557527724     
   99.500659414812787     
  -106.39477570433030     
   245.81797193897566     
  -582.33319718024768     
   98.702698597030334     
  -133.91886270745462     
   244.36275374540901     
  -581.84219466593822     
   97.698307126724401     
  -161.62513125611954     
   242.90875634777106     
  -581.35673360151566     
   96.486118642303524     
  -189.52156967035864     
   241.45596459073423     
  -580.87785653773551     
   95.064706869775804     
  -217.61633402584161     
   240.00436070355263     
  -580.40661330964963     
   93.432584364582027     
  -245.91789836585036     
   238.55392428146359     
  -579.94406134842109     
   91.588200126838103     
  -274.43492444821248     
   237.10463226629767     
  -579.49126600262025     
   89.529938193476568     
  -303.17641557662694     
   235.65645892627330     
  -579.04930086944489     
   87.256115076651810     
  -332.15159765456406     
   234.20937583495024     
  -578.61924813651774     
   84.764978094242622     
  -361.37003009765385     
   232.76335184931534     
  -578.20219893411081     
   82.054702868510276     
  -390.84157436042750     
   231.31835308697336     
  -577.79925369928753     
   79.123391060807009     
  -420.57638753940881     
   229.87434290241325     
  -577.41152255124985     
   75.969068154261507     
  -450.58501518905371     
   228.43128186232019     
  -577.04012567951338     
   72.589680540343522     
  -480.87829466061891     
   226.98912771990146     
  -576.68619374483649     
   68.983093330388968     
  -511.46749447089474     
   225.54783538819305     
  -576.35086829370596     
   65.147087121857169     
  -542.36420771735561     
   224.10735691231258     
  -576.03530218699132     
   61.079355563977089     
  -573.58049352911939     
   222.66764144062213     
  -575.74066004342512     
   56.777501862508586     
  -605.12877437051043     
   221.22863519476314     
  -575.46811869863200     
   52.239036054729858     
  -637.02197440792668     
   219.79028143852352     
  -575.21886768037848     
   47.461371246670296     
  -669.27342708044728     
   218.35252044549560     
  -574.99410970090298     
   42.441820543567047     
  -701.89700822433292     
   216.91528946548095     
  -574.79506116708933     
   37.177592981884430     
  -734.90705070818626     
   215.47852268959673     
  -574.62295270938068     
   31.665790101573151     
  -768.31848182632291     
   214.04215121403510     
  -574.47902973040698     
   25.903401487875598     
  -802.14672834593341     
   212.60610300242578     
  -574.36455297412419     
   19.887301025281225     
  -836.40787706952926     
   211.17030284674877     
  -574.28079911669283     
   13.614241947259611     
  -871.11857137247409     
   209.73467232674156     
  -574.22906138016970     
   7.0808526619661958     
  -906.29616444489352     
   208.29912976774267     
  -574.21065016994328     
  0.28363142862933727     
  -941.95864816409130     
   206.86359019691039     
  -574.22689373745311     
  -6.7810584326011973     
  -978.12478254279142     
   205.42796529775180     
  -574.27913886928889     
  -14.116994301672303     
  -1014.8140401477324     
   203.99216336289484     
  -574.36875160404998     
  -21.728099602780134     
  -1052.0467462694621     
   202.55608924503176     
  -574.49711797855639     
  -29.618450199801281     
  -1089.8440176593288     
   201.11964430595887     
  -574.66564480488660     
  -37.792280332246072     
  -1128.2279092470826     
   199.68272636363346     
  -574.87576047984612     
  -46.253989651599383     
  -1167.2213687481467     
   198.24522963716467     
  -575.12891582876819     
  -55.008149917210304     
  -1206.8483647396790     
   196.80704468965010     
  -575.42658498519313     
  -64.059512652757704     
  -1247.1339035954354     
   195.36805836876576     
  -575.77026630914929     
  -73.413016929723682     
  -1288.1040687888265     
   193.92815374501103     
  -576.16148334508773     
  -83.073797445639670     
  -1329.7861523165045     
   192.48721004750561     
  -576.60178582267190     
  -93.047193588013684     
  -1372.2086295012041     
   191.04510259722920     
  -577.09275070241506     
  -103.33875830927249     
  -1415.4013229816328     
   189.60170273758803     
  -577.63598326876729     
  -113.95426823163498     
  -1459.3953863164272     
   188.15687776218678     
  -578.23311827341888     
  -124.89973362900795     
  -1504.2234838636880     
   186.71049083967608     
  -578.88582113188647     
  -136.18140975798588     
  -1549.9197717464046     
   185.26240093553898     
  -579.59578917639658     
  -147.80580804608365     
  -1596.5200973529734     
   183.81246273067114     
  -580.36475296845242     
  -159.77970877623125     
  -1644.0619964253708     
   182.36052653660150     
  -581.19447767476652     
  -172.11017374942128     
  -1692.5848999425746     
   180.90643820718955     
  -582.08676451038752     
  -184.80456049899087     
  -1742.1301484191617     
   179.45003904662693     
  -583.04345225316536     
  -197.87053661213429     
  -1792.7412220805691     
   177.99116571355856     
  -584.06641883414011     
  -211.31609577773889     
  -1844.4637505766191     
   176.52965012112853     
  -585.15758300835205     
  -225.14957390706323     
  -1897.3457977041464     
   175.06531933274260     
  -586.31890611159429     
  -239.37966738984466     
  -1951.4378640808065     
   173.59799545332584     
  -587.55239390849511     
  -254.01545137045039     
  -2006.7931969564474     
   172.12749551583980     
  -588.86009853779024     
  -269.06640034762410     
  -2063.4678388517655     
   170.65363136280820     
  -590.24412056150686     
  -284.54240913901202     
  -2121.5209351313738     
   169.17620952258267     
  -591.70661112473567     
  -300.45381615249767     
  -2181.0148408732243     
   167.69503108006302     
  -593.24977423376447     
  -316.81142745904651     
  -2242.0154386274244     
   166.20989154156572     
  -594.87586916053397     
  -333.62654324875257     
  -2304.5922914309795     
   164.72058069351456     
  -596.58721298224202     
  -350.91098543448459     
  -2368.8190043781583     
   163.22688245460301     
  -598.38618326574658     
  -368.67712796732116     
  -2434.7734087919384     
   161.72857472105437     
  -600.27522090699802     
  -386.93792853326033     
  -2502.5379637471892     
   160.22542920457789     
  -602.25683313648449     
  -405.70696326136385     
  -2572.2000527115001     
   158.71721126259044     
  -604.33359670377979     
  -424.99846365670055     
  -2643.8523179239378     
   157.20367972024070     
  -606.50816125302424     
  -444.82735604112963     
  -2717.5931726359349     
   155.68458668373952     
  -608.78325290521695     
  -465.20930483589962     
  -2793.5270812019467     
   154.15967734446065     
  -611.16167806216890     
  -486.16075794491377     
  -2871.7652098450249     
   152.62868977323663     
  -613.64632744957805     
  -507.69899701875192     
  -2952.4257910295037     
   151.09135470422837     
  -616.24018041825366     
  -529.84219045147279     
  -3035.6348310504341     
   149.54739530769814     
  -618.94630952359319     
  -552.60945168435160     
  -3121.5266249549795     
   147.99652695096265     
  -621.76788540623284     
  -576.02090137151345     
  -3210.2445581554375     
   146.43845694674224     
  -624.70818199855592     
  -600.09773555767970     
  -3301.9417427600297     
   144.87288428805891     
  -627.77058208402093     
  -624.86229862837945     
  -3396.7819826183259     
   143.29949936876392     
  -630.95858323933703     
  -650.33816349801748     
  -3494.9405724556136     
   141.71798368869730     
  -634.27580419256060     
  -676.55021779143397     
  -3596.6054201587403     
   140.12800954239498     
  -637.72599163314578     
  -703.52475844262517     
  -3701.9780795091374     
   138.52923969016439     
  -641.31302751434964     
  -731.28959403894305     
  -3811.2750892144986     
   136.92132701024246     
  -645.04093689246724     
  -759.87415720805257     
  -3924.7292433088587     
   135.30391413063435     
  -648.91389635181952     
  -789.30962653286838     
  -4042.5912694381827     
   133.67663303910035     
  -652.93624307078585     
  -819.62906105365539     
  -4165.1313703345959     
   132.03910466961418     
  -657.11248458924786     
  -850.86754633116425     
  -4292.6413180584095     
   130.39093846345585     
  -661.44730934561733     
  -883.06235621660301     
  -4425.4363902790637     
   128.73173190292189     
  -665.94559805901804     
  -916.25312914369533     
  -4563.8579596774061     
   127.06107001543654     
  -670.61243604148058     
  -950.48206384127661     
  -4708.2759698350264     
   125.37852484562184     
  -675.45312653512121     
  -985.79413361503862     
  -4859.0921413494034     
   123.68365489263419     
  -680.47320518084678     
  -1022.2373246751599     
  -5016.7431914757281     
   121.97600450979053     
  -685.67845573906266     
  -1059.8628986112271     
  -5181.7048029057296     
   120.25510326318904     
  -691.07492719717322     
  -1098.7256846330192     
  -5354.4958845808551     
   118.52046524566892     
  -696.66895241817429     
  -1138.8844037673766     
  -5535.6834931817320     
   116.77158834204539     
  -702.46716850250823     
  -1180.4020299662386     
  -5725.8885129526834     
   115.00795344109378     
  -708.47653906195740     
  -1223.3461938133848     
  -5925.7919057901418     
   113.22902358922906     
  -714.70437862925780     
  -1267.7896331068100     
  -6136.1421828865505     
   111.43424308022735     
  -721.15837946072111     
  -1313.8106994784600     
  -6357.7636128145732     
   109.62303647464739     
  -727.84664102585350     
  -1361.4939265745684     
  -6591.5660308073329     
   107.79480754182239     
  -734.77770252180414     
  -1410.9306718056246     
  -6838.5558042751290     
   105.94893811638470     
  -741.96057880216233     
  -1462.2198403376869     
  -7099.8488757791347     
   104.08478686023845     
  -749.40480017027176     
  -1515.4687069060317     
  -7376.6855731615105     
   102.20168791968257     
  -757.12045655929853     
  -1570.7938487047418     
  -7670.4482310685353     
   100.29894946597626     
  -765.11824670715498     
  -1628.3222104377571     
  -7982.6814485450423     
   98.375852105995548     
  -773.40953303650383     
  -1688.1923213018435     
  -8315.1162804259347     
   96.431647147704226     
  -782.00640307327114     
  -1750.5556934050396     
  -8669.6983808741643     
   94.465554702900107     
  -790.92173838493761     
  -1815.5784312615945     
  -9048.6217775412752     
   92.476761607027058     
  -800.16929219957467     
  -1883.4430945931556     
  -9454.3686539904884     
   90.464419132676738     
  -809.76377708480254     
  -1954.3508594980826     
  -9889.7573982792874     
   88.427640469633474     
  -819.72096433351089     
  -2028.5240399851791     
  -10357.999942434473     
   86.365497939800733     
  -830.05779703235726     
  -2106.2090395534360     
  -10862.771561703925     
   84.277019909916930     
  -840.79251919690660     
  -2187.6798262662173     
  -11408.295327782042     
   82.161187358396049     
  -851.94482386563345     
  -2273.2420412245810     
  -11999.445942633789     
   80.016930044631408     
  -863.53602368318093     
  -2363.2378857943363     
  -12641.877212645337     
   77.843122219305840     
  -875.58924830988951     
  -2458.0519648891741     
  -13342.180689272947     
   75.638577802177238     
  -888.12967402225956     
  -2558.1183200587238     
  -14108.083563391374     
   73.402044938815592     
  -901.18479218936648     
  -2663.9289467841568     
  -14948.698511099474     
   71.132199829010588     
  -914.78472502037005     
  -2776.0441856174002     
  -15874.841073034619     
   68.827639695907735     
  -928.96259921857677     
  -2895.1054936651626     
  -16899.437120390117     
   66.486874734820930     
  -943.75499113290959     
  -3021.8512720680860     
  -18038.051339779617     
   64.108318841985991     
  -959.20246095587129     
  -3157.1366571164363     
  -19309.579768187043     
   61.690278873305509     
  -975.35019886210659     
  -3301.9585053778360     
  -20737.169307295764     
   59.230942117221147     
  -992.24881331350798     
  -3457.4872751825578     
  -22349.453303982886     
   56.728361578259666     
  -1009.9553019388700     
  -3625.1081749624259     
  -24182.238886299896     
   54.180438549836317     
  -1028.5342597928006     
  -3806.4749666096795     
  -26280.840980853205     
   51.584901793672735     
  -1048.0594003942397     
  -4003.5812739660741     
  -28703.393420922996     
   48.939282419202584     
  -1068.6154953907128     
  -4218.8567246230014     
  -31525.550339761630     
   46.240883239472907     
  -1090.3008830826980     
  -4455.2983521712085     
  -34847.646589952652     
   43.486740922587060     
  -1113.2307682171161     
  -4716.6557015958597     
  -38804.602653244554     
   40.673578581992899     
  -1137.5416330248431     
  -5007.6902214951879     
  -43584.711856307687     
   37.797745424423624     
  -1163.3972974796256     
  -5334.5755604175029     
  -49447.008174306262     
   34.855138473969291     
  -1190.9973066849807     
  -5705.4281217247917     
  -56798.634412026564     
   31.841098802833301     
  -1220.5894216888310     
  -6131.4178798150006     
  -66146.967948164223     
   28.750270340488257     
  -1252.4867667369333     
  -6627.5201394262222     
  -78707.003721176268     
   25.576401625841292     
  -1287.1001237538371     
  -7217.8226673350582     
  -94944.975014242693     
   22.312056409551328     
  -1324.9694553720287     
  -7929.9099799418627     
  -121665.06339350772     
   18.948169817131017     
  -1366.9002252103674     
  -8842.3979553931913     
  -149269.00135145671     
   15.473321938737850     
  -1413.9110087626721     
  -9961.9154655290931     
  -246111.51543097472     
   11.872436952742920     
  -1468.3351770046497     
  -11807.751831261447     
  -235712.45154395886     
   8.1241175542306188     
  -1531.7935446274046     
  -13575.595217841099     
  -1025832.6091198763     
   4.1937575880330087     
  -1618.9058821376102     
  -21269.339786240351     
  -867808.57760469953     
   0.0000000000000000     
  -1741.5239918988973     
  -27777.904118275459     
  -867808.57760469953     
  -139.06172839506172     
   31285.746535611561     
  -11651393700.444712     
   2902297727788327.5     
  -139.03919174449877     
   16689.852318087120     
  -2944500517.0797305     
   3543389478319282.0     
  -139.03785107188838     
   16280.994828075623     
  -2079389167.6082439     
   113182621040929.67     
  -139.03643427778155     
   15917.628045054362     
  -2049506988.4393744     
   779996022398242.38     
  -139.03493731988078     
   15548.726456808648     
  -1826815146.9696341     
   494832180166275.12     
  -139.03335596303120     
   15188.442970733911     
  -1674041215.8966937     
   456050235588446.56     
  -139.03168577176496     
   14832.785267013362     
  -1521782065.1489730     
   375283821702408.50     
  -139.02992210270665     
   14482.812532880154     
  -1386291217.0022645     
   318585178801061.94     
  -139.02806009685153     
   14138.177651347312     
  -1261909918.4470139     
   268035105612832.50     
  -139.02609467173167     
   13798.925010500479     
  -1148747922.7482896     
   226046482549030.25     
  -139.02402051348605     
   13464.990006546861     
  -1045546407.8114251     
   190480149198061.16     
  -139.02183206885391     
   13136.338378423083     
  -951505363.83657098     
   160524193412933.19     
  -139.01952353711249     
   12812.927417789122     
  -865804023.21758699     
   135256510463074.73     
  -139.01708886198361     
   12494.716768132623     
  -787715951.61300468     
   113954995484148.61     
  -139.01452172353584     
   12181.665418753732     
  -716571786.43262768     
   95996725729139.312     
  -139.01181553011301     
   11873.732540860357     
  -651761828.46566176     
   80859123990951.781     
  -139.00896341032262     
   11570.877255256082     
  -592728978.34923601     
   68100400327952.391     
  -139.00595820512152     
   11273.058697201917     
  -538964704.49295926     
   57347918195492.078     
  -139.00279246004050     
   10980.235998019827     
  -490004730.68507183     
   48287208788010.367     
  -138.99945841759356     
   10692.368290454200     
  -445425248.27192688     
   40652951386820.367     
  -138.99594800992190     
   10409.414706830768     
  -404839421.20153981     
   34221317995257.766     
  -138.99225285172830     
   10131.334379999988     
  -367894184.62472832     
   28803485388378.371     
  -138.98836423356147     
   9858.0864431482005     
  -334267336.44068295     
   24240194714997.586     
  -138.98427311551765     
   9589.6300292376036     
  -303664856.33688354     
   20397121834266.066     
  -138.97997012143011     
   9325.9242719299382     
  -275818472.17598492     
   17160991880847.082     
  -138.97544553362567     
   9066.9283047793706     
  -250483425.64961350     
   14436288745029.422     
  -138.97068928833292     
   8812.6012618697314     
  -227436432.09439069     
   12142477359203.135     
  -138.96569097183399     
   8562.9022774312434     
  -206473818.79634362     
   10211664656342.994     
  -138.96043981746013     
   8317.7904859183345     
  -187409817.22847247     
   8586617435795.0869     
  -138.95492470353764     
   8077.2250222489229     
  -170075009.27304915     
   7219096809979.8369     
  -138.94913415240111     
   7841.1650215163472     
  -154314901.36882645     
   6068447214667.5059     
  -138.94305633059778     
   7609.5696192887899     
  -139988625.83702207     
   5100409214318.6543     
  -138.93667905041767     
   7382.3979513694076     
  -126967751.64928025     
   4286115966256.8281     
  -138.92998977289278     
   7159.6091539991476     
  -115135199.19789001     
   3601247335080.0571     
  -138.92297561241944     
   6941.1623637763250     
  -104384248.48078191     
   3025316186652.0430     
  -138.91562334316805     
   6727.0167177277181     
  -94617632.939224884     
   2541066213870.5332     
  -138.90791940745592     
   6517.1313533282673     
  -85746712.113280714     
   2133964293328.6396     
  -138.89984992627004     
   6311.4654084630210     
  -77690715.598129526     
   1791772183575.9595     
  -138.89140071213868     
   6109.9780215396759     
  -70376052.776903301     
   1504185417834.9480     
  -138.88255728456292     
   5912.6283314185157     
  -63735682.519088097     
   1262528913352.9292     
  -138.87330488823198     
   5719.3754774968402     
  -57708537.316256240     
   1059500166120.2030     
  -138.86362851425872     
   5530.1785997268435     
  -52238997.969922163     
   888952984720.32751     
  -138.85351292468570     
   5344.9968386020264     
  -47276413.475416191     
   745715002336.82874     
  -138.84294268052480     
   5163.7893352383608     
  -42774663.174777344     
   625434025635.52966     
  -138.83190217360769     
   4986.5152313349063     
  -38691756.749724448     
   524448455177.61432     
  -138.82037566253769     
   4813.1336692780988     
  -34989469.319338404     
   439678146000.05902     
  -138.80834731304751     
   4643.6037921104671     
  -31633008.345632851     
   368532447408.50623     
  -138.79580124308103     
   4477.8847435607049     
  -28590709.633762486     
   308832724330.38959     
  -138.78272157293034     
   4315.9356681090685     
  -25833759.982599679     
   258747103342.49155     
  -138.76909248077251     
   4157.7157109853833     
  -23335944.121641807     
   216735516103.33340     
  -138.75489826396316     
   4003.1840182140318     
  -21073413.807141609     
   181503410529.89828     
  -138.74012340645527     
   3852.2997366302775     
  -19024477.243241452     
   151962787660.04758     
  -138.72475265272328     
   3705.0220139167395     
  -17169406.934058428     
   127199384801.13907     
  -138.70877108858130     
   3561.3099986509728     
  -15490264.512792589     
   106445062291.18503     
  -138.69216422929372     
   3421.1228402925458     
  -13970740.934704233     
   89054554495.080902     
  -138.67491811538247     
   3284.4196892611149     
  -12596010.782191597     
   74485905627.311050     
  -138.65701941653992     
   3151.1596969368306     
  -11352599.437512031     
   62284010038.340103     
  -138.63845554405950     
   3021.3020156868633     
  -10228261.955044605     
   52066759592.712318     
  -138.61921477219434     
   2894.8057989207146     
  -9211872.6813694499     
   43513393939.478622     
  -138.59928636885206     
   2771.6302010867375     
  -8293324.6265245695     
   36354700319.523758     
  -138.57866073602534     
   2651.7343777210845     
  -7463437.7586241225     
   30364771548.345200     
  -138.55732956034672     
   2535.0774854507026     
  -6713875.4476729827     
   25354077088.112156     
  -138.53528597413978     
   2421.6186820373455     
  -6037068.3102532821     
   21163635417.072498     
  -138.51252472731588     
   2311.3171263884719     
  -5426144.8610959835     
   17660117987.464382     
  -138.48904237043863     
   2204.1319785679020     
  -4874868.3041240331     
   14731731635.104177     
  -138.46483744924109     
   2100.0223998292809     
  -4377578.9951398680     
   12284760588.289246     
  -138.43991071083897     
   1998.9475526052533     
  -3929142.0131823318     
   10240659484.051424     
  -138.41426532182885     
   1900.8666005338257     
  -3524899.4402180221     
   8533612390.7047052     
  -138.38790709839941     
   1805.7387084479565     
  -3160626.8979163850     
   7108481909.5846806     
  -138.36084474850873     
   1713.5230423850683     
  -2832493.9904380236     
   5919087308.5568619     
  -138.33309012609530     
   1624.1787695625221     
  -2537028.2914857282     
   4926758591.1090593     
  -138.30465849718979     
   1537.6650583769765     
  -2271082.5705602714     
   4099122728.5047736     
  -138.27556881767896     
   1453.9410783829446     
  -2031804.9695675529     
   3409084946.9001217     
  -138.24584402234132     
   1372.9660002465228     
  -1816611.8667763334     
   2833973870.7077451     
  -138.21551132462253     
   1294.6989957149360     
  -1623163.1887057293     
   2354824232.7883415     
  -138.18460252644607     
   1219.0992375744092     
  -1449339.9565949324     
   1955775265.8165941     
  -138.15315433716145     
   1146.1258995702069     
  -1293223.8635226777     
   1623566122.9281144     
  -138.12120870051211     
   1075.7381563434067     
  -1153078.7028938369     
   1347112766.0766261     
  -138.08881312825824     
   1007.8951833428004     
  -1027333.4852978403     
   1117153313.3724802     
  -138.05602103881472     
   942.55615671119608     
  -914567.08869941276     
   925950751.22920728     
  -138.02289209895460     
   879.68025317305728     
  -813494.30814607139     
   767043838.62247396     
  -137.98949256628509     
   819.22664989122654     
  -722953.17803194432     
   635038421.23226511     
  -137.95589562982133     
   761.15452430555297     
  -641893.45282367873     
   525432637.92176414     
  -137.92218174555907     
   705.42305394955247     
  -569366.14258723566     
   434470556.98536527     
  -137.88843896347970     
   651.99141624433526     
  -504514.00787430129     
   359019639.59699327     
  -137.85476324190356     
   600.81878826493596     
  -446562.92812794668     
   296468184.88688636     
  -137.82125874453982     
   551.86434647183876     
  -394814.06418281881     
   244639515.88055548     
  -137.78803811495547     
   505.08726643576415     
  -348636.74309166137     
   201720181.11850879     
  -137.75522272250197     
   460.44672244452664     
  -307462.00216634490     
   166199956.25892136     
  -137.72294287298951     
   417.90188737469924     
  -270776.72276839544     
   136821519.24890459     
  -137.69133797658108     
   377.41193137123918     
  -238118.33551628975     
   112538917.79359311     
  -137.66055666448977     
   338.93602495731085     
  -209069.91917106381     
   92481102.921209902     
  -137.63075684509531     
   302.43332471418529     
  -183256.10813267709     
   75927313.303219348     
  -137.60210568904839     
   267.86302644017621     
  -160338.11637856471     
   62267099.527399808     
  -137.57477953179725     
   235.18415594860159     
  -140013.77117912547     
   51031448.763740353     
  -137.54896368074773     
   204.35637871071512     
  -122001.22014125469     
   41704530.949068956     
  -137.52485211295098     
   175.33685163399534     
  -106082.79983418458     
   34278200.039949849     
  -137.50264704779801     
   148.09244836342990     
  -91934.178110358698     
   27351015.686333414     
  -137.48255837768593     
   122.55226776758359     
  -79726.052608296217     
   24393473.075630598     
  -137.46480293800141     
   98.792104416819512     
  -67951.929697341693     
   12895632.641337119     
  -137.44960359604437     
   76.317891991316785     
  -61220.970161902020     
   33598465.374683522     
  -137.43718813668457     
   56.849070750053855     
  -42256.829489244337     
   4745331.4499667753     
  -137.48502484021148     
  -65.460112009290782     
  -6666.8436144935204     
   672172.27653186733     
  -137.67984020100448     
  -86.191099896785872     
  -1625.5515405045162     
   372509.53259406873     
  -137.89965718642782     
  -87.334303863169666     
   1168.2699539510002     
   98895.031402404245     
  -138.10914602400788     
  -79.638672254619578     
   1909.9826894690323     
   47849.601282490839     
  -138.29555766281521     
  -69.191578783227712     
   2268.8546990877130     
   10215.798290695866     
  -138.45419664605569     
  -57.655759069838595     
   2345.4731862679323     
  -2755.7639651726290     
  -138.58371989512807     
  -45.980063712845926     
   2324.8049565291376     
  -9990.0830856887806     
  -138.68429611848009     
  -34.543352988056903     
   2249.8793333864719     
  -12917.763186332048     
  -138.75679459516635     
  -23.536164380868261     
   2152.9961094889813     
  -14085.917318821483     
  -138.80239887289233     
  -13.035294783151263     
   2047.3517295978204     
  -14230.421480551884     
  -138.82241351187585     
  -3.0653565379225132     
   1940.6235684936812     
  -13877.509993095406     
  -138.81816484201121     
   6.3775579921753627     
   1836.5422435454657     
  -13269.327826527195     
  -138.79094989125591     
   15.311469313155310     
   1737.0222848465114     
  -12549.093245842665     
  -138.74201090827469     
   23.761285239028304     
   1642.9040855026917     
  -11792.917068835994     
  -138.67252380897193     
   31.754688471501094     
   1554.4572074864218     
  -11043.305070242959     
  -138.58359428188811     
   39.319912538866156     
   1471.6324194595995     
  -10322.705280629085     
  -138.47625809018933     
   46.484523912152341     
   1394.2121298548814     
  -9642.3274477317500     
  -138.35148361596373     
   53.274790921781786     
   1321.8946739968933     
  -9006.8347521138476     
  -138.21017552873980     
   59.715386140164121     
   1254.3434133560393     
  -8417.1639361900070     
  -138.05317893524241     
   65.829281383140739     
   1191.2146838346143     
  -7872.1606202675202     
  -137.88128364252029     
   71.637751790683808     
   1132.1734791826079     
  -7369.5564646342455     
  -137.69522832811845     
   77.160440002884954     
   1076.9018056978512     
  -6906.5480807538861     
  -137.49570450663938     
   82.415451254860074     
   1025.1026950921969     
  -6480.1395158895448     
  -137.28336023883784     
   87.419462114398129     
   976.50164872302537     
  -6087.3409911943500     
  -137.05880356295032     
   92.187832714428367     
   930.84659128906765     
  -5725.2803712285586     
  -136.82260564747449     
   96.734716663913176     
   887.90698850485342     
  -5391.2614622914998     
  -136.57530367559690     
   101.07316545401947     
   847.47252753766725     
  -5082.7901129868460     
  -136.31740347726026     
   105.21522577708929     
   809.35160169026608     
  -4797.5810620635411     
  -136.04938192751106     
   109.17202914062693     
   773.36974372478949     
  -4533.5536336810228     
  -135.77168913053674     
   112.95387372861937     
   739.36809147218173     
  -4288.8211733492726     
  -135.48475040847433     
   116.57029878897998     
   707.20193267206218     
  -4061.6774098668507     
  -135.18896811313220     
   120.03015200090529     
   676.73935209806075     
  -3850.5815471200740     
  -134.88472327751600     
   123.34165035738710     
   647.85999049466022     
  -3654.1432640814319     
  -134.57237712267045     
   126.51243512365885     
   620.45391601404958     
  -3471.1082551614336     
  -134.25227243395270     
   129.54962142394481     
   594.42060410033878     
  -3300.3446607700625     
  -133.92473481950253     
   132.45984298205710     
   569.66801914456323     
  -3140.8305707738550     
  -133.59007386240540     
   135.24929250457788     
   546.11178986375933     
  -2991.6426411128641     
  -133.24858417687358     
   137.92375815437583     
   523.67447005541283     
  -2851.9458013246635     
  -132.90054637770294     
   140.48865652087807     
   502.28487654547786     
  -2720.9840395117239     
  -132.54622797129795     
   142.94906245286458     
   481.87749624913999     
  -2598.0721003974941     
  -132.18588417569080     
   145.30973608222783     
   462.39195549615880     
  -2482.5881525205295     
  -131.81975867620326     
   147.57514733184888     
   443.77254435225484     
  -2373.9671861326065     
  -131.44808432270872     
   149.74949816887016     
   425.96779045626022     
  -2271.6951706377795     
  -131.07108377383324     
   151.83674283670200     
   408.93007667647692     
  -2175.3038630533620     
  -130.68897009288511     
   153.84060627265214     
   392.61529770357663     
  -2084.3661581942438     
  -130.30194729981406     
   155.76460089570386     
   376.98255151711987     
  -1998.4919863576163     
  -129.91021088306510     
   157.61204192854527     
   361.99386161943778     
  -1917.3246312713259     
  -129.51394827480598     
   159.38606139980612     
   347.61392688490281     
  -1840.5374683115822     
  -129.11333929266138     
   161.08962095669980     
   333.80989587256590     
  -1767.8310547415419     
  -128.70855655078066     
   162.72552360378623     
   320.55116296200435     
  -1698.9305074336398     
  -128.29976584279186     
   164.29642447158187     
   307.80918415625206     
  -1633.5832074596440     
  -127.88712649894954     
   165.80484070722326     
   295.55731010030468     
  -1571.5566970605764     
  -127.47079171956675     
   167.25316056965491     
   283.77063487235034     
  -1512.6368279644382     
  -127.05090888662509     
   168.64365180349233     
   272.42585866261709     
  -1456.6260907269836     
  -126.62761985528239     
   169.97846935760427     
   261.50116298216471     
  -1403.3421179326440     
  -126.20106122684034     
   171.25966250780385     
   250.97609709766996     
  -1352.6163301548013     
  -125.77136460459413     
   172.48918143710179     
   240.83147462150896     
  -1304.2927353643552     
  -125.33865683385898     
   173.66888332142125     
   231.04927910627629     
  -1258.2268280744518     
  -124.90306022735520     
   174.80053796392625     
   221.61257789571789     
  -1214.2846081158484     
  -124.46469277703054     
   175.88583301700265     
   212.50544333484902     
  -1172.3416918778230     
  -124.02366835330612     
   176.92637882695419     
   203.71288064576532     
  -1132.2825077124141     
  -123.58009689264888     
   177.92371293316342     
   195.22076183792223     
  -1093.9995676608694     
  -123.13408457429773     
   178.87930425045940     
   187.01576508046568     
  -1057.3928058353506     
  -122.68573398690242     
   179.79455696075232     
   179.08531903670055     
  -1022.3689878369546     
  -122.23514428577199     
   180.67081413741386     
   171.41755162792339     
  -988.84115308473122     
  -121.78241134137380     
   181.50936112393316     
   164.00124297978789     
  -956.72813371067411     
  -121.32762787967243     
   182.31142868632500     
   156.82578197695784     
  -925.95410047386599     
  -120.87088361485209     
   183.07819595682591     
   149.88112622340390     
  -896.44814129605300     
  -120.41226537492334     
   183.81079318529362     
   143.15776516368351     
  -868.14390958361037     
  -119.95185722067642     
   184.51030431280736     
   136.64668584180640     
  -840.97925652386243     
  -119.48974055840877     
   185.17776938095656     
   130.33934141787745     
  -814.89593936956555     
  -119.02599424682157     
   185.81418678918277     
   124.22762187260570     
  -789.83932114757567     
  -118.56069469845130     
   186.42051541127429     
   118.30382696399887     
  -765.75811684040150     
  -118.09391597597516     
   186.99767658140351     
   112.56064108769586     
  -742.60414676611435     
  -117.62572988370465     
   187.54655595909014     
   106.99110998694999     
  -720.33212259525999     
  -117.15620605455892     
   188.06800528172622     
   101.58861906748554     
  -698.89943659268511     
  -116.68541203278913     
   188.56284401262755     
   96.346873293040403     
  -678.26598172079798     
  -116.21341335270544     
   189.03186089193548     
   91.259878430134407     
  -658.39397512951132     
  -115.74027361364128     
   189.47581539705249     
   86.321923616663071     
  -639.24780363123352     
  -115.26605455137297     
   189.89543911881771     
   81.527565089428805     
  -620.79387664727426     
  -114.79081610619845     
   190.29143705907771     
   76.871611014574299     
  -603.00048454696287     
  -114.31461648786448     
   190.66448885506531     
   72.349107380472077     
  -585.83769218673842     
  -113.83751223751963     
   191.01524993523918     
   67.955324689071531     
  -569.27719787467720     
  -113.35955828685844     
   191.34435261122439     
   63.685745705011456     
  -553.29225550615979     
  -112.88080801461122     
   191.65240710995872     
   59.536053788715250     
  -537.85754840583968     
  -112.40131330052434     
   191.94000254986966     
   55.502122175671445     
  -522.94912191001356     
  -111.92112457696609     
   192.20770786471221     
   51.580003761346347     
  -508.54428112820028     
  -111.44029087828520     
   192.45607267824781     
   47.765921652884842     
  -494.62152070819724     
  -110.95885988804051     
   192.68562813299894     
   44.056260247573356     
  -481.16045326688618     
  -110.47687798421354     
   192.89688767573804     
   40.447556848071706     
  -468.14173298247141     
  -109.99439028250848     
   193.09034780248498     
   36.936493850703165     
  -455.54700169427309     
  -109.51144067783760     
   193.26648876545673     
   33.519891337996114     
  -443.35882586712739     
  -109.02807188408475     
   193.42577524416171     
   30.194700143992694     
  -431.56063940531800     
  -108.54432547223344     
   193.56865698289283     
   26.957995348452805     
  -420.13669903168062     
  -108.06024190694120     
   193.69556939652824     
   23.806970105715198     
  -409.07202994309876     
  -107.57586058163719     
   193.80693414649539     
   20.738929881141956     
  -398.35238756291710     
  -107.09121985221525     
   193.90315968863430     
   17.751286974420076     
  -387.96420737397955     
  -106.60635706939081     
   193.98464179461814     
   14.841555419115226     
  -377.89457951282981     
  -106.12130860978570     
   194.05176404834785     
   12.007346072769000     
  -368.13119808347585     
  -105.63610990580185     
   194.10489831874762     
   9.2463620871429288     
  -358.66233464962482     
  -105.15079547434091     
   194.14440521040865     
   6.5563945772707397     
  -349.47681214353605     
  -104.66539894442397     
   194.17063449306733     
   3.9353184861942170     
  -340.56395565841746     
  -104.17995308376257     
   194.18392551132970     
   1.3810888187560839     
  -331.91359345329050     
  -103.69448982432903     
   194.18460757554624     
  -1.1082631321435974     
  -323.51599936822839     
  -103.20904028697223     
   194.17300033489735     
  -3.5346331274053124     
  -315.36189569435595     
  -102.72363480512165     
   194.14941413371605     
  -5.8998473451129847     
  -307.44241014813321     
  -102.23830294762092     
   194.11415035180022     
  -8.2056654212239852     
  -299.74906775275258     
  -101.75307354072949     
   194.06750172967372     
  -10.453783429369633     
  -292.27375901789480     
  -101.26797468932922     
   194.00975267954530     
  -12.645836622003845     
  -285.00873436762583     
  -100.78303379737072     
   193.94117958266588     
  -14.783402129761040     
  -277.94656911857390     
  -100.29827758759251     
   193.86205107384612     
  -16.868001398150348     
  -271.08016657164467     
  -99.813732120544245     
   193.77262831373213     
  -18.901102647437639     
  -264.40272089875958     
  -99.329422812943974     
   193.67316524947810     
  -20.884123054178339     
  -257.90771893721580     
  -98.845374455397476     
   193.56390886447713     
  -22.818430946207457     
  -251.58892048928806     
  -98.361611229506579     
   193.44509941748692     
  -24.705347849877121     
  -245.44033762596106     
  -97.878156724392198     
   193.31697067190706     
  -26.546150382071829     
  -239.45623608812576     
  -97.395033952656007     
   193.17975011557004     
  -28.342072152732776     
  -233.63111010031099     
  -96.912265365804132     
   193.03365917149199     
  -30.094305478485108     
  -227.95968144746490     
  -96.429872869154664     
   192.87891340007243     
  -31.804003089341094     
  -222.43687924136759     
  -95.947877836250029     
   192.71572269313995     
  -33.472279683651351     
  -217.05784083318329     
  -95.466301122793965     
   192.54429146020607     
  -35.100213489900227     
  -211.81789019807036     
  -94.985163080132295     
   192.36481880731534     
  -36.688847666385762     
  -206.71254072015213     
  -94.504483568295370     
   192.17749870884492     
  -38.239191721786902     
  -201.73747656420301     
  -94.024281968619590     
   191.98252017255041     
  -39.752222796018430     
  -196.88855346335342     
  -93.544577195964337     
   191.78006739819287     
  -41.228886946993576     
  -192.16178145475436     
  -93.065387710540108     
   191.57031993005563     
  -42.670100307904235     
  -187.55332948460915     
  -92.586731529362666     
   191.35345280358828     
  -44.076750279038805     
  -183.05950515297536     
  -92.108626237347707     
   191.12963668647146     
  -45.449696567686125     
  -178.67676200794432     
  -91.631088998059482     
   190.89903801434539     
  -46.789772282745709     
  -174.40168061965466     
  -91.154136564126645     
   190.66181912142002     
  -48.097784887393118     
  -170.23097150645853     
  -90.677785287337571     
   190.41813836626733     
  -49.374517173691558     
  -166.16146780432487     
  -90.202051128427172     
   190.16815025287752     
  -50.620728182223999     
  -162.19011437379990     
  -89.726949666566654     
   189.91200554732191     
  -51.837154040027499     
  -158.31397413745648     
  -89.252496108566945     
   189.64985139010670     
  -53.024508846058424     
  -154.53020816625397     
  -88.778705297806468     
   189.38183140447327     
  -54.183485407305326     
  -150.83608806040715     
  -88.305591722892956     
   189.10808580078563     
  -55.314756067758381     
  -147.22897476208232     
  -87.833169526069156     
   188.82875147717004     
  -56.418973378473979     
  -143.70633105824157     
  -87.361452511371269     
   188.54396211657033     
  -57.496770861410788     
  -140.26569954580583     
  -86.890454152549282     
   188.25384828039680     
  -58.548763608004336     
  -136.90472087677381     
  -86.420187600757103     
   187.95853749884034     
  -59.575549014580133     
  -133.62110472871069     
  -85.950665692021104     
   187.65815435805376     
  -60.577707300045468     
  -130.41265177579919     
  -85.481900954494279     
   187.35282058433273     
  -61.555802188363963     
  -127.27722922875688     
  -85.013905615503830     
   187.04265512534289     
  -62.510381407579644     
  -124.21278280351930     
  -84.546691608399001     
   186.72777422862742     
  -63.441977278606032     
  -121.21732694898373     
  -84.080270579206157     
   186.40829151735409     
  -64.351107230723414     
  -118.28893922555172     
  -83.614653893097639     
   186.08431806358999     
  -65.238274274915057     
  -115.42576709738331     
  -83.149852640680493     
   185.75596245908235     
  -66.103967528145432     
  -112.62601729874565     
  -82.685877644111358     
   185.42333088361727     
  -66.948662657886018     
  -109.88795428708603     
  -82.222739463043212     
   185.08652717118497     
  -67.772822315039164     
  -107.20990251252250     
  -81.760448400409445     
   184.74565287393764     
  -68.576896583883084     
  -104.59024070571691     
  -81.299014508050760     
   184.40080732400500     
  -69.361323389175965     
  -102.02739790061335     
  -80.838447592190022     
   184.05208769334848     
  -70.126528873430573     
  -99.519856865620596     
  -80.378757218759873     
   183.69958905166510     
  -70.872927799922721     
  -97.066148903773723     
  -79.919952718588036     
   183.34340442237354     
  -71.600923916701021     
  -94.664849392849163     
  -79.462043192444852     
   182.98362483686392     
  -72.310910287147394     
  -92.314582634995105     
  -79.005037515957341     
   182.62033938700378     
  -73.003269656909850     
  -90.014014193938777     
  -78.548944344394158     
   182.25363527595309     
  -73.678374763364403     
  -87.761852140303560     
  -78.093772117325486     
   181.88359786740864     
  -74.336588654416673     
  -85.556845185492065     
  -77.639529063161760     
   181.51031073328932     
  -74.978264993307874     
  -83.397779806048717     
  -77.186223203575054     
   181.13385569995143     
  -75.603748341853233     
  -81.283481788801666     
  -76.733862357806714     
   180.75431289295861     
  -76.213374455269246     
  -79.212813194928614     
  -76.282454146864879     
   180.37176078043487     
  -76.807470554231202     
  -77.184664706149348     
  -75.832005997615141     
   179.98627621520049     
  -77.386355539527315     
  -75.197973088489718     
  -75.382525146767591     
   179.59793447550743     
  -77.950340337690989     
  -73.251692343244130     
  -74.934018644763626     
   179.20680930458755     
  -78.499728030265317     
  -71.344821900629483     
  -74.486493359565188     
   178.81297294902558     
  -79.034814194520038     
  -69.476379820970578     
  -74.039955980349774     
   178.41649619593133     
  -79.555887043177322     
  -67.645420006465372     
  -73.594413021113652     
   178.01744840909032     
  -80.063227693225812     
  -65.851023536610796     
  -73.149870824186252     
   177.61589756393289     
  -80.557110369750404     
  -64.092295196384384     
  -72.706335563658342     
   177.21191028154919     
  -81.037802583723277     
  -62.368370566610963     
  -72.263813248726407     
   176.80555186168246     
  -81.505565362972860     
  -60.678404776814375     
  -71.822309726955794     
   176.39688631477804     
  -81.960653398798968     
  -59.021585846990327     
  -71.381830687464870     
   175.98597639304941     
  -82.403315292651399     
  -57.397114391109433     
  -70.942381664032737     
   175.57288362069133     
  -82.833793650584724     
  -55.804223285299720     
  -70.503968038132314     
   175.15766832325178     
  -83.252325325224461     
  -54.242162879204109     
  -70.066595041891262     
   174.74038965607167     
  -83.659141546818503     
  -52.710204193486682     
  -69.630267760982690     
   174.32110563200897     
  -84.054468078269650     
  -51.207642669260125     
  -69.194991137447573     
   173.89987314831757     
  -84.438525398289102     
  -49.733787276092258     
  -68.760769972450944     
   173.47674801281468     
  -84.811528802859797     
  -48.287974860207285     
  -68.327608928973532     
   173.05178496927175     
  -85.173688614311345     
  -46.869550928377592     
  -67.895512534440925     
   172.62503772212031     
  -85.525210246274185     
  -45.477887599085378     
  -67.464485183291657     
   172.19655896049645     
  -85.866294403267318     
  -44.112370122159874     
  -67.034531139486219     
   171.76640038154031     
  -86.197137179183528     
  -42.772398288261080     
  -66.605654538958461     
   171.33461271317648     
  -86.517930166345479     
  -41.457396999882654     
  -66.177859392010888     
   170.90124573615103     
  -86.828860643844592     
  -40.166794405564552     
  -65.751149585655696     
   170.46634830553668     
  -87.130111601886341     
  -38.900045437484586     
  -65.325528885902585     
   170.02996837167532     
  -87.421861942667462     
  -37.656612869316994     
  -64.901000939995114     
   169.59215300047069     
  -87.704286539187336     
  -36.435975930291384     
  -64.477569278596931     
   169.15294839322604     
  -87.977556358664529     
  -35.237628679753612     
  -64.055237317929056     
   168.71239990589498     
  -88.241838573762678     
  -34.061075821877267     
  -63.634008361859713     
   168.27055206785451     
  -88.497296642426761     
  -32.905839223988636     
  -63.213885603947830     
   167.82744860015691     
  -88.744090436606669     
  -31.771448616630920     
  -62.794872129441551     
   167.38313243331234     
  -88.982376301231398     
  -30.657450143186765     
  -62.376970917232811     
   166.93764572461598     
  -89.212307177305306     
  -29.563399196506143     
  -61.960184841769241     
   166.49102987499452     
  -89.434032671279098     
  -28.488863697049258     
  -61.544516674924445     
   166.04332554544382     
  -89.647699149006968     
  -27.433422236522606     
  -61.129969087827739     
   165.59457267303185     
  -89.853449815780891     
  -26.396665496561386     
  -60.716544652654406     
   165.14481048647488     
  -90.051424807005105     
  -25.378191521048144     
  -60.304245844377505     
   164.69407752134882     
  -90.241761243412967     
  -24.377614896025598     
  -59.893075042482145     
   164.24241163485246     
  -90.424593355133155     
  -23.394548504512073     
  -59.483034532643295     
   163.78985002029233     
  -90.600052468916999     
  -22.428632269349205     
  -59.074126508367883     
   163.33642922109271     
  -90.768267210937111     
  -21.479494582023975     
  -58.666353072602313     
   162.88218514451461     
  -90.929363420302295     
  -20.546793405614931     
  -58.259716239306059     
   162.42715307503676     
  -91.083464370844410     
  -19.630176613081119     
  -57.854217934992285     
   161.97136768737101     
  -91.230690695442519     
  -18.729318923302117     
  -57.449860000236320     
   161.51486305916401     
  -91.371160587367285     
  -17.843884359200089     
  -57.046644191152765     
   161.05767268339542     
  -91.504989720061275     
  -16.973564191164677     
  -56.644572180841976     
   160.59982948046655     
  -91.632291451495007     
  -16.118039098190788     
  -56.243645560806733     
   160.14136580997595     
  -91.753176744731448     
  -15.277014590880681     
  -55.843865842339810     
   159.68231348222875     
  -91.867754354163054     
  -14.450187221045162     
  -55.445234457883117     
   159.22270376944752     
  -91.976130758320892     
  -13.637275817292796     
  -55.047752762359181     
   158.76256741673436     
  -92.078410326950589     
  -12.837992728900064     
  -54.651422034475516     
   158.30193465273592     
  -92.174695272417338     
  -12.052069502512355     
  -54.256243478002723     
   157.84083520007067     
  -92.265085793686183     
  -11.279230843834137     
  -53.862218223026730     
   157.37929828552390     
  -92.349680025014933     
  -10.519224013083541     
  -53.469347327175960     
   156.91735264994858     
  -92.428574205113065     
  -9.7717834428832493     
  -53.077631776823978     
   156.45502655798347     
  -92.501862580934684     
  -9.0366705619063268     
  -52.687072488268136     
   155.99234780750575     
  -92.569637610148988     
  -8.3136310273926952     
  -52.297670308884911     
   155.52934373887325     
  -92.631989842854438     
  -7.6024373549133113     
  -51.909426018262337     
   155.06604124395858     
  -92.689008123016279     
  -6.9028477416223497     
  -51.522340329310197     
   154.60246677494834     
  -92.740779481078448     
  -6.2146454020962851     
  -51.136413889348425     
   154.13864635294166     
  -92.787389321594162     
  -5.5375976716091344     
  -50.751647281174286     
   153.67460557637733     
  -92.828921304131242     
  -4.8714997259453314     
  -50.368041024108685     
   153.21036962923682     
  -92.865457552075824     
  -4.2161312179659136     
  -49.985595575022352     
   152.74596328901612     
  -92.897078536210572     
  -3.5712895680915464     
  -49.604311329342053     
   152.28141093465567     
  -92.923863207971266     
  -2.9367744823688384     
  -49.224188622037573     
   151.81673655409426     
  -92.945889016589021     
  -2.3123840971123322     
  -48.845227728589684     
   151.35196375180948     
  -92.963231897317371     
  -1.6979321415789534     
  -48.467428865939716     
   150.88711575609526     
  -92.975966388379206     
  -1.0932236554949983     
  -48.090792193421017     
   150.42221542620982     
  -92.984165565795422     
 -0.49808162043519738     
  -47.715317813672812     
   149.95728525935047     
  -92.987901177948686     
   8.7681113627977786E-002
  -47.341005773536772     
   149.49234739748158     
  -92.987243569596473     
  0.66423195892186015     
  -46.967856064936761     
   149.02742363398283     
  -92.982261829904559     
   1.2317511496050031     
  -46.595868625742121     
   148.56253542016736     
  -92.973023696282524     
   1.7903982703132142     
  -46.225043340614839     
   148.09770387165352     
  -92.959595709255183     
   2.3403455154493171     
  -45.855380041840981     
   147.63294977458565     
  -92.942043117889312     
   2.8817450260590407     
  -45.486878510146745     
   147.16829359171547     
  -92.920430030193870     
   3.4147619135196470     
  -45.119538475499482     
   146.70375546835035     
  -92.894819315842469     
   3.9395407935047317     
  -44.753359617894013     
   146.23935523816104     
  -92.865272759891184     
   4.4562408563861702     
  -44.388341568124588     
   145.77511242887763     
  -92.831850953468290     
   4.9649987189469504     
  -44.024483908542756     
   145.31104626783628     
  -92.794613463076189     
   5.4659679278727129     
  -43.661786173801552     
   144.84717568741954     
  -92.753618703617136     
   5.9592778294545061     
  -43.300247851586192     
   144.38351933036077     
  -92.708924119896224     
   6.4450763463496159     
  -42.939868383331714     
   143.92009555494275     
  -92.660586047298608     
   6.9234865300161683     
  -42.580647164927683     
   143.45692244007873     
  -92.608659898323481     
   7.3946499399168601     
  -42.222583547410437     
   142.99401779027346     
  -92.553200023774110     
   7.8586839858049276     
  -41.865676837642972     
   142.53139914047932     
  -92.494259893880567     
   8.3157242371269504     
  -41.509926298982911     
   142.06908376083936     
  -92.431891962102114     
   8.7658839540269629     
  -41.155331151938647     
   141.60708866135300     
  -92.366147832446913     
   9.2092887419712195     
  -40.801890574814088     
   141.14543059635469     
  -92.297078166882130     
   9.6460542820194117     
  -40.449603704342138     
   140.68412606903806     
  -92.224732759766994     
   10.076292036231608     
  -40.098469636307236     
   140.22319133571492     
  -92.149160569495251     
   10.500118996742215     
  -39.748487426157141     
   139.76264241009861     
  -92.070409677019683     
   10.917638257066875     
  -39.399656089604285     
   139.30249506743084     
  -91.988527390091690     
   11.328964355072651     
  -39.051974603216820     
   138.84276484856204     
  -91.903560157428643     
   11.734191782359710     
  -38.705441904999660     
   138.38346706387082     
  -91.815553719060944     
   12.133434271984530     
  -38.360056894965808     
   137.92461679716811     
  -91.724552962021050     
   12.526779373834795     
  -38.015818435697980     
   137.46622890947125     
  -91.630602116717299     
   12.914336332552224     
  -37.672725352901018     
   137.00831804269390     
  -91.533744594223151     
   13.296189280730459     
  -37.330776435945047     
   136.55089862327182     
  -91.434023174617678     
   13.672441596328294     
  -36.989970438399801     
   136.09398486567864     
  -91.331479862645210     
   14.043174228135358     
  -36.650306078560156     
   135.63759077588222     
  -91.226156055934197     
   14.408485586389142     
  -36.311782039963205     
   135.18173015470728     
  -91.118092414036283     
   14.768452271491443     
  -35.974396971896965     
   134.72641660111719     
  -91.007329022000093     
   15.123169275363685     
  -35.638149489901032     
   134.27166351543110     
  -90.893905252434863     
   15.472708341701821     
  -35.303038176259221     
   133.81748410245032     
  -90.777859939872101     
   15.817160595696212     
  -34.969061580484578     
   133.36389137451212     
  -90.659231235404377     
   16.156594380523249     
  -34.636218219796739     
   132.91089815447975     
  -90.538056777550452     
   16.491095152599275     
  -34.304506579592029     
   132.45851707862610     
  -90.414373563905954     
   16.820729968623386     
  -33.973925113906340     
   132.00676059949350     
  -90.288218089141282     
   17.145577937509021     
  -33.644472245871000     
   131.55564098863411     
  -90.159626254609961     
   17.465703547620510     
  -33.316146368161895     
   131.10517033930259     
  -90.028633478002817     
   17.781182210618894     
  -32.988945843441897     
   130.65536056907899     
  -89.895274611423162     
   18.092074258111200     
  -32.662869004796868     
   130.20622342241424     
  -89.759584054487334     
   18.398449635745742     
  -32.337914156165404     
   129.75777047307250     
  -89.621595682219251     
   18.700370900799179     
  -32.014079572762434     
   129.31001312661576     
  -89.481342900463247     
   18.997895009158988     
  -31.691363501496919     
   128.86296262264489     
  -89.338858687894557     
   19.291089408848006     
  -31.369764161383827     
   128.41663003713182     
  -89.194175517328205     
   19.580002871577012     
  -31.049279743950443     
   127.97102628459902     
  -89.047325495791370     
   19.864699707566555     
  -30.729908413637354     
   127.52616212023958     
  -88.898340247984621     
   20.145225949204789     
  -30.411648308194156     
   127.08204814198621     
  -88.747251053365588     
   20.421641691390374     
  -30.094497539070115     
   126.63869479250108     
  -88.594088740680149     
   20.693989258991948     
  -29.778454191799916     
   126.19611236109630     
  -88.438883821237724     
   20.962324709412400     
  -29.463516326384728     
   125.75431098557840     
  -88.281666385917120     
   21.226687614940428     
  -29.149681977668706     
   125.31330065404161     
  -88.122466228805081     
   21.487129169690391     
  -28.836949155711132     
   124.87309120656950     
  -87.961312760032399     
   21.743685576723699     
  -28.525315846154378     
   124.43369233687392     
  -87.798235118206975     
   21.996404660647276     
  -28.214780010587852     
   123.99511359387026     
  -87.633262083252106     
   22.245317764458623     
  -27.905339586908113     
   123.55736438316208     
  -87.466422200018670     
   22.490469463245169     
  -27.596992489675365     
   123.12045396846442     
  -87.297743679044331     
   22.731887041562032     
  -27.289736610466470     
   122.68439147295123     
  -87.127254526232619     
   22.969610563056090     
  -26.983569818224709     
   122.24918588051813     
  -86.954982447009698     
   23.203663832413707     
  -26.678489959606466     
   121.81484603697994     
  -86.780954968266599     
   23.434081804185240     
  -26.374494859325033     
   121.38138065117242     
  -86.605199354735205     
   23.660884600696413     
  -26.071582320491753     
   120.94879829598501     
  -86.427742720229986     
   23.884102763367725     
  -25.769750124954680     
   120.51710740931067     
  -86.248611949504721     
   24.103751060275673     
  -25.468996033634983     
   120.08631629489554     
  -86.067833816552650     
   24.319856183874727     
  -25.169317786861338     
   119.65643312311622     
  -85.885434895173589     
   24.532428068294177     
  -24.870713104702460     
   119.22746593166664     
  -85.701441684661390     
   24.741486166610642     
  -24.573179687298108     
   118.79942262610896     
  -85.515880538411807     
   24.947040618297358     
  -24.276715215188684     
   118.37231098042848     
  -85.328777733774587     
   25.149097994188278     
  -23.981317349643799     
   117.94613863734702     
  -85.140159498818178     
   25.347669612370662     
  -23.686983732989955     
   117.52091310865815     
  -84.950051976725391     
   25.542752165613624     
  -23.393711988937667     
   117.09664177537763     
  -84.758481335483282     
   25.734352580647030     
  -23.101499722908304     
   116.67333188781109     
  -84.565473691128432     
   25.922460948249281     
  -22.810344522360900     
   116.25099056549824     
  -84.371055234016566     
   26.107077109478745     
  -22.520243957119281     
   115.82962479702395     
  -84.175252155695475     
   26.288185095255862     
  -22.231195579699808     
   115.40924143971601     
  -83.978090767481063     
   26.465776822480180     
  -21.943196925640045     
   114.98984721919402     
  -83.779597441312447     
   26.639828951709035     
  -21.656245513828747     
   114.57144872878031     
  -83.579798724174637     
   26.810325448959652     
  -21.370338846837480     
   114.15405242876160     
  -83.378721283307442     
   26.977234293351280     
  -21.085474411254317     
   113.73766464548807     
  -83.176392026107308     
   27.140530829721229     
  -20.801649678019960     
   113.32229157031058     
  -82.972838044884384     
   27.300173593690729     
  -20.518862102766757     
   112.90793925834106     
  -82.768086742931715     
   27.456127577294687     
  -20.237109126161048     
   112.49461362701845     
  -82.562165786102000     
   27.608340909575325     
  -19.956388174249344     
   112.08232045448001     
  -82.355103229280189     
   27.756767902101203     
  -19.676696658808822     
   111.67106537773176     
  -82.146927470014418     
   27.901344003534827     
  -19.398031977702686     
   111.26085389058177     
  -81.937667389987922     
   28.042010901393930     
  -19.120391515240993     
   110.85169134133622     
  -81.727352308227466     
   28.178690955262798     
  -18.843772642547538     
   110.44358293025050     
  -81.516012126062989     
   28.311310895259879     
  -18.568172717933461     
   110.03653370669946     
  -81.303677294348546     
   28.439777910538208     
  -18.293589087278278     
   109.63054856606355     
  -81.090378960019507     
   28.564001913361686     
  -18.020019084419083     
   109.22563224629933     
  -80.876148945669286     
   28.683872870055083     
  -17.747460031548737     
   108.82178932418729     
  -80.661019899143881     
   28.799279698681961     
  -17.475909239623899     
   108.41902421118594     
  -80.445025301403774     
   28.910096312036913     
  -17.205364008783807     
   108.01734114898476     
  -80.228199579063485     
   29.016183426748562     
  -16.935821628780854     
   107.61674420452870     
  -80.010578203362883     
   29.117396453985872     
  -16.667279379423977     
   107.21723726469538     
  -79.792197729957977     
   29.213567790271266     
  -16.399734531036060     
   106.81882403044168     
  -79.573095971530947     
   29.304525884415291     
  -16.133184344926555     
   106.42150801044434     
  -79.353312027397834     
   29.390072873194754     
  -15.867626073880732     
   106.02529251417374     
  -79.132886480848867     
   29.470005461077903     
  -15.603056962666962     
   105.63018064437188     
  -78.911861439890785     
   29.544089636085065     
  -15.339474248563636     
   105.23617528885310     
  -78.690280767620152     
   29.612084703959624     
  -15.076875161907472     
   104.84327911160320     
  -78.468190132340453     
   29.673714595266809     
  -14.815256926665006     
   104.45149454309016     
  -78.245637272875953     
   29.728693528428376     
  -14.554616761029394     
   104.06082376972944     
  -78.022672071412728     
   29.776696272447293     
  -14.294951878044643     
   103.67126872242748     
  -77.799346849369385     
   29.817382834304617     
  -14.036259486259770     
   103.28283106410878     
  -77.575716478112099     
   29.850369318882667     
  -13.778536790415471     
   102.89551217614296     
  -77.351838708220484     
   29.875251005494640     
  -13.521780992166237     
   102.50931314355820     
  -77.127774325679269     
   29.891573596980617     
  -13.265989290841045     
   102.12423473893475     
  -76.903587523701916     
   29.898854172302713     
  -13.011158884246129     
   101.74027740483196     
  -76.679346117409636     
   29.896553266178852     
  -12.757286969513643     
   101.35744123461866     
  -76.455121967913300     
   29.884093518395382     
  -12.504370744000429     
   100.97572595153255     
  -76.230991266525336     
   29.860831677820624     
  -12.252407406241524     
   100.59513088579389     
  -76.007035028941687     
   29.826075241707194     
  -12.001394156963539     
   100.21565494955996     
  -75.783339464628881     
   29.779053435004879     
  -11.751328200163588     
   99.837296609488732     
  -75.559996563866349     
   29.718932828044611     
  -11.502206744260059     
   99.460053856659925     
  -75.337104567655999     
   29.644785584809263     
  -11.254027003322188     
   99.083924173551367     
  -75.114768675769938     
   29.555601550163775     
  -11.006786198386264     
   98.708904497701582     
  -74.893101664143714     
   29.450261990187020     
  -10.760481558867061     
   98.334991181793171     
  -74.672224699217310     
   29.327532361225565     
  -10.515110324074261     
   97.962179949528874     
  -74.452268206508123     
   29.186054314465828     
  -10.270669744844625     
   97.590465847014713     
  -74.233372799149620     
   29.024315455648427     
  -10.027157085302159     
   97.219843188933766     
  -74.015690433232265     
   28.840649008946475     
  -9.7845696247598859     
   96.850305498936521     
  -73.799385565665162     
   28.633192922828854     
  -9.5429046597786957     
   96.481845443475507     
  -73.584636618743943     
   28.399885255608890     
  -9.3021595064006615     
   96.114454758230323     
  -73.371637479326878     
   28.138415181563548     
  -9.0623315025765994     
   95.748124166118345     
  -73.160599365465146     
   27.846211282105383     
  -8.8234180108102809     
   95.382843285752557     
  -72.951752780849361     
   27.520380000578957     
  -8.5854164210448474     
   95.018600528973323     
  -72.745349930845023     
   27.157684301084199     
  -8.3483241538206592     
   94.655382985899735     
  -72.541667298586887     
   26.754466358401036     
  -8.1121386637379942     
   94.293176295651023     
  -72.341008800898877     
   26.306607868236501     
  -7.8768574432631189     
   93.931964500544055     
  -72.143709241887109     
   25.809434055304887     
  -7.6424780269221184     
   93.571729881223163     
  -71.950138486472326     
   25.257645648728428     
  -7.4089979959338823     
   93.212452769646703     
  -71.760706144106848     
   24.645192787176555     
  -7.1764149833420339     
   92.854111336290941     
  -71.575867198203028     
   23.965168675983662     
  -6.9447266797155294     
   92.496681347212586     
  -71.396128433133157     
   23.209635279073876     
  -6.7139308394996586     
   92.140135885708418     
  -71.222056168540092     
   22.369457588880888     
  -6.4840252881136609     
   91.784445032195492     
  -71.054285236623485     
   21.434056441326735     
  -6.2550079299087740     
   91.429575494570670     
  -70.893529813313535     
   20.391148674120057     
  -6.0268767571219772     
   91.075490179541731     
  -70.740596198257634     
   19.226382199794454     
  -5.7996298599871450     
   90.722147693216698     
  -70.596398331759190     
   17.922925832528890     
  -5.5732654381979554     
   90.369501756417250     
  -70.461976388015216     
   16.460910055451802     
  -5.3477818139576225     
   90.017500516540721     
  -70.338519562599330     
   14.816761641218395     
  -5.1231774469016411     
   89.666085733008501     
  -70.227393850290184     
   12.962322568554596     
  -4.8994509512443889     
   89.315191807305212     
  -70.130176431026030     
   10.863728801783399     
  -4.6766011155830620     
   88.964744620065119     
  -70.048698465012649     
   8.4799621992059748     
  -4.4546269258988911     
   88.614660127031286     
  -69.985098748518610     
   5.7609144250095117     
  -4.2335275924342080     
   88.264842650434161     
  -69.941891890331036     
   2.6448536697812939     
  -4.0133025813065935     
   87.915182781988804     
  -69.922055487807683     
 -0.94503994813097469     
  -3.7939516519646741     
   87.565554785050750     
  -69.929143287418668     
  -5.1053687816106459     
  -3.5754749019189758     
   87.215813342948991     
  -69.967433553280742     
  -9.9590800077353236     
  -3.3578728206319410     
   86.865789442432458     
  -70.042126653338755     
  -15.664750179628221     
  -3.1411463550791598     
   86.515285095099884     
  -70.159612279685973     
  -22.429854511489591     
  -2.9252969903846395     
   86.164066473929367     
  -70.327836188522141     
  -30.530966173464698     
  -2.7103268502223359     
   85.811854837371001     
  -70.556818434823128     
  -40.341849246905220     
  -2.4962388235855251     
   85.458314335523511     
  -70.859382304174915     
  -52.386624307199483     
  -2.2830367274271173     
   85.103035174796872     
  -71.252281986478920     
  -67.389666621019742     
  -2.0707255192160861     
   84.745510208615343     
  -71.757704486136561     
  -86.493874418699463     
  -1.8593115808143690     
   84.385099926039302     
  -72.406408544276815     
  -111.13226938433154     
  -1.6488031074943861     
   84.020984153266966     
  -73.239900564659280     
  -144.73026038186651     
  -1.4392106579000614     
   83.652070958061501     
  -74.325377517523307     
  -188.66664498287636     
  -1.2305479620307245     
   83.276906570880456     
  -75.740377354894846     
  -262.06470480059744     
  -1.0228331677229991     
   82.893290970890973     
  -77.705862640899369     
  -338.51842378778952     
 -0.81609089128765344     
   82.498414437240456     
  -80.244750819307740     
  -609.29178937177130     
 -0.61035590507137716     
   82.085766462093190     
  -84.814439239596140     
  -584.52487952818296     
 -0.40568071236263864     
   81.650734424404064     
  -89.198375836057409     
  -2799.3741393399764     
 -0.20215510637152634     
   81.152254280111137     
  -110.19368188110772     
  -2356.4042873776361     
   0.0000000000000000     
   80.557103290317286     
  -127.86671403643962     
  -2356.4042873776361     
  -52.352781232759142     
   489729.30029641127     
  -170646226834.20709     
   42271047693459480.     
  -51.991427111603478     
   275249.98970837553     
  -43833083753.828651     
   51557981832517872.     
  -51.969289058479070     
   269139.91078984033     
  -31245307131.453957     
   1867582384221737.2     
  -51.945843909596150     
   263683.76807446085     
  -30752232921.785698     
   11496772517840638.     
  -51.921018280470740     
   258142.89144468037     
  -27469860487.263901     
   7345466686159389.0     
  -51.894734960911457     
   252722.27142341435     
  -25202029359.480724     
   6763509248634670.0     
  -51.866912738811131     
   247364.18986246974     
  -22943931251.181976     
   5575747351249315.0     
  -51.837466217723843     
   242084.06491316418     
  -20930887538.704552     
   4738340155216563.0     
  -51.806305628177448     
   236876.95408194404     
  -19080955587.317863     
   3991696239133819.0     
  -51.773336632690032     
   231743.58314107946     
  -17395697562.587505     
   3370599347451568.5     
  -51.738460124479978     
   226683.09985763289     
  -15856850529.978809     
   2843933404178346.5     
  -51.701572019882668     
   221695.09130577551     
  -14452785762.863358     
   2399806440470617.0     
  -51.662563044513213     
   216779.02226111703     
  -13171566871.170528     
   2024739125603943.2     
  -51.621318513243843     
   211934.39154779812     
  -12002617788.575911     
   1708157306606916.0     
  -51.577718104097293     
   207160.68851260058     
  -10936184280.689766     
   1440931716261421.5     
  -51.531635626193271     
   202457.40514236389     
  -9963372726.3908520     
   1215395181880872.8     
  -51.482938781925178     
   197824.03269056077     
  -9076048723.0757980     
   1025059066695473.1     
  -51.431488923587722     
   193260.06261663602     
  -8266779524.7264032     
   864444484040784.38     
  -51.377140804724505     
   188764.98632438891     
  -7528772276.5341511     
   728922673888258.38     
  -51.319742326517122     
   184338.29523499831     
  -6855819825.2172165     
   614584077023783.00     
  -51.259134279595202     
   179979.48076668294     
  -6242250521.6515388     
   518126687311495.38     
  -51.195150081709698     
   175688.03434046154     
  -5682882438.8051825     
   436761897913050.62     
  -51.127615511780412     
   171463.44737860563     
  -5172981437.7400980     
   368134859786525.69     
  -51.056348440903371     
   167305.21130508609     
  -4708222806.2773781     
   310257177428860.56     
  -50.981158560984717     
   163212.81754553012     
  -4284656156.9452076     
   261450022039326.69     
  -50.901847111755615     
   159185.75752729591     
  -3898673311.7414947     
   220296055810873.94     
  -50.818206607017736     
   155223.52267947188     
  -3546978920.7393513     
   185598805111514.97     
  -50.730020561071640     
   151325.60443291505     
  -3226563583.3219452     
   156348330611608.03     
  -50.637063216391077     
   147491.49422028195     
  -2934679260.8121662     
   131692221084308.28     
  -50.539099273725647     
   143720.68347605004     
  -2668816786.0030441     
   110911086546886.98     
  -50.435883625942544     
   140012.66363651966     
  -2426685292.5817218     
   93397854984438.531     
  -50.327161097055985     
   136366.92613983896     
  -2206193401.1218262     
   78640283003308.375     
  -50.212666188040593     
   132782.96242595208     
  -2005432013.5453439     
   66206183460964.766     
  -50.092122831183438     
   129260.26393661632     
  -1822658578.4410243     
   55730947970310.656     
  -49.965244154898208     
   125798.32211541018     
  -1656282703.8350091     
   46907009659943.383     
  -49.831732261106040     
   122396.62840759099     
  -1504853001.5202408     
   39474944371099.773     
  -49.691278017479576     
   119054.67426013558     
  -1367045059.2426620     
   33215956572509.016     
  -49.543560867051781     
   115771.95112162495     
  -1241650444.5192111     
   27945534995811.266     
  -49.388248657908832     
   112547.95044212836     
  -1127566652.1002564     
   23508096220220.230     
  -49.224997495917009     
   109382.16367313325     
  -1023787915.0458214     
   19772462878641.246     
  -49.053451623678257     
   106274.08226735964     
  -929396805.64089942     
   16628046730049.910     
  -48.873243329167664     
   103223.19767862267     
  -843556558.74812889     
   13981626946854.711     
  -48.683992887778857     
   100229.00136161748     
  -765504056.21194887     
   11754631159299.137     
  -48.485308541791227     
   97290.984771667499     
  -694543415.49873972     
   9880840874348.8633     
  -48.276786521574927     
   94408.639364503280     
  -630040131.31970823     
   8304455316219.6680     
  -48.058011113167353     
   91581.456595884214     
  -571415722.70546198     
   6978457802015.7764     
  -47.828554777187215     
   88808.927921271330     
  -518142842.34466779     
   5863237506454.0049     
  -47.587978324399515     
   86090.544795417125     
  -469740808.71449864     
   4925426836509.4805     
  -47.335831153607543     
   83425.798671867466     
  -425771524.60386884     
   4136920741776.6025     
  -47.071651557924348     
   80814.181002448007     
  -385835749.04986179     
   3474049599653.8032     
  -46.794967105867322     
   78255.183236648081     
  -349569692.26964074     
   2916881680230.6772     
  -46.505295104123718     
   75748.296820941949     
  -316641905.90052080     
   2448634957228.4795     
  -46.202143149251825     
   73293.013198016968     
  -286750443.14752191     
   2055181171498.8523     
  -45.885009776010868     
   70888.823805913649     
  -259620265.64040834     
   1724627723641.6064     
  -45.553385210451239     
   68535.220077067555     
  -235000875.75899255     
   1446965217688.4006     
  -45.206752236343654     
   66231.693437226393     
  -212664155.01886320     
   1213770381544.7209     
  -44.844587183979584     
   63977.735304255162     
  -192402390.73556259     
   1017955687952.5812     
  -44.466361050832930     
   61772.837086802654     
  -174026474.75405356     
   853558361818.89282     
  -44.071540764032562     
   59616.490182817390     
  -157364259.35607654     
   715562594796.91077     
  -43.659590595052713     
   57508.185977912508     
  -142259056.79512152     
   599749760856.70996     
  -43.229973737480833     
   55447.415843540279     
  -128568270.01413073     
   502572235456.09442     
  -42.782154059164952     
   53433.671134986369     
  -116162143.20930448     
   421047112622.57263     
  -42.315598040470931     
   51466.443189149053     
  -104922621.84859492     
   352666692266.47113     
  -41.829776910788020     
   49545.223322089791     
  -94742312.662748486     
   295323101330.61951     
  -41.324168995803056     
   47669.502826337732     
  -85523534.928002566     
   247244824544.83038     
  -40.798262288411728     
   45838.772967922545     
  -77177455.119242847     
   206943270344.83746     
  -40.251557256442460     
   44052.524983107665     
  -69623297.679794967     
   173167790723.06165     
  -39.683569900624505     
   42310.250074812859     
  -62787625.291170508     
   144867822703.31265     
  -39.093835076427709     
   40611.439408679908     
  -56603682.588157631     
   121161028074.93489     
  -38.481910093525372     
   38955.584108764408     
  -51010797.789268330     
   101306484647.68440     
  -37.847378606671029     
   37342.175252819419     
  -45953837.191380829     
   84682131283.268677     
  -37.189854811721432     
   35770.703867131015     
  -41382707.910909340     
   70765794387.070801     
  -36.508987960365644     
   34240.660920874740     
  -37251904.654999323     
   59119229473.808151     
  -35.804467206817236     
   32751.537319950632     
  -33520096.670377806     
   49374700646.897064     
  -35.076026799274317     
   31302.823900253152     
  -30149751.351036981     
   41223696060.924568     
  -34.323451628330027     
   29894.011420331481     
  -27106791.290965654     
   34407440847.547775     
  -33.546583143701476     
   28524.590553390030     
  -24360281.847054120     
   28708922433.195694     
  -32.745325649613463     
   27194.051878575843     
  -21882146.531798296     
   23946188203.132069     
  -31.919652987897560     
   25901.885871498143     
  -19646907.788595520     
   19966713417.716026     
  -31.069615616318067     
   24647.582893916449     
  -17631450.915239237     
   16642669258.547510     
  -30.195348087782204     
   23430.633182534904     
  -15814809.095403805     
   13866947803.049774     
  -29.297076933897969     
   22250.526836832360     
  -14177967.676305089     
   11549823425.130880     
  -28.375128953772563     
   21106.753805853234     
  -12703685.992326988     
   9616149208.5282879     
  -27.429939905956424     
   19998.803873883880     
  -11376335.183505129     
   8003003057.3185215     
  -26.462063597990383     
   18926.166644919529     
  -10181750.593049832     
   6657711736.9764652     
  -25.472181364059313     
   17888.331525868492     
  -9107097.4508683737     
   5536192442.0844069     
  -24.461111916746297     
   16884.787708262120     
  -8140748.6685571158     
   4601561242.9020414     
  -23.429821553763858     
   15915.024148892951     
  -7272173.6541352440     
   3822965307.3308730     
  -22.379434694758025     
   14978.529547241300     
  -6491837.2236253750     
   3174604379.3745441     
  -21.311244716778070     
   14074.792327467172     
  -5791107.5046964772     
   2634906779.3625741     
  -20.226725049718294     
   13203.300594197139     
  -5162172.7695319243     
   2185849727.8879399     
  -19.127540484903868     
   12363.542181030522     
  -4597963.7455901410     
   1812352325.3672438     
  -18.015558640943901     
   11555.004329183239     
  -4092090.4484056500     
   1501890560.7785175     
  -16.892861520942287     
   10777.174792443559     
  -3638757.9914801409     
   1243763658.2372944     
  -15.761757084070833     
   10029.537390726513     
  -3232786.2643819707     
   1029844841.4058211     
  -14.624790742297613     
   9311.5891155152058     
  -2869282.3228656016     
   850674978.10090816     
  -13.484756679655286     
   8622.7735071555562     
  -2544583.7460453715     
   707255380.31943619     
  -12.344708876758951     
   7962.7392500123551     
  -2252658.0082114735     
   570885001.89920819     
  -11.207971707272081     
   7330.3354861461239     
  -1997843.4949093894     
   515740569.15799445     
  -10.078149955608046     
   6727.5141692108900     
  -1748908.3460437586     
   277789613.71366596     
  -8.9591380862842946     
   6144.1716318766776     
  -1603914.2460041479     
   719373970.34702671     
  -7.8551285749651907     
   5617.0293242847310     
  -1197874.5945565912     
   112712217.66641869     
  0.46185692080573476     
   1741.0104327471258     
  -352532.96205845103     
   21804261.548150320     
   2.9517435764980791     
   387.17552648268929     
  -189001.00044732366     
   12445318.379269632     
   2.9328842395851171     
  -324.47975614262373     
  -95661.112602801411     
   5173327.9276878461     
   1.6046361443311714     
  -705.78542051248371     
  -56861.153145142569     
   3192933.5384099251     
 -0.46532002756952268     
  -930.22368239301034     
  -32914.151607068139     
   1840730.9308822628     
  -2.9678312603011916     
  -1060.2807354743088     
  -19108.669625451155     
   1192747.5801382593     
  -5.7193256032063715     
  -1133.4600664739721     
  -10163.062774414215     
   779656.53840922914     
  -8.6043127783187447     
  -1169.6568202508702     
  -4315.6387363449976     
   529131.70372260641     
  -11.547159888177413     
  -1181.3137944877963     
  -347.15095842544667     
   363710.11462690297     
  -14.496931097346016     
  -1176.2299846306692     
   2380.6749012763244     
   252966.64653791877     
  -17.418674236937555     
  -1159.5834855017015     
   4277.9247503107144     
   176294.83665853014     
  -20.288141314179580     
  -1134.8883335628004     
   5600.1360252496916     
   122235.54201998448     
  -23.088451367584710     
  -1104.5957370236772     
   6516.9025903995753     
   83414.267943356725     
  -25.807906721017286     
  -1070.4472065477414     
   7142.5095999747500     
   55157.631078173967     
  -28.438522214401203     
  -1033.7004529651520     
   7556.1918330610551     
   34359.200630590720     
  -30.975010285347601     
  -995.27525878802305     
   7813.8858377904853     
   18921.434906648246     
  -33.414065998411047     
  -955.85105269457108     
   7955.7965995903469     
   7393.3495571061876     
  -35.753854380313207     
  -915.93344439242355     
   8011.2467212686443     
  -1246.0478792847414     
  -37.993637168784453     
  -875.90057418381684     
   8001.9013621740087     
  -7727.2864382432235     
  -40.133497459581001     
  -836.03595399366395     
   7943.9467138871842     
  -12580.543623356596     
  -42.174134248597483     
  -796.55210561716592     
   7849.5926367120101     
  -16195.586843342229     
  -44.116707614705376     
  -757.60780968691847     
   7728.1257353869423     
  -18862.255741698973     
  -45.962721075822465     
  -719.32084830514077     
   7586.6588173242008     
  -20798.308168705062     
  -47.713931552542178     
  -681.77752249668288     
   7430.6715060589122     
  -22168.859434283677     
  -49.372280050299679     
  -645.03983108078114     
   7264.4050603017849     
  -23100.146669397123     
  -50.939838036166456     
  -609.15093352932342     
   7091.1539602813064     
  -23689.399390732957     
  -52.418765804603488     
  -574.13933996649303     
   6913.4834648508095     
  -24012.001308754883     
  -53.811280070384846     
  -540.02214766677832     
   6733.3934550351478     
  -24126.742933426591     
  -55.119628710816158     
  -506.80755682160429     
   6552.4428830344486     
  -24079.712316731981     
  -56.346071080356154     
  -474.49683701237075     
   6371.8450406589582     
  -23907.203570938305     
  -57.492862691438759     
  -443.08587187603104     
   6192.5410138769212     
  -23637.909641659167     
  -58.562243332130258     
  -412.56637761242752     
   6015.2566915644775     
  -23294.588501689737     
  -59.556427899784389     
  -382.92686768901177     
   5840.5472778018038     
  -22895.338512674713     
  -60.477599388184913     
  -354.15341889711556     
   5668.8322389567447     
  -22454.581263637901     
  -61.327903586766467     
  -326.23028110102501     
   5500.4228794794599     
  -21983.823763063065     
  -62.109445143768582     
  -299.14036339918511     
   5335.5442012564872     
  -21492.253027131101     
  -62.824284717462241     
  -272.86562213716138     
   5174.3523035530034     
  -20987.202425008018     
  -63.474436995945830     
  -247.38737066486524     
   5016.9482853654436     
  -20474.519337249767     
  -64.061869410189104     
  -222.68652647561143     
   4863.3893903360695     
  -19958.856361595739     
  -64.588501399819179     
  -198.74380808071112     
   4713.6979676241026     
  -19443.902998239155     
  -65.056204118707655     
  -175.53989142380757     
   4567.8686951373093     
  -18932.570712318266     
  -65.466800489339946     
  -153.05553364897696     
   4425.8744147949219     
  -18427.141343223760     
  -65.822065532453408     
  -131.27167047518779     
   4287.6708547207436     
  -17929.386501167559     
  -66.123726912463454     
  -110.16949219848095     
   4153.2004559619863     
  -17440.663966920587     
  -66.373465650484377     
  -89.730502368050765     
   4022.3954762100821     
  -16961.995716055015     
  -66.572916965861253     
  -69.936562406676472     
   3895.1805083396703     
  -16494.131280274254     
  -66.723671214502076     
  -50.769924826483248     
   3771.4745237376128     
  -16037.599275566648     
  -66.827274898283605     
  -32.213257194212048     
   3651.1925291708631     
  -15592.749455102770     
  -66.885231724672053     
  -14.249658600640895     
   3534.2469082575922     
  -15159.787024794046     
  -66.899003699669308     
   3.1373299339321878     
   3420.5485055716367     
  -14738.800770502336     
  -66.870012240436694     
   19.963719947343467     
   3310.0074997928691     
  -14329.786053228132     
  -66.799639296601711     
   36.245073957809801     
   3202.5341043936578     
  -13932.663716416106     
  -66.689228471425295     
   51.996507035095298     
   3098.0391265205371     
  -13547.295568571222     
  -66.540086135790062     
   67.232690875787284     
   2996.4344097562530     
  -13173.497122498373     
  -66.353482529432156     
   81.967859853521716     
   2897.6331813375150     
  -12811.048031476088     
  -66.130652845040487     
   96.215818609618978     
   2801.5503211014452     
  -12459.700682728442     
  -65.872798291832723     
   109.98995082732506     
   2708.1025659809820     
  -12119.187213249950     
  -65.581087136027236     
   123.30322889698154     
   2617.2086618816074     
  -11789.225290232242     
  -65.256655716293182     
   136.16822423219773     
   2528.7894722048654     
  -11469.522799879758     
  -64.900609432805155     
   148.59711804072433     
   2442.7680512057668     
  -11159.781708451910     
  -64.514023708972502     
   160.60171238971969     
   2359.0696883923774     
  -10859.701161230842     
  -64.097944925276394     
   172.19344143490852     
   2277.6219296831464     
  -10568.980020559084     
  -63.653391324941424     
   183.38338270793878     
   2198.3545795289529     
  -10287.318887277333     
  -63.181353891407134     
   194.18226837644710     
   2121.1996878743730     
  -10014.421722515717     
  -62.682797197756216     
   204.60049640852179     
   2046.0915249555051     
  -9749.9971269548405     
  -62.158660228409047     
   214.64814158716894     
   1972.9665465033436     
  -9493.7593409291730     
  -61.609857173515181     
   224.33496633204322     
   1901.7633514463748     
  -9245.4290106996305     
  -61.037278196566831     
   233.67043129532439     
   1832.4226338661283     
  -9004.7337644724776     
  -60.441790175831926     
   242.66370570657119     
   1764.8871306325846     
  -8771.4086246420648     
  -59.824237420258804     
   251.32367744802207     
   1699.1015659477691     
  -8545.1963017072485     
  -59.185442360543789     
   259.65896284710391     
   1635.0125936849647     
  -8325.8473621836329     
  -58.526206216080531     
   267.67791617748782     
   1572.5687384685875     
  -8113.1203318438038     
  -57.847309638526568     
   275.38863886360866     
   1511.7203359797588     
  -7906.7817046583214     
  -57.149513332731807     
   282.79898838654515     
   1452.4194731948214     
  -7706.6059151167947     
  -56.433558655775400     
   289.91658689161079     
   1394.6199288314453     
  -7512.3752462956127     
  -55.700168194854399     
   296.74882949990001     
   1338.2771144842282     
  -7323.8797158931156     
  -54.950046324759683     
   303.30289232764812     
   1283.3480166150298     
  -7140.9169215732782     
  -54.183879745663617     
   309.58574021844379     
   1229.7911397032301     
  -6963.2918743389091     
  -53.402338001929898     
   315.60413419431609     
   1177.5664506456883     
  -6790.8168016516975     
  -52.606073982640098     
   321.36463863251356     
   1126.6353246333006     
  -6623.3109595306123     
  -51.795724404513606     
   326.87362817518886     
   1076.9604924368214     
  -6460.6004050140600     
  -50.971910277879232     
   332.13729437977895     
   1028.5059893992159     
  -6302.5178002007979     
  -50.135237356336667     
   337.16165211802127     
   981.23710589770985     
  -6148.9021758721210     
  -49.286296570726250     
   341.95254573171218     
   935.12033957866902     
  -5999.5987277942450     
  -48.425664448004724     
   346.51565495345943     
   890.12334912021208     
  -5854.4585847556564     
  -47.553903515604460     
   350.85650060059629     
   846.21490973454456     
  -5713.3386037299433     
  -46.671562691832811     
   354.98045005044912     
   803.36487020657000     
  -5576.1011470419880     
  -45.779177662848319     
   358.89272250497493     
   761.54411160375503     
  -5442.6138803740469     
  -44.877271246730238     
   362.59839405273669     
   720.72450750094970     
  -5312.7495637517950     
  -43.966353745138449     
   366.10240253592110     
   680.87888577281115     
  -5186.3858550911527     
  -43.046923283041551     
   369.40955223000219     
   641.98099185962747     
  -5063.4051139879784     
  -42.119466136972328     
   372.52451834341304     
   604.00545350471759     
  -4943.6942191099597     
  -41.184457052251574     
   375.45185134432830     
   566.92774686139330     
  -4827.1443762754825     
  -40.242359549603748     
   378.19598112158008     
   530.72416403932721     
  -4713.6509583822390     
  -39.293626221570776     
   380.76122098630708     
   495.37178185146036     
  -4603.1133204055395     
  -38.338699019114067     
   383.15177152080679     
   460.84843194841875     
  -4495.4346467013766     
  -37.378009528778726     
   385.37172428092322     
   427.13267209815842     
  -4390.5217898304463     
  -36.411979240778770     
   387.42506535785469     
   394.20375867442999     
  -4288.2851215425453     
  -35.441019808347441     
   389.31567880519793     
   362.04162026286087     
  -4188.6383848196338     
  -34.465533298682566     
   391.04734993679688     
   330.62683237671365     
  -4091.4985588758973     
  -33.485912435803201     
   392.62376850070149     
   299.94059318514439     
  -3996.7857217477012     
  -32.502540835620941     
   394.04853173434446     
   269.96470027203657     
  -3904.4229254835977     
  -31.515793233516590     
   395.32514730585183     
   240.68152833090957     
  -3814.3360704104193     
  -30.526035704700991     
   396.45703614618617     
   212.07400780283140     
  -3726.4537905037737     
  -29.533625877627234     
   397.44753517662838     
   184.12560437405307     
  -3640.7073386934680     
  -28.538913140710491     
   398.29989993589817     
   156.82029933385203     
  -3557.0304797416266     
  -27.542238842601154     
   399.01730711107223     
   130.14257073578983     
  -3475.3593881385764     
  -26.543936486246814     
   399.60285697622362     
   104.07737532475048     
  -3395.6325472308818     
  -25.544331916969025     
   400.05957574258679     
   78.610131220518838     
  -3317.7906568209023     
  -24.543743504771442     
   400.39041782387397     
   53.726701294362044     
  -3241.7765406629251     
  -23.542482321087114     
   400.59826802020837     
   29.413377239390087     
  -3167.5350658563766     
  -22.540852310164272     
   400.68594362392048     
   5.6568642454677667     
  -3095.0130454319096     
  -21.539150455281771     
   400.65619645054602     
  -17.555733595271576     
  -3024.1591831415412     
  -20.537666939977612     
   400.51171479788576     
  -40.236927468833159     
  -2954.9239723022670     
  -19.536685304466644     
   400.25512533606087     
  -62.398857261100176     
  -2887.2596416738079     
  -18.536482597416274     
   399.88899493147403     
  -84.053304573653747     
  -2821.1200781649413     
  -17.537329523242395     
   399.41583240714016     
  -105.21170515989084     
  -2756.4607611497968     
  -16.539490585081186     
   398.83809024206914     
  -125.88516086851433     
  -2693.2387024911354     
  -15.543224223586167     
   398.15816621205488     
  -146.08445113719785     
  -2631.4123817120053     
  -14.548782951694101     
   397.37840497421178     
  -165.82004400003791     
  -2570.9416915472166     
  -13.556413485497501     
   396.50109959749506     
  -185.10210668664206     
  -2511.7878798963125     
  -12.566356871356177     
   395.52849304131382     
  -203.94051578586442     
  -2453.9134990376774     
  -11.578848609374976     
   394.46277958427754     
  -222.34486702864700     
  -2397.2823528797426     
  -10.594118773369974     
   393.30610620501778     
  -240.32448467524512     
  -2341.8594495684465     
  -9.6123921274405486     
   392.06057391696214     
  -257.88843054700845     
  -2287.6109550416268     
  -8.6338882392602336     
   390.72823905882007     
  -275.04551270982068     
  -2234.5041471074051     
  -7.6588215901949175     
   389.31111454251271     
  -291.80429381312626     
  -2182.5073753195948     
  -6.6874016823527063     
   387.81117106015984     
  -308.17309912802318     
  -2131.5900171053650     
  -5.7198331426658733     
   386.23033825169898     
  -324.16002425631348     
  -2081.7224416758827     
  -4.7563158241013781     
   384.57050583463598     
  -339.77294256888263     
  -2032.8759701368238     
  -3.7970449040928762     
   382.83352469735149     
  -355.01951234490878     
  -1985.0228413157861     
  -2.8422109802835478     
   381.02120795735232     
  -369.90718365477721     
  -1938.1361764749311     
  -1.8920001636657660     
   379.13533198576948     
  -384.44320497833917     
  -1892.1899466224870     
 -0.94659416920037187     
   377.17763739937863     
  -398.63462957800789     
  -1847.1589414761395     
  -6.1704039952475464E-003
   375.14983002133590     
  -412.48832163907889     
  -1803.0187370495453     
  0.92909794688008240     
   373.05358181182083     
  -426.01096216695055     
  -1759.7456730026499     
   1.8590418368699306     
   370.89053176961733     
  -439.20905471447008     
  -1717.3168112062610     
   2.7834962766268343     
   368.66228680583487     
  -452.08893079851708     
  -1675.7099291180436     
   3.7023002548562891     
   366.37042259067130     
  -464.65675526690245     
  -1634.9034742084073     
   4.6152966612457655     
   364.01648437419539     
  -476.91853132346546     
  -1594.8765528364092     
   5.5223322114143452     
   361.60198778221240     
  -488.88010546973857     
  -1555.6089005283284     
   6.4232573738216203     
   359.12841958797878     
  -500.54717222370107     
  -1517.0808616113150     
   7.3179262985767073     
   356.59723846070506     
  -511.92527868578588     
  -1479.2733662716032     
   8.2061967480903366     
   354.00987569165852     
  -523.01982893282297     
  -1442.1679112019988     
   9.0879300295150411     
   351.36773589865936     
  -533.83608826683792     
  -1405.7465373452135     
   9.9629909289203766     
   348.67219770974998     
  -544.37918729692706     
  -1369.9918136901817     
   10.831247647152058     
   345.92461442675864     
  -554.65412589960340     
  -1334.8868155134926     
   11.692571737325590     
   343.12631466946976     
  -564.66577701595463     
  -1300.4151093826738     
   12.546838043906831     
   340.27860300108904     
  -574.41889033632469     
  -1266.5607346395279     
   13.393924643333474     
   337.38276053563294     
  -583.91809584612110     
  -1233.3081866431132     
   14.233712786133102     
   334.44004552790278     
  -593.16790724594455     
  -1200.6424033984547     
   15.066086840495020     
   331.45169394660934     
  -602.17272527143291     
  -1168.5487463041670     
   15.890934237254436     
   328.41892003125895     
  -610.93684086871417     
  -1137.0129905612648     
   16.708145416249177     
   325.34291683334237     
  -619.46443829792372     
  -1106.0213062933476     
   17.517613774010261     
   322.22485674235975     
  -627.75959809512381     
  -1075.5602488419063     
   18.319235612749178     
   319.06589199721833     
  -635.82629996143805     
  -1045.6167435779198     
   19.112910090605848     
   315.86715518346904     
  -643.66842553827246     
  -1016.1780744327179     
   19.898539173122494     
   312.62975971688206     
  -651.28976109651785     
  -987.23187063084106     
   20.676027585909868     
   309.35480031382514     
  -658.69400012624919     
  -958.76609793013961     
   21.445282768473362     
   306.04335344885772     
  -665.88474586072527     
  -930.76904246464585     
   22.206214829167589     
   302.69647780000787     
  -672.86551367921015     
  -903.22930780503941     
   22.958736501249163     
   299.31521468209053     
  -679.63973348774778     
  -876.13579260279187     
   23.702763099998332     
   295.90058846854049     
  -686.21075193226875     
  -849.47769635029920     
   24.438212480881102     
   292.45360700207260     
  -692.58183465489594     
  -823.24449461192376     
   25.165004998724463     
   288.97526199452415     
  -698.75616836448535     
  -797.42593948413901     
   25.883063467878191     
   285.46652941633636     
  -704.73686291061642     
  -772.01204719094608     
   26.592313123337604     
   281.92836987589845     
  -710.52695326454852     
  -746.99308885881169     
   27.292681582802434     
   278.36172898915959     
  -716.12940143098967     
  -722.35958469360571     
   27.984098809647879     
   274.76753773979163     
  -721.54709831619175     
  -698.10229270583420     
   28.666497076784559     
   271.14671283022244     
  -726.78286551148540     
  -674.21220420817406     
   29.339810931384978     
   267.50015702383610     
  -731.83945704304676     
  -650.68053330044165     
   30.003977160454717     
   263.82875947862152     
  -736.71956104280002     
  -627.49871295575247     
   30.658934757227364     
   260.13339607253960     
  -741.42580138996823     
  -604.65838412836717     
   31.304624888362774     
   256.41492972088730     
  -745.96073927093096     
  -582.15139230475131     
   31.940990861929045     
   252.67421068592694     
  -750.32687471321663     
  -559.96978058676586     
   32.567978096149083     
   248.91207687897486     
  -754.52664806761732     
  -538.10577965278935     
   33.185534088893291     
   245.12935415526829     
  -758.56244141501327     
  -516.55180844571714     
   33.793608387900612     
   241.32685660178484     
  -762.43657997835612     
  -495.30046121997157     
   34.392152561710503     
   237.50538681824520     
  -766.15133343750597     
  -474.34450685025200     
   34.981120171289213     
   233.66573619155423     
  -769.70891723888280     
  -453.67688083538229     
   35.560466742334093     
   229.80868516384413     
  -773.11149384514829     
  -433.29068077580320     
   36.130149738240284     
   225.93500349435385     
  -776.36117395096676     
  -413.17916192238010     
   36.690128533714571     
   222.04545051531295     
  -779.46001766538461     
  -393.33572861000869     
   37.240364389021686     
   218.14077538207459     
  -782.41003562995968     
  -373.75393749769012     
   37.780820424848912     
   214.22171731759673     
  -785.21319016119241     
  -354.42747953347828     
   38.311461597775029     
   210.28900585154949     
  -787.87139625769350     
  -335.35019400492990     
   38.832254676330500     
   206.34336105412353     
  -790.38652271273031     
  -316.51604143296453     
   39.343168217635707     
   202.38549376478301     
  -792.76039302347760     
  -297.91912244422718     
   39.844172544604980     
   198.41610581611977     
  -794.99478644180931     
  -279.55365522743682     
   40.335239723704156     
   194.43589025287523     
  -797.09143885601509     
  -261.41398274953622     
   40.816343543250014     
   190.44553154641858     
  -799.05204372663661     
  -243.49456244156022     
   41.287459492240231     
   186.44570580473962     
  -800.87825294494837     
  -225.78996775773683     
   41.748564739702928     
   182.43708097811941     
  -802.57167770313140     
  -208.29487889936880     
   42.199638114555100     
   178.42031706062440     
  -804.13388929487655     
  -191.00408425488223     
   42.640660085959752     
   174.39606628757022     
  -805.56641992678829     
  -173.91247299678966     
   43.071612744171745     
   170.36497332906760     
  -806.87076347426409     
  -157.01503463151298     
   43.492479781862784     
   166.32767547979694     
  -808.04837623400044     
  -140.30685494863053     
   43.903246475916205     
   162.28480284509664     
  -809.10067764611517     
  -123.78310866215531     
   44.303899669682586     
   158.23697852357864     
  -810.02905096108134     
  -107.43906772409220     
   44.694427755687585     
   154.18481878625349     
  -810.83484396901213     
  -91.270078928980809     
   45.074820658783437     
   150.12893325242842     
  -811.51936956097938     
  -75.271587482417786     
   45.445069819736190     
   146.06992506235832     
  -812.08390646709756     
  -59.439102235317925     
   45.805168179240702     
   142.00839104685582     
  -812.52969973386246     
  -43.768227772353406     
   46.155110162355939     
   137.94492189391585     
  -812.85796144215510     
  -28.254625868816476     
   46.494891663353194     
   133.88010231246994     
  -813.06987113617129     
  -12.894047624536418     
   46.824510030970266     
   129.81451119339621     
  -813.16657649335525     
   2.3177015376176686     
   47.143964054064767     
   125.74872176783319     
  -813.14919373182306     
   17.384734865959587     
   47.453253947660002     
   121.68330176295289     
  -813.01880822032842     
   32.311113728632499     
   47.752381339377166     
   117.61881355523357     
  -812.77647486736373     
   47.100826334395698     
   48.041349256247734     
   113.55581432139060     
  -812.42321866985571     
   61.757810286847807     
   48.320162111900316     
   109.49485618698411     
  -811.96003509270440     
   76.285936249293428     
   48.588825694116196     
   105.43648637282536     
  -811.38789057083466     
   90.689030947644554     
   48.847347152748306     
   101.38124733930135     
  -810.70772283872725     
   104.97085624449706     
   49.095734987998441     
   97.329676928662380     
  -809.92044141689360     
   119.13513375033924     
   49.333999039047711     
   93.282308505335649     
  -809.02692791376603     
   133.18552840335371     
   49.562150473035466     
   89.239671094424466     
  -808.02803645074096     
   147.12566618383903     
   49.780201774382249     
   85.202289518411618     
  -806.92459395436208     
   160.95912076739640     
   49.988166734452321     
   81.170684532154283     
  -805.71740054860663     
   174.68943311782419     
   50.186060441551675     
   77.145372956282117     
  -804.40722980022292     
   188.32009437481193     
   50.373899271257599     
   73.126867809050609     
  -802.99482909241192     
   201.85456635226262     
   50.551700877076001     
   69.115678436707569     
  -801.48091984476991     
   215.29626820666184     
   50.719484181422928     
   65.112310642512668     
  -799.86619783321999     
   228.64859045950578     
   50.877269366926981     
   61.117266814417597     
  -798.15133340477360     
   241.91488649831231     
   51.025077868049344     
   57.131046051515661     
  -796.33697175603629     
   255.09848461218186     
   51.162932363018477     
   53.154144289322041     
  -794.42373312144491     
   268.20268180310285     
   51.290856766076679     
   49.187054423998532     
  -792.41221300792165     
   281.23074868445343     
   51.408876220035822     
   45.230266435496844     
  -790.30298239278829     
   294.18593562804062     
   51.517017089139856     
   41.284267509825831     
  -788.09658787557794     
   307.07146389073131     
   51.615306952231819     
   37.349542160395977     
  -785.79355189639750     
   319.89054196828135     
   51.703774596223177     
   33.426572348575803     
  -783.39437283163534     
   332.64635331598384     
   51.782450009863688     
   29.515837603542387     
  -780.89952518176551     
   345.34206940003628     
   51.851364377809993     
   25.617815141434722     
  -778.30945966126524     
   357.98084314609093     
   51.910550074991370     
   21.732979983937469     
  -775.62460333766956     
   370.56581916080228     
   51.960040661271279     
   17.861805076358294     
  -772.84535969396347     
   383.10012555938010     
   51.999870876403548     
   14.004761405242798     
  -769.97210875226824     
   395.58688705015123     
   52.030076635282065     
   10.162318115613559     
  -767.00520709939201     
   408.02921749154581     
   52.050695023483250     
   6.3349426279446472     
  -763.94498796820540     
   420.43022617383650     
   52.061764293100595     
   2.5231007548442914     
  -760.79176127190158     
   432.79302197190430     
   52.063323858870724     
  -1.2727431823531625     
  -757.54581360711245     
   445.12070765439483     
   52.055414294590854     
  -5.0521262371202917     
  -754.20740829970441     
   457.41639183017764     
   52.038077329827303     
  -8.8145867212719171     
  -750.77678536097812     
   469.68318208003035     
   52.011355846915336     
  -12.559664088412893     
  -747.25416149537773     
   481.92419354485202     
   51.975293878250483     
  -16.286898817260738     
  -743.63973004379147     
   494.14254555902056     
   51.929936603871830     
  -19.995832294750549     
  -739.93366095209876     
   506.34136934925152     
   51.875330349337901     
  -23.686006698835666     
  -736.13610068197943     
   518.52380495449722     
   51.811522583896000     
  -27.356964880902748     
  -732.24717214482064     
   530.69300663380545     
   51.738561918946068     
  -31.008250247752390     
  -728.26697459506715     
   542.85214431451891     
   51.656498106800221     
  -34.639406643021914     
  -724.19558351270814     
   555.00440572892603     
   51.565382039739553     
  -38.249978227977962     
  -720.03305046974128     
   567.15299764782753     
   51.465265749369763     
  -41.839509361620692     
  -715.77940298738270     
   579.30114937540588     
   51.356202406277497     
  -45.407544480006898     
  -711.43464436706699     
   591.45211870305855     
   51.238246319989543     
  -48.953627974616474     
  -706.99875347679426     
   603.60918302590983     
   51.111452939237253     
  -52.477304069818793     
  -702.47168460409978     
   615.77565788145591     
   50.975878852528588     
  -55.978116699253938     
  -697.85336716998893     
   627.95488585016665     
   50.831581789030729     
  -59.455609380994275     
  -693.14370552611263     
   640.15024582678507     
   50.678620619766299     
  -62.909325091515512     
  -688.34257868241184     
   652.36515638899471     
   50.517055359126310     
  -66.338806138245360     
  -683.44984000949421     
   664.60307348939125     
   50.346947166703664     
  -69.743594030664823     
  -678.46531695832391     
   676.86749974013344     
   50.168358349450692     
  -73.123229349836393     
  -673.38881071027276     
   689.16198326039978     
   49.981352364165154     
  -76.477251616201556     
  -668.22009583581985     
   701.49011951401212     
   49.785993820308789     
  -79.805199155639855     
  -662.95891993946475     
   713.85556253652953     
   49.582348483163237     
  -83.106608963539543     
  -657.60500322044084     
   726.26201549684902     
   49.370483277328248     
  -86.381016566851258     
  -652.15803810421437     
   738.71324840206842     
   49.150466290567479     
  -89.627955883964717     
  -646.61768874119889     
   751.21308753580786     
   48.922366778007422     
  -92.846959082279497     
  -640.98359058468031     
   763.76543359605682     
   48.686255166695474     
  -96.037556433322905     
  -635.25534983270995     
   776.37424944016880     
   48.442203060523354     
  -99.199276165309513     
  -629.43254296190855     
   789.04358386261583     
   48.190283245522572     
  -102.33164431292157     
  -623.51471608293900     
   801.77755143603656     
   47.930569695538985     
  -105.43418456424691     
  -617.50138444716868     
   814.58036386151809     
   47.663137578293764     
  -108.50641810466028     
  -611.39203171820736     
   827.45630805331211     
   47.388063261838681     
  -111.54786345747539     
  -605.18610940780741     
   840.40977456560972     
   47.105424321413928     
  -114.55803632124126     
  -598.88303609856553     
   853.44524237616804     
   46.815299546717114     
  -117.53644940343960     
  -592.48219678074406     
   866.56730018166422     
   46.517768949592707     
  -120.48261225046485     
  -585.98294202938177     
   879.78064042107064     
   46.212913772151374     
  -123.39603107360381     
  -579.38458722622386     
   893.09006857139582     
   45.900816495329515     
  -126.27620857094928     
  -572.68641171193826     
   906.50051727634150     
   45.581560847899532     
  -129.12264374480998     
  -565.88765783236579     
   920.01703081293874     
   45.255231815942153     
  -131.93483171464413     
  -558.98753010126859     
   933.64480299585182     
   44.921915652792464     
  -134.71226352509424     
  -551.98519407879985     
   947.38914824836320     
   44.581699889472169     
  -137.45442594895866     
  -544.87977546693696     
   961.25554469111648     
   44.234673345620998     
  -140.16080128483031     
  -537.67035888175371     
   975.24960713952873     
   43.880926140941014     
  -142.83086714910527     
  -530.35598682820705     
   989.37712710038409     
   43.520549707168193     
  -145.46409626211312     
  -522.93565837495441     
   1003.6440505300784     
   43.153636800586348     
  -148.05995622804051     
  -515.40832799597865     
   1018.0565167351905     
   42.780281515099354     
  -150.61790930833158     
  -507.77290412046489     
   1032.6208353854202     
   42.400579295878316     
  -153.13741218827047     
  -500.02824785507403     
   1047.3435312509532     
   42.014626953601230     
  -155.61791573633485     
  -492.17317137069205     
   1062.2313164042775     
   41.622522679303636     
  -158.05886475600579     
  -484.20643649765975     
   1077.2911396737984     
   41.224366059859577     
  -160.45969772962513     
  -476.12675295010649     
   1092.5301593670358     
   40.820258094113306     
  -162.81984655388760     
  -467.93277675485353     
   1107.9557932394559     
   40.410301209683148     
  -165.13873626653859     
  -459.62310830555776     
   1123.5756926232025     
   39.994599280460079     
  -167.41578476382972     
  -451.19629061088358     
   1139.3977950080869     
   39.573257644824743     
  -169.65040250822770     
  -442.65080714832311     
   1155.4302967027713     
   39.146383124607873     
  -171.84199222590618     
  -433.98507992305213     
   1171.6817105651126     
   38.714084044820325     
  -173.98994859344830     
  -425.19746709381394     
   1188.1608398837623     
   38.276470254180481     
  -176.09365791316961     
  -416.28626079468552     
   1204.8768316754406     
   37.833653146468095     
  -178.15249777654907     
  -407.24968455711991     
   1221.8391646360092     
   37.385745682735177     
  -180.16583671499779     
  -398.08589082234960     
   1239.0576903929777     
   36.932862414406465     
  -182.13303383741464     
  -388.79295814440252     
   1256.5426389470572     
   36.475119507303269     
  -184.05343845365636     
  -379.36888835229979     
   1274.3046414477524     
   36.012634766626938     
  -185.92638968339074     
  -369.81160354144140     
   1292.3547673322153     
   35.545527662939577     
  -187.75121604921043     
  -360.11894278645002     
   1310.7045190191780     
   35.073919359182234     
  -189.52723505341112     
  -350.28865889380592     
   1329.3658927986883     
   34.597932738772705     
  -191.25375273739013     
  -340.31841469781597     
   1348.3513711715859     
   34.117692434827532     
  -192.93006322266979     
  -330.20577941402883     
   1367.6739832367793     
   33.633324860555518     
  -194.55544823255420     
  -319.94822453975326     
   1387.3473038000632     
   33.144958240872370     
  -196.12917659330674     
  -309.54311976125251     
   1407.3855219995169     
   32.652722645289387     
  -197.65050371357549     
  -298.98772834625635     
   1427.8034341076261     
   32.156750022131931     
  -199.11867104091729     
  -288.27920259044890     
   1448.6165278218177     
   31.657174234146705     
  -200.53290549397283     
  -277.41457863178550     
   1469.8409738919340     
   31.154131095560530     
  -201.89241886887132     
  -266.39077132759576     
   1491.4937168926519     
   30.647758410656891     
  -203.19640721831755     
  -255.20456845090109     
   1513.5924736349798     
   30.138196013940668     
  -204.44405020169143     
  -243.85262489863851     
   1536.1558302430510     
   29.625585811965681     
  -205.63451040436755     
  -232.33145617181586     
   1559.2032464351330     
   29.110071826904402     
  -206.76693262435597     
  -220.63743182355211     
   1582.7551617447507     
   28.591800241944028     
  -207.84044312419101     
  -208.76676811046673     
   1606.8330063899593     
   28.070919448598573     
  -208.85414884587354     
  -196.71552056254174     
   1631.4593167945538     
   27.547580096032210     
  -209.80713658649634     
  -184.47957568658285     
   1656.6577586340616     
   27.021935142495394     
  -210.69847213195487     
  -172.05464249682711     
   1682.4532476239756     
   26.494139908981907     
  -211.52719934604605     
  -159.43624313964756     
   1708.8719897612552     
   25.964352135221997     
  -212.29233921193628     
  -146.61970321643784     
   1735.9416115142978     
   25.432732038134745     
  -212.99288882280257     
  -133.60014113008089     
   1763.6912145380468     
   24.899442372870890     
  -213.62782031818040     
  -120.37245702104522     
   1792.1515192584152     
   24.364648496586558     
  -214.19607976229952     
  -106.93132062660740     
   1821.3549456712105     
   23.828518435097930     
  -214.69658596020122     
  -93.271158534073606     
   1851.3357508571303     
   23.291222952577684     
  -215.12822920754300     
  -79.386140402644813     
   1882.1301690676894     
   22.752935624465213     
  -215.48986996888621     
  -65.270164134637440     
   1913.7765276476143     
   22.213832913775388     
  -215.78033747966600     
  -50.916840177280008     
   1946.3154447328786     
   21.674094251003950     
  -215.99842826596367     
  -36.319474341783732     
   1979.7899538355421     
   21.133902117842421     
  -216.14290457603818     
  -21.471049688016819     
   2014.2457395932997     
   20.593442134931468     
  -216.21249271686088     
  -6.3642066410673941     
   2049.7312892159075     
   20.052903153899191     
  -216.20588128839341     
   9.0087780280522658     
   2086.2981682532773     
   19.512477353949773     
  -216.12171930759840     
   24.656014289951514     
   2124.0012125069379     
   18.972360343289022     
  -215.95861421341414     
   40.586023383753911     
   2162.8988439452100     
   18.432751265696083     
  -215.71512974317142     
   56.807764713342642     
   2203.0533171610459     
   17.893852912575682     
  -215.38978366990793     
   73.330664592050866     
   2244.5310882611307     
   17.355871840852878     
  -214.98104538904278     
   90.164647754008996     
   2287.4031223950465     
   16.819018497102508     
  -214.48733334172780     
   107.32017117197223     
   2331.7453333350513     
   16.283507348338858     
  -213.90701226086793     
   124.80826117198475     
   2377.6389671712668     
   15.749557019927863     
  -213.23839022437352     
   142.64055342576967     
   2425.1711287509015     
   15.217390441124738     
  -212.47971549858062     
   160.82933689140103     
   2474.4352630374660     
   14.687234998784831     
  -211.62917315294163     
   179.38760136418244     
   2525.5317915272740     
   14.159322699845257     
  -210.68488142502960     
   198.32908980063661     
   2578.5687175788753     
   13.633890343230137     
  -209.64488781257180     
   217.66835518247862     
   2633.6624023299401     
   13.111179701893645     
  -208.50716486661574     
   237.42082319995274     
   2690.9383302876795     
   12.591437715783504     
  -207.26960565692306     
   257.60286067711081     
   2750.5320647461490     
   12.074916696583951     
  -205.93001887732353     
   278.23185116270650     
   2812.5902202090206     
   11.561874545182588     
  -204.48612355488106     
   299.32627781427465     
   2877.2716490270614     
   11.052574982901252     
  -202.93554332239046     
   320.90581518197712     
   2944.7486928762546     
   10.547287797638500     
  -201.27580020848919     
   342.99143037854856     
   3015.2086539199772     
   10.046289106192349     
  -199.50430789433540     
   365.60549528294894     
   3088.8554388604039     
   9.5498616341682716     
  -197.61836437844207     
   388.77191107440149     
   3165.9113948438580     
   9.0582950150319146     
  -195.61514398441668     
   412.51624653573094     
   3246.6194612166428     
   8.5718861100408130     
  -193.49168863684025     
   436.86589249485525     
   3331.2455354819035     
   8.0909393509882861     
  -191.24489832057566     
   461.85023401097010     
   3420.0812691838723     
   7.6157671079192566     
  -188.87152062672365     
   487.50084352984857     
   3513.4471784561570     
   7.1466900842366616     
  -186.36813927447830     
   513.85169736827038     
   3611.6963129337109     
   6.6840377419139170     
  -183.73116148176950     
   540.93941971527261     
   3715.2183935178577     
   6.2281487598701020     
  -180.95680403831460     
   568.80355766665718     
   3824.4446921436311     
   5.7793715289580563     
  -178.04107791200369     
   597.48689285773389     
   3939.8536065592793     
   5.3380646874710003     
  -174.97977119259195     
   627.03579490692914     
   4061.9772467320513     
   4.9045977016021780     
  -171.76843014468116     
   657.50062425741885     
   4191.4090517265377     
   4.4793514959085075     
  -168.40233810367411     
   688.93619214536864     
   4328.8128238065738     
   4.0627191395506115     
  -164.87649190250099     
   721.40228832391722     
   4474.9333009131524     
   3.6551065949292010     
  -161.18557546148918     
   754.96428808076666     
   4630.6087686386909     
   3.2569335363380012     
  -157.32393010667346     
   789.69385384555608     
   4796.7859957859473     
   2.8686342474390276     
  -153.28552110002460     
   825.66974881395151     
   4974.5381890592780     
   2.4906586077782653     
  -149.06389976491008     
   862.97878523189524     
   5165.0865166941176     
   2.1234731802505045     
  -144.65216046656246     
   901.71693410710213     
   5369.8262301685427     
   1.7675624134571215     
  -140.04289155421139     
   941.99063083336523     
   5590.3583892067973     
   1.4234299753641251     
  -135.22811918024684     
   983.91831875241724     
   5828.5288068567406     
   1.0916002376683247     
  -130.19924267135630     
   1027.6322848038419     
   6086.4760261766787     
  0.77261993395785977     
  -124.94695982184615     
   1073.2808550001680     
   6366.6910171054715     
  0.46706001929414409     
  -119.46118009027469     
   1121.0310376284581     
   6672.0919017217566     
  0.17551776448960563     
  -113.73092317897525     
   1171.0717268913702     
   7006.1184129383464     
 -0.10138087456456549     
  -107.74419982427567     
   1223.6176149884091     
   7372.8523223186567     
 -0.36297856321403543     
  -101.48787076829028     
   1278.9140074057977     
   7777.1725322824095     
 -0.60858350926766347     
  -94.947478746280851     
   1337.2428013979170     
   8224.9570177164442     
 -0.83746592367122208     
  -88.107046795209229     
   1398.9299790307891     
   8723.3488227245543     
  -1.0488539259649523     
  -80.948834109629018     
   1464.3550952012247     
   9281.1109916979767     
  -1.2419287745347680     
  -73.453037802528726     
   1533.9634276389581     
   9909.1071714532045     
  -1.4158192678187962     
  -65.597424904869001     
   1608.2817314248589     
   10620.961405763544     
  -1.5695951167375952     
  -57.356873221386820     
   1687.9389419680838     
   11433.984783383776     
  -1.7022590253915242     
  -48.702791296857754     
   1773.6938278434641     
   12370.483262816279     
  -1.8127371284086633     
  -39.602375596462828     
   1866.4724523145842     
   13459.716284344548     
  -1.8998673065059131     
  -30.017643654558217     
   1967.4203244471705     
   14740.627296463932     
  -1.9623847163130055     
  -19.904155270513886     
   2077.9750291706478     
   16266.778134908496     
  -1.9989035921486162     
  -9.2092780346308594     
   2199.9758651824641     
   18111.404180752492     
  -2.0078939473874788     
   2.1301901196703232     
   2335.8113965381053     
   20386.245557056813     
  -1.9876511157731100     
   14.191489206555950     
   2488.7082382160347     
   23234.317008791273     
  -1.9362549300646090     
   27.070673841550676     
   2662.9656157819654     
   26967.563076298815     
  -1.8515133421890255     
   40.891143728141436     
   2865.2223388542116     
   31759.163321146520     
  -1.7308816063239432     
   55.812739734683660     
   3103.4160637628052     
   39204.679324664365     
  -1.5713408334742645     
   72.064907790835534     
   3397.4511586977947     
   47404.954160982845     
  -1.3692037918465538     
   89.941006474842538     
   3752.9883149051584     
   71592.039917711896     
  -1.1197764730675697     
   110.04829879782592     
   4289.9286142880101     
   74001.621743524665     
 -0.81668739689396930     
   132.88547227695653     
   4844.9407773644334     
   253581.62877642087     
 -0.45023062339340930     
   161.86483170333739     
   6746.8029931876335     
   217665.62736984316     
   0.0000000000000000     
   199.68007718245920     
   8379.2951984614228     
   217665.62736984316     
   75.851851851851848     
   5366.9969308057371     
  -1358912717.6666842     
   325720087034885.31     
   75.856185656152022     
   3626.3317565770244     
  -381752456.56202835     
   394950726782071.06     
   75.856478461147844     
   3572.0431363781495     
  -285326038.20983315     
   24527281155317.875     
   75.856790628501102     
   3522.3923403353733     
  -278850409.67898828     
   94899781751333.547     
   75.857123403586712     
   3471.8956067388676     
  -251756159.77717164     
   63006278021367.789     
   75.857478108941066     
   3422.0795772586566     
  -232303672.32503283     
   57731403539175.102     
   75.857856148792521     
   3372.5192456922787     
  -213029185.02429336     
   48051264971345.273     
   75.858259013836033     
   3323.3329307402214     
  -195680964.10723910     
   41062018553237.688     
   75.858688286263160     
   3274.4876934145777     
  -179649624.51959071     
   34827993548388.270     
   75.859145645059144     
   3225.9927039286645     
  -164945560.85932207     
   29600659073788.180     
   75.859632871578555     
   3177.8454094643794     
  -151431380.83273408     
   25142114506679.137     
   75.860151855412028     
   3130.0465209287495     
  -139018587.65770909     
   21357678377969.609     
   75.860704600556076     
   3082.5958403120503     
  -127616059.28746775     
   18141233311838.434     
   75.861293231899069     
   3035.4934231842444     
  -117142523.32975122     
   15408673286902.713     
   75.861920002035959     
   2988.7392542041730     
  -107522609.84656954     
   13087061117079.625     
   75.862587298424856     
   2942.3333376903470     
  -98687184.737360984     
   11114733198909.166     
   75.863297650898929     
   2896.2756728142585     
  -90572647.420722634     
   9439199142063.9590     
   75.864053739546705     
   2850.5662599412190     
  -83120537.224395990     
   8015865659658.7373     
   75.864858402974278     
   2805.2050992119957     
  -76277105.324974656     
   6806821693966.5840     
   75.865714646962957     
   2760.1921908566719     
  -69992944.454799414     
   5779854265090.5811     
   75.866625653535422     
   2715.5275350631073     
  -64222633.623909630     
   4907580895016.6084     
   75.867594790443931     
   2671.2111320947947     
  -58924423.390997082     
   4166735882029.0200     
   75.868625621093159     
   2627.2429821160868     
  -54059935.880588450     
   3537544921457.2119     
   75.869721914910699     
   2583.6230854836590     
  -49593897.164809853     
   3003206276629.7495     
   75.870887658177097     
   2540.3514424057153     
  -45493885.586070217     
   2549442630088.7046     
   75.872127065327220     
   2497.4280531937507     
  -41730102.694144279     
   2164122465270.5413     
   75.873444590733882     
   2454.8529181698982     
  -38275162.342734635     
   1836938496874.5005     
   75.874844940983706     
   2412.6260376645218     
  -35103895.868592076     
   1559133129673.0117     
   75.876333087654359     
   2370.7474120217685     
  -32193173.921789460     
   1323266331140.4761     
   75.877914280600876     
   2329.2170416205786     
  -29521741.556749694     
   1123017153205.9919     
   75.879594061757587     
   2288.0349268971759     
  -27070067.617656350     
   953016057685.94946     
   75.881378279460165     
   2247.2010682429736     
  -24820205.314225089     
   808701716545.08862     
   75.883273103290705     
   2206.7154661150862     
  -22755664.438370854     
   686199531954.29419     
   75.885285039446373     
   2166.5781210241043     
  -20861293.866531294     
   582218452382.33521     
   75.887420946629575     
   2126.7890334786448     
  -19123173.347237859     
   493963207871.79028     
   75.889688052454787     
   2087.3482040291733     
  -17528513.997499995     
   419059686467.99744     
   75.892093970363959     
   2048.2556332634613     
  -16065566.955935024     
   355491633580.96234     
   75.894646717038583     
   2009.5113217980979     
  -14723539.176816702     
   301546745381.60986     
   75.897354730292520     
   1971.1152703069899     
  -13492516.177619034     
   255770943885.66470     
   75.900226887424893     
   1933.0674794893032     
  -12363390.905924601     
   216929493160.18570     
   75.903272524007221     
   1895.3679500985945     
  -11327798.342281135     
   183973949758.32153     
   75.906501453073190     
   1858.0166829210950     
  -10378055.445507048     
   156014126933.59460     
   75.909923984672858     
   1821.0136788020009     
  -9507105.7996288426     
   132294212376.76976     
   75.913550945746195     
   1784.3589386459280     
  -8708468.9095654469     
   112172549685.56583     
   75.917393700262480     
   1748.0524633955595     
  -7976193.3935981486     
   95104400990.188141     
   75.921464169563748     
   1712.0942540653666     
  -7304814.1095441580     
   80627347624.131424     
   75.925774852840377     
   1676.4843117187374     
  -6689312.6383526567     
   68348863582.386078     
   75.930338847656429     
   1641.2226374836293     
  -6125081.0188665045     
   57935774953.167137     
   75.935169870430471     
   1606.3092325697833     
  -5607888.3706673915     
   49105295413.414886     
   75.940282276764691     
   1571.7440982471921     
  -5133850.2687671920     
   41617427412.958084     
   75.945691081500669     
   1537.5272358500156     
  -4699400.5171702448     
   35268491851.346970     
   75.951411978365059     
   1503.6586468108680     
  -4301265.2849072898     
   29885647028.520138     
   75.957461359050797     
   1470.1383326329515     
  -3936439.2816007761     
   25322226406.832336     
   75.963856331561146     
   1436.9662948983828     
  -3602163.8868959625     
   21453783395.491661     
   75.970614737623379     
   1404.1425352891806     
  -3295907.0347042410     
   18174729802.264557     
   75.977755168956818     
   1371.6670555834935     
  -3015344.7522403696     
   15395485551.803225     
   75.985296982155361     
   1339.5398576414648     
  -2758344.1662806077     
   13040055323.429333     
   75.993260311918746     
   1307.7609434373412     
  -2522947.9070391846     
   11043972769.654249     
   76.001666082337934     
   1276.3303150505640     
  -2307359.7746175886     
   9352555411.9191837     
   76.010536015908770     
   1245.2479746661636     
  -2109931.5622056597     
   7919422491.0698347     
   76.019892639914644     
   1214.5139245839218     
  -1929150.9569763332     
   6705237523.6549845     
   76.029759289782149     
   1184.1281672233640     
  -1763630.4186213843     
   5676640498.6403656     
   76.040160108974305     
   1154.0907051242091     
  -1612096.9673072784     
   4805342083.8907804     
   76.051120044943062     
   1124.4015409545705     
  -1473382.7954545978     
   4067354295.8345942     
   76.062664840616890     
   1095.0606775111432     
  -1346416.6520922279     
   3442338265.3205371     
   76.074821020849072     
   1066.0681177209217     
  -1230215.9188958760     
   2913050115.7705874     
   76.087615873199283     
   1037.4238646518286     
  -1123879.3409203561     
   2464871280.0842881     
   76.101077422362664     
   1009.1279215067186     
  -1026580.3427612155     
   2085409639.0951881     
   76.115234397499066     
   981.18029163259246     
  -937560.89399869542     
   1764161287.7094724     
   76.130116191648156     
   953.58097851660239     
  -856125.87313772226     
   1492223517.0830755     
   76.145752812344739     
   926.32998579165519     
  -781637.89188584581     
   1262051319.0736146     
   76.162174822472082     
   899.42731723554607     
  -713512.54299993638     
   1067250875.8509461     
   76.179413270308871     
   872.87297676862499     
  -651214.03521065088     
   902404347.99702549     
   76.197499607638079     
   846.66696845500576     
  -594251.18604658265     
   762921292.98522544     
   76.216465594692323     
   820.80929649656673     
  -542173.74202870589     
   644912644.45699692     
   76.236343190610683     
   795.29996523162231     
  -494568.99993043975     
   545083829.65906405     
   76.257164427975965     
   770.13897912809546     
  -451058.70538353268     
   460644153.21877301     
   76.278961269888342     
   745.32634277457521     
  -411296.20483988244     
   389229940.84777433     
   76.301765447911947     
   720.86206087277253     
  -374963.83175331022     
   328839389.01876628     
   76.325608279103932     
   696.74613822397225     
  -341770.50679477700     
   277777321.83026379     
   76.350520460201452     
   672.97857971376754     
  -311449.53534486529     
   234608364.19060051     
   76.376531836900341     
   649.55939029536887     
  -283756.58566132252     
   198117241.93254533     
   76.403671146010126     
   626.48857496818198     
  -258467.83359037040     
   167275137.61493838     
   76.431965728112658     
   603.76613875044848     
  -235378.25954215764     
   141211170.77077687     
   76.461441208187281     
   581.39208665174033     
  -214300.08583726815     
   119188229.87251407     
   76.492121141492746     
   559.36642363692897     
  -195061.34273696801     
   100582492.24127686     
   76.524026621815850     
   537.68915458425329     
  -177504.55259356147     
   84866070.511321008     
   76.557175849009568     
   516.36028424749861     
  -161485.52241505397     
   71592304.316597313     
   76.591583652548266     
   495.37981717102059     
  -146872.23699097187     
   60383321.879361853     
   76.627260967626341     
   474.74775774205784     
  -133543.83977605504     
   50919426.216307908     
   76.664214260119081     
   454.46410968168891     
  -121389.71117730744     
   42930360.012848876     
   76.702444896511139     
   434.52887767013374     
  -110308.57590469983     
   36187060.903663434     
   76.741948454680468     
   414.94206062901350     
  -100207.85345767629     
   30497489.210290775     
   76.782713971204203     
   395.70367735696368     
  -91002.454559241407     
   25693761.506083574     
   76.824723120629827     
   376.81366643188829     
  -82615.860639093968     
   21652257.673531886     
   76.867949321931093     
   358.27227444511942     
  -74973.271493031163     
   18207668.883339148     
   76.912356767145482     
   340.07854729075086     
  -68023.491229325184     
   15422282.724348892     
   76.957899366971759     
   322.23618981259671     
  -61657.811464039980     
   12677761.594323998     
   77.004519607893513     
   304.73080391687171     
  -55999.092738428975     
   11680369.219933337     
   77.052147315192187     
   287.61830327014746     
  -50361.268947842327     
   6468633.4566757986     
   77.100698316023212     
   270.68147665113219     
  -46984.923540257776     
   16596690.882598685     
   77.150072996557256     
   254.76402251694361     
  -37617.174832444020     
   2978171.6947467150     
   77.598409642877257     
   122.51886763122445     
  -15280.887121843654     
   756220.97996536153     
   77.821017220255754     
   60.293575396356715     
  -9609.2297721034447     
   440398.55290004116     
   77.918574700060063     
   20.504899402715253     
  -6306.2406253531353     
   224452.76699332186     
   77.933930019142664     
  -6.8178143429256437     
  -4622.8448729032207     
   148437.38523455430     
   77.890312036973995     
  -27.148837734293849     
  -3509.5644836440642     
   98517.341321096275     
   77.802044498073627     
  -42.849460002743626     
  -2770.6844237358418     
   70853.962209582402     
   77.678711163577944     
  -55.374370329993155     
  -2239.2797071639739     
   52439.204468223921     
   77.527099102153002     
  -65.587533782033830     
  -1845.9856736522947     
   40184.307439666656     
   77.352220737041335     
  -74.064006385801562     
  -1544.6033678547947     
   31519.672072750262     
   77.157899444903876     
  -81.196029373711454     
  -1308.2058273091677     
   25242.003641575309     
   76.947127491355815     
  -87.263770941977754     
  -1118.8907999973530     
   20556.200389585891     
   76.722296187131974     
  -92.472796184659785     
  -964.71929707545860     
   16982.821474565626     
   76.485350057649143     
  -96.977964767388983     
  -837.34813601621636     
   14203.875961168425     
   76.237893655442463     
  -100.89838277319815     
  -730.81906630745334     
   12006.956179171073     
   75.981267688035345     
  -104.32734767637596     
  -640.76689496367021     
   10244.838625459297     
   75.716604601354405     
  -107.33909142696696     
  -563.93060527272542     
   8813.4487661808453     
   75.444870016641005     
  -109.99349228896469     
  -497.82973952636922     
   7637.5653096223396     
   75.166894187004516     
  -112.33943663704112     
  -440.54799970420163     
   6661.8472114085016     
   74.883396261776440     
  -114.41726700034822     
  -390.58414561863782     
   5844.9014136140022     
   74.595003269950041     
  -116.26059582693614     
  -346.74738501653292     
   5155.3134342678741     
   74.302265160998758     
  -117.89767062512628     
  -308.08253425952381     
   4568.9245209751234     
   74.005666858042460     
  -119.35241596165562     
  -273.81560035221037     
   4066.9323899806918     
   73.705638016454714     
  -120.64523898110453     
  -243.31360742735521     
   3634.5432347152919     
   73.402560998693573     
  -121.79365933259039     
  -216.05453316699050     
   3260.0006051156270     
   73.096777447039258     
  -122.81280698707943     
  -191.60452862862326     
   2933.8759125041038     
   72.788593743078764     
  -123.71581945686310     
  -169.60045928484249     
   2648.5435056363690     
   72.478285575058351     
  -124.51416156255662     
  -149.73638299256970     
   2397.7876436727197     
   72.166101784190190     
  -125.21788495920060     
  -131.75297566502437     
   2176.5051128606083     
   71.852267623586670     
  -125.83584036665960     
  -115.42918731856980     
   1980.4778327901897     
   71.536987535215417     
  -126.37585234388763     
  -100.57560357264336     
   1806.1974757748656     
   71.220447528668927     
  -126.84486415908006     
  -87.029122504331852     
   1650.7288870325738     
   70.902817228894435     
  -127.24905860496986     
  -74.648655851587534     
   1511.6029889519866     
   70.584251647079640     
  -127.59395932818495     
  -63.311633434447629     
   1386.7320454138544     
   70.264892718738423     
  -127.88451626950568     
  -52.911143093843776     
   1274.3422304518740     
   69.944870645017673     
  -128.12517806815393     
  -43.353576365454707     
   1172.9195418789911     
   69.624305066862846     
  -128.31995370857098     
  -34.556679801362264     
   1081.1661922030464     
   69.303306096564413     
  -128.47246524147397     
  -26.447933359839411     
   997.96519563473055     
   68.981975227083410     
  -128.58599306085503     
  -18.963194392578927     
   922.35148917997265     
   68.660406136208337     
  -128.66351494239578     
  -12.045558223729126     
   853.48821736195009     
   68.338685399866847     
  -128.70773982943891     
  -5.6443965935145286     
   790.64719590226548     
   68.016893126676976     
  -128.72113717748331     
  0.28545737575246799     
   733.19270565081820     
   67.695103523977892     
  -128.70596252737360     
   5.7844026681336089     
   680.56801918144492     
   67.373385404051433     
  -128.66427986367327     
   10.888662811994450     
   632.28412946633193     
   67.051802637974347     
  -128.59798122218581     
   15.630793782991944     
   587.91028622334466     
   66.730414563478249     
  -128.50880393540416     
   20.040120929667033     
   547.06602741303391     
   66.409276352302228     
  -128.39834584274183     
   24.143116135264769     
   509.41443555612295     
   66.088439341771775     
  -128.26807874139882     
   27.963724401935693     
   474.65641234290774     
   65.767951334702232     
  -128.11936031165772     
   31.523647494507507     
   442.52579434325872     
   65.447856871185465     
  -127.95344471554124     
   34.842590952081949     
   412.78520215713462     
   65.128197475358846     
  -127.77149203824038     
   37.938479968260459     
   385.22244389808014     
   64.809011879863732     
  -127.57457671757599     
   40.827648297496069     
   359.64745899896013     
   64.490336230363198     
  -127.36369508623228     
   43.525004239988270     
   335.88966323438609     
   64.172204272200105     
  -127.13977213384671     
   46.044176714246163     
   313.79564682234331     
   63.854647521026934     
  -126.90366758189755     
   48.397644065413743     
   293.22720085237648     
   63.537695419022612     
  -126.65618135155449     
   50.596848071806569     
   274.05957612836852     
   63.221375478125054     
  -126.39805849414306     
   52.652294892769312     
   256.17998194466884     
   62.905713411544994     
  -126.12999364501775     
   54.573644757354330     
   239.48627021064348     
   62.590733254685155     
  -125.85263505366453     
   56.369791783934161     
   223.88577680535897     
   62.276457476464905     
  -125.56658823642975     
   58.048935109974352     
   209.29431697920060     
   61.962907081941971     
  -125.27241929243652     
   59.618642487318354     
   195.63528760462231     
   61.650101707027794     
  -124.97065791835735     
   61.085907144353030     
   182.83888789991903     
   61.338059706009176     
  -124.66180015348746     
   62.457198803602424     
   170.84142423576324     
   61.026798232515233     
  -124.34631088276502     
   63.738509485370642     
   159.58469469503441     
   60.716333314503458     
  -124.02462612231264     
   64.935394695583398     
   149.01544938571888     
   60.406679923780921     
  -123.69715510915874     
   66.053010565976294     
   139.08490409109351     
   60.097852040525687     
  -123.36428221437716     
   67.096147346659507     
   129.74830951595197     
   59.789862713227997     
  -123.02636869684044     
   68.069259668029133     
   120.96457474017068     
   59.482724114430304     
  -122.68375431272391     
   68.976493978580407     
   112.69591193899790     
   59.176447592609485     
  -122.33675879448215     
   69.821713318122903     
   104.90754899808782     
   58.871043720511970     
  -121.98568321134782     
   70.608519935608555     
   97.567433895834114     
   58.566522340224353     
  -121.63081122228424     
   71.340275689827308     
   90.646009350332605     
   58.262892605235599     
  -121.27241023115978     
   72.020120759954807     
   84.115976069850191     
   57.960163019724575     
  -120.91073245280869     
   72.650990580478691     
   77.952103425286552     
   57.658341475285297     
  -120.54601589796707     
   73.235631356168341     
   72.131045932721278     
   57.357435285283948     
  -120.17848528407499     
   73.776614200663744     
   66.631184349822036     
   57.057451217024770     
  -119.80835287836511     
   74.276348083287417     
   61.432476664197054     
   56.758395521886825     
  -119.43581927901123     
   74.737091658268895     
   56.516329890142408     
   56.460273963579816     
  -119.06107413953444     
   75.160964132444960     
   51.865476590039307     
   56.163091844654879     
  -118.68429684118615     
   75.549955206870251     
   47.463868907475117     
   55.866854031394908     
  -118.30565711760978     
   75.905934223676311     
   43.296581341067949     
   55.571564977198868     
  -117.92531563559126     
   76.230658583734325     
   39.349714995465455     
   55.277228744565335     
  -117.54342453551642     
   76.525781446200313     
   35.610326807206121     
   54.983849025771939     
  -117.16012793465779     
   76.792858897254362     
   32.066342772949923     
   54.691429162340008     
  -116.77556239624452     
   77.033356468051480     
   28.706501916654734     
   54.399972163366414     
  -116.38985736699333     
   77.248655232426387     
   25.520286872365695     
   54.109480722798615     
  -116.00313558545234     
   77.440057383969133     
   22.497868675128508     
   53.819957235722832     
  -115.61551346349484     
   77.608791399032597     
   19.630060711037327     
   53.531403813730037     
  -115.22710144286134     
   77.756016854365384     
   16.908262540324856     
   53.243822299419826     
  -114.83800432866688     
   77.882828823417810     
   14.324423245818695     
   52.957214280097418     
  -114.44832160161393     
   77.990261997761451     
   11.871000926080900     
   52.671581100715258     
  -114.05814771035776     
   78.079294504707065     
   9.5409217226730814     
   52.386923876106920     
  -113.66757234555192     
   78.150851417627109     
   7.3275525493927098     
   52.103243502557412     
  -113.27668069685349     
   78.205808061747561     
   5.2246647523517664     
   51.820540668751050     
  -112.88555369408064     
   78.244993047390196     
   3.2264105904218328     
   51.538815866135060     
  -112.49426823364513     
   78.269191126818356     
   1.3272911136994014     
   51.258069398734413     
  -112.10289739130265     
   78.279145810171102     
 -0.47785944112916878     
   50.978301392450916     
  -111.71151062211632     
   78.275561864362629     
  -2.1939071894891509     
   50.699511803877478     
  -111.32017394855430     
   78.259107560441464     
  -3.8254276001822483     
   50.421700428656038     
  -110.92895013751961     
   78.230416853440104     
  -5.3767321555284253     
   50.144866909406133     
  -110.53789886698031     
   78.190091362273634     
  -6.8518845861163351     
   49.869010743249000     
  -110.14707688300494     
   78.138702227877758     
  -8.2547138637039481     
   49.594131288950507     
  -109.75653814775049     
   78.076791873899992     
  -9.5888342156840078     
   49.320227773704808     
  -109.36633397902254     
   78.004875617282352     
  -10.857653028364203     
   49.047299299579031     
  -108.97651318193040     
   77.923443219569620     
  -12.064392888407827     
   48.775344849638188     
  -108.58712217319922     
   77.832960272906561     
  -13.212090555970223     
   48.504363293767980     
  -108.19820509853261     
   77.733869593736785     
  -14.303624050675966     
   48.234353394212484     
  -107.80980394351488     
   77.626592413356718     
  -15.341706288624820     
   47.965313810842119     
  -107.42195863844100     
   77.511529616192036     
  -16.328911187767389     
   47.697243106166880     
  -107.03470715744481     
   77.389062782283773     
  -17.267666559062874     
   47.430139750108367     
  -106.64808561228138     
   77.259555283090805     
  -18.160278718941907     
   47.164002124543828     
  -106.26212834109189     
   77.123353192698744     
  -19.008924289193324     
   46.898828527634116     
  -105.87686799245884     
   76.980786260529797     
  -19.815672117104537     
   46.634617177947220     
  -105.49233560500838     
   76.832168719651506     
  -20.582477198742293     
   46.371366218387990     
  -105.10856068285760     
   76.677800140660935     
  -21.311199417361575     
   46.109073719944234     
  -104.72557126714337     
   76.517966145030726     
  -22.003596083401057     
   45.847737685258593     
  -104.34339400384478     
   76.352939174405222     
  -22.661341474677933     
   45.587356052035361     
  -103.96205420812541     
   76.182979113345141     
  -23.286019264803294     
   45.327926696290454     
  -103.58157592541990     
   76.008333968859120     
  -23.879137424968611     
   45.069447435452688     
  -103.20198198940231     
   75.829240438171851     
  -24.442125790012859     
   44.811916031323705     
  -102.82329407707002     
   75.645924494746751     
  -24.976344034482146     
   44.555330192903746     
  -102.44553276104693     
   75.458601914488128     
  -25.483084978378635     
   44.299687579089891     
  -102.06871755931783     
   75.267478777150302     
  -25.963577475911826     
   44.044985801253056     
  -101.69286698250976     
   75.072751946080956     
  -26.418989292288561     
   43.791222425699736     
  -101.31799857882858     
   74.874609526388795     
  -26.850434990342340     
   43.538394976024158     
  -100.94412897685271     
   74.673231263961227     
  -27.258970611124742     
   43.286500935356010     
  -100.57127392623185     
   74.468788984377795     
  -27.645605700617157     
   43.035537748508993     
  -100.19944833641685     
   74.261446941623163     
  -28.011299630544759     
   42.785502824034779     
  -99.828666313576818     
   74.051362194394073     
  -28.356967017006671     
   42.536393536186942     
  -99.458941195736415     
   73.838684941766530     
  -28.683478369617863     
   42.288207226799138     
  -99.090285586247006     
   73.623558853994382     
  -28.991665718896773     
   42.040941207081580     
  -98.722711385709260     
   73.406121361102663     
  -29.282319921051656     
   41.794592759339565     
  -98.356229822402270     
   73.186503961694768     
  -29.556196266334187     
   41.549159138617753     
  -97.990851481273793     
   72.964832489697272     
  -29.814016568606380     
   41.304637574273620     
  -97.626586331635963     
   72.741227365432721     
  -30.056466112713991     
   41.061025271483281     
  -97.263443753548415     
   72.515803869587359     
  -30.284203775381940     
   40.818319412682911     
  -96.901432563021274     
   72.288672341272004     
  -30.497853586104579     
   40.576517158948533     
  -96.540561036069661     
   72.059938439376225     
  -30.698015958031959     
   40.335615651317106     
  -96.180836931671990     
   71.829703319690978     
  -30.885261145195358     
   40.095612012051468     
  -95.822267513720007     
   71.598063861102020     
  -31.060135352453216     
   39.856503345851685     
  -95.464859571952346     
   71.365112845958620     
  -31.223161224880840     
   39.618286741015197     
  -95.108619441995529     
   71.130939136772014     
  -31.374835752062296     
   39.380959270548004     
  -94.753553024482017     
   70.895627868631550     
  -31.515638294426623     
   39.144517993229130     
  -94.399665803356882     
   70.659260581423339     
  -31.646022057448391     
   38.908959954630276     
  -94.046962863363333     
   70.421915415992487     
  -31.766426071422387     
   38.674282188092810     
  -93.695448906772214     
   70.183667220456812     
  -31.877265356632705     
   38.440481715663736     
  -93.345128269395360     
   69.944587730282066     
  -31.978940093092916     
   38.207555548992623     
  -92.996004935870701     
   69.704745679583866     
  -32.071833332744831     
   37.975500690191048     
  -92.648082554347766     
   69.464206929588286     
  -32.156309161938140     
   37.744314132656157     
  -92.301364450496621     
   69.223034610873754     
  -32.232719156041838     
   37.513992861859997     
  -91.955853640926421     
   68.981289217203425     
  -32.301398862243474     
   37.284533856105931     
  -91.611552846069074     
   68.739028725736603     
  -32.362668592419624     
   37.055934087253597     
  -91.268464502476490     
   68.496308711293466     
  -32.416836952167188     
   36.828190521413774     
  -90.926590774612876     
   68.253182434152208     
  -32.464199574184221     
   36.601300119614336     
  -90.585933566184138     
   68.009700937345826     
  -32.505037017797605     
   36.375259838438531     
  -90.246494530941490     
   67.765913159712341     
  -32.539622618340019     
   36.150066630636822     
  -89.908275083067025     
   67.521865990074787     
  -32.568215018187601     
   35.925717445713232     
  -89.571276407148247     
   67.277604377438379     
  -32.591062912680940     
   35.702209230487362     
  -89.235499467690659     
   67.033171405593279     
  -32.608406268360540     
   35.479538929633073     
  -88.900945018280225     
   66.788608358580575     
  -32.620473525372489     
   35.257703486194714     
  -88.567613610365925     
   66.543954807140281     
  -32.627484748324747     
   35.036699842081894     
  -88.235505601669246     
   66.299248671527835     
  -32.629649864414731     
   34.816524938543644     
  -87.904621164246578     
   66.054526297544740     
  -32.627173552013716     
   34.597175716622800     
  -87.574960292262958     
   65.809822495904626     
  -32.620247656581085     
   34.378649117591372     
  -87.246522809426992     
   65.565170638480282     
  -32.609059781607613     
   34.160942083367736     
  -86.919308376105491     
   65.320602690118221     
  -32.593788817176488     
   33.944051556916335     
  -86.593316496195229     
   65.076149273989387     
  -32.574606310160419     
   33.727974482630586     
  -86.268546523693601     
   64.831839726663191     
  -32.551677640410020     
   33.512707806699680     
  -85.944997669016033     
   64.587702144360122     
  -32.525161545679254     
   33.298248477459893     
  -85.622669005073220     
   64.343763432767517     
  -32.495209026525600     
   33.084593445731024     
  -85.301559473078626     
   64.100049365068571     
  -32.461968201943108     
   32.871739665138605     
  -84.981667888157062     
   63.856584603554005     
  -32.425577350470263     
   32.659684092422339     
  -84.662992944714617     
   63.613392773425474     
  -32.386174247866933     
   32.448423687731413     
  -84.345533221614645     
   63.370496466566479     
  -32.343885783997422     
   32.237955414907077     
  -84.029287187140255     
   63.127917323186495     
  -32.298838329951678     
   32.028276241753147     
  -83.714253203743013     
   62.885676035711853     
  -32.251151890955015     
   31.819383140294764     
  -83.400429532662400     
   62.643792396529690     
  -32.200940394851301     
   31.611273087025893     
  -83.087814338312157     
   62.402285343568309     
  -32.148315930389487     
   31.403943063146073     
  -82.776405692518011     
   62.161172974090391     
  -32.093384238594041     
   31.197390054786737     
  -82.466201578602039     
   61.920472592300932     
  -32.036247595034666     
   30.991611053227565     
  -82.157199895282943     
   61.680200735338175     
  -31.977005520077711     
   30.786603055103242     
  -81.849398460459753     
   61.440373193937589     
  -31.915751329344715     
   30.582363062600940     
  -81.542795014827490     
   61.201005058967503     
  -31.852577036191548     
   30.378888083648974     
  -81.237387225352080     
   60.962110731196063     
  -31.787570151649874     
   30.176175132096880     
  -80.933172688636432     
   60.723703955058696     
  -31.720814533522883     
   29.974221227887281     
  -80.630148934133643     
   60.485797846057267     
  -31.652391781771854     
   29.773023397219863     
  -80.328313427249270     
   60.248404907693981     
  -31.582379638950147     
   29.572578672707735     
  -80.027663572329033     
   60.011537060401864     
  -31.510852959928542     
   29.372884093526462     
  -79.728196715520028     
   59.775205663202399     
  -31.437884895151996     
   29.173936705556105     
  -79.429910147545797     
   59.539421526488752     
  -31.363543521184994     
   28.975733561516414     
  -79.132801106354378     
   59.304194950079868     
  -31.287897032501604     
   28.778271721095575     
  -78.836866779673329     
   59.069535722336106     
  -31.211009015007079     
   28.581548251072640     
  -78.542104307480685     
   58.835453154723552     
  -31.132941874253078     
   28.385560225433938     
  -78.248510784367213     
   58.601956090666654     
  -31.053754840209507     
   28.190304725483667     
  -77.956083261817128     
   58.369052929365083     
  -30.973505791486360     
   27.995778839948905     
  -77.664818750403896     
   58.136751635928931     
  -30.892249591646220     
   27.801979665079219     
  -77.374714221904100     
   57.905059763991588     
  -30.810039509181280     
   27.608904304741117     
  -77.085766611324928     
   57.673984467672724     
  -30.726926839174922     
   27.416549870507495     
  -76.797972818864807     
   57.443532516378916     
  -30.642961224143022     
   27.224913481742291     
  -76.511329711805857     
   57.213710307197843     
  -30.558188657054270     
   27.033992265680503     
  -76.225834126307205     
   56.984523892269941     
  -30.472657653093201     
   26.843783357503781     
  -75.941482869176838     
   56.755978959871740     
  -30.386408311685578     
   26.654283900411713     
  -75.658272719533329     
   56.528080897534096     
  -30.299487283169679     
   26.465491045688996     
  -75.376200430432206     
   56.300834742910325     
  -30.211931137693359     
   26.277401952768638     
  -75.095262730426498     
   56.074245259377626     
  -30.123782976408378     
   26.090013789291330     
  -74.815456325060410     
   55.848316887054558     
  -30.035077059792243     
   25.903323731161148     
  -74.536777898320011     
   55.623053809106125     
  -29.945853206093194     
   25.717328962597694     
  -74.259224114022089     
   55.398459910060417     
  -29.856142854460824     
   25.532026676184849     
  -73.982791617150312     
   55.174538838651969     
  -29.765983638429130     
   25.347414072916216     
  -73.707477035150276     
   54.951293961363746     
  -29.675403705289860     
   25.163488362237420     
  -73.433276979162926     
   54.728728433574076     
  -29.584439060453633     
   24.980246762085358     
  -73.160188045227443     
   54.506845140620669     
  -29.493114852167597     
   24.797686498924502     
  -72.888206815427822     
   54.285646779229410     
  -29.401464855374858     
   24.615804807780410     
  -72.617329858997707     
   54.065135792814097     
  -29.309512446783174     
   24.434598932270493     
  -72.347553733392019     
   53.845314449463231     
  -29.217288717183756     
   24.254066124632182     
  -72.078874985308147     
   53.626184784084344     
  -29.124815620240607     
   24.074203645748572     
  -71.811290151680609     
   53.407748666932548     
  -29.032121324895183     
   23.895008765171639     
  -71.544795760620772     
   53.190007756995826     
  -28.939227180038692     
   23.716478761143147     
  -71.279388332345434     
   52.972963553145540     
  -28.846158353247418     
   23.538610920613262     
  -71.015064380048827     
   52.756617365496183     
  -28.752934872448225     
   23.361402539257071     
  -70.751820410750199     
   52.540970353952822     
  -28.659580690750680     
   23.184850921488955     
  -70.489652926118382     
   52.326023498772187     
  -28.566113099619525     
   23.008953380475013     
  -70.228558423245147     
   52.111777650525042     
  -28.472555529564456     
   22.833707238143532     
  -69.968533395408699     
   51.898233484053307     
  -28.378923457318344     
   22.659109825193610     
  -69.709574332803257     
   51.685391558123428     
  -28.285237496122910     
   22.485158481102008     
  -69.451677723215695     
   51.473252276902507     
  -28.191515002931371     
   22.311850554128274     
  -69.194840052737490     
   51.261815914380520     
  -28.097771166570485     
   22.139183401318224     
  -68.939057806374962     
   51.051082630631242     
  -28.004025051104328     
   21.967154388505833     
  -68.684327468691507     
   50.841052442747952     
  -27.910289002090021     
   21.795760890313609     
  -68.430645524396567     
   50.631725275232284     
  -27.816581759670878     
   21.625000290151494     
  -68.178008458928389     
   50.423100912034748     
  -27.722913651951465     
   21.454869980214351     
  -67.926412758999192     
   50.215179059645116     
  -27.629303015745492     
   21.285367361478112     
  -67.675854913132511     
   50.007959287027020     
  -27.535758507577288     
   21.116489843694602     
  -67.426331412169404     
   49.801441098220195     
  -27.442297895950041     
   20.948234845385134     
  -67.177838749763836     
   49.595623864000565     
  -27.348928482137197     
   20.780599793832870     
  -66.930373422852881     
   49.390506900384537     
  -27.255666807115457     
   20.613582125074068     
  -66.683931932103590     
   49.186089399331166     
  -27.162520032405848     
   20.447179283888183     
  -66.438510782357540     
   48.982370499088134     
  -27.069502874814418     
   20.281388723786922     
  -66.194106483040997     
   48.779349227527021     
  -26.976622390311043     
   20.116207907002270     
  -65.950715548573186     
   48.577024559599693     
  -26.883891508489288     
   19.951634304473526     
  -65.708334498740967     
   48.375395373286011     
  -26.791317420627653     
   19.787665395833425     
  -65.466959859076184     
   48.174460492631312     
  -26.698911873952461     
   19.624298669393312     
  -65.226588161210657     
   47.974218653576663     
  -26.606680671716134     
   19.461531622127488     
  -64.987215943205371     
   47.774668548538799     
  -26.514635990515345     
   19.299361759656712     
  -64.748839749887495     
   47.575808778609925     
  -26.422782117289355     
   19.137786596230892     
  -64.511456133159143     
   47.377637912730265     
  -26.331130545778439     
   18.976803654711031     
  -64.275061652293232     
   47.180154433636915     
  -26.239685213166400     
   18.816410466550430     
  -64.039652874222796     
   46.983356794538174     
  -26.148456786992931     
   18.656604571775198     
  -63.805226373814854     
   46.787243368635721     
  -26.057448717354802     
   18.497383518964082     
  -63.571778734135130     
   46.591812503255568     
  -25.966670176568684     
   18.338744865227671     
  -63.339306546684668     
   46.397062476931303     
  -25.876126509002376     
   18.180686176186960     
  -63.107806411672051     
   46.202991528113785     
  -25.785822598379422     
   18.023205025951356     
  -62.877274938205204     
   46.009597858625938     
  -25.695766838039564     
   17.866298997096099     
  -62.647708744540282     
   45.816879607340638     
  -25.605960909510209     
   17.709965680639158     
  -62.419104458270638     
   45.624834900519318     
  -25.516414605515202     
   17.554202676017628     
  -62.191458716541888     
   45.433461790977951     
  -25.427127848565167     
   17.399007591063597     
  -61.964768166234165     
   45.242758332113716     
  -25.338110437184849     
   17.244378041979608     
  -61.739029464144288     
   45.052722503834822     
  -25.249362151568814     
   17.090311653313616     
  -61.514239277165458     
   44.863352287698063     
  -25.160891588151330     
   16.936806057933566     
  -61.290394282444247     
   44.674645600786924     
  -25.072698887136191     
   16.783858897001544     
  -61.067491167544446     
   44.486600359133405     
  -24.984791536178498     
   16.631467819947556     
  -60.845526630590079     
   44.299214422612060     
  -24.897169842024699     
   16.479630484442946     
  -60.624497380411562     
   44.112485648796877     
  -24.809840651487885     
   16.328344556373459     
  -60.404400136679790     
   43.926411843910714     
  -24.722803880566417     
   16.177607709811976     
  -60.185231630033002     
   43.740990814806473     
  -24.636066133354859     
   16.027417626990950     
  -59.966988602198960     
   43.556220318806311     
  -24.549626819604054     
   15.877771998274529     
  -59.749667806107801     
   43.372098117659277     
  -24.463492245193809     
   15.728668522130425     
  -59.533266005999096     
   43.188621925820321     
  -24.377661764801481     
   15.580104905101502     
  -59.317779977528090     
   43.005789462584318     
  -24.292141114838167     
   15.432078861777114     
  -59.103206507861067     
   42.823598404223027     
  -24.206929199867293     
   15.284588114764222     
  -58.889542395762454     
   42.642046435224024     
  -24.122031797918606     
   15.137630394658286     
  -58.676784451682543     
   42.461131196739629     
  -24.037447475319397     
   14.991203440013946     
  -58.464929497839009     
   42.280850340674739     
  -23.953181545658865     
   14.845304997315512     
  -58.253974368289612     
   42.101201479082292     
  -23.869232686230443     
   14.699932820947275     
  -58.043915909007076     
   41.922182233935573     
  -23.785604752537434     
   14.555084673163648     
  -57.834750977926511     
   41.743790198291542     
  -23.702298942521502     
   14.410758324059147     
  -57.626476445040218     
   41.566022956222625     
  -23.619315116184019     
   14.266951551538227     
  -57.419089192417538     
   41.388878092851250     
  -23.536657514591209     
   14.123662141284987     
  -57.212586114281677     
   41.212353161491812     
  -23.454323872605944     
   13.980887886732734     
  -57.006964117046834     
   41.036445732447270     
  -23.372318845991373     
   13.838626589033460     
  -56.802220119362957     
   40.861153341102330     
  -23.290640194470811     
   13.696876057027184     
  -56.598351052161092     
   40.686473539643806     
  -23.209291885747692     
   13.555634107211215     
  -56.395353858685731     
   40.512403850500689     
  -23.128271635208147     
   13.414898563709325     
  -56.193225494526388     
   40.338941813236637     
  -23.047583518821746     
   13.274667258240846     
  -55.991962927651180     
   40.166084936845465     
  -22.967224821189582     
   13.134938030089689     
  -55.791563138432352     
   39.993830750686548     
  -22.887199348216750     
   12.995708726073307     
  -55.592023119666692     
   39.822176755574922     
  -22.807504482434869     
   12.856977200511608     
  -55.393339876597871     
   39.651120471956659     
  -22.728143728450519     
   12.718741315195814     
  -55.195510426932991     
   39.480659393993278     
  -22.649114276625454     
   12.580998939357286     
  -54.998531800855716     
   39.310791036918594     
  -22.570419613568237     
   12.443747949636318     
  -54.802401041038870     
   39.141512889816823     
  -22.492056691281928     
   12.306986230050899     
  -54.607115202652750     
   38.972822464632216     
  -22.414028993535787     
   12.170711671965465     
  -54.412671353373220     
   38.804717247180690     
  -22.336332992187145     
   12.034922174059627     
  -54.219066573380921     
   38.637194749739294     
  -22.258972431156305     
   11.899615642296913     
  -54.026297955365301     
   38.470252456505619     
  -22.181943639093522     
   11.764789989893487     
  -53.834362604526014     
   38.303887879212418     
  -22.105249913175328     
   11.630443137286884     
  -53.643257638565821     
   38.138098504863599     
  -22.028887770529806     
   11.496573012104756     
  -53.452980187687203     
   37.972881846584627     
  -21.952860125012055     
   11.363177549133637     
  -53.263527394581615     
   37.808235395647039     
  -21.877164228056255     
   11.230254690287717     
  -53.074896414432665     
   37.644156663936620     
  -21.801800862997322     
   11.097802384577649     
  -52.887084414879162     
   37.480643157464144     
  -21.726770378731640     
   10.965818588079395     
  -52.700088576036443     
   37.317692379623651     
  -21.652070003432762     
   10.834301263903086     
  -52.513906090450888     
   37.155301854597909     
  -21.577702523502964     
   10.703248382161945     
  -52.328534163100215     
   36.993469085671634     
  -21.503664046053675     
   10.572657919941232     
  -52.143970011372723     
   36.832191605326230     
  -21.429957177830023     
   10.442527861267250     
  -51.960210865043173     
   36.671466926492506     
  -21.356578378131019     
   10.312856197076398     
  -51.777253966255302     
   36.511292588656524     
  -21.283529976177327     
   10.183640925184280     
  -51.595096569499070     
   36.351666113835194     
  -21.210808355842399     
   10.054880050254866     
  -51.413735941586566     
   36.192585051166375     
  -21.138415666172474     
   9.9265715837697215     
  -51.233169361624476     
   36.034046933670083     
  -21.066348367501057     
   9.7987135439973052     
  -51.053394120988017     
   35.876049320913822     
  -20.994608752645632     
   9.6713039559623262     
  -50.874407523297556     
   35.718589755268980     
  -20.923192696349439     
   9.5443408514151695     
  -50.696206884384274     
   35.561665810046364     
  -20.852102692534174     
   9.4178222688014142     
  -50.518789532259518     
   35.405275039852356     
  -20.781334917804362     
   9.2917462532314090     
  -50.342152807089974     
   35.249415027968823     
  -20.710891074846902     
   9.1661108564499330     
  -50.166294061157778     
   35.094083344907467     
  -20.640767995545858     
   9.0409141368059469     
  -49.991210658833161     
   34.939277584940875     
  -20.570966845331164     
   8.9161541592224101     
  -49.816899976536803     
   34.784995333600889     
  -20.501484548075137     
   8.7918289951662096     
  -49.643359402704078     
   34.631234199490329     
  -20.432322474881442     
   8.6679367226181547     
  -49.470586337753026     
   34.477991780928718     
  -20.363477053312529     
   8.5444754260430766     
  -49.298578194043138     
   34.325265703028876     
  -20.294949992494324     
   8.4214431963600163     
  -49.127332395840348     
   34.173053578085160     
  -20.226737509948553     
   8.2988381309125074     
  -48.956846379278240     
   34.021353046760552     
  -20.158841171199061     
   8.1766583334389580     
  -48.787117592316392     
   33.870161737976559     
  -20.091257714461083     
   8.0549019140431302     
  -48.618143494708654     
   33.719477305118104     
  -20.023987261170078     
   7.9335669891647171     
  -48.449921557944215     
   33.569297400659330     
  -19.957028960867511     
   7.8126516815500304     
  -48.282449265233929     
   33.419619683452822     
  -19.890380051323287     
   7.6921541202227814     
  -48.115724111442631     
   33.270441833067899     
  -19.824041893256602     
   7.5720724404549742     
  -47.949743603062792     
   33.121761518868468     
  -19.758010473031074     
   7.4524047837378991     
  -47.784505258164820     
   32.973576440320741     
  -19.692287562820610     
   7.3331492977532431     
  -47.620006606355012     
   32.825884283599578     
  -19.626869178057113     
   7.2143041363442997     
  -47.456245188734108     
   32.678682764764154     
  -19.561756713274551     
   7.0958674594872928     
  -47.293218557848661     
   32.531969589414594     
  -19.496946605842130     
   6.9778374332628168     
  -47.130924277650450     
   32.385742489870779     
  -19.432439886057558     
   6.8602122298273764     
  -46.969359923448955     
   32.239999190725342     
  -19.368233080406284     
   6.7429900273850567     
  -46.808523081865587     
   32.094737442622304     
  -19.304327320184722     
   6.6261690101592920     
  -46.648411350789729     
   31.949954987720915     
  -19.240718886631623     
   6.5097473683647609     
  -46.489022339330248     
   31.805649596071177     
  -19.177409145261048     
   6.3937232981793901     
  -46.330353667771362     
   31.661819027481720     
  -19.114394047213477     
   6.2780950017164789     
  -46.172402967522345     
   31.518461072127621     
  -19.051675284753159     
   6.1628606869969449     
  -46.015167881073289     
   31.375573507491968     
  -18.989248648404505     
   6.0480185679216758     
  -45.858646061947994     
   31.233154142628937     
  -18.927115614087871     
   5.9335668642440131     
  -45.702835174652606     
   31.091200775523276     
  -18.865272336642793     
   5.8195038015423508     
  -45.547732894631309     
   30.949711232998457     
  -18.803720053805073     
   5.7058276111928503     
  -45.393336908217321     
   30.808683332594917     
  -18.742454904016313     
   5.5925365303422803     
  -45.239644912583799     
   30.668114920814794     
  -18.681478124121323     
   5.4796288018809776     
  -45.086654615694549     
   30.528003834883883     
  -18.620786063508319     
   5.3671026744159294     
  -44.934363736258824     
   30.388347939407574     
  -18.560379550408182     
   5.2549564022439705     
  -44.782770003678351     
   30.249145092779507     
  -18.500255411848027     
   5.1431882453251161     
  -44.631871158003428     
   30.110393177190652     
  -18.440413554519747     
   5.0317964692560055     
  -44.481664949871629     
   29.972090075531757     
  -18.380852647318878     
   4.9207793452434734     
  -44.332149140481100     
   29.834233680676860     
  -18.321570133052170     
   4.8101351500782439     
  -44.183321501517717     
   29.696821904678973     
  -18.262566691616232     
   4.6998621661087467     
  -44.035179815119783     
   29.559852654491849     
  -18.203838752905131     
   4.5899586812150597     
  -43.887721873823949     
   29.423323863845063     
  -18.145387280008698     
   4.4804229887829701     
  -43.740945480516217     
   29.287233459244995     
  -18.087208693758004     
   4.3712533876781663     
  -43.594848448383004     
   29.151579394041811     
  -18.029303917220158     
   4.2624481822205453     
  -43.449428600861239     
   29.016359614662658     
  -17.971669390304996     
   4.1540056821586520     
  -43.304683771588998     
   28.881572094235374     
  -17.914305978195287     
   4.0459242026442350     
  -43.160611804354907     
   28.747214799398904     
  -17.857210217301070     
   3.9382020642069366     
  -43.017210553049495     
   28.613285722769149     
  -17.800382982327832     
   3.8308375927290936     
  -42.874477881616563     
   28.479782850401691     
  -17.743820621667460     
   3.7238291194206723     
  -42.732411664001212     
   28.346704195739186     
  -17.687524214840114     
   3.6171749807943243     
  -42.591009784101544     
   28.214047764127884     
  -17.631490070160204     
   3.5108735186405662     
  -42.450270135719720     
   28.081811588601681     
  -17.575719196500067     
   3.4049230800030807     
  -42.310190622511641     
   27.949993694627928     
  -17.520207944047801     
   3.2993220171541462     
  -42.170769157937457     
   27.818592135047574     
  -17.464957363503281     
   3.1940686875701854     
  -42.032003665212784     
   27.687604954821296     
  -17.409963735719117     
   3.0891614539074399     
  -41.893892077258727     
   27.557030226803406     
  -17.355228183204073     
   2.9845986839777678     
  -41.756432336653141     
   27.426866015429372     
  -17.300746959894667     
   2.8803787507245624     
  -41.619622395581494     
   27.297110413230165     
  -17.246521146856566     
   2.7765000321987960     
  -41.483460215786842     
   27.167761504628736     
  -17.192547125906909     
   2.6729609115351862     
  -41.347943768522313     
   27.038817401184438     
  -17.138825800212093     
   2.5697597769284823     
  -41.213071034500139     
   26.910276207682845     
  -17.085353956815307     
   2.4668950216098766     
  -41.078840003848420     
   26.782136053006731     
  -17.032131439664873     
   2.3643650438235353     
  -40.945248676047882     
   26.654395067209251     
  -16.979157059450110     
   2.2621682468032542     
  -40.812295059906695     
   26.527051389263370     
  -16.926428243761301     
   2.1603030387492312     
  -40.679977173489952     
   26.400103177435163     
  -16.873945612924821     
   2.0587678328049628     
  -40.548293044083017     
   26.273548585338226     
  -16.821705802643908     
   1.9575610470342626     
  -40.417240708140127     
   26.147385791818397     
  -16.769709651265753     
   1.8566811043983955     
  -40.286818211236998     
   26.021612969433903     
  -16.717953720434409     
   1.7561264327333372     
  -40.157023608022087     
   25.896228316530646     
  -16.666438942639743     
   1.6558954647271495     
  -40.027854962169606     
   25.771230024460845     
  -16.615161816897128     
   1.5559866378974772     
  -39.899310346331369     
   25.646616310834119     
  -16.564123317235484     
   1.4563983945691623     
  -39.771387842089396     
   25.522385385954848     
  -16.513319942600543     
   1.3571291818519791     
  -39.644085539908545     
   25.398535486385349     
  -16.462752679204204     
   1.2581774516184847     
  -39.517401539089356     
   25.275064841291314     
  -16.412418035301705     
   1.1595416604819897     
  -39.391333947721058     
   25.151971706026554     
  -16.362316963590096     
   1.0612202697746449     
  -39.265880882633994     
   25.029254328799624     
  -16.312446163029286     
  0.96321174552564570     
  -39.141040469355552     
   24.906910982576910     
  -16.262805942272585     
  0.86551455843955283     
  -39.016810842054085     
   24.784939938009863     
  -16.213395408481890     
  0.76812718387472900     
  -38.893190143527946     
   24.663339472446250     
  -16.164205931576330     
  0.67104810182189201     
  -38.770176525026926     
   24.542107927959425     
  -16.115270021152018     
  0.57427579688278241     
  -38.647768146700031     
   24.421243402800787     
  -16.066454469353516     
  0.47780875824894653     
  -38.525963175707325     
   24.300744994280635     
  -16.018256694444574     
  0.38164547968063367     
  -38.404759793048946     
   24.180608069072299     
  -15.968808553308719     
  0.28578445948580716     
  -38.284156167863955     
   24.060842004922485     
  -15.925082299999699     
  0.19022420049926914     
  -38.164150553132473     
   23.941403887672486     
  -15.861045466499835     
   9.4963210061898298E-002
  -38.044740928296605     
   23.822446046673736     
  -15.873852833200512     
   0.0000000000000000     
  -37.925926332803861     
   23.703392150424733     
  -15.873852833200512     
   227.55555555555554     
   25697.705537808604     
  -6273055366.8055782     
   1502189471410571.2     
   227.57648239519796     
   17658.163218429159     
  -1766486952.5738659     
   1821207775744709.2     
   227.57790874539651     
   17406.826740494369     
  -1321842770.4474936     
   114277723660943.20     
   227.57943048719250     
   17176.822346031826     
  -1291671465.1530883     
   438402001841187.62     
   227.58105384925776     
   16942.882661219366     
  -1166506020.3424115     
   291328941464843.31     
   227.58278545442178     
   16712.041951373798     
  -1076561450.4319682     
   266916215509678.94     
   227.58463234356154     
   16482.341927119480     
  -987447503.93469143     
   222215446048860.22     
   227.58660200084924     
   16254.327763660265     
  -907219800.21999657     
   189922634268326.94     
   227.58870238042789     
   16027.847689610266     
  -833070638.71716475     
   161118373956330.41     
   227.59094193458679     
   15802.943959191800     
  -765047919.45826328     
   136960541826350.95     
   227.59332964351182     
   15579.604810615299     
  -702518588.12930810     
   116352482065635.28     
   227.59587504668875     
   15357.833520396380     
  -645074760.36781025     
   98857179145414.734     
   227.59858827604057     
   15137.629178451423     
  -592296468.18365836     
   83985156533860.594     
   227.60148009088252     
   14918.992040296511     
  -543809050.50088012     
   71348302605268.656     
   227.60456191478195     
   14701.922037477536     
  -499265014.45996046     
   60609992203787.344     
   227.60784587441265     
   14486.419191371115     
  -458345587.08085322     
   51485630673166.367     
   227.61134484049637     
   14272.483498873986     
  -420757453.93438500     
   43732892415241.086     
   227.61507247092754     
   14060.114963832119     
  -386230972.54782820     
   37145882323395.938     
   227.61904325617897     
   13849.313588189494     
  -354518201.04974639     
   31549545748415.031     
   227.62327256709042     
   13640.079375009462     
  -325391182.62942708     
   26795091063791.516     
   227.62777670514339     
   13432.412326877955     
  -298640334.40926850     
   22756046777226.191     
   227.63257295532838     
   13226.312446995524     
  -274072971.69535685     
   19324910600414.949     
   227.63767964171376     
   13021.779738625180     
  -251511957.77054209     
   16410320235314.361     
   227.64311618582596     
   12818.814205204935     
  -230794446.85931695     
   13934619992701.492     
   227.64890316795467     
   12617.415850642397     
  -211770744.17195857     
   11831817492319.186     
   227.65506239149599     
   12417.584678716759     
  -194303242.94937506     
   10045827657316.096     
   227.66161695044966     
   12219.320693839078     
  -178265455.85850933     
   8528989649872.7393     
   227.66859130018614     
   12022.623900547198     
  -163541120.24195427     
   7240803303162.9502     
   227.67601133159994     
   11827.494303749583     
  -150023374.58836958     
   6146853313045.4238     
   227.68390444876579     
   11633.931908617840     
  -137614003.55157393     
   5217897955909.6221     
   227.69229965021285     
   11441.936720672376     
  -126222739.93745036     
   4429090657056.3564     
   227.70122761393174     
   11251.508745980962     
  -115766626.39411020     
   3759321520800.2441     
   227.71072078622578     
   11062.647990809623     
  -106169425.36635908     
   3190655551489.4214     
   227.72081347451581     
   10875.354461885112     
  -97361077.793745667     
   2707855951371.9038     
   227.73154194420368     
   10689.628166524129     
  -89277204.853766084     
   2297978584547.0015     
   227.74294451969453     
   10505.469112401694     
  -81858650.238871783     
   1950027874648.9858     
   227.75506168967124     
   10322.877307677629     
  -75051057.902249306     
   1654663427912.3181     
   227.76793621670836     
   10141.852761227145     
  -68804485.337430447     
   1403951542247.8738     
   227.78161325130225     
   9962.3954823572931     
  -63073046.796851948     
   1191153579948.1479     
   227.79614045038434     
   9784.5054810060010     
  -57814585.498800918     
   1010546181048.7336     
   227.81156810037271     
   9608.1827678738700     
  -52990372.363616005     
   857268538398.06995     
   227.82794924480160     
   9433.4273542450701     
  -48564828.931836516     
   727192672962.38525     
   227.84533981655281     
   9260.2392521886213     
  -44505272.188802652     
   616812987512.29211     
   227.86379877469454     
   9088.6184745873416     
  -40781680.678279176     
   523152714418.23779     
   227.88338824591042     
   8918.5650351202275     
  -37366478.608306050     
   443684149875.43439     
   227.90417367047894     
   8750.0789483966073     
  -34234338.099685386     
   376261102296.31787     
   227.92622395273443     
   8583.1602298996368     
  -31361996.780767851     
   319061349425.93500     
   227.94961161591161     
   8417.8088961802896     
  -28728090.487870455     
   270537839771.61597     
   227.97441296123984     
   8254.0249648057670     
  -26312999.261376031     
   229377204228.08844     
   228.00070823111554     
   8091.8084544813100     
  -24098705.800843198     
   194464511747.13385     
   228.02858177613820     
   7931.1593850966574     
  -22068665.404913813     
   164853346751.58514     
   228.05812222574724     
   7772.0777777670173     
  -20207686.325487677     
   139740377530.77402     
   228.08942266214504     
   7614.5636549772416     
  -18501819.847628120     
   118443762086.75656     
   228.12258079713223     
   7458.6170405927023     
  -16938259.255215488     
   100384812138.95703     
   228.15769915141689     
   7304.2379599523056     
  -15505246.904582972     
   85072409992.508423     
   228.19488523588902     
   7151.4264399852846     
  -14191988.892943840     
   72089785111.804184     
   228.23425173427236     
   7000.1825092575646     
  -12988576.570993595     
   61083278068.873802     
   228.27591668648091     
   6850.5061980798537     
  -11885914.442422567     
   51752802721.986038     
   228.32000367191281     
   6702.3975386012262     
  -10875653.885001294     
   43843745655.037720     
   228.36664199181214     
   6555.8565649103721     
  -9950132.2549357936     
   37140089527.236900     
   228.41596684971631     
   6410.8833131311067     
  -9102316.9160551615     
   31458573611.160992     
   228.46811952888493     
   6267.4778215368515     
  -8325753.8156983778     
   26643736702.395203     
   228.52324756547242     
   6125.6401306486987     
  -7614520.2296741661     
   22563708741.598980     
   228.58150491606199     
   5985.3702833546522     
  -6963181.3411258236     
   19106638148.500473     
   228.64305211802147     
   5846.6683250405677     
  -6366750.3489155285     
   16177659269.688234     
   228.70805644097092     
   5709.5343036828936     
  -5820651.8183100568     
   13696318650.024189     
   228.77669202746719     
   5573.9682699889418     
  -5320688.0009280136     
   11594389820.253443     
   228.84914002081243     
   5439.9702775297983     
  -4863007.9091146113     
   9814019549.3764915     
   228.92558867767656     
   5307.5403828484823     
  -4444078.8919795686     
   8306153979.9033880     
   229.00623346299355     
   5176.6786456088312     
  -4060660.5348597849     
   7029203403.6020069     
   229.09127712434068     
   5047.3851287210955     
  -3709780.6798320189     
   5947909072.1194868     
   229.18092974274231     
   4919.6598984748925     
  -3388713.4026493151     
   5032381763.9771576     
   229.27540875655166     
   4793.5030246680371     
  -3094958.7835473907     
   4257286002.0799723     
   229.37493895475615     
   4668.9145807506375     
  -2826224.3288397547     
   3601147935.6300449     
   229.47975243572211     
   4545.8946439464162     
  -2580407.9101053281     
   3045768247.0362282     
   229.59008852704198     
   4424.4432953833384     
  -2355582.0935587650     
   2575724023.5652785     
   229.70619366177309     
   4304.5606202206372     
  -2149979.7534435447     
   2177946323.1457949     
   229.82832120595589     
   4186.2467077587362     
  -1961980.8583029031     
   1841361799.8163147     
   229.95673123187720     
   4069.5016515606726     
  -1790100.3401891817     
   1556588794.8059475     
   230.09169023109263     
   3954.3255495472167     
  -1632976.9558921237     
   1315679589.9133577     
   230.23347076074714     
   3840.7185040843051     
  -1489363.0603439084     
   1111901836.4675004     
   230.38235101623027     
   3728.6806220626368     
  -1358115.2179382672     
   939553214.75253856     
   230.53861432267340     
   3618.2120149541629     
  -1238185.5839822644     
   793804293.75962234     
   230.70254853723981     
   3509.3127988465367     
  -1128613.9926394802     
   670565295.76255286     
   230.87444535357653     
   3401.9830944589685     
  -1028520.6947268286     
   566373148.67165351     
   231.05459949918736     
   3296.2230271254466     
  -937099.69184880168     
   478295738.08362806     
   231.24330781585238     
   3192.0327267370767     
  -853612.61857290287     
   403850755.19137877     
   231.44086821256144     
   3089.4123276909904     
  -777383.12666823482     
   340936884.81311840     
   231.64757847974755     
   2988.3619686154461     
  -707791.73612800217     
   287775596.02758336     
   231.86373495290542     
   2888.8817927298096     
  -644271.09279078920     
   242861446.46318856     
   232.08963101296183     
   2790.9719454899860     
  -586301.67971350497     
   204921195.67515132     
   232.32555541003200     
   2694.6325824765013     
  -533407.65579147835     
   172875096.88527155     
   232.57179039645379     
   2599.8638371594766     
  -485153.85103267140     
   145817607.51671866     
   232.82860965424530     
   2506.6659441229463     
  -441140.08864222921     
   122956190.76532325     
   233.09627600138674     
   2415.0387579979001     
  -401006.46937154385     
   103708476.01164342     
   233.37503886059190     
   2324.9836191869540     
  -364400.52808486728     
   87289630.443476006     
   233.66513147351742     
   2236.4961032110245     
  -331082.49298827321     
   74006856.227517009     
   233.96676784266882     
   2149.5941808315565     
  -300535.52691326459     
   60894965.568741091     
   234.28013938261313     
   2064.2088288149462     
  -273355.05980986450     
   56159144.553066507     
   234.60541126151372     
   1980.6089327970035     
  -246248.43712879828     
   31154012.434318222     
   234.94271841347609     
   1897.7507998805911     
  -229987.39721751888     
   79856235.492697954     
   235.29216120175755     
   1819.6892583690278     
  -184913.76463983842     
   14438512.803744426     
   238.91127508123964     
   1165.8425502400437     
  -76624.918611755245     
   3717336.6441759593     
   241.40505910058152     
   852.41801925956668     
  -48744.893780435552     
   2170010.5879473714     
   243.26535497803940     
   649.38124888140214     
  -32469.814370830263     
   1116710.2332911664     
   244.70332035782039     
   507.97049390146015     
  -24094.487621146516     
   741563.36804711178     
   245.83424297256761     
   401.40236894661092     
  -18532.762360793178     
   495311.41653608711     
   246.72965837106256     
   318.02564620269663     
  -14817.926736772522     
   357952.82004721957     
   247.43770345727771     
   250.64762789471939     
  -12133.280586418377     
   266279.64981868892     
   247.99265014287781     
   194.97396839672797     
  -10136.183212778211     
   205014.49931521656     
   248.41993727034156     
   148.13707419499718     
  -8598.5744679140844     
   161557.05674763166     
   248.73906319441627     
   108.17339666944486     
  -7386.8965423068485     
   129962.49052689533     
   248.96535924661495     
   73.675710655289919     
  -6412.1778633551339     
   106303.77266034330     
   249.11113340805503     
   43.608017075895660     
  -5614.8995684025585     
   88204.454262229148     
   249.18643852304010     
   17.187352751299645     
  -4953.3661614358389     
   74085.702971991079     
   249.19960595551831     
  -6.1903711251546767     
  -4397.7233891459073     
   62890.357738419370     
   249.15762691836292     
  -26.999793863288868     
  -3926.0457061077614     
   53884.214085708249     
   249.06643158888662     
  -45.619693379720665     
  -3521.9141004649491     
   46547.167201746102     
   248.93109769179694     
  -62.356504497012644     
  -3172.8103464518545     
   40502.560419399706     
   248.75600921839563     
  -77.461133221408190     
  -2869.0411433063564     
   35472.741834660439     
   248.54497913978761     
  -91.141225028540092     
  -2602.9955795464025     
   31249.642472991731     
   248.30134563050774     
  -103.57027212990349     
  -2368.6232609989652     
   27675.056852059763     
   248.02804847756505     
  -114.89448111892220     
  -2161.0603346085168     
   24627.096463747854     
   247.72769044605869     
  -125.23802473326953     
  -1976.3571111304077     
   22010.726567459729     
   247.40258706988357     
  -134.70710916578167     
  -1811.2766618744599     
   19751.040054868856     
   247.05480742783325     
  -143.39316047412518     
  -1663.1438614629433     
   17788.404845515000     
   246.68620782133951     
  -151.37534719058650     
  -1529.7308251215809     
   16074.913797705525     
   246.29845980623412     
  -158.72259668248745     
  -1409.1689716387891     
   14571.754345954932     
   245.89307369211681     
  -165.49522114669475     
  -1299.8808140441272     
   13247.236667544683     
   245.47141837223523     
  -171.74623952939888     
  -1200.5265390375425     
   12075.299402925761     
   245.03473815909592     
  -177.52246036078174     
  -1109.9617935155993     
   11034.365920207292     
   244.58416715895200     
  -182.86537496735585     
  -1027.2040491140444     
   10106.460646046768     
   244.12074160967424     
  -187.81189907581270     
  -951.40559426869368     
   9276.5204441464812     
   243.64541052265247     
  -192.39499228882843     
  -881.83169093759489     
   8531.8535597685841     
   243.15904490407391     
  -196.64417848927076     
  -817.84278923933050     
   7861.7113398392376     
   242.66244577965767     
  -200.58598534784539     
  -758.87995419053652     
   7256.9467351565936     
   242.15635120636711     
  -204.24431736751390     
  -704.45285367686199     
   6709.7402330656614     
   241.64144242230398     
  -207.64077400652823     
  -654.12980192886948     
   6213.3784796066439     
   241.11834926006435     
  -210.79492216967995     
  -607.52946333181967     
   5762.0743973349199     
   240.58765492790678     
  -213.72453059138903     
  -564.31390535180765     
   5350.8202345062227     
   240.04990024608603     
  -216.44577223875106     
  -524.18275359301094     
   4975.2668200097451     
   239.50558741182326     
  -218.97339975384094     
  -486.86825244293806     
   4631.6239048756142     
   238.95518335498440     
  -221.32089806783921     
  -452.13107315637092     
   4316.5774789606830     
   238.39912273713068     
  -223.50061760589054     
  -419.75674206416579     
   4027.2208642371047     
   237.83781063880406     
  -225.52389092500692     
  -389.55258558238745     
   3760.9970698062480     
   237.27162497341087     
  -227.40113515786001     
  -361.34510755884060     
   3515.6503045212644     
   236.70091866062998     
  -229.14194225244444     
  -334.97773027493105     
   3289.1851273500988     
   236.12602158770227     
  -230.75515868268127     
  -310.30884181980542     
   3079.8317891071151     
   235.54724238310590     
  -232.24895604573453     
  -287.21010340150207     
   2886.0168308498914     
   234.96487002385828     
  -233.63089374716361     
  -265.56497717012786     
   2706.3379751559842     
   234.37917529491392     
  -234.90797479598010     
  -245.26744235645793     
   2539.5426628348991     
   233.79041211676335     
  -236.08669558283421     
  -226.22087238519617     
   2384.5096016370157     
   233.19881875531638     
  -237.17309038972951     
  -208.33705037291855     
   2240.2329366797271     
   232.60461892641686     
  -238.17277127403136     
  -191.53530334782059     
   2105.8085014665276     
   232.00802280584369     
  -239.09096388136797     
  -175.74173958682161     
   1980.4219976011450     
   231.40922795436157     
  -239.93253966684705     
  -160.88857460481302     
   1863.3386659618379     
   230.80842016626983     
  -240.70204493988433     
  -146.91353461009922     
   1753.8943433599693     
   230.20577424892792     
  -241.40372709399682     
  -133.75932703489957     
   1651.4876238771237     
   229.60145473989309     
  -242.04155833622363     
  -121.37316985582115     
   1555.5730231304735     
   228.99561656756941     
  -242.61925719131904     
  -109.70637218234259     
   1465.6549895084411     
   228.38840566062419     
  -243.14030802117747     
  -98.713959761029258     
   1381.2826056197041     
   227.77995951086345     
  -243.60797877112725     
  -88.354340218881475     
   1302.0449898550924     
   227.17040769376223     
  -244.02533712866187     
  -78.589002794968280     
   1227.5671478562419     
   226.55987235040979     
  -244.39526525861442     
  -69.382249186046451     
   1157.5064036076544     
   225.94846863424340     
  -244.72047325947699     
  -60.700951158989035     
   1091.5491539790726     
   225.33630512560549     
  -245.00351146863483     
  -52.514332504145983     
   1029.4080326748419     
   224.72348421685626     
  -245.24678173054289     
  -44.793772259084662     
   970.81939229876741     
   224.11010247050629     
  -245.45254772823273     
  -37.512626816843898     
   915.54101994578252     
   223.49625095259654     
  -245.62294446819297     
  -30.646069167250523     
   863.35015355124540     
   222.88201554333992     
  -245.75998699865013     
  -24.170943015616253     
   814.04166588672422     
   222.26747722685047     
  -245.86557843249284     
  -18.065630521465813     
   767.42645096778267     
   221.65271236161678     
  -245.94151733914453     
  -12.309932139207440     
   723.33000721810993     
   221.03779293322441     
  -245.98950456220521     
  -6.8849570850716102     
   681.59109384906196     
   220.42278679069796     
  -246.01114951462091     
  -1.7730238812036401     
   642.06061692125911     
   219.80775786770928     
  -246.00797599745965     
   3.0424307457058073     
   604.60053715047331     
   219.19276638979119     
  -245.98142758365955     
   7.5769347743343616     
   569.08294475924083     
   218.57786906859539     
  -245.93287260457365     
   11.845056860028672     
   535.38920248344107     
   217.96311928414562     
  -245.86360877272693     
   15.860475878654483     
   503.40915459232843     
   217.34856725595608     
  -245.77486747168504     
   19.636044538096950     
   473.04045662815776     
   216.73426020381237     
  -245.66781774043278     
   23.183847962808137     
   444.18790740776893     
   216.12024249894711     
  -245.54356997735485     
   26.515257268366405     
   416.76289682031000     
   215.50655580628191     
  -245.40317938669764     
   29.640978994518733     
   390.68286613624650     
   214.89323921835367     
  -245.24764918798499     
   32.571100490540552     
   365.87084971129298     
   214.28032938149380     
  -245.07793360710019     
   35.315131863375257     
   342.25500834761999     
   213.66786061478470     
  -244.89494066637681     
   37.882044425982407     
   319.76827731979870     
   213.05586502227575     
  -244.69953478904716     
   40.280306505880901     
   298.34795916862947     
   212.44437259890566     
  -244.49253923228335     
   42.517916199645619     
   277.93543447513588     
   211.83341133054236     
  -244.27473836188869     
   44.602431958209138     
   258.47582388932909     
   211.22300728852213     
  -244.04687978039973     
   46.541000637379113     
   239.91773792878826     
   210.61318471903977     
  -243.80967631962667     
   48.340383671845025     
   222.21300776894120     
   210.00396612771689     
  -243.56380790737177     
   50.006981230112089     
   205.31646432342524     
   209.39537235965091     
  -243.30992331751514     
   51.546854712537780     
   189.18570506240525     
   208.78742267522571     
  -243.04864181198255     
   52.965747500505813     
   173.78092707265282     
   208.18013482194462     
  -242.78055468209740     
   54.269104453550710     
   159.06471434559271     
   207.57352510252838     
  -242.50622669643568     
   55.462089811142647     
   145.00189261574960     
   206.96760843950318     
  -242.22619746189341     
   56.549604005760770     
   131.55937686925785     
   206.36239843648875     
  -241.94098270354831     
   57.536299332280208     
   118.70600481106369     
   205.75790743638203     
  -241.65107546929670     
   58.426594368363183     
   106.41244360421202     
   205.15414657661802     
  -241.35694726413729     
   59.224687695394778     
   94.651034571005169     
   204.55112584167819     
  -241.05904911876212     
   59.934570454677313     
   83.395707906413392     
   203.94885411300456     
  -240.75781259696549     
   60.560038263975414     
   72.621857461223200     
   203.34733921646782     
  -240.45365074581821     
   61.104702194934589     
   62.306268421765708     
   202.74658796752743     
  -240.14695899231063     
   61.571999208097836     
   52.427000658496986     
   202.14660621421359     
  -239.83811599000779     
   61.965201713036564     
   42.963336507621328     
   201.54739887805141     
  -239.52748441888309     
   62.287426736843720     
   33.895684222294136     
   200.94896999304137     
  -239.21541174111971     
   62.541644368510930     
   25.205507160050878     
   200.35132274280193     
  -238.90223091601791     
   62.730685672211308     
   16.875274232272361     
   199.75445949597349     
  -238.58826107626498     
   62.857250228953347     
   8.8883815191053301     
   199.15838183997772     
  -238.27380816796673     
   62.923913090346645     
   1.2291042642090122     
   198.56309061321937     
  -237.95916555681006     
   62.933131372328205     
  -6.1174619562294144     
   197.96858593581308     
  -237.64461460236009     
   62.887250407656488     
  -13.165439865447569     
   197.37486723891223     
  -237.33042520231928     
   62.788509608665635     
  -19.928229975687355     
   196.78193329271289     
  -237.01685630858799     
   62.639047883847979     
  -26.418545885909449     
   196.18978223320093     
  -236.70415641690414     
   62.440908789703656     
  -32.648455097641687     
   195.59841158770649     
  -236.39256403148869     
   62.196045376471346     
  -38.629418213535835     
   195.00781829932671     
  -236.08230810619784     
   61.906324739869831     
  -44.372318362734077     
   194.41799875027337     
  -235.77360846346778     
   61.573532352149321     
  -49.887508371438074     
   193.82894878419958     
  -235.46667619248902     
   61.199376039363536     
  -55.184822365957537     
   193.24066372755576     
  -235.16171402771155     
   60.785489871618850     
  -60.273613591867502     
   192.65313841002296     
  -234.85891670860832     
   60.333437769679847     
  -65.162794419421687     
   192.06636718406884     
  -234.55847132215527     
   59.844716811534184     
  -69.860824039582724     
   191.48034394366815     
  -234.26055762854836     
   59.320760631237313     
  -74.375786796126349     
   190.89506214222905     
  -233.96534837139458     
   58.762942230266361     
  -78.715353095641589     
   190.31051480976211     
  -233.67300957311380     
   58.172577082049052     
  -82.886857435423096     
   189.72669456932894     
  -233.38370081628045     
   57.550925651283379     
  -86.897270945531986     
   189.14359365280370     
  -233.09757551185427     
   56.899196119191885     
  -90.753256839423017     
   188.56120391598017     
  -232.81478115482406     
   56.218546692896211     
  -94.461154330419021     
   187.97951685305441     
  -232.53545956800326     
   55.510088035418072     
  -98.027029351896914     
   187.39852361051229     
  -232.25974713462654     
   54.774885315278844     
  -101.45665510714102     
   186.81821500044870     
  -231.98777502033340     
   54.013960401975282     
  -104.75555552057035     
   186.23858151334483     
  -231.71966938498952     
   53.228293735571008     
  -107.92900004019818     
   185.65961333032757     
  -231.45555158506241     
   52.418826235269520     
  -110.98202463222709     
   185.08130033493475     
  -231.19553836684793     
   51.586461050527816     
  -113.91944031178544     
   184.50363212440794     
  -230.93974205110112     
   50.732065248189429     
  -116.74584896589114     
   183.92659802053410     
  -230.68827070952830     
   49.856471380945237     
  -119.46564974745532     
   183.35018708005563     
  -230.44122833355632     
   48.960479007839325     
  -122.08304497003712     
   182.77438810466796     
  -230.19871499561032     
   48.044856170564046     
  -124.60206834241905     
   182.19918965062269     
  -229.96082700353892     
   47.110340657995906     
  -127.02656153666526     
   181.62458003795294     
  -229.72765704827776     
   46.157641446470933     
  -129.36022307141701     
   181.05054735933780     
  -229.49929434522801     
   45.187439773435301     
  -131.60657517311012     
   180.47707948862057     
  -229.27582476964531     
   44.200390459636978     
  -133.76900622718597     
   179.90416408899611     
  -229.05733098621388     
   43.197122912933082     
  -135.85075173438159     
   179.33178862088079     
  -228.84389257324426     
   42.178242274925218     
  -137.85492185062924     
   178.75994034947874     
  -228.63558614165433     
   41.144330361045498     
  -139.78448873081450     
   178.18860635205672     
  -228.43248544901280     
   40.095946695564393     
  -141.64231243746019     
   177.61777352493991     
  -228.23466150889317     
   39.033629352283441     
  -143.43112090270569     
   177.04742859023986     
  -228.04218269564868     
   37.957895945513144     
  -145.15355143889778     
   176.47755810232616     
  -227.85511484501060     
   36.869244309721410     
  -146.81211569252412     
   175.90814845405126     
  -227.67352135063123     
   35.768153442027476     
  -148.40923465330874     
   175.33918588273940     
  -227.49746325657082     
   34.655084182127659     
  -149.94723188926770     
   174.77065647594861     
  -227.32699934625813     
   33.530479942958152     
  -151.42833287341006     
   174.20254617701491     
  -227.16218622778470     
   32.394767446407577     
  -152.85468353679391     
   173.63484079038756     
  -227.00307841586900     
   31.248357319881620     
  -154.22834039422696     
   173.06752598676331     
  -226.84972841065198     
   30.091644766924915     
  -155.55127511750996     
   172.50058730802780     
  -226.70218677322580     
   28.925010203543593     
  -156.82539703957715     
   171.93401017201168     
  -226.56050219840256     
   27.748819725746763     
  -158.05252586733531     
   171.36777987706824     
  -226.42472158463386     
   26.563425781741746     
  -159.23442011843520     
   170.80188160647998     
  -226.29489010110237     
   25.369167630853482     
  -160.37277433492022     
   170.23630043270032     
  -226.17105125246687     
   24.166371823341578     
  -161.46920542982443     
   169.67102132143671     
  -226.05324694095196     
   22.955352782617894     
  -162.52528644025423     
   169.10602913558162     
  -225.94151752615963     
   21.736413134315985     
  -163.54251611793791     
   168.54130863899650     
  -225.83590188266527     
   20.509844263431450     
  -164.52235224428426     
   167.97684450015473     
  -225.73643745545269     
   19.275926621599318     
  -165.46617870135697     
   167.41262129564845     
  -225.64316031319535     
   18.034930281339165     
  -166.37535461555316     
   166.84862351356480     
  -225.55610519968769     
   16.787115121722515     
  -167.25116028624376     
   166.28483555673571     
  -225.47530558333446     
   15.532731419575686     
  -168.09485809956740     
   165.72124174586659     
  -225.40079370482593     
   14.272019983828930     
  -168.90763645908024     
   165.15782632254761     
  -225.33260062309040     
   13.005212710385827     
  -169.69066902901170     
   164.59457345215262     
  -225.27075625958275     
   11.732532692668238     
  -170.44506130617185     
   164.03146722662891     
  -225.21528944101891     
   10.454194732871949     
  -171.17190242515258     
   163.46849166718246     
  -225.16622794052503     
   9.1704054646833022     
  -171.87222232395655     
   162.90563072686183     
  -225.12359851737020     
   7.8813637972536279     
  -172.54703487873101     
   162.34286829304472     
  -225.08742695528790     
   6.5872610356631442     
  -173.19729914867204     
   161.78018818983017     
  -225.05773809946862     
   5.2882812920481026     
  -173.82395850209812     
   161.21757418034022     
  -225.03455589223029     
   3.9846016032823659     
  -174.42790835975356     
   160.65500996893360     
  -225.01790340749562     
   2.6763922905842130     
  -175.01002788786158     
   160.09247920333499     
  -225.00780288406560     
   1.3638170814252497     
  -175.57115096622405     
   159.52996547668235     
  -225.00427575773909     
   4.7033449178568193E-002
  -176.11209969106920     
   158.96745232949550     
  -225.00734269236241     
  -1.2738072985044520     
  -176.63365579311395     
   158.40492325156811     
  -225.01702360990106     
  -2.5985597169528076     
  -177.13657779783890     
   157.84236168378609     
  -225.03333771931952     
  -3.9270840504366005     
  -177.62160644105978     
   157.27975101987488     
  -225.05630354469247     
  -5.2592460987445495     
  -178.08944767424254     
   156.71707460807741     
  -225.08593895233008     
  -6.5949169563013701     
  -178.54078975293231     
   156.15431575276577     
  -225.12226117691947     
  -7.9339728794483637     
  -178.97630280943045     
   155.59145771598824     
  -225.16528684699438     
  -9.2762951505190934     
  -179.39662165465865     
   155.02848371895385     
  -225.21503200940299     
  -10.621769812929035     
  -179.80238043724557     
   154.46537694345682     
  -225.27151215310084     
  -11.970287666208378     
  -180.19417305981503     
   153.90212053324220     
  -225.33474223217675     
  -13.321743964156990     
  -180.57259216274446     
   153.33869759531524     
  -225.40473668810060     
  -14.676038405377547     
  -180.93819811920878     
   152.77509120119561     
  -225.48150947134221     
  -16.033074891271614     
  -181.29154448219487     
   152.21128438811880     
  -225.56507406225762     
  -17.392761474888076     
  -181.63316104302663     
   151.64726016018579     
  -225.65544349140163     
  -18.755010182710777     
  -181.96356413525783     
   151.08300148946296     
  -225.75263035914270     
  -20.119736913725212     
  -182.28325557207353     
   150.51849131703352     
  -225.85664685475331     
  -21.486861330515765     
  -182.59271855666290     
   149.95371255400210     
  -225.96750477487882     
  -22.856306719690735     
  -182.89242884612645     
   149.38864808245370     
  -226.08521554151815     
  -24.227999936036689     
  -183.18283965134069     
   148.82328075636843     
  -226.20979021944180     
  -25.601871233421743     
  -183.46439631276024     
   148.25759340249343     
  -226.34123953303975     
  -26.977854205767446     
  -183.73753453414406     
   147.69156882117306     
  -226.47957388284112     
  -28.355885714773528     
  -184.00266913383572     
   147.12518978713854     
  -226.62480336146123     
  -29.735905733277299     
  -184.26020988310708     
   146.55843905025827     
  -226.77693776906293     
  -31.117857307400602     
  -184.51055386244343     
   145.99129933625005     
  -226.93598662848487     
  -32.501686461368898     
  -184.75408830015851     
   145.42375334735581     
  -227.10195919994734     
  -33.887342123620115     
  -184.99118474224230     
   144.85578376298042     
  -227.27486449527933     
  -35.274776009186908     
  -185.22221530401666     
   144.28737324029504     
  -227.45471129186222     
  -36.663942623967060     
  -185.44752774512045     
   143.71850441480638     
  -227.64150814612728     
  -38.054799082055439     
  -185.66747948944237     
   143.14915990089241     
  -227.83526340677798     
  -39.447305178226287     
  -185.88239806187201     
   142.57932229230565     
  -228.03598522763278     
  -40.841423163690294     
  -186.09262367119325     
   142.00897416264453     
  -228.24368158014508     
  -42.237117841224276     
  -186.29846928235068     
   141.43809806579409     
  -228.45836026565024     
  -43.634356360841878     
  -186.50025778143581     
   140.86667653633617     
  -228.68002892728785     
  -45.033108294202677     
  -186.69828596698864     
   140.29469208993041     
  -228.90869506162073     
  -46.433345438955065     
  -186.89286587675363     
   139.72212722366632     
  -229.14436603005072     
  -47.835041933030752     
  -187.08427756243296     
   139.14896441638729     
  -229.38704906992015     
  -49.238174014748964     
  -187.27282169878941     
   138.57518612898704     
  -229.63675130540076     
  -50.642720177489920     
  -187.45876416604094     
   138.00077480467925     
  -229.89347975811631     
  -52.048660908735201     
  -187.64239182421244     
   137.42571286924090     
  -230.15724135750671     
  -53.455978847416823     
  -187.82396725168101     
   136.84998273122986     
  -230.42804295112975     
  -54.864658601804400     
  -188.00375696864640     
   136.27356678217706     
  -230.70589131458195     
  -56.274686779069285     
  -188.18201553710142     
   135.69644739675425     
  -230.99079316126861     
  -57.686051895597515     
  -188.35900542119211     
   135.11860693291726     
  -231.28275515209825     
  -59.098744436256482     
  -188.53496364131078     
   134.54002773202549     
  -231.58178390484778     
  -60.512756663566286     
  -188.71014859475954     
   133.96069211893814     
  -231.88788600345177     
  -61.928082778027019     
  -188.88478936511297     
   133.38058240208733     
  -232.20106800714251     
  -63.344718698265332     
  -189.05913097829472     
   132.79968087352867     
  -232.52133645933969     
  -64.762662180602575     
  -189.23340396814274     
   132.21796980896977     
  -232.84869789656710     
  -66.181912710363619     
  -189.40783341078719     
   131.63543146777653     
  -233.18315885699536     
  -67.602471460944486     
  -189.58266013125910     
   131.05204809295833     
  -233.52472588917755     
  -69.024341411928958     
  -189.75808731455407     
   130.46780191113146     
  -233.87340556037432     
  -70.447527066788098     
  -189.93435627946116     
   129.88267513246203     
  -234.22920446488851     
  -71.872034738884082     
  -190.11166770219725     
   129.29664995058789     
  -234.59212923235236     
  -73.297872246650527     
  -190.29025337090800     
   128.70970854252025     
  -234.96218653583631     
  -74.725049146932378     
  -190.47031084532884     
   128.12183306852489     
  -235.33938309989932     
  -76.153576478272313     
  -190.65206835333285     
   127.53300567198357     
  -235.72372570857232     
  -77.583466990922346     
  -190.83571723815689     
   126.94320847923538     
  -236.11522121322514     
  -79.014734870208486     
  -191.02148590504399     
   126.35242359939865     
  -236.51387654043691     
  -80.447396014496348     
  -191.20955945809166     
   125.76063312417311     
  -236.91969869974920     
  -81.881467710432005     
  -191.40016458818519     
   125.16781912762296     
  -237.33269479138741     
  -83.316968944843424     
  -191.59348508047583     
   124.57396366594040     
  -237.75287201395687     
  -84.753920082946962     
  -191.78974267433927     
   123.97904877719024     
  -238.18023767204676     
  -86.192343153004543     
  -191.98912325780793     
   123.38305648103538     
  -238.61479918387286     
  -87.632261577438072     
  -192.19184414620383     
   122.78596877844326     
  -239.05656408883780     
  -89.073700408534634     
  -192.39809234174726     
   122.18776765137343     
  -239.50554005511188     
  -90.516686101097704     
  -192.60808230304872     
   121.58843506244622     
  -239.96173488716056     
  -91.961246718370603     
  -192.82200325504263     
   120.98795295459254     
  -240.42515653331344     
  -93.407411742783395     
  -193.04006897911401     
   120.38630325068478     
  -240.89581309332073     
  -94.855212260126791     
  -193.26246749020996     
   119.78346785314881     
  -241.37371282588680     
  -96.304680766303335     
  -193.48941522195113     
   119.17942864355717     
  -241.85886415625373     
  -97.755851380467988     
  -193.72110182702173     
   118.57416748220321     
  -242.35127568381532     
  -99.208759644170627     
  -193.95774262129754     
   117.96766620765615     
  -242.85095618971033     
  -100.66344271383039     
  -194.19953291473308     
   117.35990663629723     
  -243.35791464452163     
  -102.11993921069086     
  -194.44668360759880     
   116.75087056183644     
  -243.87216021589271     
  -103.57828933774782     
  -194.69940535005725     
   116.14053975481012     
  -244.39370227643178     
  -105.03853487787327     
  -194.95789618951693     
   115.52889596205894     
  -244.92255041137469     
  -106.50071909929463     
  -195.22238101949770     
   114.91592090618641     
  -245.45871442651529     
  -107.96488695694089     
  -195.49305971456326     
   114.30159628499760     
  -246.00220435616961     
  -109.43108490480009     
  -195.77015883373409     
   113.68590377091778     
  -246.55303047117178     
  -110.89936109605313     
  -196.05388343039598     
   113.06882501039108     
  -247.11120328696634     
  -112.36976522178107     
  -196.34446846457479     
   112.45034162325869     
  -247.67673357185896     
  -113.84234873526540     
  -196.64212037010165     
   111.83043520211633     
  -248.24963235529222     
  -115.31716463804113     
  -196.94708095708904     
   111.20908731165096     
  -248.82991093625040     
  -116.79426774521934     
  -197.25956440389177     
   110.58627948795625     
  -249.41758089180905     
  -118.27371447824851     
  -197.57981820266477     
   109.96199323782656     
  -250.01265408579161     
  -119.75556311476852     
  -197.90806440333733     
   109.33621003802912     
  -250.61514267757300     
  -121.23987359779352     
  -198.24455593048182     
   108.70891133455400     
  -251.22505913098567     
  -122.72670776727216     
  -198.58952721503582     
   108.08007854184164     
  -251.84241622345729     
  -124.21612922138490     
  -198.94323610628641     
   107.44969304198729     
  -252.46722705524124     
  -125.70820349218209     
  -199.30592693758481     
   106.81773618392226     
  -253.09950505883222     
  -127.20299794421393     
  -199.67787017644235     
   106.18418928257130     
  -253.73926400861910     
  -128.70058197053729     
  -200.05931631957736     
   105.54903361798563     
  -254.38651803065278     
  -130.20102684293408     
  -200.45054934894429     
   104.91225043445138     
  -255.04128161266775     
  -131.70440596305122     
  -200.85183153580746     
   104.27382093957259     
  -255.70356961432429     
  -133.21079469956973     
  -201.26345704450830     
   103.63372630332837     
  -256.37339727764174     
  -134.72027062740358     
  -201.68570126674442     
   102.99194765710378     
  -257.05078023767749     
  -136.23291338690413     
  -202.11887470157808     
   102.34846609269349     
  -257.73573453351270     
  -137.74880494716601     
  -202.56326353914324     
   101.70326266127780     
  -258.42827661943983     
  -139.26802942370955     
  -203.01919136652350     
   101.05631837237046     
  -259.12842337639648     
  -140.79067335895843     
  -203.48697042122510     
   100.40761419273704     
  -259.83619212388669     
  -142.31682563711766     
  -203.96692358610701     
   99.757131045283927     
  -260.55160063188953     
  -143.84657756401344     
  -204.45939680251496     
   99.104849807916338     
  -261.27466713339965     
  -145.38002304003231     
  -204.96472202074909     
   98.450751312365071     
  -262.00541033713768     
  -146.91725845518792     
  -205.48326495808547     
   97.794816342980852     
  -262.74384944063161     
  -148.45838294237359     
  -206.01537964935673     
   97.137025635495590     
  -263.49000414371187     
  -150.00349828974373     
  -206.56145265508690     
   96.477359875749286     
  -264.24389466239791     
  -151.55270918465692     
  -207.12185734426370     
   95.815799698381880     
  -265.00554174314641     
  -153.10612311473886     
  -207.69700564332058     
   95.152325685488819     
  -265.77496667757589     
  -154.66385065706379     
  -208.28729393278297     
   94.486918365239319     
  -266.55219131762243     
  -156.22600536155966     
  -208.89316119112294     
   93.819558210456094     
  -267.33723809120261     
  -157.79270407049310     
  -209.51502646568534     
   93.150225637155373     
  -268.13013001830126     
  -159.36406676898571     
  -210.15336093675867     
   92.478901003046033     
  -268.93089072766378     
  -160.94021697601144     
  -210.80861054769451     
   91.805564605986248     
  -269.73954447399160     
  -162.52128155511912     
  -211.48127570434747     
   91.130196682396601     
  -270.55611615568665     
  -164.10739112290176     
  -212.17183977768624     
   90.452777405627884     
  -271.38063133329700     
  -165.69867992123437     
  -212.88083041998865     
   89.773286884282143     
  -272.21311624847357     
  -167.29528614938431     
  -213.60877036229226     
   89.091705160485503     
  -273.05359784366476     
  -168.89735192710148     
  -214.35622433226700     
   88.408012208110776     
  -273.90210378250652     
  -170.50502360959351     
  -215.12375215370017     
   87.722187930948337     
  -274.75866247090732     
  -172.11845175074623     
  -215.91196305536258     
   87.034212160823188     
  -275.62330307896838     
  -173.73779147366150     
  -216.72145574935266     
   86.344064655656325     
  -276.49605556363196     
  -175.36320239178161     
  -217.55288742027753     
   85.651725097468415     
  -277.37695069223003     
  -176.99484904743372     
  -218.40690738437343     
   84.957173090323380     
  -278.26602006698062     
  -178.63290085281648     
  -219.28421342256183     
   84.260388158209778     
  -279.16329615024637     
  -180.27753245348566     
  -220.18552204600954     
   83.561349742857530     
  -280.06881229105221     
  -181.92892386883076     
  -221.11157332265822     
   82.860037201487401     
  -280.98260275239613     
  -183.58726066875067     
  -222.06315065527406     
   82.156429804490486     
  -281.90470273981470     
  -185.25273429866527     
  -223.04105141456793     
   81.450506733035169     
  -282.83514843102199     
  -186.92554218427449     
  -224.04612840285034     
   80.742247076598190     
  -283.77397700685094     
  -188.60588814729590     
  -225.07924366417936     
   80.031629830416975     
  -284.72122668340614     
  -190.29398247477721     
  -226.14132548705516     
   79.318633892859765     
  -285.67693674563293     
  -191.99004241593016     
  -227.23330976571873     
   78.603238062710133     
  -286.64114758227066     
  -193.69429223917302     
  -228.35620840355131     
   77.885421036362189     
  -287.61390072237413     
  -195.40696380219970     
  -229.51104122185404     
   77.165161404922486     
  -288.59523887340799     
  -197.12829661136357     
  -230.69890992686661     
   76.442437651214661     
  -289.58520596102596     
  -198.85853843581509     
  -231.92093164130296     
   75.717228146682331     
  -290.58384717067327     
  -200.59794542312483     
  -233.17830822006189     
   74.989511148185670     
  -291.59120899106807     
  -202.34678273477533     
  -234.47226299448903     
   74.259264794686814     
  -292.60733925967304     
  -204.10532470723399     
  -235.80411378437157     
   73.526467103818916     
  -293.63228721034272     
  -205.87385556061679     
  -237.17520170366066     
   72.791095968333295     
  -294.66610352317770     
  -207.65266957339423     
  -238.58697482269821     
   72.053129152419018     
  -295.70884037682265     
  -209.44207188456448     
  -240.04090692225134     
   71.312544287888528     
  -296.76055150325021     
  -211.24237868648135     
  -241.53859349541460     
   70.569318870223071     
  -297.82129224531070     
  -213.05391813769700     
  -243.08166023512803     
   69.823430254470509     
  -298.89111961712860     
  -214.87703058946042     
  -244.67186314237213     
   69.074855650988624     
  -299.97009236750984     
  -216.71206956302825     
  -246.31100650710735     
   68.323572121025620     
  -301.05827104669697     
  -218.55940211183150     
  -248.00102797618700     
   67.569556572129599     
  -302.15571807653066     
  -220.41940982165295     
  -249.74393016724397     
   66.812785753377995     
  -303.26249782432956     
  -222.29248929790725     
  -251.54185726266260     
   66.053236250417555     
  -304.37867668064274     
  -224.17905322737718     
  -253.39704980036100     
   65.290884480304356     
  -305.50432314146343     
  -226.07953110087993     
  -255.31187296913319     
   64.525706686133319     
  -306.63950789458596     
  -227.99437014814839     
  -257.28884279946527     
   63.757678931445241     
  -307.78430391112920     
  -229.92403646914443     
  -259.33058791542277     
   62.986777094399066     
  -308.93878654199835     
  -231.86901587851006     
  -261.43992628109311     
   62.212976861695964     
  -310.10303362000866     
  -233.82981532561831     
  -263.61980176731657     
   61.436253722240771     
  -311.27712556791988     
  -235.80696383887312     
  -265.87337178927964     
   60.656582960525526     
  -312.46114551283534     
  -237.80101412729277     
  -268.20394790006509     
   59.873939649718473     
  -313.65517940749487     
  -239.81254373654320     
  -270.61508079485691     
   59.088298644440727     
  -314.85931615894253     
  -241.84215684250469     
  -273.11050747495653     
   58.299634573211442     
  -316.07364776517022     
  -243.89048564856682     
  -275.69423495005981     
   57.507921830540774     
  -317.29826946031835     
  -245.95819241069233     
  -278.37049643487171     
   56.713134568648421     
  -318.53327986917998     
  -248.04597113395380     
  -281.14383381026107     
   55.915246688783462     
  -319.77878117173373     
  -250.15454988753083     
  -284.01905676442465     
   55.114231832119586     
  -321.03487927848568     
  -252.28469281326397     
  -287.00133766347352     
   54.310063370197369     
  -322.30168401763319     
  -254.43720284574005     
  -290.09616474883211     
   53.502714394882943     
  -323.57930933495089     
  -256.61292408135625     
  -293.30945130224569     
   52.692157707809862     
  -324.86787350756964     
  -258.81274496612315     
  -296.64749061501033     
   51.878365809267876     
  -326.16749937284925     
  -261.03760114573566     
  -300.11707261970048     
   51.061310886499314     
  -327.47831457368960     
  -263.28847919038350     
  -303.72544976712072     
   50.240964801360015     
  -328.80045182182459     
  -265.56642006363683     
  -307.48045778522481     
   49.417299077297884     
  -330.13404918072632     
  -267.87252349702607     
  -311.39049441170056     
   48.590284885597754     
  -331.47925036998163     
  -270.20795220511377     
  -315.46465437981919     
   47.759893030836274     
  -332.83620509327682     
  -272.57393711296248     
  -319.71271640361010     
   46.926093935484950     
  -334.20506939227420     
  -274.97178248598948     
  -324.14528717524274     
   46.088857623593633     
  -335.58600602883865     
  -277.40287213980378     
  -328.77383752670346     
   45.248153703479431     
  -336.97918489899132     
  -279.86867592125412     
  -333.61080464186585     
   44.403951349338641     
  -338.38478348118463     
  -282.37075695606802     
  -338.66972400487964     
   43.556219281690247     
  -339.80298732329004     
  -284.91077988610471     
  -343.96529588626828     
   42.704925746550003     
  -341.23399057201840     
  -287.49051960525168     
  -349.51358760504024     
   41.850038493222598     
  -342.67799654981229     
  -290.11187151228955     
  -355.33211068639235     
   40.991524750586905     
  -344.13521838444910     
  -292.77686234243743     
  -361.44007690839163     
   40.129351201734920     
  -345.60587969760337     
  -295.48766291925040     
  -367.85851784593081     
   39.263483956808344     
  -347.09021535940917     
  -298.24660180309485     
  -374.61059609338736     
   38.393888523857967     
  -348.58847231710143     
  -301.05618127379529     
  -381.72178848150469     
   37.520529777529326     
  -350.10091050700441     
  -303.91909468740653     
  -389.22027961566766     
   36.643371925353129     
  -351.62780386068425     
  -306.83824678452413     
  -397.13722768700273     
   35.762378471389852     
  -353.16944141762599     
  -309.81677599217653     
  -405.50727192383732     
   34.877512176944691     
  -354.72612855893550     
  -312.85808053160542     
  -414.36892784393848     
   33.988735018029551     
  -356.29818837899057     
  -315.96584749043490     
  -423.76524143770257     
   33.096008139203342     
  -357.88596321471971     
  -319.14408680121772     
  -433.74438436721692     
   32.199291803368048     
  -359.48981635593265     
  -322.39716968397181     
  -444.36052381090684     
   31.298545337034486     
  -361.11013396417400     
  -325.72987361255366     
  -455.67469725652194     
   30.393727070496848     
  -362.74732723281028     
  -329.14743384197749     
  -467.75602597138061     
   29.484794272265383     
  -364.40183482750717     
  -332.65560403676295     
  -480.68300088909155     
   28.571703076999516     
  -366.07412565395765     
  -336.26072654343102     
  -494.54522128588104     
   27.654408406054621     
  -367.76470200957397     
  -339.96981570307526     
  -509.44532851524349     
   26.732863879599304     
  -369.47410318799894     
  -343.79065566693947     
  -525.50156311589751     
   25.807021719069443     
  -371.20290962064212     
  -347.73191739030881     
  -542.85074394992444     
   24.876832638491294     
  -372.95174765904267     
  -351.80329796993317     
  -561.65214306685186     
   23.942245722916660     
  -374.72129512657483     
  -356.01568904293447     
  -582.09222440754979     
   23.003208291852676     
  -376.51228780099717     
  -360.38138072599116     
  -604.39070408965142     
   22.059665745115915     
  -378.32552703032877     
  -364.91431100666347     
  -628.80833543270251     
   21.111561387966038     
  -380.16188874165147     
  -369.63037352240883     
  -655.65686305563679     
   20.158836231638929     
  -382.02233417544579     
  -374.54779999532605     
  -685.31220226393668     
   19.201428764447162     
  -383.90792277921491     
  -379.68764151230567     
  -718.23170814723028     
   18.239274687369253     
  -385.81982783130417     
  -385.07437932340974     
  -754.97756871554282     
   17.272306606395688     
  -387.75935555733469     
  -390.73671108877647     
  -796.24846802614104     
   16.300453671675754     
  -389.72796877155400     
  -396.70857459897240     
  -842.92384133994221     
   15.323641150470582     
  -391.72731646657400     
  -403.03050340902212     
  -896.12570026020740     
   14.341789916693795     
  -393.75927134049897     
  -409.75144616097350     
  -957.31006678487415     
   13.354815833834225     
  -395.82597813505612     
  -416.93127166186025     
  -1028.3946753744194     
   12.362628999381917     
  -397.92991689352863     
  -424.64423172716823     
  -1111.9809375072548     
   11.365132805997629     
  -400.07398769474275     
  -432.98408875847281     
  -1211.5983165450220     
   10.362222754982357     
  -402.26162560697031     
  -442.07107613256028     
  -1332.4944817532958     
   9.3537849265128017     
  -404.49696525916602     
  -452.06478474571026     
  -1481.4979822627581     
   8.3396939600542748     
  -406.78506727006197     
  -463.17601961268070     
  -1672.3975768822311     
   7.3198103105443781     
  -409.13230482269199     
  -475.71900143929770     
  -1914.7912251353841     
   6.2939763861157818     
  -411.54680216535968     
  -490.07993562781280     
  -2273.2836259494479     
   5.2620108610480294     
  -414.03982591148537     
  -507.12956282243408     
  -2684.5460099352413     
   4.2236997904702926     
  -416.62580896328376     
  -527.26365789694796     
  -3733.0207611664650     
   3.1787815417508098     
  -419.33212139204045     
  -555.26131360569707     
  -4028.3315574922262     
   2.1269179123801099     
  -422.18395917677185     
  -585.47380028688815     
  -11066.116537102818     
   1.0676258951154705     
  -425.31881786327705     
  -668.46967431516123     
  -9658.5595411807280     
   0.0000000000000000     
  -428.84226422624994     
  -740.90887087401507     
  -9658.5595411807280     
  -14.222222222222221     
   221.47797702538762     
  -26324817.031242762     
   6074851496994.2607     
  -14.222020994210730     
   187.05289745388487     
  -8100262.5402599778     
   7321589004086.3486     
  -14.222005821051722     
   185.87993133858694     
  -6312711.4448028943     
   650831592980.19177     
  -14.221989510989308     
   184.78394308784667     
  -6140880.5922273751     
   1892167038008.2642     
  -14.221971979468949     
   183.66652490022085     
  -5600659.6808862835     
   1300115181613.4841     
  -14.221953135703414     
   182.55507284424436     
  -5199263.5811500875     
   1187490335695.2971     
  -14.221932882218352     
   181.44196005182332     
  -4802802.2794674002     
   997456663920.74622     
  -14.221911114365136     
   180.32930982218735     
  -4442684.8388296952     
   857264536307.46521     
  -14.221887719798742     
   179.21653103713993     
  -4107993.5746831284     
   732065869061.67773     
  -14.221862577918129     
   178.10378830750847     
  -3798921.9904347463     
   626267871468.39258     
  -14.221835559266534     
   176.99103580731230     
  -3512999.4121977473     
   535493770583.30676     
  -14.221806524888818     
   175.87828632400303     
  -3248623.3423568811     
   457940006943.03253     
  -14.221775325642868     
   174.76553631970907     
  -3004136.3794656992     
   391603240856.43774     
  -14.221741801461835     
   173.65278680490556     
  -2778050.8342458094     
   334879344704.77521     
  -14.221705780563745     
   172.54003752785056     
  -2568979.6012213035     
   286371224702.18335     
  -14.221667078604833     
   171.42728858521522     
  -2375642.7254588488     
   244889770167.19781     
  -14.221625497772648     
   170.31453999097363     
  -2196855.9617172107     
   209416926470.26886     
  -14.221580825814751     
   169.20179177451075     
  -2031524.3494114615     
   179082414379.64420     
  -14.221532834998529     
   168.08904395580657     
  -1878635.2717715024     
   153141996985.96658     
  -14.221481280997326     
   166.97629657943125     
  -1737252.2609762102     
   130958995755.06769     
  -14.221425901697808     
   165.86354968228346     
  -1606509.4987975736     
   111989334381.86073     
  -14.221366415923123     
   164.75080329774190     
  -1485606.1351868894     
   95767403887.913284     
  -14.221302522066022     
   163.63805746643644     
  -1373801.7508182407     
   81895318696.585526     
  -14.221233896625773     
   162.52531223360819     
  -1270411.4979562880     
   70032588960.680054     
  -14.221160192642230     
   161.41256765605038     
  -1174802.2060264214     
   59888214436.141121     
  -14.221081038020053     
   160.29982377507594     
  -1086388.2781103821     
   51213289002.239944     
  -14.220996033735513     
   159.18708065591187     
  -1004628.1829486128     
   43794920537.517654     
  -14.220904751917919     
   158.07433835921597     
  -929021.20782414521     
   37451139007.567146     
  -14.220806733797112     
   156.96159694719813     
  -859104.24552796001     
   32026257932.384079     
  -14.220701487507931     
   155.84885649805329     
  -794449.09640318411     
   27387186389.498367     
  -14.220588485741983     
   154.73611708860238     
  -734659.75930842932     
   23420089978.416622     
  -14.220467163236382     
   153.62337879987766     
  -679370.05336858297     
   20027643469.126144     
  -14.220336914088495     
   152.51064172605626     
  -628241.32723493339     
   17126592078.537861     
  -14.220197088884980     
   151.39790596625215     
  -580960.45553704421     
   14645771218.548115     
  -14.220046991632710     
   150.28517162606528     
  -537237.83669582789     
   12524296848.192352     
  -14.219885876478310     
   149.17243882169385     
  -496805.70177243860     
   10710127528.202457     
  -14.219712944202268     
   148.05970767704019     
  -459416.39927420398     
   9158740930.0837154     
  -14.219527338472608     
   146.94697833013069     
  -424840.94492073037     
   7832078216.1463032     
  -14.219328141842261     
   145.83425092413461     
  -392867.56579044071     
   6697584250.1185198     
  -14.219114371473186     
   144.72152561847693     
  -363300.44013799756     
   5727424920.5048780     
  -14.218884974569288     
   143.60880258276092     
  -335958.47492111794     
   4897795125.1433668     
  -14.218638823499065     
   142.49608200484448     
  -310674.20975167234     
   4188338412.5909119     
  -14.218374710587703     
   141.38336408086380     
  -287292.78956260963     
   3581649125.7233825     
  -14.218091342557161     
   140.27064902879366     
  -265671.00378924893     
   3062838970.5314574     
  -14.217787334591366     
   139.15793708293035     
  -245676.43298063622     
   2619180467.8928480     
  -14.217461204002424     
   138.04522849401837     
  -227186.61033274938     
   2239786340.1795077     
  -14.217111363472098     
   136.93252353851918     
  -210088.29532973282     
   1915348422.1583366     
  -14.216736113841458     
   135.81982250838621     
  -194276.76481595926     
   1637906142.3505914     
  -14.216333636419867     
   134.70712572507728     
  -179655.17710182810     
   1400651829.4256284     
  -14.215901984782814     
   133.59443353489684     
  -166133.98088349556     
   1197764382.1722510     
  -14.215439076026376     
   132.48174630980495     
  -153630.36231181084     
   1024265643.7669219     
  -14.214942681444123     
   131.36906445521169     
  -142067.74030634123     
   875898510.26458991     
  -14.214410416590404     
   130.25638840764336     
  -131375.29812842855     
   749022745.84425020     
  -14.213839730691884     
   129.14371863963586     
  -121487.54694939268     
   640525151.00046170     
  -14.213227895367012     
   128.03105566240677     
  -112343.92818160688     
   547743721.66974711     
  -14.212571992610934     
   126.91840002869409     
  -103888.43913561448     
   468401834.67769527     
  -14.211868902000933     
   125.80575233633527     
  -96069.293349550222     
   400552825.32015783     
  -14.211115287075144     
   124.69311323059324     
  -88838.600352447829     
   342531880.89242846     
  -14.210307580834622     
   123.58048341159011     
  -82152.074585256269     
   292915391.93005157     
  -14.209441970316327     
   122.46786363453056     
  -75968.763215297455     
   250485964.54396722     
  -14.208514380181759     
   121.35525471631789     
  -70250.795229276700     
   214202530.02046269     
  -14.207520455263152     
   120.24265754101538     
  -64963.149868333130     
   183174829.93456757     
  -14.206455542006220     
   119.13007306441821     
  -60073.441918621043     
   156641558.13372868     
  -14.205314668745382     
   118.01750231985717     
  -55551.723457187240     
   133951689.35637653     
  -14.204092524744295     
   116.90494642471356     
  -51370.300311465544     
   114548497.45638943     
  -14.202783437931258     
   115.79240658775639     
  -47503.562540494779     
   97955898.489214450     
  -14.201381351255815     
   114.67988411562608     
  -43927.827615280468     
   83766775.145562276     
  -14.199879797589498     
   113.56738042145953     
  -40621.195189263286     
   71632976.046386197     
  -14.198271873090173     
   112.45489703373839     
  -37563.413197023707     
   61256784.317558438     
  -14.196550208946068     
   111.34243560492119     
  -34735.753649379199     
   52383606.265075929     
  -14.194706941411955     
   110.22999792199820     
  -32120.898008311444     
   44795727.605859526     
  -14.192733680046469     
   109.11758591753845     
  -29702.831067905718     
   38306969.331036732     
  -14.190621474055996     
   108.00520168142991     
  -27466.742926632727     
   32758121.751467004     
  -14.188360776647047     
   106.89284747332020     
  -25398.938230912056     
   28013036.997423302     
  -14.185941407285563     
   105.78052573708045     
  -23486.752295852209     
   23955287.837333422     
  -14.183352511758205     
   104.66823911549412     
  -21718.473585258515     
   20485312.438511312     
  -14.180582519927402     
   103.55599046603703     
  -20083.271934454555     
   17517970.635264676     
  -14.177619101068808     
   102.44378287905445     
  -18571.132223050154     
   14980454.595292492     
  -14.174449116676854     
   101.33161969642056     
  -17172.793071192649     
   12810503.309306914     
  -14.171058570621437     
   100.21950453180119     
  -15879.690074933518     
   10954874.149377193     
  -14.167432556536363     
   99.107441293078352     
  -14683.903377401706     
   9368036.8823222183     
  -14.163555202318161     
   97.995434206044379     
  -13578.109153437224     
   8011056.4665594399     
  -14.159409611612279     
   96.883487840522193     
  -12555.534748337253     
   6850637.5671740836     
  -14.154977802162643     
   95.771607138222606     
  -11609.917212820081     
   5858307.8725736355     
  -14.150240640900085     
   94.659797442878485     
  -10735.464927771942     
   5009719.3013348617     
  -14.145177775645410     
   93.548064533347116     
  -9926.8221385796951     
   4284050.5853434429     
  -14.139767563303934     
   92.436414658584951     
  -9179.0361629628896     
   3663496.6139869397     
  -14.133986994430428     
   91.324854576379082     
  -8487.5270302231074     
   3132831.0928969332     
  -14.127811614046397     
   90.213391593373899     
  -7848.0594871267404     
   2679034.0416623810     
  -14.121215438596119     
   89.102033615450495     
  -7256.7168986732813     
   2290969.1024217466     
  -14.114170868933526     
   87.990789173789523     
  -6709.8778009916687     
   1959120.7622840703     
  -14.106648599239458     
   86.879667564294408     
  -6204.1917975259057     
   1675326.2592354852     
  -14.098617521777937     
   85.768678565689285     
  -5736.5659354036052     
   1432690.2090458432     
  -14.090044627411340     
   84.657833815859604     
  -5304.1209960445030     
   1225033.7495388945     
  -14.080894901807820     
   83.547141769322423     
  -4904.2628206105264     
   1048010.7286590071     
  -14.071131217290368     
   82.436627612872300     
  -4534.3468727877889     
   894789.81572284177     
  -14.060714220295731     
   81.326256261482854     
  -4192.8098731136570     
   769875.43119754316     
  -14.049602214433524     
   80.216231855108589     
  -3875.0371709943383     
   642752.36997370305     
  -14.037751039161364     
   79.105834816980433     
  -3588.1446588706331     
   601483.41207508312     
  -14.025113944121324     
   77.997939601778924     
  -3297.8235717210018     
   342175.88903625897     
  -14.011641459216790     
   76.881466566319091     
  -3119.2226354843951     
   864547.89269492379     
  -13.997281260547272     
   75.799545959686384     
  -2631.2417806305230     
   173786.25600274425     
  -13.821512246526954     
   65.901829356585225     
  -1327.8448606099407     
   52967.109198230522     
  -13.664229092433080     
   60.255738351002350     
  -930.59154162321192     
   31796.133555443434     
  -13.518909129103916     
   56.198958147050853     
  -692.12053995738609     
   18109.625913443560     
  -13.382454524206125     
   53.077910933140991     
  -556.29834560655934     
   12538.690341518368     
  -13.253040694496727     
   50.531519649011663     
  -462.25816804517160     
   8895.5161478664904     
  -13.129462016484670     
   48.387019736558301     
  -395.54179693617289     
   6719.9355010853515     
  -13.010861604381921     
   46.535309542522789     
  -345.14228067803276     
   5229.0912806918777     
  -12.896598765228591     
   44.907643600645599     
  -305.92409607284372     
   4191.2150149752579     
  -12.786176194092823     
   43.456608401812161     
  -274.48998346052923     
   3432.0469389294958     
  -12.679196609751500     
   42.148509364614448     
  -248.74963141855804     
   2862.3611427155211     
  -12.575335297143475     
   40.958430478947569     
  -227.28192284819164     
   2423.3642978510866     
  -12.474321867896753     
   39.867458945291318     
  -209.10669061430849     
   2078.1310779759488     
  -12.375927666551771     
   38.860890449931823     
  -193.52070752948885     
   1801.7028886198038     
  -12.279956793241366     
   37.927068841446008     
  -180.00793586484033     
   1576.9596966219594     
  -12.186239530741647     
   37.056597156433462     
  -168.18073814017563     
   1391.7755998628211     
  -12.094627420970191     
   36.241789258230014     
  -157.74242114120446     
   1237.3864590992578     
  -12.004989503793325     
   35.476278148632105     
  -148.46202269796004     
   1107.3255611389461     
  -11.917209394101715     
   34.754730389413659     
  -140.15708098941795     
   996.73864166292867     
  -11.831182975843088     
   34.072633833997749     
  -132.68154117694598     
   901.92411220143526     
  -11.746816558326197     
   33.426137205216797     
  -125.91711033543523     
   820.01971489478581     
  -11.664025384444706     
   32.811927023193896     
  -119.76696247372433     
   748.78408897791007     
  -11.582732410650792     
   32.227131912493611     
  -114.15108180639000     
   686.44191788608975     
  -11.502867299475881     
   31.669247289422024     
  -109.00276742224433     
   631.57231412281419     
  -11.424365580231306     
   31.136075433200606     
  -104.26597506632322     
   583.02718979977271     
  -11.347167944192629     
   30.625677317677734     
  -99.893271142824915     
   539.87074317128452     
  -11.271219648362715     
   30.136333538398070     
  -95.844240569040281     
   501.33404572953378     
  -11.196470007675812     
   29.666512348910299     
  -92.084235226068785     
   466.78056930575241     
  -11.122871959827304     
   29.214843308454441     
  -88.583380956275647     
   435.67974567086583     
  -11.050381690191118     
   28.780095398904390     
  -85.315782863744147     
   407.58648417609146     
  -10.978958306797940     
   28.361158731163972     
  -82.258884232423469     
   382.12516660185366     
  -10.908563557290755     
   27.957029156875638     
  -79.392945482909568     
   358.97702939176776     
  -10.839161581291750     
   27.566795248762183     
  -76.700617762471296     
   337.87014217293006     
  -10.770718692809888     
   27.189627225115572     
  -74.166591696174322     
   318.57138798429935     
  -10.703203188267263     
   26.824767480159405     
  -71.777306286292088     
   300.87999970249058     
  -10.636585176481159     
   26.471522448722368     
  -69.520706288523400     
   284.62232031273493     
  -10.570836427549901     
   26.129255585785614     
  -67.386038886177886     
   269.64752469552855     
  -10.505930238085902     
   25.797381282442764     
  -65.363682450961420     
   255.82411133285041     
  -10.441841310643374     
   25.475359572275448     
  -63.445001615965047     
   243.03700515022064     
  -10.378545645519580     
   25.162691508042190     
  -61.622224077338387     
   231.18515548794642     
  -10.316020443381904     
   24.858915109320897     
  -59.888335411178801     
   220.17953487732862     
  -10.254244017399689     
   24.563601798543953     
  -58.236988899598835     
   209.94146117353390     
  -10.193195713748620     
   24.276353256442963     
  -56.662427940797329     
   200.40118918470978     
  -10.132855839513562     
   23.996798639036189     
  -55.159419021912001     
   191.49671868263721     
  -10.073205597148629     
   23.724592107401929     
  -53.723193631792228     
   183.17278525613699     
  -10.014227024765553     
   23.459410628966520     
  -52.349397742371195     
   175.38000124707705     
  -9.9559029416165075     
   23.200952015278048     
  -51.034047733018127     
   168.07412050220009     
  -9.8982168982185108     
   22.948933166372374     
  -49.773491829251626     
   161.21541076803808     
  -9.8411531306357194     
   22.703088496178015     
  -48.564376248491335     
   154.76811012380040     
  -9.7846965184951067     
   22.463168517000380     
  -47.403615422562829     
   148.69996257285919     
  -9.7288325463620815     
   22.228938564185807     
  -46.288365703266386     
   142.98181141849528     
  -9.6735472681464589     
   22.000177644633570     
  -45.216002117627667     
   137.58725014346413     
  -9.6188272742473266     
   21.776677394985622     
  -44.184097741551689     
   132.49231637328751     
  -9.5646596611783039     
   21.558241137209862     
  -43.190405368752032     
   127.67522490312817     
  -9.5110320034434448     
   21.344683020833038     
  -42.232841181978571     
   123.11613567541630     
  -9.4579323274591296     
   21.135827242467059     
  -41.309470164412943     
   118.79694792483214     
  -9.4053490873391787     
   20.931507334418587     
  -40.418493054976715     
   114.70112094791592     
  -9.3532711423797110     
   20.731565515161474     
  -39.558234647867344     
   110.81351535583498     
  -9.3016877360971790     
   20.535852095335059     
  -38.727133282698581     
   107.12025341938362     
  -9.2505884766878985     
   20.344224933673182     
  -37.923731382053205     
   103.60859349186660     
  -9.1999633187905800     
   20.156548937890886     
  -37.146666930864200     
   100.26682279456330     
  -9.1498025464450645     
   19.972695606163963     
  -36.394665759904981     
   97.084156479530662     
  -9.1000967571507090     
   19.792542605298429     
  -35.666534586308501     
   94.050652723075871     
  -9.0508368469371785     
   19.615973382105445     
  -34.961154690885429     
   91.157134422384360     
  -9.0020139963685075     
   19.442876804921436     
  -34.277476182717542     
   88.395118812009258     
  -8.9536196574086144     
   19.273146832485576     
  -33.614512791627476     
   85.756757001097768     
  -8.9056455410830200     
   19.106682207721207     
  -32.971337114119237     
   83.234776157297503     
  -8.8580836058773027     
   18.943386174203560     
  -32.347076292939505     
   80.822431116328033     
  -8.8109260468181390     
   18.783166213322296     
  -31.740908059567055     
   78.513457779866442     
  -8.7641652851874277     
   18.625933800357831     
  -31.152057126218054     
   76.302033609002180     
  -8.7177939588242968     
   18.471604177856911     
  -30.579791874150537     
   74.182739949649275     
  -8.6718049129735562     
   18.320096144860216     
  -30.023421324528169     
   72.150529448892726     
  -8.6261911916426612     
   18.171331860664740     
  -29.482292353661471     
   70.200695657211952     
  -8.5809460294323401     
   18.025236661940006     
  -28.955787136232381     
   68.328845767698652     
  -8.5360628438088764     
   17.881738892116989     
  -28.443320792974642     
   66.530875856111692     
  -8.4915352277886047     
   17.740769742074416     
  -27.944339224053806     
   64.802948942301640     
  -8.4473569430074917     
   17.602263101246816     
  -27.458317106986541     
   63.141473115270173     
  -8.4035219131507759     
   17.466155418332793     
  -26.984756058622015     
   61.543084560237503     
  -8.3600242177196140     
   17.332385570875189     
  -26.523182924420233     
   60.004629092073657     
  -8.3168580861133741     
   17.200894743048565     
  -26.073148206229682     
   58.523147721037056     
  -8.2740178920078584     
   17.071626311037186     
  -25.634224598321900     
   57.095861254811680     
  -8.2314981480111733     
   16.944525735444103     
  -25.206005638910817     
   55.720158461750152     
  -8.1892935005803302     
   16.819540460220708     
  -24.788104450447690     
   54.393583163650256     
  -8.1473987251828568     
   16.696619817652788     
  -24.380152576720313     
   53.113823774264496     
  -8.1058087216888328     
   16.575714938964953     
  -23.981798898413331     
   51.878703055413979     
  -8.0645185099798002     
   16.456778670155174     
  -23.592708625497725     
   50.686168893742646     
  -8.0235232257619327     
   16.339765492694443     
  -23.212562358794656     
   49.534285715055006     
  -7.9828181165717247     
   16.224631448757627     
  -22.841055215931743     
   48.421226804095554     
  -7.9423985379632613     
   16.111334070680545     
  -22.477896014901027     
   47.345266658422560     
  -7.9022599498668615     
   15.999832314355887     
  -22.122806514962857     
   46.304774915235882     
  -7.8623979131095822     
   15.890086496310733     
  -21.775520703098586     
   45.298209466181618     
  -7.8228080860886768     
   15.782058234222731     
  -21.435784132102224     
   44.324111360901199     
  -7.7834862215897056     
   15.675710390650236     
  -21.103353296895463     
   43.381099079785287     
  -7.7444281637415129     
   15.571007019773505     
  -20.777995053797078     
   42.467863944146664     
  -7.7056298451007912     
   15.467913316953473     
  -20.459486074215977     
   41.583165285106425     
  -7.6670872838594137     
   15.366395570931489     
  -20.147612334577680     
   40.725826439738064     
  -7.6287965811681380     
   15.266421118504345     
  -19.842168636279645     
   39.894730879653615     
  -7.5907539185706838     
   15.167958301526941     
  -19.542958154682243     
   39.088818206917573     
  -7.5529555555425487     
   15.070976426094909     
  -19.249792018130361     
   38.307081386131223     
  -7.5153978271292781     
   14.975445723780247     
  -18.962488907734375     
   37.548562806871608     
  -7.4780771416792069     
   14.881337314794205     
  -18.680874686682838     
   36.812352279634517     
  -7.4409899786660088     
   14.788623172966034     
  -18.404782044585581     
   36.097583248273288     
  -7.4041328865966340     
   14.697276092429011     
  -18.134050170223528     
   35.403431464510120     
  -7.3675024810005088     
   14.607269655917852     
  -17.868524434239703     
   34.729111178250676     
  -7.3310954424960659     
   14.518578204581246     
  -17.608056100402823     
   34.073874419712141     
  -7.2949085149309525     
   14.431176809224601     
  -17.352502042254983     
   33.437007619593089     
  -7.2589385035924110     
   14.345041242906193     
  -17.101724485108033     
   32.817830555392973     
  -7.2231822734845750     
   14.260147954803568     
  -16.855590755942586     
   32.215694168893776     
  -7.1876367476695693     
   14.176474045289520     
  -16.613973049675881     
   31.629978583319811     
  -7.1522989056694906     
   14.093997242139579     
  -16.376748210300981     
   31.060092530661947     
  -7.1171657819265102     
   14.012695877823024     
  -16.143797516321019     
   30.505470235573256     
  -7.0822344643184572     
   13.932548867808336     
  -15.915006489554219     
   29.965571768852257     
  -7.0475020927274379     
   13.853535689831231     
  -15.690264701287830     
   29.439880368255420     
  -7.0129658576591121     
   13.775636364081697     
  -15.469465598525915     
   28.927902015580973     
  -6.9786229989104296     
   13.698831434251860     
  -15.252506333409059     
   28.429163757285256     
  -6.9444708042837000     
   13.623101949405264     
  -15.039287605229418     
   27.943213026782463     
  -6.9105066083450160     
   13.548429446623368     
  -14.829713507528549     
   27.469616447378773     
  -6.8767277912251226     
   13.474795934394114     
  -14.623691384173210     
   27.007958596523782     
  -6.8431317774609353     
   13.402183876696933     
  -14.421131694699280     
   26.557841786669176     
  -6.8097160348760069     
   13.330576177756937     
  -14.221947881299261     
   26.118884255371430     
  -6.7764780734983061     
   13.259956167430229     
  -14.026056249383975     
   25.690720348080710     
  -6.7434154445137837     
   13.190307587189835     
  -13.833375846773370     
   25.272998982071094     
  -6.7105257392542423     
   13.121614576686882     
  -13.643828354407837     
   24.865383298320843     
  -6.6778065882181261     
   13.053861660851686     
  -13.457337979670431     
   24.467550065763156     
  -6.6452556601229000     
   12.987033737517066     
  -13.273831354177206     
   24.079188490495063     
  -6.6128706609877508     
   12.921116065530377     
  -13.093237440498493     
   23.700000627605867     
  -6.5806493332454181     
   12.856094253339652     
  -12.915487435791448     
   23.329699394150062     
  -6.5485894548819896     
   12.791954248024336     
  -12.740514690335324     
   22.968009676427293     
  -6.5166888386035922     
   12.728682324754093     
  -12.568254617762118     
   22.614666176375643     
  -6.4849453310289089     
   12.666265076656089     
  -12.398644621439301     
   22.269414209501171     
  -6.4533568119065556     
   12.604689405065320     
  -12.231624014868043     
   21.932008667022966     
  -6.4219211933563498     
   12.543942510153487     
  -12.067133949865369     
   21.602213333506786     
  -6.3906364191335694     
   12.484011881904163     
  -11.905117349864069     
   21.279801357259647     
  -6.3595004639153494     
   12.424885291430291     
  -11.745518839684621     
   20.964553710044047     
  -6.3285113326083700     
   12.366550782613931     
  -11.588284686859291     
   20.656259875631182     
  -6.2976670596770674     
   12.308996664052303     
  -11.433362737792056     
   20.354716692685653     
  -6.2669657084915995     
   12.252211501301330     
  -11.280702362596914     
   20.059728643269708     
  -6.2364053706948530     
   12.196184109400408     
  -11.130254397772394     
   19.771106926746267     
  -6.2059841655877923     
   12.140903545666422     
  -10.981971095821798     
   19.488669865745738     
  -6.1757002395325085     
   12.086359102747297     
  -10.835806071828705     
   19.212241766980380     
  -6.1455517653723115     
   12.032540301921284     
  -10.691714258576351     
   18.941653592236722     
  -6.1155369418682870     
   11.979436886633257     
  -10.549651856634576     
   18.676741920611111     
  -6.0856539931517153     
   11.927038816261096     
  -10.409576292229993     
   18.417348981799169     
  -6.0559011681918111     
   11.875336260093354     
  -10.271446174866497     
   18.163322664467767     
  -6.0262767402782540     
   11.824319591518980     
  -10.135221254882989     
   17.914515937887096     
  -5.9967790065179880     
   11.773979382418400     
  -10.000862385348837     
   17.670786655916068     
  -5.9674062873458089     
   11.724306397741454     
  -9.8683314854294650     
   17.431997782568395     
  -5.9381569260482738     
   11.675291590272730     
  -9.7375915020602033     
   17.198016515224865     
  -5.9090292883004718     
   11.626926095572090     
  -9.6086063781960167     
   16.968714724050557     
  -5.8800217617152377     
   11.579201227082185     
  -9.4813410177656365     
   16.743968582700916     
  -5.8511327554043842     
   11.532108471404284     
  -9.3557612533953805     
   16.523657900788344     
  -5.8223606995515524     
   11.485639483722945     
  -9.2318338191394673     
   16.307667116932109     
  -5.7937040449963160     
   11.439786083385691     
  -9.1095263157624764     
   16.095883642557482     
  -5.7651612628291433     
   11.394540249625177     
  -8.9888071884432961     
   15.888199230399977     
  -5.7367308439968951     
   11.349894117418529     
  -8.8696456942152953     
   15.684508544102179     
  -5.7084112989184916     
   11.305839973482655     
  -8.7520118801345284     
   15.484709987034492     
  -5.6802011571104423     
   11.262370252394240     
  -8.6358765552317696     
   15.288704954286011     
  -5.6520989668219119     
   11.219477532835974     
  -8.5212112680746248     
   15.096398006352615     
  -5.6241032946790286     
   11.177154533958220     
  -8.4079882830269810     
   14.907696751879472     
  -5.5962127253381402     
   11.135394111857183     
  -8.2961805573878848     
   14.722511574546880     
  -5.5684258611477375     
   11.094189256162265     
  -8.1857617205787818     
   14.540755649091418     
  -5.5407413218187784     
   11.053533086727793     
  -8.0767060532105965     
   14.362344848416647     
  -5.5131577441031538     
   11.013418850427648     
  -7.9689884668474740     
   14.187197541002826     
  -5.4856737814800409     
   10.973839918047304     
  -7.8625844852899522     
   14.015234780688944     
  -5.4582881038499123     
   10.934789781272992     
  -7.7574702244347851     
   13.846379518871275     
  -5.4309993972359525     
   10.896262049766797     
  -7.6536223780432504     
   13.680557636442346     
  -5.4038063634926852     
   10.858250448332264     
  -7.5510181957699327     
   13.517696796487920     
  -5.3767077200215656     
   10.820748814168349     
  -7.4496354697962737     
   13.357726807331170     
  -5.3497021994933496     
   10.783751094197005     
  -7.3494525187412894     
   13.200579847078751     
  -5.3227885495770391     
   10.747251342475431     
  -7.2504481698881991     
   13.046189770819959     
  -5.2959655326751971     
   10.711243717684193     
  -7.1526017466070488     
   12.894492440405958     
  -5.2692319256654585     
   10.675722480684415     
  -7.0558930533040041     
   12.745425666549959     
  -5.2425865196480546     
   10.640681992149142     
  -6.9603023608048797     
   12.598928996975712     
  -5.2160281196991711     
   10.606116710263812     
  -6.8658103933275623     
   12.454943541686159     
  -5.1895555446299770     
   10.572021188488581     
  -6.7723983167649155     
   12.313412429002913     
  -5.1631676267511661     
   10.538390073387800     
  -6.6800477235473936     
   12.174280065629429     
  -5.1368632116428428     
   10.505218102521294     
  -6.5887406230551733     
   12.037492537151973     
  -5.1106411579296127     
   10.472500102391090     
  -6.4984594290265330     
   11.902997541780625     
  -5.0845003370607298     
   10.440230986449865     
  -6.4091869474631782     
   11.770744084358487     
  -5.0584396330951504     
   10.408405753164130     
  -6.3209063668304895     
   11.640682572862627     
  -5.0324579424913676     
   10.377019484128219     
  -6.2336012475340201     
   11.512764965777212     
  -5.0065541739018915     
   10.346067342233658     
  -6.1472555102906909     
   11.386944256619980     
  -4.9807272479722426     
   10.315544569887015     
  -6.0618534283660406     
   11.263174967382550     
  -4.9549760971443435     
   10.285446487275824     
  -5.9773796161106709     
   11.141412713421673     
  -4.9292996654641810     
   10.255768490683646     
  -5.8938190207600085     
   11.021614313588557     
  -4.9036969083936279     
   10.226506050848228     
  -5.8111569134080945     
   10.903737784819247     
  -4.8781667926263133     
   10.197654711364651     
  -5.7293788800219501     
   10.787742175999744     
  -4.8527082959074308     
   10.169210087130342     
  -5.6484708137019535     
   10.673587871818127     
  -4.8273204068573801     
   10.141167862834429     
  -5.5684189046633179     
   10.561235789436809     
  -4.8020021247991389     
   10.113523791482164     
  -5.4892096362425420     
   10.450648513294238     
  -4.7767524595892770     
   10.086273692960576     
  -5.4108297723928347     
   10.341789073357068     
  -4.7515704314524987     
   10.059413452643737     
  -5.3332663543426566     
   10.234621665113854     
  -4.7264550708196404     
   10.032939020028245     
  -5.2565066918543026     
   10.129111608524601     
  -4.7014054181690250     
   10.006846407411633     
  -5.1805383547903681     
   10.025224528694379     
  -4.6764205238710801     
   9.9811316885975945     
  -5.1053491708251606     
   9.9229277984047481     
  -4.6514994480361569     
   9.9557909976396886     
  -5.0309272123371240     
   9.8221886000140390     
  -4.6266412603654379     
   9.9308205276142534     
  -4.9572607978370193     
   9.7229759152239215     
  -4.6018450400048900     
   9.9062165294234781     
  -4.8843384784728396     
   9.6252587673708501     
  -4.5771098754021535     
   9.8819753106330026     
  -4.8121490377175586     
   9.5290074539811886     
  -4.5524348641663153     
   9.8580932343341772     
  -4.7406814818126994     
   9.4341925123883517     
  -4.5278191129304837     
   9.8345667180347220     
  -4.6699250379697883     
   9.3407859810435827     
  -4.5032617372171027     
   9.8113922325820155     
  -4.5998691431119596     
   9.2487594818552150     
  -4.4787618613059257     
   9.7885663011067425     
  -4.5305034469980470     
   9.1580866311459115     
  -4.4543186181045984     
   9.7660854979960856     
  -4.4618177972644508     
   9.0687403631000745     
  -4.4299311490217734     
   9.7439464478915720     
  -4.3938022445412024     
   8.9806955037001455     
  -4.4055986038427051     
   9.7221458247095587     
  -4.3264470282634493     
   8.8939264257121966     
  -4.3813201406072579     
   9.7006803506887245     
  -4.2597425800706095     
   8.8084089537535615     
  -4.3570949254902711     
   9.6795467954562540     
  -4.1936795129174556     
   8.7241189021143395     
  -4.3329221326842289     
   9.6587419751210817     
  -4.1282486211515996     
   8.6410330093741337     
  -4.3088009442841670     
   9.6382627513842483     
  -4.0634408735812926     
   8.5591284086498352     
  -4.2847305501747854     
   9.6181060306740047     
  -3.9992474105164200     
   8.4783828186282761     
  -4.2607101479196841     
   9.5982687632992718     
  -3.9356595393767062     
   8.3987744379570923     
  -4.2367389426527069     
   9.5787479426231013     
  -3.8726687310920296     
   8.3202821698137832     
  -4.2128161469713090     
   9.5595406042583235     
  -3.8102666148184250     
   8.2428848849512608     
  -4.1889409808319300     
   9.5406438252758257     
  -3.7484449781812916     
   8.1665629057583793     
  -4.1651126714473081     
   9.5220547234394015     
  -3.6871957563881024     
   8.0912956275439765     
  -4.1413304531856934     
   9.5037704564504768     
  -3.6265110391815236     
   8.0170645198322106     
  -4.1175935674719284     
   9.4857882212143156     
  -3.5663830552827811     
   7.9438499425339790     
  -4.0939012626903333     
   9.4681052531243246     
  -3.5068041807137771     
   7.8716340496550918     
  -4.0702527940893694     
   9.4507188253591874     
  -3.4477669253413628     
   7.8003980415048408     
  -4.0466474236880359     
   9.4336262481957593     
  -3.3892639400300775     
   7.7301251450478494     
  -4.0230844201839657     
   9.4168248683420774     
  -3.3312880014422177     
   7.6607971664173959     
  -3.9995630588631643     
   9.4003120682817372     
  -3.2738320226940880     
   7.5923980174420285     
  -3.9760826215113823     
   9.3840852656310929     
  -3.2168890375632717     
   7.5249106467634883     
  -3.9526423963270609     
   9.3681419125179044     
  -3.1604522077125470     
   7.4583191241709903     
  -3.9292416778358286     
   9.3524794949629193     
  -3.1045148142812655     
   7.3926078318523452     
  -3.9058797668065126     
   9.3370955322883606     
  -3.0490702555423717     
   7.3277608631517452     
  -3.8825559701686259     
   9.3219875765268334     
  -2.9941120490687347     
   7.2637637211082060     
  -3.8592696009313068     
   9.3071532118512597     
  -2.9396338211604220     
   7.2006009974520095     
  -3.8360199781036708     
   9.2925900540141608     
  -2.8856293136795328     
   7.1382588879743594     
  -3.8128064266165502     
   9.2782957497999110     
  -2.8320923720197242     
   7.0767225897959651     
  -3.7896282772455856     
   9.2642679764883713     
  -2.7790169525962556     
   7.0159788809234396     
  -3.7664848665356478     
   9.2505044413294080     
  -2.7263971109893284     
   6.9560136863626427     
  -3.7433755367265547     
   9.2370028810310814     
  -2.6742270083416098     
   6.8968142182436152     
  -3.7202996356800564     
   9.2237610612559653     
  -2.6225009017047816     
   6.8383670593188963     
  -3.6972565168080673     
   9.2107767761298032     
  -2.5712131487598908     
   6.7806599394490732     
  -3.6742455390021105     
   9.1980478477598684     
  -2.5203581992140216     
   6.7236800090672331     
  -3.6512660665639562     
   9.1855721257639686     
  -2.4699305991460183     
   6.6674155082047344     
  -3.6283174691374231     
   9.1733474868090159     
  -2.4199249828344818     
   6.6118540726346788     
  -3.6053991216413239     
   9.1613718341587056     
  -2.3703360772897226     
   6.5569845092433177     
  -3.5825104042035267     
   9.1496430972318059     
  -2.3211586934703967     
   6.5027949084327794     
  -3.5596507020961115     
   9.1381592311689879     
  -2.2723877316571519     
   6.4492745355955456     
  -3.5368194056715967     
   9.1269182164082441     
  -2.2240181726401840     
   6.3964119488176188     
  -3.5140159103002189     
   9.1159180582690826     
  -2.1760450830240532     
   6.3441968997032339     
  -3.4912396163082380     
   9.1051567865458320     
  -2.1284636062762776     
   6.2926183717155757     
  -3.4684899289172511     
   9.0946324551089202     
  -2.0812689684884118     
   6.2416665492199712     
  -3.4457662581844914     
   9.0843431415142764     
  -2.0344564693692613     
   6.1913307845275591     
  -3.4230680189440963     
   9.0742869466196403     
  -1.9880214884853054     
   6.1416017714005644     
  -3.4003946307493220     
   9.0644619942104274     
  -1.9419594751998002     
   6.0924692691799418     
  -3.3777455178156841     
   9.0548664306332256     
  -1.8962659556809514     
   6.0439240586456622     
  -3.3551201089650111     
   9.0454984244309209     
  -1.8509365252411101     
   5.9959568886954475     
  -3.3325178375703897     
   9.0363561659963771     
  -1.8059668485758931     
   5.9485582759222160     
  -3.3099381415019797     
   9.0274378672211721     
  -1.7613526615064774     
   5.9017197088718971     
  -3.2873804630736903     
   9.0187417611581804     
  -1.7170897636899372     
   5.8554319629163496     
  -3.2648442489906939     
   9.0102661016890355     
  -1.6731740239680655     
   5.8096868429713835     
  -3.2423289502977637     
   9.0020091631975010     
  -1.6296013726457792     
   5.7644755362709859     
  -3.2198340223284192     
   8.9939692402505766     
  -1.5863678061237476     
   5.7197901025115359     
  -3.1973589246548602     
   8.9861446472843802     
  -1.5434693803549102     
   5.6756220598041960     
  -3.1749031210386822     
   8.9785337182962284     
  -1.5009022149063795     
   5.6319638790759665     
  -3.1524660793823487     
   8.9711348065444287     
  -1.4586624858133088     
   5.5888072626884302     
  -3.1300472716814109     
   8.9639462842515378     
  -1.4167464313431464     
   5.5461450399699794     
  -3.1076461739774612     
   8.9569665423143210     
  -1.3751503435433707     
   5.5039692263980706     
  -3.0852622663118039     
   8.9501939900195993     
  -1.3338705743453860     
   5.4622728921110157     
  -3.0628950326798301     
   8.9436270547645993     
  -1.2929035276545524     
   5.4210483905831319     
  -3.0405439609860858     
   8.9372641817836502     
  -1.2522456647251798     
   5.3802890224076672     
  -3.0182085430000147     
   8.9311038338791935     
  -1.2118934970571213     
   5.3399873858884144     
  -2.9958882743123709     
   8.9251444911573934     
  -1.1718435916629590     
   5.3001371637455881     
  -2.9735826542922816     
   8.9193846507708994     
  -1.1320925629348664     
   5.2607310567780461     
  -2.9512911860449504     
   8.9138228266635391     
  -1.0926370800090317     
   5.2217630924674143     
  -2.9290133763699928     
   8.9084575493214775     
  -1.0534738568155253     
   5.1832262237962770     
  -2.9067487357203849     
   8.9032873655290974     
  -1.0145996601370539     
   5.1451146595220685     
  -2.8844967781620210     
   8.8983108381282765     
 -0.97601130019063764     
   5.1074216258953680     
  -2.8622570213338641     
   8.8935265457828105     
 -0.93770563799642326     
   5.0701415636769491     
  -2.8400289864086821     
   8.8889330827471458     
 -0.89967957626884520     
   5.0332679473429085     
  -2.8178121980543547     
   8.8845290586398153     
 -0.86193006666377414     
   4.9967952498260981     
  -2.7956061843957465     
   8.8803130982174299     
 -0.82445410229007932     
   4.9607176098357151     
  -2.7734104769771291     
   8.8762838411611646     
 -0.78724872021631054     
   4.9250291243678683     
  -2.7512246107251479     
   8.8724399418561646     
 -0.75031100178355237     
   4.8897245883248157     
  -2.7290481239123214     
   8.8687800691832788     
 -0.71363806737111535     
   4.8547981023656801     
  -2.7068805581210644     
   8.8653029063108413     
 -0.67722708160337353     
   4.8202446934425431     
  -2.6847214582082235     
   8.8620071504908271     
 -0.64107524640255364     
   4.7860587004895283     
  -2.6625703722701197     
   8.8588915128594490     
 -0.60517980614888289     
   4.7522352445704810     
  -2.6404268516080833     
   8.8559547182395395     
 -0.56953804181460344     
   4.7187689309701080     
  -2.6182904506944817     
   8.8531955049479230     
 -0.53414727483232838     
   4.6856550570587379     
  -2.5961607271392189     
   8.8506126246060806     
 -0.49900486190438709     
   4.6528883365694824     
  -2.5740372416567108     
   8.8482048419528692     
 -0.46410819938011671     
   4.6204643378453358     
  -2.5519195580333189     
   8.8459709346623026     
 -0.42945471684627590     
   4.5883778612574400     
  -2.5298072430952399     
   8.8439096931629706     
 -0.39504188288684583     
   4.5566246818537666     
  -2.5076998666768393     
   8.8420199204613219     
 -0.36086719777294179     
   4.5251997665721211     
  -2.4855970015894262     
   8.8403004319680800     
 -0.32692819952365160     
   4.4940990122488769     
  -2.4634982235904554     
   8.8387500553269405     
 -0.29322245693178428     
   4.4633176131744507     
  -2.4414031113531567     
   8.8373676302475292     
 -0.25974757483297661     
   4.4328515434332054     
  -2.4193112464365747     
   8.8361520083398037     
 -0.22650118825722676     
   4.4026961715135258     
  -2.3972222132560246     
   8.8351020529517328     
 -0.19348096697087602     
   4.3728476637981037     
  -2.3751355990539436     
   8.8342166390105756     
 -0.16068460949238950     
   4.3433014401440664     
  -2.3530509938711419     
   8.8334946528651166     
 -0.12810984869130970     
   4.3140539228598094     
  -2.3309679905184404     
   8.8329349921327136     
  -9.5754444269860378E-002
   4.2851005651777072     
  -2.3088861845486894     
   8.8325365655469614     
  -6.3616190031028266E-002
   4.2564379684136986     
  -2.2868051742291660     
   8.8322982928087139     
  -3.1692905267924787E-002
   4.2280618027328218     
  -2.2647245605143369     
   8.8322191044411742     
   1.7558252570695563E-005
   4.1999685097547328     
  -2.2426439470189874     
   8.8322979416419951     
   3.1517322075730519E-002
   4.1721544014798342     
  -2.2205629399917064     
   8.8325337561474022     
   6.2808480086830001E-002
   4.1446154204015357     
  -2.1984811482887219     
   8.8329255100869695     
   9.3893095739840851E-002
   4.1173485453837584     
  -2.1763981833480845     
   8.8334721758508934     
  0.12477320983021975     
   4.0903495159544043     
  -2.1543136591641852     
   8.8341727359534694     
  0.15545083119987713     
   4.0636154770068025     
  -2.1322271922626141     
   8.8350261828996626     
  0.18592794727742884     
   4.0371424518501735     
  -2.1101384016753442     
   8.8360315190570216     
  0.21620651566630450     
   4.0109274779349411     
  -2.0880469089162363     
   8.8371877565255641     
  0.24628847175081725     
   3.9849668098257536     
  -2.0659523379568681     
   8.8384939170120038     
  0.27617572282450975     
   3.9592576053106874     
  -2.0438543152026698     
   8.8399490317062259     
  0.30587015486434060     
   3.9337961453126131     
  -2.0217524694693720     
   8.8415521411582709     
  0.33537362595418457     
   3.9085797455423830     
  -1.9996464319597551     
   8.8433022951582707     
  0.36468797404575315     
   3.8836048246813020     
  -1.9775358362406967     
   8.8451985526189620     
  0.39381501023086229     
   3.8588687142372509     
  -1.9554203182205112     
   8.8472399814585092     
  0.42275652558764232     
   3.8343679730056519     
  -1.9332995161265809     
   8.8494256584859414     
  0.45151428538518412     
   3.8101000667833738     
  -1.9111730704832683     
   8.8517546692891198     
  0.48009003588606003     
   3.7860615734278711     
  -1.8890406240901096     
   8.8542261081230507     
  0.50848549768676854     
   3.7622501034702123     
  -1.8669018220002831     
   8.8568390778009256     
  0.53670237346279570     
   3.7386623331007414     
  -1.8447563114993482     
   8.8595926895869841     
  0.56474234096105069     
   3.7152959174302311     
  -1.8226037420842505     
   8.8624860630902411     
  0.59260706034177812     
   3.6921476539007578     
  -1.8004437654425911     
   8.8655183261604620     
  0.62029816774603319     
   3.6692152933141693     
  -1.7782760354321521     
   8.8686886147859418     
  0.64781728244589010     
   3.6464956833202389     
  -1.7561002080606773     
   8.8719960729922338     
  0.67516600007079131     
   3.6239866618915926     
  -1.7339159414659042     
   8.8754398527424971     
  0.70234590003497888     
   3.6016852465056362     
  -1.7117228958958413     
   8.8790191138410446     
  0.72935853938377049     
   3.5795891103549735     
  -1.6895207336892881     
   8.8827330238337829     
  0.75620545771143233     
   3.5576957962518097     
  -1.6673091192565956     
   8.8865807579185194     
  0.78288817618332152     
   3.5360024975077264     
  -1.6450877190606596     
   8.8905614988462638     
  0.80940819491462879     
   3.5145072714724965     
  -1.6228562015981491     
   8.8946744368321777     
  0.83576699945067312     
   3.4932072079264822     
  -1.6006142373809600     
   8.8989187694645793     
  0.86196605351012123     
   3.4721004238718574     
  -1.5783614989178945     
   8.9032937016150768     
  0.88800680668916077     
   3.4511841363306832     
  -1.5560976606965633     
   8.9077984453510801     
  0.91389068771164039     
   3.4304565189632639     
  -1.5338223991655038     
   8.9124322198493680     
  0.93961911160386546     
   3.4099148328215874     
  -1.5115353927165140     
   8.9171942513105034     
  0.96519347285002677     
   3.3895573456373391     
  -1.4892363216671984     
   8.9220837728749842     
  0.99061515294230740     
   3.3693813671059667     
  -1.4669248682437217     
   8.9271000245403282     
   1.0158855131956015     
   3.3493852742174095     
  -1.4446007165637680     
   8.9322422530801990     
   1.0410059027522327     
   3.3295663599485481     
  -1.4222635526197014     
   8.9375097119632088     
   1.0659776504518463     
   3.3099231294364664     
  -1.3999130642619286     
   8.9429016612741439     
   1.0908020739226205     
   3.2904529482216374     
  -1.3775489411824544     
   8.9484173676365373     
   1.1154804710342821     
   3.2711543151540701     
  -1.3551708748986324     
   8.9540561041351179     
   1.1400141283979384     
   3.2520247046791377     
  -1.3327785587371066     
   8.9598171502403190     
   1.1644043136830313     
   3.2330626834097629     
  -1.3103716878179403     
   8.9656997917340497     
   1.1886522838086051     
   3.2142657454434582     
  -1.2879499590389296     
   8.9717033206358181     
   1.2127592768994304     
   3.1956325341329013     
  -1.2655130710601006     
   8.9778270351303320     
   1.2367265209054277     
   3.1771606205524008     
  -1.2430607242883849     
   8.9840702394964929     
   1.2605552255595702     
   3.1588486570479573     
  -1.2205926208624731     
   8.9904322440366116     
   1.2842465904874305     
   3.1406943024015814     
  -1.1981084646378430     
   8.9969123650072174     
   1.3078017977554419     
   3.1226962467550026     
  -1.1756079611719596     
   9.0035099245506220     
   1.3312220196061049     
   3.1048522652703077     
  -1.1530908177096444     
   9.0102242506286263     
   1.3545084115956318     
   3.0871608645419482     
  -1.1305567431686123     
   9.0170546769528155     
   1.3776621180796957     
   3.0696203379687326     
  -1.1080054481251740     
   9.0240005429245507     
   1.4006842706144620     
   3.0522286600026969     
  -1.0854366448000989     
   9.0310611935649980     
   1.4235759855644816     
   3.0349846401386902     
  -1.0628500470446411     
   9.0382359794548233     
   1.4463383703655224     
   3.0178860636780969     
  -1.0402453703267200     
   9.0455242566703440     
   1.4689725158431075     
   3.0009318511150935     
  -1.0176223317172595     
   9.0529253867217676     
   1.4914795047264713     
   2.9841198426769213     
 -0.99498064987667845     
   9.0604387364924506     
   1.5138604035465477     
   2.9674489706361866     
 -0.97232004504153446     
   9.0680636781783832     
   1.5361162708263196     
   2.9509171692907641     
 -0.94964023901131556     
   9.0757995892294385     
   1.5582481495959999     
   2.9345233648402789     
 -0.92694095513537889     
   9.0836458522905090     
   1.5802570748323026     
   2.9182655570909777     
 -0.90422191830003606     
   9.0916018551438658     
   1.6021440665104842     
   2.9021427360258252     
 -0.88148285491577993     
   9.0996669906527199     
   1.6239101370306785     
   2.8861528934486187     
 -0.85872349290465322     
   9.1078406567046244     
   1.6455562837315427     
   2.8702951083613431     
 -0.83594356168775674     
   9.1161222561565651     
   1.6670834970442532     
   2.8545673868703045     
 -0.81314279217289387     
   9.1245111967802899     
   1.6884927524457800     
   2.8389688462054039     
 -0.79032091674235161     
   9.1330068912083853     
   1.7097850187923211     
   2.8234975614437268     
 -0.76747766924081429     
   9.1416087568816238     
   1.7309612505031486     
   2.8081526440791889     
 -0.74461278496340899     
   9.1503162159962148     
   1.7520223953337430     
   2.7929322354276183     
 -0.72172600064388193     
   9.1591286954522992     
   1.7729693870994496     
   2.7778354890345884     
 -0.69881705444290176     
   9.1680456268032149     
   1.7938031532672096     
   2.7628605550606236     
 -0.67588568593649012     
   9.1770664462049591     
   1.8145246074301640     
   2.7480066585497540     
 -0.65293163610457672     
   9.1861905943669573     
   1.8351346573692875     
   2.7332719532518506     
 -0.62995464731967699     
   9.1954175165029266     
   1.8556341970186758     
   2.7186557059696344     
 -0.60695446333569236     
   9.2047466622825080     
   1.8760241148134487     
   2.7041561715400197     
 -0.58393082927682882     
   9.2141774857847913     
   1.8963052860999983     
   2.6897724239298832     
 -0.56088349162663509     
   9.2237094454482396     
   1.9164785792794721     
   2.6755031917025378     
 -0.53781219821715609     
   9.2333420040294811     
   1.9365448532172416     
   2.6613470335319036     
 -0.51471669821820287     
   9.2430746285524457     
   1.9565049559687304     
   2.6473031530001743     
 -0.49159674212673465     
   9.2529067902664082     
   1.9763597296162323     
   2.6333699038992302     
 -0.46845208175635428     
   9.2628379646001875     
   1.9961100038954760     
   2.6195466139029406     
 -0.44528247022691309     
   9.2728676311186771     
   2.0157566034997485     
   2.6058316289346295     
 -0.42208766195422581     
   9.2829952734792176     
   2.0353003407167578     
   2.5922243287160485     
 -0.39886741263989262     
   9.2932203793889645     
   2.0547420231821287     
   2.5787230765569653     
 -0.37562147926122774     
   9.3035424405625609     
   2.0740824462563054     
   2.5653272874756126     
 -0.35234962006129283     
   9.3139609526804819     
   2.0933224009123732     
   2.5520353523707504     
 -0.32905159453903404     
   9.3244754153479015     
   2.1124626660551531     
   2.5388467105685066     
 -0.30572716343952105     
   9.3350853320539997     
   2.1315040163844174     
   2.5257597898684296     
 -0.28237608874428743     
   9.3457902101319821     
   2.1504472148084304     
   2.5127740412893425     
 -0.25899813366176999     
   9.3565895607192981     
   2.1692930201181007     
   2.4998879638570592     
 -0.23559306261784707     
   9.3674828987192118     
   2.1880421798470282     
   2.4871008776911157     
 -0.21216064124647324     
   9.3784697427599042     
   2.2066954364297122     
   2.4744118973298508     
 -0.18870063638041040     
   9.3895496151651265     
   2.2252535256596855     
   2.4618181453237007     
 -0.16521281604205315     
   9.4007220418836503     
   2.2437171617496139     
   2.4493271158941257     
 -0.14169694943434741     
   9.4119865525758204     
   2.2620871151188195     
   2.4369047175796568     
 -0.11815280693180161     
   9.4233426801148692     
   2.2803639005006673     
   2.4246750855270243     
  -9.4580160071588593E-002
   9.4347899622752269     
   2.2985489636421192     
   2.4121689351896847     
  -7.0978781544737607E-002
   9.4463279352609728     
   2.3166402306560423     
   2.4011346709742987     
  -4.7348445187414843E-002
   9.4579561576893330     
   2.3346487406883494     
   2.3850412724568564     
  -2.3688925972291781E-002
   9.4696741209166344     
   2.3525365502317763     
   2.3882599521604386     
   0.0000000000000000     
   9.4814815835418962     
   2.3704484998729791     
   2.3882599521604386     


==> anc/CLqPS/CLqPS2010.dat <==
# CLqPS2010
0
0.00431846002501840333299867650084
0.00461837094743761194592720905736
0.0049388006449429886134521073067
0.00528112736832966104584934998505
0.0056468198241213069554799709781
0.00603744293392054230337067241307
0.00645466394548068890826356515325
0.00690025891569262144021787694087
0.00737611958672650816568229767459
0.00788426067765812815757476595799
0.00842682761504385193089621828043
0.00900610472708797999505001655308
0.00962452392727147759946662494226
0.0102846739145826004926926739935
0.0109893099188076714448763728361
0.0117413640207043283850051054707
0.0125439560782896724689556352158
0.0134004052919313780444856615439
0.0143142424424301597082385646188
0.0152892228378258518025585141818
0.0163293400062451805938455340762
0.0174388401737350996424250714573
0.0186222375676888257889028814632
0.0198843305881694215944458997517
0.0212302188911642760755863145139
0.0226653214295588184770519535537
0.0241953954993941879928225653824
0.0258265568407654724281657319882
0.0275653008445176978593939505502
0.0294185249176981613582829589557
0.0313935520625169929503719350198
0.0334981557253428229790524558116
0.0357405859740055754717635014807
0.038129597063380680140297326907
0.0406744764508737403127562300748
0.0433850753249954738699569649286
0.0462718407116951724201749478453
0.0493458492244864847997869901913
0.0526188425256291861680267402358
0.0561032645666993739247048061235
0.059812300677760111477594971208
0.063759918575003799336592662203
0.0679609113571421142597174507077
0.0724309425609313137153611344695
0.0771865933459983190811806057013
0.0822454118785303858847080374211
0.0876259649823579783408113647815
0.0933478921244414789606052647512
0.0994319617997071432593104921078
0.105900130377500177527347165238
0.112775603468560824885635025318
0.120082899867304209630458700407
0.127847918119210711151921038069
0.136098005757217582136596634862
0.144862031244043081949459294859
0.154170458649261611005298176142
0.164055425080563009501647992336
0.174550820877842261033827556504
0.185692372566437736568853115493
0.197517728551816049043018954397
0.210066547522126887666220694142
0.223380589507146566618105061385
0.237503809522005793749499792466
0.252482453701552557215980325616
0.268365157806017366031497291798
0.285203047950592022502214502758
0.303049843380354869454035362841
0.321961961077408060140053943326
0.341998621948850915750291481221
0.363221958301994280551878816329
0.385697122266701052866515882616
0.409492394773574933155861546398
0.434679294640549617259243476041
0.461332687258870044692201264708
0.489530892302100620449380832297
0.519355789808216036601428582802
0.550892923904580720986624062148
0.584231603358234470723286459428
0.619464998038885677132133884455
0.65669023027886161281769414952
0.696008460002451499344394858332
0.737524962376060389986087720333
0.781349196599814498683966044339
0.827594864320155095726610732435
0.876379955990955328449087599864
0.927826783347217150868331135779
0.982061995979882562091389169848
1.0392165798121639057754346359
1.0994258350765205286314654025
1.16282933117647116460092532032
1.22957083558836140118812936168
1.29979821371458666085686077512
1.37366329634125753174964209625
1.451321711079630377629584098
1.53293267388166864642911814027
1.61865873641584398898502788051
1.70866548476989396601918676414
1.80312118461308998023996948656
1.90219636760224252512332338484
2.00606335345407617686493152982
2.11489570173297957367992410029
3.32303216219185189263318127645
4.26115956862147539755336205186
5.04058718849986712439897559088
5.71043682630464254832619146161
6.29812498727358672842869271266
6.8209924750352811194823837492
7.29091212899394125845598848648
7.71647391236022174175955724813
8.10415099154264260717622181894
8.45897683919935746507633451688
8.78496427582335269446610961966
9.08537808966857181768050725005
9.36291969138815937189000509374
9.6198564136056529812186318408
9.85811461150663100481917851094
10.0793483116211874556832586271
10.2849908795777969563110885713
10.4762946087126322041417397508
10.6543615342613934549991284095
10.8201677546937205813845708338
10.974582868821767755833318079
11.118385684297414668293797992
11.2522770417283864779397825894
11.3768903805733807039265340301
11.4928005176553333649557888071
11.6005309967946799553577172512
11.7005602856708857364898917282
11.7933270348096404853722706261
11.8792345675799744816741588996
11.9586547351186050721144071222
12.0319312432574144640386918246
12.0993825377324327691073316109
12.1613043176973393140289577724
12.2179717347557059174694496762
12.2696413245562605089366762924
12.3165527098629843384079596707
12.3589301074650170575956376271
12.3969836659876757143220466036
12.4309106573437386856519599776
12.460896541022046443983745199
12.4871159174921963938499647889
12.5097333845876703697038191119
12.5289043087192618489926628844
12.5447755210903599990286128818
12.5574859476752080768473381835
12.5671671805324658083466024463
12.573943997020501718310689454
12.5779348326264959350308450065
12.5792522123932118961278279507
12.5780031453044500609079533011
12.5742894854557312744483360531
12.5682082633766882219574222992
12.559851990474419506313198837
12.5493089392231038444540330836
12.5366634014265094371544762049
12.5219959266200065879727365254
12.5053835424517187478556404771
12.4868999586838348259394643764
12.4666157562808943901168641653
12.4445985628986968605599616629
12.4209132159525325171745540745
12.3956219143242670089876539503
12.3687843596623666404656253419
12.3404578881354615815134110452
12.3106975934169919787935131847
12.2795564416045636064111606787
12.2470853787117308543675865517
12.2133334313110539346727515399
12.1783478008546027102482357249
12.142173952150871127395972071
12.1048556964346885388215941081
12.066435269428613480625013202
12.026953404759988076948406501
11.9864494030668939775053112092
11.9449611970983125493572348364
11.9025254130885270553673548931
11.8591774286629260113259295709
11.814951427511622079566229827
11.7698804510484665825897540224
11.7239964472559186660335413274
11.6773303169006455094771313883
11.6299119572905307059355632672
11.5817703037308142277672536915
11.5329333688252566717212926633
11.4834282797574034843908934936
11.4332813136771241275736634074
11.382517931308529542273507432
11.331162808887050868244571779
11.2792398685258233417607045793
11.2267723071044989831817840411
11.1737826237671538303905479959
11.1202926461100094730292372647
11.0663235551342089358087037897
11.0118959090338324784547083253
10.9570296658846725629481053703
10.9017442052949756017381143934
10.8460583490753708595141810254
10.7899903809815166166814202796
10.7335580655795755635525185518
10.676778666281462833469719885
10.6196689625938706238435932272
10.5622452666223443815776777049
10.504523438869150105021488157
10.4465189033613150108155829359
10.3882466621430305662645187347
10.3297213091645648628070963908
10.2709570435979287833214144278
10.2119676826077666821131516021
10.1527666736042875504382896749
10.093367106003507908316862098
10.0337817225186347217379258422
9.97402293000506795135866318471
9.91410280988024097239076214189
9.85403312813833670732770588959
9.79382534497881203875256980085
9.73349062406662754191679525877
9.67303984144110884621204536018
9.6124835940894554408797553801
9.55183220820005827915958847271
9.49109574710998522794519177408
9.43028401896023967614429917738
9.36940658407168914635208816192
9.30847276205389449313145731045
9.24749163865844338837931692666
9.18647207238780167154970754746
9.12542270087014035471349292874
9.06435194701007237192876672094
9.00326802492473946483212759513
8.94217894567422396766067771515
8.88109252279482089937362577646
8.82001637764329101996151348924
8.75895794455982381177653189872
8.69792447585706926262405349791
8.63692304664224751339608993158
8.57596055947901463967771944944
8.51504374889544989999522678871
8.45417918574423361825446044518
8.39337328142080446267215822948
8.33263229194501929412143821024
8.27196232191158710205883333235
8.21136932831431000302693844593
8.15085912424893807605578375191
8.0904373824992302321213183322
8.03010963901060968866444307709
7.96988129625560931572870503557
7.90975762649511854838718251378
7.84974377493926916898181072131
7.78984476281163153520922566358
7.73006549032023528150698672738
7.67041073953877869688531682788
7.61088517720124845573129396584
7.55149335741303574875774874825
7.49223972428150575314290263026
7.43312861446885444073309317246
7.37416425966996961892916017178
7.31535078901790151835773915172
7.25669223141944189099035727342
7.19819251782320918569243541409
7.13985548342254066514173827438
7.08168486979540007369164658469
7.02368432698342142929723973846
6.96585741551212547658466723133
6.90820760835426509748357982946
6.85073829283817933717632192396
6.79345277250296248399560590437
6.73635426890218467012592873955
6.67944592335783357295282860246
6.62273079866608284110534247166
6.56621188075643169957372408667
6.50989208030570166764071421849
6.45377423430832032210485019513
6.39786110760426843379405771356
6.34215539436601548167404870861
6.28665971954571939617465504941
6.2313766402839192977656290932
6.17630864728090487989719734327
6.12145816613190284395177641818
6.06682755862717933948901609857
6.01241912401811761206705903779
5.9582351002502919338875536744
5.90427766516452231413015752038
5.8505489376668593846617955729
5.79705097886841516501453521918
5.74378579319592306374654540642
5.69075532947387941039910328392
5.63796148197908897516723507594
5.58540609146840826693326142391
5.53309094618045285202541444224
5.48101778281200845609523970785
5.42918828746986015243738109195
5.37760409659872945679282297063
5.32626679788598559825565977513
5.27517793114377457748498966889
5.22433898916918781810493503063
5.17375141858307122790641339769
5.12341662064805527794709638982
5.07333595206636724624489737757
5.02351072575796802641268534784
4.97394221161953783971605703422
4.92463163726481778249332727583
4.87558018874679736183840686488
4.82678901126222199436405463659
4.77825920983887884039078161503
4.72999185000610429484365363755
4.68198795844894193336750901075
4.63424852364636569560128125913
4.58677449649396955607081626679
4.53956679091151186657978855257
4.49262628443568993299239585382
4.44595381879850819543660257712
4.39955020049159159653257740235
4.35341620131678433033998788589
4.30755255892336314910697323524
4.26195997733218375005853525655
4.21663912744706845549281426407
4.17159064755373342208224658846
4.12681514380654395580600771485
4.08231319070337715422523115904
4.03808533154886203523185778789
3.99413207890625852883142315257
3.95045391503822819430732070979
3.90705129233674126805450661099
3.86392463374235663668434905868
3.82107433315310355531217832189
3.77850075582318638224954146655
3.73620423875172626900025392035
3.69418509106174661921142897684
3.65244359436960220308998251193
3.61098000314504507610004235543
3.56979454506211389413478486703
3.52888742134102683370781780946
3.48825880708125210719171131974
3.44790885158592400214386971902
3.40783767867776646292900979268
3.36804538700668046501237520032
3.32853205034914580049693130765
3.28929771789958239093536622982
3.25034241455381086356070509881
3.21166614118474686340465052984
3.17326887491045842001486449866
3.13515056935471063748112018337
3.09731115490011702419873798259
3.05975053893401191831065900011
3.02246860608715369025141084118
2.98546521846536370952982819753
2.9487402158742014431721513743
2.91229341603677150250768421032
2.87612461480475396767387318196
2.84023358636274488984987017576
2.80462008342598949430073903166
2.76928383743158627749173200617
2.7342245587232359030952467456
2.69944193672960454963957636257
2.6649356401363671409286030288
2.63070531705199169400413251212
2.59675059516732184264917779816
2.56307108190901043167807874488
2.52966636458685292285364347352
2.49653601053506520145662649524
2.4636795672475462174520207204
2.4310965625071617308763545005
2.3987865045090812514037768146
2.36674888197819606077899435745
2.33498316428064197750616933914
2.30348880152944625924082947617
2.27226522468431373292457922499
2.24131184564556288877810991235
2.21062805734221826452234921762
2.18021323381426097304949483926
2.15006673028903468233154569579
2.12018788325179973242015220234
2.09057601051042336238512800158
2.061230411254189210995946082
2.03215036610670433948264196197
2.00333513717287699297082922817
1.97478396807993315882168364444
1.94649608401243468423237252209
1.91847069174125627059011022406
1.89070697964647305611403605865
1.86320411773410471846705263393
1.83596125764665606173522032946
1.80897753266738788311184041743
1.78225205771824552857348837614
1.75578392935136592764090895777
1.72957222573407702780462530092
1.7036160066272964110857501305
1.67791431335722844902436836842
1.65246616878025161737419292035
1.62727057724087952576354824379
1.60232652452267079686906607466
1.57763297779195412890048601609
1.55318888553422566728368958972
1.52899317748306616728259189394
1.50504476454141531773610671638
1.48134253869502998362723587537
1.45788537291794197587538675047
1.43467212106971923186275753132
1.4117016177843219481262192557
1.38897267835033220249988852015
1.36648409858232188839804961105
1.34423465468310930666471551221
1.32222310309663946407645687769
1.30044818035120695118064217526
1.27890860289272314968271350175
1.25760306690771137957798338703
1.23653024813569436115762475888
1.21568880167061795281211362126
1.19507736175093344087513235264
1.17469454153793760330722226751
1.15453893288194523676995521821
1.1346091060758427089107241575
1.1149036095955432461676549098
1.09542096982683495209830579359
1.07615969077808081917773055026
1.05711825377819608093478314928
1.03829511715929196809476691767
1.01968871592333608141371127768
1.00129746139213795499277061388
0.983119740839923715286865835523
0.965153917107715776948093465479
0.947398328198681964459770123332
0.929851286853562985738239843602
0.91251108010522745467315423899
0.895375968811339270823472069561
0.878444187164052681323202667813
0.861713942175575290814660926715
0.845183413138358115707070138692
0.828850751058583905955514664381
0.812714078061529721023572136593
0.796771486767276411821432773786
0.781021039635125407477075810737
0.765460768274961119093547668666
0.750088672723664327646487368752
0.734902720684536971776431592374
0.719900846727540504716380180138
0.705080951447976998974863543315
0.69044090058105281062317157187
0.675978524069557030586223326518
0.661691615081659066467785497215
0.647577928975579157368354869695
0.633635182207609750190669249708
0.619861051179661416449438051855
0.606253171022170896467132063949
0.592809134307836963592573646403
0.579526489691237572918048438395
0.566402740468923997977288871615
0.553435343054078386540948677091
0.54062170535925349073028842389
0.527959185080079281393884888749
0.515445087872111510646518345291
0.503076665412201312025900581647
0.490851113334870122634335668146
0.47876556903316596190102670834
0.46681710931233827166557018623
0.45500274788337895491202634397
0.443319432682013153994438795749
0.431764042997056503447846209329
0.420333386390152576983189776016
0.409024195386725045139373515409
0.39783312391547577053468525559
0.386756743470875062089028334881
0.375791538969753946075937924719
0.364933904269236044692655489847
0.354180137308735346378659293044
0.343526434833469353233363524964
0.332968886650738926745749051051
0.322503469362913401495488961503
0.3121260395123912484151462445
0.301832326063480385108569880864
0.291617922133776194800477652571
0.28147827587272350211757570818
0.271408680367008308763251193144
0.261404262430431239678391250679
0.251459970108918650346744689993
0.241570558697950010522144129659
0.231730575028089922867612947311
0.221934339722051867752133729354
0.212175927060451995372740934535
0.20244914200855038224522375308
0.192747493846440154039903070866
0.183064165701312667381178595997
0.173391979089654556115524720223
0.163723352320614774175313883884
0.154050251261173757770878411003
0.144364130476358569531390046048
0.134655862066946426525467042063
0.124915648526343053520515195083
0.11513291445205056286184555043
0.105296169675945516255319760949
0.0953928327902092150479571362824
0.0854089981548564851526885572724
0.0753291193399500886571313653215
0.0651355635142292793897496017237
0.0548079552828481420192494865764
0.0443221514959858995215917050803
0.033648502597842806947530991169
0.0227485201091547409556314475071
0.0115670034087049751104429711818
0


==> anc/CLqPS/CLqPS2110.dat <==
# CLqPS2110
-21.3333333333333333333333333333
-21.3330314913160967621524456971
-21.3330087315775830435803114115
-21.3329842664839630802760407399
-21.3329579692034218885797516245
-21.3329297035551213927446244199
-21.3328993233275276789042704314
-21.3328666715477053392221231478
-21.3328315796981128457877590571
-21.3327938668771934884802587788
-21.332753338899800994539680994
-21.332709787333226499456855953
-21.3326629884643029784178491265
-21.3326127021927534312368489498
-21.3325586708456188315843468623
-21.3325006179072498240561548064
-21.3324382466589710282198867743
-21.3323712387221271591383609241
-21.3322992524977944914245375214
-21.3322219214959878880651669429
-21.3321388525467110089811808994
-21.3320496238846836404242793998
-21.3319537830990334840634821337
-21.3318508449386582560391526115
-21.3317402889633455127212398905
-21.3316215570300800786553375237
-21.3314940506032700330248970841
-21.3313571278768795330861759469
-21.3312101006956678220127492394
-21.3310522312618959736194003571
-21.3308827286129735379035674241
-21.3307007448545734187272282627
-21.3305053711327420652005826685
-21.3302956333274702946995943531
-21.3300704874490645670782037066
-21.3298288147174659517312869729
-21.329569416303400904101863672
-21.3292910077089107076169646351
-21.3289922127633913349311721758
-21.3286715572097787197504908483
-21.3283274618539320813395623264
-21.3279582352485959826595059261
-21.3275620658815561147887306592
-21.3271370138357401917832270501
-21.3266810018870495547663604026
-21.3261918060036348186210287827
-21.3256670452081458197466518507
-21.3251041707621879070226763813
-21.3245004546297989537569771485
-21.3238529771742201068520691249
-21.32315861403956407622818482
-21.3224140221661836856403670778
-21.3216156248856066246866880889
-21.3207595960378262724396033652
-21.3198418430505198227728849832
-21.318857988916400824730881278
-21.3178033530014012118336100861
-21.3166729306127160365386968487
-21.3154613712519312089835512652
-21.3141629554744900918738247052
-21.3127715702726392559816009367
-21.3112806828947285297449299126
-21.3096833130093283679731508777
-21.3079720031180725959182351271
-21.3061387871164424268212241619
-21.304175156896885792981001104
-21.3020720268837240304528393531
-21.2998196963842477193037533113
-21.297407809635259560941339747
-21.2948253134191021189578983406
-21.2920604121179329738137816441
-21.2891005200697040371326117469
-21.2859322110839943646702464041
-21.2825411649705704580321561112
-21.2789121109283436963824351065
-21.2750287676373060175587507462
-21.2708737798911036433519067947
-21.266428651603213149968927496
-21.2616736750152812052198140889
-21.2565878559321544180748966451
-21.2511488348045444005959089505
-21.2453328034772416018501373684
-21.2391144174184179568416615417
-21.232466703243964246783328154
-21.2253609613501290404772572481
-21.2177666634681137080817876902
-21.209651344955901046805441909
-21.2009804916456411378129977521
-21.19171742106959527425419238
-21.181823157894177557708229868
-21.1712563034002886198119482342
-21.1599728988591876020375408469
-21.147926282666905952917447156
-21.1350669411170090789889509753
-21.1213423527117312928751432753
-21.1066968259355525526121954645
-21.0910713304435959982578699482
-21.0744033216502864376514204986
-21.0566265587420464264362379409
-21.0376709161819867464850486164
-21.0174621888251857062352936946
-20.9959218908209076273669094852
-20.7322683697904316432938792856
-20.4963436386496204327239676935
-20.2783636936558738414856569793
-20.0736817863091871256169721371
-19.8795610417450900311281163326
-19.6941930247270036921410314207
-19.516292406572879903878221886
-19.3448981478428872833749541277
-19.1792642911392339718120236279
-19.018794914627250175774566792
-18.8630029457152117269499278896
-18.7114828018451312927669079339
-18.563891499827655437535818381
-18.419935189862049129967112601
-18.2793592961124686940147040713
-18.1419411314552878002192615244
-18.0074842556899887304571177586
-17.8758140911525712527804280167
-17.7467744637646318292246504077
-17.6202248374892939307857689275
-17.4960380766670584034875748286
-17.3740986159761879390507571891
-17.2543009492138201166205795614
-17.1365483703469583497747620189
-17.0207519162889423034812666318
-16.9068294725440731390673488575
-16.7947050115137180926902589522
-16.6843079397409565779060580367
-16.5755725352866774216684632629
-16.4684374601969115749770790581
-16.3628453359361329383237065188
-16.2587423719376235841793319928
-16.1560780392148319837373261845
-16.0548047824008947155154634144
-15.9548777647217391216619878571
-15.8562546413248517827953597437
-15.7588953571288538882020020217
-15.6627619659650620364028338945
-15.5678184682793692074282848967
-15.4740306650728546753875003583
-15.3813660260995320213328044736
-15.289793570622931134608160028
-15.1992837592703440219631432579
-15.1098083957229439825832597048
-15.0213405371483305927606794051
-14.9338544124247608994314843727
-14.8473253473277668920159400204
-14.7617296959535779489958751144
-14.6770447777426597468843652506
-14.5932488195431217612528516175
-14.510320902219688487301879236
-14.4282409113709908571834577048
-14.3469894917674554359229928916
-14.2665480051651675332572835595
-14.1868984911886950650622067294
-14.1080236310087672201828295702
-14.0299067135695662018316429914
-13.9525316041457694414750536923
-13.8758827150318465001387359812
-13.799944978185871198652664481
-13.7247038196675978619826945534
-13.6501451357260636887786641117
-13.576255270405768088347120901
-13.5030209945527599846727275802
-13.4304294861129213241739877199
-13.3584683116245297534706594428
-13.2871254088159545118500364184
-13.2163890702272074814867740392
-13.1462479277811408084108156378
-13.076690938236444827373663502
-13.0077073694603348981528137273
-12.9392867874639929270496695721
-12.8714190441485099423129511489
-12.8040942657133138149052670044
-12.7373028416829083194640737979
-12.6710354145112378700546161434
-12.6052828697261632266480200809
-12.5400363265794197907678598798
-12.4752871291700606239256490671
-12.4110268380117866173628393295
-12.3472472220167590595152514166
-12.2839402508704954349271332032
-12.2210980877742856955214755181
-12.158713082533249588175305488
-12.096777764969700310632246942
-12.0352848386428987017921120095
-11.9742271748575869183467181613
-11.9135978069448914904257308391
-11.8533899248002921170359002593
-11.7935968696643729568130008522
-11.7342121291330150592841333083
-11.6752293323845587942516535495
-11.6166422456122698389635813366
-11.5584447676511870507682095939
-11.5006309257891204349147751693
-11.4431948717522069876740599218
-11.3861308778560256041013723392
-11.3294333333138232564382241628
-11.2730967406939166995495240378
-11.2171157125188101617096282264
-11.1614849679990126724021126424
-11.1061993298949514528805323608
-11.0512537215007625130602281945
-10.99664316374409841835976357
-10.9423627723964280858278898917
-10.8884077553886162461386397223
-10.8347734102268625207559094694
-10.7814551215043534278532668636
-10.7284483585042364373178844537
-10.6757486728897647214459310336
-10.6233516964776856672655688866
-10.5712531390911566080046398526
-10.5194487864886685882890971056
-10.4679344983656442150273320782
-10.4167062064255496068134509298
-10.3657599125175239168481652952
-10.3150916868376835857714437579
-10.2646976661914030446034694155
-10.2145740523140096472144242063
-10.1647171102474587334221994902
-10.1151231667706754328023415213
-10.065788608881363601715309829
-10.0167098823271895924669064257
-9.96788349018434980176776120485
-9.91930599148162652350779474635
-9.87097399986812689837217035945
-9.82288418232298504453810197337
-9.77503325790538808062376731413
-9.72741799654336300352715342482
-9.68003521785983352907800720963
-9.63288179003452429331195624152
-9.58595462870035448034363157681
-9.53925069587302420713202666926
-9.49276699891255505912887815364
-9.44650058951560122356195204666
-9.40044856273739988605847756463
-9.35460805604227910695104315899
-9.30897624838168843062661064299
-9.2635503592987621493591866714
-9.21832764805846757758669729983
-9.17330541280243102028938715944
-9.12848098972757245870396584975
-9.08385175228771643929663681411
-9.03941511041738134199838458288
-8.9951685097769822189837421521
-8.95110943101871382752634800075
-8.90723538907241041584814339872
-8.86354393245070734031156554489
-8.82003264257285677181505764705
-8.77669913310657566030902193211
-8.73354104932732883615939821607
-8.69055606749447369887708931911
-8.64774189424371543701165433331
-8.60509626599534319380722800089
-8.56261694837773809431407807907
-8.52030173566566363077214395768
-8.478148450232867611113817992
-8.43615494201854275458205272336
-8.39431908800721011043390112625
-8.35263879172160581985992921411
-8.31111198272816737475723085503
-8.26973661615473048494405812561
-8.22851067222006198095544867778
-8.18743215577486788405000876329
-8.14649909585392889811705034395
-8.10570954523902814782295317074
-8.06506158003234803008801751106
-8.02455329924002458693190328069
-7.98418282436555887062240443269
-7.94394829901279537940645860478
-7.90384788849818781520745876715
-7.86387977947208217373732674782
-7.82404217954875654164280477289
-7.7843333169449659627399597377
-7.74475144012674936331207739162
-7.70529481746426381119627611356
-7.66596173689441934047460750678
-7.62675050559109521774312636701
-7.58765944964272587114389555128
-7.54868691373705176289727036955
-7.50983126085283727259149038548
-7.4710908719583641839755869555
-7.4324641457165156438715933908
-7.39394949819627149892651302835
-7.3555453625904417245889164106
-7.31725018893947025074521627437
-7.27906244386114686923949896653
-7.24098061028607008893339765674
-7.20300318719870879251992690744
-7.16512868938391535406675741071
-7.12735564717874750492867392908
-7.0896826062294606955736209553
-7.05210812725353699900730374916
-7.01463078580662074452873320473
-6.97724917205423506486643334365
-6.93996189054815739140312808062
-6.90276756000733564698908619492
-6.86566481310323046930107486811
-6.82865229624947225510507959334
-6.79172866939572515216900726833
-6.75489260582565334576312606343
-6.71814279195888809528302529287
-6.68147792715689697793037743291
-6.6448967235326596947946927235
-6.60839790576405759411394385159
-6.57198021091088677079716286654
-6.53564238823540721414450694525
-6.49938319902634300061739482125
-6.46320141642625096885919356697
-6.42709582526217767316738255353
-6.39106522187952669235550652558
-6.3551084139790605763709763975
-6.31922422045696384598151094645
-6.28341147124789552401839605005
-6.24766900717096167266499964465
-6.21199567977854034259216915771
-6.17639035120789320875310808149
-6.14085189403549997664547308345
-6.10537919113405339402018135472
-6.06997113553205439846750512787
-6.03462663027594857305855705185
-5.9993445882947466721995598298
-5.96412393226707351992455973969
-5.92896359449059107479207718948
-5.89386251675374290107387309815
-5.85881965020976868667268165542
-5.82383395525293880575840347481
-5.78890440139696023998456295612
-5.75402996715550644779493373519
-5.71920963992482500815326974915
-5.68444241586837806437167619801
-5.64972729980347175686778005238
-5.61506330508983196189005413293
-5.58044945352008474770916106227
-5.54588477521210102163000470685
-5.51136830850316587153947943414
-5.47689909984593410563189411501
-5.44247620370613446447071446929
-5.40809868246198592163608623398
-5.37376560630529040382012608579
-5.33947605314416714927836378356
-5.3052291085073947859042295923
-5.27102386545032804770981927199
-5.23685942446235686198485308183
-5.20273489337587632965137175823
-5.16864938727673688909017211352
-5.13460202841614469971462526674
-5.10059194612398300651025635596
-5.06661827672352595132298322683
-5.03268016344751698149748204909
-4.99877675635558467225092834088
-4.9649072122529694263237992787
-4.93107069461053514387253236432
-4.89726637348604056750162464875
-4.86349342544664560254196309373
-4.82975103349262849159340290187
-4.79603838698229028549544220412
-4.76235468155802360075621226992
-4.72869911907352318652887558269
-4.69507090752211634293152528313
-4.6614692609661917373017225904
-4.62789339946770565628469590796
-4.59434254901974520988522113866
-4.56081594147912846916358536913
-4.52731281450002197250862480145
-4.49383241146855647674548903973
-4.46037398143842225908991629842
-4.42693677906742569448980403333
-4.39352006455498924053256686627
-4.3601231035805773591659001864
-4.32674516724303129129210756225
-4.29338553200079597715377360993
-4.26004347961302278262299635529
-4.22671829708153204931977708528
-4.19340927659361983519040993055
-4.16011571546569355203782727971
-4.12683691608772153776827181349
-4.09357218586848192404954314082
-4.06032083718159647490459526732
-4.02708218731233537872194060692
-3.99385555840517927547523238226
-3.96064027741212509282548365642
-3.92743567604172254944067241127
-3.89424109070882846151235638534
-3.86105586248506625927433454926
-3.82787933704997838452510183517
-3.79471086464285949790862568111
-3.76154980001525867619582838015
-3.72839550238413902520551486678
-3.69524733538568337347638584257
-3.66210466702973494551406809804
-3.62896686965486214154660522946
-3.59583331988403677338156233266
-3.56270339858091532331610419335
-3.52957649080671300525188011044
-3.49645198577766061434869037467
-3.46332927682303435384989582905
-3.43020776134374902525945652655
-3.3970868407715051609724959041
-3.36396592052848086688171623764
-3.3308444099875593265204847894
-3.29772172243308309807604770772
-3.26459727502212651122574211693
-3.23147048874627764232456311459
-3.19834078839392151411007352708
-3.16520760251301632989337239489
-3.13207036337435471227259720399
-3.09892850693530207283523858691
-3.0657814728040043922015826321
-3.0326287042040578391953185683
-2.99946964793963280399756532587
-2.96630375436104506293352443372
-2.93313047733076693214042406494
-2.89994927418987140385274402359
-2.86675960572490239249494355987
-2.8335609361351643482698414432
-2.80035273300042462354702889331
-2.76713446724902210216272736615
-2.73390561312637572381078601427
-2.7006656481638866551025176231
-2.66741405314822797566734694962
-2.63415031209101586192148152274
-2.60087391219885636291089943553
-2.56758434384376197199902189937
-2.5342811005339323051779476252
-2.50096367888489330149287752261
-2.46763157859098946353856682249
-2.43428430239722375626898008068
-2.40092135607143988050996953092
-2.36754224837684173363147554632
-2.33414649104484496387077967408
-2.30073359874825561685068184176
-2.26730308907477096295375675395
-2.2338544825007976824424195234
-2.20038730236558267159950130533
-2.16690107484565181774929805848
-2.13339532892955217384733315975
-2.09986959639289304443995344149
-2.06632341177368157423284022338
-2.0327563123479485083099723996
-1.99916783810565986924989777162
-1.96555753172691037103171198769
-1.93192493855839446274529174488
-1.898269606590150966754508594
-1.86459108643257734614286579917
-1.83088893129370970503185976105
-1.7971626969567646927361043867
-1.76341194175793954873775974424
-1.72963622656446659015714129817
-1.69583511475291850679682005423
-1.66200817218776089097254803231
-1.62815496720014849024469457479
-1.59427507056696173085656134691
-1.56036805549008011819824977473
-1.52643349757588917797328444853
-1.49247097481501765797587755763
-1.45848006756230176551482692862
-1.42446035851697326957021252951
-1.39041143270306834976531450122
-1.3563328774500541262019404719
-1.32222428237366985516545778627
-1.28808523935697982567854625739
-1.25391534253163504089173591109
-1.21971418825934081636535176935
-1.18548137511352747444221158852
-1.1512165038612213601534622284
-1.11691917744511344946095144098
-1.08258900096582286513768908301
-1.04822558166435265924196214237
-1.01382852890473526396878355019
-0.979397454156865054682384777588
-0.944931970979515510162785061365
-0.910431695003538495555044820315
-0.875896243915243233208188352987
-0.841325237439952565548114964265
-0.806718297325734152360875302707
-0.772075047327304282384861548752
-0.73739511319010201593777037273
-0.702678122634531411451313698661
-0.667923705340369624267894292628
-0.633131492931338700882812798156
-0.59830111895983892600668240378
-0.563432218891841613388928372286
-0.528524430091939264297561248241
-0.493577391808551049905549406578
-0.458590745159281605602496965789
-0.42356413311643115644408642059
-0.388497200492655023582719749903
-0.353389593926770591602561202452
-0.318240961869709846222056335078
-0.283050954570615620838021795476
-0.247819224063079718878361794781
-0.212545424151521106915916029032
-0.177229210397702400984184907923
-0.141870240107382895536781461697
-0.106468172317106411016266481229
-0.0710226677811222620541524565993
-0.0355333889584376739217133721292
0


==> anc/CLqPS/CLqPS3001.dat <==
# CLqPS3001
0
0.00885464782808120466626766697053
0.0094042035997347598331960360629
0.00998678032535679478439044849328
0.0106042790299347379756011720237
0.0112587038100395948949327883883
0.0119521669298202062634959201658
0.0126868941301374876292842731782
0.0134652301565492637467521342829
0.0142896445117111935602063169879
0.0151627374375759904647031065286
0.0160872461325479808937953971012
0.0170660512084790654062199474685
0.0181021833920711433060001436758
0.0191988304748745570741323117519
0.0203593445156373490623918879737
0.0215872492982610532184172354351
0.0228862480480500243898093938533
0.0242602314082972866646708155262
0.0257132856785245975686190488905
0.0272497013148815962728399592844
0.0288739816923019290385679402607
0.0305908521270061977684822405468
0.0324052691568252075854297172739
0.0343224300755847249925920223777
0.0363477827164369110916400051282
0.0384870354775355682032787253481
0.040746167581823840802491199646
0.0431314395609252711886469642107
0.0456494039511930966863040530143
0.0483069161878691266804675223877
0.0511111456810229938178754542488
0.0540695870544754144457075454832
0.057190071526245587210506222551
0.0604807784061932183347566102648
0.0639502466834401099153650411325
0.0676073866728450922792896752675
0.071461491686259805855827719538
0.0755222496905022004262586435973
0.0797997549099407691188429299411
0.0843045193272771424529427707284
0.0890474840315400762410025256425
0.0940400303574532567502660287423
0.099293990755206924312035176149
0.104821659324244526895907474813
0.110635801938967374643985889423
0.116749665888261225169129346655
0.123176988944459561011024919156
0.129932007770782041868913497496
0.137029465569428938070932414276
0.144484618865382074737874005754
0.152313243313572242607798128852
0.160531638409438436786707165218
0.169156630975046418873079545871
0.178205577284878732282306328323
0.187696363687186818098481318583
0.197647405568445909468369295666
0.208077644500019484932714235088
0.219006543397674449285636735252
0.230454079516151526655856584973
0.24244073509265748049633324732
0.254987485444986705633626277875
0.268115784322090448947824577012
0.281847546297395305985915758759
0.296205125988144473734504120977
0.31121129387762510111687041891
0.326889208511497335643024147551
0.343262384834715404270758499784
0.360354658431904996092820434552
0.378190145431728495275448043506
0.39679319783494259707757402529
0.416188354026762672026607734002
0.436400284237045278107564125528
0.457453730716954203978569293429
0.479373442408475371669960744551
0.502184103893699612053486339291
0.525910258424525312305182281271
0.550576224850687008072558640147
0.576206008285146898338629895366
0.602823204371260580127478911421
0.63045089704611931106735118239
0.659111549729453425076950532492
0.688826889907824302062159908113
0.719617787129890720306576006598
0.751504124480640253535302961885
0.784504663660921128065154915926
0.818636903863635420035929259494
0.853916934709730128732069876753
0.890359283585724527144139910378
0.927976757809896591936236475226
0.966780282146224021127306343233
1.00677873228335545473173201655
1.04797876499966541933535574299
1.09038464584393528951813693853
1.13399807527318195742530467476
1.17881801430300830320282149335
1.22484051083948702021009933399
1.27205852797237107318666733397
1.32046177561406359096452281994
1.37003654696324151036786348204
1.42076556135141067923911384949
1.47262781508908452436621775848
1.97636326244202378178698717598
2.29875134436942514798718120974
2.53307934478692367518219464261
2.7146302799711814631890920926
2.86086275650385386549218458939
2.98173944102858290295470135887
3.08348456561121196848198496593
3.17024111515922184293182256031
3.24489987381108909411775685292
3.30955321869502931432991997586
3.36576094797295867369966332587
3.41471450181098896588069888549
3.45734285620321063362613970412
3.49438326215748571463053414325
3.52642992366117648150988027883
3.55396835189453748127279381736
3.57740014484030873934548343507
3.59706120365191683813544997251
3.61323534992520926862240881887
3.62616465707786187824032330265
3.63605739324837112229415561895
3.64309420104908503143204590493
3.64743295759528521591557051131
3.64921263422909514512274560924
3.64855638933854936413747286969
3.64557406704897447173011559167
3.6403642312158990675743691021
3.63301583273989603500870721135
3.62360958518688276681402669092
3.61221910661006589304864392405
3.59891187266293883684622000318
3.58375001640114523567143855944
3.56679100277071401989979848115
3.54808820008191801145647433094
3.52769136634583879220991906925
3.5056470648935836744689109435
3.48199902097670794888161669335
3.45678842889122976957260353354
3.43005421744881620216775303156
3.40183328024062396618533307167
3.37216067602831274333343867306
3.34106980369649183678051726851
3.30859255546776453364513019004
3.27475945148177489564915013616
3.23959975834681064406851744274
3.20314159386580623022005792281
3.16541201980161518265203904577
3.12643712426615137100733438473
3.08624209508403743127734048848
3.04485128528540880590064760045
3.0022882717177896780000630112
2.9585759076280519853666436479
2.91373636994798016783398052542
2.86779120191729609927328204566
2.82076135159320739285275832896
2.7726672067232101209538851815
2.72352862639601091267295065736
2.67336496983238496180073380959
2.62219512263218789920552182432
2.57003752075445227091839451502
2.5169101724735730533723262073
2.46283067852522543685980374751
2.407816250630193861471124639
2.35188372856216149159985506901
2.2950495959062391702298037165
2.23732999463820062993831807041
2.17874073863969554365347906143
2.11929732625184409438501328651
2.0590149519583291750051307557
1.99790851727918417297745668231
1.93599264094774501414678597099
1.87328166843553988546627840196
1.80978968088309574456927219798
1.74553050348863275142881529173
1.68051771340129724806992317181
1.61476464716086540161142559155
1.54828440772165910841412484058
1.48108987109468903836712476622
1.41319369263872099966178824366
1.34460831302800257945223923144
1.27534596392174494489180576271
1.20541867335809282269598912415
1.13483827089320170368728157775
1.06361639250414694678137713393
0.991764485272689869792665847642
0.919293811865399318849896804669
0.846215454824254437817508038496
0.772540320680618535371375127964
0.698279143904360186910715279546
0.623442490698892870440087222971
0.548040762651996903041477030182
0.472084200251466935365827503608
0.395582886273885663948122218907
0.318546749054151651111012714922
0.240985565642779019438982030972
0.162908964857432927452012202176
0.0843264302346614515146041012763
0.00524730288732673124899318531677
-0.0743192157271785365104791132971
-0.15436406112322298167092549968
-0.23487830318337700658846748963
-0.31585314363095830782104059717
-0.397279913574928082061075945951
-0.479150071123647972793395290745
-0.561455199064249942323625014845
-0.644187002604593149911604236372
-0.727337307174985458106884621465
-0.810898056287034065099820384932
-0.894861309447161492034301570522
-0.979219240122481111702203868143
-1.0639641337568718254984290813
-1.14908838583522549539304120929
-1.23458449999396432570117650782
-1.32044508617603947774235786333
-1.40666285882872761452862068897
-1.49323063514263955998335288599
-1.58014133333044549543928480131
-1.66738797094390471987403972619
-1.75496366322786552737454243634
-1.84286162150997271242289142687
-1.93107515162488706141407209023
-2.01959765237188334639341699594
-2.10842261400475118580445110983
-2.19754361675297702456555478214
-2.28695432937323572882387822302
-2.37664850773026717823506776057
-2.46661999340625703436588005136
-2.55686271233788180875932531953
-2.6473706734802166685740563209
-2.73813796749674030294907223082
-2.82915876547470481371609360608
-2.92042731766517015863296158445
-3.01193795224703231867828811444
-3.10368507411440222502471720811
-3.19566316368671869629635202053
-3.28786677574100332216129499476
-3.38029053826568849504494987898
-3.47292915133547173874404293882
-3.56577738600667020385630257611
-3.65883008323256878070905814863
-3.7520821527982737996120816513
-3.8455285722746018183416994107
-3.93916438599054960470100272723
-4.03298470402390716953935077647
-4.12698470120959064976016409802
-4.22115961616528603426401843756
-4.31550475033400821714715537595
-4.41001546704319269683306115799
-4.5046871905799494588353371876
-4.59951540528212022209839468613
-4.69449565464479133021421436301
-4.78962354044192516217407226449
-4.88489472186278305381238511398
-4.9803049146628223889414296892
-5.07584989032875976511401395609
-5.17152547525750098754740849147
-5.26732754994864711894796104809
-5.36325204821029393412660875042
-5.45929495637784991625878133115
-5.55545231254560540492878182992
-5.65172020581079268196566212225
-5.74809477552988367562282511203
-5.84457221058687859190295470726
-5.94114874867334515781714655107
-6.03782067557997429820741513532
-6.13458432449942397771920402225
-6.23143607534022863406044801237
-6.32837235405155711856993555405
-6.42538963195860735540524457207
-6.52248442510843104078428107178
-6.61965329362598663752402047608
-6.71689284108022368592103485283
-6.81419971386000605761054174501
-6.9115706005596862317531590585
-7.00900223137414697962231133618
-7.10649137750313101088325618392
-7.20403485056468316866964229285
-7.30162950201753366672341638169
-7.39927222259225464578595435149
-7.49695994173102599322082320149
-7.59468962703584992433139566499
-7.69245828372505727055979535373
-7.79026295409795176301531993953
-7.88810071700744184364256005245
-7.98596868734051268464292034055
-8.08386401550639415314213879466
-8.18178388693228342599056669545
-8.27972552156648384225018633078
-8.3776861733888243814494216637
-8.47566312992822687699995063714
-8.57365371178729071904418886476
-8.67165527217376737207107941747
-8.76966519643879953240076950726
-8.86768090162180218146917521314
-8.96569983600186515499603479669
-9.06371947865555914773744177391
-9.16173733902102931064278175892
-9.2597509564682627737931624821
-9.35775789987541854633585381002
-9.4557557672111103054993401697
-9.55374218512253459234377506144
-9.65171480852933888375876541833
-9.74967132022312590987481433093
-9.84760943047249243494396553996
-9.94552687663350251923752788165
-10.0434214227654970309065426991
-10.141290859252142881293287705
-10.2391330024276271160488745959
-10.3369456942079026087247002975
-10.4347268017268936743309130849
-10.5324742169775714487071290361
-10.6301858564578103663926618402
-10.7278596608209385159300316289
-10.8254935945308960580540452053
-10.9230856455219172598315120644
-11.0206338248626530273020829108
-11.1181361664246521112647430514
-11.2155907265551204162519664842
-11.3129955837538790620892211395
-11.4103488383544430313672106544
-11.5076486122091433852356884063
-11.6048930483782171447014039227
-11.7020803108227900155827607077
-11.7992085841016781829082320843
-11.8962760730719364152773235731
-11.9932810025930807019298300075
-12.0902216172349145953547299449
-12.1870961809888893505434463649
-12.2839029769829288387484578559
-12.3806403071996510691084557232
-12.4773064921979189759725112935
-12.573899870837653923391076048
-12.670418800007846141199874901
-12.7668616543576970395281557922
-12.8632268260308290505047558517
-12.9595127244024993174681625065
-13.0557177758197541931284710129
-13.1518404233444621188616710076
-13.2478791264991630375846168377
-13.3438323610156730423688694648
-13.4396986185863834819708464675
-13.5354764066181942326118062429
-13.631164247989021302420285592
-13.7267606808068193606953001153
-13.8222642581710601782604922844
-13.917673547936608327311481634
-14.0129871324799358189176469849
-14.1082036084676176532829956226
-14.2033215866270505215049877643
-14.2983396915193371273481572603
-14.3932565613142787928681022253
-14.4880708475674191719200205682
-14.5827812149990820199415021722
-14.6773863412753460561257346721
-14.7718849167909000043442416752
-14.8662756444537209110129818826
-14.9605572394715188105224024053
-15.0547284291398907407924420381
-15.1487879526321270018059413066
-15.2427345607906123973689821713
-15.3365670159197650035019422712
-15.4302840915804547643396703557
-15.5238845723858439266680153229
-15.6173672537985909855911490681
-15.7107309419293594245363882322
-15.8039744533365720909623477064
-15.8970966148273515527112471317
-15.9900962632595862267646720079
-16.0829722453450614599010995178
-16.1757234174535940669295210078
-16.2683486454181080941317189663
-16.3608468043405887704484839551
-16.4532167783988507337591638727
-16.545457460654055671087345955
-16.6375677528589134862525143488
-16.7295465652665000026731214482
-16.8213928164396230187490371104
-16.9131054330606672542740907564
-17.0046833497418473541205213924
-17.0961255088357966451477812811
-17.1874308602464177687289261178
-17.278598361239919628903213235
-17.3696269762559632990039590443
-17.460515676718837611302378168
-17.5512634408485831079201299539
-17.6418692534719808496718507358
-17.732332105833320254748461229
-17.8226509954048576628126894657
-17.9128249256968746830997484189
-18.0028529060672425777772316235
-18.0927339515303959436717976245
-18.1824670825656157752826490823
-18.2720513249245186076876831727
-18.3614857094376448364979362626
-18.4507692718200354794170462271
-18.5399010524756825651129508464
-18.6288800963007339937226646381
-18.7177054524853290918129932206
-18.8063761743139361640327788613
-18.8948913189640581035092044718
-18.9832499473031665410878449034
-19.0714511236837190657993858252
-19.1594939157361077094724275146
-19.2473773941593801290441226504
-19.3351006325095677103109804061
-19.4226627069854471234659159899
-19.5100626962115536477801897112
-19.5972996810182558110675953527
-19.6843727442186915165224683731
-19.7712809703823558087701470346
-19.8580234456051197119512410178
-19.9445992572754481002217684271
-20.0310074938365722749569913084
-20.1172472445443597573596126594
-20.2033175992206096880578239655
-20.2892176480014870777410974029
-20.374946481080792888426010027
-20.4605031884477494486419713716
-20.5458868596189619133810669728
-20.6310965833641962563523972578
-20.7161314474255925016024144968
-20.8009905382299084246553850928
-20.8856729405933636262948208159
-20.970177737418626535101177416
-21.0545040093834573399565415507
-21.13865083462048788272474604
-21.2226172883875849232542964142
-21.3064024427282056671731836799
-21.3900053661211137362605914058
-21.4734251231187795435796838598
-21.5566607739737409563793662288
-21.6397113742521477927709118498
-21.7225759744336566599525476638
-21.8052536194967804053292020412
-21.8877433484887284593537758641
-21.9700441940786999729288971933
-22.0521551820935101860357026013
-22.134075331034341110371661732
-22.2158036515733094655165621599
-22.2973391460284368541591660046
-22.378680807815488238023634382
-22.4598276208750135640425953965
-22.5407785590727823876514128639
-22.6215325855716408309415961965
-22.7020886521726422336956621618
-22.7824456986231051515691068263
-22.8626026518890323362553242901
-22.942558425389079009416542281
-23.0223119181869846617519709676
-23.1018620141390757680186298095
-23.1812075809931025561588227468
-23.2603474694342858819519203935
-23.3392805120740140014830670831
-23.4180055223761361696537807268
-23.4965212935152417800535816451
-23.5748265971606798785049797401
-23.6529201821793521035022756265
-23.7308007732494878962831384181
-23.8084670693766668344002315348
-23.8859177423022683899182357734
-23.9631514347932792868538382163
-24.0401667588009427071967799904
-24.1169622934740551749868003909
-24.193536583010761266049083916
-24.2698881343304084548796834668
-24.3460154145443367525033065079
-24.4219168482013064233952005948
-24.4975908142795073825655998915
-24.5730356428926145821338551551
-24.648249611671988946746848032
-24.7232309417806621979399967152
-24.797977793506915732600017825
-24.8724882613757190824825336125
-24.9467603687045768975175160102
-25.0207920615158458346943576532
-25.0945812016995286349759295597
-25.1681255592978642955863444575
-25.2414228037542612331120001558
-25.3144704939322730488824642739
-25.3872660666626205361900980578
-25.4598068235138005547474868751
-25.5320899153989681545180502325
-25.6041123245203188781801261978
-25.6758708429999053461013222414
-25.7473620473341014254441592245
-25.8185822675088254040430361289
-25.8895275491778538757897813834
-25.9601936066608093683303287144
-26.030575763530574732152209137
-26.1006688760011005908559753983
-26.1704672317667443453757395344
-26.2399644125409628858777028291
-26.3091531005280252956641045011
-26.3780247934122232643865657102
-26.4465693589927866552257770729
-26.514774279774683563865358542
-26.5826232048751076548266996772
-26.6500925284583619463842187016
-26.7171374644544415275474396936


==> anc/CLqPS/CLqPS3010.dat <==
# CLqPS3010
283.256606088979701959168652007
284.999818622836056958264066043
285.094036526142356094507603928
285.193018272466531780950678432
285.296981292313816107143295957
285.406151245218884418886162264
285.520762203400697683602378513
285.641056828596593684911009994
285.767286540809222516248668039
285.899711677597607113252276782
286.038601642435868774527455325
286.18423504054988484920925604
286.336899800523253291643913466
286.49689327983936015961194055
286.66452235239603960848591022
286.840103475893268166421256166
287.023962736852565210950872163
287.216435870879335692967134034
287.417868255626387152328386797
287.628614873758425894539301201
287.849040243053684604755765162
288.079518310610212424209543828
288.320432307951091080831779046
288.572174563645322482009943772
288.835146269879840428930427349
289.109757199233597122005162056
289.396425367717627349609304616
289.69557663995617090248378618
290.007644272194226098244880031
290.333068388627332619952629983
290.672295386361099148514217797
291.025777264122312563968956717
291.393970869661869074997258494
291.777337060613911847642399917
292.176339773407297556032773961
292.591444994666908803234687418
293.023119629395669689148327371
293.471830260095939947273847012
293.938041790874051395627152215
294.422215970477179767044568937
294.924809788140883263379967718
295.446273736082170725610988618
295.98704993246090740656087734
296.547570098656101159838792714
297.128253384767888623436929991
297.729504037366008038222156702
298.351708903666767172532472343
298.995234766538991572099102027
299.660425505021624745113087473
300.347599075388475164269046246
301.057044308226481488189806536
301.789017517510717555792836041
302.543738918270619576058835665
303.321388850156553273875027242
304.122103805043345595718980963
304.94597225775781683543757884
305.793030300101231268175651279
306.663257079566029868642077662
307.556570045530820852542446363
308.4728200072704747482662606
309.411786009851849869176784286
310.373170035913126159192018886
311.356591543459276621692931752
312.361581852161475931147390082
313.387578393238065929315581487
314.433918840833007581742491196
315.499835145908477007400914377
316.584447497045182254483007277
317.68675823621053549312341883
318.805645761523937121443669959
319.939858453332285639435730496
321.088008664518572585446167847
322.248566820911882911222070628
323.419855682956450356177092325
324.600044825436692895368341996
325.787145398047925853070262244
326.979005235949229909008802437
328.173304396132628919964708329
329.367551202483929500394990627
330.559078889782913169019909203
331.745042944575861684060266807
332.922419248826725060302154432
334.088003140481968605328396442
335.238409513526773264451938342
336.370074088715246965123946096
337.479255994861631632333811084
338.562041809307233327346857631
339.61435121483847831017057522
340.63194443881829064882138222
341.610431648480820887534823045
342.545284484083005011282152618
343.43184991873747551594375757
344.265366640076949463110325068
345.040984154199767545783482517
345.753784816368828210062873479
346.398808995397640634666516835
346.971083579237306384507014293
347.46565402761732032198398682
347.8776201732890428516137171
348.202175966025688588374094854
348.434653342549898956155734215
348.570570390440528097032443721
345.007128474184496511600131967
338.742664140677669702030708557
332.73336688007660572190211958
327.543629576684557744597234927
323.250042318200693565450294958
319.800123922619123305516102185
317.108334766583287801761615869
315.085954531324177993562643328
313.650621714154807308732800122
312.728901775693357760940358804
312.25636640217172892647383469
312.176822006401771814788763709
312.441313042538875541154380092
313.007138434980493011101896448
313.836964723602041375425394219
314.898056861649396047264681632
316.16162290027287231123601068
317.602260087986627529676834081
319.197487921715772564872275347
320.927354388898332154678663959
322.774103283724591460636354899
324.721892312477644640307036355
326.756553418729555031111692387
328.865388254684782492625319306
331.036992983187053001737473115
333.261107634009711441806557099
335.52848608793422111434778045
337.830783454072473966277344903
340.1604581684171858452205305
342.510686599120603657020450941
344.875288316732593010901428528
347.248660492036868704686178201
349.625720133472358135376761986
352.001853081046241376009016098
354.372868842637414687677126135
356.734960498450246781166427633
359.084669015547024207312288209
361.418851411223397766345959806
363.734652284998294477625336859
366.029478306991918969852788865
368.30097530774532969230268837
370.547007662943916507385186666
372.765639707551325836115888681
374.955118948769884273238420965
377.113860877025922283500872402
379.240435199661784745392819679
381.333553343883748860608880984
383.39205709433168522739184125
385.414908246871194959042750573
387.401179174252746783853616423
389.35004421146128007224670499
391.2607717791671553481325887
393.132717172914869828146164095
394.965315953743111896905852487
396.758077882982000206357767512
398.510581350159255845680253408
400.222468248384250322385613909
401.893439256367558483675581639
403.523249490459367212443170731
405.111704493826053876674716548
406.658656533193248297054235892
408.164001176519716097167622141
409.627674127575968081770326635
411.049648295724778621013956885
412.429931081272544675021443672
413.768561858610774750557361967
415.065609641022148279424962232
416.32117091250832375840618314
417.53536761332687673192536562
418.70834526711978418919988524
419.840271238590941738153854467
420.931333111658632553343080787
421.981737178882368651785027054
422.991707033752393582636744298
423.961482258143445065462954264
424.891317197880134335701955595
425.781479819946583775321889183
426.632250645404040938376721999
427.443921752562609116410648689
428.216795845391932337966740055
428.951185382555028864825872653
429.647411762813383101919291544
430.305804562883358676820325956
430.926700824127088669803905505
431.510444384738005783524451955
432.057385254334576809525641081
432.567879028107824655640564965
433.04228633788085071835396771
433.480972337633600201654593444
433.884306221225151795336163938
434.25266077021030853457051803
434.586411929798522713956266122
434.885938411142380384728632949
435.151621318271061776051600239
435.383843798102342192856875404
435.582990712075671203864089648
435.749448328049451808238590197
435.883604031198547676567443734
435.985846052733921279000090388
436.056563215345735055515132388
436.096144694344764553504073706
436.104979793545061255361132565
436.083457734993904778166059902
436.031967461713601155386438756
435.950897452673982475937170713
435.84063554926487768587943564
435.701568792584660281388191379
435.534083270904515101024837797
435.338563976708558811316339061
435.115394672747630717033871875
434.864957766579656341440287442
434.587634193102172106167166907
434.283803304613065471031217386
433.95384276796399638374401414
433.598128468397474702170513824
433.217034419683313990961276656
432.81093268019329317752873875
432.380193274574452184126287677
431.925184120701634706749210023
431.44627096160877112964781584
430.943817302116059682383981328
430.418184349886739753560676289
429.869730960662636612595539009
429.298813587442164495977803703
428.70578623337807241781200855
428.091000408184966440955098404
427.454805087858601125630017416
426.797546677520154819615403776
426.119568977209237804943717299
425.421213150459274894954556748
424.702817695498197380644676832
423.964718418926112689957415803
423.207248411729830356202122354
422.430738027501843894544009759
421.635514862738631555867802437
420.821903739099974041991411196
419.990226687517421450181119
419.140802934046100396624332483
418.273948887359759122300499804
417.389978127794325461775541062
416.489201397850320404325599667
415.571926594069247754018431631
414.638458760203585967513906299
413.689100081604258285897593503
412.724149880753467340828368832
411.743904613874565036939146143
410.748657868554201266946501109
409.738700362315368590294490191
408.714319942083146261935014152
407.675801584487957029103371768
406.623427396953994300841381801
405.557476619523165353338246518
404.478225627367437261145045432
403.385947933944874761105155937
402.280914194756931246733065551
401.16339221166670303964503281
400.033646937739890008683762628
398.891940482572129088368263189
397.738532118068187461640662566
396.573678284640224913530335487
395.397632597793965573833541985
394.210645855073163058531153679
393.012966043334204692138415393
391.804838346324084557650746786
390.586505152536285817484156888
389.358206063320354064550851032
388.120177901222119146739763304
386.872654718532636487649931492
385.615867806024973720208964267
384.350045701858967581307917597
383.075414200635022425226749886
381.792196362578918170106615304
380.500612522840444602590513297
379.20088030088948318726750365
377.893214609993919173918494961
376.577827666764488047511498674
375.254929000752343278739259225
373.924725464085778844013877214
372.587421241133151919697405766
371.243217858179630238057232636
369.892314193105936445855472092
368.534906485057779961967633617
367.171188344095156732179348487
365.801350760811160289390610066
364.425582115910384930470822196
363.044068189737414828494619975
361.65699217174628265362742124
360.264534669902148854983745731
358.866873720006799175294393795
357.464184794939884187983808422
356.056640813808131565072112911
354.644412150995050254927746317
353.227666645103916572774675255
351.806569607787086138775984473
350.381283832454913348972102396
348.951969602857782301836904175
347.518784701534960456328520772
346.081884418124179356745782396
344.641421557526026080091963914
343.197546447917395163305793248
341.75040694860840413824701118
340.300148457737316898119623942
338.846913919798148366682983003
337.390843832995741739253017489
335.932076256423216282975493952
334.470746817056779667860076258
333.006988716562984369203189741
331.540932737913583131777849851
330.072707251803204088775647587
328.60243822286512213378557141
327.130249215680449780265367092
325.656261400576108217214549039
324.180593559206967768961839223
322.703362089917566658223047975
321.224681012878828002684756666
319.744661974995197475317185388
318.263414254577618137978444908
316.781044765777744709113192471
315.297658062778777024138590352
313.813356343738261748547194148
312.328239454478172548552277661
310.842404891917531934716154388
309.355947807242782875726996186
307.86896100881105502047876717
306.381534964781398937862785029
304.893757805468982138977326944
303.405715325417152722242932544
301.917490985182180197104929175
300.429165912825378297807979878
298.94081890510720127832828388
297.452526428377783147796040606
295.964362619158258408755582578
294.476399284407062925342280613
292.988705901465264382174486696
291.501349617674813184488811508
290.01439524966343636193026972
288.527905282289718817004394772
287.041939867241727826708643196
285.556556821282337761282121328
284.071811624134202202209575812
282.587757415997099672307227352
281.104444994690146657380627694
279.621922812411127097618763308
278.140236972104930624887388333
276.659431223432822056597440981
275.17954695833398153340825654
273.700623206170457678976491183
272.222696628446364702560672474
270.745801513091827859754795622
269.269969768301839495833079134
267.795230915919829334432473037
266.321612084355377032854550241
264.849138001025101512389889213
263.377830984305349393081124009
261.90771093498487313135229406
260.438795327205237258558348649
258.971099198876217463994434986
257.504635141552961112657112604
256.039413289761158025378194411
254.575441309755925796043849782
253.112724387699543321963825812
251.651265217242568243954087082
250.191063986492247212314369013
248.732118364351470802967413939
247.2744234862108358971396551
245.817971938975655697233054176
244.362753745408999459492444396
242.908756347771048540898117484
241.45596459073422041689414428
240.004360703552635725849284553
238.553924281463582787789872774
237.10463226629766692513116889
235.656458926273315610560911879
234.209375834950242130721945815
232.763351849315347039446533663
231.318353086973354928745331163
229.874342902413240493700042448
228.431281862320188792309597539
226.989127719901456027380226935
225.547835388193044849448564206
224.10735691231257754077983905
222.667641440622136608674134172
221.228635194763140058303484384
219.790281438523522318089814587
218.352520445495595430656237753
216.915289465480962231807493411
215.478522689596736869904057834
214.042151214035090698174248656
212.606103002425775267468051333
211.170302846748770207801908572
209.734672326741552898775244172
208.299129767742678952684934668
206.863590196910386843815753634
205.427965297751784830038928095
203.992163362894831012377824252
202.556089245031764331197824092
201.119644305958870760969132006
199.68272636363345898428061574
198.245229637164656121058045149
196.807044689650097933834435559
195.368058368765759012496151877
193.928153745011024713782838365
192.48721004750562413945485312
191.045102597229196140153590776
189.601702737588019891495600669
188.156877762186777142372684299
186.710490839676091141767313861
185.262400935538970807401467373
183.8124627306711378288946162
182.36052653660148529432318561
180.906438207189561167583397265
179.450039046626936043119343108
177.991165713558544535568531814
176.529650121128520299631129497
175.065319332742606682768154799
173.597995453325842149047742109
172.12749551583980795356977905
170.653631362808192612394477661
169.176209522582671475797983978
167.695031080063007484344443707
166.209891541565726355701502488
164.720580693514568051019999987
163.226882454603013465614742576
161.728574721054361127824477683
160.225429204577894611155230309
158.717211262590427410090176895
157.203679720240704218855626905
155.684586683739514765543340344
154.15967734446064676281364583
152.628689773236641506513273956
151.091354704228353034482838331
149.547395307698138457757228165
147.996526950962660800591747734
146.438456946742245695879201698
144.872884288058912005691051981
143.29949936876392972166508477
141.717983688697294277291982943
140.128009542394991459004631036
138.529239690164391611164186494
136.921327010242451235552246168
135.303914130634353810743728254
133.676633039100348025351356873
132.039104669614188248209819225
130.390938463455850795611178691
128.731731902921904848086844588
127.061070015436536189103759561
125.378524845621836570536414956
123.683654892634195612129900883
121.976004509790527477580078671
120.255103263189037682424769807
118.520465245668913175998155352
116.771588342045397443950294934
115.007953441093772996085998091
113.229023589229057101927502312
111.43424308022734664601899367
109.623036474647389280728865805
107.794807541822393300789430041
105.948938116384691477894902976
104.084786860238450158263522317
102.20168791968257382763432099
100.29894946597626434272834044
98.3758521059955491263371331792
96.4316471477042210196833840768
94.465554702900111129117983459
92.4767616070270508259643031715
90.464419132676733440983747463
88.4276404696334689130641139838
86.3654979398007368158021383552
84.2770199099169258409995359859
82.1611873583960444684692656791
80.0169300446314049770549591209
77.8431222193058468186927441554
75.6385778021772423593741566914
73.402044938815593701781653872
71.1321998290105928559251378817
68.8276396959077289025353995865
66.4868747348209273890959337983
64.1083188419859932368578234731
61.6902788733055065602929857633
59.2309421172211489833962923503
56.7283615782596651659870724955
54.1804385498363167388539027099
51.584901793672737355728509715
48.9392824192025819997676458034
46.2408832394729083729965505822
43.4867409225870596970582439357
40.6735785819928968968621941046
37.797745424423624406456247939
34.8551384739692886685806835331
31.8410988028333024091811463269
28.7502703404882575002394034074
25.576401625841293014385886214
22.3120564095513280162189654737
18.9481698171310177402474067915
15.473321938737850829032235091
11.8724369527429204461528451459
8.12411755423061957947845600475
4.19375758803300888376970766023
0


==> anc/CLqPS/CLqPS3020.dat <==
# CLqPS3020
-139.061728395061728395061728395
-139.039191744498778359678673312
-139.037851071888378684599298611
-139.036434277781558349639870293
-139.034937319880796286836849737
-139.033355963031195107921075374
-139.031685771764967086899651298
-139.029922102706656048555721088
-139.028060096851545723539777785
-139.026094671731677862234767525
-139.024020513486050326205090013
-139.021832068853897761873429582
-139.019523537112487021746020402
-139.017088861983598389611975062
-139.014521723535824466531340443
-139.011815530113014263757421533
-139.008963410322633978426948473
-139.005958205121521784579414655
-139.002792460040495732891132196
-138.999458417593545730512068
-138.99594800992191695171896215
-138.992252851728287389108966869
-138.98836423356147107621544875
-138.984273115517655177377570269
-138.979970121430117808894962819
-138.975445533625687924569590532
-138.970689288332912144565508458
-138.965690971833998600952047527
-138.96043981746012637709823429
-138.954924703537651446595278322
-138.949134152401115276142048661
-138.943056330597777844183318807
-138.936679050417658100550759253
-138.929989772892774795218932971
-138.922975612419439248783698519
-138.915623343168055840187360296
-138.907919407455928753659938433
-138.899849926270043477476635155
-138.891400712138672283871954146
-138.882557284562922324347582273
-138.873304888231974436129422471
-138.863628514258714316215113868
-138.853512924685691138502866355
-138.84294268052479841337547013
-138.831902173607693923001076246
-138.82037566253768423795039897
-138.808347313047505932897277829
-138.795801243081036971762089733
-138.782721572930348519546651659
-138.76909248077252249904969756
-138.754898263963156632865369791
-138.740123406455277769909724185
-138.724752652723283224270344077
-138.708771088581299431357610572
-138.692164229293729173062022318
-138.674918115382462796342408476
-138.657019416539930220827698768
-138.638455544059505946021240342
-138.619214772194343969418936556
-138.599286368852063432116310508
-138.578660736025329542834472119
-138.557329560346724994303137075
-138.53528597413977375556369622
-138.512524727315888089104784044
-138.489042370438619362523462409
-138.464837449241089017033761358
-138.439910710838964508622263512
-138.414265321828848166124239847
-138.387907098399396054001427894
-138.360844748508713417955227544
-138.333090126095313906716426096
-138.304658497189802001605976112
-138.275568817678945298623851127
-138.245844022341324724814170215
-138.215511324622534593287950025
-138.18460252644606074924943049
-138.153154337161459257431162673
-138.121208700512104100744536196
-138.088813128258226667872533355
-138.05602103881472576348533366
-138.022892098954609861743811544
-137.989492566285096834946575331
-137.955895629821319328821777348
-137.922181745559069456332189102
-137.888438963479692587370383829
-137.854763241903562637542539197
-137.821258744539829895484009641
-137.788038114955459133261118238
-137.755222722501958053641486848
-137.722942872989494595967394353
-137.691337976581072823990941474
-137.660556664489763052367699577
-137.630756845095306836768052886
-137.602105689048393654242115727
-137.574779531797249326182122719
-137.548963680747733261888731
-137.524852112950971080670059735
-137.502647047798018073267775483
-137.482558377685946861665165134
-137.464802938001426437589623391
-137.449603596044371940554222783
-137.437188136684557884720324089
-137.485024840211482314097318582
-137.679840201004492082029047261
-137.899657186427815075210958634
-138.109146024007888563004709429
-138.295557662815200346287950617
-138.454196646055702888399708398
-138.583719895128082260159915388
-138.684296118480098157639617439
-138.756794595166365788265776945
-138.802398872892324295933776683
-138.822413511875858499936709133
-138.818164842011205571609934931
-138.790949891255910542223593991
-138.742010908274703268672153357
-138.672523808971943292937735369
-138.583594281888104636813128884
-138.476258090189320871340098937
-138.351483615963743759099543949
-138.210175528739804942560495167
-138.053178935242423266706078007
-137.881283642520296750701162665
-137.695228328118458189564181348
-137.495704506639383108364804941
-137.283360238837835771784549983
-137.058803562950326003968785326
-136.822605647474500977076317174
-136.575303675596893547868495398
-136.317403477260259430247993156
-136.049381927511060848777562831
-135.771689130536742705386137441
-135.484750408474325945321443152
-135.188968113132206754798756237
-134.884723277516005188611810839
-134.572377122670438768691173379
-134.252272433952691347163576335
-133.924734819502534648375009966
-133.590073862405412914369576622
-133.248584176873588796977067553
-132.900546377702926776602097329
-132.546227971297966451441988468
-132.185884175690815031356334244
-131.819758676203264059787248525
-131.448084322708727230180327947
-131.071083773833230659655236529
-130.688970092885108347263153545
-130.301947299814054458423913247
-129.910210883065112219864918935
-129.513948274805992418180762137
-129.113339292661372454675359016
-128.708556550780667448370621813
-128.299765842791864505505936133
-127.887126498949539328512405657
-127.470791719566745365230611118
-127.050908886625092805149209692
-126.627619855282385504785521897
-126.201061226840339761559206876
-125.771364604594127990119095652
-125.338656833858974670753373555
-124.903060227355197397304170425
-124.464692777030536305185543808
-124.023668353306119268562228785
-123.580096892648881198190776216
-123.134084574297733457263950608
-122.685733986902414910631771326
-122.235144285771998044957744013
-121.782411341373806199844757645
-121.327627879672430737869601093
-120.870883614852095627767660005
-120.412265374923335325738154167
-119.951857220676415218422042933
-119.489740558408762672897394331
-119.025994246821561283522868924
-118.560694698451296848078083836
-118.093915975975167784011786465
-117.625729883704649576021868968
-117.156206054558921386163260208
-116.685412032789133848575152149
-116.21341335270545031230261118
-115.740273613641276559289715241
-115.266054551372968771398848537
-114.79081610619845233887573825
-114.314616487864483241520502191
-113.837512237519638303338844813
-113.359558286858439444916974411
-112.880808014611217653099363064
-112.401313300524330063957484673
-111.921124576966090610798114832
-111.440290878285199698232018722
-110.958859888040505541454101376
-110.476877984213548447975838409
-109.994390282508483279713887436
-109.511440677837602600565621498
-109.028071884084755291519233226
-108.544325472233437764414075475
-108.060241906941195426324254288
-107.575860581637181587266320302
-107.091219852215252902025867203
-106.606357069390810286667721792
-106.121308609785699693798763907
-105.636109905801847669612358372
-105.150795474340903442175116797
-104.665398944423975133981955974
-104.179953083762566682106804337
-103.694489824329029591525207181
-103.209040286972226309845947233
-102.723634805121647424859412743
-102.238302947620921649734733158
-101.753073540729495160428764087
-101.267974689329225582708041999
-100.783033797370726831109232285
-100.298277587592505798062212555
-99.813732120544242920472819535
-99.3294228129439788273429941125
-98.8453744553974720345020177789
-98.3616112295065819225279920044
-97.8781567243922013761198443245
-97.395033952656009250073085427
-96.9122653658041294066116842648
-96.4298728691546659349749922833
-95.9478778362500291294686377814
-95.466301122793969973285022361
-94.9851630801322986302385263519
-94.5044835682953714136591838948
-94.0242819686195877410808414499
-93.5445771959643407691302710985
-93.0653877105401100072733911666
-92.5867315293626686871943019943
-92.1086262373477006417177667619
-91.631088998059478705789444206
-91.1541365641266471204083963449
-90.677785287337572162179667014
-90.2020511284271764255307745872
-89.7269496665666511574617367879
-89.252496108566946200197391949
-88.7787052978064669502601969981
-88.3055917228929609019720985169
-87.8331695260691515051263200096
-87.3614525113712730076428262734
-86.8904541525492755271710602064
-86.420187600757103724058193848
-85.9506656920211041208157849717
-85.4819009544942843804613654152
-85.013905615503831825376300896
-84.5466916083989973105294635261
-84.0802705792061634709008916667
-83.6146538930976426001779903959
-83.1498526406804882873769772426
-82.6858776441113557818444290895
-82.2227394630432082551704069177
-81.7604484004094390966839120423
-81.2990145080507635666602866012
-80.838447592190026018764073505
-80.3787572187598710005886732433
-79.9199527185880373860072819108
-79.4620431924448538488455087275
-79.0050375159573410418169165975
-78.5489443443941604082009005239
-78.0937721173254912582549847664
-77.6395290631617662398091669664
-77.1862232035750502937497154845
-76.7338623578067092987891086363
-76.2824541468648815813713478753
-75.8320059976151380168328848493
-75.3825251467675943128820985117
-74.934018644763621995861633425
-74.4864933595651923770295369374
-74.0399559803497801355152553373
-73.5944130211136499036099287511
-73.1498708241862501765626860019
-72.7063355636583438013681002825
-72.2638132487264130452181461853
-71.82230972695578963166022938
-71.3818306874648759970725684536
-70.94238166403274320609264977
-70.5039680381323133241438417454
-70.0665950418912594375792215747
-69.6302677609826848035276007096
-69.1949911374475736751818786098
-68.7607699724509400631259544936
-68.3276089289735369443453555806
-67.8955125344409271083657673554
-67.464485183291657830339121005
-67.0345311394862247846651395798
-66.6056545389584559654406605063
-66.1778593920108937716923007452
-65.7511495856557027602384552332
-65.3255288859025817854379719297
-64.9010009399951122551265171966
-64.4775692785969289614506179047
-64.0552373179290563232531948917
-63.6340083618597108355745282731
-63.2138856039478299972373907485
-62.7948721294415489178540308255
-62.3769709172328081321891411474
-61.9601848417692398165549902029
-61.5445166749244445552437850374
-61.1299690878277369937581009743
-60.7165446526544060909040074528
-60.3042458443775041969542732364
-59.8930750424821487954261279947
-59.4830345326432914088695916847
-59.074126508367879843618767968
-58.6663530726023125956910402127
-58.2597162393060578225953202789
-57.8542179349922837680138570606
-57.4498600002363228739760142227
-57.0466441911527679955381279351
-56.6445721808419761148118355194
-56.2436455608067327044696448895
-55.8438658423398083868998110884
-55.4452344578831187464966378919
-55.0477527623591780528306974591
-54.651422034475518216426998295
-54.256243478002725502426159347
-53.862218223026729347362736445
-53.4693473271759600384799644813
-53.0776317768239750021481203722
-52.6870724882681369876836886979
-52.2976703088849115056417830186
-51.9094260182623354667457230311
-51.5223403293101940510692129826
-51.1364138893484283996823403573
-50.7516472811742827462057860984
-50.3680410241086860777608330347
-49.9855955750223503184799763251
-49.6043113293420543495029051649
-49.2241886220375709032735137217
-48.8452277285896814835990587724
-48.4674288659397129535090002578
-48.0907921934210182881660260441
-47.7153178136728131981536546069
-47.3410057735367698781034888335
-46.9678560649367590160137285629
-46.5958686257421213993879475105
-46.2250433406148409655680486135
-45.8553800418409819558506417194
-45.4868785101467439370745374152
-45.1195384754994798416574958291
-44.7533596178940138392350903644
-44.3883415681245877821772740795
-44.0244839085427571557529881846
-43.6617861738015499043538430597
-43.3002478515861941910887136142
-42.9398683833317140726675814708
-42.5806471649276852285739054659
-42.2225835474104362671647742479
-41.8656768376429747359307226647
-41.5099262989829107833890711184
-41.1553311519386454509839301728
-40.8018905748140848100848623974
-40.4496037043421355978099967604
-40.0984696363072326405593514281
-39.7484874261571431839236113976
-39.3996560896042882664410984831
-39.0519746032168164806224046168
-38.7054419049996608541140473747
-38.3600568949658051542663163439
-38.0158184356979816682441063677
-37.6727253529010184360158127532
-37.3307764359450500132064371573
-36.9899704383998021133327138291
-36.6503060785601569230751126186
-36.3117820399632024990142393776
-35.9743969718969664390106637268
-35.6381494899010309758025506685
-35.3030381762592237644314655712
-34.9690615804845759291234135397
-34.6362182197967363999457529893
-34.3045065795920292059978869152
-33.9739251139063382015281583972
-33.6444722458710016860595080217
-33.3161463681618975416352855372
-32.9889458434418978523940981587
-32.6628690047968704970499582793
-32.337914156165403917190722705
-32.0140795727624301678412517712
-31.6913635014969204562557690019
-31.3697641613838266757909284355
-31.0492797439504419499873453306
-30.7299084136373529243522681686
-30.4116483081941564872158725776
-30.094497539070113774633498431
-29.7784541917999147266674259095
-29.4635163263847271234450091
-29.1496819776687049500638157664
-28.8369491557111321316514518457
-28.5253158461543791567677426917
-28.2147800105878518831582843732
-27.9053395869081139102485846304
-27.5969924896753663247542583891
-27.2897366104664713979734521383
-26.9835698182247099560063689739
-26.678489959606465679429498135
-26.3744948593250335409499680433
-26.0715823204917539845635846719
-25.769750124954679316395794462
-25.4689960336349841469656184774
-25.1693177868613376311579554774
-24.8707131047024617328978467756
-24.5731796872981068369641997731
-24.2767152151886837848551382372
-23.9813173496437998735031942942
-23.6869837329899555778054853932
-23.3937119889376687981883903138
-23.1014997229083043560100965279
-22.810344522360898331750151476
-22.5202439571192797394839629494
-22.2311955796998060392317714645
-21.9431969256400441976146023639
-21.6562455138287455169829216322
-21.3703388468374803738401138773
-21.0854744112543184599696534078
-20.8016496780199612373850668449
-20.5188621027667562477955097414
-20.2371091261610478205344284386
-19.9563881742493457784525157097
-19.6766966588088231464908526446
-19.3980319777026858408247909365
-19.1203915152409920993196324902
-18.8437726425475372745052719089
-18.5681727179334608457045812569
-18.2935890872782774477042660908
-18.0200190844190827269287149425
-17.7474600315487383317628440864
-17.4759092396238987779042892115
-17.2053640087838068120775731357
-16.9358216287808537979897132943
-16.6672793794239782051255453201
-16.3997345310360592093277829382
-16.1331843449265545174726301126
-15.867626073880732710427890612
-15.603056962666961676503270039
-15.3394742485636372297998605613
-15.0768751619074710714882684532
-14.8152569266650063254372150034
-14.5546167610293936276717394652
-14.2949518780446430630006523961
-14.0362594862597692739105663553
-13.7785367904154712702021109709
-13.5217809921662376459682208028
-13.2659892908410452721594904259
-13.0111588842461287589652504161
-12.7572869695136433039961394973
-12.5043707440004298350771883327
-12.2524074062415242504529261909
-12.0013941569635385716913524939
-11.7513282001635885185836529248
-11.5022067442600581898985344021
-11.2540270033221884531834063429
-11.0067861983862633172980568968
-10.7604815588670620674462021913
-10.5151103240742608553330475285
-10.2706697448446253139372616936
-10.0271570853021587626288826881
-9.78456962475988619114475815128
-9.5429046597786952507643357286
-9.30215950640066116841068790851
-9.06233150257659994734044608415
-8.82341801081028022967871676613
-8.58541642104484754070856828277
-8.34832415382065892940819792565
-8.11213866373799339513153045627
-7.87685744326311928395837171451
-7.6424780269221186352231011667
-7.40899799593388191798925363191
-7.17641498334203365637634351072
-6.94472667971552971671569028562
-6.7139308394996585315746342435
-6.48402528811366129375148027312
-6.2550079299087739422046387157
-6.02687675712197710650075214574
-5.79962985998714516505475504291
-5.5732654381979550768588101012
-5.34778181395762265140018957065
-5.12317744690164141561372437695
-4.89945095124438847572081274492
-4.67660111558306231333536938028
-4.45462692589889089780213810337
-4.23352759243420802613629058466
-4.01330258130659369368776112798
-3.79395165196467424924352669839
-3.575474901918975894569007848
-3.35787282063194124193005829182
-3.14114635507915993983481734123
-2.92529699038463949739009261081
-2.71032685022233590852821666704
-2.4962388235855249495125477733
-2.28303672742711746851691021353
-2.07072551921608608825704143715
-1.85931158081436897916968578333
-1.64880310749438615638456571728
-1.43921065790006136611786191403
-1.23054796203072445253274018923
-1.02283316772299909100220510819
-0.816090891287653448919674920347
-0.610355905071377202453054549181
-0.405680712362638665758237834169
-0.202155106371526326550043179338
0


==> anc/CLqPS/CLqPS3110.dat <==
# CLqPS3110
-52.3527812327591397893881931899
-51.9914271116034809231643562711
-51.9692890584790728839454555417
-51.9458439095961486815330959604
-51.9210182804707406178236806964
-51.8947349609114594194144582586
-51.8669127388111291142572624107
-51.8374662177238440873102526913
-51.8063056281774486605173916442
-51.7733366326900299927422278926
-51.7384601244799749223788632572
-51.7015720198826679279086671546
-51.6625630445132103701913748852
-51.6213185132438431519826080222
-51.5777181040972917286513479437
-51.5316356261932736081198849994
-51.482938781925177812977946698
-51.4314889235877214917444123066
-51.3771408047245040634518688149
-51.3197423265171222001251496274
-51.2591342795952031876744654446
-51.1951500817096988427133477818
-51.1276155117804118311666504824
-51.0563484409033710570674217876
-50.9811585609847182088405942259
-50.9018471117556140147540153226
-50.8182066070177352527590399562
-50.7300205610716409457564763262
-50.6370632163910803308612036499
-50.5390992737256499173677671836
-50.4358836259425465916813462403
-50.3271610970559815235609521986
-50.2126661880405956948419862123
-50.0921228311834368295127061867
-49.9652441548982056708405033489
-49.8317322611060416682255537411
-49.6912780174795735675737793281
-49.5435608670517787485541110185
-49.388248657908831236372066592
-49.2249974959170064197861235795
-49.0534516236782578529094906041
-48.8732433291676608624723413452
-48.6839928877788589565687543511
-48.485308541791229931546209764
-48.2767865215749239961788080267
-48.0580111131673564439177940921
-47.8285547771872148354298539645
-47.5879783243995151833483081073
-47.3358311536075442285411265401
-47.0716515579243494796017078479
-46.7949671058673220382102936335
-46.505295104123716818626472664
-46.2021431492518242810999390722
-45.8850097760108702395621992339
-45.5533852104512384285445024333
-45.2067522363436544225406399965
-44.8445871839795811745297163056
-44.4663610508329310072262700664
-44.0715407640325623945032493344
-43.6595905950527133146866153682
-43.2299737374808323916068606659
-42.782154059164951453592557622
-42.3155980404709279345966109486
-41.8297769107880213383291623677
-41.3241689958030545702744535895
-40.7982622884117261151073136655
-40.251557256442460199517837881
-39.6835699006245023830809706647
-39.0938350764277069492517276587
-38.481910093525370790189484322
-37.8473786066710275071877742097
-37.1898548117214306874109144327
-36.5089879603656446034588498018
-35.804467206817236958975110663
-35.0760267992743179958568806736
-34.3234516283300262764523093222
-33.5465831437014734057067189854
-32.7453256496134612880525355588
-31.9196529878975589378105166122
-31.06961561631806877653963389
-30.1953480877822039308957800946
-29.2970769338979703015385567728
-28.3751289537725627167451626653
-27.4299399059564242967614404708
-26.4620635979903833587846650922
-25.4721813640593145471946412262
-24.461111916746297639350678772
-23.4298215537638573045856330212
-22.3794346947580247848547245963
-21.3112447167780718122874401564
-20.2267250497182925547669788751
-19.1275404849038692462494444423
-18.0155586409439026034447691261
-16.8928615209422854108220436339
-15.7617570840708328604652989995
-14.6247907422976123501420732238
-13.4847566796552858488180740796
-12.3447088767589513442410081832
-11.2079717072720811908395138455
-10.0781499556080466706620980311
-8.95913808628429406355830493131
-7.85512857496519067151427805387
0.461856920805734769091692377539
2.95174357649807919350998606653
2.93288423958511716236016773489
1.60463614433117134517015460281
-0.465320027569522648822029455106
-2.96783126030119157383019537857
-5.71932560320637131786978778164
-8.60431277831874412787110792362
-11.5471598881774136160629559831
-14.4969310973460157161538145013
-17.4186742369375557643452355652
-20.288141314179579931737524256
-23.0884513675847106628590456233
-25.8079067210172856691878095641
-28.4385222144012031021540176243
-30.9750102853476016807142659983
-33.4140659984110436024098470841
-35.7538543803132090241640179236
-37.9936371687844549877646177753
-40.133497459580998822713641746
-42.1741342485974837399096306572
-44.116707614705377542625321614
-45.9627210758224654310500861251
-47.7139315525421751035094308004
-49.3722800502996814114391947939
-50.9398380361664550028354075977
-52.4187658046034900955273328457
-53.8112800703848496046533661057
-55.1196287108161562644621953802
-56.3460710803561548142721124333
-57.4928626914387563055206895275
-58.5622433321302577433437164802
-59.5564278997843911901098538301
-60.4775993881849128838296179755
-61.3279035867664688317715398444
-62.1094451437685797650926965727
-62.824284717462238928558698332
-63.4744369959458273458806713091
-64.0618694101891010688169810764
-64.5885013998191763085809554419
-65.056204118707659667906993806
-65.4668004893399517832285491585
-65.8220655324534128615213261413
-66.1237269124634506868219307696
-66.373465650484375730719763637
-66.5729169658612475988792686058
-66.7236712145020740978560023717
-66.8272748982835984968294948203
-66.8852317246720591024726777236
-66.899003699669305848912145198
-66.8700122404366981645978622063
-66.7996392966017173118108058159
-66.6892284714253013980034083795
-66.5400861357900621445166905788
-66.353482529432162130873787454
-66.1306528450404877491423848743
-65.8727982918327298984084228473
-65.5810871360272387204953022838
-65.2566557162931885463004049772
-64.9006094328051488974015607319
-64.5140237089724967918083900824
-64.0979449252763934358676600425
-63.6533913249414243466258498674
-63.1813538914071336940961304155
-62.6827971977562162653455198696
-62.1586602284090502447083744406
-61.609857173515183789641004908
-61.037278196566827769467548356
-60.4417901758319284900349037645
-59.8242374202588034317811548546
-59.1854423605437903475397489887
-58.5262062160805285784659076849
-57.8473096385265659027006840661
-57.1495133327318044615467322715
-56.4335586557754009141205120271
-55.700168194854400604698466472
-54.9500463247596826096201466504
-54.183879745663613939028801571
-53.4023380019299001109823391708
-52.6060739826400944123722933391
-51.7957244045136035565257060323
-50.9719102778792296254484332839
-50.1352373563366700509842211336
-49.2862965707262500751863262679
-48.4256644480047248999084472178
-47.5539035156044573078255457249
-46.6715626918328100832170874008
-45.7791776628483195938284690953
-44.8772712467302402287394748171
-43.9663537451384503150458531104
-43.0469232830415519551394255182
-42.1194661369723282081932480296
-41.1844570522515769378848711679
-40.2423595496037468146981062656
-39.2936262215707741291661485422
-38.3386990191140688645580553297
-37.3780095287787286749366446
-36.4119792407787690279626410755
-35.4410198083474419436576097467
-34.4655332986825665238167910813
-33.4859124358032013842958643526
-32.5025408356209398013751788517
-31.5157932335165890051953852186
-30.526035704700990628618133125
-29.5336258776272340820287643675
-28.5389131407104922695400623609
-27.5422388426011529640256557598
-26.5439364862468125475919533021
-25.5443319169690249322278457096
-24.5437435047714406542825179904
-23.5424823210871129536969304066
-22.5408523101642729642586688829
-21.5391504552817691665111325767
-20.537666939977611600983361911
-19.5366853044666440504936127265
-18.5364825974162729799470355251
-17.5373295232423964504188705931
-16.5394905850811859689144549301
-15.543224223586166256273555996
-14.5487829516940996670182660579
-13.5564134854975014209659708731
-12.5663568713561773363720203252
-11.5788486093749762940026404421
-10.5941187733699745830345942003
-9.61239212744054840997876790395
-8.63388823926023445991717437645
-7.65882159019491718270095643034
-6.68740168235270654721546433474
-5.71983314266587287608109059978
-4.75631582410137793811357982062
-3.79704490409287600385170868162
-2.84221098028354768358676722197
-1.89200016366576603197342886036
-0.946594169200371909825499919137
-0.00617040399524754646200206540681
0.929097946880082451315537759477
1.85904183686993055505888403934
2.78349627662683430149682687425
3.70230025485628930463141462993
4.61529666124576551626564114005
5.52233221141434477791839135024
6.42325737382162018184746377934
7.31792629857670723724053421387
8.20619674809033746294597265937
9.0879300295150407483929347013
9.96299092892037740155549945678
10.8312476471520578218437312383
11.692571737325590613042940871
12.5468380439068319429210498796
13.3939246433334731653873047842
14.2337127861331031065009490145
15.0660868404950187975420580921
15.8909342372544365058154272875
16.7081454162491762310232053724
17.5176137740102598472964488077
18.3192356127491781107331429338
19.112910090605847044519069415
19.8985391731224918811854140841
20.6760275859098688098637760378
21.4452827684733631786668821152
22.2062148291675893837468991053
22.9587365012491641987095495065
23.70276309999833344286470769
24.4382124808811032605448530507
25.1650049987244634206713882636
25.8830634678781924116182740997
26.5923131233376041017299789821
27.2926815828024346990637564698
27.9840988096478779544606201037
28.6664970767845572331186363278
29.3398109313849764011650432293
30.003977160454718554097230307
30.6589347572273635237075915598
31.3046248883627728633928687844
31.940990861929045608802209443
32.5679780961490804799863745737
33.1855340888932912311170413692
33.7936083879006124250508097035
34.3921525617105038369827257318
34.9811201712892137642182830251
35.5604667423340954949605964164
36.1301497382402877940079548982
36.6901285337145701936935151158
37.2403643890216878022525351463
37.7808204248489089000686646228
38.311461597775032402222174582
38.8322546763305019142506009177
39.3431682176357091645290790081
39.8441725446049826064685207961
40.3352397237041574709502155091
40.8163435432500120180619518423
41.2874594922402316720956080556
41.7485647397029285914786980397
42.1996381145550994750395578428
42.6406600859597494704140804719
43.0716127441717453464322048757
43.4924797818627870209612147289
43.9032464759162034867003862571
44.3038996696825875240787760549
44.6944277556875836941356247571
45.0748206587834363143123623828
45.4450698197361887741541777886
45.8051681792407029727528417421
46.155110162355938171732616098
46.494891663353192463243192757
46.8245100309702676490547588772
47.1439640540647699029681489847
47.4532539476600044246176684891
47.7523813393771626608436943983
48.0413492562477358363336280583
48.3201621119003187565162370797
48.5888256941161933746893783081
48.8473471527483026980414142736
49.0957349879984424840250165824
49.333999039047711084760020134
49.5621504730354669633545187702
49.7802017743822490584860836299
49.9881667344523175345848884204
50.1860604415516717432615174342
50.3738992712575986528059781538
50.5517008770759987894379164411
50.7194841814229280868785933045
50.8772693669269831680641744884
51.0250778680493446910758081842
51.1629323630184786859742093882
51.290856766076679494620647766
51.408876220035820205622206415
51.5170170891398575549728119593
51.6153069522318183437113677866
51.7037745962231737115382428123
51.7824500098636863053905498758
51.8513643778099937014679524314
51.9105500749913695869589079165
51.9600406612712823948482457643
51.9998708764035495255098518441
52.0300766352820641992911236077
52.0506950234832515856075778471
52.061764293100591370944924443
52.0633238588707255900080192739
52.0554142945908535856238260054
52.0380773298273006241796544708
52.0113558469153332209345775411
51.9752938782504828769566272321
51.9299366038718309577201417733
51.8753303493379011217551715311
51.8115225838960023142838426425
51.7385619189460651632570475578
51.656498106800217951789688543
51.5653820397395555011479648498
51.4652657493697656032672439108
51.3562024062774934276627225234
51.2382463199895449387838167352
51.1114529392372561668192241748
50.9758788525285865505056648593
50.8315817890307319167310105683
50.6786206197662963923174187574
50.5170553591263130946968071932
50.3469471667036612773849309257
50.1683583494506931933490127525
49.9813523641651577892376473516
49.7859938203087909870050865183
49.582348483163234305909525617
49.3704832773282455165914987206
49.1504662905674775216954129363
48.9223667780074253807071235518
48.6862551666954770339228250622
48.4422030605233515651481419521
48.1902832455225705509632776978
47.9305696955389839980896547771
47.663137578293763440594213336
47.3880632618386818791288761248
47.1054243214139243754786406068
46.8152995467171153085116661684
46.5177689495927096586084857296
46.2129137721513773933852635254
45.9008164953295133300554704521
45.5815608478995310822913854443
45.2552318159421502824900583727
44.9219156527924627185007735557
44.5816998894721669530273283427
44.2346733456209941291711271014
43.8809261409410118497841919525
43.5205497071681902213760599132
43.1536368005863464823735712905
42.7802815150993543458758432843
42.4005792958783136941791792935
42.0146269536012281550326428558
41.6225226793036351441079132535
41.2243660598595781538891026116
40.8202580941133076055471439645
40.410301209683147895452755767
39.9945992804600780588795616886
39.5732576448247457184748452278
39.1463831246078729681839995368
38.7140840448203231808465960197
38.2764702541804843977296759996
37.8336531464680933329344039303
37.3857456827351799065035880789
36.9328624144064618773041472122
36.475119507303269362043876451
36.012634766626937140765641823
35.545527662939576613824732484
35.0739193591822377118241682332
34.5979327387727033224797643801
34.1176924348275350450117435325
33.6333248605555203538257323086
33.1449582408723695586807335189
32.6527226452893893638944504021
32.1567500221319326033679713583
31.6571742341467064031029780676
31.1541310955605305661809922528
30.6477584106568929290959197616
30.1381960139406690854156182595
29.6255858119656824212722262446
29.1100718269044011987303814787
28.5918002419440291652072394012
28.0709194485985741944414953625
27.547580096032208032155945419
27.0219351424953948333529802634
26.4941399089819059667282596987
25.9643521352219966962431155814
25.432732038134744518867685393
24.8994423728708918834613355405
24.3646484965865561441139068364
23.8285184350979316713175452892
23.2912229525776849549540319255
22.7529356244652132176192293447
22.213832913775389504002360914
21.6740942510039516327198243075
21.1339021178424195597618700598
20.5934421349314694658016672573
20.0529031538991919511978431356
19.5124773539497716871442502844
18.9723603432890215276535050841
18.4327512656960821494963059067
17.8938529125756805161820443988
17.3558718408528772965286474962
16.8190184971025081523112418496
16.2835073483388577198689673971
15.7495570199278629169307684505
15.2173904411247390182723332071
14.6872349987848311380462767989
14.1593226998452563072813600065
13.6338903432301368344044495881
13.1111797018936453408116112156
12.591437715783504182444526958
12.0749166965839509117598020846
11.5618745451825886450547163147
11.0525749829012513544041784426
10.5472877976385006505375293549
10.0462891061923480693198281113
9.54986163416827112842232201321
9.05829501503191509858580391426
8.57188611004081352957155579483
8.09093935098828653575762579671
7.61576710791925696131858398293
7.14669008423666155843593143231
6.68403774191391674533797353443
6.22814875987010191804656961835
5.77937152895805625709403445228
5.33806468747099998047559123554
4.90459770160217775509942115075
4.47935149590850788983458429529
4.06271913955061160729013805357
3.6551065949292008015789231773
3.25693353633800107742491093337
2.86863424743902773550412716562
2.49065860777826516039328844639
2.12347318025050433052480516533
1.76756241345712142925245119027
1.42342997536412496966093364409
1.0916002376683246000483395696
0.772619933957859826013545472875
0.467060019294144094193165250628
0.175517764489605619727507197338
-0.10138087456456548528300885354
-0.362978563214035413446926973907
-0.608583509267663508826406087656
-0.837465923671222073153979931825
-1.04885392596495223631219553435
-1.24192877453476798891381628765
-1.41581926781879614632649358262
-1.56959511673759514945420282619
-1.7022590253915241328333544549
-1.81273712840866337744681143015
-1.89986730650591314852165137372
-1.9623847163130055803812953972
-1.99890359214861634136532490459
-2.0078939473874789430866946344
-1.98765111577311002864861673627
-1.93625493006460898663897941717
-1.85151334218902553636904048247
-1.73088160632394320758270864174
-1.57134083347426435092598597265
-1.36920379184655374592234144273
-1.1197764730675696669736303262
-0.816687396893969329803573699105
-0.450230623393409329246100176545
0


==> anc/CLqPS/CLqPS3120.dat <==
# CLqPS3120
75.8518518518518518518518518519
75.8561856561520209858396166683
75.856478461147837699147650709
75.8567906285010993651181831892
75.8571234035867057474685162615
75.8574781089410638199062132249
75.8578561487925239711631743631
75.8582590138360271661265566896
75.858688286263160311226168685
75.8591456450591404779150069651
75.8596328715785601523306770133
75.8601518554120220084157568543
75.8607046005560691587444800842
75.8612932318990713043224172034
75.8619200020359540933540543561
75.862587298424853207205489192
75.8632976508989305567774658581
75.8640537395467012206164209287
75.8648584029742794485726344328
75.8657146469629525293870351184
75.8666256535354241286299328263
75.8675947904439245424378626467
75.8686256210931539536313447143
75.8697219149106949869955632209
75.8708876581770903191263824919
75.8721270653272163077240971073
75.8734445907338797954913119315
75.8748449409837062701147797943
75.8763330876543557956492107335
75.8779142806008793432532904162
75.8795940617575913877153553074
75.8813782794601620913710106029
75.8832731032906992630860218638
75.8852850394463696055567813443
75.8874209466295712942024613505
75.8896880524547839392946699293
75.8920939703639530955970006944
75.8946467170385774917205540396
75.8973547302925178138877486115
75.9002268874248927160352836451
75.9032725240072238036823126726
75.9065014530731860314316997686
75.9099239846728587186699515064
75.9135509457461965080182180176
75.917393700262485918126090852
75.9214641695637538282577293015
75.925774852840376450621234187
75.9303388476564230069613017515
75.9351698704304737795249885391
75.940282276764687945069116696
75.9456910815006669514744469488
75.9514119783650620136789490537
75.9574613590508006594163143084
75.9638563315611411237126003862
75.9706147376233813555233593819
75.9777551689568203480682338445
75.9852969821553543458518503795
75.9932603119187418792071884902
76.0016660823379337024416375135
76.0105360159087720259732564735
76.0198926399146445075158010483
76.0297592897821498468696485943
76.0401601089743019486625182498
76.0511200449430677871543211633
76.0626648406168905721877531903
76.0748210208490759099521168563
76.0876158731992870624471652672
76.1010774223626705625018615782
76.1152343974990720425830141755
76.1301161916481538784914166839
76.1457528123447347205616001676
76.1621748224720748006590648122
76.1794132703088651020257828756
76.1974996076380762164843502146
76.2164655946923172952720152134
76.236343190610682801353463786
76.257164427975966096592040531
76.2789612698883443349097283639
76.3017654479119514718357105931
76.3256082791039354820267299442
76.3505204602014446537960742481
76.3765318369003372356460949169
76.403671146010125416991687747
76.4319657281126588161261734598
76.4614412081872871099922236707
76.4921211414927419155473206336
76.5240266218158449730552926169
76.5571758490095715591907938964
76.5915836525482664082840479786
76.6272609676263358095703482835
76.66421426011907466860741814
76.7024448965111424384434057307
76.7419484546804728295926420516
76.7827139712041965201870403639
76.8247231206298227259200424713
76.8679493219310885821426596163
76.9123567671454813810014601252
76.9578993669717581938482397946
77.0045196078935204999537326406
77.0521473151921890078264264337
77.1006983160232136049657385381
77.1500729965572617757234252041
77.5984096428772510390421066681
77.8210172202557485484477502233
77.918574700060058178003673431
77.933930019142670640608002028
77.8903120369740013686620505301
77.8020444980736261911489913998
77.6787111635779485226992991754
77.5270991021530021077701799064
77.3522207370413406939812699859
77.1578994449038789944254600484
76.9471274913558204250642281076
76.7222961871319724773864257656
76.4853500576491420257409144948
76.2378936554424558962451249962
75.9812676880353436931860720735
75.7166046013544058876665885113
75.4448700166410057694953742893
75.1668941870045138965055753201
74.8833962617764330088400938876
74.595003269950036166248523302
74.3022651609987523290786657273
74.0056668580424572665604456328
73.705638016454718184043858604
73.4025609986935732207548452784
73.0967774470392632494074943356
72.7885937430787603427676044231
72.4782855750583573636519672415
72.1661017841901837952948484648
71.8522676235866756580334280683
71.5369875352154103399784580007
71.2204475286689342113454103202
70.9028172288944373339343487298
70.5842516470796397668056636455
70.2648927187384171291966725448
69.9448706450176718352832860594
69.6243050668628436422428909687
69.3033060965644155774005310431
68.9819752270834114382134411038
68.6604061362083395583458291425
68.3386853998668444175201122237
68.0168931266769795789886964506
67.6951035239778959276394892815
67.3733854040514262727837015967
67.0518026379743411463041363046
66.7304145634782507203618696856
66.4092763523022265779864940954
66.0884393417717687884813648376
65.767951334702236024835837331
65.4478568711854584071462629231
65.1281974753588465091279785108
64.8090118798637374686082721701
64.4903362303631930599984494101
64.1722042722001052158932096205
63.8546475210269339200823899184
63.5376954190226141284647658692
63.2213754781250557362978910552
62.9057134115449913030872339306
62.5907332546851531835434305567
62.2764574764649025592686331164
61.9629070819419723799776214001
61.6501017070277967871380019041
61.3380597060091763063501811996
61.0267982325152355783366904916
60.7163333145034590477211937514
60.4066799237809199213770898668
60.0978520405256887307664837091
59.7898627132279948814736116988
59.4827241144303069041024947333
59.1764475926094811070498509591
58.8710437205119730256272547568
58.5665223402243510727717523402
58.2628926052355970861008696553
57.9601630197245757376639642984
57.6583414752853001860565861613
57.357435285283949343838990782
57.0574512170247701724748760497
56.7583955218868225231140957997
56.4602739635798149713462463205
56.1630918446548800733005562611
55.8668540313949073928074716785
55.5715649771988696701243677712
55.2772287445653329679426176477
54.9838490257719392905845322032
54.6914291623400046394604876438
54.399972163366410879777541586
54.1094807227986186556360487684
53.8199572357228307702459514509
53.5314038137300372988392925905
53.2438222994198273016258189932
52.9572142800974144886524428667
52.67158110071525716963885546
52.3869238761069218782729799703
52.1032435025574142902649604634
51.8205406687510526831795951928
51.5388158661350632214119015341
51.2580693987344102776759249541
50.9783013924509185194120466314
50.6995118038774782646452598922
50.4217004286560350815718694716
50.1448669094061337832714192851
49.869010743249002282229243737
49.5941312889505099169249033448
49.3202277737048066825392222326
49.047299299579034152448783658
48.775344849638186551255395509
48.504363293767983048860327681
48.2343533942124822526836947403
47.9653138108421201216506802143
47.6972431061668767618071887925
47.4301397501083699924135788851
47.1640021245438288959645489132
46.8988285276341139414933658449
46.6346171779472172640391495652
46.3713662183879932332247483786
46.1090737199442318279215848267
45.8477376852585921370788173874
45.5873560520353573940351979431
45.327926696290453443000676163
45.0694474354526867841860553149
44.8119160313237039124344749078
44.55533019290374831070308054
44.299687579089893118519399095
44.0449858012530542622090580982
43.791222425699738951561984091
43.5383949760241562951700680829
43.2865009353560088662729041295
43.0355377485089949784598408452
42.7855028240347799260074422449
42.5363935361869393225871890055
42.2882072267991378379718989616
42.0409412070815810693210908396
41.7945927593395660499841242616
41.5491591386177561211873058932
41.3046375742736177600372387451
41.0610252714832797185136267319
40.8183194126829077835211923725
40.5765171589485309679078400574
40.3356156513171063824325788145
40.0956120120514698568156138725
39.8565033458516870509046873856
39.6182867410151948372460048868
39.3809592705480046897859866743
39.1445179932291282566434971597
38.9089599546302798329622018758
38.6742821880928107142595927833
38.4404817156637360573885943296
38.2075555489926255838782276406
37.9755006901910449287501813139
37.7443141326561543862108094785
37.5139928618599959693599539226
37.2845338561059278385977440365
37.0559340872535970328139832902
36.8281905214137768433901509596
36.601300119614333901810053835
36.3752598384385319182045231277
36.1500666306368238331887420857
35.9257174457132317626237235827
35.702209230487364368434275009
35.4795389296330740318960268807
35.257703486194711301339961172
35.0366998420818914048226622308
34.8165249385436470385646714016
34.5971757166228030497297599057
34.3786491175913719200636006333
34.160942083367734024046323267
33.9440515569163333865010792547
33.7279744826305880105661842031
33.5127078066996837033177969985
33.2982484774598916137392017516
33.0845934457310223413592509282
32.8717396651386034031992736146
32.6596840924223419951655646011
32.448423687731411288962988974
32.2379554149070759077800420925
32.0282762417531506675219407801
31.8193831402947661024777305289
31.6112730870258946651592225776
31.4039430631460727525538081778
31.1973900547867358206853363326
30.9916110532275667641038191542
30.7866030551032414169388120953
30.5823630626009394398172957518
30.3788880836489739566539176737
30.1761751320968790633649509161
29.9742212278872807150279590181
29.7730233972198634786888333909
29.5725786727077331872822422837
29.3728840935264636188585816807
29.1739367055561039287948095904
28.9757335615164126565387647251
28.7782717210955736895880202754
28.5815482510726395739160197559
28.3855602254339379911343285163
28.1903047254836680585850247751
27.9957788399489043305580400556
27.8019796650792179691376441562
27.6089043047411164949077976952
27.4165498705074958048409626665
27.2249134817422907419120197596
27.033992265680503403827402194
26.8437833575037815729642306289
26.6542839004117131230771460441
26.4654910456889959980947620889
26.2774019527686373525432462656
26.090013789291329680526400005
25.9033237311611462300292280747
25.7173289625976926913808741239
25.5320266761848470532875373945
25.3474140729162146276648208088
25.1634883622374205467398039883
24.9802467620853575241509117368
24.7976864989245023380389075376
24.6158048077804103307610479086
24.4345989322704932195948775796
24.2540661246321816686889002767
24.0742036457485703779462242509
23.8950087651716398931811526334
23.7164787611431459277443081281
23.5386109206132637031214061355
23.3614025392570716592881371571
23.1848509214889558496115420064
23.0089533804750134148261175935
22.8337072381435307213050488752
22.6591098251936090459318391988
22.4851584811020080889972694742
22.3118505541282750935369159117
22.1391834013182249404057161966
21.9671543885058342693542236302
21.7957608903136104437893727204
21.625000290151494027293198541
21.4548699802143513700101110177
21.2853673614781119095156685941
21.1164898436946028707037072483
20.9482348453851321996618285708
20.7805997938328687846604580743
20.6135821250740673005901108345
20.4471792838881833588911116061
20.2813887237869230507843310454
20.1162079070022694350886027528
19.9516343044735270408572819568
19.787665395833424027334111292
19.6242986693933102672584112471
19.4615316221274882923687976165
19.2993617596567127601723985085
19.1377865962308928668505299762
18.9768036547110309408244898951
18.8164104665504293033405674686
18.6566045717751963748539083805
18.4973835189640819374701102542
18.338744865227670432716611891
18.1806861761869601792796869024
18.0232050259513554351562830116
17.8662989970960973024861306256
17.7099656806391585790179958177
17.5542026760176267971412543525
17.3990075910635988582577027505
17.2443780419796098659472604772
17.0903116533136179848274679883
16.9368060579335664022031638699
16.7838588970015427455722436881
16.6314678199475556098571701789
16.4796304844429471729678935621
16.328344556373460226103242357
16.1776077098119773152315837214
16.0274176269909490816568725461
15.8777719982745283017033240784
15.7286685221304255576007487878
15.5801049051015019229114207609
15.4320788617771135156238223276
15.2845881147642222596904732997
15.1376303946582867006731388653
14.9912034400139462426698844102
14.8453049973155117112486376666
14.6999328209472747001371796195
14.5550846731636477273770902853
14.4107583240591468090167635249
14.2669515515382276546933596531
14.1236621412849862991514266122
13.9808878867327346064008364409
13.838626589033460718379886424
13.6968760570271841672287338811
13.5556341072112150291775385724
13.4148985637093261682118528648
13.2746672582408472987087057391
13.1349380300896892877683752776
12.9957087260733068196405083277
12.8569772005116072561135375604
12.7187413151958132476703076359
12.5809989393572863802895393217
12.443747949636318881682895052
12.306986230050900158202752064
12.170711671965464689348829992
12.0349221740596275704653370681
11.8996156422969137655869652993
11.7647899898934869112040684562
11.63044313728688329772603895
11.4965730121047564483874076329
11.363177549133637515032142908
11.2302546902877165164047925948
11.097802384577649257057108547
10.9658185880793945835377845478
10.8343012639030864589703538254
10.7032483821619451672465602074
10.5726579199412317936827976259
10.4425278612672499699251518512
10.312856197076398716970065422
10.1836409251842800712245843565
10.0548800502548650344002275449
9.92657158376972124856101945609
9.7987135439973056626777907639
9.67130395596232532643130401459
9.54434085141516932061491555469
9.41782226880141471117696082774
9.29174625323140929558210087374
9.16611085644993379563221159471
9.04091413680594604004805624376
8.91615415922240957285412683923
8.79182899516620901981584302537
8.6679367226181544447397852882
8.54447542604307683025656035212
8.42144319636001672365858342926
8.29883813091250799736130711299
8.17665833343895858549935873445
8.05490191404312997296501385045
7.93356698916471713075488484153
7.8126516815500305117240874512
7.6921541202227816436708018392
7.57207244045497378200619473072
7.45240478373789901202593346784
7.33314929775324312091341690979
7.21430413634429949199729529307
7.09586745948729320838519488399
6.97783743326281648983248371653
6.86021222982737652551234805545
6.74299002738505670616650985927
6.62616901015929220187182122612
6.50974736836476077629597164224
6.39372329817938967477684864307
6.27809500171647937178780788345
6.16286068699694491329017052524
6.04801856792167554107137831813
5.93356686424401323937081195927
5.81950380154235079885537883856
5.70582761119284994927525935619
5.59253653034228006985986486295
5.47962880188097794565979234535
5.36710267441592899855848795071
5.25495640224397038352497113196
5.14318824532511630381518607723
5.03179646925600586321449955002
4.92077934524347373900897335226
4.81013515007824392614093938071
4.69986216610874677090890449811
4.58995868121505948157785598264
4.4804229887829702733396694793
4.37125338767816627617164588148
4.26244818222054530625235466849
4.15400568215865157467706602881
4.0459242026442353812402010941
3.9382020642069368159904372906
3.83083759272909346708729240103
3.72382911942067211016896513347
3.61717498079432433195356278235
3.51087351864056601911404391082
3.4049230800030806225664805224
3.29932201715414608716759780801
3.19406868757018531740771682157
3.08916145390744003098665788342
2.98459868397776783415100370832
2.8803787507245623353301846788
2.77650003219879609691559631605
2.67296091153518620896148066198
2.56975977692848225312929665781
2.46689502160987641033005593088
2.3643650438235354512234658251
2.26216824680325433499110904718
2.16030303874923112859624140494
2.05876783280496294605856583023
1.95756104703426259509250355458
1.85668110439839560676647883839
1.75612643273333731262347926953
1.65589546472714962294502216828
1.55598663789747714952746325225
1.45639839456916230645756820564
1.35712918185197901291008721926
1.25817745161848461293078436936
1.15954166048198961850142426888
1.06122026977464487389643101883
0.963211745525645731422497596901
0.865514558439552821070879871231
0.768127183874728989396343871486
0.671048101821891976055965703265
0.574275796882782389884750715859
0.477808758248946540143194742368
0.381645479680633672634610723338
0.285784459485807154747737617481
0.190224200499269148123568565667
0.0949632100618983025654910506975
0


==> anc/CLqPS/CLqPS3210.dat <==
# CLqPS3210
227.555555555555555555555555556
227.576482395197967427477168074
227.577908745396510819740722991
227.579430487192497706539501122
227.581053849257744427905367331
227.582785454421786534065632699
227.584632343561544287780052082
227.586602000849229435414797208
227.588702380427886277051093532
227.59094193458679157465558059
227.593329643511813967753304477
227.595875046688746356928589909
227.598588276040564901728122794
227.601480090882525156083438015
227.604561914781967138496149161
227.607845874412652765482710231
227.611344840496385103540963187
227.615072470927541246758991233
227.619043256178968922069647384
227.623272567090428249281525851
227.627776705143378758552231904
227.632572955328389092280388143
227.637679641713750793762189428
227.643116185825972622544089461
227.64890316795467843920078094
227.655062391495986124796336218
227.661616950449658883681308787
227.668591300186140259441930392
227.676011331599951487259717959
227.683904448765779756925932408
227.692299650212847568366331524
227.701227613931748770255546887
227.710720786225780830788375141
227.72081347451580217533265997
227.731541944203696233825078084
227.74294451969451913711159552
227.755061689671224836890689344
227.767936216708368210658429888
227.781613251302240461071095224
227.796140450384336632712248604
227.811568100372724102965835835
227.82794924480159127798585731
227.845339816552810401250316246
227.863798774694534499660678649
227.883388245910436364250295719
227.904173670478939539235957152
227.926223952734421088193396851
227.949611615911596894311519532
227.974412961239824739489869987
228.000708231115548382606816339
228.028581776138203825738259345
228.058122225747238769485887432
228.08942266214505394368073687
228.12258079713222961028827009
228.157699151416893021852606269
228.194885235889024746798277106
228.234251734272375101919978253
228.275916686480916878193573846
228.320003671912815550607042065
228.366641991812139000626999369
228.415966849716308033978128137
228.468119528884925719969413466
228.523247565472403307623428684
228.58150491606197533766538807
228.643052118021485955685906125
228.708056440970919968997585843
228.776692027467203238474809264
228.849140020812436710589225858
228.925588677676560441848086808
229.006233462993550014318701872
229.091277124340691813659959235
229.180929742742317495604725877
229.275408756551647606367274149
229.374938954756147828360098451
229.479752435722098175750316129
229.590088527041997556928317661
229.706193661773090680372732769
229.828321205955878951403281348
229.956731231877197363661468405
230.091690231092629175354742325
230.233470760747124593995546068
230.38235101623026219179806103
230.538614322673384502779511335
230.702548537239797933124569974
230.874445353576540565094910488
231.054599499187366352688889409
231.243307815852385776618854275
231.440868212561451917867206209
231.647578479747557347703636666
231.863734952905412809828897197
232.089631012961826643911839572
232.32555541003200874387663189
232.571790396453799871318587062
232.828609654245303028440035552
233.096276001386728656251497404
233.37503886059188853682963905
233.665131473517430252113657597
233.96676784266882029713247769
234.280139382613142178253089385
234.605411261513709447239130991
234.942718413476096261143642485
235.292161201757539564820201336
238.911275081239632393699478495
241.405059100581516332887219289
243.265354978039384288047197427
244.703320357820398308936335936
245.834242972567608930528480787
246.729658371062546718322352846
247.437703457277700341599637201
247.992650142877804210460359354
248.419937270341558244908395922
248.739063194416287715105413724
248.965359246614958522009596098
249.111133408055013642912119265
249.18643852304010716617429101
249.199605955518317012376620581
249.157626918362908372052973363
249.06643158888662879737051195
248.931097691796936576057922021
248.756009218395645134359115212
248.544979139787601203560278708
248.301345630507727489417267368
248.028048477565051221786681445
247.727690446058693049711951576
247.402587069883572009954679113
247.054807427833266877892787454
246.686207821339509982329340312
246.298459806234114844467931724
245.893073692116802718751168616
245.471418372235228718422320738
245.034738159095913611344637616
244.584167158951995419893182567
244.120741609674235801478746973
243.645410522652474969006851564
243.159044904073911541434716908
242.662445779657679002058366189
242.156351206367107064472051088
241.641442422303967721343827936
241.118349260064345446094582908
240.587654927906783788352088906
240.049900246086032598391895734
239.50558741182325716263316066
238.955183354984390258384500345
238.399122737130678679857349283
237.837810638804051668898843212
237.271624973410875965505230967
236.700918660629973072640894488
236.126021587702256137949552912
235.547242383105887498728902522
234.964870023858271211597498888
234.37917529491391028123136177
233.790412116763362276573708291
233.198818755316368319763665032
232.604618926416852383823852405
232.008022805843693577721161775
231.409227954361580608889054178
230.808420166269829274427117256
230.205774248927922171916008853
229.601454739893095524161623547
228.995616567569415923453509388
228.388405660624198755273717069
227.779959510863437837146077418
227.170407693762235968153382848
226.559872350409788458331458312
225.948468634243392121365724148
225.336305125605500067496678513
224.723484216856257249814703573
224.11010247050629023587674865
223.496250952596535682778221516
222.882015543339910219519829915
222.267477226850482774499378268
221.65271236161676614262476866
221.037792933224417557379598382
220.422786790697958302425591301
219.807757867709286271792404448
219.192766389791188087754019559
218.577869068595381384837456574
217.963119284145625965268030578
217.348567255956074892231837372
216.73426020381236113579312428
216.120242498947111010982909261
215.506555806281917797908329426
214.893239218353657236511724392
214.280329381493814181969693482
213.667860614784714035680147157
213.055865022275767425276942236
212.444372598905645245268674854
211.833411330542350313408855002
211.223007288522126549828518423
210.613184719039765501030604954
210.003966127716881768782126837
209.3953723596509083822093757
208.787422675225708629471676483
208.180134821944631302467164597
207.573525102528389044551060016
206.96760843950316821151841434
206.362398436488751595371209843
205.757907436382033724909364745
205.154146576618025030016492753
204.551125841678179065592799554
203.948854113004548619275661136
203.347339216467802546568889726
202.746587967527443692811441602
202.146606214213594050816153441
201.547398878051397139169216513
200.948969993041375636127196238
200.351322742801925592097021642
199.754459495973482472704179758
199.158381839977718208248831195
198.563090613219385266287851365
197.968585935813079670825149688
197.374867238912218932398164754
196.781933292712894740957019979
196.189782233200938118058507173
195.598411587706502812216272833
195.007818299326709312670799941
194.417998750273377009655140945
193.828948784199587434489640155
193.240663727555750349114304046
192.653138410022971255993874914
192.066367184068829435849867897
191.480343943668156790677716765
190.89506214222904750169982293
190.310514809762115676844459635
189.726694569328942492130112742
189.143593652803706346741057432
188.561203915980160495831508676
187.979516853054404403708744679
187.398523610512280186082753946
186.818215000448707054304642173
186.238581513344838220029290289
185.659613330327580319522618703
185.081300334934749560026463429
184.503632124407946361989480619
183.926598020534106523516980944
183.350187080055627458376463189
182.774388104667968759596708472
182.199189650622683408251811506
181.624580037952945838313580088
181.050547359337802485857835194
180.477079488620576323689440732
179.904164088996106349706934566
179.331788620880793392320608809
178.759940349478752431986095771
178.188606352056736593951336293
177.61777352493989687749877976
177.047428590239872528266604662
176.477558102326167842397214188
175.908148454051260347282277977
175.3391858827394010810103467
174.770656475948608545094480523
174.202546177014922385358973745
173.634840790387569608656089158
173.067525986763303898601856985
172.500587308027806161669439695
171.934010172011680699868279895
171.367779877068245321121374188
170.801881606479994281046209088
170.236300432700309277981592823
169.671021321436704930713219551
169.106029135581620441729759325
168.541308638996507723184261361
167.976844500154717418924975235
167.412621295648447317578597632
166.848623513564791982227481425
166.284835556735717422578397361
165.721241745866579741481316572
165.157826322547611367747477617
164.59457345215261224060232329
164.031467226628905665662409584
163.468491667182449072821608957
162.905630726861828152870456535
162.342868293044708435710784047
161.780188189830170924520164159
161.217574180340217563854896977
160.655009968933597761704649762
160.092479203334978590546557821
159.529965476682358362372858219
158.967452329495505725588137676
158.40492325156809400094638638
157.842361683786092907024723415
157.279751019874876884304710047
156.717074608077410684647260028
156.154315752765778535650823867
155.591457715988232814178218634
155.028483718953851577930441879
154.465376943456811326029800401
153.902120533242201816256747786
153.338697595315233493845591104
152.775091201195614928931333317
152.211284388118807469092335355
151.647260160185796949634705858
151.083001489462957634022514743
150.518491317033521453511208482
149.953712554002105958186914868
149.388648082453697066758218457
148.823280756368427600677012895
148.257593402493439605840324185
147.691568821173067503584836629
147.125189787138530077975075565
146.558439050258272108996327383
145.991299336250051015888481418
145.42375334735582010016335421
144.85578376298041779625680046
144.287373240295031675248602931
143.718504414806366732963828036
143.149159900892409660547201295
142.579322292305644278773923589
142.008974162644538055257568619
141.438098065794085557348741152
140.866676536336161766429370303
140.294692089930406337431470082
139.722127223666329078940366725
139.148964416387297104509321906
138.575186128987035217158376351
138.000774804679243090699363904
137.425712869240905659558623797
136.849982731229846780886169916
136.273566782177050648263947604
135.696447396754250576073363475
135.11860693291726059977903662
134.540027732025501813579993004
133.960692118938152457860278016
133.380582402087328440589051883
132.799680873528679196312707183
132.217969808969762521698793662
131.635431467776541246727041956
131.052048092958324275445295264
130.467801911131454630396044099
129.882675132462027631796804959
129.296649950587903208433123789
128.709708542520257544728600211
128.121833068524900790888952555
127.53300567198356937418089183
126.943208479235383523556111208
126.352423599398642931615476233
125.760633124173116002317673739
125.167819127622960845144433674
124.573963665940399052146170415
123.979048777190246309089522411
123.383056481035387021616565782
122.785968778443263357777655591
122.187767651373432395402906564
121.588435062446228392376802858
120.987952954592550545724401895
120.386303250684779947099720358
119.783467853148812753168249616
119.179428643557179844605152021
118.574167482203206421764343847
117.967666207656148052891008477
117.359906636297222625993791067
116.750870561836440431327250854
116.140539754810117191583270228
115.528895962058937231221538799
114.91592090618641610975214919
114.301596284997593903133944895
113.685903770917771874917471302
113.068825010391086501853091504
112.450341623258695675237923503
111.830435202116332355608313463
111.209087311650960979557302266
110.586279487956251467126318724
109.961993237826564718525983939
109.336210038029121980379393804
108.708911334554008362976370992
108.08007854184163805798977421
107.449693041987285395483713857
106.817736183922261742365708247
106.184189282571293331835929822
105.549033617985629372428185293
104.912250434451383160711199629
104.273820939572581355438269748
103.633726303328368001507702627
102.991947657103780254689354342
102.348466092693481984142156161
101.703262661277809446766377042
101.056318372370449958588077718
100.407614192737039852235008089
99.7571310452839319197430331995
99.1048498079163449046975609309
98.4507513123650683295806410098
97.7948163429808549194810241121
97.1370256354955900016754445841
96.4773598757492824044528315023
95.8157996983818744226173224028
95.1523256854888192276871761533
94.4869183652393225351845818115
93.8195582104560912471063413835
93.1502256371553750016527253952
92.4789010030460269101460299334
91.8055646059862470560333033939
91.1301966823966063728321333675
90.4527774056278790922790966299
89.7732868842821388305432750475
89.0917051604854963119452714675
88.4080122081107754505080045606
87.7221879309483387341660649372
87.0342121608231822771197468423
86.344064655656325191514649415
85.6517250974684167234761457026
84.9571730903233775155926600183
84.2603881582097779827036411641
83.5613497428575366714266744251
82.8600372014873941309479713178
82.1564298044904827280938968201
81.4505067330351694249601755016
80.7422470765981961861121447326
80.0316298304169807260902857592
79.3186338928597680209165823743
78.6032380627101396009145775362
77.885421036362192258801120182
77.1651614049224895131189510921
76.4424376512146669454998629323
75.7172281466823352716979222528
74.9895111481856714999015736245
74.2592647946868174523764483483
73.5264671038189148307748107558
72.7910959683332953068977280266
72.0531291524190110825477479073
71.312544287888534078758597417
70.5693188702230682929914438916
69.8234302544705076011374554627
69.0748556509886278454152720405
68.3235721210256246466097635959
67.5695565721295939275811463699
66.8127857533779972293996637774
66.0532362504175547748210491989
65.2908844803043617134466239786
64.5257066861333224406841931556
63.7576789314452391782681472923
62.9867770943990684205512892972
62.2129768616959660203800269899
61.4362537222407715083623830655
60.6565829605255267750789215424
59.8739396497184746194970868558
59.0882986444407289296707680531
58.2996345732114392462446388034
57.5079218305407756087290995189
56.7131345686484207558596777181
55.9152466887834599859599063628
55.1142318321195862405407470314
54.310063370197368821447082842
53.5027143948829454005633041033
52.6921577078098622631269091564
51.8783658092678769936028044141
51.0613108864993167526346169337
50.240964801360014630196950494
49.4172990772978812374533922507
48.5902848855977569049441299967
47.7598930308362718565024046437
46.9260939354849484902927737485
46.0888576235936314161014981035
45.2481537034794341995928830608
44.4039513493386384977219497839
43.5562192816902447810503891135
42.7049257465500056209664700804
41.8500384932225978775393857949
40.9915247505869028631432540992
40.1293512017349194509283149863
39.2634839568083438088441249195
38.3938885238579644949785481154
37.5205297775293279264329697002
36.6433719253531272756590151762
35.7623784713898540926441208399
34.8775121769446936696524986884
33.988735018029548515913531172
33.0960081392033433661455076842
32.1992918033680490117884956453
31.2985453370344863258494338078
30.3937270704968479263546969133
29.4847942722653825410458310122
28.5717030769995160140705491175
27.6544084060546216790885771313
26.7328638795993034422629262405
25.8070217190694426519559542844
24.8768326384912955989262672503
23.9422457229166593293887857691
23.0032082918526756189395191183
22.0596657451159130100709036349
21.1115613879660384929874554898
20.1588362316389302385978628614
19.2014287644471629745614952359
18.2392746873692527414940636121
17.2723066063956880205894101925
16.3004536716757553126547941301
15.3236411504705827410618072502
14.3417899166937945536963032829
13.3548158338342242798829479584
12.3626289993819168305127205995
11.365132805997628924354312337
10.3622227549823563162722463734
9.35378492651280250470537159314
8.3396939600542742938212488088
7.31981031054437787077678707249
6.29397638611578183010513535926
5.26201086104802938936615154322
4.22369979047029283749005032559
3.17878154175080973565802534295
2.12691791238011002885625483744
1.06762589511547055628331933341
0


==> anc/CLqPS/CLqPS3220.dat <==
# CLqPS3220
-14.2222222222222222222222222222
-14.2220209942107311747682971314
-14.222005821051722029053540941
-14.2219895109893087201840271599
-14.2219719794689479257198344163
-14.2219531357034142618297496133
-14.2219328822183517859361802876
-14.2219111143651368928147487652
-14.2218877197987418971918393714
-14.2218625779181289923201725192
-14.2218355592665339963597873294
-14.2218065248888176663045706353
-14.2217753256428686522785660843
-14.2217418014618356208245659665
-14.2217057805637458877228979082
-14.2216670786048332160374365376
-14.2216254977726473521465911829
-14.2215808258147514394255739494
-14.2215328349985296609496916809
-14.2214812809973252587101112952
-14.2214259016978073393207872663
-14.2213664159231224269495195998
-14.2213025220660223227089880891
-14.2212338966257721706927684077
-14.221160192642230341814159927
-14.2210810380200533857702250158
-14.2209960337355133553499313894
-14.2209047519179196887241172979
-14.2208067337971118813418328262
-14.2207014875079306490796002381
-14.2205884857419823586023782827
-14.2204671632363822791514855085
-14.220336914088494710133721779
-14.2201970888849801964663962354
-14.2200469916327097113854691377
-14.2198858764783106344875246486
-14.219712944202267269401242448
-14.2195273384726071384113097567
-14.2193281418422608899541147839
-14.2191143714731858131669938989
-14.2188849745692880542263748842
-14.2186388234990639884396706174
-14.2183747105877040765258204395
-14.2180913425571601278554847
-14.2177873345913663698442402684
-14.2174612040024232124140191884
-14.2171113634720972131644345671
-14.2167361138414586046817842542
-14.216333636419865969171318099
-14.2159019847828134045680460833
-14.21543907602637605081878988
-14.2149426814441224570935780518
-14.2144104165904044164577920593
-14.2138397306918841816264022435
-14.2132278953670132151819233221
-14.212571992610933883153920852
-14.2118689020009341412224067241
-14.2111152870751440243591312324
-14.2103075808346208059890341768
-14.2094419703163267279158831368
-14.2085143801817595039877339578
-14.2075204552631523531632866084
-14.2064555420062189119821005851
-14.2053146687453817306121567514
-14.2040925247442949512141494412
-14.2027834379312571953206674027
-14.2013813512558160203018929021
-14.1998797975894984795358355409
-14.1982718730901730406275598313
-14.1965502089460680793052655604
-14.1947069414119553158758544294
-14.1927336800464693580884078312
-14.1906214740559962431134976028
-14.1883607766470469720214374075
-14.1859414072855624642549567376
-14.1833525117582040117058338308
-14.1805825199274024289012711965
-14.177619101068808766645951664
-14.1744491166768541368132093926
-14.1710585706214362787165977634
-14.167432556536362933730605967
-14.1635552023181610679000915789
-14.1594096116122786378944410278
-14.154977802162642831188885436
-14.1502406409000860269848381654
-14.1451777756454091387211917935
-14.1397675633039340312036279393
-14.1339869944304274252086651681
-14.12781161404639684950279492
-14.1212154385961183718054865787
-14.1141708689335257465412988228
-14.1066485992394584013583605646
-14.0986175217779373019449647707
-14.0900446274113393859926339836
-14.0808949018078208619167621836
-14.0711312172903683684081303097
-14.0607142202957306655052466321
-14.0496022144335242917676136657
-14.037751039161364284290825294
-14.0251139441213244976566990776
-14.0116414592167904708235291297
-13.9972812605472717515779396568
-13.8215122465269544288625861904
-13.664229092433080288482645129
-13.5189091291039158943237713196
-13.3824545242061247504113147581
-13.2530406944967266874187442217
-13.1294620164846691280940209471
-13.0108616043819199359188145907
-12.8965987652285915222499694185
-12.7861761940928226478746824186
-12.679196609751500117183044528
-12.5753352971434744846332852598
-12.4743218678967541951779386226
-12.3759276665517702916905455873
-12.279956793241366086644741734
-12.1862395307416457960098027142
-12.0946274209701918668128410162
-12.0049895037933258203047451724
-11.9172093941017141685202853444
-11.8311829758430878861497669384
-11.746816558326195953857179285
-11.6640253844447056023250498858
-11.5827324106507919593671714594
-11.5028672994758800777470530409
-11.4243655802313055665165080126
-11.3471679441926282023208444212
-11.2712196483627154260448992384
-11.1964700076758120617935059681
-11.1228719598273043852707053578
-11.0503816901911182811123088419
-10.9789583067979410499847193721
-10.9085635572907552922158043458
-10.8391615812917490561195546619
-10.7707186928098879891582174563
-10.7032031882672631436769756096
-10.6365851764811594144413252381
-10.5708364275499011885302398291
-10.5059302380859025921346680145
-10.4418413106433746909352225963
-10.3785456455195794716188565978
-10.3160204433819031169250002388
-10.2542440173996880142218696491
-10.1931957137486207564054400187
-10.1328558395135626813087621719
-10.0732055971486293217221731365
-10.0142270247655537285071196034
-9.95590294161650726628765624848
-9.8982168982185112613439600136
-9.84115313063571863266391674295
-9.78469651849510649792291016704
-9.728832546362081174168567745
-9.67354726814645899153458615731
-9.6188272742473272381223051365
-9.56465966117830362394866192771
-9.51103200344344502217152237297
-9.45793232745913004337480448628
-9.40534908733917814678855304682
-9.35327114237971080122109532761
-9.30168773609717962765003579489
-9.25058847668789766675915732078
-9.1999633187905807991017763207
-9.14980254644506524132179636896
-9.10009675715070912585244274116
-9.05083684693717872556474726733
-9.0020139963685066564484850535
-8.95361965740861421611599181326
-8.90564554108301983564710629523
-8.85808360587730300790002427893
-8.8109260468181383209911826928
-8.76416528518742720560721042521
-8.71779395882429655158244233468
-8.67180491297355659876854248488
-8.62619119164266195136644638138
-8.5809460294323399615419674326
-8.53606284380887587660351133624
-8.49153522778860554630938253196
-8.44735694300749191336974409561
-8.40352191315077548443201338729
-8.36002421771961319384523991988
-8.31685808611337374928376604475
-8.27401789200785774490855955299
-8.2314981480111727063435009444
-8.18929350058033028995142213547
-8.14739872518285713034765034538
-8.10580872168883305878353699197
-8.06451850997980020708816462803
-8.02352322576193246786140800636
-7.98281811657172461223114544088
-7.94239853796326099361715389273
-7.90225994986686141135726683954
-7.86239791310958197120866723477
-7.82280808608867670618942220556
-7.78348622158970586283443569969
-7.74442816374151322597572089105
-7.70562984510079136717880639593
-7.66708728385941362327651677956
-7.62879658116813799178270661453
-7.59075391857068373606758155948
-7.55295555554254883762548277522
-7.51539782712927779969968269185
-7.47807714167920677447308548423
-7.44098997866600844826807509493
-7.40413288659663430192035490721
-7.36750248100050834204015212966
-7.33109544249606561223984237999
-7.29490851493095205721859326114
-7.25893850359241083075909314822
-7.22318227348457501383727297959
-7.18763674766956895190217790904
-7.15229890566949095821192296913
-7.11716578192650981429728735571
-7.08223446431845711151037925771
-7.04750209272743773866975990176
-7.01296585765911239219273140374
-6.97862299891042947668488805214
-6.9444708042836997378756339532
-6.91050660834501594456544353016
-6.87672779122512239051429583863
-6.84313177746093536306897961036
-6.80971603487600643147628280422
-6.77647807349830582228146632679
-6.74341544451378362186822768084
-6.71052573925424240114353988601
-6.67780658821812639497793761712
-6.64525566012289986784517413656
-6.61287066098775101567186316424
-6.58064933324541793224811357297
-6.54858945488199002969206798225
-6.51668883860359205374917820942
-6.48494533102890866901810228321
-6.45335681190655568605200480642
-6.42192119335634952887463749435
-6.3906364191335696535624210512
-6.35950046391534947142135111284
-6.32851133260837003941925210242
-6.29766705967706748237463469777
-6.26696570849159992403898504309
-6.23640537069485273796736210599
-6.20598416558779228708440709533
-6.17570023953250809957279111427
-6.14555176537231171839113153322
-6.11553694186828734685959143962
-6.0856539931517149724693105665
-6.05590116819181095953109120941
-6.02627674027825422799892305525
-5.99677900651798814598916143474
-5.96740628734580921835089866716
-5.93815692604827361056542893248
-5.90902928830047156020771036326
-5.88002176171523784787670509804
-5.85113275540438377353934795474
-5.82236069955155255743959881071
-5.79370404499631579925139287941
-5.76516126282914362467443622221
-5.73673084399689546253815200059
-5.70841129891849206287605205271
-5.68020115711044242051476263846
-5.652098966821911740742545328
-5.62410329467902850305470181557
-5.59621272533814007362260075083
-5.56842586114773721323995280941
-5.54074132181877824983815390335
-5.51315774410315365662937208374
-5.48567378148004132063696578519
-5.4582881038499119227000058422
-5.4309993972359525987447002293
-5.4038063634926854318819687805
-5.37670772002156535339201167404
-5.34970219949334972462126885379
-5.32278854957703924708160295513
-5.29596553267519691960430573652
-5.2692319256654585434716391781
-5.24258651964805478249155116521
-5.21602811969917102776186984859
-5.1895555446299773084933064918
-5.16316762675116624220805159441
-5.13686321164284254079751740904
-5.11064115792961289364973833785
-5.08450033706073014516208424467
-5.05843963309515058076259703418
-5.0324579424913678419315135797
-5.00655417390189151506099359032
-4.98072724797224278931705797033
-4.95497609714434376258106226053
-4.9292996654641809992843420189
-4.9036969083936278163926109404
-4.87816679262631350049681084958
-4.85270829590743124615966597769
-4.82732040685738005928893177116
-4.80200212479913919501328460496
-4.77675245958927690271117160714
-4.75157043145249833661911595272
-4.72645507081964046371574730353
-4.70140541816902466600486916611
-4.67642052387108049635248880315
-4.65149944803615670991095556243
-4.62664126036543826093541872041
-4.60184504000489043132605746328
-4.57710987540215364620071657874
-4.55243486416631483673671972889
-4.52781911293048343477933817889
-4.50326173721710223050875070896
-4.47876186130592539685535019524
-4.45431861810459798528691828861
-4.42993114902177312986312848233
-4.40559860384270506274262923439
-4.38132014060725784719810857769
-4.3570949254902714760963379635
-4.33292213268422866707826321416
-4.30880094428416731257279571131
-4.28473055017478511544492170235
-4.26071014791968446157033768372
-4.236738942652707050913984265
-4.21281614697130923065434063097
-4.1889409808319303493455973667
-4.16511267144730778177666642976
-4.1413304531856935617281127718
-4.11759356747192880583540538766
-4.0939012626903333177636487223
-4.07025279408936892934678756981
-4.04664742368803626564500341858
-4.0230844201839657153723713679
-3.99956305886316444813303988653
-3.9760826215113823466163731598
-3.95264239632706071652805145965
-3.92924167783582860071591539877
-3.90587976680651245778178777028
-3.88255597016862587050560231654
-3.85926960093130682665637530408
-3.83601997810367096519662249013
-3.8128064266165500054355131661
-3.78962827724558537624778413201
-3.76648486653564783791185336825
-3.74337553672655464126003608862
-3.72029963568005649847277404152
-3.69725651680806734775333647124
-3.67424553900211058102631962276
-3.65126606656395607042126274334
-3.62831746913742297631380964619
-3.60539912164132394775739082265
-3.58251040420352693588008405719
-3.55965070209611143285224252237
-3.53681940567159652393615306153
-3.514015910300218698473212848
-3.49123961630823790798990205456
-3.46848992891725088643424783882
-3.44576625818449125939344807568
-3.42306801894409646647641684449
-3.40039463074932200434017090397
-3.37774551781568396754865548455
-3.35512010896501132099832136606
-3.33251783757038978150061889392
-3.30993814150197961754919951913
-3.28738046307369009591502157622
-3.26484424899069371166774976583
-3.24232895029776373502797539582
-3.21983402232841899439560193458
-3.19735892465486019033029480275
-3.17490312103868240050414151328
-3.15246607938234879101925038846
-3.13004727168141089528768352208
-3.1076461739774611582011483936
-3.08526226631180377085646393864
-3.06289503267983013992348075911
-3.04054396098608564610905691275
-3.01820854300001464833908320097
-2.99588827431237098449699269316
-2.97358265429228150605994419894
-2.95129118604495046299320268889
-2.92901337636999282702171124418
-2.90674873572038490611060012427
-2.8844967781620208608614050415
-2.86225702133386398476918240662
-2.84002898640868185508199757019
-2.81781219805435469954651805685
-2.79560618439574655679360662036
-2.77341047697712903469188485314
-2.75122461072514769184551454233
-2.72904812391232128269969542722
-2.70688055812106431660306351155
-2.68472145820822358581462707128
-2.66257037227011951698348825484
-2.64042685160808339521698910428
-2.61829045069448169962711494085
-2.59616072713921897434157092356
-2.57403724165671083951622303284
-2.55191955803331892301673455678
-2.52980724309523966527241712074
-2.50769986667683911746388558676
-2.48559700158942601680367657785
-2.46349822359045558231759056172
-2.44140311135315663034271206536
-2.41931124643657476103107015297
-2.39722221325602451558770822177
-2.37513559905394354887740279557
-2.35305099387114200350125340696
-2.33096799051844040956579358311
-2.30888618454868956923326388603
-2.28680517422916601683963768436
-2.26472456051433677398166393607
-2.24264394701898724458781082509
-2.22056293999170621768032319293
-2.19848114828872206538403180515
-2.17639818334808434081716141128
-2.15431365916418509488304207639
-2.13222719226261434274004901805
-2.11013840167534421992891492993
-2.08804690891623647484839813599
-2.0659523379568680485568257246
-2.04385431520266959480105508807
-2.02175246946937189279687904553
-1.99964643195975520266504355058
-1.97753583624069670862234962248
-1.9554203182205112880936160433
-1.93329951612658093590182934906
-1.91117307048326826166329570658
-1.8890406240901095655132276288
-1.86690182200028308236468592888
-1.84475631149934806810848491077
-1.82260374208425048254052400951
-1.8004437654425911034016784154
-1.77827603543215198377823129974
-1.75610020806067724128098768183
-1.73391594146590424194059962368
-1.71172289589584131466601459958
-1.68952073368928820345196508347
-1.66730911925659553432858501507
-1.64508771906065964235904454832
-1.62285620159814917084598672045
-1.60061423738095992033997968728
-1.57836149891789448908765036421
-1.55609766069656330924718644939
-1.53382239916550374456712122784
-1.51153539271651397530250450263
-1.4892363216671984549616130156
-1.46692486824372178106633420355
-1.44460071656376787849953203898
-1.42226355261970144923155543983
-1.39991306426192869629330229433
-1.37754894118245438282189348225
-1.35517087489863233887331493307
-1.33277855873710657949993184775
-1.31037168781794024735447465846
-1.28794995903892964183019449658
-1.26551307106010064450300572933
-1.24306072428838489742857719945
-1.22059262086247313668790650736
-1.1981084646378431284907362578
-1.17560796117195969915850649616
-1.15309081770964439343809419878
-1.13055674316861233786454670282
-1.10800544812517392731503202154
-1.08543664480009899349646304986
-1.06285004704464115390437423128
-1.04024537032672007879883318315
-1.01762233171725945198218963235
-0.994980649876678438650585038417
-0.972320045041534510343217952414
-0.94964023901131551304680835301
-0.926940955135378899843543000812
-0.904221918300036084134626981266
-0.881482854915779903443638524177
-0.85872349290465321711903083826
-0.835943561687756693927823940724
-0.813142792172893877576901179564
-0.790320916742351649628141059014
-0.767477669240814240102308152267
-0.744612784963408966307300960652
-0.721726000643881910091792722006
-0.698817054442901772827974761578
-0.675885685936490175979189033461
-0.652931636104576703121589851725
-0.62995464731967700677519004091
-0.60695446333569233037002988021
-0.583930829276828822138792235325
-0.56088349162663504369874330951
-0.537812198217156101573916868471
-0.514716698218202854923241032501
-0.491596742126734677291846915153
-0.468452081756354274300875799107
-0.445282470226913082845262861752
-0.422087661954225800588541865437
-0.398867412639892617337788269187
-0.375621479261227742259285581524
-0.352349620061292842865040832161
-0.329051594539034033270366271052
-0.30572716343952107040166464386
-0.28237608874428743762939094706
-0.258998133661770015721813166602
-0.235593062617847061068374134968
-0.212160641246473230814704223385
-0.188700636380410413892014530318
-0.165212816042053145918907863187
-0.141696949434347404610610686022
-0.118152806931801600656123271949
-0.0945801600715885970245209744645
-0.0709787815447376073441776541524
-0.0473484451874148413694349710662
-0.0236889259722917826144755814195
0


==> anc/CLqPS/CMAIN8.f <==
      PROGRAM CMAIN8
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXCLqPS,LXCLqPS,GRCLqPS
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TT3,TT4,TT5,RR
      REAL*8 XV,XXV,CLqPS
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      COMMON/CLqPS/ CLqPS(9,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST2= 5.7197097040785364969567305709543980833D0
      TEST3=-2.24614341198071146756330741321188248218D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATCLqPS
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='CLqPS.dat',STATUS='OLD')
      DO ISET=1,9
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) CLqPS(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXCLqPS(IO,X,as,LQ,NF,FLAV)
      TT5 = GRCLqPS(IO,X,AS,LQ,NF,FLAV)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'GR=',TT5
*     
*
      IF(IO.EQ.2) WRITE(6,*) 'REG=',(TT3+TT5)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'REG=',(TT3+TT5)/TEST3-1.0D0
*     
      STOP
      END
      include 'DATCLqPS.f' 
      include 'SXCLqPS.f'
      include 'GRCLqPS.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/CLqPS/DATCLqPS.f <==
      SUBROUTINE DATCLqPS
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),CLqPS
      CHARACTER*80 STAR
      COMMON/CLqPS/ CLqPS(9,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS2010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLqPS(1,IX,1)
          A(IX)=CLqPS(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(1,IX,2)=B(IX)
          CLqPS(1,IX,3)=C(IX)
          CLqPS(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='CLqPS2110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(2,IX,1)
          A(IX)=CLqPS(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(2,IX,2)=B(IX)
          CLqPS(2,IX,3)=C(IX)
          CLqPS(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3001.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) CLqPS(3,IX,1)
          A(IX)=CLqPS(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(3,IX,2)=B(IX)
          CLqPS(3,IX,3)=C(IX)
          CLqPS(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(4,IX,1)
          A(IX)=CLqPS(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(4,IX,2)=B(IX)
          CLqPS(4,IX,3)=C(IX)
          CLqPS(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3020.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(5,IX,1)
          A(IX)=CLqPS(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(5,IX,2)=B(IX)
          CLqPS(5,IX,3)=C(IX)
          CLqPS(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(6,IX,1)
          A(IX)=CLqPS(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(6,IX,2)=B(IX)
          CLqPS(6,IX,3)=C(IX)
          CLqPS(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3120.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(7,IX,1)
          A(IX)=CLqPS(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(7,IX,2)=B(IX)
          CLqPS(7,IX,3)=C(IX)
          CLqPS(7,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(8,IX,1)
          A(IX)=CLqPS(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
          DO IX = 1,NX
          CLqPS(8,IX,2)=B(IX)
          CLqPS(8,IX,3)=C(IX)
          CLqPS(8,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='CLqPS3220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) CLqPS(9,IX,1)
          A(IX)=CLqPS(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          CLqPS(9,IX,2)=B(IX)
          CLqPS(9,IX,3)=C(IX)
          CLqPS(9,IX,4)=D(IX)
          END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='CLqPS.dat',STATUS='NEW')
      DO ISET=1,9
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) CLqPS(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/CLqPS/GRCLqPS.f <==
      REAL*8 FUNCTION GRCLqPS(IO,X,AS,LQ,NF,FLAV)
*     -------------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 CLqPS
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/CLqPS/  CLqPS(9,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLqPS'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRCLqPS'
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
102   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1  =0.0D0
      T2  =0.0D0
      DO K=1,4
      T1  = T1   + CLqPS(1,I1,K)*DX**(K-1)
      T2  = T2   + CLqPS(2,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T1+T2*LQ) 
      WRITE(6,*) 'G2=',G,AS,T1,T2,NF
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T3  = T3   + CLqPS(3,I1,K)*DX**(K-1)
      T4  = T4   + CLqPS(4,I1,K)*DX**(K-1)
      T5  = T5   + CLqPS(5,I1,K)*DX**(K-1)
      T6  = T6   + CLqPS(6,I1,K)*DX**(K-1)
      T7  = T7   + CLqPS(7,I1,K)*DX**(K-1)
      T8  = T8   + CLqPS(8,I1,K)*DX**(K-1)
      T9  = T9   + CLqPS(9,I1,K)*DX**(K-1)
      END DO
*      WRITE(6,*) 'T13=',T13
*
      G = as**3*
     &   (T3*FLAV + NF*T4 + NF**2*T5 + LQ*NF*T6 + LQ*NF**2*T7 
     &   + LQ**2*NF*T8 + LQ**2*NF**2*T9)
*      WRITE(6,*) 'G=',G
*
200   CONTINUE
*
      WRITE(6,*) 'G=',G
      GRCLqPS= G
*
      RETURN
      END


==> anc/CLqPS/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/CLqPS/SXCLqPS.f <==
      REAL*8 FUNCTION SXCLqPS(IO,z,as,LQ,NF,flav)
*     ------------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=1.D0/3.D0*LQ - 1.D0/9.D0
      w(4)=w(1) - z
      w(3)=w(4)*w(3)
      w(4)=z**2
      w(4)=1 - w(4)
      w(4)=w(2)*w(4)
      w(3)=w(4) + w(3)
*
      G = 64.D0/3.D0*NF*as**2*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(3)=w(3)*w(2)
      w(4)=16.D0/3.D0 + w(2)
      w(4)=w(4)*w(3)
      w(5)=w(1) - z
      w(6)=2.D0/3.D0*w(5)
      w(7)= - w(6) - w(3)
      w(8)=LQ*w(5)
      w(7)=2*w(7) + 1.D0/3.D0*w(8)
      w(7)=LQ*w(7)
      w(6)= - z2*w(6)
      w(4)=w(7) + w(6) + 106.D0/27.D0*w(5) + w(4)
      w(4)=NF*w(4)
      w(6)=296.D0/3.D0*z3 - 15286.D0/27.D0
      w(6)=w(5)*w(6)
      w(7)= - 89 + 50.D0/3.D0*w(2)
      w(7)=w(7)*w(3)
      w(8)=136.D0/3.D0 + 5*z
      w(8)=z*w(8)
      w(8)= - 136.D0/3.D0*w(1) - 5 + w(8)
      w(7)=2*w(8) + w(7)
      w(7)=w(2)*w(7)
      w(6)=w(7) + w(6)
      w(7)= - 2 + 37*z
      w(7)=z*w(7)
      w(3)= - 10*w(3) + 2*w(1) - 37 + w(7)
      w(3)=w(2)*w(3)
      w(3)=65.D0/9.D0*w(5) + w(3)
      w(5)=181.D0/9.D0*w(5)
      w(7)=1 + 5.D0/3.D0*z
      w(7)=z*w(7)
      w(7)= - w(1) - 5.D0/3.D0 + w(7)
      w(7)=w(2)*w(7)
      w(7)= - w(5) + 4*w(7)
      w(7)=LQ*w(7)
      w(3)=4.D0/3.D0*w(3) + w(7)
      w(3)=LQ*w(3)
      w(7)= - 4 + 1.D0/3.D0*z
      w(7)=z*w(7)
      w(7)=4*w(1) - 1.D0/3.D0 + w(7)
      w(7)=w(2)*w(7)
      w(5)=w(5) + w(7)
      w(5)=z2*w(5)
      w(3)=4.D0/3.D0*w(4) + w(3) + 1.D0/3.D0*w(6) + 2*w(5)
*
      G = 32.D0/3.D0*NF*as**3*w(3)
*
200   CONTINUE
*
      SXCLqPS = G
*
      RETURN
      END


==> anc/CLqPS/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/CLqPS/delta.m <==
0


==> anc/CLqPS/large-x.m <==
0


==> anc/CLqPS/outg.f <==
      REAL*8 w(8)

      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(3)=w(3)*w(2)
      w(4)=16.D0/3.D0 + w(2)
      w(4)=w(4)*w(3)
      w(5)=w(1) - z
      w(6)=2.D0/3.D0*w(5)
      w(7)= - w(6) - w(3)
      w(8)=LQ*w(5)
      w(7)=2*w(7) + 1.D0/3.D0*w(8)
      w(7)=LQ*w(7)
      w(6)= - z2*w(6)
      w(4)=w(7) + w(6) + 106.D0/27.D0*w(5) + w(4)
      w(4)=NF*w(4)
      w(6)=296.D0/3.D0*z3 - 15286.D0/27.D0
      w(6)=w(5)*w(6)
      w(7)= - 89 + 50.D0/3.D0*w(2)
      w(7)=w(7)*w(3)
      w(8)=136.D0/3.D0 + 5*z
      w(8)=z*w(8)
      w(8)= - 136.D0/3.D0*w(1) - 5 + w(8)
      w(7)=2*w(8) + w(7)
      w(7)=w(2)*w(7)
      w(6)=w(7) + w(6)
      w(7)= - 2 + 37*z
      w(7)=z*w(7)
      w(3)= - 10*w(3) + 2*w(1) - 37 + w(7)
      w(3)=w(2)*w(3)
      w(3)=65.D0/9.D0*w(5) + w(3)
      w(5)=181.D0/9.D0*w(5)
      w(7)=1 + 5.D0/3.D0*z
      w(7)=z*w(7)
      w(7)= - w(1) - 5.D0/3.D0 + w(7)
      w(7)=w(2)*w(7)
      w(7)= - w(5) + 4*w(7)
      w(7)=LQ*w(7)
      w(3)=4.D0/3.D0*w(3) + w(7)
      w(3)=LQ*w(3)
      w(7)= - 4 + 1.D0/3.D0*z
      w(7)=z*w(7)
      w(7)=4*w(1) - 1.D0/3.D0 + w(7)
      w(7)=w(2)*w(7)
      w(5)=w(5) + w(7)
      w(5)=z2*w(5)
      w(3)=4.D0/3.D0*w(4) + w(3) + 1.D0/3.D0*w(6) + 2*w(5)

      G = 32.D0/3.D0*NF*AS3*w(3)


==> anc/CLqPS/plus.m <==
0


==> anc/CLqPS/small-x.m <==
(64*as^2*NF*Log[z])/3 + as^3*((-640*LQ^2*NF*Log[z])/9 + 
   NF^2*((-2048*Log[z])/27 - (128*Log[z]^2)/9) + 
   NF*((-320*Log[z])/9 - (64*z2*Log[z])/9 + (2848*Log[z]^2)/9 - 
     (1600*Log[z]^3)/27) + LQ*((256*NF^2*Log[z])/9 + 
     NF*((-4736*Log[z])/9 + (1280*Log[z]^2)/9))) + 
 (as^2*((-64*NF)/27 + (64*LQ*NF)/9) + as^3*(NF^2*(13568/243 - (256*z2)/27) + 
     LQ^2*((128*NF^2)/27 + NF*(-5792/27 - (128*Log[z])/3)) + 
     NF*(-489152/243 + (11584*z2)/27 + (9472*z3)/27 - (8704*Log[z])/27 + 
       (256*z2*Log[z])/3) + LQ*((-512*NF^2)/27 + 
       NF*(8320/81 + (256*Log[z])/9))))/z + 
 z*(as^2*((64*NF)/27 - (64*LQ*NF)/9) + 
   as^3*(NF^2*(-13568/243 + (256*z2)/27) + 
     LQ*((512*NF^2)/27 + NF*(-8320/81 - (256*Log[z])/9)) + 
     NF*(489152/243 - (11584*z2)/27 - (9472*z3)/27 + (8704*Log[z])/27 - 
       (256*z2*Log[z])/3) + LQ^2*((-128*NF^2)/27 + 
       NF*(5792/27 + (128*Log[z])/3)))) + 
 z^2*((-64*as^2*NF*Log[z])/3 + as^3*((640*LQ^2*NF*Log[z])/9 + 
     NF^2*((2048*Log[z])/27 + (128*Log[z]^2)/9) + 
     NF*((320*Log[z])/9 + (64*z2*Log[z])/9 - (2848*Log[z]^2)/9 + 
       (1600*Log[z]^3)/27) + LQ*((-256*NF^2*Log[z])/9 + 
       NF*((4736*Log[z])/9 - (1280*Log[z]^2)/9))))


==> anc/CLqPS/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/CLqPS/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
   L   G  = (64*as^2*NF*Log(z))/3 + as^3*((-640*LQ^2*NF*Log(z))/9 + 
   NF^2*((-2048*Log(z))/27 - (128*Log(z)^2)/9) + 
   NF*((-320*Log(z))/9 - (64*z2*Log(z))/9 + (2848*Log(z)^2)/9 - 
     (1600*Log(z)^3)/27) + LQ*((256*NF^2*Log(z))/9 + 
     NF*((-4736*Log(z))/9 + (1280*Log(z)^2)/9))) + 
 (as^2*((-64*NF)/27 + (64*LQ*NF)/9) + as^3*(NF^2*(13568/243 - (256*z2)/27) + 
     LQ^2*((128*NF^2)/27 + NF*(-5792/27 - (128*Log(z))/3)) + 
     NF*(-489152/243 + (11584*z2)/27 + (9472*z3)/27 - (8704*Log(z))/27 + 
       (256*z2*Log(z))/3) + LQ*((-512*NF^2)/27 + 
       NF*(8320/81 + (256*Log(z))/9))))/z + 
 z*(as^2*((64*NF)/27 - (64*LQ*NF)/9) + 
   as^3*(NF^2*(-13568/243 + (256*z2)/27) + 
     LQ*((512*NF^2)/27 + NF*(-8320/81 - (256*Log(z))/9)) + 
     NF*(489152/243 - (11584*z2)/27 - (9472*z3)/27 + (8704*Log(z))/27 - 
       (256*z2*Log(z))/3) + LQ^2*((-128*NF^2)/27 + 
       NF*(5792/27 + (128*Log(z))/3)))) + 
 z^2*((-64*as^2*NF*Log(z))/3 + as^3*((640*LQ^2*NF*Log(z))/9 + 
     NF^2*((2048*Log(z))/27 + (128*Log(z)^2)/9) + 
     NF*((320*Log(z))/9 + (64*z2*Log(z))/9 - (2848*Log(z)^2)/9 + 
       (1600*Log(z)^3)/27) + LQ*((-256*NF^2*Log(z))/9 + 
       NF*((4736*Log(z))/9 - (1280*Log(z)^2)/9))));
*    
   id as^3=AS3;
*  id as=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
   id as=0;
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/CLqPS/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Fri Jan 30 14:22:25 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS2,AS3;
       L   G  = (64*as^2*NF*Log(z))/3 + as^3*((-640*LQ^2*NF*Log(z))/9 + 
       NF^2*((-2048*Log(z))/27 - (128*Log(z)^2)/9) + 
       NF*((-320*Log(z))/9 - (64*z2*Log(z))/9 + (2848*Log(z)^2)/9 - 
         (1600*Log(z)^3)/27) + LQ*((256*NF^2*Log(z))/9 + 
         NF*((-4736*Log(z))/9 + (1280*Log(z)^2)/9))) + 
     (as^2*((-64*NF)/27 + (64*LQ*NF)/9) + as^3*(NF^2*(13568/243 - (256*z2)/27) + 
         LQ^2*((128*NF^2)/27 + NF*(-5792/27 - (128*Log(z))/3)) + 
         NF*(-489152/243 + (11584*z2)/27 + (9472*z3)/27 - (8704*Log(z))/27 + 
           (256*z2*Log(z))/3) + LQ*((-512*NF^2)/27 + 
           NF*(8320/81 + (256*Log(z))/9))))/z + 
     z*(as^2*((64*NF)/27 - (64*LQ*NF)/9) + 
       as^3*(NF^2*(-13568/243 + (256*z2)/27) + 
         LQ*((512*NF^2)/27 + NF*(-8320/81 - (256*Log(z))/9)) + 
         NF*(489152/243 - (11584*z2)/27 - (9472*z3)/27 + (8704*Log(z))/27 - 
           (256*z2*Log(z))/3) + LQ^2*((-128*NF^2)/27 + 
           NF*(5792/27 + (128*Log(z))/3)))) + 
     z^2*((-64*as^2*NF*Log(z))/3 + as^3*((640*LQ^2*NF*Log(z))/9 + 
         NF^2*((2048*Log(z))/27 + (128*Log(z)^2)/9) + 
         NF*((320*Log(z))/9 + (64*z2*Log(z))/9 - (2848*Log(z)^2)/9 + 
           (1600*Log(z)^3)/27) + LQ*((-256*NF^2*Log(z))/9 + 
           NF*((4736*Log(z))/9 - (1280*Log(z)^2)/9))));
    *    
       id as^3=AS3;
    *  id as=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
       id as=0;
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         46
               G         Terms in output =         46
                         Bytes used      =       2060
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.08 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.08 sec out of 0.08 sec


==> anc/CLqPS/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/DATPgg.f <==
      SUBROUTINE DATPgg
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pgg
      CHARACTER*80 STAR
      COMMON/Pgg/ Pgg(6,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgg000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgg(1,IX,1)
          A(IX)=Pgg(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(1,IX,2)=B(IX)
          Pgg(1,IX,3)=C(IX)
          Pgg(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPgg100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(2,IX,1)
          A(IX)=Pgg(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(2,IX,2)=B(IX)
          Pgg(2,IX,3)=C(IX)
          Pgg(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgg110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgg(3,IX,1)
          A(IX)=Pgg(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(3,IX,2)=B(IX)
          Pgg(3,IX,3)=C(IX)
          Pgg(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgg200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(4,IX,1)
          A(IX)=Pgg(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(4,IX,2)=B(IX)
          Pgg(4,IX,3)=C(IX)
          Pgg(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgg210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(5,IX,1)
          A(IX)=Pgg(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(5,IX,2)=B(IX)
          Pgg(5,IX,3)=C(IX)
          Pgg(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgg220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(6,IX,1)
          A(IX)=Pgg(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(6,IX,2)=B(IX)
          Pgg(6,IX,3)=C(IX)
          Pgg(6,IX,4)=D(IX)
      END DO
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pgg.dat',STATUS='NEW')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pgg(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPgq.f <==
      SUBROUTINE DATPgq
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pgq
      CHARACTER*80 STAR
      COMMON/Pgq/ Pgq(9,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgq000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgq(1,IX,1)
          A(IX)=Pgq(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(1,IX,2)=B(IX)
          Pgq(1,IX,3)=C(IX)
          Pgq(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPgq100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(2,IX,1)
          A(IX)=Pgq(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(2,IX,2)=B(IX)
          Pgq(2,IX,3)=C(IX)
          Pgq(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgq101.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgq(3,IX,1)
          A(IX)=Pgq(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(3,IX,2)=B(IX)
          Pgq(3,IX,3)=C(IX)
          Pgq(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgq110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(4,IX,1)
          A(IX)=Pgq(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(4,IX,2)=B(IX)
          Pgq(4,IX,3)=C(IX)
          Pgq(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgq200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(5,IX,1)
          A(IX)=Pgq(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(5,IX,2)=B(IX)
          Pgq(5,IX,3)=C(IX)
          Pgq(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPgq201.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(6,IX,1)
          A(IX)=Pgq(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(6,IX,2)=B(IX)
          Pgq(6,IX,3)=C(IX)
          Pgq(6,IX,4)=D(IX)
      END DO
*
*
      OPEN(UNIT=LIN,FILE='dPgq210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(7,IX,1)
          A(IX)=Pgq(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(7,IX,2)=B(IX)
          Pgq(7,IX,3)=C(IX)
          Pgq(7,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPgq211.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(8,IX,1)
          A(IX)=Pgq(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(8,IX,2)=B(IX)
          Pgq(8,IX,3)=C(IX)
          Pgq(8,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPgq220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(9,IX,1)
          A(IX)=Pgq(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(9,IX,2)=B(IX)
          Pgq(9,IX,3)=C(IX)
          Pgq(9,IX,4)=D(IX)
      END DO
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pgq.dat',STATUS='NEW')
      DO ISET=1,9
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pgq(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPnsM.f <==
      SUBROUTINE DATPnsM
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsM
      CHARACTER*80 STAR
      COMMON/PnsM/ PnsM(11,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsM000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsM(1,IX,1)
          A(IX)=PnsM(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(1,IX,2)=B(IX)
          PnsM(1,IX,3)=C(IX)
          PnsM(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPnsM100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(2,IX,1)
          A(IX)=PnsM(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(2,IX,2)=B(IX)
          PnsM(2,IX,3)=C(IX)
          PnsM(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsM101.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsM(3,IX,1)
          A(IX)=PnsM(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(3,IX,2)=B(IX)
          PnsM(3,IX,3)=C(IX)
          PnsM(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsM110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(4,IX,1)
          A(IX)=PnsM(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(4,IX,2)=B(IX)
          PnsM(4,IX,3)=C(IX)
          PnsM(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsM111.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(5,IX,1)
          A(IX)=PnsM(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(5,IX,2)=B(IX)
          PnsM(5,IX,3)=C(IX)
          PnsM(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsM200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(6,IX,1)
          A(IX)=PnsM(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(6,IX,2)=B(IX)
          PnsM(6,IX,3)=C(IX)
          PnsM(6,IX,4)=D(IX)
      END DO
*
*
      OPEN(UNIT=LIN,FILE='dPnsM201.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(7,IX,1)
          A(IX)=PnsM(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(7,IX,2)=B(IX)
          PnsM(7,IX,3)=C(IX)
          PnsM(7,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsM210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(8,IX,1)
          A(IX)=PnsM(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(8,IX,2)=B(IX)
          PnsM(8,IX,3)=C(IX)
          PnsM(8,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsM211.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(9,IX,1)
          A(IX)=PnsM(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(9,IX,2)=B(IX)
          PnsM(9,IX,3)=C(IX)
          PnsM(9,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsM220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(10,IX,1)
          A(IX)=PnsM(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(10,IX,2)=B(IX)
          PnsM(10,IX,3)=C(IX)
          PnsM(10,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsM221.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(11,IX,1)
          A(IX)=PnsM(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(11,IX,2)=B(IX)
          PnsM(11,IX,3)=C(IX)
          PnsM(11,IX,4)=D(IX)
      END DO
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsM.dat',STATUS='NEW')
      DO ISET=1,11
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsM(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPnsP.f <==
      SUBROUTINE DATPnsP
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsP
      CHARACTER*80 STAR
      COMMON/PnsP/ PnsP(11,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsP000.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsP(1,IX,1)
          A(IX)=PnsP(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(1,IX,2)=B(IX)
          PnsP(1,IX,3)=C(IX)
          PnsP(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPnsP100.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(2,IX,1)
          A(IX)=PnsP(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(2,IX,2)=B(IX)
          PnsP(2,IX,3)=C(IX)
          PnsP(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsP101.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsP(3,IX,1)
          A(IX)=PnsP(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(3,IX,2)=B(IX)
          PnsP(3,IX,3)=C(IX)
          PnsP(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsP110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(4,IX,1)
          A(IX)=PnsP(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(4,IX,2)=B(IX)
          PnsP(4,IX,3)=C(IX)
          PnsP(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsP111.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(5,IX,1)
          A(IX)=PnsP(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(5,IX,2)=B(IX)
          PnsP(5,IX,3)=C(IX)
          PnsP(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPnsP200.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(6,IX,1)
          A(IX)=PnsP(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(6,IX,2)=B(IX)
          PnsP(6,IX,3)=C(IX)
          PnsP(6,IX,4)=D(IX)
      END DO
*
*
      OPEN(UNIT=LIN,FILE='dPnsP201.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(7,IX,1)
          A(IX)=PnsP(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(7,IX,2)=B(IX)
          PnsP(7,IX,3)=C(IX)
          PnsP(7,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsP210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(8,IX,1)
          A(IX)=PnsP(8,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(8,IX,2)=B(IX)
          PnsP(8,IX,3)=C(IX)
          PnsP(8,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsP211.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(9,IX,1)
          A(IX)=PnsP(9,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(9,IX,2)=B(IX)
          PnsP(9,IX,3)=C(IX)
          PnsP(9,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsP220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(10,IX,1)
          A(IX)=PnsP(10,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(10,IX,2)=B(IX)
          PnsP(10,IX,3)=C(IX)
          PnsP(10,IX,4)=D(IX)
      END DO
*
      OPEN(UNIT=LIN,FILE='dPnsP221.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(11,IX,1)
          A(IX)=PnsP(11,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(11,IX,2)=B(IX)
          PnsP(11,IX,3)=C(IX)
          PnsP(11,IX,4)=D(IX)
      END DO
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsP.dat',STATUS='NEW')
      DO ISET=1,11
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsP(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPnsV.f <==
      SUBROUTINE DATPnsV
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsV
      CHARACTER*80 STAR
      COMMON/PnsV/ PnsV(1,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='SPL1.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsV(1,IX,1)
          A(IX)=PnsV(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsV(1,IX,2)=B(IX)
          PnsV(1,IX,3)=C(IX)
          PnsV(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsV.dat',STATUS='NEW')
      DO ISET=1,1
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsV(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPps.f <==
      SUBROUTINE DATPps
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pps
      CHARACTER*80 STAR
      COMMON/Pps/ Pps(5,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPps110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pps(1,IX,1)
          A(IX)=Pps(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(1,IX,2)=B(IX)
          Pps(1,IX,3)=C(IX)
          Pps(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPps210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pps(2,IX,1)
          A(IX)=Pps(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(2,IX,2)=B(IX)
          Pps(2,IX,3)=C(IX)
          Pps(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPps211.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pps(3,IX,1)
          A(IX)=Pps(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(3,IX,2)=B(IX)
          Pps(3,IX,3)=C(IX)
          Pps(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPps220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pps(4,IX,1)
          A(IX)=Pps(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(4,IX,2)=B(IX)
          Pps(4,IX,3)=C(IX)
          Pps(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPps221.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pps(5,IX,1)
          A(IX)=Pps(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(5,IX,2)=B(IX)
          Pps(5,IX,3)=C(IX)
          Pps(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pps.dat',STATUS='NEW')
      DO ISET=1,5
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pps(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DATPqg.f <==
      SUBROUTINE DATPqg
*     -----------------
*
*     pol
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pqg
      CHARACTER*80 STAR
      COMMON/Pqg/ Pqg(7,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPqg010.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pqg(1,IX,1)
          A(IX)=Pqg(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(1,IX,2)=B(IX)
          Pqg(1,IX,3)=C(IX)
          Pqg(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='dPqg110.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(2,IX,1)
          A(IX)=Pqg(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(2,IX,2)=B(IX)
          Pqg(2,IX,3)=C(IX)
          Pqg(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPqg111.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pqg(3,IX,1)
          A(IX)=Pqg(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(3,IX,2)=B(IX)
          Pqg(3,IX,3)=C(IX)
          Pqg(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPqg210.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(4,IX,1)
          A(IX)=Pqg(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(4,IX,2)=B(IX)
          Pqg(4,IX,3)=C(IX)
          Pqg(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPqg211.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(5,IX,1)
          A(IX)=Pqg(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(5,IX,2)=B(IX)
          Pqg(5,IX,3)=C(IX)
          Pqg(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='dPqg220.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(6,IX,1)
          A(IX)=Pqg(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(6,IX,2)=B(IX)
          Pqg(6,IX,3)=C(IX)
          Pqg(6,IX,4)=D(IX)
      END DO
*
*
      OPEN(UNIT=LIN,FILE='dPqg221.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(7,IX,1)
          A(IX)=Pqg(7,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(7,IX,2)=B(IX)
          Pqg(7,IX,3)=C(IX)
          Pqg(7,IX,4)=D(IX)
      END DO
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pqg.dat',STATUS='NEW')
      DO ISET=1,7
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pqg(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/DELPgg.f <==
      REAL*8 FUNCTION DELPgg(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 11 - 2.D0/3.D0*NF
      GOTO 200
102   CONTINUE
      w(1)=3 - 1.D0/3.D0*NF
      w(1)=8*w(1) + 27*z3
*
      G = 4*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1 - 6*z3
      w(1)=4*w(1) + 11*z2
      w(1)=z2*w(1)
      w(1)=2*w(1) + 237.D0/2.D0 + 536*z3
      w(2)= - 2 - z2
      w(2)=z2*w(2)
      w(2)=349.D0/54.D0*NF + 12*w(2) - 3029.D0/18.D0 - 240*z3
      w(2)=NF*w(2)
      w(1)= - 2160*z5 + 9*w(1) + w(2)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPgg = G
*
      RETURN
      END


==> anc/DELPnsM.f <==
      REAL*8 FUNCTION DELPnsM(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in DELPnsM.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in DELPnsM.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 4.0D0
      GOTO 200
102   CONTINUE
      w(1)=7 - 2.D0/3.D0*NF
      w(1)=z2*w(1)
      w(1)=w(1) - z3
      w(1)=7 - 2.D0/9.D0*NF + 8.D0/3.D0*w(1)
*
      G = 2*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)= - 314 + 259.D0/5.D0*z2
      w(1)=z2*w(1)
      w(1)=14.D0/3.D0*z3 + 22 + 1.D0/3.D0*w(1)
      w(2)= - 16*z3 - 17 + 80.D0/3.D0*z2
      w(2)=NF*w(2)
      w(1)=4*w(1) + 1.D0/3.D0*w(2)
      w(1)=NF*w(1)
      w(2)=164 - 1343.D0/45.D0*z2
      w(2)=z2*w(2)
      w(3)= - 43 + z2
      w(3)=z3*w(3)
      w(1)=4960.D0/9.D0*z5 + 4.D0/9.D0*w(1) + 256.D0/27.D0*w(3) - 8549.D
     & 0/27.D0 + 8*w(2)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPnsM = G
*
      RETURN
      END


==> anc/DELPnsP.f <==
      REAL*8 FUNCTION DELPnsP(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in DELPnsP.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in DELPnsP.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 4.0D0
      GOTO 200
102   CONTINUE
      w(1)=7 - 2.D0/3.D0*NF
      w(1)=z2*w(1)
      w(1)=w(1) - z3
      w(1)=7 - 2.D0/9.D0*NF + 8.D0/3.D0*w(1)
*
      G = 2*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)= - 314 + 259.D0/5.D0*z2
      w(1)=z2*w(1)
      w(1)=14.D0/3.D0*z3 + 22 + 1.D0/3.D0*w(1)
      w(2)= - 16*z3 - 17 + 80.D0/3.D0*z2
      w(2)=NF*w(2)
      w(1)=4*w(1) + 1.D0/3.D0*w(2)
      w(1)=NF*w(1)
      w(2)=164 - 1343.D0/45.D0*z2
      w(2)=z2*w(2)
      w(3)= - 43 + z2
      w(3)=z3*w(3)
      w(1)=4960.D0/9.D0*z5 + 4.D0/9.D0*w(1) + 256.D0/27.D0*w(3) - 8549.D
     & 0/27.D0 + 8*w(2)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPnsP = G
*
      RETURN
      END


==> anc/GRPgg.f <==
      REAL*8 FUNCTION GRPgg(IO,X,AS,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 Pgg
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pgg/  Pgg(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pgg(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pgg(2,I1,K)*DX**(K-1)
      T3  = T3   + Pgg(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + Pgg(4,I1,K)*DX**(K-1)
      T5  = T5   + Pgg(5,I1,K)*DX**(K-1)
      T6  = T6   + Pgg(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPgg= G/as
*
      RETURN
      END


==> anc/GRPgq.f <==
      REAL*8 FUNCTION GRPgq(IO,X,AS,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 Pgq
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pgq/  Pgq(9,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgq'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgq'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pgq(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pgq(2,I1,K)*DX**(K-1)
      T3  = T3   + Pgq(3,I1,K)*DX**(K-1)
      T4  = T4   + Pgq(4,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*LARIN+T4*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T5  = T5   + Pgq(5,I1,K)*DX**(K-1)
      T6  = T6   + Pgq(6,I1,K)*DX**(K-1)
      T7  = T7   + Pgq(7,I1,K)*DX**(K-1)
      T8  = T8   + Pgq(8,I1,K)*DX**(K-1)
      T9  = T9   + Pgq(9,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T5+LARIN*T6+T7*NF+T8*NF*LARIN+T9*NF**2)
*
200   CONTINUE
*
      GRPgq= G/as
*
      RETURN
      END


==> anc/GRPnsM.f <==
      REAL*8 FUNCTION GRPnsM(IO,X,AS,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 PnsM
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsM/  PnsM(11,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsM'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsM'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + PnsM(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + PnsM(2,I1,K)*DX**(K-1)
      T3  = T3   + PnsM(3,I1,K)*DX**(K-1)
      T4  = T4   + PnsM(4,I1,K)*DX**(K-1)
      T5  = T5   + PnsM(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*LARIN+T4*NF+T5*NF*LARIN) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + PnsM(6,I1,K)*DX**(K-1)
      T7  = T7   + PnsM(7,I1,K)*DX**(K-1)
      T8  = T8   + PnsM(8,I1,K)*DX**(K-1)
      T9  = T9   + PnsM(9,I1,K)*DX**(K-1)
      T10 = T10  + PnsM(10,I1,K)*DX**(K-1)
      T11 = T11  + PnsM(11,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T6+LARIN*T7+T8*NF+T9*NF*LARIN+T10*NF**2
     &    + T11*NF**2*LARIN)
*
200   CONTINUE
*
      GRPnsM= G/as
*
      RETURN
      END


==> anc/GRPnsP.f <==
      REAL*8 FUNCTION GRPnsP(IO,X,AS,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 PnsP
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsP/  PnsP(11,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsP'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsP'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + PnsP(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + PnsP(2,I1,K)*DX**(K-1)
      T3  = T3   + PnsP(3,I1,K)*DX**(K-1)
      T4  = T4   + PnsP(4,I1,K)*DX**(K-1)
      T5  = T5   + PnsP(5,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*LARIN+T4*NF+T5*NF*LARIN) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T6  =0.0D0
      T7  =0.0D0
      T8  =0.0D0
      T9  =0.0D0
      T10 =0.0D0
      T11 =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T6  = T6   + PnsP(6,I1,K)*DX**(K-1)
      T7  = T7   + PnsP(7,I1,K)*DX**(K-1)
      T8  = T8   + PnsP(8,I1,K)*DX**(K-1)
      T9  = T9   + PnsP(9,I1,K)*DX**(K-1)
      T10 = T10  + PnsP(10,I1,K)*DX**(K-1)
      T11 = T11  + PnsP(11,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T6+LARIN*T7+T8*NF+T9*NF*LARIN+T10*NF**2
     &    + T11*NF**2*LARIN)
*
200   CONTINUE
*
      GRPnsP= G/as
*
      RETURN
      END


==> anc/GRPnsV.f <==
      REAL*8 FUNCTION GRPnsV(IO,X,AS,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 PnsV,dabc,NC
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsV/  PnsV(1,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      dabc=40.0D0/3.0D0
      NC=3.0D0
      NX=501
      IF(IO.LT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsV'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsV'
      IF(IO.EQ.3) GOTO 103
      STOP
*
103   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      WRITE(6,*) 'I1=',I1
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + PnsV(1,I1,K)*DX**(K-1)
      END DO
      WRITE(6,*) 'GRT1=',T1
      G = as**3*NF*T1
*
      GRPnsV= G/as
*
      RETURN
      END


==> anc/GRPps.f <==
      REAL*8 FUNCTION GRPps(IO,X,AS,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 Pps
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pps/  Pps(5,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPps'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPps'
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
102   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T1  = T1   + Pps(1,I1,K)*DX**(K-1)
      END DO
*
      G = NF*as**2*T1 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T2  =0.0D0
      T3  =0.0D0
      T4  =0.0D0
      T5  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T2  = T2   + Pps(2,I1,K)*DX**(K-1)
      T3  = T3   + Pps(3,I1,K)*DX**(K-1)
      T4  = T4   + Pps(4,I1,K)*DX**(K-1)
      T5  = T5   + Pps(5,I1,K)*DX**(K-1)
      END DO
*
      G = NF*as**3*(T2+LARIN*T3+T4*NF+T5*NF*LARIN)
*
200   CONTINUE
*
      GRPps= G/as
*
      RETURN
      END


==> anc/GRPqg.f <==
      REAL*8 FUNCTION GRPqg(IO,X,AS,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX,LARIN
      REAL*8 Pqg
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pqg/  Pqg(7,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPqg'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPqg'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pqg(1,I1,K)*DX**(K-1)
      END DO
      G = AS*NF*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pqg(2,I1,K)*DX**(K-1)
      T3  = T3   + Pqg(3,I1,K)*DX**(K-1)
      END DO
*
      G = NF*AS**2*(T2+T3*LARIN) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      T7  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + Pqg(4,I1,K)*DX**(K-1)
      T5  = T5   + Pqg(5,I1,K)*DX**(K-1)
      T6  = T6   + Pqg(6,I1,K)*DX**(K-1)
      T7  = T7   + Pqg(7,I1,K)*DX**(K-1)
      END DO
*
      G = NF*as**3*(T4+LARIN*T5+T6*NF+T7*NF*LARIN)
*
200   CONTINUE
*
      GRPqg= G/as
*
      RETURN
      END


==> anc/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/LXPgg.f <==
      REAL*8 FUNCTION LXPgg(IO,z,as,NF,LARIN)
*     --------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 144*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 54*z2 + 201 - 10*NF
*
      G = 32*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPgg = G
*
      RETURN
      END


==> anc/LXPgq.f <==
      REAL*8 FUNCTION LXPgq(IO,z,as,NF,LARIN)
*     --------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=5.D0/3.D0*w(1) + 7 - 2.D0/3.D0*NF
*
      G = 16.D0/3.D0*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 239.D0/9.D0 + NF
      w(2)=NF*w(2)
      w(3)= - 7 + 2.D0/3.D0*NF
      w(4)=2.D0/3.D0*w(1) - w(3)
      w(4)=w(1)*w(4)
      w(2)=50.D0/3.D0*w(4) + 3223.D0/3.D0 + 4*w(2)
      w(2)=w(1)*w(2)
      w(4)= - 1633.D0/9.D0 + 5*NF
      w(4)=NF*w(4)
      w(4)=580*z3 + 6737.D0/3.D0 + 2*w(4)
      w(3)=5*w(3) - 26.D0/3.D0*w(1)
      w(3)=z2*w(3)
      w(2)=20*w(3) + 4.D0/3.D0*w(4) + w(2)
*
      G = 4.D0/9.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPgq = G
*
      RETURN
      END


==> anc/LXPnsM.f <==
      REAL*8 FUNCTION LXPnsM(IO,z,as,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 256.D0/9.D0*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 10.D0/27.D0*NF + 67.D0/9.D0 - 2*z2
*
      G = 512.D0/3.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPnsM = G
*
      RETURN
      END


==> anc/LXPnsP.f <==
      REAL*8 FUNCTION LXPnsP(IO,z,as,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 256.D0/9.D0*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 10.D0/27.D0*NF + 67.D0/9.D0 - 2*z2
*
      G = 512.D0/3.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPnsP = G
*
      RETURN
      END


==> anc/LXPqg.f <==
      REAL*8 FUNCTION LXPqg(IO,z,as,NF,LARIN)
*     --------------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G =  - 20.D0/3.D0*NF*as*w(1)**2
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 95 + 26*z2
      w(3)= - 7 + 10.D0/3.D0*w(1)
      w(3)=w(1)*w(3)
      w(2)=2*w(2) + w(3)
      w(2)=w(1)*w(2)
      w(3)=77.D0/81.D0 - z2
      w(4)=10 + w(1)
      w(4)=w(1)*w(4)
      w(3)=2*w(3) + 5.D0/27.D0*w(4)
      w(4)=2*NF
      w(3)=w(3)*w(4)
      w(2)=w(3) + 520.D0/9.D0*z3 + 5.D0/9.D0*w(2) - 1283.D0/27.D0 + 42*
     & z2
*
      G = as**2*w(4)*w(2)*w(1)
*
200   CONTINUE
*
      LXPqg = G
*
      RETURN
      END


==> anc/PLUPgg.f <==
      REAL*8 FUNCTION PLUPgg(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
*
      G = 12*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 18*z2 + 67 - 10.D0/3.D0*NF
*
      G = 4*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 319 - 4.D0/3.D0*NF
      w(2)=NF*w(2)
      w(3)=297.D0/5.D0*z2 - 201 + 10*NF
      w(3)=z2*w(3)
      w(4)=99 - 26*NF
      w(4)=z3*w(4)
      w(2)=4*w(4) + 8*w(3) + 2205 + 2.D0/3.D0*w(2)
*
      G = 2*as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPgg = G
*
      RETURN
      END


==> anc/PLUPnsM.f <==
      REAL*8 FUNCTION PLUPnsM(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
*
      G = 16.D0/3.D0*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 10.D0/27.D0*NF + 67.D0/9.D0 - 2*z2
*
      G = 16*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 67.D0/3.D0 + 33.D0/5.D0*z2
      w(2)=z2*w(2)
      w(3)= - 4.D0/9.D0*NF + 40*z2 - 319.D0/3.D0 - 52*z3
      w(3)=NF*w(3)
      w(2)=2.D0/9.D0*w(3) + 8*w(2) + 245 + 44*z3
*
      G = 8*as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPnsM = G
*
      RETURN
      END


==> anc/PLUPnsP.f <==
      REAL*8 FUNCTION PLUPnsP(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
*
      G = 16.D0/3.D0*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 10.D0/27.D0*NF + 67.D0/9.D0 - 2*z2
*
      G = 16*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 67.D0/3.D0 + 33.D0/5.D0*z2
      w(2)=z2*w(2)
      w(3)= - 4.D0/9.D0*NF + 40*z2 - 319.D0/3.D0 - 52*z3
      w(3)=NF*w(3)
      w(2)=2.D0/9.D0*w(3) + 8*w(2) + 245 + 44*z3
*
      G = 8*as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPnsP = G
*
      RETURN
      END


==> anc/Pgg.dat <==
   12.000000000000000     
  -23.999999903358976     
 -0.17509537990917567     
   78652.396683939573     
   11.999976000000000     
  -24.000000017592544     
   6.0861810142643052E-002
   328687.83587395964     
   11.999974046816236     
  -24.000000001155520     
  0.14111027816672794     
  -1009144.5061611466     
   11.999971934677189     
  -23.999999999766008     
 -0.12532141128392318     
   1030909.5698656020     
   11.999969650646655     
  -23.999999995608519     
  0.16900720567014491     
  -1173083.9843596139     
   11.999967180735648     
  -23.999999998095127     
 -0.19316942501928352     
   1134267.3949918803     
   11.999964509816721     
  -23.999999998946127     
  0.18552260670273302     
  -1064833.1720481853     
   11.999961621531316     
  -24.000000000558458     
 -0.19892015707290728     
   867854.58915138815     
   11.999958498189569     
  -24.000000008238562     
  0.13990565134044852     
  -458827.23869419121     
   11.999955120661975     
  -23.999999996121879     
  -5.3807056153057614E-002
   170755.49935890021     
   11.999951468262211     
  -24.000000000634980     
   2.4151362040054303E-002
  -105398.26379614894     
   11.999947518620450     
  -24.000000001249305     
  -2.7884310980238622E-002
   134052.11895421756     
   11.999943247546350     
  -23.999999998437570     
   4.3684005688632649E-002
  -166182.17366446153     
   11.999938628880892     
  -24.000000000087677     
  -5.2258477464947793E-002
   176093.24772294168     
   11.999933634336168     
  -23.999999998959485     
   5.7679722698402512E-002
  -139736.04663540339     
   11.999928233322127     
  -23.999999994229118     
  -3.6659821073781421E-002
   56446.918549292299     
   11.999922392759212     
  -24.000000002043166     
   4.5504013202596295E-003
  -17251.887276223493     
   11.999916076875769     
  -24.000000003232476     
  -9.0697123294362445E-003
   31443.684906624010     
   11.999909246988951     
  -24.000000000755168     
   1.7774888798086246E-002
  -27400.587804692477     
   11.999901861267800     
  -23.999999997599883     
  -7.5217488168926611E-003
   8649.5412473322231     
   11.999893874477038     
  -23.999999999732434     
   1.1135106987600007E-003
   698.62152400144043     
   11.999885237700026     
  -23.999999998659586     
   1.8677404886664724E-003
  -9936.5080822042528     
   11.999875898039154     
  -24.000000001720259     
  -9.7327114793664699E-003
   15610.733381610604     
   11.999865798291864     
  -24.000000001618151     
   9.9753462872191404E-003
  -9055.6621697101054     
   11.999854876600310     
  -23.999999998165169     
  -2.3875473434614640E-003
  -229.02279717266026     
   11.999843066072479     
  -24.000000000681403     
  -2.7256573584452056E-003
   4134.0074716980944     
   11.999830294372515     
  -24.000000000070241     
   3.8741305261157551E-003
  -5331.8592680528909     
   11.999816483277677     
  -24.000000000908454     
  -5.3307212260752940E-003
   7164.5840640825145     
   11.999801548199246     
  -23.999999999219536     
   8.0447318883170912E-003
  -8139.1443589949904     
   11.999785397664455     
  -23.999999999449667     
  -8.3867098801819386E-003
   6885.1572258821034     
   11.999767932756232     
  -24.000000000717577     
   6.6443700005356715E-003
  -4578.0962984866101     
   11.999749046507379     
  -23.999999998765322     
  -4.1635132458948346E-003
   2370.4846934087886     
   11.999728623245415     
  -24.000000000701615     
   1.8881154881668209E-003
  -1297.7343664291930     
   11.999706537884133     
  -24.000000000523446     
  -1.6945010531572908E-003
   1371.6581336841448     
   11.999682655157473     
  -23.999999999821032     
   2.4003659814700084E-003
  -1433.6831749728515     
   11.999656828791068     
  -23.999999999635534     
  -2.2279873920179340E-003
   1024.1189041781774     
   11.999628900606346     
  -24.000000000660446     
   1.3472353494151988E-003
  -557.24640917948705     
   11.999598699551754     
  -23.999999999917005     
  -7.5644330372105968E-004
   378.66156677452170     
   11.999566040655100     
  -23.999999999872170     
   7.8939031826598632E-004
  -297.23439064281138     
   11.999530723890670     
  -23.999999999479844     
  -5.2277930113191174E-004
   145.79885560428485     
   11.999492532954120     
  -24.000000000036053     
   1.7324505430246819E-004
  -110.91231332177321     
   11.999451233937688     
  -24.000000000425093     
  -3.9932612700072242E-004
   150.71379147032070     
   11.999406573897573     
  -24.000000000345619     
   4.4203436957731103E-004
  -96.549114274518161     
   11.999358279304744     
  -23.999999999739487     
  -1.4081565067131723E-004
   13.930031055686900     
   11.999306054369640     
  -24.000000000154444     
  -4.9878779686951862E-005
   41.316925880956163     
   11.999249579230566     
  -23.999999999702844     
   2.4179361221560533E-004
  -60.187814422519324     
   11.999188507994633     
  -23.999999999641467     
  -2.1767441465737734E-004
   19.841762390021589     
   11.999122466619264     
  -24.000000000388702     
  -5.3877254909626799E-005
   25.666049366778623     
   11.999051050621308     
  -24.000000000027558     
   1.7524356122761815E-004
  -28.446236389254604     
   11.998973822599702     
  -23.999999999783384     
  -9.9362258585510103E-005
   7.0212021856179936     
   11.998890309556517     
  -24.000000000219842     
  -2.6067013418484019E-005
   5.9902536290785973     
   11.998799999999999     
  -24.000000000161563     
   4.1555130164503759E-005
  0.42142784648555037     
   11.998702340811839     
  -23.999999999802441     
   4.6699667833996798E-005
  -9.5763208102384354     
   11.998596733859486     
  -23.999999999947722     
  -7.9716089107448857E-005
   9.3294175792575160     
   11.998482532332773     
  -24.000000000072646     
   5.3463127254264634E-005
  -6.1566871677816080     
   11.998359036782405     
  -24.000000000011486     
  -4.1577306523937158E-005
   4.0445239648450668     
   11.998225490836045     
  -24.000000000098503     
   2.5938916033378323E-005
  -1.9211792337116100     
   11.998081076565766     
  -23.999999999995023     
  -8.7417961055855662E-006
   1.0154043296464610     
   11.997924909478492     
  -23.999999999979810     
   1.1079795965230127E-005
 -0.13787154053590792     
   11.997756033098751     
  -23.999999999844363     
   8.1693901358464879E-006
  -1.8423916437409722     
   11.997573413110556     
  -24.000000000040060     
  -3.3887802393094198E-005
   2.3093439946879464     
   11.997375931022535     
  -24.000000000128669     
   2.3118956860254057E-005
 -0.59221350078925383     
   11.997162377317522     
  -23.999999999857909     
   7.3102834537033771E-006
 -0.97143591800598350     
   11.996931444044627     
  -23.999999999987054     
  -2.0731826040620703E-005
   1.0128784887682492     
   11.996681716808437     
  -24.000000000089500     
   1.0886092158762969E-005
 -0.27762789532698234     
   11.996411666106292     
  -23.999999999949971     
   1.5143911502476332E-006
 -0.14894231448797546     
   11.996119637960536     
  -23.999999999979270     
  -3.9225273403274602E-006
   8.9284907204400188E-002
   11.995803843788417     
  -24.000000000036120     
  -3.9807067116505058E-007
  0.10161375736495890     
   11.995462349447569     
  -23.999999999985732     
   3.9394947153849965E-006
 -0.13903290239332022     
   11.995093063389982     
  -23.999999999963251     
  -2.4783693345976298E-006
   1.9081656002417558E-002
   11.994693723851908     
  -24.000000000029875     
  -1.5258618728862457E-006
   8.1195934941863723E-002
   11.994261885001260     
  -24.000000000005922     
   2.8570830299346359E-006
  -9.2220137958354972E-002
   11.993794901957637     
  -23.999999999999481     
  -2.5260720584571080E-006
   9.1232345912358445E-002
   11.993289914593243     
  -23.999999999984613     
   3.2328256802613492E-006
 -0.11179364351900981     
   11.992743830015485     
  -24.000000000011131     
  -4.3982723968878059E-006
  0.12237585302808583     
   11.992153303623949     
  -24.000000000005304     
   4.6349989655653818E-006
 -0.10993398629343178     
   11.991514718625762     
  -23.999999999992141     
  -4.1402753391863629E-006
   8.7738263786517737E-002
   11.990824163883827     
  -24.000000000012484     
   3.4332339241635140E-006
  -6.3265467323441793E-002
   11.990077409962330     
  -23.999999999982585     
  -2.4722330532358357E-006
   3.5299909176227835E-002
   11.989269883222724     
  -24.000000000029058     
   1.0909695174463831E-006
  -1.0033161442322591E-002
   11.988396637811611     
  -23.999999999989516     
  -4.2070061105322735E-009
  -3.0201906292664448E-003
   11.987452325368904     
  -24.000000000003876     
  -3.6070745493099195E-007
   6.5990533015252949E-003
   11.986431162270760     
  -23.999999999998732     
   4.8163125934452236E-007
  -4.3717249040555193E-003
   11.985326894206663     
  -23.999999999982176     
  -1.2181326522654094E-007
  -2.5766408954975423E-003
   11.984132757873690     
  -24.000000000013433     
  -5.0642082901892779E-007
   6.9073704295007929E-003
   11.982841439553356     
  -24.000000000007940     
   6.0853091859840252E-007
  -4.1332800935896330E-003
   11.981445030317341     
  -23.999999999979103     
  -1.1293789361793496E-007
  -6.1815380773358561E-004
   11.979934977587718     
  -24.000000000000657     
  -2.2961849920486010E-007
   1.3025358978172607E-003
   11.978302032755048     
  -24.000000000013813     
   3.6252658758467749E-008
   9.3530357462819037E-004
   11.976536194533487     
  -23.999999999993289     
   2.4270200886348159E-007
  -2.0852011095747387E-003
   11.974626647705978     
  -23.999999999994269     
  -2.5502163657511771E-007
   1.5961224641363101E-003
   11.972561696884361     
  -24.000000000002704     
   1.5696766263990507E-007
  -1.0429856055871062E-003
   11.970328694878718     
  -24.000000000000583     
  -1.3415595600163014E-007
   7.9642052413082939E-004
   11.967913965237216     
  -24.000000000003393     
   1.0623657483828722E-007
  -3.7478848605930210E-004
   11.965302718482034     
  -23.999999999993584     
  -1.6096577424451118E-008
  -1.6573547871397232E-004
   11.962478961528355     
  -24.000000000004256     
  -7.4596166235704793E-008
   3.6653709250733795E-004
   11.959425399731625     
  -24.000000000005436     
   6.5309291609841345E-008
  -1.7754336646051138E-004
   11.956123330963175     
  -23.999999999997549     
  -7.9732590695042988E-009
  -3.0864869681974867E-005
   11.952552531065411     
  -24.000000000001972     
  -2.1749793257616038E-008
   1.6874442472144795E-004
   11.948691129985065     
  -23.999999999995865     
   5.9698944732608728E-008
  -2.5182432042331439E-004
   11.944515477825830     
  -23.999999999997961     
  -7.1742401182869603E-008
   1.4031565477884124E-004
   11.940000000000000     
  -24.000000000010054     
   7.4566272884444032E-009
  -1.2920210154977187E-006
   11.880000000000001     
  -23.999999999996998     
  -2.2335303277884870E-009
   3.8054797482284641E-007
   11.820000000000000     
  -24.000000000001030     
   6.2057948338286089E-010
  -1.1477874350622626E-007
   11.760000000000000     
  -24.000000000000078     
  -2.4026109291383610E-010
   7.7430130824842584E-008
   11.699999999999999     
  -23.999999999999829     
   3.4046488827248333E-010
  -8.3528678825960398E-008
   11.640000000000001     
  -23.999999999999691     
  -2.8600020292221932E-010
   3.6700553487671833E-008
   11.580000000000000     
  -24.000000000000433     
  -1.0746051764680322E-011
   4.0181487201943475E-008
   11.520000000000000     
  -23.999999999999734     
   2.9061510224989561E-010
  -7.8623756876356981E-008
   11.460000000000001     
  -23.999999999999755     
  -2.9906307432278149E-010
   5.2055772557724926E-008
   11.400000000000000     
  -24.000000000000274     
   9.1355219860155852E-011
  -2.6144311027872409E-008
   11.340000000000000     
  -24.000000000000309     
  -1.0472711284888711E-010
   5.7637379251237318E-008
   11.279999999999999     
  -23.999999999999751     
   3.2755323153539258E-010
  -8.5602460557987933E-008
   11.220000000000001     
  -23.999999999999719     
  -3.1446522264951746E-010
   5.2282879840010009E-008
   11.160000000000000     
  -24.000000000000309     
   7.7656376150557930E-011
  -2.0642470663989807E-008
   11.100000000000000     
  -24.000000000000309     
  -7.7162153829365329E-011
   5.1887501983055928E-008
   11.039999999999999     
  -23.999999999999723     
   3.1199411104355450E-010
  -8.4020949130171622E-008
   10.980000000000000     
  -23.999999999999737     
  -3.1816300743273318E-010
   4.6022369510845275E-008
   10.920000000000000     
  -24.000000000000465     
   2.7004763898605752E-011
   3.5218807975513969E-008
   10.859999999999999     
  -23.999999999999670     
   2.9114582371496074E-010
  -8.4011013274838585E-008
   10.800000000000001     
  -23.999999999999790     
  -3.3893677584632930E-010
   6.2651320097055238E-008
   10.740000000000000     
  -24.000000000000309     
   1.3094812488158405E-010
  -3.1306930224658642E-008
   10.680000000000000     
  -24.000000000000242     
  -1.0385385180335595E-010
   5.1776151218026047E-008
   10.619999999999999     
  -23.999999999999790     
   2.8446728233183971E-010
  -7.2911086509383278E-008
   10.560000000000000     
  -23.999999999999734     
  -2.6236586648853388E-010
   3.4095018543381437E-008
   10.500000000000000     
  -24.000000000000409     
  -6.6532274131728800E-012
   3.9417600473919739E-008
   10.440000000000000     
  -23.999999999999702     
   2.8897877614122541E-010
  -7.8078582717444569E-008
   10.380000000000001     
  -23.999999999999719     
  -2.9661059423960935E-010
   4.5523054952626861E-008
   10.320000000000000     
  -24.000000000000352     
   4.4812317905092417E-011
  -1.1927298538554087E-008
   10.260000000000000     
  -24.000000000000348     
  -4.4642421134062799E-011
   4.5387137535803167E-008
   10.199999999999999     
  -23.999999999999723     
   2.9576111038446125E-010
  -7.7534913050149778E-008
   10.140000000000001     
  -23.999999999999698     
  -2.8575073749166264E-010
   3.7378839221564256E-008
   10.080000000000000     
  -24.000000000000426     
  -5.4094433299304277E-012
   4.1706393885508598E-008
   10.020000000000000     
  -23.999999999999670     
   3.0738851081138430E-010
  -9.0517577041982769E-008
   9.9600000000000009     
  -23.999999999999829     
  -3.7149331700348708E-010
   7.1389739672083783E-008
   9.9000000000000004     
  -24.000000000000348     
   1.6392973053713884E-010
  -3.8153545590520589E-008
   9.8399999999999999     
  -24.000000000000245     
  -1.2222186139176579E-010
   5.9623943522891964E-008
   9.7799999999999994     
  -23.999999999999737     
   3.2495771502992438E-010
  -8.6655390779431449E-008
   9.7200000000000006     
  -23.999999999999737     
  -3.2495771581581209E-010
   5.9623944151602156E-008
   9.6600000000000001     
  -24.000000000000245     
   1.2222186532120450E-010
  -3.8153548105361357E-008
   9.5999999999999996     
  -24.000000000000348     
  -1.6392974546900593E-010
   7.1389749102736675E-008
   9.5399999999999991     
  -23.999999999999829     
   3.7149337280151670E-010
  -9.0517612249753527E-008
   9.4800000000000004     
  -23.999999999999670     
  -3.0738871907163539E-010
   4.1706525285938717E-008
   9.4199999999999999     
  -24.000000000000426     
   5.4102205729052760E-012
   3.7378348827614503E-008
   9.3599999999999994     
  -23.999999999999698     
   2.8574783678001424E-010
  -7.7533082874780863E-008
   9.3000000000000007     
  -23.999999999999723     
  -2.9575028478084275E-010
   4.5380307228277314E-008
   9.2400000000000002     
  -24.000000000000348     
   4.4602019431237380E-011
  -1.1901807483819604E-008
   9.1799999999999997     
  -24.000000000000348     
  -4.4661536697409240E-011
   4.5427921041214790E-008
   9.1199999999999992     
  -23.999999999999723     
   2.9604787111170205E-010
  -7.7723538126530794E-008
   9.0600000000000005     
  -23.999999999999698     
  -2.8687866483727945E-010
   3.8092556021676738E-008
   9.0000000000000000     
  -24.000000000000419     
  -1.1844946747036781E-012
   3.9040151761439682E-008
   8.9399999999999995     
  -23.999999999999691     
   2.9161664353609418E-010
  -8.0566325345819620E-008
   8.8800000000000008     
  -23.999999999999744     
  -3.1263079655755360E-010
   5.5851474178607188E-008
   8.8200000000000003     
  -24.000000000000259     
   1.0625525978200065E-010
  -2.9152733646993263E-008
   8.7599999999999998     
  -24.000000000000277     
  -1.1239024257044901E-010
   6.0759460409365871E-008
   8.6999999999999993     
  -23.999999999999698     
   3.4330571049979544E-010
  -1.0019827026885438E-007
   8.6400000000000006     
  -23.999999999999861     
  -4.0818131651661316E-010
   7.0027381077213831E-008
   8.5800000000000001     
  -24.000000000000590     
   1.1702404156248522E-010
   1.9040711972830676E-008
   8.5199999999999996     
  -23.999999999999648     
   2.5982938135871540E-010
  -7.5135955392525630E-008
   8.4600000000000009     
  -23.999999999999758     
  -3.0369028408522741E-010
   5.4129434154040234E-008
   8.4000000000000004     
  -24.000000000000259     
   1.0228047207007477E-010
  -2.7694943502019503E-008
   8.3399999999999999     
  -24.000000000000266     
  -1.0543160419507169E-010
   5.6650339854037777E-008
   8.2799999999999994     
  -23.999999999999734     
   3.1944594471021206E-010
  -8.5219578192515788E-008
   8.2200000000000006     
  -23.999999999999734     
  -3.1970089173365696E-010
   5.6854297472793700E-008
   8.1600000000000001     
  -24.000000000000266     
   1.0670633931229617E-010
  -2.8510773977043161E-008
   8.0999999999999996     
  -24.000000000000266     
  -1.0712446551552773E-010
   5.7188798435378957E-008
   8.0399999999999991     
  -23.999999999999730     
   3.2179152274981479E-010
  -8.6557582042856816E-008
   7.9800000000000004     
  -23.999999999999744     
  -3.2739034257161194E-010
   6.1667854292816663E-008
   7.9199999999999999     
  -24.000000000000224     
   1.3511856462451342E-010
  -3.2216142691592126E-008
   7.8600000000000003     
  -24.000000000000153     
  -1.0650250556242506E-010
   3.8775007043146092E-008
   7.7999999999999998     
  -23.999999999999961     
   1.8431004726117089E-010
  -5.1829611904982567E-008
   7.7400000000000002     
  -24.000000000000011     
  -2.0441204202619869E-010
   5.4856602855168340E-008
   7.6799999999999997     
  -24.000000000000004     
   2.0701247938756421E-010
  -5.3909961794074954E-008
   7.6200000000000001     
  -23.999999999999979     
  -1.9731223406799828E-010
   4.7096406599515597E-008
   7.5599999999999996     
  -24.000000000000082     
   1.5591081542836907E-010
  -2.0788826882371624E-008
   7.5000000000000000     
  -23.999999999999691     
  -5.3861894182746391E-015
  -2.0784517930837003E-008
   7.4400000000000004     
  -24.000000000000082     
  -1.5588927067069592E-010
   4.7083479744911706E-008
   7.3799999999999999     
  -23.999999999999979     
   1.9723682741614220E-010
  -5.3862563327193985E-008
   7.3200000000000003     
  -24.000000000000004     
  -2.0673239753781306E-010
   5.4679935842248402E-008
   7.2599999999999998     
  -24.000000000000011     
   2.0336712127905031E-010
  -5.1170342320183798E-008
   7.2000000000000002     
  -23.999999999999954     
  -1.8041044612232855E-010
   3.6314595716871000E-008
   7.1399999999999997     
  -24.000000000000174     
   9.1949021754204180E-011
  -2.3033766971290405E-008
   7.0800000000000001     
  -24.000000000000146     
  -8.0804230530472097E-011
   2.7398762737885380E-008
   7.0199999999999996     
  -24.000000000000036     
   1.2468649000366846E-010
  -1.5507010404241366E-008
   6.9600000000000000     
  -23.999999999999705     
   8.3839119718580949E-012
  -2.2214139981727836E-008
   6.9000000000000004     
  -24.000000000000078     
  -1.5822213789110082E-010
   4.7520151470344806E-008
   6.8399999999999999     
  -23.999999999999979     
   1.9817899813648559E-010
  -5.4179628178035599E-008
   6.7800000000000002     
  -24.000000000000004     
  -2.0816821319878172E-010
   5.5511523520181711E-008
   6.7199999999999998     
  -24.000000000000004     
   2.0816821320258153E-010
  -5.4179628181075441E-008
   6.6600000000000001     
  -23.999999999999979     
  -1.9817899815548461E-010
   4.7520151482504195E-008
   6.5999999999999996     
  -24.000000000000078     
   1.5822213796329722E-010
  -2.2214140027325539E-008
   6.5400000000000000     
  -23.999999999999705     
  -8.3839122416444702E-012
  -1.5507010234009965E-008
   6.4800000000000004     
  -24.000000000000036     
  -1.2468648899671932E-010
   2.7398762102557488E-008
   6.4199999999999999     
  -24.000000000000146     
   8.0804226772462012E-011
  -2.3033764600210240E-008
   6.3600000000000003     
  -24.000000000000174     
  -9.1949007729113018E-011
   3.6314586867878235E-008
   6.2999999999999998     
  -23.999999999999954     
   1.8041039377997397E-010
  -5.1170309295292888E-008
   6.2400000000000002     
  -24.000000000000011     
  -2.0336692593472303E-010
   5.4679812591677491E-008
   6.1799999999999997     
  -24.000000000000004     
   2.0673166850285850E-010
  -5.3862103349801240E-008
   6.1200000000000001     
  -23.999999999999979     
  -1.9723410662065117E-010
   4.7081763085911652E-008
   6.0599999999999996     
  -24.000000000000082     
   1.5587911652368656E-010
  -2.0778111272229565E-008
   6.0000000000000000     
  -23.999999999999691     
   4.3281981964676061E-014
  -2.0812736857801308E-008
   5.9400000000000004     
  -24.000000000000082     
  -1.5605224445154525E-010
   4.7185639842626878E-008
   5.8799999999999999     
  -23.999999999999979     
   1.9784005436815667E-010
  -5.4242984791090391E-008
   5.8200000000000003     
  -24.000000000000007     
  -2.0898233156502166E-010
   5.6099461600118876E-008
   5.7599999999999998     
  -24.000000000000000     
   2.1176363043587025E-010
  -5.6468023887769260E-008
   5.7000000000000002     
  -24.000000000000000     
  -2.1174654872239954E-010
   5.6085796229342295E-008
   5.6399999999999997     
  -24.000000000000007     
   2.0889692299766811E-010
  -5.4188323307984120E-008
   5.5800000000000001     
  -23.999999999999979     
  -1.9751550181221321E-010
   4.6980659280978381E-008
   5.5199999999999996     
  -24.000000000000085     
   1.5483944279512491E-010
  -2.0047476094313552E-008
   5.4600000000000000     
  -23.999999999999687     
   4.4833720877731406E-012
  -2.3634173764532061E-008
   5.4000000000000004     
  -24.000000000000107     
  -1.7277293114621749E-010
   5.7740752291633901E-008
   5.3399999999999999     
  -23.999999999999886     
   2.6028271104103713E-010
  -9.3641997680387673E-008
   5.2800000000000002     
  -24.000000000000341     
  -4.4203227156187111E-010
   1.1787527241709041E-007
   5.2199999999999998     
  -24.000000000000341     
   4.4203227156628810E-010
  -9.3641997683921283E-008
   5.1600000000000001     
  -23.999999999999886     
  -2.6028271106312218E-010
   5.7740752305768367E-008
   5.0999999999999996     
  -24.000000000000107     
   1.7277293123014101E-010
  -2.3634173817536382E-008
   5.0400000000000000     
  -23.999999999999687     
  -4.4833724013820123E-012
  -2.0047475896430771E-008
   4.9800000000000004     
  -24.000000000000085     
  -1.5483944162461291E-010
   4.6980658542451525E-008
   4.9199999999999999     
  -23.999999999999979     
   1.9751549744377385E-010
  -5.4188320551759510E-008
   4.8600000000000003     
  -24.000000000000007     
  -2.0889690669442278E-010
   5.6085785942970669E-008
   4.7999999999999998     
  -24.000000000000000     
   2.1174648787785759E-010
  -5.6467985498507330E-008
   4.7400000000000002     
  -24.000000000000000     
  -2.1176340336094771E-010
   5.6099318329442791E-008
   4.6799999999999997     
  -24.000000000000007     
   2.0898148410987359E-010
  -5.4242450097648018E-008
   4.6200000000000001     
  -23.999999999999979     
  -1.9783689162248692E-010
   4.7183644339533441E-008
   4.5599999999999996     
  -24.000000000000082     
   1.5604044092401426E-010
  -2.0805289538869916E-008
   4.5000000000000000     
  -23.999999999999691     
   7.6938248973914454E-016
  -2.0805905044861701E-008
   4.4400000000000004     
  -24.000000000000082     
  -1.5604351845397317E-010
   4.7185490857508792E-008
   4.3799999999999999     
  -23.999999999999979     
   1.9784766297734311E-010
  -5.4249220663557626E-008
   4.3200000000000003     
  -24.000000000000007     
  -2.0902149199933947E-010
   5.6124554075105893E-008
   4.2599999999999998     
  -24.000000000000000     
   2.1191266356395506E-010
  -5.6562157915250090E-008
   4.2000000000000002     
  -24.000000000000000     
  -2.1230352080042101E-010
   5.6437239864278648E-008
   4.1399999999999997     
  -24.000000000000004     
   2.1097577818166929E-010
  -5.5499963820248699E-008
   4.0800000000000001     
  -23.999999999999989     
  -2.0527395047019637E-010
   5.1875777695100316E-008
   4.0199999999999996     
  -24.000000000000043     
   1.8379438224305638E-010
  -3.8316309238536746E-008
   3.9600000000000000     
  -23.999999999999840     
  -1.0357793704596950E-010
   1.6124330967834823E-008
   3.8999999999999999     
  -24.000000000000057     
   1.7354545212791783E-011
   2.2406947976014102E-009
   3.8399999999999999     
  -23.999999999999929     
   3.4159756194802375E-011
  -2.5087110158240462E-008
   3.7799999999999998     
  -24.000000000000227     
  -1.5399356999200125E-010
   4.1264326974552993E-008
   3.7200000000000002     
  -24.000000000000224     
   1.5548888231713956E-010
  -2.6283360018351078E-008
   3.6600000000000001     
  -23.999999999999940     
  -4.1636317820493715E-011
   7.0256942380438616E-009
   3.6000000000000001     
  -24.000000000000018     
   1.1056388964835300E-011
  -1.8194169338243698E-009
   3.5400000000000000     
  -23.999999999999996     
  -2.5892380388474854E-012
   2.5197349725361653E-010
   3.4800000000000000     
  -24.000000000000004     
  -6.9943680944535960E-013
   8.1152294480990376E-010
   3.4199999999999999     
  -23.999999999999993     
   5.3869852766289229E-012
  -3.4980652764932312E-009
   3.3599999999999999     
  -24.000000000000032     
  -2.0848504297070333E-011
   1.3180738161163020E-008
   3.2999999999999998     
  -23.999999999999886     
   7.8007031911652409E-011
  -2.0803177937754895E-008
   3.2400000000000002     
  -23.999999999999886     
  -7.8016802621509438E-011
   1.3188554729048639E-008
   3.1800000000000002     
  -24.000000000000028     
   2.0897357846355447E-011
  -3.5293315480357045E-009
   3.1200000000000001     
  -23.999999999999993     
  -5.5726287639123608E-012
   9.2877146309417970E-010
   3.0600000000000001     
  -24.000000000000004     
   1.3931572092939943E-012
  -1.8575430434101452E-010
   3.0000000000000000     
  -24.000000000000000     
  -7.3263615889682818E-020
  -1.8575424573012174E-010
   2.9399999999999999     
  -24.000000000000004     
  -1.3931569162395304E-012
   9.2877128726150138E-010
   2.8799999999999999     
  -23.999999999999993     
   5.5726277382217363E-012
  -3.5293309033158839E-009
   2.8199999999999998     
  -24.000000000000028     
  -2.0897354036647417E-011
   1.3188552326002033E-008
   2.7599999999999998     
  -23.999999999999886     
   7.8016788408367927E-011
  -2.0803168970288290E-008
   2.7000000000000002     
  -23.999999999999886     
  -7.8006978868794400E-011
   1.3180704694343214E-008
   2.6400000000000001     
  -24.000000000000032     
   2.0848306338779810E-011
  -3.4979403766806177E-009
   2.5800000000000001     
  -23.999999999999993     
  -5.3862464863248465E-012
   8.1105681237925573E-010
   2.5200000000000000     
  -24.000000000000004     
   6.9667960651957605E-013
   2.5371312716359528E-010
   2.4600000000000000     
  -23.999999999999996     
   2.5995280602465423E-012
  -1.8259093210336369E-009
   2.3999999999999999     
  -24.000000000000018     
  -1.1094791847505746E-011
   7.0499241569709514E-009
   2.3399999999999999     
  -23.999999999999940     
   4.1779639329776439E-011
  -2.6373787306850172E-008
   2.2799999999999998     
  -24.000000000000224     
  -1.5602376547160003E-010
   4.1601806209622280E-008
   2.2200000000000002     
  -24.000000000000224     
   1.5598978110056042E-010
  -2.6346599810018490E-008
   2.1600000000000001     
  -23.999999999999940     
  -4.1609717474578446E-011
   6.9411741696442376E-009
   2.1000000000000001     
  -24.000000000000018     
   1.0449088797753388E-011
  -1.4180968685584651E-009
   2.0400000000000000     
  -23.999999999999993     
  -1.8663771643510915E-013
  -1.2687866954103775E-009
   1.9800000000000000     
  -24.000000000000018     
  -9.7025379320129503E-012
   6.4932436501999748E-009
   1.9199999999999999     
  -23.999999999999943     
   3.8996789444486907E-011
  -1.0493333190187542E-008
   1.8600000000000001     
  -23.999999999999943     
  -3.9703209481919742E-011
   7.0583796801462414E-009
   1.8000000000000000     
  -24.000000000000011     
   1.3234638119177122E-011
  -3.5293308151954469E-009
   1.7400000000000000     
  -24.000000000000011     
  -1.3235342994788753E-011
   7.0589435806355463E-009
   1.6799999999999999     
  -23.999999999999943     
   3.9706733859977896E-011
  -1.0495588792144763E-008
   1.6200000000000001     
  -23.999999999999943     
  -3.9010182081107901E-011
   6.5017021575395489E-009
   1.5600000000000001     
  -24.000000000000018     
   9.7525841004387603E-012
  -1.3003651228114532E-009
   1.5000000000000000     
  -23.999999999999993     
  -1.5432064714685793E-016
  -1.3002416662937358E-009
   1.4399999999999999     
  -24.000000000000018     
  -9.7519668178501746E-012
   6.5013317879863974E-009
   1.3799999999999999     
  -23.999999999999943     
   3.9008021592047846E-011
  -1.0494230770449873E-008
   1.3200000000000001     
  -23.999999999999943     
  -3.9698709186326266E-011
   7.0538818634091348E-009
   1.2600000000000000     
  -24.000000000000011     
   1.3205404789242294E-011
  -3.5104419679846898E-009
   1.2000000000000000     
  -24.000000000000011     
  -1.3122909970642903E-011
   6.9878860085296229E-009
   1.1399999999999999     
  -23.999999999999947     
   3.9286235093329320E-011
  -1.0230247350931825E-008
   1.0800000000000001     
  -23.999999999999940     
  -3.7440620038659434E-011
   5.5113939647937162E-009
   1.0200000000000000     
  -24.000000000000025     
   3.8948346972934713E-012
   2.3955262069589418E-009
  0.95999999999999996     
  -23.999999999999961     
   2.1861281249485549E-011
  -8.2722885293325282E-009
  0.90000000000000002     
  -24.000000000000007     
  -4.0180882720508476E-011
   1.7051207383777273E-008
  0.83999999999999997     
  -23.999999999999886     
   8.7703172657821186E-011
  -4.6290120479182656E-008
  0.78000000000000003     
  -24.000000000000316     
  -2.5947273093604905E-010
   6.9201725715148337E-008
  0.71999999999999997     
  -24.000000000000316     
   2.5954021192755243E-010
  -4.6344105272385379E-008
  0.66000000000000003     
  -23.999999999999886     
  -8.8040577615338214E-011
   1.7267146556588190E-008
  0.59999999999999998     
  -24.000000000000004     
   4.1463021559073330E-011
  -9.0820604273734935E-009
  0.54000000000000004     
  -23.999999999999968     
  -2.6652431646227940E-011
   5.4186746263118916E-009
  0.47999999999999998     
  -24.000000000000000     
   1.3987628051111282E-011
  -2.3608226829286504E-009
  0.41999999999999998     
  -23.999999999999972     
  -3.7185420708536106E-012
   6.1401097375423563E-010
  0.35999999999999999     
  -23.999999999999979     
   8.8654023230316077E-013
  -9.5221212088292325E-011
  0.29999999999999999     
  -23.999999999999979     
   1.7238114164096764E-013
  -2.3312612540106633E-010
  0.23999999999999999     
  -23.999999999999982     
  -1.5760647988670313E-012
   1.0277257136925575E-009
  0.17999999999999999     
  -23.999999999999968     
   6.1318780538271571E-012
  -3.8777767293691635E-009
  0.12000000000000000     
  -24.000000000000011     
  -2.2951447416441595E-011
   1.4483381203784097E-008
   5.9999999999999998E-002
  -23.999999999999854     
   8.5673911611939224E-011
  -5.4055748085767218E-008
   0.0000000000000000     
  -24.000000000000441     
  -3.1974419903131527E-010
   1.1647448284807522E-007
  -5.9999999999999998E-002
  -23.999999999999854     
   5.5381442232923019E-010
  -1.5604679843288307E-007
 -0.12000000000000000     
  -24.000000000000011     
  -6.1653656591741994E-010
   1.6665219771862911E-007
 -0.17999999999999999     
  -23.999999999999968     
   6.3335491697227172E-010
  -1.6950147927676393E-007
 -0.23999999999999999     
  -23.999999999999982     
  -6.3790617760348712E-010
   1.7029320622360154E-007
 -0.29999999999999999     
  -23.999999999999979     
   6.3929286907349726E-010
  -1.7061083245277203E-007
 -0.35999999999999999     
  -23.999999999999979     
  -6.4028837432232253E-010
   1.7108961042266178E-007
 -0.41999999999999998     
  -23.999999999999975     
   6.4288370384761356E-010
  -1.7268709607300478E-007
 -0.47999999999999998     
  -23.999999999999996     
  -6.5226951669995219E-010
   1.7518765557288439E-007
 -0.54000000000000004     
  -23.999999999999975     
   6.6163790009665270E-010
  -1.7677119765871652E-007
 -0.59999999999999998     
  -23.999999999999979     
  -6.6414608234375179E-010
   1.7719420137056379E-007
 -0.66000000000000003     
  -23.999999999999979     
   6.6481042793544813E-010
  -1.7730267413207358E-007
 -0.71999999999999997     
  -23.999999999999979     
  -6.6495962805513424E-010
   1.7731356146631270E-007
 -0.78000000000000003     
  -23.999999999999979     
   6.6489208294218252E-010
  -1.7724863804171215E-007
 -0.83999999999999997     
  -23.999999999999979     
  -6.6447270237068941E-010
   1.7697805700911816E-007
 -0.90000000000000002     
  -23.999999999999982     
   6.6286272519766852E-010
  -1.7596065630329554E-007
 -0.95999999999999996     
  -23.999999999999968     
  -6.5684219707707868E-010
   1.7216163451264604E-007
  -1.0200000000000000     
  -24.000000000000021     
   6.3437006176773895E-010
  -1.6480415831912129E-007
  -1.0800000000000001     
  -23.999999999999940     
  -6.0166112562569928E-010
   1.6020534031421573E-007
  -1.1399999999999999     
  -23.999999999999947     
   5.9987892673089298E-010
  -1.6337839920327630E-007
  -1.2000000000000000     
  -24.000000000000011     
  -6.2545906729370763E-010
   1.6645859804926576E-007
  -1.2600000000000000     
  -24.000000000000014     
   6.2298041807575896E-010
  -1.6139547982891736E-007
  -1.3200000000000001     
  -23.999999999999925     
  -5.8748568064114924E-010
   1.5227366281677944E-007
  -1.3799999999999999     
  -24.000000000000011     
   5.5456679048467237E-010
  -1.3506036770373700E-007
  -1.4399999999999999     
  -23.999999999999769     
  -4.5838596729337864E-010
   6.1118149548538500E-008
  -1.5000000000000000     
  -24.000000000000917     
   1.5432065036922530E-016
   6.1118026092018199E-008
  -1.5600000000000001     
  -23.999999999999769     
   4.5838535001077715E-010
  -1.3505999733417616E-007
  -1.6200000000000001     
  -24.000000000000011     
  -5.5456462999556729E-010
   1.5227230479505627E-007
  -1.6799999999999999     
  -23.999999999999925     
   5.8747765596733046E-010
  -1.6139041811158550E-007
  -1.7400000000000000     
  -24.000000000000014     
  -6.2295047986958885E-010
   1.6643970920166153E-007
  -1.8000000000000000     
  -24.000000000000011     
   6.2534733914284604E-010
  -1.6330790553019124E-007
  -1.8600000000000001     
  -23.999999999999947     
  -5.9946195233361642E-010
   1.5994225446947956E-007
  -1.9199999999999999     
  -23.999999999999943     
   6.0010495618745465E-010
  -1.6382230861326173E-007
  -1.9800000000000000     
  -24.000000000000014     
  -6.2856235841203668E-010
   1.6849732153394361E-007
  -2.0400000000000000     
  -23.999999999999996     
   6.3516755309251340E-010
  -1.6910646435764290E-007
  -2.1000000000000001     
  -23.999999999999993     
  -6.3313092958983771E-010
   1.6686802273180299E-007
  -2.1600000000000001     
  -24.000000000000028     
   6.1837924089865792E-010
  -1.5730511340469956E-007
  -2.2200000000000002     
  -23.999999999999886     
  -5.6140910963661603E-010
   1.4971362715257275E-007
  -2.2799999999999998     
  -23.999999999999886     
   5.6144309400765552E-010
  -1.5733230090153120E-007
  -2.3399999999999999     
  -24.000000000000028     
  -6.1854916275385578E-010
   1.6697677271912967E-007
  -2.3999999999999999     
  -23.999999999999993     
   6.3377663263959004E-010
  -1.6951427681011807E-007
  -2.4600000000000000     
  -24.000000000000000     
  -6.3758044343632486E-010
   1.7001982135651762E-007
  -2.5200000000000000     
  -24.000000000000000     
   6.3756821673753001E-010
  -1.6950449545108226E-007
  -2.5800000000000001     
  -23.999999999999993     
  -6.3371549914561628E-010
   1.6693764728298651E-007
  -2.6400000000000001     
  -24.000000000000032     
   6.1831685547675572E-010
  -1.5718558051599437E-007
  -2.7000000000000002     
  -23.999999999999886     
  -5.6057499839322916E-010
   1.4916587104656840E-007
  -2.7599999999999998     
  -23.999999999999893     
   5.5816903445601004E-010
  -1.5526080936621917E-007
  -2.8199999999999998     
  -24.000000000000011     
  -6.0628703579066060E-010
   1.5923856268388526E-007
  -2.8799999999999999     
  -24.000000000000057     
   5.8800218433845357E-010
  -1.4063292820445421E-007
  -2.9399999999999999     
  -23.999999999999755     
  -4.6674477719497737E-010
   6.2232636969100124E-008
  -3.0000000000000000     
  -24.000000000000920     
   7.3263622611397976E-020
   6.2232636910489230E-008
  -3.0600000000000001     
  -23.999999999999755     
   4.6674477690192289E-010
  -1.4063292802862152E-007
  -3.1200000000000001     
  -24.000000000000057     
  -5.8800218331276284E-010
   1.5923856203916544E-007
  -3.1800000000000002     
  -24.000000000000011     
   6.0628703198095238E-010
  -1.5526080696317253E-007
  -3.2400000000000002     
  -23.999999999999893     
  -5.5816902024286842E-010
   1.4916586207910176E-007
  -3.2999999999999998     
  -23.999999999999886     
   5.6057494535037103E-010
  -1.5718554704917456E-007
  -3.3599999999999999     
  -24.000000000000032     
  -6.1831665751846530E-010
   1.6693752238317390E-007
  -3.4199999999999999     
  -23.999999999999993     
   6.3371476035531231E-010
  -1.6950402931865163E-007
  -3.4800000000000000     
  -24.000000000000000     
  -6.3756545953460424E-010
   1.7001808172660764E-007
  -3.5400000000000000     
  -24.000000000000000     
   6.3757015341492577E-010
  -1.6950778442290883E-007
  -3.6000000000000001     
  -23.999999999999993     
  -6.3373822975691964E-010
   1.6695254280020262E-007
  -3.6600000000000001     
  -24.000000000000032     
   6.1840584124457328E-010
  -1.5724187361303217E-007
  -3.7200000000000002     
  -23.999999999999886     
  -5.6090821085319520E-010
   1.4937614791750345E-007
  -3.7799999999999998     
  -23.999999999999890     
   5.5941289852805695E-010
  -1.5604562375292155E-007
  -3.8399999999999999     
  -24.000000000000018     
  -6.1092927961888178E-010
   1.6216754335976000E-007
  -3.8999999999999999     
  -24.000000000000032     
   6.0532729557929212E-010
  -1.5156403652125004E-007
  -3.9600000000000000     
  -23.999999999999847     
  -5.3140297833010937E-010
   1.3144979899081646E-007
  -4.0199999999999996     
  -24.000000000000039     
   4.5447051410099292E-010
  -1.1843977456836231E-007
  -4.0800000000000001     
  -23.999999999999989     
  -4.3382779516174492E-010
   1.1493562383941733E-007
  -4.1399999999999997     
  -24.000000000000004     
   4.2818938363386665E-010
  -1.1392904534605986E-007
  -4.2000000000000002     
  -24.000000000000000     
  -4.2627845646160213E-010
   1.1340688210160570E-007
  -4.2599999999999998     
  -24.000000000000004     
   4.2427315930042253E-010
  -1.1232480761711624E-007
  -4.3200000000000003     
  -23.999999999999989     
  -4.1816289782796870E-010
   1.0851867292364244E-007
  -4.3799999999999999     
  -24.000000000000043     
   3.9572714909933210E-010
  -9.4376208634207791E-008
  -4.4400000000000004     
  -23.999999999999837     
  -3.1209441565724259E-010
   4.1612486169967939E-008
  -4.5000000000000000     
  -24.000000000000615     
  -7.6938248972292694E-016
   4.1613101675959727E-008
  -4.5599999999999996     
  -23.999999999999837     
   3.1209749318720153E-010
  -9.4378055152183128E-008
  -4.6200000000000001     
  -24.000000000000043     
  -3.9573792045418829E-010
   1.0852544348955202E-007
  -4.6799999999999997     
  -23.999999999999989     
   4.1820290571743461E-010
  -1.1235004336277933E-007
  -4.7400000000000002     
  -24.000000000000004     
  -4.2442241950342988E-010
   1.1350105451834850E-007
  -4.7999999999999998     
  -23.999999999999996     
   4.2683548938416581E-010
  -1.1428049926736797E-007
  -4.8600000000000003     
  -24.000000000000007     
  -4.3026825512111370E-010
   1.1624726710790691E-007
  -4.9199999999999999     
  -23.999999999999979     
   4.4158624818816971E-010
  -1.2333489372101233E-007
  -4.9800000000000004     
  -24.000000000000082     
  -4.8342545471944430E-010
   1.4971863233292805E-007
  -5.0400000000000000     
  -23.999999999999691     
   6.3946428777749222E-010
  -1.9132254130663967E-007
  -5.0999999999999996     
  -24.000000000000082     
  -7.9545477202233844E-010
   2.1766760086800002E-007
  -5.1600000000000001     
  -23.999999999999979     
   8.3705223448762701E-010
  -2.2460051127886904E-007
  -5.2199999999999998     
  -24.000000000000004     
  -8.4745160010392956E-010
   2.2598709336104241E-007
  -5.2800000000000002     
  -24.000000000000004     
   8.4745160010385252E-010
  -2.2460051127880734E-007
  -5.3399999999999999     
  -23.999999999999979     
  -8.3705223448724133E-010
   2.1766760086775319E-007
  -5.4000000000000004     
  -24.000000000000082     
   7.9545477202087278E-010
  -1.9132254130571394E-007
  -5.4600000000000000     
  -23.999999999999691     
  -6.3946428777201473E-010
   1.4971863232947190E-007
  -5.5199999999999996     
  -24.000000000000082     
   4.8342545469900053E-010
  -1.2333489370811353E-007
  -5.5800000000000001     
  -23.999999999999979     
  -4.4158624811187233E-010
   1.1624726705976786E-007
  -5.6399999999999997     
  -24.000000000000007     
   4.3026825483636810E-010
  -1.1428049908771055E-007
  -5.7000000000000002     
  -23.999999999999996     
  -4.2683548832148077E-010
   1.1350105384785790E-007
  -5.7599999999999998     
  -24.000000000000004     
   4.2442241553743545E-010
  -1.1235004086047434E-007
  -5.8200000000000003     
  -23.999999999999989     
  -4.1820289091614163E-010
   1.0852543415082266E-007
  -5.8799999999999999     
  -24.000000000000043     
   3.9573786521501089E-010
  -9.4378020299570572E-008
  -5.9400000000000004     
  -23.999999999999837     
  -3.1209728703178481E-010
   4.1612971604238865E-008
  -6.0000000000000000     
  -24.000000000000615     
   1.6233572543574433E-026
   4.1612971604238858E-008
  -6.0599999999999996     
  -23.999999999999837     
   3.1209728703178481E-010
  -9.4378020299570572E-008
  -6.1200000000000001     
  -24.000000000000043     
  -3.9573786521501084E-010
   1.0852543415082263E-007
  -6.1799999999999997     
  -23.999999999999989     
   4.1820289091614163E-010
  -1.1235004086047434E-007
  -6.2400000000000002     
  -24.000000000000004     
  -4.2442241553743545E-010
   1.1350105384785792E-007
  -6.2999999999999998     
  -23.999999999999996     
   4.2683548832148083E-010
  -1.1428049908771055E-007
  -6.3600000000000003     
  -24.000000000000007     
  -4.3026825483636815E-010
   1.1624726705976790E-007
  -6.4199999999999999     
  -23.999999999999979     
   4.4158624811187259E-010
  -1.2333489370811369E-007
  -6.4800000000000004     
  -24.000000000000082     
  -4.8342545469900146E-010
   1.4971863232947248E-007
  -6.5400000000000000     
  -23.999999999999691     
   6.3946428777201814E-010
  -1.9132254130571600E-007
  -6.5999999999999996     
  -24.000000000000082     
  -7.9545477202088488E-010
   2.1766760086776084E-007
  -6.6600000000000001     
  -23.999999999999979     
   8.3705223448728673E-010
  -2.2460051127883595E-007
  -6.7199999999999998     
  -24.000000000000004     
  -8.4745160010402189E-010
   2.2598709336114932E-007
  -6.7800000000000002     
  -24.000000000000004     
   8.4745160010456193E-010
  -2.2460051127926799E-007
  -6.8399999999999999     
  -23.999999999999979     
  -8.3705223448998716E-010
   2.1766760086948908E-007
  -6.9000000000000004     
  -24.000000000000082     
   7.9545477203114626E-010
  -1.9132254131219684E-007
  -6.9600000000000000     
  -23.999999999999691     
  -6.3946428781036324E-010
   1.4971863235366774E-007
  -7.0199999999999996     
  -24.000000000000082     
   4.8342545484212087E-010
  -1.2333489379841389E-007
  -7.0800000000000001     
  -23.999999999999979     
  -4.4158624864600462E-010
   1.1624726739677333E-007
  -7.1399999999999997     
  -24.000000000000007     
   4.3026825682977675E-010
  -1.1428050034543202E-007
  -7.2000000000000002     
  -23.999999999999996     
  -4.2683549576098314E-010
   1.1350105854173831E-007
  -7.2599999999999998     
  -24.000000000000004     
   4.2442244330203612E-010
  -1.1235005837827448E-007
  -7.3200000000000003     
  -23.999999999999989     
  -4.1820299453504205E-010
   1.0852549952814289E-007
  -7.3799999999999999     
  -24.000000000000043     
   3.9573825192601228E-010
  -9.4378264291051404E-008
  -7.4400000000000004     
  -23.999999999999837     
  -3.1209873025688974E-010
   4.1613882192841960E-008
  -7.5000000000000000     
  -24.000000000000615     
   5.3861894183153349E-015
   4.1609573241307312E-008
  -7.5599999999999996     
  -23.999999999999837     
   3.1207718549921652E-010
  -9.4365337436447494E-008
  -7.6200000000000001     
  -24.000000000000043     
  -3.9566284527415610E-010
   1.0847810106126188E-007
  -7.6799999999999997     
  -23.999999999999989     
   4.1792291268529067E-010
  -1.1217339136535438E-007
  -7.7400000000000002     
  -24.000000000000004     
  -4.2337752255488671E-010
   1.1284178895693884E-007
  -7.7999999999999998     
  -24.000000000000004     
   4.2293589462213661E-010
  -1.1182008901915436E-007
  -7.8600000000000003     
  -23.999999999999986     
  -4.1571477302154044E-010
   1.0706489167646166E-007
  -7.9199999999999999     
  -24.000000000000057     
   3.8727191455190494E-010
  -8.9065802243446965E-008
  -7.9800000000000004     
  -23.999999999999790     
  -2.8072160227396276E-010
   7.8668060714914647E-008
  -8.0399999999999991     
  -23.999999999999719     
   3.0928885308788453E-010
  -1.1191960289458335E-007
  -8.0999999999999996     
  -24.000000000000270     
  -5.3010816862150998E-010
   1.4163667542020187E-007
  -8.1600000000000001     
  -24.000000000000266     
   5.3216689702998131E-010
  -1.1356658562136028E-007
  -8.2200000000000006     
  -23.999999999999734     
  -3.1958249513024046E-010
   8.5255991622022708E-008
  -8.2799999999999994     
  -23.999999999999734     
   3.1983744203491619E-010
  -1.1377054314510085E-007
  -8.3399999999999999     
  -24.000000000000266     
  -5.3344163155335978E-010
   1.4245250551516416E-007
  -8.4000000000000004     
  -24.000000000000263     
   5.3495215981034858E-010
  -1.1497896575069178E-007
  -8.4600000000000009     
  -23.999999999999744     
  -3.2739008331985965E-010
   9.0089682044386690E-008
  -8.5199999999999996     
  -23.999999999999691     
   3.4828253201302618E-010
  -1.3169292470522423E-007
  -8.5800000000000001     
  -24.000000000000419     
  -6.3941440327617840E-010
   2.0930834133329775E-007
  -8.6400000000000006     
  -23.999999999999694     
   9.3039815672352124E-010
  -2.5079308974147715E-007
  -8.6999999999999993     
  -23.999999999999744     
  -9.5055001633760063E-010
   2.2542982902456193E-007
  -8.7599999999999998     
  -24.000000000000270     
   7.4017370134657795E-010
  -1.9617887547027735E-007
  -8.8200000000000003     
  -24.000000000000245     
  -7.3116786468053620E-010
   2.1822515969172843E-007
  -8.8800000000000008     
  -23.999999999999812     
   9.0552083300739189E-010
  -2.2197441241014475E-007
  -8.9399999999999995     
  -23.999999999999446     
  -7.5928726006873216E-010
   1.0123830134079556E-007
  -9.0000000000000000     
  -24.000000000001343     
  -1.2781665677908767E-020
   1.0123830135102091E-007
  -9.0600000000000005     
  -23.999999999999446     
   7.5928726011985906E-010
  -2.2197441244082095E-007
  -9.1199999999999992     
  -23.999999999999812     
  -9.0552083318633629E-010
   2.1822515980420781E-007
  -9.1799999999999997     
  -24.000000000000245     
   7.3116786534518740E-010
  -1.9617887588951885E-007
  -9.2400000000000002     
  -24.000000000000270     
  -7.4017370382623774E-010
   2.2542983058904838E-007
  -9.3000000000000007     
  -23.999999999999744     
   9.5055002559158903E-010
  -2.5079309558018156E-007
  -9.3599999999999994     
  -23.999999999999694     
  -9.3039819125981615E-010
   2.0930836312362928E-007
  -9.4199999999999999     
  -24.000000000000419     
   6.3941453216737004E-010
  -1.3169300602784593E-007
  -9.4800000000000004     
  -23.999999999999691     
  -3.4828301304149723E-010
   9.0089985544541871E-008
  -9.5399999999999991     
  -23.999999999999744     
   3.2739187854255242E-010
  -1.1498009842869079E-007
  -9.5999999999999996     
  -24.000000000000263     
  -5.3495885967264841E-010
   1.4245673272700504E-007
  -9.6600000000000001     
  -24.000000000000266     
   5.3346663577986663E-010
  -1.1378631931446542E-007
  -9.7200000000000006     
  -23.999999999999734     
  -3.1993075907864371E-010
   8.5314869087640138E-008
  -9.7799999999999994     
  -23.999999999999734     
   3.1993075907864371E-010
  -1.1378631931446542E-007
  -9.8399999999999999     
  -24.000000000000266     
  -5.3346663577986663E-010
   1.4245673272700504E-007
  -9.9000000000000004     
  -24.000000000000263     
   5.3495885967264841E-010
  -1.1498009842869079E-007
  -9.9600000000000009     
  -23.999999999999744     
  -3.2739187854255227E-010
   9.0089985544541818E-008
  -10.020000000000000     
  -23.999999999999691     
   3.4828301304149692E-010
  -1.3169300602784571E-007
  -10.080000000000000     
  -24.000000000000419     
  -6.3941453216736870E-010
   2.0930836312362849E-007
  -10.140000000000001     
  -23.999999999999694     
   9.3039819125981149E-010
  -2.5079309558017865E-007
  -10.199999999999999     
  -23.999999999999744     
  -9.5055002559157165E-010
   2.2542983058903729E-007
  -10.260000000000000     
  -24.000000000000270     
   7.4017370382617188E-010
  -1.9617887588947726E-007
  -10.320000000000000     
  -24.000000000000245     
  -7.3116786534494173E-010
   2.1822515980405281E-007
  -10.380000000000001     
  -23.999999999999812     
   9.0552083318541936E-010
  -2.2197441244024226E-007
  -10.440000000000000     
  -23.999999999999446     
  -7.5928726011643598E-010
   1.0123830134886107E-007
  -10.500000000000000     
  -24.000000000001343     
   5.8440861156867965E-024
   1.0123830134885640E-007
  -10.560000000000000     
  -23.999999999999446     
   7.5928726011641261E-010
  -2.2197441244022823E-007
  -10.619999999999999     
  -23.999999999999812     
  -9.0552083318533747E-010
   2.1822515980400148E-007
  -10.680000000000000     
  -24.000000000000245     
   7.3116786534463878E-010
  -1.9617887588928615E-007
  -10.740000000000000     
  -24.000000000000270     
  -7.4017370382504143E-010
   2.2542983058832401E-007
  -10.800000000000001     
  -23.999999999999744     
   9.5055002558735262E-010
  -2.5079309557751663E-007
  -10.859999999999999     
  -23.999999999999694     
  -9.3039819124406580E-010
   2.0930836311369387E-007
  -10.920000000000000     
  -24.000000000000419     
   6.3941453210860496E-010
  -1.3169300599076931E-007
  -10.980000000000000     
  -23.999999999999691     
  -3.4828301282218766E-010
   9.0089985406170820E-008
  -11.039999999999999     
  -23.999999999999744     
   3.2739187772407907E-010
  -1.1498009791228317E-007
  -11.100000000000000     
  -24.000000000000263     
  -5.3495885661806469E-010
   1.4245673079974563E-007
  -11.160000000000000     
  -24.000000000000266     
   5.3346662438000474E-010
  -1.1378631212183533E-007
  -11.220000000000001     
  -23.999999999999734     
  -3.1993071653377999E-010
   8.5314842244379252E-008
  -11.279999999999999     
  -23.999999999999734     
   3.1993060029905075E-010
  -1.1378621913405195E-007
  -11.340000000000000     
  -24.000000000000266     
  -5.3346604320635850E-010
   1.4245635884861202E-007
  -11.400000000000000     
  -24.000000000000263     
   5.3495664815820880E-010
  -1.1497870309553216E-007
  -11.460000000000001     
  -23.999999999999744     
  -3.2738362505830230E-010
   9.0084778090300400E-008
  -11.520000000000000     
  -23.999999999999691     
   3.4825221061893633E-010
  -1.3167357154403862E-007
  -11.580000000000000     
  -24.000000000000419     
  -6.3929957596137611E-010
   2.0923583264264150E-007
  -11.640000000000001     
  -23.999999999999694     
   9.2996916885840170E-010
  -2.5052240814003784E-007
  -11.699999999999999     
  -23.999999999999741     
  -9.4894889219192516E-010
   2.2441961130946104E-007
  -11.760000000000000     
  -24.000000000000277     
   7.3419819262899672E-010
  -1.9240868621131348E-007
  -11.820000000000000     
  -24.000000000000213     
  -7.0886695395588769E-010
   2.0415462037097292E-007
  -11.880000000000001     
  -23.999999999999932     
   8.2229269882637660E-010
  -1.6946244438608978E-007
  -11.940000000000000     
  -23.999999999998998     
  -4.4867563406932605E-010
  -9.4739031434680545E-008
  -12.000000000000000     
  -24.000000000003016     
  -1.1592183698294149E-009
  -9.4739031434680545E-008
   44.435252813072303     
   20123.040338499020     
  -4217130880.3933511     
   1003875405593757.9     
   44.452162597936002     
   14700.404794493592     
  -1205504663.6120777     
   1215933003133794.8     
   44.453351627110074     
   14528.350321833652     
  -908637088.75351453     
   81303795040924.062     
   44.454623224115295     
   14370.308764087958     
  -887171473.73083925     
   296092212824143.06     
   44.455983036937091     
   14209.493268025219     
  -802636016.85001802     
   197877931607919.66     
   44.457437092829018     
   14050.577194879783     
  -741543406.67626953     
   181199917766226.88     
   44.458991823193074     
   13892.259529692792     
  -681047120.43042719     
   151085292209478.44     
   44.460654090043064     
   13734.902484218846     
  -626499939.86960816     
   129253689250561.92     
   44.462431214147486     
   13578.405240290389     
  -576037009.44533765     
   109776639291867.78     
   44.464331004954055     
   13422.795885295160     
  -529690305.88587666     
   93420619605134.922     
   44.466361792403802     
   13268.066621442671     
  -487039124.76210380     
   79454313874157.266     
   44.468532460748733     
   13114.219642388651     
  -447812115.24699605     
   67584735026996.312     
   44.470852484493527     
   12961.254361660227     
  -411729688.82861340     
   57484129902998.078     
   44.473331966588468     
   12809.170968167478     
  -378542193.18330848     
   48892251629570.695     
   44.475981679007873     
   12657.969436497500     
  -348017876.00707215     
   41583189489655.156     
   44.478813105855764     
   12507.649802567530     
  -319943952.20928502     
   35365763312769.453     
   44.481838489148231     
   12358.212086931560     
  -294124456.50055921     
   30077037752987.734     
   44.485070877430175     
   12209.656316193619     
  -270379073.40809786     
   25578430320319.969     
   44.488524177392584     
   12061.982517169596     
  -248541850.40270939     
   21752006233820.812     
   44.492213208665540     
   11915.190718654938     
  -228460068.83591053     
   18497422652734.281     
   44.496153761971364     
   11769.280951014660     
  -209993188.29165757     
   15729301038412.689     
   44.500362660832209     
   11624.253246403150     
  -193011880.08685458     
   13374999859860.604     
   44.504857827036467     
   11480.107638799580     
  -177397134.72931430     
   11372714602286.898     
   44.509658350079150     
   11336.844164196937     
  -163039441.79678422     
   9669863054324.1465     
   44.514784560802362     
   11194.462860605716     
  -149838034.08926982     
   8221710420750.3271     
   44.520258109473581     
   11052.963768224592     
  -137700191.62175268     
   6990198677750.3584     
   44.526102048551529     
   10912.346929508973     
  -126540601.59683654     
   5942951630083.6357     
   44.532340920401786     
   10772.612389313723     
  -116280768.02374618     
   5052426642824.9141     
   44.539000850237478     
   10633.760195044213     
  -106848469.50221777     
   4295194282242.7827     
   44.546109644573562     
   10495.790396707214     
  -98177258.915436015     
   3651324221370.1831     
   44.553696895497431     
   10358.703047095813     
  -90206003.613450840     
   3103863335085.5674     
   44.561794091072834     
   10222.498201904877     
  -82878461.693991736     
   2638391263438.9746     
   44.570434732209108     
   10087.175919891723     
  -76142892.202267066     
   2242642425477.6021     
   44.579654456343071     
   9952.7362629867421     
  -69951696.178154022     
   1906184345486.2275     
   44.589491168296796     
   9819.1792964800443     
  -64261086.217427775     
   1620143899321.5088     
   44.599985178690879     
   9686.5050891593946     
  -59030782.470505022     
   1376974536126.3462     
   44.611179350309456     
   9554.7137134729055     
  -54223732.570489950     
   1170258063209.0972     
   44.623119252830570     
   9423.8052456944897     
  -49805854.113707274     
   994536170521.93469     
   44.635853326352901     
   9293.7797660855176     
  -45745797.362316653     
   845166956900.96252     
   44.649433054168050     
   9164.6373590935164     
  -42014727.072078563     
   718202981126.74463     
   44.663913145245601     
   9036.3781135035788     
  -38586121.511781543     
   610287447772.13977     
   44.679351726916977     
   8909.0021226388835     
  -35435587.595031962     
   518565932611.73608     
   44.695810548262749     
   8782.5094845426229     
  -32540690.676082246     
   440611268562.28320     
   44.713355194727157     
   8656.9003021666103     
  -29880797.949639291     
   374359666561.90369     
   44.732055314502574     
   8532.1746835662670     
  -27436934.288187377     
   318056363822.75409     
   44.751984857245880     
   8408.3327420988990     
  -25191649.615670837     
   270209406158.63916     
   44.773222325707628     
   8285.3745966142287     
  -23128896.816264011     
   229550325983.70767     
   44.795851040873906     
   8163.3003716612175     
  -21233919.410718098     
   195000704202.35849     
   44.819959421239282     
   8042.1101976876753     
  -19493148.174143892     
   165643725491.30029     
   44.845641276847523     
   7921.8042112318453     
  -17894106.022732198     
   140699990995.98886     
   44.872996118754259     
   7802.3825551177306     
  -16425320.469714876     
   119506943075.10600     
   44.902129484582908     
   7683.8453786699638     
  -15076243.090994300     
   101501369654.28163     
   44.933153280861006     
   7566.1928378845223     
  -13837175.421294186     
   86204526625.886597     
   44.966186142838957     
   7449.4250956171436     
  -12699200.754286436     
   73209482912.799316     
   45.001353812507027     
   7333.5423217752968     
  -11654121.414473156     
   62170362000.765610     
   45.038789535538129     
   7218.5446934735755     
  -10694401.030494373     
   52793192380.027870     
   45.078634477894177     
   7104.4323952048144     
  -9813111.4257787615     
   44828127238.858162     
   45.121038162841785     
   6991.2056189808272     
  -9003883.7653817926     
   38062830272.039078     
   45.166158929128322     
   6878.8645644681246     
  -8260863.5982570965     
   32316850237.643757     
   45.214164411072176     
   6767.4094391006884     
  -7578669.5141599495     
   27436839838.187256     
   45.265232041319905     
   6656.8404581726845     
  -6952355.0932383873     
   23292489127.655983     
   45.319549577018954     
   6547.1578449136377     
  -6377373.9197251098     
   19773069655.152191     
   45.377315650145256     
   6438.3618305238579     
  -5849547.3841822874     
   16784495402.560881     
   45.438740342712030     
   6330.4526541931109     
  -5365035.0770280315     
   14246825008.748335     
   45.504045787566625     
   6223.4305630702074     
  -4920307.5477907071     
   12092137984.414919     
   45.573466795457605     
   6117.2958122050886     
  -4512121.2536498457     
   10262729648.570854     
   45.647251509022226     
   6012.0486644369375     
  -4137495.5149408313     
   8709576655.6043568     
   45.725662084305185     
   5907.6893902346283     
  -3793691.3212583270     
   7391032787.7452345     
   45.808975400371722     
   5804.2182674836813     
  -3478191.8375040172     
   6271720353.9411755     
   45.897483797521105     
   5701.6355812077927     
  -3188684.4770287662     
   5321588050.5108023     
   45.991495844538825     
   5599.9416232205722     
  -2923044.4127899245     
   4515110154.2078791     
   46.091337135347118     
   5499.1366917016758     
  -2679319.4153472632     
   3830606023.9452252     
   46.197351115321432     
   5399.2210906875735     
  -2455715.9078494022     
   3249661726.3158908     
   46.309899937435098     
   5300.1951294695245     
  -2250586.1440564338     
   2756638592.2586598     
   46.429365348272846     
   5202.0591218832906     
  -2062416.4163455451     
   2338255568.8440027     
   46.556149603815946     
   5104.8133854937469     
  -1889816.2134011979     
   1983234348.0050080     
   46.690676414744573     
   5008.4582406490090     
  -1731508.2505852510     
   1681997835.8806403     
   46.833391920825250     
   4912.9940093999885     
  -1586319.3028990766     
   1426413948.4373195     
   46.984765693751065     
   4818.4210142732545     
  -1453171.7766896687     
   1209577939.8231027     
   47.145291767576936     
   4724.7395768809956     
  -1331075.9604341225     
   1025627468.9143379     
   47.315489695639620     
   4631.9500163561706     
  -1219122.9003416239     
   869585489.94320607     
   47.495905632569432     
   4540.0526475943170     
  -1116477.8505727593     
   737226787.54844356     
   47.687113439684921     
   4449.0477792900529     
  -1022374.2517717786     
   624964598.68413103     
   47.889715811710140     
   4358.9357117490345     
  -936108.19583197392     
   529754308.24564207     
   48.104345422362343     
   4269.7167344548498     
  -857033.33745380072     
   449011646.62909102     
   48.331666085923175     
   4181.3911233774397     
  -784556.21678693919     
   380543209.14638174     
   48.572373931423442     
   4093.9591379888479     
  -718131.96029253001     
   322487452.01799369     
   48.827198585536486     
   4007.4210180114801     
  -657260.32814388350     
   273264554.91735345     
   49.096904359682142     
   3921.7769796921739     
  -601482.08528089640     
   231533933.82623196     
   49.382291436187565     
   3837.0272122973661     
  -550375.65153858473     
   196157853.62366754     
   49.684197047625197     
   3753.1718720065865     
  -503554.07565380383     
   166171554.47719079     
   50.003496642646482     
   3670.2110840416467     
  -460662.06466041540     
   140754478.48210829     
   50.341105030743272     
   3588.1449108101906     
  -421373.93556620111     
   119217159.25400460     
   50.697977497390085     
   3506.9734499243964     
  -385389.28453791124     
   100952487.52205613     
   51.075110879938499     
   3426.6964254583445     
  -352437.80260422186     
   85519243.998992458     
   51.473544593440735     
   3347.3147452267408     
  -322252.10761477257     
   72298110.422459602     
   51.894361594259557     
   3268.8244187263249     
  -294656.26411956188     
   61577834.829737045     
   52.338689267863671     
   3191.2401463610063     
  -269239.48346705438     
   50899368.847281307     
   52.807700225596243     
   3114.5036514548510     
  -246520.55083253907     
   47158904.419545509     
   53.302612993422201     
   3038.8397110935166     
  -223758.12027334201     
   26370531.087732527     
   53.824692573688630     
   2963.3731548544979     
  -209993.84963875473     
   67293806.129229560     
   54.375250858750469     
   2891.5009080100040     
  -172010.88846473460     
   12597616.665260551     
   60.725772836265584     
   2267.6517781599664     
  -77528.763475280459     
   3444600.9965768978     
   65.964169400516511     
   1944.5942294693809     
  -51694.256000953726     
   2031644.1099810679     
   70.534310313402457     
   1724.2162765267572     
  -36456.925176095720     
   1087993.1890352285     
   74.633995115947428     
   1562.3315229406892     
  -28296.976258331502     
   734927.93179957406     
   78.374451070618946     
   1434.6265403702737     
  -22785.016769834700     
   503579.20075494685     
   81.826479491744962     
   1330.1435665352553     
  -19008.172764172596     
   371071.69877418072     
   85.038835323600367     
   1242.0602970664083     
  -16225.135023366242     
   281713.72282417084     
   88.046980749289474     
   1166.2167542525303     
  -14112.282102184960     
   221000.38283766533     
   90.877774002763985     
   1099.7991009198117     
  -12454.779230902470     
   177386.17315756937     
   93.552201043825960     
   1040.8511955120039     
  -11124.382932220698     
   145253.25026902981     
   96.087071221315043     
   987.95277929344468     
  -10034.983555202976     
   120894.95819155716     
   98.496123506050381     
   940.04464198352150     
  -9128.2713687662963     
   102035.76059554207     
   100.79077772371370     
   896.31645565085637     
  -8363.0031642997310     
   87153.749139572188     
   102.98066187039427     
   856.13557262572476     
  -7709.3500457529408     
   75220.121491315993     
   105.07399267857093     
   818.99919967492224     
  -7145.1991345680699     
   65514.752487192469     
   107.07785685117480     
   784.50160561121663     
  -6653.8384909141259     
   57523.360844959752     
   108.99842317714783     
   752.31097617248906     
  -6222.4132845769291     
   50870.657797125430     
   110.84110538857853     
   722.15273458330057     
  -5840.8833510984878     
   45277.922547380564     
   112.61068917163222     
   693.79727887557146     
  -5501.2989319931330     
   40534.766703999943     
   114.31143260622594     
   667.05081109130583     
  -5197.2881817131338     
   36480.086031599756     
   115.94714658416274     
   641.74837179583267     
  -4923.6875364761354     
   32988.899250121875     
   117.52125991810013     
   617.74847597439168     
  -4676.2707921002211     
   29963.100229107171     
   119.03687258902656     
   594.92893014318645     
  -4451.5475403819182     
   27324.848018794248     
   120.49679969300743     
   573.18353334162919     
  -4246.6111802409614     
   25011.771818480589     
   121.90360801541966     
   552.41944816202090     
  -4059.0228916023561     
   22973.444123004243     
   123.25964670281662     
   532.55508578131537     
  -3886.7220606798246     
   21168.753882264700     
   124.56707316617008     
   513.51838961320880     
  -3727.9564065628392     
   19563.927111323301     
   125.82787509902319     
   495.24543121373193     
  -3581.2269532279151     
   18131.019364312564     
   127.04388930577741     
   477.67925306067320     
  -3445.2443079955706     
   16846.756079460632     
   128.21681789206787     
   460.76890819718523     
  -3318.8936373996157     
   15691.632306520100     
   129.34824225908187     
   444.46865811593437     
  -3201.2063951007149     
   14649.207713872953     
   130.43963525827286     
   428.73729878506595     
  -3091.3373372466676     
   13705.550134326391     
   131.49237179609858     
   413.53759116385118     
  -2988.5457112392196     
   12848.792974408039     
   132.50773812570318     
   398.83577747592534     
  -2892.1797639311599     
   12068.780752505370     
   133.48694002056769     
   384.60116829537895     
  -2801.6639082873694     
   11356.783288932582     
   134.43110999161823     
   370.80578844060960     
  -2716.4880336203751     
   10705.263850728888     
   135.34131368225729     
   357.42407196970890     
  -2636.1985547399081     
   10107.689926872481     
   136.21855555386955     
   344.43259838213817     
  -2560.3908802883643     
   9558.3779125270576     
   137.06378395647798     
   331.80986356655626     
  -2488.7030459444113     
   9052.3650485558355     
   137.87789566456109     
   319.53608018149464     
  -2420.8103080802430     
   8585.3031640168792     
   138.66173994595127     
   307.59300307541878     
  -2356.4205343501162     
   8153.3702207625465     
   139.41612222170983     
   295.96377609530748     
  -2295.2702576943975     
   7753.1962633816347     
   140.14180736652912     
   284.63279723677385     
  -2237.1212857190349     
   7381.8012102934908     
   140.83952269222922     
   273.58559958087170     
  -2181.7577766418335     
   7036.5423247290373     
   141.50996065105122     
   262.80874586625117     
  -2128.9837092063658     
   6715.0697760427502     
   142.15378129049955     
   252.28973487852019     
  -2078.6206858860455     
   6415.2887769322151     
   142.77161448729620     
   242.01691811365743     
  -2030.5060200590538     
   6135.3273641201158     
   143.36406198444504     
   231.97942540143941     
  -1984.4910648281530     
   5873.5087204403899     
   143.93169925236722     
   222.16709836580691     
  -1940.4397494248501     
   5628.3274853427838     
   144.47507719246479     
   212.57043075903283     
  -1898.2272932847791     
   5398.4292678926931     
   144.99472369923666     
   203.18051484138189     
  -1857.7390737755838     
   5182.5930093693796     
   145.49114509514479     
   193.98899309142965     
  -1818.8696262053136     
   4979.7156178980413     
   145.96482745076611     
   184.98801462823866     
  -1781.5217590710781     
   4788.7987062324055     
   146.41623780132230     
   176.17019580862512     
  -1745.6057687743350     
   4608.9369414254134     
   146.84582526942873     
   167.52858453240518     
  -1711.0387417136444     
   4439.3079338907228     
   147.25402210281050     
   159.05662784759750     
  -1677.7439322094642     
   4279.1633515773319     
   147.64124463478055     
   150.74814249939223     
  -1645.6502070726342     
   4127.8211164247259     
   148.00789417443977     
   142.59728810996202     
  -1614.6915486994490     
   3984.6585534539336     
   148.35435783282520     
   134.59854271434202     
  -1584.8066095485442     
   3849.1063407018337     
   148.68100929058795     
   126.74668041048746     
  -1555.9383119932804     
   3720.6431435771460     
   148.98820951221333     
   119.03675090946311     
  -1528.0334884164520     
   3598.7909188242579     
   149.27630741129249     
   111.46406079710880     
  -1501.0425565252699     
   3483.1106550896461     
   149.54564047091097     
   104.02415633926537     
  -1474.9192266120976     
   3373.1987026971151     
   149.79653532282254     
   96.712807681880449     
  -1449.6202363418693     
   3268.6833767350408     
   150.02930828872786     
   89.525994313484887     
  -1425.1051110163564     
   3169.2220533247992     
   150.24426588666230     
   82.459891671902938     
  -1401.3359456164203     
   3074.4984535159774     
   150.44170530522030     
   75.510858789824255     
  -1378.2772072150506     
   2984.2203099366620     
   150.62191484809210     
   68.675426884560380     
  -1355.8955548905258     
   2898.1172199698876     
   150.78517435116700     
   61.950288807982183     
  -1334.1596757407515     
   2815.9387070156959     
   150.93175557425587     
   55.332289280034963     
  -1313.0401354381338     
   2737.4525435433020     
   151.06192256930547     
   48.818415838035726     
  -1292.5092413615591     
   2662.4431448813971     
   151.17593202681618     
   42.405790440194451     
  -1272.5409177749486     
   2590.7102113076667     
   151.27403360202763     
   36.091661667781722     
  -1253.1105911901411     
   2522.0674267867685     
   151.35647022230569     
   29.873397476083266     
  -1234.1950854892402     
   2456.3413347277651     
   151.42347837704494     
   23.748478448663203     
  -1215.7725254787820     
   2393.3702895496685     
   151.47528839129313     
   17.714491514198343     
  -1197.8222483071595     
   2333.0035045961927     
   151.51212468420647     
   11.769124088373722     
  -1180.3247220226881     
   2275.1002209440894     
   151.53420601335571     
   5.9101586074029786     
  -1163.2614703656072     
   2219.5288910725121     
   151.54174570582336     
  0.13546742228254605     
  -1146.6150036825634     
   2166.1665059951456     
   151.53495187695771     
  -5.5569919741428677     
  -1130.3687548875998     
   2114.8979139042003     
   151.51402763758421     
  -11.169181412695107     
  -1114.5070205333186     
   2065.6152622945665     
   151.47917129041261     
  -16.702986229193680     
  -1099.0149060661092     
   2018.2174198223247     
   151.43057651632390     
  -22.160219182902562     
  -1083.8782754174417     
   1972.6095185398644     
   151.36843255116901     
  -27.542624131517154     
  -1069.0837040283927     
   1928.7024776905337     
   151.29292435366625     
  -32.851879480202427     
  -1054.6184354457139     
   1886.4125871350764     
   151.20423276494088     
  -38.089601421422216     
  -1040.4703410422007     
   1845.6611541369496     
   151.10253466021135     
  -43.257346979993159     
  -1026.6278823861735     
   1806.3741026979171     
   150.98800309309181     
  -48.356616877498446     
  -1013.0800766159392     
   1768.4817139266199     
   150.86080743294599     
  -53.388858228442018     
  -999.81646376148956     
   1731.9182680559363     
   150.72111349569931     
  -58.355467079723425     
  -986.82707675107008     
   1696.6218169615770     
   150.56908366848620     
  -63.257790804410746     
  -974.10241312385824     
   1662.5339132249096     
   150.40487702848554     
  -68.097130359157077     
  -961.63340877467135     
   1629.5993678061388     
   150.22864945627293     
  -72.874742414884011     
  -949.41141351612544     
   1597.7660614569218     
   150.04055374399596     
  -77.591841368812325     
  -937.42816805519851     
   1566.9847200064155     
   149.84073969865983     
  -82.249601245588210     
  -925.67578265515044     
   1537.2087456715449     
   149.62935424079092     
  -86.849157494882618     
  -914.14671706261379     
   1508.3940425654405     
   149.40654149872898     
  -91.391608691897588     
  -902.83376174337297     
   1480.4988564152595     
   149.17244289878298     
  -95.878018147056679     
  -891.73002032025852     
   1453.4836307400142     
   148.92719725147006     
  -100.30941543058159     
  -880.82889308970834     
   1427.3108730225645     
   148.67094083404419     
  -104.68679781716096     
  -870.12406154203916     
   1401.9450207925945     
   148.40380746950760     
  -109.01113165573130     
  -859.60947388609475     
   1377.3523325667372     
   148.12592860228668     
  -113.28335366892615     
  -849.27933139184415     
   1353.5007741027118     
   147.83743337074276     
  -117.50437218637096     
  -839.12807558607381     
   1330.3599148270666     
   147.53844867667809     
  -121.67506831589832     
  -829.15037622487080     
   1307.9008410886661     
   147.22909925198758     
  -125.79629705625227     
  -819.34111991670579     
   1286.0960591733362     
   146.90950772259839     
  -129.86888835472629     
  -809.69539947290582     
   1264.9194079614733     
   146.57979466983062     
  -133.89364811319155     
  -800.20850391319470     
   1244.3460122897238     
   146.24007868930462     
  -137.87135914502710     
  -790.87590882102177     
   1224.3521585240831     
   145.89047644751440     
  -141.80278208615988     
  -781.69326763209119     
   1204.9152840984095     
   145.53110273617762     
  -145.68865626274351     
  -772.65640300135306     
   1186.0138709473847     
   145.16207052446873     
  -149.52970051766999     
  -763.76129896924772     
   1167.6274123603114     
   144.78349100923433     
  -153.32661399853441     
  -755.00409337654548     
   1149.7363449773834     
   144.39547366328478     
  -157.08007690894880     
  -746.38107078921507     
   1132.3220022813521     
   143.99812628185126     
  -160.79075122535212     
  -737.88865577210504     
   1115.3665657192610     
   143.59155502729189     
  -164.45928138110540     
  -729.52340652921055     
   1098.8530203952214     
   143.17586447212676     
  -168.08629491961906     
  -721.28200887624632     
   1082.7651050874911     
   142.75115764047700     
  -171.67240311827990     
  -713.16127058809013     
   1067.0872853401411     
   142.31753604797896     
  -175.21820158462023     
  -705.15811594803904     
   1051.8047024356511     
   141.87509974024121     
  -178.72427082618975     
  -697.26958067977171     
   1036.9031460884676     
   141.42394732990815     
  -182.19117679559946     
  -689.49280708410822     
   1022.3690237721135     
   140.96417603239087     
  -185.61947141182426     
  -681.82503940581728     
   1008.1893105383861     
   140.49588170032300     
  -189.00969305928078     
  -674.26361957677943     
   994.35155492658305     
   140.01915885679549     
  -192.36236706550980     
  -666.80598291483011     
   980.84380907295008     
   139.53410072742301     
  -195.67800615866383     
  -659.44965434678295     
   967.65463861611261     
   139.04079927129041     
  -198.95711090592368     
  -652.19224455716210     
   954.77307292909393     
   138.53934521082638     
  -202.20017013359208     
  -645.03144651019386     
   942.18859783578557     
   138.02982806064855     
  -205.40766132993363     
  -637.96503202642543     
   929.89112537302310     
   137.51233615542239     
  -208.58005103146502     
  -630.99084858612775     
   917.87097469309549     
   136.98695667677404     
  -211.71779519362016     
  -624.10681627592953     
   906.11885315319034     
   136.45377567929535     
  -214.82133954650320     
  -617.31092487728063     
   894.62583834662075     
   135.91287811567733     
  -217.89111993642061     
  -610.60123108968094     
   883.38335965745421     
   135.36434786100696     
  -220.92756265387544     
  -603.97585589225002     
   872.38318094042518     
   134.80826773626015     
  -223.93108474869405     
  -597.43298203519680     
   861.61738817451044     
   134.24471953102238     
  -226.90209433284176     
  -590.97085162388805     
   851.07836704298654     
   133.67378402546711     
  -229.84099087157915     
  -584.58776387106559     
   840.75880127660332     
   133.09554101162024     
  -232.74816546341054     
  -578.28207286149109     
   830.65164629488845     
   132.51006931393832     
  -235.62400110934990     
  -572.05218551427959     
   820.75012391344376     
   131.91744680922616     
  -238.46887297209793     
  -565.89655958492870     
   811.04771233403812     
   131.31775044591902     
  -241.28314862541632     
  -559.81370174242340     
   801.53812240862339     
   130.71105626275275     
  -244.06718829433328     
  -553.80216582435878     
   792.21530979925706     
   130.09743940684473     
  -246.82134508639635     
  -547.86055100086435     
   783.07343483183945     
   129.47697415120740     
  -249.54596521449756     
  -541.98750023962555     
   774.10687951951263     
   128.84973391171465     
  -252.24138821170470     
  -536.18169864322920     
   765.31022596789103     
   128.21579126354115     
  -254.90794713818394     
  -530.44187194846995     
   756.67824384852270     
   127.57521795709357     
  -257.54596878085414     
  -524.76678511960608     
   748.20589298368463     
   126.92808493345152     
  -260.15577384595872     
  -519.15524092222836     
   739.88830552397008     
   126.27446233933563     
  -262.73767714484131     
  -513.60607863079861     
   731.72078735083164     
   125.61441954161938     
  -265.29198777323245     
  -508.11817272566736     
   723.69880027537124     
   124.94802514140052     
  -267.81900928435567     
  -502.69043172360210     
   715.81796453855236     
   124.27534698764705     
  -270.31903985613855     
  -497.32179698956293     
   708.07405023994011     
   123.59645219043256     
  -272.79237245264437     
  -492.01124161276340     
   700.46296455791378     
   122.91140713377469     
  -275.23929498012274     
  -486.75776937857904     
   692.98075596017213     
   122.22027748809008     
  -277.66009043784140     
  -481.56041370887772     
   685.62360013788691     
   121.52312822227854     
  -280.05503706388316     
  -476.41823670784356     
   678.38780203584236     
   120.82002361544882     
  -282.42440847613426     
  -471.33032819257477     
   671.26977815088310     
   120.11102726829756     
  -284.76847380875677     
  -466.29580485644317     
   664.26607437659811     
   119.39620211415273     
  -287.08749784414442     
  -461.31380929861865     
   657.37332961516529     
   118.67561042969253     
  -289.38174114070728     
  -456.38350932650491     
   650.58830520595109     
   117.94931384534974     
  -291.65146015661719     
  -451.50409703746027     
   643.90785284754145     
   117.21737335541191     
  -293.89690736956356     
  -446.67478814110370     
   637.32892507903159     
   116.47984932782657     
  -296.11833139292389     
  -441.89482120301096     
   630.84857451399535     
   115.73680151372074     
  -298.31597708816673     
  -437.16345689415607     
   624.46393012718261     
   114.98828905664364     
  -300.49008567394765     
  -432.47997741820222     
   618.17222248836231     
   114.23437050154088     
  -302.64089483186700     
  -427.84368574953953     
   611.97075349092472     
   113.47510380346830     
  -304.76863880898674     
  -423.25390509835756     
   605.85691164071648     
   112.71054633605321     
  -306.87354851738525     
  -418.70997826105219     
   599.82815874552614     
   111.94075489971060     
  -308.95585163071405     
  -414.21126707046074     
   593.88203139850418     
   111.16578572962136     
  -311.01577267797762     
  -409.75715183497198     
   588.01613576385932     
   110.38569450347957     
  -313.05353313460694     
  -405.34703081674297     
   582.22814876075915     
   109.60053634901527     
  -315.06935151090136     
  -400.98031970103727     
   576.51580853778285     
   108.81036585129939     
  -317.06344343799645     
  -396.65645113700396     
   570.87691773921233     
   108.01523705983664     
  -319.03602175147387     
  -392.37487425395983     
   565.30934269475165     
   107.21520349545234     
  -320.98729657256814     
  -388.13505418374916     
   559.81099975145935     
   106.41031815697914     
  -322.91747538724155     
  -383.93647168561324     
   554.37987073868226     
   105.60063352774849     
  -324.82676312309326     
  -379.77862265507315     
   549.01398115163101     
   104.78620158189261     
  -326.71536222422208     
  -375.66101779643589     
   543.71141647295599     
   103.96707379046171     
  -328.58347272414539     
  -371.58318217288871     
   538.47030598801621     
   103.14330112736130     
  -330.43129231677256     
  -367.54465487797859     
   533.28882845536850     
   102.31493407511432     
  -332.25901642562889     
  -363.54498866456333     
   528.16520924820293     
   101.48202263045249     
  -334.06683827127830     
  -359.58374959520177     
   523.09771429438524     
   100.64461630974111     
  -335.85494893711132     
  -355.66051673799393     
   518.08465716561568     
   99.802764154241487     
  -337.62353743347944     
  -351.77488180925178     
   513.12438496693130     
   98.956514735214995     
  -339.37279076030757     
  -347.92644892199979     
   508.21529130904491     
   98.105916158872390     
  -341.10289396820548     
  -344.11483423718198     
   503.35579944838810     
   97.251016071172259     
  -342.81403021815174     
  -340.33966574131904     
   498.54437309859873     
   96.391861662471825     
  -344.50638083986274     
  -336.60058294307953     
   493.77951427952581     
   95.528499672033703     
  -346.18012538868538     
  -332.89723658598319     
   489.05974425372233     
   94.660976392391831     
  -347.83544170141056     
  -329.22928850408027     
   484.38363338289560     
   93.789337673579425     
  -349.47250595080499     
  -325.59641125370854     
   479.74976922005754     
   92.913628927222220     
  -351.09149269890071     
  -321.99828798455809     
   475.15677494619655     
   92.033895130499673     
  -352.69257494929326     
  -318.43461217246164     
   470.60329966384944     
   91.150180829976918     
  -354.27592419828682     
  -314.90508742498275     
   466.08801832872433     
   90.262530145310080     
  -355.84171048506812     
  -311.40942728751730     
   461.60963490528349     
   89.370986772827408     
  -357.39010244085119     
  -307.94735502572769     
   457.16687235954470     
   88.475593988988749     
  -358.92126733712308     
  -304.51860348303109     
   452.75848329309798     
   87.576394653725472     
  -360.43537113297651     
  -301.12291485833288     
   448.38323645922134     
   86.673431213663235     
  -361.93257852158456     
  -297.76004058488871     
   444.03992733169804     
   85.766745705229482     
  -363.41305297587155     
  -294.42974112990095     
   439.72736659377989     
   84.856379757647844     
  -364.87695679339743     
  -291.13178588044764     
   435.44439248257521     
   83.942374595821249     
  -366.32445114044060     
  -287.86595293682836     
   431.18984516137431     
   83.024771043105602     
  -367.75569609552798     
  -284.63202909811798     
   426.96260911738250     
   82.103609523975706     
  -369.17085069209759     
  -281.42980952973767     
   422.76154983076867     
   81.178930066585096     
  -370.57007296068696     
  -278.25909790600684     
   418.58559108523860     
   80.250772305221346     
  -371.95351997038415     
  -275.11970597286762     
   414.43362215761863     
   79.319175482658380     
  -373.32134786983306     
  -272.01145380668538     
   410.30460084386129     
   78.384178452406914     
  -374.67371192760061     
  -268.93416930035653     
   406.19744240310268     
   77.445819680864801     
  -376.01076657205738     
  -265.88768848233315     
   402.11112737947877     
   76.504137249368029     
  -377.33266543083067     
  -262.87185502698713     
   398.04459805734143     
   75.559168856143856     
  -378.63956136975207     
  -259.88652054155705     
   393.99685659034549     
   74.610951818166996     
  -379.93160653139876     
  -256.93154411712948     
   389.96686496774612     
   73.659523072920010     
  -381.20895237326624     
  -254.00679262987131     
   385.95364549491052     
   72.704919180058639     
  -382.47174970556256     
  -251.11214028865956     
   381.95617751065043     
   71.747176322983179     
  -383.72014872867754     
  -248.24746895732960     
   377.97349988112740     
   70.786330310316458     
  -384.95429907034139     
  -245.41266770822122     
   374.00460595943900     
   69.822416577289374     
  -386.17434982252081     
  -242.60763316352535     
   370.04854810472460     
   68.855470187034385     
  -387.38044957806147     
  -239.83226905274000     
   366.10433201051086     
   67.885525831787817     
  -388.57274646709999     
  -237.08648656266109     
   362.17102055918735     
   66.912617834001267     
  -389.75138819327776     
  -234.37020390846726     
   358.24762714761130     
   65.936780147362796     
  -390.91652206981115     
  -231.68334670486010     
   354.33322214324409     
   64.958046357727980     
  -392.06829505542021     
  -229.02584753878583     
   350.42682706506173     
   63.976449683961462     
  -393.20685379010672     
  -226.39764633579779     
   346.52751476227934     
   62.992022978689036     
  -394.33234463088388     
  -223.79868997508078     
   342.63431126920869     
   62.004798728960573     
  -395.44491368742302     
  -221.22893264056165     
   338.74628820967854     
   61.014809056823786     
  -396.54470685772185     
  -218.68833547898910     
   334.86248161373317     
   60.022085719809034     
  -397.63186986358653     
  -216.17686686688614     
   330.98194254387556     
   59.026660111324979     
  -398.70654828649828     
  -213.69450229780705     
   327.10372932913418     
   58.028563260965164     
  -399.76888760306235     
  -211.24122432783858     
   323.22686892618259     
   57.027825834725263     
  -400.81903322090920     
  -208.81702281089215     
   319.35042458633916     
   56.024478135130828     
  -401.85713051450267     
  -206.42189462649466     
   315.47341251506236     
   55.018550101275203     
  -402.88332486115053     
  -204.05584403263163     
   311.59488916654351     
   54.010071308767287     
  -403.89776167714177     
  -201.71888236388261     
   307.71385972798697     
   52.999070969588693     
  -404.90058645409130     
  -199.41102841592266     
   303.82937002357346     
   51.985577931859794     
  -405.89194479548297     
  -197.13230814074592     
   299.94041117617928     
   50.969620679514108     
  -406.87198245347713     
  -194.88275505692451     
   296.04601517053260     
   49.951227331880318     
  -407.84084536597732     
  -192.66240994314558     
   292.14515688622561     
   48.930425643171283     
  -408.79867969400146     
  -190.47132126649882     
   288.23684952281542     
   47.907243001879159     
  -409.74563185940536     
  -188.30954489507775     
   284.32004908584270     
   46.881706430075795     
  -410.68184858296041     
  -186.17714452693389     
   280.39374735020914     
   45.853842582617425     
  -411.60747692283223     
  -184.07419142180737     
   276.45687730117675     
   44.823677746252642     
  -412.52266431349193     
  -182.00076484204848     
   272.50840486667880     
   43.791237838632497     
  -413.42755860511090     
  -179.95695180554844     
   268.54723774548808     
   42.756548407221501     
  -414.32230810343094     
  -177.94284752245721     
   264.57231177053296     
   41.719634628108302     
  -415.20706161019751     
  -175.95855518417827     
   260.58250502007888     
   40.680521304714524     
  -416.08196846414927     
  -174.00418639652764     
   256.57672018718051     
   39.639232866400448     
  -416.94717858262840     
  -172.07986099512382     
   252.55380041531893     
   38.595793366965765     
  -417.80284250384625     
  -170.18570749200887     
   248.51261234737723     
   37.550226483043915     
  -418.64911142982476     
  -168.32186289940358     
   244.45195926509771     
   36.502555512388071     
  -419.48613727008558     
  -166.48847320491532     
   240.37066392035285     
   35.452803372046972     
  -420.31407268616164     
  -164.68569322551272     
   236.26749706231399     
   34.400992596428573     
  -421.13307113671925     
  -162.91368699754540     
   232.14121320449155     
   33.347145335249472     
  -421.94328692395942     
  -161.17262789851168     
   227.99056006716884     
   32.291283351367731     
  -422.74487524045071     
  -159.46269869800796     
   223.81422228823504     
   31.233428018496941     
  -423.53799221727286     
  -157.78409203084612     
   219.61090133368273     
   30.173600318798922     
  -424.32279497302704     
  -156.13701027084355     
   215.37922280133230     
   29.111820840352493     
  -425.09944166395377     
  -154.52166609983351     
   211.11782925033134     
   28.048109774495590     
  -425.86809153515446     
  -152.93828238045609     
   206.82528242316016     
   26.982486913037839     
  -426.62890497301134     
  -151.38709276228235     
   202.50015902924338     
   25.914971645340554     
  -427.38204355884091     
  -149.86834156956303     
   198.14095122556918     
   24.845582955260980     
  -428.12767012385331     
  -148.38228443537125     
   193.74616302813607     
   23.774339417957446     
  -428.86594880547335     
  -146.92918821266025     
   189.31420963161673     
   22.701259196551934     
  -429.59704510510608     
  -145.50933164042308     
   184.84351452646703     
   21.626360038646354     
  -430.32112594741079     
  -144.12300528147460     
   180.33240917563242     
   20.549659272688686     
  -431.03835974114617     
  -142.77051221265734     
   175.77922787071236     
   19.471173804184950     
  -431.74891644168684     
  -141.45216800362704     
   171.18220956507346     
   18.390920111752710     
  -432.45296761527567     
  -140.16830143188895     
   166.53959140414329     
   17.308914243011710     
  -433.15068650509625     
  -138.91925449635789     
   161.84950976741754     
   16.225171810306932     
  -433.84224809926991     
  -137.70538317310223     
   157.11009517836254     
   15.139707986259186     
  -434.52782920085082     
  -136.52705745926454     
   152.31937153879119     
   14.052537499138094     
  -435.20760849993081     
  -135.38466217272358     
   147.47535147822961     
   12.963674628052077     
  -435.88176664795418     
  -134.27859703663688     
   142.57593580160471     
   11.873133197949684     
  -436.55048633434109     
  -133.20927751812482     
   137.61900710933909     
   10.780926574426353     
  -437.21395236554844     
  -132.17713496480479     
   132.60233129244602     
   9.6870676583303528     
  -437.87235174666074     
  -131.18261748011145     
   127.52364490125375     
   8.5915688801614252     
  -438.52587376571938     
  -130.22619014335206     
   122.38057495778185     
   7.4944421942552379     
  -439.17471008065564     
  -129.30833583116870     
   117.17068016630506     
   6.3956990727465062     
  -439.81905480955839     
  -128.42955572992139     
   111.89144881509446     
   5.2953504993032094     
  -440.45910462354271     
  -127.59036986380821     
   106.54024597817549     
   4.1934069626240218     
  -441.09505884324966     
  -126.79131801897188     
   101.11438891055047     
   3.0898784496906293     
  -441.72711953855247     
  -126.03296010214277     
   95.611048446182352     
   1.9847744387662163     
  -442.35549163190478     
  -125.31587723879639     
   90.027342390080420     
  0.87810389213096018     
  -442.98038300542896     
  -124.64067217087080     
   84.360230754919925     
 -0.23012475145510028     
  -443.60200461195666     
  -124.00797044020888     
   78.606610228898688     
  -1.3399035845719349     
  -444.22057059021591     
  -123.41842086349214     
   72.763207968973830     
  -2.4512252392527727     
  -444.83629838438395     
  -122.87269680372484     
   66.826676110021310     
  -3.5640828954019179     
  -445.44940886822553     
  -122.37149673289969     
   60.793484135031420     
  -4.6784702895288985     
  -446.06012647406249     
  -121.91554560188695     
   54.660013423445008     
  -5.7943817238113331     
  -446.66867932682021     
  -121.50559550121110     
   48.422448004781721     
  -6.9118120754995420     
  -447.27529938342622     
  -121.14242714117523     
   42.076868730851842     
  -8.0307568066766422     
  -447.88022257784337     
  -120.82685062569385     
   35.619143276075846     
  -9.1512119743885734     
  -448.48368897203545     
  -120.55970705112328     
   29.045018442201972     
  -10.273174241159294     
  -449.08594291319525     
  -120.34186941280677     
   22.350010378311875     
  -11.396640885907226     
  -449.68723319756469     
  -120.17424433496943     
   15.529494400064767     
  -12.521609815279858     
  -450.28781324121951     
  -120.05777312696895     
   8.5785950093052463     
  -13.648079575424429     
  -450.88794125819794     
  -119.99343366439916     
   1.4922738344495519     
  -14.776049364213524     
  -451.48788044638553     
  -119.98224161064078     
  -5.7347814562716435     
  -15.905519043945541     
  -452.08789918159107     
  -120.02525247156282     
  -13.108071277298729     
  -17.036489154541055     
  -452.68827122028534     
  -120.12356300614256     
  -20.633395495357355     
  -18.168960927257388     
  -453.28927591148158     
  -120.27831347235775     
  -28.316774289408535     
  -19.302936298944868     
  -453.89119841836128     
  -120.49068927952831     
  -36.164543940191919     
  -20.438417926869743     
  -454.49432994995777     
  -120.76192335907973     
  -44.183324283502088     
  -21.575409204130100     
  -455.09896800408353     
  -121.09329829120601     
  -52.380038887802677     
  -22.713914275692712     
  -455.70541662126868     
  -121.48614858286453     
  -60.761979324989589     
  -23.853938055080480     
  -456.31398665129535     
  -121.94186342780196     
  -69.336747511859244     
  -24.995486241741798     
  -456.92499603245022     
  -122.46188903414088     
  -78.112372047730688     
  -26.138565339135226     
  -457.53877008459682     
  -123.04773182449888     
  -87.097230489216756     
  -27.283182673564824     
  -458.15564181679099     
  -123.70096105316799     
  -96.300178775363236     
  -28.429346413803703     
  -458.77595225040886     
  -124.42321239398323     
  -105.73047321336672     
  -29.577065591545807     
  -459.40005075875155     
  -125.21619094308346     
  -115.39790459769125     
  -30.726350122728366     
  -460.02829542417817     
  -126.08167522756617     
  -125.31272480106264     
  -31.877210829770284     
  -460.66105341390602     
  -127.02152066357412     
  -135.48578614573017     
  -33.029659464774632     
  -461.29870137571413     
  -128.03766405966712     
  -145.92847070208589     
  -34.183708733746620     
  -461.94162585483809     
  -129.13212758993274     
  -156.65283861593687     
  -35.339372321881783     
  -462.59022373351183     
  -130.30702387955230     
  -167.67155970241350     
  -36.496664919982905     
  -463.24490269465400     
  -131.56456057732038     
  -178.99807200326038     
  -37.655602252068050     
  -463.90608171139070     
  -132.90704611734486     
  -190.64651781408324     
  -38.816201104236576     
  -464.57419156418638     
  -134.33689500095045     
  -202.63191091231747     
  -39.978479354864433     
  -465.24967538752077     
  -135.85663433279285     
  -214.97008157180520     
  -41.142456006205315     
  -465.93298924821420     
  -137.46890994458136     
  -227.67785436810229     
  -42.308151217479505     
  -466.62460275770650     
  -139.17649385234216     
  -240.77300068581681     
  -43.475586339538459     
  -467.32499972073106     
  -140.98229135748576     
  -254.27442898114217     
  -44.644783951199251     
  -468.03467882306194     
  -142.88934957484437     
  -268.20215467338647     
  -45.815767897350391     
  -468.75415436133625     
  -144.90086573489472     
  -282.57749338740638     
  -46.988563328937936     
  -469.48395701801178     
  -147.02019693530033     
  -297.42306266875642     
  -48.163196744949140     
  -470.22463468511330     
  -149.25086990531594     
  -312.76296432541341     
  -49.339696036520124     
  -470.97675334022097     
  -151.59659213775649     
  -328.62285706881755     
  -50.518090533303706     
  -471.74089797947977     
  -154.06126356577269     
  -345.03007767487640     
  -51.698411052244630     
  -472.51767361126502     
  -156.64898914833421     
  -362.01383071412198     
  -52.880689948921102     
  -473.30770631633260     
  -159.36409287869020     
  -379.60525961389305     
  -54.064961171624581     
  -474.11164437934383     
  -162.21113232579432     
  -397.83770731667335     
  -55.251260318364182     
  -474.93015949798502     
  -165.19491513066944     
  -416.74680174755883     
  -56.439624696997463     
  -475.76394807617106     
  -168.32051614377608     
  -436.37075939657126     
  -57.630093388706932     
  -476.61373260862865     
  -171.59329683925043     
  -456.75050447082816     
  -58.822707315060356     
  -477.48026316478371     
  -175.01892562278158     
  -477.93002289751917     
  -60.017509308914093     
  -478.36431898082697     
  -178.60340079451305     
  -499.95652676033654     
  -61.214544189441831     
  -479.26671016967629     
  -182.35307474521548     
  -522.88086621858770     
  -62.413858841596742     
  -480.18827955964400     
  -186.27468124185498     
  -546.75775759172075     
  -63.615502300343550     
  -481.12990467380808     
  -190.37536442379280     
  -571.64626282040376     
  -64.819525840028604     
  -482.09249986335493     
  -194.66271139494592     
  -597.61010579520212     
  -66.025983069291087     
  -483.07701860981331     
  -199.14478718840985     
  -624.71823068439937     
  -67.234930031957930     
  -484.08445601258074     
  -203.83017391854295     
  -653.04523329102403     
  -68.446425314408117     
  -485.11585148029764     
  -208.72801316822552     
  -682.67202990693488     
  -69.660530159941658     
  -486.17229164669953     
  -213.84805339252767     
  -713.68642308005224     
  -70.877308590742444     
  -487.25491353409490     
  -219.20070156562792     
  -746.18392545773395     
  -72.096827538086330     
  -488.36490799052541     
  -224.79708100656109     
  -780.26849483322235     
  -73.319156981514141     
  -489.50352342983632     
  -230.64909471781010     
  -816.05356758154062     
  -74.544370097767739     
  -490.67206990781756     
  -236.76949647467183     
  -853.66301120087769     
  -75.772543420374774     
  -491.87192357165088     
  -243.17196905867826     
  -893.23243611526311     
  -77.003757010867361     
  -493.10453152512144     
  -249.87121232954289     
  -934.91044609503149     
  -78.238094642732918     
  -494.37141715763346     
  -256.88304067525547     
  -978.86029807951149     
  -79.475643999323353     
  -495.67418599159868     
  -264.22449291085167     
  -1025.2616119646168     
  -80.716496887095758     
  -497.01453211137732     
  -271.91395500058644     
  -1074.3124181258511     
  -81.960749465724462     
  -498.39424524422009     
  -279.97129813653015     
  -1126.2315501593062     
  -83.208502496816365     
  -499.81521857646823     
  -288.41803476272514     
  -1181.2612504792039     
  -84.459861613181815     
  -501.27945739872831     
  -297.27749414131898     
  -1239.6704067479729     
  -85.714937610867153     
  -502.78908868956148     
  -306.57502219192901     
  -1301.7580451470615     
  -86.973846766449185     
  -504.34637176386758     
  -316.33820753053175     
  -1367.8576693020116     
  -88.236711182432032     
  -505.95371013281971     
  -326.59714005029707     
  -1438.3420516781791     
  -89.503659163983926     
  -507.61366474654011     
  -337.38470543788321     
  -1513.6291180009541     
  -90.774825630714261     
  -509.32896881969208     
  -348.73692382289062     
  -1594.1886048323565     
  -92.050352567734308     
  -511.10254447514711     
  -360.69333835913301     
  -1680.5501828665010     
  -93.330389520883557     
  -512.93752148287160     
  -373.29746473063210     
  -1773.3128366832696     
  -94.615094141758348     
  -514.83725842221247     
  -386.59731100575630     
  -1873.1562808045987     
  -95.904632789074583     
  -516.80536665750640     
  -400.64598311179111     
  -1980.8543874179659     
  -97.199181193962573     
  -518.84573759282944     
  -415.50239101742557     
  -2097.2915698848365     
  -98.498925198069315     
  -520.96257376485198     
  -431.23207779156223     
  -2223.4823295939709     
  -99.804061574879015     
  -523.16042444748962     
  -447.90819526351663     
  -2360.5952944697287     
  -101.11479894651964     
  -525.44422658557858     
  -465.61265997203998     
  -2509.9823011859794     
  -102.43135881058184     
  -527.81935205358593     
  -484.43752723093445     
  -2673.2144518730656     
  -103.75397669423684     
  -530.29166246071327     
  -504.48663561998291     
  -2852.1264740457509     
  -105.08290345633738     
  -532.86757301020145     
  -525.87758417532564     
  -3048.8722522042713     
  -106.41840676239295     
  -535.55412728580700     
  -548.74412606685814     
  -3265.9943032470565     
  -107.76077276255634     
  -538.35908530932716     
  -573.23908334121052     
  -3506.5119391186940     
  -109.11030800934962     
  -541.29102782489167     
  -599.53792288460136     
  -3774.0335035816552     
  -110.46734166020335     
  -544.35948056750681     
  -627.84317416146314     
  -4072.9011230352471     
  -111.83222802054064     
  -547.57506333437095     
  -658.38993258422693     
  -4408.3787285371163     
  -113.20534949687288     
  -550.94967009845220     
  -691.45277304825595     
  -4786.8991317711216     
  -114.58712004724947     
  -554.49668832241412     
  -727.35451653653865     
  -5216.3924430533762     
  -115.97798923991581     
  -558.23126826340422     
  -766.47745985943993     
  -5706.7275935031003     
  -117.37844706231706     
  -562.17065670507952     
  -809.27791681071221     
  -6270.3149193406634     
  -118.78902966473048     
  -566.33461469387078     
  -856.30527870576827     
  -6922.9384932477269     
  -120.21032628037099     
  -570.74594618414790     
  -908.22731740512518     
  -7684.9310932187836     
  -121.64298764361351     
  -575.43117522917146     
  -965.86430060426733     
  -8582.8401839815360     
  -123.08773634044306     
  -580.42142498564237     
  -1030.2356019841275     
  -9651.9200322517045     
  -124.54537968667010     
  -585.75357649616785     
  -1102.6250022260169     
  -10939.630353414197     
  -126.01682596589868     
  -591.47181957642431     
  -1184.6722298766217     
  -12511.825422183218     
  -127.50310521354872     
  -597.62977745247349     
  -1278.5109205429981     
  -14459.362259526701     
  -129.00539627796857     
  -604.29344509755447     
  -1386.9561374894458     
  -16920.667409890433     
  -130.52506275200008     
  -611.54548829893736     
  -1513.8611430636270     
  -20075.209073443941     
  -132.06370178003331     
  -619.49120418438235     
  -1664.4252111144533     
  -24300.825893397163     
  -133.62321214846835     
  -628.26897072545603     
  -1846.6814053149365     
  -29825.000809136327     
  -135.20589234970282     
  -638.06159651720179     
  -2070.3689113834539     
  -38478.420020902988     
  -136.81458737200484     
  -649.13491144951126     
  -2358.9570615402331     
  -48068.290678457721     
  -138.45291919930506     
  -661.83097720743331     
  -2719.4692416286584     
  -75406.207805991144     
  -140.12567154708083     
  -676.84218981193931     
  -3285.0158001736049     
  -75377.221417036955     
  -141.83948613944636     
  -694.68059171437631     
  -3850.3449608013698     
  -257364.32285534844     
  -143.60427359228197     
  -718.75789757192160     
  -5780.5773822165283     
   44091.933691615879     
  -145.43660800838666     
  -746.83406072628588     
  -5449.8878795294158     
  -2115769.9709878992     
  -147.37081386524616     
  -813.75418707995857     
  -21318.162661939026     
  -1683797.5900520147     
  -149.56474718692769     
  -951.91620520312529     
  -33946.644587328869     
  -1683797.5900520147     
  -64.000000000000000     
  -1113.9665505828452     
   276184557.15340877     
  -66008287983416.531     
  -64.000903790281413     
  -759.62230022627716     
   78159693.203159198     
  -80002006217977.172     
  -64.000965135821787     
  -748.49020595219770     
   58627365.757041469     
  -5127624809612.4072     
  -64.001030556721304     
  -738.29025091432356     
   57273583.684649199     
  -19331084001888.355     
  -64.001100316221638     
  -727.91427429243583     
   51754485.419570073     
  -12869993253943.727     
  -64.001174693925265     
  -717.67078112842921     
   47781018.169266112     
  -11789448538612.879     
  -64.001253986755984     
  -707.47388554867757     
   43844935.513904735     
  -9820032308448.2129     
  -64.001338509970950     
  -697.34749806453158     
   40299553.514051832     
  -8395634038232.8555     
  -64.001428598226312     
  -687.28496253635944     
   37021749.230123900     
  -7125037642095.3867     
  -64.001524606698695     
  -677.28813214798231     
   34013622.823828839     
  -6058949194911.6641     
  -64.001626912265081     
  -667.35649131644846     
   31247409.747698575     
  -5149223208912.5303     
  -64.001735914743350     
  -657.49018398259034     
   28705211.370259400     
  -4376628752375.0708     
  -64.001852038196020     
  -647.68917058791112     
   26368598.156416491     
  -3719645040303.7412     
  -64.001975732299528     
  -637.95346222845853     
   24221123.648487616     
  -3161207442591.9927     
  -64.002107473781606     
  -628.28305630338332     
   22247524.654343598     
  -2686489397630.7407     
  -64.002247767929418     
  -618.67795404233141     
   20433803.784004606     
  -2282977270000.7627     
  -64.002397150170452     
  -609.13815537045173     
   18767069.736598372     
  -1939992490643.0737     
  -64.002556187729226     
  -599.66366081089507     
   17235473.930351064     
  -1648472218957.2065     
  -64.002725481361708     
  -590.25447064501952     
   15828114.095804896     
  -1400700002050.8879     
  -64.002905667170197     
  -580.91058532685145     
   14534966.641752344     
  -1190120586142.9194     
  -64.003097418500616     
  -571.63200511382593     
   13346811.128945868     
  -1011157098356.7241     
  -64.003301447924656     
  -562.41873044698389     
   12255168.830999065     
  -859068806219.10010     
  -64.003518509308677     
  -553.27076173694661     
   11252242.416474441     
  -729824750636.80652     
  -64.003749399971255     
  -544.18809934115302     
   10330861.723240787     
  -619998395260.33582     
  -64.003994962931074     
  -535.17074371364868     
   9484432.8185236435     
  -526675637316.63123     
  -64.004256089246681     
  -526.21869530779634     
   8706893.1594894044     
  -447380083167.10370     
  -64.004533720449075     
  -517.33195447445667     
   7992667.6354926359     
  -380006035895.94012     
  -64.004828851068197     
  -508.51052170948276     
   7336630.2103643287     
  -322763471544.02661     
  -64.005142531253696     
  -499.75439749328280     
   6734067.9901346620     
  -274130939103.39117     
  -64.005475869489885     
  -491.06358219300944     
   6180647.8314366154     
  -232815295969.87265     
  -64.005830035404514     
  -482.43807630975232     
   5672385.6093306076     
  -197716989974.40070     
  -64.006206262670418     
  -473.87788033045530     
   5205619.0749120563     
  -167901894976.72348     
  -64.006605851997904     
  -465.38299462431934     
   4776981.0267652851     
  -142575840734.94974     
  -64.007030174215870     
  -456.95341971223110     
   4383376.1576766204     
  -121063855321.64656     
  -64.007480673438096     
  -448.58915600774606     
   4021959.2870530440     
  -102792481822.52667     
  -64.007958870310276     
  -440.29020393163881     
   3690114.7496283101     
  -87274182330.615601     
  -64.008466365332865     
  -432.05656393413631     
   3385438.5639477144     
  -74094806396.244812     
  -64.009004842252637     
  -423.88823637541458     
   3105720.9023237373     
  -62902343648.496414     
  -64.009576071515454     
  -415.78522165712161     
   2848930.7597647756     
  -53397709976.500954     
  -64.010181913770566     
  -407.74752010984599     
   2613201.4667140790     
  -45326785914.660347     
  -64.010824323415335     
  -399.77513205697272     
   2396817.4161026664     
  -38473633288.602654     
  -64.011505352167475     
  -391.86805776662123     
   2198202.0144279050     
  -32654818827.008308     
  -64.012227152649459     
  -384.02629745576712     
   2015906.3245913992     
  -27714471753.664246     
  -64.012991981967943     
  -376.24985129208358     
   1848598.9334860356     
  -23520198673.803673     
  -64.013802205267865     
  -368.53871937437401     
   1695056.3273155242     
  -19959509007.940514     
  -64.014660299238670     
  -360.89290173823008     
   1554154.3214325076     
  -16936862018.293287     
  -64.015568855546235     
  -353.31239830197950     
   1424859.9343936993     
  -14371093053.587469     
  -64.016530584161316     
  -345.79720891635208     
   1306224.0905418422     
  -12193264455.384346     
  -64.017548316550929     
  -338.34733329929816     
   1197374.8218651037     
  -10344824723.966705     
  -64.018625008695039     
  -330.96277104789243     
   1097511.0284523107     
  -8776043198.3628521     
  -64.019763743886386     
  -323.64352162146781     
   1005896.7691253233     
  -7444686380.3410072     
  -64.020967735265813     
  -316.38958430034216     
   921855.97844862391     
  -6314888299.5708685     
  -64.022240328040112     
  -309.20095819845989     
   844767.62036619941     
  -5356190481.2794180     
  -64.023585001323127     
  -302.07764221873475     
   774061.25124690449     
  -4542731112.9517708     
  -64.025005369533758     
  -295.01963503785407     
   709212.89767872391     
  -3852548741.3825674     
  -64.026505183277621     
  -288.02693508167147     
   649741.31928689929     
  -3266998415.0021396     
  -64.028088329630165     
  -281.09954048748114     
   595204.51990113256     
  -2770248880.6650853     
  -64.029758831730945     
  -274.23744908976221     
   545196.58607705985     
  -2348860635.2145491     
  -64.031520847588098     
  -267.44065836869618     
   499344.74560024193     
  -1991423933.2266061     
  -64.033378667982049     
  -260.70916542263785     
   457306.68755353929     
  -1688253599.4195096     
  -64.035336713345231     
  -254.04296692712262     
   418768.08100390714     
  -1431128136.4679465     
  -64.037399529482272     
  -247.44205909506923     
   383440.30942722381     
  -1213069433.1082382     
  -64.039571781980612     
  -240.90643761668341     
   351058.37544240220     
  -1028154764.8943279     
  -64.041858249146770     
  -234.43609762300142     
   321378.98232972116     
  -871357513.95155501     
  -64.044263813286605     
  -228.03103362108189     
   294178.76936830021     
  -738411914.04157519     
  -64.046793450129755     
  -221.69123943328535     
   269252.68738589430     
  -625697999.84969008     
  -64.049452216178977     
  -215.41670813554097     
   246412.50904843953     
  -530144092.51990449     
  -64.052245233743406     
  -209.20743198656817     
   225485.45719832854     
  -449143851.14415485     
  -64.055177673391540     
  -203.06340234724723     
   206312.94677429713     
  -380485982.92864025     
  -64.058254733534142     
  -196.98460959591279     
   188749.42569889058     
  -322294423.71232229     
  -64.061481616819989     
  -190.97104304539349     
   172661.31241275527     
  -272977648.82722628     
  -64.064863502997071     
  -185.02269084256605     
   157926.01814749464     
  -231185591.34887233     
  -64.068405517859276     
  -179.13953985925392     
   144431.04926125705     
  -195773106.22960526     
  -64.072112697863233     
  -173.32157558607290     
   132073.18114449698     
  -165768894.02574658     
  -64.075989949961780     
  -167.56878200948526     
   120757.70158204841     
  -140349204.58688205     
  -64.080042006158124     
  -161.88114147588661     
   110397.71291462072     
  -118815442.99358621     
  -64.084273372240332     
  -156.25863455773600     
   100913.49298352186     
  -100575210.45540404     
  -64.088688270106118     
  -150.70123989995858     
   92231.906920903508     
  -85126189.238257602     
  -64.093290573034892     
  -145.20893405671424     
   84285.867466420430     
  -72042482.539414480     
  -64.098083733206195     
  -139.78169131803091     
   77013.838586650891     
  -60963008.282857023     
  -64.103070700701451     
  -134.41948352589469     
   70359.380182826470     
  -51581662.520478301     
  -64.108253833157775     
  -129.12227987153943     
   64270.729466125726     
  -43638967.241832659     
  -64.113634795169489     
  -123.89004668438805     
   58700.416592565482     
  -36914984.623219617     
  -64.119214446453512     
  -118.72274720375285     
   53604.911766806210     
  -31223307.906411227     
  -64.124992717708523     
  -113.62034133533433     
   48944.300965973001     
  -26405960.898574758     
  -64.130968473004856     
  -108.58278539221634     
   44681.988331683227     
  -22329073.702170942     
  -64.137139357440958     
  -103.61003181776303     
   40784.422738008332     
  -18879213.418288458     
  -64.143501628693286     
  -98.702028895119014     
   37220.846768578907     
  -15960271.304019457     
  -64.150049970968084     
  -93.858720426020454     
   33963.066449342092     
  -13490828.442679664     
  -64.156777289735473     
  -89.080045426555174     
   30985.238886268107     
  -11401902.756764296     
  -64.163674485488244     
  -84.365937676036452     
   28263.680481673495     
  -9635098.4520932529     
  -64.170730204617087     
  -79.716325733567402     
   25776.679923546741     
  -8140842.1333911335     
  -64.177930565332360     
  -75.131131030495965     
   23504.365322111556     
  -6877530.7917021280     
  -64.185258856386568     
  -70.610273344348769     
   21428.443139228253     
  -5808673.5141284456     
  -64.192695206161503     
  -66.153647486159571     
   19532.458156018351     
  -4907563.0310178231     
  -64.200216219478179     
  -61.761211696029363     
   17800.237501711043     
  -4137669.8301553773     
  -64.207794579264984     
  -57.432642017630904     
   16220.908686606192     
  -3514301.2634813525     
  -64.215398609977484     
  -53.168672455650935     
   14770.350630972829     
  -2896850.8407664844     
  -64.222991799402479     
  -48.965886812229826     
   13477.341295217029     
  -2676396.4033908639     
  -64.230532275195117     
  -44.836946531601043     
   12185.511299781007     
  -1489587.2504659321     
  -64.237972232191311     
  -40.732015510077225     
   11408.011522433639     
  -3810665.7590887048     
  -64.245257306204735     
  -36.843972556134702     
   9257.1394303323559     
  -698955.77212615416     
  -64.290431300094966     
  -3.6636961318383152     
   4014.9711393861990     
  -184771.32848147757     
  -64.277384022810921     
   12.946697156064973     
   2629.1861757751176     
  -108479.03644674136     
  -64.230279851266644     
   24.058646101564165     
   1815.5934024245573     
  -56937.620099672735     
  -64.159675427561638     
   32.069032736818087     
   1388.5612516770118     
  -38182.781680858119     
  -64.071420943860375     
   38.295911838687054     
   1102.1903890705760     
  -25874.413374628035     
  -63.969196762040944     
   43.321718533265667     
   908.13228876086555     
  -18923.463771806892     
  -63.855512318024459     
   47.507565031348612     
   766.20631047231393     
  -14259.320600217490     
  -63.732177417890014     
   51.071234322456100     
   659.26140597068274     
  -11116.092449004500     
  -63.600552637241073     
   54.159114618890683     
   575.89071260314904     
  -8871.4121942711281     
  -63.461694149555612     
   56.872229203263842     
   509.35512114611555     
  -7227.6811332089019     
  -63.316443039557996     
   59.283485787746756     
   455.14751264704881     
  -5988.3577685821538     
  -63.165483221224719     
   61.446941642821081     
   410.23482938268262     
  -5033.7222626781186     
  -63.009380551344378     
   63.403733497309283     
   372.48191241259667     
  -4283.9776696293284     
  -62.848610142799615     
   65.185818478066707     
   340.35207989037679     
  -3685.4485694628434     
  -62.683575981239031     
   66.818476716841175     
   312.71121561940544     
  -3200.7128277641100     
  -62.514625355487240     
   68.322019429417622     
   288.70586941117460     
  -2803.1537445517865     
  -62.342059694507135     
   69.712989643763152     
   267.68221632703626     
  -2473.4210914652613     
  -62.166142853750237     
   71.005024079933349     
   249.13155814104675     
  -2197.1959718752751     
  -61.987107552499083     
   72.209484446165931     
   232.65258835198219     
  -1963.7073944017268     
  -61.805160445634506     
   73.335927874280799     
   217.92478289396928     
  -1764.7349697794523     
  -61.620486170039619     
   74.392463008067281     
   204.68927062062335     
  -1593.9218914414810     
  -61.433250609607626     
   75.386023325705878     
   192.73485643481223     
  -1446.2936593375246     
  -61.243603556779071     
   76.322579601767359     
   181.88765398978083     
  -1317.9150502648088     
  -61.051680902359877     
   77.207306964523795     
   172.00329111279476     
  -1205.6419810449502     
  -60.857606452535066     
   78.044717632943176     
   162.96097625495761     
  -1106.9394708443488     
  -60.661493448280346     
   78.838767399139641     
   154.65893022362499     
  -1019.7464258961920     
  -60.463445845006504     
   79.592941804772209     
   147.01083202940356     
  -942.37399240323202     
  -60.263559397388022     
   80.310326452561668     
   139.94302708637935     
  -873.42834427085654     
  -60.061922584655207     
   80.993664806538476     
   133.39231450434792     
  -811.75141607855824     
  -59.858617404289085     
   81.645406040008751     
   127.30417888375872     
  -756.37500965697700     
  -59.653720056430565     
   82.267744902996469     
   121.63136631133139     
  -706.48492951462390     
  -59.447301536960651     
   82.862655142124737     
   116.33272933997171     
  -661.39274078852793     
  -59.239428153808539     
   83.431917674934809     
   111.37228378405774     
  -620.51334859952192     
  -59.030161978368625     
   83.977144468568852     
   106.71843366956135     
  -583.34709068258178     
  -58.819561241785060     
   84.499798878966359     
   102.34333048944198     
  -549.46531054672175     
  -58.607680684167562     
   85.001213056840825     
   98.222340660341558     
  -518.49869691295919     
  -58.394571863438472     
   85.482602909575405     
   94.333600433494368     
  -490.12776801129218     
  -58.180283429408199     
   85.945081016092672     
   90.657642173409670     
  -464.07508867580520     
  -57.964861367777644     
   86.389667819047048     
   87.177079008341138     
  -440.09885846396833     
  -57.748349218030889     
   86.817301360492550     
   83.876337569861391     
  -417.98760321078237     
  -57.530788268576146     
   87.228845780781654     
   80.741430545780517     
  -397.55576397485692     
  -57.312217731992092     
   87.625098762936034     
   77.759762315969084     
  -378.64000958926420     
  -57.092674902820427     
   88.006798074336075     
   74.919962244049600     
  -361.09614637491029     
  -56.872195299997848     
   88.374627332811798     
   72.211741146237770     
  -344.79651137699221     
  -56.650812795729145     
   88.729221103954671     
   69.625767310910334     
  -329.62776852000968     
  -56.428559732357449     
   89.071169419849468     
   67.153559047010262     
  -315.48904271129004     
  -56.205467028580074     
   89.401021795533680     
   64.787391226675595     
  -302.29032017734710     
  -55.981564276182326     
   89.719290808163734     
   62.520213825345479     
  -289.95109287872907     
  -55.756879828311334     
   90.026455294298984     
   60.345580628755016     
  -278.39918409407835     
  -55.531440880183908     
   90.322963212741001     
   58.257586748049420     
  -267.56975020754203     
  -55.305273543012227     
   90.609234213664848     
   56.250813621492853     
  -257.40440564546367     
  -55.078402911836768     
   90.885661949166462     
   54.320280579151877     
  -247.85047909413981     
  -54.850853127873968     
   91.152616155579210     
   52.461401985945827     
  -238.86035760060744     
  -54.622647435915695     
   91.410444533803926     
   50.669949303941266     
  -230.39092038718800     
  -54.393808237256167     
   91.659474450566378     
   48.942017401037361     
  -222.40304599495545     
  -54.164357138568590     
   91.900014480459149     
   47.273994556075209     
  -214.86117653991650     
  -53.934314997107350     
   92.132355806179405     
   45.662535732025830     
  -207.73294030996024     
  -53.703701962570769     
   92.356773492208731     
   44.104538679701129     
  -200.98881911065388     
  -53.472537515923797     
   92.573527645248902     
   42.597122536371224     
  -194.60185148688947     
  -53.240840505448752     
   92.782864473215383     
   41.137608650219555     
  -188.54737513590632     
  -53.008629180264386     
   92.985017253182690     
   39.723503336700254     
  -182.80280083593593     
  -52.775921221529337     
   93.180207217350514     
   38.352482330430732     
  -177.34740159985432     
  -52.542733771524546     
   93.368644365222664     
   37.022376818431823     
  -172.16214067163008     
  -52.309083460789822     
   93.550528209177230     
   35.731160763394598     
  -167.22950445913781     
  -52.074986433473114     
   93.726048459785602     
   34.476939479951064     
  -162.53336282586218     
  -51.840458371035695     
   93.895385656632371     
   33.257939258757098     
  -158.05884097578641     
  -51.605514514443136     
   94.058711749657860     
   32.072497951438699     
  -153.79220293068570     
  -51.370169684959968     
   94.216190635610104     
   30.919056429458564     
  -149.72075206063082     
  -51.134438303655010     
   94.367978653656252     
   29.796150789003832     
  -145.83273713602111     
  -50.898334409714955     
   94.514225043779973     
   28.702405260483673     
  -142.11727050145828     
  -50.661871677654979     
   94.655072371260488     
   27.636525731722735     
  -138.56425322226673     
  -50.425063433507461     
   94.790656920171187     
   26.597293832555735     
  -135.16430829252914     
  -50.187922670062896     
   94.921109058553483     
   25.583561520361766     
  -131.90872084694536     
  -49.950462061230773     
   95.046553577639415     
   24.594246114009675     
  -128.78938138507317     
  -49.712693975582546     
   95.167110007308494     
   23.628325753621624     
  -125.79873842319908     
  -49.474630489133602     
   95.282892909731160     
   22.684835215447631     
  -122.92975226009435     
  -49.236283397416557     
   95.394012152953522     
   21.762862073496922     
  -120.17585486842417     
  -48.997664226893946     
   95.500573166042230     
   20.861543161983739     
  -117.53091099980243     
  -48.758784245754562     
   95.602677177270891     
   19.980061329485221     
  -114.98918877322372     
  -48.519654474134150     
   95.700421436628829     
   19.117642413686042     
  -112.54532323279216     
  -48.280285693798170     
   95.793899423886643     
   18.273552489440110     
  -110.19429263366146     
  -48.040688457321217     
   95.883201043346958     
   17.447095294687649     
  -107.93139108980644     
  -47.800873096795243     
   95.968412806237467     
   16.637609861514100     
  -105.75220577594447     
  -47.560849732096230     
   96.049618001686738     
   15.844468318194515     
  -103.65259398920257     
  -47.320628278736805     
   96.126896857140409     
   15.067073863275496     
  -101.62866667569395     
  -47.080218455330225     
   96.200326688956622     
   14.304858863207791     
  -99.676766475147986     
  -46.839629790689415     
   96.269982043901251     
   13.557283114644179     
  -97.793453951952984     
  -46.598871630582913     
   96.335934832212871     
   12.823832210004532     
  -95.975493222126133     
  -46.357953144168150     
   96.398254452764974     
   12.104016010838585     
  -94.219832264928897     
  -46.116883330121048     
   96.457007910964208     
   11.397367268851617     
  -92.523599642990376     
  -45.875671022479452     
   96.512259929815158     
   10.703440271529189     
  -90.884082285780920     
  -45.634324896217002     
   96.564073054629944     
   10.021809654385832     
  -89.298722877561886     
  -45.392853472562635     
   96.612507751847915     
   9.3520692328041246     
  -87.765104148578132     
  -45.151265124080062     
   96.657622502309152     
   8.6938309516897867     
  -86.280943438202684     
  -44.909568079520582     
   96.699473889378140     
   8.0467238759032664     
  -84.844080640794061     
  -44.667770428461672     
   96.738116682245632     
   7.4103932710973108     
  -83.452474504284979     
  -44.425880125743028     
   96.773603914704168     
   6.7844997123151725     
  -82.104188960251463     
  -44.183904995711018     
   96.805986959722745     
   6.1687182951132868     
  -80.797394377623476     
  -43.941852736281653     
   96.835315600053718     
   5.5627378372811096     
  -79.530353196136019     
  -43.699730922831804     
   96.861638095117698     
   4.9662601883100894     
  -78.301419295406504     
  -43.457547011927510     
   96.885001244447466     
   4.3789995435945404     
  -77.109031693054433     
  -43.215308344897863     
   96.905450447821195     
   3.8006818058966312     
  -75.951705822344735     
  -42.973022151262427     
   96.923029762366511     
   3.2310440122290451     
  -74.828035160478223     
  -42.730695552019483     
   96.937781956768390     
   2.6698337485254582     
  -73.736680704860262     
  -42.488335562802270     
   96.949748562747800     
   2.1168086432390054     
  -72.676369148231657     
  -42.245949096909648     
   96.958969924042464     
   1.5717358746272676     
  -71.645892511980946     
  -42.003542968217396     
   96.965485242931010     
   1.0343916807874101     
  -70.644096431103620     
  -41.761123893976070     
   96.969332624526857     
  0.50456095755413244     
  -69.669886453791065     
  -41.518698497500743     
   96.970549118943623     
  -1.7963190849301074E-002
  -68.722217286598720     
  -41.276273310757972     
   96.969170761415256     
 -0.53337982049879196     
  -67.800092224902798     
  -41.033854776854753     
   96.965232610583541     
  -1.0418805121855632     
  -66.902564928646200     
  -40.791449252434077     
   96.958768784930200     
  -1.5436497491503991     
  -66.028727561479556     
  -40.549063009981552     
   96.949812497542666     
  -2.0388652058614962     
  -65.177717416190973     
  -40.306702240047066     
   96.938396089311809     
  -2.5276980864829288     
  -64.348710197825980     
  -40.064373053385424     
   96.924551060563189     
  -3.0103134129666245     
  -63.540917789767569     
  -39.822081483019687     
   96.908308101289791     
  -3.4868702963898812     
  -62.753587469586094     
  -39.579833486230619     
   96.889697120042797     
  -3.9575222024117775     
  -61.986000783434427     
  -39.337634946475539     
   96.868747271516042     
  -4.4224172082875359     
  -61.237469626264605     
  -39.095491675239764     
   96.845486982919113     
  -4.8816982304845213     
  -60.507335766169611     
  -38.853409413823528     
   96.819943979221080     
  -5.3355032487307934     
  -59.794970300336949     
  -38.611393835067190     
   96.792145307284287     
  -5.7839655259833211     
  -59.099770395173707     
  -38.369450545017429     
   96.762117358959458     
  -6.2272138039471248     
  -58.421158317939742     
  -38.127585084536904     
   96.729885893221265     
  -6.6653724913316728     
  -57.758582203627412     
  -37.885802930859768     
   96.695476057348287     
  -7.0985618578588792     
  -57.111511682073818     
  -37.644109499095379     
   96.658912407214956     
  -7.5268981954744323     
  -56.479437776975011     
  -37.402510143682278     
   96.620218926779273     
  -7.9504939788017452     
  -55.861875863732585     
  -37.161010159794508     
   96.579419046712815     
  -8.3694580477797409     
  -55.258355303295431     
  -36.919614784702325     
   96.536535662311977     
  -8.7838957125544574     
  -54.668430664097961     
  -36.678329199088978     
   96.491591150674253     
  -9.1939089425351916     
  -54.091668573603208     
  -36.437158528325504     
   96.444607387175822     
  -9.5995964568372152     
  -53.527658622104241     
  -36.196107843705086     
   96.395605761292472     
  -10.001053896502999     
  -52.975999721643547     
  -35.955182163638703     
   96.344607191815172     
  -10.398373894415325     
  -52.436314662691913     
  -35.714386454813422     
   96.291632141443174     
  -10.791646254385515     
  -51.908231903863424     
  -35.473725633315027     
   96.236700630823051     
  -11.180957993664491     
  -51.391403383861658     
  -35.233204565716107     
   96.179832252041280     
  -11.566393519043453     
  -50.885484680546568     
  -34.992828070131196     
   96.121046181608307     
  -11.948034654147554     
  -50.390154839734976     
  -34.752600917239938     
   96.060361192934323     
  -12.325960815445558     
  -49.905094758141246     
  -34.512527831279805     
   95.997795668330383     
  -12.700249026131617     
  -49.430004824718978     
  -34.272613491009217     
   95.933367610609253     
  -13.070974062317010     
  -48.964593374832390     
  -34.032862530642355     
   95.867094654171893     
  -13.438208512628254     
  -48.508579197358472     
  -33.793279540756679     
   95.798994075748794     
  -13.802022856608442     
  -48.061692484673515     
  -33.553869069174105     
   95.729082804731675     
  -14.162485550243494     
  -47.623672504086613     
  -33.314635621816848     
   95.657377433120999     
  -14.519663094024143     
  -47.194268117845752     
  -33.075583663538822     
   95.583894225123672     
  -14.873620104907987     
  -46.773238031675703     
  -32.836717618933513     
   95.508649126386032     
  -15.224419390145556     
  -46.360346552138367     
  -32.598041873119151     
   95.431657772937456     
  -15.572121989286593     
  -45.955371213706499     
  -32.359560772501915     
   95.352935499780770     
  -15.916787273389392     
  -45.558091974513772     
  -32.121278625518109     
   95.272497349189294     
  -16.258472963198244     
  -45.168300203570013     
  -31.883199703355846     
   95.190358078744495     
  -16.597235214725021     
  -44.785793317646096     
  -31.645328240657097     
   95.106532169046162     
  -16.933128664607366     
  -44.410374968354517     
  -31.407668436200744     
   95.021033831192469     
  -17.266206476870025     
  -44.041856246335655     
  -31.170224453567247     
   94.933877014003500     
  -17.596520398717544     
  -43.680054770137708     
  -30.933000421785586     
   94.845075410982972     
  -17.924120809493576     
  -43.324793715946761     
  -30.696000435963089     
   94.754642467053330     
  -18.249056762363178     
  -42.975902062261149     
  -30.459228557898690     
   94.662591385077846     
  -18.571376027830137     
  -42.633215718382864     
  -30.222688816680165     
   94.568935132143977     
  -18.891125145718007     
  -42.296573675232771     
  -29.986385209265929     
   94.473686445658970     
  -19.208349448282256     
  -41.965822951302165     
  -29.750321701051817     
   94.376857839237218     
  -19.523093120417023     
  -41.640813117203699     
  -29.514502226423431     
   94.278461608389193     
  -19.835399218796049     
  -41.321400063862832     
  -29.278930689294452     
   94.178509836044014     
  -20.145309719275019     
  -41.007443226392901     
  -29.043610963631387     
   94.077014397887140     
  -20.452865543472967     
  -40.698808720997249     
  -28.808546893965207     
   93.973986967506264     
  -20.758106608880439     
  -40.395362594383464     
  -28.573742295890288     
   93.869439021413214     
  -21.061071828338317     
  -40.096980395828261     
  -28.339200956551000     
   93.763381843889093     
  -21.361799181307028     
  -39.803537341475668     
  -28.104926635116431     
   93.655826531657411     
  -21.660325711368095     
  -39.514914789657816     
  -27.870923063243527     
   93.546783998448262     
  -21.956687572290530     
  -39.230996652990733     
  -27.637193945529056     
   93.436264979399567     
  -22.250920047187961     
  -38.951671068730640     
  -27.403742959950712     
   93.324280035331086     
  -22.543057580203442     
  -38.676829686022138     
  -27.170573758297724     
   93.210839556873466     
  -22.833133802848607     
  -38.406365663331208     
  -26.937689966591272     
   93.095953768503023     
  -23.121181545323594     
  -38.140178980856341     
  -26.705095185494969     
   92.979632732420527     
  -23.407232887680017     
  -37.878167879998479     
  -26.472792990715838     
   92.861886352334366     
  -23.691319146780003     
  -37.620238238972057     
  -26.240786933395892     
   92.742724377133484     
  -23.973470933572294     
  -37.366295321842422     
  -26.009080540494757     
   92.622156404428338     
  -24.253718148486115     
  -37.116248762173107     
  -25.777677315163501     
   92.500191884021618     
  -24.532090014202410     
  -36.870010883812618     
  -25.546580737109956     
   92.376840121246545     
  -24.808615095831009     
  -36.627495250873174     
  -25.315794262955801     
   92.252110280231435     
  -25.083321310212554     
  -36.388620054312746     
  -25.085321326585600     
   92.126011387054348     
  -25.356235960619902     
  -36.153303291570147     
  -24.855165339488082     
   91.998552332814526     
  -25.627385735306678     
  -35.921467747522911     
  -24.625329691089824     
   91.869741876617738     
  -25.896796743413098     
  -35.693036122827209     
  -24.395817749081615     
   91.739588648473358     
  -26.164494514334304     
  -35.467935535154965     
  -24.166632859737639     
   91.608101152110407     
  -26.430504030847967     
  -35.246093026100993     
  -23.937778348227759     
   91.475287767711933     
  -26.694849728543723     
  -35.027439255276221     
  -23.709257518923021     
   91.341156754583167     
  -26.957555522958295     
  -34.811905720337649     
  -23.481073655694608     
   91.205716253736128     
  -27.218644815860827     
  -34.599426498419177     
  -23.253230022206406     
   91.068974290409969     
  -27.478140514598973     
  -34.389937600867903     
  -23.025729862201377     
   90.930938776506963     
  -27.736065046605475     
  -34.183375312777258     
  -22.798576399781890     
   90.791617512986818     
  -27.992440361451308     
  -33.979679610150242     
  -22.571772839684176     
   90.651018192186882     
  -28.247287958527433     
  -33.778791256845835     
  -22.345322367547062     
   90.509148400058180     
  -28.500628892953777     
  -33.580651801509703     
  -22.119228150175182     
   90.366015618372131     
  -28.752483781465102     
  -33.385205365128428     
  -21.893493335796720     
   90.221627226864200     
  -29.002872821703562     
  -33.192397856829785     
  -21.668121054315911     
   90.075990505295877     
  -29.251815805629789     
  -33.002174783127430     
  -21.443114417560437     
   89.929112635490540     
  -29.499332116503243     
  -32.814485338231918     
  -21.218476519523772     
   89.781000703307924     
  -29.745440756539985     
  -32.629278465327587     
  -20.994210436602707     
   89.631661700554005     
  -29.990160345029942     
  -32.446504971499451     
  -20.770319227830118     
   89.481102526860639     
  -30.233509132316186     
  -32.266116644686321     
  -20.546805935103116     
   89.329329991511969     
  -30.475505007151334     
  -32.088067443604700     
  -20.323673583406684     
   89.176350815211649     
  -30.716165512978371     
  -31.912311349402923     
  -20.100925181032981     
   89.022171631808959     
  -30.955507848098886     
  -31.738802762070129     
  -19.878563719796297     
   88.866798990016676     
  -31.193548868814418     
  -31.567501723919339     
  -19.656592175243905     
   88.710239355015275     
  -31.430305131743808     
  -31.398361104727698     
  -19.435013506862827     
   88.552499110085847     
  -31.665792840029269     
  -31.231345154706911     
  -19.213830658282635     
   88.393584558164051     
  -31.900027928689568     
  -31.066408303101404     
  -18.993046557474404     
   88.233501923364912     
  -32.133025990962835     
  -30.903516579952086     
  -18.772664116945887     
   88.072257352474224     
  -32.364802365312471     
  -30.742626849768584     
  -18.552686233933024     
   87.909856916394233     
  -32.595372066685741     
  -30.583706390990471     
  -18.333115790587872     
   87.746306611565970     
  -32.824749864618163     
  -30.426714368579162     
  -18.113955654163018     
   87.581612361348462     
  -33.052950222382513     
  -30.271619709343803     
  -17.895208677192599     
   87.415780017367013     
  -33.279987370202583     
  -30.118383323109313     
  -17.676877697669980     
   87.248815360828686     
  -33.505875245125907     
  -29.966975788442269     
  -17.458965539222191     
   87.080724103807029     
  -33.730627563539223     
  -29.817359631332629     
  -17.241475011281185     
   86.911511890496243     
  -33.954257760774226     
  -29.669506663515143     
  -17.024408909251996     
   86.741184298442434     
  -34.176779060750583     
  -29.523381920730458     
  -16.807770014677857     
   86.569746839727657     
  -34.398204425156067     
  -29.378957811453347     
  -16.591561095402415     
   86.397204962142922     
  -34.618546608741958     
  -29.236200577403118     
  -16.375784905728992     
   86.223564050338382     
  -34.837818113072487     
  -29.095085419142119     
  -16.160444186577067     
   86.048829426921415     
  -35.056031253716050     
  -28.955578445878459     
  -15.945541665636007     
   85.873006353556960     
  -35.273198092060142     
  -28.817656961675102     
  -15.731080057516085     
   85.696100032028639     
  -35.489330519272698     
  -28.681288421272960     
  -15.517062063896885     
   85.518115605274375     
  -35.704440182432251     
  -28.546450742157145     
  -15.303490373673137     
   85.339058158410793     
  -35.918538562998428     
  -28.413113568844803     
  -15.090367663098023     
   85.158932719716390     
  -36.131636914764769     
  -28.281254700417584     
  -14.877696595924059     
   84.977744261616934     
  -36.343746325017896     
  -28.150847224994525     
  -14.665479823541540     
   84.795497701606379     
  -36.554877679205347     
  -28.021866201544363     
  -14.453719985114674     
   84.612197903219069     
  -36.765041675716937     
  -27.894290553417871     
  -14.242419707715394     
   84.427849676892606     
  -36.974248854867568     
  -27.768092403440718     
  -14.031581606454944     
   84.242457780885701     
  -37.182509547893375     
  -27.643254116344330     
  -13.821208284613254     
   84.056026922131565     
  -37.389833953765958     
  -27.519747742923148     
  -13.611302333766190     
   83.868561757092550     
  -37.596232061837881     
  -27.397556834594511     
  -13.401866333910675     
   83.680066892592706     
  -37.801713738097341     
  -27.276654849656349     
  -13.192902853587784     
   83.490546886623790     
  -38.006288649469766     
  -27.157025496392475     
  -12.984414450003811     
   83.300006249148382     
  -38.209966340692702     
  -27.038643695135619     
  -12.776403669149373     
   83.108449442875639     
  -38.412756168406226     
  -26.921494006762579     
  -12.568873045916584     
   82.915880884020979     
  -38.614667373456939     
  -26.805551890674998     
  -12.361825104214359     
   82.722304943055747     
  -38.815709012637008     
  -26.690803141686672     
  -12.155262357081853     
   82.527725945433659     
  -39.015890036199657     
  -26.577223628817233     
  -11.949187306800109     
   82.332148172309616     
  -39.215219213415793     
  -26.464800292151690     
  -11.743602445001928     
   82.135575861237058     
  -39.413705215606925     
  -26.353509748921869     
  -11.538510252780018     
   81.938013206851224     
  -39.611356538723840     
  -26.243339189405493     
  -11.333913200793436     
   81.739464361547817     
  -39.808181582644380     
  -26.134266833345627     
  -11.129813749372373     
   81.539933436131463     
  -40.004188583894475     
  -26.026279843265442     
  -10.926214348621320     
   81.339424500464929     
  -40.199385682718962     
  -25.919357421247582     
  -10.723117438520630     
   81.137941584099678     
  -40.393780863378325     
  -25.813487525740992     
  -10.520525449026524     
   80.935488676891694     
  -40.587382019821376     
  -25.708649692514147     
  -10.318440800169565     
   80.732069729610842     
  -40.780196892515235     
  -25.604833094029381     
  -10.116865902151638     
   80.527688654527751     
  -40.972233140720455     
  -25.502017258129804     
  -9.9158031554414627     
   80.322349326000563     
  -41.163498270156431     
  -25.400191930314804     
  -9.7152549508686530     
   80.116055581051086     
  -41.353999709633790     
  -25.299339082044099     
  -9.5152236697163879     
   79.908811219895142     
  -41.543744752749113     
  -25.199444977307323     
  -9.3157116838126779     
   79.700620006538060     
  -41.732740590078926     
  -25.100497230179823     
  -9.1167213556202942     
   79.491485669264605     
  -41.920994319305265     
  -25.002478724924647     
  -8.9182550383253538     
   79.281411901191987     
  -42.108512909742210     
  -24.905379511762323     
  -8.7203150759246189     
   79.070402360777422     
  -42.295303256080423     
  -24.809182433996707     
  -8.5229038033114968     
   78.858460672326387     
  -42.481372124335401     
  -24.713878272414107     
  -8.3260235463608101     
   78.645590426487104     
  -42.666726211378503     
  -24.619450238208316     
  -8.1296766220123189     
   78.431795180738234     
  -42.851372088165071     
  -24.525889631688170     
  -7.9338653383530540     
   78.217078459866826     
  -43.035316260402723     
  -24.433180183012983     
  -7.7385919946984503     
   78.001443756436373     
  -43.218565111775327     
  -24.341313771248515     
  -7.5438588816723398     
   77.784894531244291     
  -43.401124965059687     
  -24.250274312089608     
  -7.3496682812857923     
   77.567434213775641     
  -43.583002022400365     
  -24.160054400969759     
  -7.1560224670148473     
   77.349066202643627     
  -43.764202430407636     
  -24.070638265434653     
  -6.9629237038771468     
   77.129793866024102     
  -43.944732217398396     
  -23.982018972300324     
  -6.7703742485074958     
   76.909620542081385     
  -44.124597359690647     
  -23.894181187012880     
  -6.5783763492323670     
   76.688549539385676     
  -44.303803718593244     
  -23.807118281807302     
  -6.3869322461433713     
   76.466584137324929     
  -44.482357105706797     
  -23.720815497608946     
  -6.1960441711697074     
   76.243727586505798     
  -44.660263221938870     
  -23.635266500617796     
  -6.0057143481496231     
   76.019983109149223     
  -44.837527720693501     
  -23.550456813143395     
  -5.8159449929008877     
   75.795353899480503     
  -45.014156146792075     
  -23.466380741904448     
  -5.6267383132903070     
   75.569843124107649     
  -45.190154002356358     
  -23.383023919302019     
  -5.4380965093022970     
   75.343453922397373     
  -45.365526681751128     
  -23.300381144610824     
  -5.2500217731065240     
   75.116189406842153     
  -45.540279540335703     
  -23.218438500598101     
  -5.0625162891246429     
   74.888052663418591     
  -45.714417829090195     
  -23.137190406992897     
  -4.8755822340961323     
   74.659046751953014     
  -45.887946757142636     
  -23.056625415808220     
  -4.6892217771432581     
   74.429174706440762     
  -46.060871447761194     
  -22.976734364622512     
  -4.5034370798351748     
   74.198439535432613     
  -46.233196955495870     
  -22.897510688522036     
  -4.3182302962511736     
   73.966844222329726     
  -46.404928285659778     
  -22.818942166990482     
  -4.1336035730431018     
   73.734391725735790     
  -46.576070351912215     
  -22.741024157520457     
  -3.9495590494969681     
   73.501084979773282     
  -46.746628033093614     
  -22.663744126865925     
  -3.7660988575937395     
   73.266926894405429     
  -46.916606114045109     
  -22.587097976661624     
  -3.5832251220693485     
   73.031920355748142     
  -47.086009348870071     
  -22.511073460780487     
  -3.4009399604739272     
   72.796068226376391     
  -47.254842399825925     
  -22.435666604957785     
  -3.2192454832302797     
   72.559373345628430     
  -47.423109899363105     
  -22.360865586890295     
  -3.0381437936916003     
   72.321838529901854     
  -47.590816391264788     
  -22.286666641101270     
  -2.8576369881984611     
   72.083466572946008     
  -47.757966391073040     
  -22.213058234719284     
  -2.6777271561350711     
   71.844260246148750     
  -47.924564327833444     
  -22.140036822827131     
  -2.4984163799848274     
   71.604222298819153     
  -48.090614604004642     
  -22.067591153797597     
  -2.3197067353851621     
   71.363355458464994     
  -48.256121537658132     
  -21.995717971993159     
  -2.1416002911817071     
   71.121662431064735     
  -48.421089422448077     
  -21.924406167671354     
  -1.9640991094817779     
   70.879145901336841     
  -48.585522468705612     
  -21.853652806166689     
  -1.7872052457071941     
   70.635808533003200     
  -48.749424864751859     
  -21.783447014076735     
  -1.6109207486464463     
   70.391652969047925     
  -48.912800717357442     
  -21.713786009209919     
  -1.4352476605062201     
   70.146681831973467     
  -49.075654112426506     
  -21.644659238350027     
  -1.2601880169622857     
   69.900897724050608     
  -49.237989056714142     
  -21.576064059511172     
  -1.0857438472097682     
   69.654303227565933     
  -49.399809537160465     
  -21.507990188990291     
 -0.91191717401280337     
   69.406900905064077     
  -49.561119463577896     
  -21.440435151263163     
 -0.73871001375359346     
   69.158693299587114     
  -49.721922727212373     
  -21.373388984596392     
 -0.56612437648086966     
   68.909682934907579     
  -49.882223144596850     
  -21.306848898293140     
 -0.39416226595777215     
   68.659872315767757     
  -50.042024511334041     
  -21.240806770652394     
 -0.22282567970915804     
   68.409263928084144     
  -50.201330562113931     
  -21.175256746013325     
  -5.2116609068343617E-002
   68.157860239209583     
  -50.360144987709035     
  -21.110194987871463     
  0.11796296077670684     
   67.905663698115021     
  -50.518471450118071     
  -21.045612533256499     
  0.28741105073773920     
   67.652676735629427     
  -50.676313544117491     
  -20.981507430207550     
  0.45622568778110484     
   67.398901764644521     
  -50.833674849844044     
  -20.917870324307813     
  0.62440490488318467     
   67.144341180326720     
  -50.990558877276356     
  -20.854699564714441     
  0.79194674098633422     
   66.888997360323501     
  -51.146969124011719     
  -20.791985970746882     
  0.95884924095534096     
   66.632872664966484     
  -51.302909018792320     
  -20.729728036942149     
   1.1251104555343856     
   66.375969437471838     
  -51.458381979069387     
  -20.667916750518124     
   1.2907284413045006     
   66.118290004137407     
  -51.613391354698273     
  -20.606550793987296     
   1.4557012606415176     
   65.859836674536538     
  -51.767940485653170     
  -20.545621276155636     
   1.6200269816744950     
   65.600611741709344     
  -51.922032645224348     
  -20.485127078332692     
   1.7837036782446216     
   65.340617482350510     
  -52.075671098311837     
  -20.425059440730802     
   1.9467294298645834     
   65.079856156994424     
  -52.228859044117321     
  -20.365417352428928     
   2.1091023216783942     
   64.818330010198480     
  -52.381599674260535     
  -20.306192314248037     
   2.2708204444216751     
   64.556041270721281     
  -52.533896116617399     
  -20.247383345131173     
   2.4318818943823812     
   64.292992151700489     
  -52.685751491705879     
  -20.188982131990475     
   2.5922847733619672     
   64.029184850826979     
  -52.837168857695815     
  -20.130987868836744     
   2.7520271886369851     
   63.764621550515962     
  -52.988151266712080     
  -20.073392329360722     
   2.9111072529211066     
   63.499304418076214     
  -53.138701709182293     
  -20.016194817509785     
   3.0695230843275674     
   63.233235605877482     
  -53.288823170313613     
  -19.959387368302366     
   3.2272728063320226     
   62.966417251512752     
  -53.438518575575884     
  -19.902969253626136     
   3.3843545477358092     
   62.698851477961377     
  -53.587790844978073     
  -19.846932814285875     
   3.5407664426296099     
   62.430540393746206     
  -53.736642841085228     
  -19.791276913231993     
   3.6965066303575136     
   62.161486093098667     
  -53.885077417934461     
  -19.735995624636324     
   3.8515732554814632     
   61.891690656091036     
  -54.033097385119234     
  -19.681084835813579     
   4.0059644677460868     
   61.621156148824767     
  -54.180705521387836     
  -19.626542542103628     
   4.1596784220439096     
   61.349884623545165     
  -54.327904590453613     
  -19.572361715915580     
   4.3127132783809339     
   61.077878118810716     
  -54.474697303322984     
  -19.518542066562777     
   4.4650672018425919     
   60.805138659630359     
  -54.621086368822198     
  -19.465076047830625     
   4.6167383625600529     
   60.531668257610349     
  -54.767074439180931     
  -19.411963687659707     
   4.7677249356768980     
   60.257468911095302     
  -54.912664166838375     
  -19.359197617337550     
   4.9180251013161342     
   59.982542605305781     
  -55.057858148968407     
  -19.306777726342673     
   5.0676370445475625     
   59.706891312478575     
  -55.202658981915974     
  -19.254696957488715     
   5.2165589553554854     
   59.430516992001039     
  -55.347069209097143     
  -19.202955171526934     
   5.3647890286067534     
   59.153421590546088     
  -55.491091372883595     
  -19.151545633048798     
   5.5123254640191410     
   58.875607042201047     
  -55.634727965131461     
  -19.100467966446342     
   5.6591664661300465     
   58.597075268601024     
  -55.777981474879809     
  -19.049715766677892     
   5.8053102442655256     
   58.317828179055994     
  -55.920854343129896     
  -18.999288780398565     
   5.9507550125096307     
   58.037867670675716     
  -56.063349008982883     
  -18.949180455012556     
   6.0954989896740726     
   57.757195628497264     
  -56.205467862395480     
  -18.899390952838193     
   6.2395403992681890     
   57.475813925604925     
  -56.347213294541760     
  -18.849913565886840     
   6.3828774694692143     
   57.193724423252853     
  -56.488587646285922     
  -18.800748558915760     
   6.5255084330928579     
   56.910928970985950     
  -56.629593260477783     
  -18.751889524350950     
   6.6674315275641742     
   56.627429406754970     
  -56.770232431910415     
  -18.703336569975136     
   6.8086449948887253     
   56.343227557034737     
  -56.910507456185229     
  -18.655083497491912     
   6.9491470816240346     
   56.058325236938231     
  -57.050420582416422     
  -18.607130420022997     
   7.0889360388513243     
   55.772724250330775     
  -57.189974060566591     
  -18.559471415691601     
   7.2280101221475350     
   55.486426389938892     
  -57.329170096184285     
  -18.512106172174864     
   7.3663675915576192     
   55.199433437467249     
  -57.468010892475590     
  -18.465030082528639     
   7.5040067115671114     
   54.911747163690833     
  -57.606498618094548     
  -18.418240521036040     
   7.6409257510749704     
   54.623369328590584     
  -57.744635422002325     
  -18.371736153135423     
   7.7771229833666791     
   54.334301681427704     
  -57.882423443150842     
  -18.325511535042981     
   7.9125966860876140     
   54.044545960870664     
  -58.019864779663664     
  -18.279567198131410     
   8.0473451412166774     
   53.754103895087383     
  -58.156961533649650     
  -18.233897057637737     
   8.1813666350401721     
   53.462977201849299     
  -58.293715761581936     
  -18.188501725729044     
   8.3146594581259432     
   53.171167588634042     
  -58.430129524524901     
  -18.143375601458025     
   8.4472219052977593     
   52.878676752718881     
  -58.566204841535836     
  -18.098518712209387     
   8.5790522756099392     
   52.585506381285356     
  -58.701943731877407     
  -18.053926103857105     
   8.7101488723222360     
   52.291658151511513     
  -58.837348177656338     
  -18.009597806768724     
   8.8405100028749359     
   51.997133730664359     
  -58.972420161207097     
  -17.965528363763934     
   8.9701339788642116     
   51.701934776201497     
  -59.107161623935326     
  -17.921718629849110     
   9.0990191160177094     
   51.406062935857520     
  -59.241574513659195     
  -17.878162797758122     
   9.2271637341703521     
   51.109519847736756     
  -59.375660734642381     
  -17.834861779758551     
   9.3545661572403844     
   50.812307140405181     
  -59.509422197990574     
  -17.791809947635372     
   9.4812247132056324     
   50.514426432978702     
  -59.642860772597842     
  -17.749008188231507     
   9.6071377340799948     
   50.215879335212186     
  -59.775978334009572     
  -17.706451179115437     
   9.7323035558901410     
   49.916667447582526     
  -59.908776717852945     
  -17.664139364302777     
   9.8567205186524305     
   49.616792361380185     
  -60.041257763085213     
  -17.622068018304606     
   9.9803869663500517     
   49.316255658789409     
  -60.173423273222497     
  -17.580237190901844     
   10.103301246910359     
   49.015058912975974     
  -60.305275052154258     
  -17.538642722761772     
   10.225461712182433     
   48.713203688164143     
  -60.436814872574971     
  -17.497284115461671     
   10.346866717914823     
   48.410691539724112     
  -60.568044503440930     
  -17.456157746081711     
   10.467514623733525     
   48.107524014249165     
  -60.698965686536553     
  -17.415262830693138     
   10.587403793120123     
   47.803702649638410     
  -60.829580157766742     
  -17.374596521300504     
   10.706532593390159     
   47.499228975164812     
  -60.959889631676496     
  -17.334156403512278     
   10.824899395671682     
   47.194104511573855     
  -61.089895804702842     
  -17.293941949457206     
   10.942502574883992     
   46.888330771138790     
  -61.219600369323771     
  -17.253949097364398     
   11.059340509716579     
   46.581909257746588     
  -61.349004987554004     
  -17.214177888539350     
   11.175411582608241     
   46.274841466973420     
  -61.478111321718046     
  -17.174624588892186     
   11.290714179726407     
   45.967128886153780     
  -61.606921006134741     
  -17.135288795775605     
   11.405246690946614     
   45.658772994458189     
  -61.735435672103051     
  -17.096167240927290     
   11.519007509832198     
   45.349775262961899     
  -61.863656926410016     
  -17.057259310864843     
   11.631995033614134     
   45.040137154717776     
  -61.991586371241496     
  -17.018561820391259     
   11.744207663171082     
   44.729860124827432     
  -62.119225584894437     
  -16.980074437052302     
   11.855643803009579     
   44.418945620507273     
  -62.246576143172319     
  -16.941793502875733     
   11.966301861244432     
   44.107395081163226     
  -62.373639594443894     
  -16.903719453049252     
   12.076180249579256     
   43.795209938451265     
  -62.500417490341761     
  -16.865847892895722     
   12.185277383287199     
   43.482391616351556     
  -62.626911349538481     
  -16.828180031599874     
   12.293591681191828     
   43.168941531228278     
  -62.753122699775474     
  -16.790710634040419     
   12.401121565648173     
   42.854861091905008     
  -62.879053029530780     
  -16.753443001518423     
   12.507865462523952     
   42.540151699701084     
  -63.004703852042169     
  -16.716365093946774     
   12.613821801180928     
   42.224814748595350     
  -63.130076590246773     
  -16.679505185743793     
   12.718989014456456     
   41.908851624921894     
  -63.255172879139849     
  -16.642758303941790     
   12.823365538645170     
   41.592263708807984     
  -63.379993566419415     
  -16.606500918380007     
   12.926949813480821     
   41.275052369083674     
  -63.504542323307263     
  -16.569326542882450     
   13.029740282118285     
   40.957218982594455     
  -63.628812272378880     
  -16.536470941726474     
   13.131735391115708     
   40.638764862402411     
  -63.752835804441830     
  -16.488392232481505     
   13.232933590416810     
   40.319691526025835     
  -63.876498746185447     
  -16.498007974327674     
   13.333333333333334     
   39.999999694645396     
  -64.000233805992906     
  -16.498007974327674     
   44554.121190422738     
  -14055409.200488036     
   4969262689969.9238     
  -1.2430303437659028E+018
   44543.792013568454     
  -7845974.8518458959     
   1240171658672.2158     
  -1.5193345219486694E+018
   44543.160882182230     
  -7674306.2041820902     
   869229218778.45654     
  -40949429780144568.     
   44542.492203060217     
  -7522263.2521178517     
   858417857579.18884     
  -3.2957110298993632E+017
   44541.783815339339     
  -7367830.2493838184     
   764324049774.39685     
  -2.0746739136982029E+017
   44541.033439013561     
  -7217104.4601262808     
   700270800573.09155     
  -1.9152776717135898E+017
   44540.238668735888     
  -7068356.8441626420     
   636326408270.58472     
  -1.5738393104996307E+017
   44539.396967324421     
  -6922037.3160968209     
   579505194380.01611     
  -1.3353558118658786E+017
   44538.505658960079     
  -6777989.3502480136     
   527370537476.56519     
  -1.1226294301625016E+017
   44537.561922063425     
  -6636225.4151538806     
   479974138987.32629     
  -94615269583705552.     
   44536.562781837696     
  -6496711.0977561474     
   436777540451.09253     
  -79677652344811536.     
   44535.505102464522     
  -6359425.2022639085     
   397440267567.18494     
  -67106957898947168.     
   44534.385578938716     
  -6224343.0187147167     
   361612918838.46600     
  -56511826821998192.     
   44533.200728528092     
  -6091440.9808088858     
   328986766025.01837     
  -47586521914929816.     
   44531.946881843774     
  -5960695.3694795454     
   299277639530.89880     
  -40067465511416616.     
   44530.620173506264     
  -5832082.6736440156     
   272227021544.56543     
  -33733804066068268.     
   44529.216532392187     
  -5705579.4897316918     
   247598970917.75034     
  -28399009556428388.     
   44527.731671446170     
  -5581162.5498067886     
   225178366638.09930     
  -23905912829945016.     
   44526.161077042139     
  -5458808.7136225272     
   204769031777.54022     
  -20122007207659780.     
   44524.499997877960     
  -5338494.9708474418     
   186192089996.35001     
  -16935605594845824.     
   44522.743433387011     
  -5220198.4405448856     
   169284447708.22995     
  -14252571211778874.     
   44520.886121650095     
  -5103896.3712249640     
   153897412781.05408     
  -11993567520013890.     
   44518.922526790826     
  -4989566.1408586064     
   139895431120.06628     
  -10091734222572058.     
   44516.846825837332     
  -4877185.2568789050     
   127154935452.01718     
  -8490731144403516.0     
   44514.652895033083     
  -4766731.3561961362     
   115563292122.38004     
  -7143084736366328.0     
   44512.334295579254     
  -4658182.2052238695     
   105017841987.90204     
  -6008797064128340.0     
   44509.884258791215     
  -4551515.6998339202     
   95425022832.127716     
  -5054170015570944.0     
   44507.295670651329     
  -4446709.8654088471     
   86699570155.150162     
  -4250816020849026.5     
   44504.561055740487     
  -4343742.8568140194     
   78763786322.309464     
  -3574822349605161.5     
   44501.672560530555     
  -4242592.9584405906     
   71546874730.693573     
  -3006047728788018.0     
   44498.621936020187     
  -4143238.5841800226     
   64984331268.823151     
  -2527528511664753.0     
   44495.400519696370     
  -4045658.2774808798     
   59017389711.668221     
  -2124978665668934.8     
   44491.999216804397     
  -3949830.7113150097     
   53592515217.356308     
  -1786367984835062.0     
   44488.408480909093     
  -3855734.6882153759     
   48660942426.407104     
  -1501566726742913.5     
   44484.618293730469     
  -3763349.1402700641     
   44178253964.437431     
  -1262046081415552.8     
   44480.618144237364     
  -3672653.1291634287     
   40103995899.347473     
  -1060625705429579.4     
   44476.397006983032     
  -3583625.8461623290     
   36401327071.802177     
  -891261084228564.25     
   44471.943319667334     
  -3496246.6121680974     
   33036698989.185318     
  -748864192897898.50     
   44467.244959910575     
  -3410494.8777055480     
   29979564203.776577     
  -629152605053499.00     
   44462.289221225168     
  -3326350.2229353189     
   27202109910.782867     
  -528522153965260.88     
   44457.062788171643     
  -3243792.3577235560     
   24679015404.850067     
  -443939834692557.88     
   44451.551710686981     
  -3162801.1216109302     
   22387230588.857399     
  -372853476862517.75     
   44445.741377573977     
  -3083356.4838722968     
   20305774184.745434     
  -313115720642850.31     
   44439.616489141736     
  -3005438.5435103918     
   18415549655.103989     
  -262919966647246.78     
   44433.161028988659     
  -2929027.5293177073     
   16699177380.653568     
  -220746430451316.12     
   44426.358234920706     
  -2854103.7998889834     
   15140841710.686323     
  -185316736210058.91     
   44419.190568999540     
  -2780647.8436482870     
   13726151445.722675     
  -155555657715687.59     
   44411.639686716640     
  -2708640.2788885464     
   12442012747.975918     
  -130558929186874.36     
   44403.686405291701     
  -2638061.8538024421     
   11276513220.494259     
  -109566126233269.39     
   44395.310671095394     
  -2568893.4465280385     
   10218816324.978020     
  -91937851908584.062     
   44386.491526199206     
  -2501116.0651687370     
   9259065100.3839531     
  -77136522449461.078     
   44377.207074057122     
  -2434710.8478575903     
   8388294458.6787300     
  -64710200412176.133     
   44367.434444326769     
  -2369659.0627867128     
   7598351253.9353809     
  -54278987308965.469     
   44357.149756840394     
  -2305942.1082498613     
   6881821450.6165695     
  -45523572134879.438     
   44346.328084738903     
  -2243541.5126973051     
   6231963770.7128592     
  -38175595640513.438     
   44334.943416785434     
  -2182438.9347825791     
   5642649246.4338942     
  -32009543383215.000     
   44322.968618878258     
  -2122616.1634152802     
   5108306150.9784126     
  -26835924555768.129     
   44310.375394786271     
  -2064055.1178139942     
   4623869843.2303286     
  -22495534550130.242     
   44297.134246134134     
  -2006737.8475592178     
   4184737079.8090096     
  -18854628254961.438     
   44283.214431667824     
  -1950646.5326595563     
   3786724409.6756153     
  -15800860704239.875     
   44268.583925835526     
  -1895763.4836075865     
   3426030285.2646713     
  -13239873223326.945     
   44253.209376722953     
  -1842071.1414426998     
   3099200559.1072912     
  -11092422416957.441     
   44237.056063386437     
  -1789552.0778175271     
   2803097071.0181460     
  -9291966347477.2129     
   44220.087852631688     
  -1738188.9950670507     
   2534869045.9844604     
  -7782634855971.6455     
   44202.267155290545     
  -1687964.7262737751     
   2291927059.3785172     
  -6517523546801.8193     
   44183.554882052886     
  -1638862.2353426127     
   2071919333.1208715     
  -5457259365037.6465     
   44163.910398915206     
  -1590864.6170734882     
   1872710166.4603610     
  -4568795335152.6289     
   44143.291482312554     
  -1543955.0972337183     
   1692360298.9048824     
  -3824397282483.4219     
   44121.654274004613     
  -1498117.0326400460     
   1529109045.2647266     
  -3200792603212.3184     
   44098.953235791902     
  -1453333.9112302568     
   1381358035.0650461     
  -2678454849584.7319     
   44075.141104142058     
  -1409589.3521476616     
   1247656419.7669153     
  -2241002750788.9316     
   44050.168844810760     
  -1366867.1058189434     
   1126687413.2420120     
  -1874695313098.4487     
   44023.985607545721     
  -1325151.0540350182     
   1017256047.8449299     
  -1568007728222.8843     
   43996.538680965918     
  -1284425.2100352615     
   918278036.59187698     
  -1311275163972.6714     
   43967.773447711355     
  -1244673.7185877215     
   828769643.56142926     
  -1096393649121.3230     
   43937.633339961612     
  -1205880.8560710675     
   747838470.39681673     
  -916568872648.27356     
   43906.059795423054     
  -1168031.0305582341     
   674675078.91188312     
  -766105301124.00220     
   43872.992213886253     
  -1131108.7818953637     
   608545372.84792924     
  -640229121481.17432     
   43838.367914455106     
  -1095098.7817840225     
   548783671.95750439     
  -534939626002.44922     
   43802.122093548547     
  -1059985.8338576441     
   494786415.44854593     
  -446884475112.97992     
   43764.187783773545     
  -1025754.8737600250     
   446006438.29983830     
  -373255012611.59369     
   43724.495813764370     
  -992390.96921843442     
   401947769.21084809     
  -311698429595.39331     
   43682.974769078028     
  -959879.32011525007     
   362160902.45430982     
  -260244061145.04379     
   43639.550954227976     
  -928205.25855640578     
   326238501.75511909     
  -217241563209.14536     
   43594.148355929137     
  -897354.24893411633     
   293811496.29761803     
  -181309049424.43427     
   43546.688607614487     
  -867311.88798801962     
   264545534.15213344     
  -151289597141.90955     
   43497.090955268824     
  -838063.90485578531     
   238137760.30686581     
  -126214773705.84480     
   43445.272224606488     
  -809596.16113239748     
   214313889.86269683     
  -105274046644.55582     
   43391.146789597908     
  -781894.65087331133     
   192825551.05239847     
  -87789167276.044525     
   43334.626542323371     
  -754945.50077617774     
   173447867.67552850     
  -73192598699.424042     
   43275.620864101300     
  -728734.96964036464     
   155977280.84506619     
  -61009764106.922661     
   43214.036597802238     
  -703249.45058957685     
   140229510.53015736     
  -50843079379.644554     
   43149.778021217411     
  -678475.46251990448     
   126037923.25168388     
  -42362196755.018219     
   43082.746821302331     
  -654399.68335587229     
   113251266.72874814     
  -35283798031.019447     
   43012.842069059981     
  -631008.82085747703     
   101734428.83887380     
  -29394636582.586147     
   42939.960194764324     
  -608290.11439102911     
   91359015.157502785     
  -24438075780.579048     
   42863.994963152451     
  -586229.38574274187     
   82031118.333861083     
  -20460052466.511650     
   42784.837448131133     
  -564818.61030314572     
   73586055.802545980     
  -16633990377.503450     
   42702.376006450562     
  -544026.50752830575     
   66161474.410121471     
  -15142418474.072258     
   42616.496249693279     
  -523912.77822278161     
   58852605.528266855     
  -8265200745.9612370     
   42527.081013808231     
  -504184.36404075415     
   54538530.110592544     
  -21253531467.875412     
   42434.010325288051     
  -485919.10027006717     
   42542298.852624178     
  -3558662277.6441154     
   41429.497844353595     
  -339932.52371277346     
   15852331.770293310     
  -806830291.09277332     
   40666.136885337670     
  -275798.93281929643     
   9801104.5870975107     
  -471212669.43659943     
   40030.533758998841     
  -235628.64743574508     
   6267009.5663230158     
  -226398910.23753932     
   39477.093467226536     
  -208538.57917108387     
   4569017.7395414701     
  -148374495.22966442     
   38981.985028682997     
  -188475.51225893275     
   3456209.0253189877     
  -95982660.583175778     
   38530.897825372296     
  -172994.14201827234     
   2736339.0709451684     
  -68183090.627474785     
   38114.449228728969     
  -160590.87961281164     
   2224965.8912391076     
  -49791034.157661095     
   37726.100081608471     
  -150399.63204707226     
   1851533.1350566498     
  -37790912.038172677     
   37361.082600584297     
  -141850.54597250474     
   1568101.2947703544     
  -29397932.449176177     
   37015.797526050832     
  -134561.25073207502     
   1347616.8014015332     
  -23389817.060203280     
   36687.451538337838     
  -128261.72579494618     
   1172193.1734500087     
  -18947814.993716456     
   36373.827371575258     
  -122756.03145882831     
   1030084.5609971352     
  -15590028.254420878     
   36073.131727242944     
  -117897.92168361302     
   913159.34908897849     
  -12998618.676261954     
   35783.891065548902     
  -113575.84903834805     
   815669.70901701401     
  -10963885.957893778     
   35504.878067916296     
  -109703.07335497349     
   733440.56433281058     
  -9341676.3626956996     
   35235.058424362775     
  -106211.02696510998     
   663377.99161259283     
  -8030980.2120556273     
   34973.551485331765     
  -103044.71788602306     
   603145.64002217574     
  -6959346.6859281817     
   34719.600611074879     
  -100159.47743627333     
   550950.53987771436     
  -6073858.1442857692     
   34472.550454324926     
  -97518.609577090116     
   505396.60379557102     
  -5335196.5345412707     
   34231.829296710072     
  -95091.661493134918     
   465382.62978651153     
  -4713706.8321556859     
   33996.935132744147     
  -92853.130347305269     
   430029.82854534383     
  -4186714.5794520816     
   33767.424575888988     
  -90781.482102943279     
   398629.46919945325     
  -3736667.4750589780     
   33542.903919384829     
  -88858.397272103379     
   370604.46313651092     
  -3349824.4764274657     
   33323.021863091730     
  -87068.184165353829     
   345480.77956330491     
  -3015316.9786514165     
   33107.463543222824     
  -85397.317460887018     
   322865.90222341928     
  -2724466.7170750769     
   32895.945591667049     
  -83834.071700715082     
   302432.40184535622     
  -2470283.7541947644     
   32688.212016743135     
  -82368.227511879450     
   283905.27368889545     
  -2247092.5017267107     
   32484.030745103653     
  -80990.834127842347     
   267052.07992594520     
  -2050250.0546307575     
   32283.190700126481     
  -79694.015916736957     
   251675.20451621449     
  -1875931.8288099703     
   32085.499318928039     
  -78470.813615946070     
   237605.71580013970     
  -1720966.8824638748     
   31890.780430504386     
  -77315.053165991558     
   224698.46418166062     
  -1582710.2565695401     
   31698.872433142784     
  -76221.236662393945     
   212828.13725738908     
  -1458943.1964044387     
   31509.626721357214     
  -75184.451161039571     
   201886.06328435577     
  -1347794.5551655726     
   31322.906322060218     
  -74200.291992527156     
   191777.60412061401     
  -1247678.4276052746     
   31138.584707129223     
  -73264.797942441684     
   182420.01591357446     
  -1157244.3214667486     
   30956.544755430055     
  -72374.396193901310     
   173740.68350257384     
  -1075337.0909427661     
   30776.677842075147     
  -71525.855346843615     
   165675.65532050308     
  -1000964.5211321205     
   30598.883036483148     
  -70716.245155012337     
   158168.42141201216     
  -933270.94878767594     
   30423.066393870868     
  -69942.901878242032     
   151168.88929610461     
  -871515.68339671183     
   30249.140327300811     
  -69203.398350825213     
   144632.52167062927     
  -815055.25660939096     
   30077.023049445805     
  -68495.518028533479     
   138519.60724605885     
  -763328.75826407620     
   29906.638074907911     
  -67817.232406520649     
   132794.64155907827     
  -715845.65194040129     
   29737.913775313042     
  -67166.681304699130     
   127425.79916952526     
  -672175.62461462454     
   29570.782980551969     
  -66542.155601813036     
   122384.48198491556     
  -631940.07435332402     
   29405.182620496180     
  -65942.082068282572     
   117644.93142726563     
  -594804.95980087714     
   29241.053402319398     
  -65365.010004142518     
   113183.89422875908     
  -560474.76100439043     
   29078.339519229830     
  -64809.599434767551     
   108980.33352122614     
  -528687.36219094961     
   28916.988386987385     
  -64274.610655202501     
   105015.17830479401     
  -499209.70331369562     
   28756.950405062169     
  -63758.894945615662     
   101271.10552994130     
  -471834.06545514986     
   28598.178739700419     
  -63261.386306693239     
   97732.350039027675     
  -446374.89885729697     
   28440.629126513635     
  -62781.094085851677     
   94384.538297597945     
  -422666.09062017343     
   28284.259690505700     
  -62317.096383562814     
   91214.542617946630     
  -400558.62005923083     
   28129.030781709716     
  -61868.534144599194     
   88210.352967502404     
  -379918.52860828914     
   27974.904824827256     
  -61434.605852173088     
   85360.964002940236     
  -360625.16333804053     
   27821.846181453664     
  -61014.562753970975     
   82656.275277904933     
  -342569.65278885677     
   27669.821023638400     
  -60607.704558571240     
   80087.002881988534     
  -325653.57864546793     
   27518.797217672818     
  -60213.375548760901     
   77644.601042147522     
  -309787.81792818307     
   27368.744217122774     
  -59830.961065136318     
   75321.192407686147     
  -294891.52787471080     
   27219.632964232358     
  -59459.884319245539     
   73109.505948625811     
  -280891.26081713306     
   27071.435798920473     
  -59099.603500642726     
   71002.821492497314     
  -267720.17826872738     
   26924.126374675408     
  -58749.609146522780     
   68994.920155481843     
  -255317.37028721231     
   26777.679580726162     
  -58409.421746438260     
   67080.039878327749     
  -243627.24086254291     
   26632.071469933668     
  -58078.589557812789     
   65252.835571858683     
  -232598.97991975720     
   26487.279191902398     
  -57756.686610826990     
   63508.343222460506     
  -222186.07988380225     
   26343.280930862973     
  -57443.310883712511     
   61841.947623331987     
  -212345.92172601388     
   26200.055847921310     
  -57138.082631628211     
   60249.353210386878     
  -203039.39335601736     
   26057.584027309284     
  -56840.642854201702     
   58726.557760216747     
  -194230.56024279993     
   25915.846426307278     
  -56550.651888405177     
   57269.828558395762     
  -185886.36521248973     
   25774.824828540299     
  -56267.788114960931     
   55875.680819302084     
  -177976.36191120386     
   25634.501800377362     
  -55991.746767650257     
   54540.858104968058     
  -170472.47806594954     
   25494.860650188923     
  -55722.238836089149     
   53262.314519473439     
  -163348.79945148117     
   25355.885390239455     
  -55458.990053481502     
   52037.198523587329     
  -156581.37991530079     
   25217.560701012462     
  -55201.739961736974     
   50862.838174222568     
  -150148.06713907732     
   25079.871897783160     
  -54950.241047124720     
   49736.727670679487     
  -144028.34871351431     
   24942.804899270341     
  -54704.257940309697     
   48656.515055328127     
  -138203.20982354158     
   24806.346198213509     
  -54463.566675217247     
   47619.990981651565     
  -132655.00962762223     
   24670.482833734575     
  -54227.954001739512     
   46625.078409444395     
  -127367.36298558596     
   24535.202365355239     
  -53997.216747748265     
   45669.823187052505     
  -122325.04030581757     
   24400.492848552032     
  -53771.161226318742     
   44752.385384758869     
  -117513.87152301166     
   24266.342811740647     
  -53549.602684486003     
   43871.031348336284     
  -112920.66093140208     
   24132.741234590034     
  -53332.364790136788     
   43024.126391350772     
  -108533.11074782095     
   23999.677527574782     
  -53119.279154006552     
   42210.128060742121     
  -104339.74882648609     
   23867.141512681570     
  -52910.184883993337     
   41427.579944543468     
  -100329.86646389755     
   23735.123405192076     
  -52704.928169266823     
   40675.105946064243     
  -96493.458147029654     
   23603.613796470789     
  -52503.361891876753     
   39951.405009961512     
  -92821.168165598559     
   23472.603637691656     
  -52305.345263730051     
   39255.246248719530     
  -89304.243770782268     
   23342.084224442577     
  -52110.743487057160     
   38585.464420438657     
  -85934.486890711487     
   23212.047182151204     
  -51919.427436584163     
   37940.955768758322     
  -82704.216808520796     
   23082.484452279910     
  -51731.273361805535     
   37320.674142694414     
  -79606.230480197628     
   22953.388279241437     
  -51546.162607913560     
   36723.627414092931     
  -76633.768082819661     
   22824.751197990365     
  -51363.981353994655     
   36148.874153471785     
  -73780.483051636766     
   22696.566022248790     
  -51184.620367284508     
   35595.520530584508     
  -71040.410675324529     
   22568.825833327479     
  -51007.974772331756     
   35062.717450519580     
  -68407.943996234040     
   22441.523969506590     
  -50833.943834029087     
   34549.657870547824     
  -65877.806358984468     
   22314.654015942484     
  -50662.430753545574     
   34055.574322855442     
  -63445.031031344784     
   22188.209795069528     
  -50493.342476263133     
   33579.736590120352     
  -61104.939240640619     
   22062.185357467883     
  -50326.589510923295     
   33121.449545815551     
  -58853.120770346817     
   21936.574973170224     
  -50162.085759208661     
   32680.051140037947     
  -56685.416128641322     
   21811.373123382200     
  -49999.748355060881     
   32254.910519073135     
  -54597.901248645161     
   21686.574492593085     
  -49839.497513113929     
   31845.426259708300     
  -52586.869661384073     
   21562.173961054585     
  -49681.256385621542     
   31451.024737247917     
  -50648.820849178403     
   21438.166597607313     
  -49524.950927326223     
   31071.158580879077     
  -48780.446660846021     
   21314.547652835648     
  -49370.509767796721     
   30705.305230922735     
  -46978.616738083612     
   21191.312552532963     
  -49217.864090705945     
   30352.965605387108     
  -45240.371465178716     
   21068.456891460428     
  -49066.947519643982     
   30013.662819398265     
  -43562.907234598206     
   20945.976427383514     
  -48917.696010057640     
   29686.941015138778     
  -41943.570024576147     
   20823.867075371432     
  -48770.047746919903     
   29372.364239954455     
  -40379.844134802952     
   20702.124902345568     
  -48623.943047797657     
   29069.515408943436     
  -38869.344527072790     
   20580.746121863871     
  -48479.324270962825     
   28777.995324990388     
  -37409.809832578285     
   20459.727089128966     
  -48336.135728272231     
   28497.421751246053     
  -35999.093045773014     
   20339.064296208402     
  -48194.323602510609     
   28227.428553402751     
  -34635.157018063190     
   20218.754367456258     
  -48053.835868937691     
   27967.664875767285     
  -33316.066133588145     
   20098.794055125854     
  -47914.622220798854     
   27717.794379765372     
  -32039.981370589492     
   19979.180235164022     
  -47776.633998550729     
   27477.494519485954     
  -30805.154917839507     
   19859.909903177846     
  -47639.824122608006     
   27246.455857602155     
  -29609.923988472267     
   19740.980170565374     
  -47504.147029394779     
   27024.381427688611     
  -28452.707549909221     
   19622.388260802254     
  -47369.558610522901     
   26810.986121064292     
  -27331.999315509140     
   19504.131505876714     
  -47236.016154904741     
   26605.996126197977     
  -26246.367211657322     
   19386.207342865753     
  -47103.478293658969     
   26409.148372110547     
  -25194.444589804312     
   19268.613310645735     
  -46971.904947634481     
   26220.190037687011     
  -24174.931917979826     
   19151.347046731073     
  -46841.257277419507     
   26038.878048302162     
  -23186.587393959759     
   19034.406284234898     
  -46711.497635691630     
   25864.978642847465     
  -22228.230437647271     
   18917.788848946086     
  -46582.589521798101     
   25698.266914565109     
  -21298.730356268770     
   18801.492656517144     
  -46454.497538419455     
   25538.526436893095     
  -20397.013266655977     
   18685.515709757994     
  -46327.187350233740     
   25385.548837393173     
  -19522.048767666256     
   18569.856096030631     
  -46200.625644461164     
   25239.133471635680     
  -18672.857445540267     
   18454.511984740278     
  -46074.780093180088     
   25099.087040794126     
  -17848.500000798216     
   18339.481624918521     
  -45949.619317351135     
   24965.223290788141     
  -17048.081803181398     
   18224.763342894432     
  -45825.112852431004     
   24837.362677264278     
  -16270.745079296452     
   18110.355540049695     
  -45701.231115514922     
   24715.332089169555     
  -15515.671392733915     
   17996.256690654100     
  -45577.945373907685     
   24598.964553724050     
  -14782.077440472845     
   17882.465339777831     
  -45455.227715091074     
   24488.098972920503     
  -14069.212623323607     
   17768.980101277237     
  -45333.051017963160     
   24382.579878245575     
  -13376.360394910795     
   17655.799655850937     
  -45211.388925329331     
   24282.257175283747     
  -12702.832734152606     
   17542.922749163197     
  -45090.215817566677     
   24186.985929777602     
  -12047.972746746371     
   17430.348190031767     
  -44969.506787406797     
   24096.626134177004     
  -11411.148774867132     
   17318.074848677392     
  -44849.237615775441     
   24011.042518365502     
  -10791.757728030634     
   17206.101655032478     
  -44729.384748641016     
   23930.104335405271     
  -10189.220275516336     
   17094.427597106405     
  -44609.925274844150     
   23853.685183338901     
  -9602.9809376741377     
   16983.051719405114     
  -44490.836904820040     
   23781.662826306343     
  -9032.5073942607487     
   16871.973121402800     
  -44372.097950202151     
   23713.919020849389     
  -8477.2891112774159     
   16761.190956063532     
  -44253.687304268737     
   23650.339352514806     
  -7936.8350967000806     
   16650.704428410765     
  -44135.584423164226     
   23590.813089289557     
  -7410.6757091434638     
   16540.512794142855     
  -44017.769307887327     
   23535.233021470980     
  -6898.3588316008472     
   16430.615358292664     
  -43900.222487008068     
   23483.495330233975     
  -6399.4499800683061     
   16321.011473929551     
  -43782.925000044022     
   23435.499455383462     
  -5913.5338326625006     
   16211.700540902071     
  -43665.858381526465     
   23391.147951638493     
  -5440.2085866135121     
   16102.682004619694     
  -43549.004645679270     
   23350.346387238889     
  -4979.0903537599615     
   15993.955354872129     
  -43432.346271687209     
   23313.003209585691     
  -4529.8089050134840     
   15885.520124684706     
  -43315.866189556255     
   23279.029642798090     
  -4092.0086554535337     
   15777.375889208448     
  -43199.547766504547     
   23248.339577882187     
  -3665.3476989227752     
   15669.522264643490     
  -43083.374793884497     
   23220.849470140267     
  -3249.4969592713433     
   15561.958907194577     
  -42967.331474601779     
   23196.478242945734     
  -2844.1401269665193     
   15454.685512057402     
  -42851.402411014431     
   23175.147191993485     
  -2448.9724331593584     
   15347.701812434621     
  -42735.572593287587     
   23156.779898744790     
  -2063.7009601447044     
   15241.007578580442     
  -42619.827388186866     
   23141.302141543703     
  -1688.0434613187374     
   15134.602616872680     
  -42504.152528294042     
   23128.641815583811     
  -1321.7282307086850     
   15028.486768911289     
  -42388.534101620455     
   23118.728853853499     
  -964.49359297403043     
   14922.659910642362     
  -42272.958541606051     
   23111.495151906194     
  -616.08774559572282     
   14817.121951506675     
  -42157.412617491755     
   23106.874493814226     
  -276.26757179023093     
   14711.872833611851     
  -42041.883425039654     
   23104.802487025798     
   55.200611896726784     
   14606.912530927308     
  -41926.358377593053     
   23105.216491615021     
   378.54215468360019     
   14502.241048501119     
  -41810.825197469574     
   23108.055557775151     
   693.97462955785102     
   14397.858421698034     
  -41695.271907656395     
   23113.260367496834     
   1001.7072718263071     
   14293.764715457866     
  -41579.686823807562     
   23120.773172035530     
   1301.9419906577230     
   14189.960023573516     
  -41464.058546535060     
   23130.537736965463     
   1594.8735975383884     
   14086.444467987934     
  -41348.375953970281     
   23142.499288947001     
   1880.6898636066746     
   13983.218198109344     
  -41232.628194590601     
   23156.604462924053     
   2159.5717931359086     
   13880.281390144070     
  -41116.804680304864     
   23172.801251372570     
   2431.6941020930221     
   13777.634246446349     
  -41000.895079783586     
   23191.038957138269     
   2697.2255915508845     
   13675.276994884522     
  -40884.889312018051     
   23211.268149074902     
   2956.3282232396859     
   13573.209888223037     
  -40768.777540118492     
   23233.440610749200     
   3209.1597453992990     
   13471.433203519679     
  -40652.550165319517     
   23257.509308839693     
   3455.8707495270905     
   13369.947241537540     
  -40536.197821198766     
   23283.428339461148     
   3696.6078803361565     
   13268.752326171163     
  -40419.711368103708     
   23311.152898563669     
   3931.5118554197361     
   13167.848803886392     
  -40303.081887763597     
   23340.639237479314     
   4160.7189170008460     
   13067.237043173451     
  -40186.300678096508     
   23371.844629356823     
   4384.3604977406321     
   12966.917434012776     
  -40069.359248190391     
   23404.727333089875     
   4602.5629893287223     
   12866.890387353178     
  -39952.249313468892     
   23439.246555509842     
   4815.4494679867594     
   12767.156334601876     
  -39834.962791013815     
   23475.362426519743     
   5023.1373312133610     
   12667.715727126028     
  -39717.491795056259     
   23513.035956503845     
   5225.7413687035250     
   12568.569035765324     
  -39599.828632623074     
   23552.229016769121     
   5423.3709432599380     
   12469.716750355292     
  -39481.965799334044     
   23592.904298843569     
   5616.1329575261288     
   12371.159379260902     
  -39363.895975346873     
   23635.025296025015     
   5804.1295582348484     
   12272.897448920159     
  -39245.612021437526     
   23678.556267711778     
   5987.4599287224501     
   12174.931503397300     
  -39127.106975225310     
   23723.462217177195     
   6166.2197000461174     
   12077.262103945279     
  -39008.374047520047     
   23769.708864927539     
   6340.5007364763096     
   11979.889828577208     
  -38889.406618806599     
   23817.262620451111     
   6510.3923526432427     
   11882.815271646450     
  -38770.198235847733     
   23866.090563095939     
   6675.9803429318645     
   11786.039043435043     
  -38650.742608400826     
   23916.160415667924     
   6837.3472417591920     
   11689.561769750189     
  -38531.033606061697     
   23967.440519981119     
   6994.5733014879743     
   11593.384091528493     
  -38411.065255212394     
   24019.899819742281     
   7147.7351914578257     
   11497.506664447697     
  -38290.831736078842     
   24073.507833678214     
   7296.9074522887176     
   11401.930158545640     
  -38170.327379895716     
   24128.234639570379     
   7442.1613556685706     
   11306.655257846169     
  -38049.546666172449     
   24184.050849737894     
   7583.5661482691585     
   11211.682659991769     
  -37928.484220058475     
   24240.927595849913     
   7721.1881266844939     
   11117.013075882662     
  -37807.134809801857     
   24298.836506800046     
   7855.0912310936765     
   11022.647229322125     
  -37685.493344307273     
   24357.749691033248     
   7985.3369926691739     
   10928.585856667816     
  -37563.554870783490     
   24417.639718478269     
   8111.9851807756186     
   10834.829706488868     
  -37441.314572468960     
   24478.479607334084     
   8235.0915204131434     
   10741.379539228545     
  -37318.767766466284     
   24540.242793737183     
   8354.7127710118693     
   10648.236126872229     
  -37195.909901633146     
   24602.903139519771     
   8470.8992017838536     
   10555.400252620566     
  -37072.736556575510     
   24666.434883533151     
   8583.7036507526154     
   10462.872710567521     
  -36949.243437714395     
   24730.812660913794     
   8693.1725687985636     
   10370.654305383185     
  -36825.426377424155     
   24796.011455179785     
   8799.3541419435187     
   10278.745852001130     
  -36701.281332258099     
   24862.006611244360     
   8902.2913717771862     
   10187.148175310105     
  -36576.804381238653     
   24928.773796532689     
   9002.0283345236840     
   10095.862109849932     
  -36451.991724224717     
   24996.289009041619     
   9098.6042623333269     
   10004.888499511366     
  -36326.839680349593     
   25064.528541009116     
   9192.0595166020721     
   9914.2281972398050     
  -36201.344686528610     
   25133.468987383632     
   9282.4296879703652     
   9823.8820647426164     
  -36075.503296035036     
   25203.087210043414     
   9369.7519121468031     
   9733.8509721999671     
  -35949.312177136475     
   25273.360349384511     
   9454.0574658972764     
   9644.1357979789555     
  -35822.768111812060     
   25344.265780378744     
   9535.3808134257852     
   9554.7374283508798     
  -35695.867994519918     
   25415.781136479432     
   9613.7497015717199     
   9465.6567572115200     
  -35568.608831030615     
   25487.884259241226     
   9689.1948105092779     
   9376.8946858042345     
  -35440.987737331714     
   25560.553220320042     
   9761.7412130302473     
   9288.4521224457367     
  -35313.001938582369     
   25633.766279417770     
   9831.4159459822167     
   9200.3299822544031     
  -35184.648768136292     
   25707.501899012634     
   9898.2409195884866     
   9112.5291868809436     
  -35055.925666623982     
   25781.738705909549     
   9962.2401754352122     
   9025.0506642413002     
  -34926.830181091151     
   25856.455507225313     
   10023.432459883539     
   8937.8953482516226     
  -34797.359964196396     
   25931.631250674443     
   10081.838625749002     
   8851.0641785651787     
  -34667.512773468792     
   26007.245040367558     
   10137.474348667949     
   8764.5581003110437     
  -34537.286470622916     
   26083.276097982569     
   10190.357346461167     
   8678.3780638344342     
  -34406.679020932759     
   26159.703778081028     
   10240.500936054232     
   8592.5250244385443     
  -34275.688492649810     
   26236.507535101431     
   10287.918278564519     
   8506.9999421277353     
  -34144.313056506573     
   26313.666922190667     
   10332.621887458155     
   8421.8037813519513     
  -34012.550985235233     
   26391.161586346600     
   10374.619667506100     
   8336.9375107522083     
  -33880.400653184734     
   26468.971233852899     
   10413.922861898249     
   8252.4021029070045     
  -33747.860535961809     
   26547.075655317134     
   10450.535494589471     
   8168.1985340795609     
  -33614.929210144699     
   26625.454671526557     
   10484.465893890088     
   8084.3277839656776     
  -33481.605353051556     
   26704.088165730733     
   10515.715600666346     
   8000.7908354421388     
  -33347.887742555387     
   26782.956032735732     
   10544.289179176347     
   7917.5886743154751     
  -33213.775256969602     
   26862.038201579551     
   10570.185829321174     
   7834.7222890709627     
  -33079.266874977402     
   26941.314595299460     
   10593.406621500115     
   7752.1926706217200     
  -32944.361675626751     
   27020.765144960711     
   10613.947837873757     
   7670.0008120577422     
  -32809.058838379991     
   27100.369753744766     
   10631.807642514696     
   7588.1477083947493     
  -32673.357643217969     
   27180.108311063625     
   10646.978838958357     
   7506.6343563226910     
  -32537.257470809418     
   27259.960652355814     
   10659.456714035559     
   7425.4617539537576     
  -32400.757802734253     
   27339.906577711081     
   10669.230866673506     
   7344.6309005697631     
  -32263.858221766946     
   27419.925809211134     
   10676.293159891293     
   7264.1427963687356     
  -32126.558412224145     
   27499.998007910315     
   10680.630154020517     
   7183.9984422105690     
  -31988.858160369200     
   27580.102734065469     
   10682.230112613115     
   7104.1988393615811     
  -31850.757354884267     
   27660.219459910069     
   10681.076570697522     
   7024.7449892378145     
  -31712.255987399010     
   27740.327534190299     
   10677.153966182459     
   6945.6378931469380     
  -31573.354153091197     
   27820.406188936668     
   10670.442536085220     
   6866.8785520285537     
  -31434.052051348957     
   27900.434507957310     
   10660.923103116738     
   6788.4679661927812     
  -31294.349986500991     
   27980.391431230681     
   10648.572211255423     
   6710.4071350569129     
  -31154.248368615874     
   28060.255722815098     
   10633.366749670176     
   6632.6970568799979     
  -31013.747714375244     
   28140.005973437626     
   10615.280203840892     
   6555.3387284951486     
  -30872.848648004237     
   28219.620574966430     
   10594.283986874263     
   6478.3331450394171     
  -30731.551902304647     
   28299.077704867988     
   10570.349360694170     
   6401.6812996810213     
  -30589.858319729799     
   28378.355325073193     
   10543.442361740501     
   6325.3841833437637     
  -30447.768853560148     
   28457.431142786249     
   10513.530299018244     
   6249.4427844284182     
  -30305.284569153111     
   28536.282620028884     
   10480.575036466083     
   6173.8580885308938     
  -30162.406645271032     
   28614.886932802379     
   10444.539251185273     
   6098.6310781569737     
  -30019.136375496062     
   28693.220977186269     
   10405.379880124870     
   6023.7627324333998     
  -29875.475169737376     
   28771.261326287207     
   10363.055280526389     
   5949.2540268150860     
  -29731.424555819434     
   28848.984240891154     
   10317.517087424256     
   5875.1059327882458     
  -29586.986181169585     
   28926.365619046839     
   10268.718599772765     
   5801.3194175691706     
  -29442.161814600608     
   29003.381008545133     
   10216.606222601458     
   5727.8954437984430     
  -29296.953348191204     
   29080.005555214644     
   10161.127602546401     
   5654.8349692303054     
  -29151.362799272585     
   29156.214012233741     
   10102.223769444157     
   5582.1389464169451     
  -29005.392312515738     
   29231.980690504573     
   10039.836029182548     
   5509.8083223874110     
  -28859.044162137670     
   29307.279460723439     
   9973.8996250538057     
   5437.8440383208763     
  -28712.320754216082     
   29382.083707911348     
   9904.3494613588628     
   5366.2470292139724     
  -28565.224629124124     
   29456.366328871536     
   9831.1139033261043     
   5295.0182235418706     
  -28417.758464094077     
   29530.099683146484     
   9754.1213485319786     
   5224.1585429128027     
  -28269.925075903062     
   29603.255593260474     
   9673.2927507987861     
   5153.6689017157005     
  -28121.727423697681     
   29675.805288891464     
   9588.5490997652814     
   5083.5502067605930     
  -27973.168611957604     
   29747.719407139703     
   9499.8037098802870     
   5013.8033569114250     
  -27824.251893602344     
   29818.967934963806     
   9406.9691813807549     
   4944.4292427109076     
  -27674.980673255377     
   29889.520203824162     
   9309.9507476644831     
   4875.4287459970219     
  -27525.358510659735     
   29959.344834431646     
   9208.6516954319595     
   4806.8027395107720     
  -27375.389124268288     
   30028.409722147386     
   9102.9688174976527     
   4738.5520864947539     
  -27225.076394992226     
   30096.681988278615     
   8992.7944313834560     
   4670.6776402821115     
  -27074.424370155244     
   30164.127946513992     
   8878.0167972605414     
   4603.1802438754030     
  -26923.437267607726     
   30230.713072493447     
   8758.5163936635381     
   4536.0607295149039     
  -26772.119480062876     
   30296.401945445923     
   8634.1711409297222     
   4469.3199182358312     
  -26620.475579626756     
   30361.158229002896     
   8504.8494952037654     
   4402.9586194139674     
  -26468.510322553702     
   30424.944600216924     
   8370.4173907020922     
   4336.9776302991077     
  -26316.228654226546     
   30487.722730647190     
   8230.7305735170230     
   4271.3777355357715     
  -26163.635714375054     
   30549.453209948566     
   8085.6411732494871     
   4206.1597066705408     
  -26010.736842553317     
   30610.095518747938     
   7934.9913481555623     
   4141.3243016453880     
  -25857.537583871796     
   30669.607953859108     
   7778.6179716234819     
   4076.8722642763273     
  -25704.043695015534     
   30727.947588646282     
   7616.3477918182316     
   4012.8043237166503     
  -25550.261150551203     
   30785.070197084919     
   7448.0012502835734     
   3949.1211939040249     
  -25396.196149542338     
   30840.930206462042     
   7273.3876789103442     
   3885.8235729906405     
  -25241.855122491044     
   30895.480614053871     
   7092.3094617349907     
   3822.9121427555874     
  -25087.244738618370     
   30948.672935016883     
   6904.5565458675128     
   3760.3875679985799     
  -24932.371913508050     
   31000.457109110892     
   6709.9111153971144     
   3698.2504959141042     
  -24777.243817129085     
   31050.781442476371     
   6508.1416427483737     
   3636.5015554450088     
  -24621.867882260896     
   31099.592504796983     
   6299.0077740848828     
   3575.1413566145093     
  -24466.251813341150     
   31146.835063102619     
   6082.2539238432419     
   3514.1704898355169     
  -24310.403595764561     
   31192.451967531444     
   5857.6146239808959     
   3453.5895251961324     
  -24154.331505652710     
   31236.384077211300     
   5624.8073398228889     
   3393.3990117200965     
  -23998.044120129027     
   31278.570132259971     
   5383.5383451239304     
   3333.5994766008885     
  -23841.550328123758     
   31318.946669848403     
   5133.4951126219221     
   3274.1914244081254     
  -23684.859341741150     
   31357.447883193068     
   4874.3517963180366     
   3215.1753362647905     
  -23527.980708229010     
   31394.005521665451     
   4605.7627214949280     
   3156.5516689937722     
  -23370.924322569655     
   31428.548742076662     
   4327.3649889494573     
   3098.3208542320626     
  -23213.700440765726     
   31461.003979493784     
   4038.7762463601525     
   3040.4832975109002     
  -23056.319693813643     
   31491.294801341486     
   3739.5918296394530     
   2983.0393772999955     
  -22898.793102460128     
   31519.341740063781     
   3429.3870304871966     
   2925.9894440138942     
  -22741.132092752989     
   31545.062142792434     
   3107.7109093842600     
   2869.3338189783858     
  -22583.348512459474     
   31568.369974612819     
   2774.0900029472550     
   2813.0727933547359     
  -22425.454648398856     
   31589.175649634919     
   2428.0212059347273     
   2757.2066270193791     
  -22267.463244753068     
   31607.385808679432     
   2068.9754111816442     
   2701.7355473965426     
  -22109.387522420711     
   31622.903124263292     
   1696.3901923714338     
   2646.6597482411130     
  -21951.241199483287     
   31635.626050706080     
   1309.6729148637958     
   2591.9793883688621     
  -21793.038512862604     
   31645.448597567556     
   908.19343140244837     
   2537.6945903309615     
  -21634.794241247924     
   31652.260048303076     
   491.28636413662343     
   2483.8054390294942     
  -21476.523729387085     
   31655.944696034101     
   58.243926832800319     
   2430.3119802704368     
  -21318.242913833285     
   31656.381525485347     
  -391.68257282218218     
   2377.2142192503488     
  -21159.968350254101     
   31653.443906189183     
  -859.29041453780712     
   2324.5121189727133     
  -21001.717242418425     
   31646.999228080145     
  -1345.4241640836985     
   2272.2055985895913     
  -20843.507472981102     
   31636.908546849518     
  -1850.9842003302338     
   2220.2945316639270     
  -20685.357636200606     
   31623.026165347044     
  -2376.9260879373683     
   2168.7787443474899     
  -20527.287072738025     
   31605.199219687514     
  -2924.2695328698810     
   2117.6580134690553     
  -20369.315906693326     
   31583.267198190988     
  -3494.0986437330885     
   2066.9320645270204     
  -20211.465085051943     
   31557.061458362990     
  -4087.5719886534134     
   2016.6005695801919     
  -20053.756419734913     
   31526.404668448089     
  -4705.9233547000167     
   1966.6631450299810     
  -19896.212632455576     
   31491.110243287840     
  -5350.4730068422432     
   1917.1193492867208     
  -19738.857402608010     
   31450.981695736522     
  -6022.6300496172744     
   1867.9686803122056     
  -19581.715418442760     
   31405.811970364393     
  -6723.9036961765651     
   1819.2105730299193     
  -19424.812431785245     
   31355.382692643070     
  -7455.9093848218354     
   1770.8443965936999     
  -19268.175316622994     
   31299.463372256905     
  -8220.3781231017201     
   1722.8694515048119     
  -19111.832131851519     
   31237.810536333644     
  -9019.1683993527204     
   1675.2849665665278     
  -18955.812188577336     
   31170.166773338497     
  -9854.2740513063382     
   1628.0900956643868     
  -18800.146122349110     
   31096.259717953701     
  -10727.840575376220     
   1581.2839143592412     
  -18644.865970770126     
   31015.800913638377     
  -11642.174293415403     
   1534.8654162790538     
  -18490.005256969936     
   30928.484606437763     
  -12599.762004414952     
   1488.8335092941368     
  -18335.599079475327     
   30833.986391404651     
  -13603.282986457196     
   1443.1870114590990     
  -18181.684209074305     
   30731.961769006222     
  -14655.632117273151     
   1397.9246467032167     
  -18028.299193331470     
   30622.044528126673     
  -15759.936091802565     
   1353.0450402491883     
  -17875.484469492560     
   30503.845007438154     
  -16919.580530662253     
   1308.5467137383066     
  -17723.282486590317     
   30376.948153458186     
  -18138.231638288220     
   1264.4280800379215     
  -17571.737837666245     
   30240.911416171024     
  -19419.868720317307     
   1220.6874377046572     
  -17420.897403123894     
   30095.262400768643     
  -20768.812508504641     
   1177.3229650741578     
  -17270.810506354588     
   29939.496306954861     
  -22189.764818874606     
   1134.3327139451135     
  -17121.529082910165     
   29773.073070813298     
  -23687.845398606947     
   1091.7146028219472     
  -16973.107864657322     
   29595.414230323750     
  -25268.641255825205     
   1049.4664096767228     
  -16825.604580529249     
   29405.899420905058     
  -26938.254216866910     
   1007.5857641865591     
  -16679.080175691292     
   29203.862514278560     
  -28703.363057749877     
   966.07013939799640     
  -16533.599051177229     
   28988.587291345430     
  -30571.285586157243     
   924.91684276428782     
  -16389.229326325247     
   28759.302649449255     
  -32550.057310113309     
   884.12300649538736     
  -16246.043126652561     
   28515.177219623401     
  -34648.513064621526     
   843.68557715336283     
  -16104.116900174407     
   28255.313371638746     
  -36876.387933109676     
   803.60130441793717     
  -15963.531765589956     
   27978.740462140413     
  -39244.425235528724     
   763.86672893770719     
  -15824.373896252424     
   27684.407272873956     
  -41764.507113942978     
   724.47816917210878     
  -15686.734944396443     
   27371.173469519388     
  -44449.799772332037     
   685.43170711717983     
  -15550.712510794574     
   27037.799971226894     
  -47314.922925356506     
   646.72317279434367     
  -15416.410665743293     
   26682.938049286728     
  -50376.147505979607     
   608.34812736548781     
  -15283.940528262594     
   26305.116942991870     
  -53651.620239536402     
   570.30184471915959     
  -15153.420911427129     
   25902.729791195357     
  -57161.631622222332     
   532.57929135129177     
  -15024.979043064066     
   25474.017554028680     
  -60928.921495799143     
   495.17510433894671     
  -14898.751372571971     
   25017.050642810194     
  -64979.044582930466     
   458.08356717646188     
  -14774.884476443847     
   24529.707808438205     
  -69340.792794291730     
   421.29858320926837     
  -14653.536077266552     
   24009.651862481027     
  -74046.701083179607     
   384.81364636053723     
  -14534.876193599453     
   23454.301604357170     
  -79133.639506830747     
   348.62180879844931     
  -14419.088441318423     
   22860.799308055950     
  -84643.524862447390     
   312.71564513575180     
  -14306.371510869312     
   22225.972871587579     
  -90624.163801891453     
   277.08721268646730     
  -14196.940849582661     
   21546.291643073408     
  -97130.272081229792     
   241.72800722477777     
  -14091.030583968815     
   20817.814602464168     
  -104224.69652442455     
   206.62891359523869     
  -13988.895724016329     
   20036.129378531001     
  -111979.90344582609     
   171.78015040782154     
  -13890.814700313282     
   19196.280102687284     
  -120479.78512089432     
   137.17120791103835     
  -13797.092295770864     
   18292.681714280596     
  -129821.88054040735     
   102.79077796544121     
  -13708.063047459591     
   17319.017610227522     
  -140120.10565355566     
   68.626674830206042     
  -13624.095211389460     
   16268.116817825874     
  -151508.14705437783     
   34.665745217045298     
  -13545.595405057598     
   15131.805714918015     
  -164143.69249110701     
  0.89376574492508487     
  -13473.014070717218     
   13900.728021234740     
  -178213.75802430764     
  -32.704674471705147     
  -13406.851938573998     
   12564.124836052400     
  -193941.43094789484     
  -66.146308872772664     
  -13347.667716224010     
   11109.564103943219     
  -211594.48974694789     
  -99.449349551586110     
  -13296.087292387048     
   9522.6054308410748     
  -231496.50353131205     
  -132.63366863147795     
  -13252.814824674057     
   7786.3816543562716     
  -254041.27193903882     
  -165.72101020269670     
  -13218.646190251133     
   5881.0721148135208     
  -279711.78699968942     
  -198.73523947427958     
  -13194.485425683310     
   3783.2337123158013     
  -309105.40902145201     
  -231.70263759980114     
  -13181.364983540881     
   1464.9431446549611     
  -342967.68869859708     
  -264.65225303413592     
  -13180.470911980707     
  -1107.3145205845767     
  -382238.35813765827     
  -297.61632350418654     
  -13193.174453798711     
  -3974.1022066169526     
  -428114.82147088164     
  -330.63078707156092     
  -13221.072117734375     
  -7184.9633676486392     
  -482140.85220611241     
  -363.73590683775967     
  -13266.037075551481     
  -10801.019759194405     
  -546333.60792708863     
  -396.97704236275797     
  -13330.285929496087     
  -14898.521818647663     
  -623365.03662206908     
  -430.40561302656124     
  -13416.466633025988     
  -19573.759593313083     
  -716840.66573118302     
  -464.08031624198725     
  -13527.776193475016     
  -24950.064586297078     
  -831682.79206357861     
  -498.06868967296441     
  -13668.120568757689     
  -31187.685526773785     
  -974871.61340258177     
  -532.44914649836119     
  -13842.337839142861     
  -38499.222627293319     
  -1156080.3528158525     
  -567.31367499315093     
  -14056.510458894620     
  -47169.825273412025     
  -1390796.9268979977     
  -602.77149375032991     
  -14318.437027641025     
  -57600.802225147250     
  -1697857.5261632618     
  -638.95412035718516     
  -14638.275867382315     
  -70334.733671371447     
  -2124645.1551631810     
  -676.02259969163731     
  -15029.786632398491     
  -86269.572335095669     
  -2682265.1790472609     
  -714.17816149314967     
  -15511.426966181094     
  -106386.56117794970     
  -3643993.3968980392     
  -753.67858231279206     
  -16111.684648262697     
  -133716.51165468563     
  -4548702.3416877119     
  -794.86459560537855     
  -16865.555375442753     
  -167831.77921734273     
  -8185622.4423409961     
  -838.20533301475643     
  -17858.194692323385     
  -229223.94753490161     
  -6396542.3578978367     
  -884.38341539199916     
  -19124.249599208448     
  -277198.01521913440     
  -35057700.550692819     
  -934.47430355624567     
  -21167.571560629673     
  -540130.76934933662     
   23688498.806394186     
  -990.39891697240205     
  -23424.066054756426     
  -362467.02830138395     
  -337628461.34468454     
  -1056.4999457446893     
  -31566.934846476517     
  -2894680.4883865765     
  -265365069.31447202     
  -1157.6553651213326     
  -51015.932338055231     
  -4884918.5082450742     
  -265365069.31447202     
  -2751.9428318051282     
   1227901.3787712911     
  -490675519121.66345     
   1.2391381144750715E+017
  -2751.0816921340311     
   618291.77487048577     
  -118934084779.14206     
   1.5172232917653549E+017
  -2751.0320798438106     
   601948.06450154993     
  -81891386046.196655     
   2930883761962353.0     
  -2750.9797371793607     
   587602.33091846853     
  -81117581791.686432     
   32142289102526484.     
  -2750.9245232490107     
   573036.07680239412     
  -71940835572.793762     
   19962108049078296.     
  -2750.8662905839919     
   558863.04900443705     
  -65777756772.753502     
   18465162422552124.     
  -2750.8048848838725     
   544908.53875972820     
  -59612887796.753929     
   15122903367066282.     
  -2750.7401447563375     
   531217.35975656356     
  -54152980161.115570     
   12807450699847206.     
  -2750.6719014515797     
   517773.23392898048     
  -49152724483.107117     
   10741981882911048.     
  -2750.5999785916097     
   504576.91254862078     
  -44617556954.023720     
   9033072674225710.0     
  -2750.5241918948514     
   491624.42783417011     
  -40493507891.182487     
   7589377350708441.0     
  -2750.4443488964489     
   478913.14755175106     
  -36746592676.213730     
   6377102275031831.0     
  -2750.3602486647669     
   466440.08946517500     
  -33341958131.010231     
   5357539918158753.0     
  -2750.2716815146387     
   454202.39058355306     
  -30248872561.071602     
   4500553288935255.0     
  -2750.1784287179921     
   442197.17651556514     
  -27439095725.657330     
   3780197287878885.0     
  -2750.0802622125611     
   430421.59784279775     
  -24886983396.060425     
   3174776481210278.0     
  -2749.9769443094719     
   418872.82000300125     
  -22569173173.562691     
   2666002047895308.5     
  -2749.8682274005932     
   407548.02609697881     
  -20464403399.608734     
   2238494090707224.5     
  -2749.7538536666375     
   396444.41610839550     
  -18553320739.615135     
   1879311478806316.8     
  -2749.6335547870999     
   385559.20712829911     
  -16818311922.144001     
   1577568359875499.5     
  -2749.5070516532478     
   374889.63328522269     
  -15243348371.862173     
   1324108093059200.8     
  -2749.3740540854888     
   364432.94576606946     
  -13813845079.261871     
   1111229437268756.6     
  -2749.2342605565782     
   354186.41281364788     
  -12516531817.313526     
   932455836976385.50     
  -2749.0873579222689     
   344147.31972820271     
  -11339335778.492668     
   782341217211288.12     
  -2748.9330211611564     
   334312.96886061970     
  -10271274595.332392     
   656306528615301.00     
  -2748.7709131256333     
   324680.67962193140     
  -9302358780.1231575     
   550502029112573.75     
  -2748.6006843060286     
   315247.78847818892     
  -8423502936.9645081     
   461691570009481.06     
  -2748.4219726102083     
   306011.64894956915     
  -7626444679.5124941     
   387154989486703.19     
  -2748.2344031610783     
   296969.63161749433     
  -6903670912.9455433     
   324606154952893.50     
  -2748.0375881146633     
   288119.12411621661     
  -6248350538.0328846     
   272123879847696.38     
  -2747.8311265016291     
   279457.53113932256     
  -5654273214.7053137     
   228093861568091.88     
  -2747.6146040953558     
   270982.27443829190     
  -5115793535.7456665     
   191159802023636.62     
  -2747.3875933099071     
   262690.79282206239     
  -4627780196.5579567     
   160182310477537.53     
  -2747.1496531314979     
   254580.54215758547     
  -4185569671.8236933     
   134204316011291.27     
  -2746.9003290873243     
   246648.99537275350     
  -3784924047.3463283     
   112421991821837.92     
  -2746.6391532559096     
   238893.64245275708     
  -3421992603.2267513     
   94160297667959.500     
  -2746.3656443234131     
   231311.99044312665     
  -3093276829.9028049     
   78852411488851.469     
  -2746.0793076906521     
   223901.56345147011     
  -2795598581.8874216     
   66022440011871.648     
  -2745.7796356359245     
   216659.90264362306     
  -2526071076.2434525     
   55270882428204.852     
  -2745.4661075390522     
   209584.56624849021     
  -2282072484.4157763     
   46262405840175.672     
  -2745.1381901724085     
   202673.12955746803     
  -2061221908.6530561     
   38715578513322.633     
  -2744.7953380650879     
   195923.18492296466     
  -1861357494.5018649     
   32394232899998.734     
  -2744.4369939467279     
   189332.34176167744     
  -1680516526.9094954     
   27100213571464.781     
  -2744.0625892779117     
   182898.22655399813     
  -1516917304.4043624     
   22667279651868.250     
  -2743.6715448744753     
   176618.48284526641     
  -1368942653.3050056     
   18955984493627.711     
  -2743.2632716334788     
   170490.77124522516     
  -1235124920.7356863     
   15849372419420.285     
  -2742.8371713690203     
   164512.76943057441     
  -1114132325.4305239     
   13249365034454.094     
  -2742.3926377665298     
   158682.17214407685     
  -1004756539.2253561     
   11073726052096.713     
  -2741.9290574646293     
   152996.69119668446     
  -905901389.58862329     
   9253511924444.3828     
  -2741.4458112741054     
   147454.05546754345     
  -816572587.23350823     
   7730932030095.1738     
  -2740.9422755440264     
   142052.01090458655     
  -735868379.67256820     
   6457551248329.9365     
  -2740.4178236854859     
   136788.32052654302     
  -662971055.99510026     
   5392781800227.2871     
  -2739.8718278639585     
   131660.76442277859     
  -597139219.42808557     
   4502616871950.5938     
  -2739.3036608717102     
   126667.13975477176     
  -537700763.74514711     
   3758568086333.4692     
  -2738.7126981921938     
   121805.26075671460     
  -484046487.03092229     
   3136773702536.5713     
  -2738.0983202688135     
   117072.95873670018     
  -435624287.68429685     
   2617250486737.5078     
  -2737.4599149909104     
   112468.08207786431     
  -391933888.54542542     
   2183265979448.5859     
  -2736.7968804102475     
   107988.49623914815     
  -352522043.13953471     
   1820812053612.1929     
  -2736.1086277017080     
   103632.08375638051     
  -316978178.77873254     
   1518163278667.1543     
  -2735.3945843822917     
   99396.744243759444     
  -284930438.98403358     
   1265506666207.0283     
  -2734.6541978028758     
   95280.394394277420     
  -256042087.42852157     
   1054631166693.7083     
  -2733.8869389275069     
   91280.967981687849     
  -230008241.81735271     
   878667381816.33203     
  -2733.0923064152666     
   87396.415861148111     
  -206552907.45970780     
   731869396841.89453     
  -2732.2698310199762     
   83624.705970496434     
  -185426283.06649801     
   609431912306.50403     
  -2731.4190803231259     
   79963.823331873398     
  -166402314.67831179     
   507337027635.04144     
  -2730.5396638155048     
   76411.770052708918     
  -149276474.61117935     
   422225858113.55377     
  -2729.6312383429663     
   72966.565327220742     
  -133863745.30676231     
   351290993498.09149     
  -2728.6935139316374     
   69626.245437907055     
  -119996789.24870616     
   292186420602.73529     
  -2727.7262600076297     
   66388.863757006431     
  -107524288.11016026     
   242952092559.50897     
  -2726.7293120259255     
   63252.490748019729     
  -96309435.554650083     
   201950767578.65005     
  -2725.7025785225660     
   60215.213967635871     
  -86228569.774833351     
   167815134204.38293     
  -2724.6460486035553     
   57275.138067215856     
  -77169932.940317705     
   139403555489.23865     
  -2723.5597998829917     
   54430.384794886806     
  -69032545.861037076     
   115763029297.49001     
  -2722.4440068817835     
   51679.092997665408     
  -61725187.478638992     
   96098200043.271683     
  -2721.2989498969614     
   49019.418623473364     
  -55165469.354387976     
   79745431765.540955     
  -2720.1250243499207     
   46449.534723731187     
  -49278996.596655294     
   66151124147.031891     
  -2718.9227506199891     
   43967.631455984629     
  -43998607.159957737     
   54853577864.755287     
  -2717.6927843674102     
   41571.916086805781     
  -39263682.371641539     
   45467832934.737053     
  -2716.4359273471800     
   39260.612994895760     
  -35019522.053386696     
   37672993851.843407     
  -2715.1531387120694     
   37031.963674849423     
  -31216778.316340953     
   31201636370.935394     
  -2713.8455467996382     
   34884.226740965598     
  -27810942.593827385     
   25830955979.031925     
  -2712.5144613940047     
   32815.677931708597     
  -24761880.951574996     
   21375372491.687672     
  -2711.1613864485125     
   30824.610114735118     
  -22033413.251875304     
   17680353426.393288     
  -2709.7880332502527     
   28909.333292358959     
  -19592932.045534793     
   14617255649.166908     
  -2708.3963340014930     
   27068.174607906491     
  -17411057.538155675     
   12079018841.855711     
  -2706.9884557864666     
   25299.478352714465     
  -15461325.247889176     
   9976570673.3435516     
  -2705.5668148845489     
   23601.605974008373     
  -13719903.318885945     
   8235826931.0476065     
  -2704.1340913825411     
   21972.936084426445     
  -12165336.701643813     
   6795188197.5081911     
  -2702.6932440295386     
   20411.864470012941     
  -10778315.769876985     
   5603453340.2040873     
  -2701.2475252675335     
   18916.804109819779     
  -9541466.7597694639     
   4618074035.9544077     
  -2699.8004963594544     
   17486.185157262997     
  -8439163.1816990785     
   3803717754.4387860     
  -2698.3560425236365     
   16118.455077351458     
  -7457351.9189204685     
   3131009372.2179780     
  -2696.9183879696616     
   14812.078186564853     
  -6583408.1429394372     
   2575683943.8514767     
  -2695.4921107149394     
   13565.537522557350     
  -5805960.5971445432     
   2117211907.1994629     
  -2694.0821570442631     
   12377.327674382152     
  -5114890.2568061464     
   1739876223.8607857     
  -2692.6938554556400     
   11245.982736772408     
  -4500766.8085975163     
   1426288275.5836234     
  -2691.3329299148668     
   10169.967842829559     
  -3956359.3849170152     
   1176506620.5643914     
  -2690.0055122184212     
   9148.1006231238734     
  -3470746.1639619428     
   942516098.20292985     
  -2688.7181532390555     
   8177.9142493111221     
  -3050054.1155739538     
   844193654.75681710     
  -2687.4778328008401     
   7262.0161472775198     
  -2642582.8292615307     
   450538027.77044028     
  -2686.2919679000852     
   6383.3885736766597     
  -2407421.5682018176     
   1166058849.0559359     
  -2685.1684189553139     
   5601.3305747276754     
  -1749257.4586363707     
   173546922.08134788     
  -2679.3862809774510     
   109.04807057109383     
  -447655.54302626173     
   29895650.728857394     
  -2681.4443884022990     
  -1568.6861933941382     
  -223438.16255983128     
   17217271.484627135     
  -2686.4935725348359     
  -2363.0531658565360     
  -94308.626425127732     
   6522389.1341560576     
  -2692.8887220344131     
  -2712.3015017167486     
  -45390.707918957298     
   3953660.0064841611     
  -2699.8913917755972     
  -2865.1239161899571     
  -15738.257870326101     
   2130492.1140795532     
  -2707.1192767384791     
  -2903.8684784025959     
   240.43298527056288     
   1316649.0698841908     
  -2714.3568725866107     
  -2877.9791434159147     
   10115.301009401988     
   803209.36649212881     
  -2721.4760496674903     
  -2812.3424627471773     
   16139.371258092951     
   505281.15778411040     
  -2728.3981397359048     
  -2722.1715847482601     
   19928.979941473783     
   314238.51948332938     
  -2735.0741025962743     
  -2616.6347128005791     
   22285.768837598753     
   191233.36983898963     
  -2741.4734153016370     
  -2501.6202429281043     
   23720.019111391171     
   109276.92910860050     
  -2747.5775083374938     
  -2380.9712049503619     
   24539.596079705676     
   53964.601502549289     
  -2753.3757206774731     
  -2257.2613882736605     
   24944.330590974798     
   16113.544467720234     
  -2758.8627203078313     
  -2132.2376063600173     
   25065.182174482699     
  -9952.5902787419818     
  -2764.0368124443639     
  -2007.0983065553301     
   24990.537747392133     
  -27938.861134451119     
  -2768.8988038945363     
  -1882.6694714646401     
   24780.996288883751     
  -40293.338110428231     
  -2773.4512259298003     
  -1759.5199901097922     
   24478.796253055538     
  -48674.420432462968     
  -2777.6977939663125     
  -1638.0386542276231     
   24113.738099812068     
  -54223.431201193256     
  -2781.6430269798702     
  -1518.4866530635850     
   23707.062365803118     
  -57738.544471614769     
  -2785.2919766375003     
  -1401.0339389434123     
   23274.023282266007     
  -59785.281200102276     
  -2788.6500329843634     
  -1285.7847965545841     
   22825.633673265242     
  -60769.018253106282     
  -2791.7227842812022     
  -1172.7960472805034     
   22369.866036366941     
  -60983.229384758422     
  -2794.5159155996353     
  -1062.0901526496332     
   21912.491815981255     
  -60642.185065813777     
  -2797.0351354415511     
  -953.66473453971093     
   21457.675427987651     
  -59903.438081408553     
  -2799.2861227976955     
  -847.49954686379897     
   21008.399642377088     
  -58883.501472626398     
  -2801.2744892218006     
  -743.56161430452516     
   20566.773381332387     
  -57668.916939709692     
  -2803.0057520007558     
  -641.80903959048271     
   20134.256504284567     
  -56324.155860561121     
  -2804.4853155615156     
  -542.19383499144590     
   19711.825335330359     
  -54897.319329923579     
  -2805.7184590112629     
  -444.66403305223008     
   19300.095440355930     
  -53424.287841463905     
  -2806.7103282518888     
  -349.16526124747782     
   18899.413281544952     
  -51931.768446266462     
  -2807.4659315058798     
  -255.64191549812045     
   18509.925018197951     
  -50439.550310420193     
  -2807.9901373812349     
  -164.03803197545096     
   18131.628390869802     
  -48962.185186578383     
  -2808.2876748178742     
  -74.297930993350235     
   17764.412001970464     
  -47510.248294221892     
  -2808.3631344179748     
   13.633311860985017     
   17408.085139763800     
  -46091.289443111193     
  -2808.2209707825964     
   99.809525882745760     
   17062.400468940468     
  -44710.554170239229     
  -2807.8655055673676     
   184.28320533675617     
   16727.071312663673     
  -43371.533112956931     
  -2807.3009310385264     
   267.10534565420664     
   16401.784814316496     
  -42076.382492123921     
  -2806.5313139627779     
   348.32533755406189     
   16086.211945625564     
  -40826.246171912826     
  -2805.5605997043290     
   427.99090516646640     
   15780.015099336219     
  -39621.504257244851     
  -2804.3926164330460     
   506.14807745832377     
   15482.853817406884     
  -38461.964254718951     
  -2803.0310793712329     
   582.84118471558224     
   15194.389085496492     
  -37347.009123648568     
  -2801.4795950246771     
   658.11287372199638     
   14914.286517069126     
  -36275.711487523193     
  -2799.7416653576324     
   732.00413671695105     
   14642.218680912702     
  -35246.922238360974     
  -2797.8206918822443     
   804.55435032954529     
   14377.866764124996     
  -34259.338648592864     
  -2795.7199796413111     
   875.80132155050921     
   14120.921724260548     
  -33311.557259817862     
  -2793.4427410697404     
   945.78133847319009     
   13871.085044811916     
  -32402.114218489412     
  -2790.9920997250620     
   1014.5292240556530     
   13628.069188173245     
  -31529.516517928249     
  -2788.3710938811923     
   1082.0783915618081     
   13391.597814288783     
  -30692.265286939048     
  -2785.5826799825936     
   1148.4609006591220     
   13161.405824636739     
  -29888.873828278131     
  -2782.6297359581954     
   1213.7075133980256     
   12937.239270924652     
  -29117.880750069500     
  -2779.5150643961438     
   1277.8477494885851     
   12718.855165299132     
  -28377.859548611352     
  -2776.2413955816946     
   1340.9099404485444     
   12506.021218684546     
  -27667.425615376462     
  -2772.8113904014817     
   1402.9212823116789     
   12298.515526569223     
  -26985.240972873336     
  -2769.2276431180517     
   1463.9078866762836     
   12096.126219272672     
  -26330.017223863048     
  -2765.4926840190096     
   1523.8948299496997     
   11898.651090093699     
  -25700.517322704298     
  -2761.6089819454055     
   1582.9062007003668     
   11705.897210173420     
  -25095.556386270779     
  -2757.5789467041595     
   1640.9651450689914     
   11517.680537276388     
  -24514.001597740185     
  -2753.4049313694040     
   1698.0939102254156     
   11333.825525293338     
  -23954.771586073890     
  -2749.0892344776134     
   1754.3138858846435     
   11154.164738397783     
  -23416.835445041375     
  -2744.6341021213407     
   1809.6456439120379     
   10978.538472559972     
  -22899.211397300656     
  -2740.0417299462852     
   1864.1089760611385     
   10806.794387080217     
  -22400.965067871384     
  -2735.3142650562922     
   1917.7229299015171     
   10638.787149071180     
  -21921.208007999467     
  -2730.4538078307319     
   1970.5058429967230     
   10474.378089011185     
  -21459.095692685314     
  -2725.4624136585539     
   2022.4753753975410     
   10313.434871316045     
  -21013.825685845932     
  -2720.3420945931407     
   2073.6485405225117     
   10155.831178672201     
  -20584.635805564158     
  -2715.0948209319022     
   2124.0417344945186     
   10001.446410130469     
  -20170.802238996639     
  -2709.7225227243875     
   2173.6707640031896     
   9850.1653933379948     
  -19771.637650202159     
  -2704.2270912125095     
   2222.5508727639381     
   9701.8781109614793     
  -19386.489397994392     
  -2698.6103802063030     
   2270.6967666425330     
   9556.4794404765216     
  -19014.737765094451     
  -2692.8742073984713     
   2318.1226375118199     
   9413.8689072383131     
  -18655.794423373100     
  -2687.0203556208094     
   2364.8421859025734     
   9273.9504490630152     
  -18309.100458734596     
  -2681.0505740454410     
   2410.8686425142873     
   9136.6321956225056     
  -17974.125177818118     
  -2674.9665793336385     
   2456.2147886453158     
   9001.8262567888687     
  -17650.364475277260     
  -2668.7700567348652     
   2500.8929755953486     
   8869.4485232242896     
  -17337.339220540329     
  -2662.4626611385320     
   2544.9151431010851     
   8739.4184790702366     
  -17034.594437267137     
  -2656.0460180808232     
   2588.2928368507373     
   8611.6590207907338     
  -16741.697272141195     
  -2649.5217247088362     
   2631.0372251308386     
   8486.0962912496743     
  -16458.236481481603     
  -2642.8913507041339     
   2673.1591146530591     
   8362.6595176385617     
  -16183.820957185329     
  -2636.1564391677184     
   2714.6689655983046     
   8241.2808604596721     
  -15918.078423822393     
  -2629.3185074683201     
   2755.5769059301565     
   8121.8952722810045     
  -15660.655076279159     
  -2622.3790480557786     
   2795.8927450088809     
   8004.4403592089111     
  -15411.213651573220     
  -2615.3395292412247     
   2835.6259865489583     
   7888.8562568221123     
  -15169.433630600530     
  -2608.2013959456476     
   2874.7858409524952     
   7775.0855045926082     
  -14935.009211866041     
  -2600.9660704183816     
   2913.3812370527357     
   7663.0729355036128     
  -14707.649565775124     
  -2593.6349529269273     
   2951.4208333008955     
   7552.7655637602993     
  -14487.077121260687     
  -2586.2094224194816     
   2988.9130284236735     
   7444.1124853508445     
  -14273.027671079932     
  -2578.6908371614463     
   3025.8659715815952     
   7337.0647778177445     
  -14065.248961743406     
  -2571.0805353471460     
   3062.2875720526513     
   7231.5754106046688     
  -13863.500611545884     
  -2563.3798356878951     
   3098.1855084692079     
   7127.5991560180746     
  -13667.553141841187     
  -2555.5900379775148     
   3133.5672376278890     
   7025.0925074542656     
  -13477.187568353644     
  -2547.7124236363293     
   3168.4400028982536     
   6924.0136006916127     
  -13292.194774118787     
  -2539.7482562346227     
   3202.8108422496971     
   6824.3221398857222     
  -13112.375102879330     
  -2531.6987819964852     
   3236.6865959159463     
   6725.9793266141278     
  -12937.537742043958     
  -2523.5652302849312     
   3270.0739137163537     
   6628.9477935487985     
  -12767.500363901479     
  -2515.3488140691238     
   3302.9792620522744     
   6533.1915408195373     
  -12602.088699036529     
  -2507.0507303744989     
   3335.4089305932653     
   6438.6758755767632     
  -12441.136016527515     
  -2498.6721607165437     
   3367.3690386708395     
   6345.3673554528068     
  -12284.482896035286     
  -2490.2142715189402     
   3398.8655413938027     
   6253.2337337325425     
  -12131.976729015503     
  -2481.6782145167563     
   3429.9042354987964     
   6162.2439082649253     
  -11983.471530359282     
  -2473.0651271453253     
   3460.4907649489269     
   6072.3678717872308     
  -11838.827387262780     
  -2464.3761329154322     
   3490.6306262943517     
   5983.5766663827599     
  -11697.910436062455     
  -2455.6123417753820     
   3520.3291738055896     
   5895.8423381122921     
  -11560.592312835150     
  -2446.7748504605097     
   3549.5916243902852     
   5809.1378957660281     
  -11426.750045853794     
  -2437.8647428306549     
   3578.4230623057556     
   5723.4372704221241     
  -11296.265783708066     
  -2428.8830901961032     
   3606.8284436744216     
   5638.7152770443136     
  -11169.026418749845     
  -2419.8309516324734     
   3634.8126008142917     
   5554.9475789036896     
  -11044.923560761426     
  -2410.7093742850002     
   3662.3802463920460     
   5472.1106521979791     
  -10923.853116610180     
  -2401.5193936626488     
   3689.5359774070994     
   5390.1817538234027     
  -10805.715280844279     
  -2392.2620339224709     
   3716.2842790147006     
   5309.1388892170708     
  -10690.414091431458     
  -2382.9383081445967     
   3742.6295281965718     
   5228.9607835313345     
  -10577.857557289817     
  -2373.5492185982325     
   3768.5759972850292     
   5149.6268518516608     
  -10467.957229745431     
  -2364.0957569990278     
   3794.1278573462291     
   5071.1171726285720     
  -10360.628020475897     
  -2354.5789047581461     
   3819.2891814339882     
   4993.4124624750020     
  -10255.788407323862     
  -2344.9996332233645     
   3844.0639477137261     
   4916.4940494200737     
  -10153.359738117333     
  -2335.3589039125172     
   3868.4560424657366     
   4840.3438513841938     
  -10053.266565452022     
  -2325.6576687395718     
   3892.4692629745555     
   4764.9443521433031     
  -9955.4361982541104     
  -2315.8968702336251     
   3916.1073203065548     
   4690.2785806563970     
  -9859.7988143445855     
  -2306.0774417510861     
   3939.3738419820679     
   4616.3300895488128     
  -9766.2870655964889     
  -2296.2003076813066     
   3962.2723745473318     
   4543.0829365568388     
  -9674.8362637383161     
  -2286.2663836459014     
   3984.8063860501711     
   4470.5216645788014     
  -9585.3840320536528     
  -2276.2765766919979     
   4006.9792684224640     
   4398.6312843383994     
  -9497.8703195239086     
  -2266.2317854796383     
   4028.7943397756649     
   4327.3972569419693     
  -9412.2372268961863     
  -2256.1329004635500     
   4050.2548466123703     
   4256.8054777402485     
  -9328.4291061909153     
  -2245.9808040694879     
   4071.3639659553305     
   4186.8422594438161     
  -9246.3920746715212     
  -2235.7763708653542     
   4092.1248074011496     
   4117.4943188837797     
  -9166.0744624734361     
  -2225.5204677272718     
   4112.5404150993973     
   4048.7487604152293     
  -9087.4261775042141     
  -2215.2139540008047     
   4132.6137696606456     
   3980.5930640839474     
  -9010.3991392988901     
  -2204.8576816574891     
   4152.3477899972031     
   3913.0150705392057     
  -8934.9467607737024     
  -2194.4524954468484     
   4171.7453350981350     
   3846.0029698334029     
  -8861.0242194748862     
  -2183.9992330440450     
   4190.8092057431868     
   3779.5452881873412     
  -8788.5881818691742     
  -2173.4987251933262     
   4209.5421461557135     
   3713.6308768233221     
  -8717.5968491310341     
  -2162.9517958474075     
   4227.9468455989090     
   3648.2489004548397     
  -8648.0098168684817     
  -2152.3592623029358     
   4246.0259399171164     
   3583.3888268283258     
  -8579.7880956717490     
  -2141.7219353321643     
   4263.7820130244645     
   3519.0404161107876     
  -8512.8939945673592     
  -2131.0406193109711     
   4281.2175983426205     
   3455.1937111515326     
  -8447.2911009923264     
  -2120.3161123433433     
   4298.3351801902345     
   3391.8390278940897     
  -8382.9442001996504     
  -2109.5492063824468     
   4315.1371951259507     
   3328.9669463925939     
  -8319.8193173155159     
  -2098.7406873483937     
   4331.6260332457141     
   3266.5683015127274     
  -8257.8834540806311     
  -2087.8913352428240     
   4347.8040394385134     
   3204.6341756071224     
  -8197.1049124087513     
  -2077.0019242603944     
   4363.6735145994417     
   3143.1558887640567     
  -8137.4527765060448     
  -2066.0732228972906     
   4379.2367168037026     
   3082.1249929402616     
  -8078.8974098327726     
  -2055.1059940568475     
   4394.4958624419696     
   3021.5332623665158     
  -8021.4097951021286     
  -2044.1009951523808     
   4409.4531273201437     
   2961.3726889032496     
  -7964.9622519307668     
  -2033.0589782073100     
   4424.1106477224366     
   2901.6354720137688     
  -7909.5275650159165     
  -2021.9806899526720     
   4438.4705214406613     
   2842.3140152761493     
  -7855.0797310578600     
  -2010.8668719220957     
   4452.5348087720840     
   2783.4009172932156     
  -7801.5932980884299     
  -1999.7182605443277     
   4466.3055334842111     
   2724.8889675575520     
  -7749.0438205897062     
  -1988.5355872333796     
   4479.7846837503630     
   2666.7711389031292     
  -7697.4074272911748     
  -1977.3195784763766     
   4492.9742130556169     
   2609.0405831984453     
  -7646.6611489846337     
  -1966.0709559191730     
   4505.8760410750656     
   2551.6906245810605     
  -7596.7826069951507     
  -1954.7904364498099     
   4518.4920545240902     
   2494.7147550285972     
  -7547.7501456750297     
  -1943.4787322798768     
   4530.8241079840018     
   2438.1066289360342     
  -7499.5427740317546     
  -1932.1365510238418     
   4542.8740247016685     
   2381.8600581307960     
  -7452.1401357531822     
  -1920.7645957764139     
   4554.6435973647776     
   2325.9690071126470     
  -7405.5224546473191     
  -1909.3635651879958     
   4566.1345888543156     
   2270.4275887027920     
  -7359.6705791343475     
  -1897.9341535382835     
   4577.3487329744712     
   2215.2300593592845     
  -7314.5659024907154     
  -1886.4770508080685     
   4588.2877351605957     
   2160.3708150906041     
  -7270.1903754488676     
  -1874.9929427492973     
   4598.9532731665095     
   2105.8443872747375     
  -7226.5264773456629     
  -1863.4825109534368     
   4609.3469977314326     
   2051.6454386946452     
  -7183.5572026591699     
  -1851.9464329181976     
   4619.4705332273561     
   1997.7687596747012     
  -7141.2659827694761     
  -1840.3853821126622     
   4629.3254782885524     
   1944.2092648039302     
  -7099.6368815381320     
  -1828.8000280408623     
   4638.9134064210430     
   1890.9619881923952     
  -7058.6541646031428     
  -1817.1910363038548     
   4648.2358665964193     
   1838.0220819578717     
  -7018.3027963299928     
  -1805.5590686603327     
   4657.2943838287774     
   1785.3848109853966     
  -6978.5680446318047     
  -1793.9047830858178     
   4666.0904597328672     
   1733.0455506506580     
  -6939.4355477811068     
  -1782.2288338304745     
   4674.6255730695993     
   1680.9997840422998     
  -6900.8914704238514     
  -1770.5318714755795     
   4682.9011802747409     
   1629.2430980141207     
  -6862.9222496453558     
  -1758.8145429886902     
   4690.9187159726307     
   1577.7711811417805     
  -6825.5147582182808     
  -1747.0774917775445     
   4698.6795934766224     
   1526.5798204551434     
  -6788.6562111395442     
  -1735.3213577427284     
   4706.1852052749400     
   1475.6648988715967     
  -6752.3341433983142     
  -1723.5467773291441     
   4713.4369235041086     
   1425.0223927961092     
  -6716.5365196132761     
  -1711.7543835763120     
   4720.4361004083466     
   1374.6483688990097     
  -6681.2514632300627     
  -1699.9448061675396     
   4727.1840687879057     
   1324.5389829247842     
  -6646.4676189165802     
  -1688.1186714779831     
   4733.6821424346754     
   1274.6904757829097     
  -6612.1737741389497     
  -1676.2766026216379     
   4739.9316165553246     
   1225.0991724768676     
  -6578.3590500352775     
  -1664.4192194972818     
   4745.9337681855213     
   1175.7614796016030     
  -6545.0129383510730     
  -1652.5471388333976     
   4751.6898565909351     
   1126.6738825639700     
  -6512.1250792393030     
  -1640.6609742321086     
   4757.2011236585195     
   1077.8329444696751     
  -6479.6854582867300     
  -1628.7613362121447     
   4762.4687942785249     
   1029.2353035325245     
  -6447.6843062723392     
  -1616.8488322508686     
   4767.4940767154449     
   980.87767123548201     
  -6416.1121139309844     
  -1604.9240668253865     
   4772.2781629694855     
   932.75683038099965     
  -6384.9595567247834     
  -1592.9876414527660     
   4776.8222291297025     
   884.86963370556373     
  -6354.2176354756693     
  -1581.0401547293816     
   4781.1274357175653     
   837.21300143949611     
  -6323.8774801014133     
  -1569.0822023694143     
   4785.1949280220106     
   789.78392033873547     
  -6293.9305720336906     
  -1557.1143772425223     
   4789.0258364254787     
   742.57944104848275     
  -6264.3684000559633     
  -1545.1372694107083     
   4792.6212767232200     
   695.59667804806304     
  -6235.1829281134960     
  -1533.1514661643960     
   4795.9823504335582     
   648.83280608721270     
  -6206.3660460098336     
  -1521.1575520577435     
   4799.1101451006316     
   602.28506074213897     
  -6177.9100680973952     
  -1509.1561089432071     
   4802.0057345905652     
   555.95073523140843     
  -6149.8073203145905     
  -1497.1477160053748     
   4804.6701793794664     
   509.82718032904899     
  -6122.0504355342146     
  -1485.1329497940872     
   4807.1045268354455     
   463.91180206254234     
  -6094.6321609008301     
  -1473.1123842568632     
   4809.3098114927416     
   418.20206085578604     
  -6067.5453938409710     
  -1461.0865907706477     
   4811.2870553208859     
   372.69547040197875     
  -6040.7833059111454     
  -1449.0561381728946     
   4813.0372679859092     
   327.38959560764511     
  -6014.3390587793710     
  -1437.0215927920051     
   4814.5614471065956     
   282.28205266679981     
  -5988.2061325100667     
  -1424.9835184771302     
   4815.8605785049449     
   237.37050667297427     
  -5962.3780822468525     
  -1412.9424766273587     
   4816.9356364492678     
   192.65267105612281     
  -5936.8485865678431     
  -1400.8990262203006     
   4817.7875838935506     
   148.12630665686396     
  -5911.6114973815684     
  -1388.8537238400797     
   4818.4173727112593     
   103.78922042650217     
  -5886.6608949584024     
  -1376.8071237047507     
   4818.8259439216108     
   59.639263714315085     
  -5861.9907077549951     
  -1364.7597776931530     
   4819.0142279144120     
   15.674333406151607     
  -5837.5954337436769     
  -1352.7122353712120     
   4818.9831446670605     
  -28.107632346925037     
  -5813.4691967053595     
  -1340.6650440177025     
   4818.7336039578877     
  -71.708651322216241     
  -5789.6067420791760     
  -1328.6187486494841     
   4818.2665055748621     
  -115.13070188780914     
  -5766.0024204224019     
  -1316.5738920462213     
   4817.5827395200404     
  -158.37572004097814     
  -5742.6512607688692     
  -1304.5310147745977     
   4816.6831862086956     
  -201.44560449674375     
  -5719.5477659198659     
  -1292.4906552120376     
   4815.5687166656016     
  -244.34221274114373     
  -5696.6872364917399     
  -1280.4533495699416     
   4814.2401927162109     
  -287.06736701483089     
  -5674.0643773512829     
  -1268.4196319164505     
   4812.6984671740620     
  -329.62284984496648     
  -5651.6746752869276     
  -1256.3900341987439     
   4810.9443840246749     
  -372.01040990961752     
  -5629.5130380129658     
  -1244.3650862648851     
   4808.9787786056640     
  -414.23175769471572     
  -5607.5751625646317     
  -1232.3453158852187     
   4806.8024777828932     
  -456.28857141394963     
  -5585.8561206304630     
  -1220.3312487733344     
   4804.4163001235611     
  -498.18249231867901     
  -5564.3518053919188     
  -1208.3234086065997     
   4801.8210560656171     
  -539.91513085911754     
  -5543.0574604757312     
  -1196.3223170462761     
   4799.0175480839371     
  -581.48806181268651     
  -5521.9691284956107     
  -1184.3284937572205     
   4796.0065708537149     
  -622.90283027640271     
  -5501.0822576623559     
  -1172.3424564271854     
   4792.7889114100017     
  -664.16094720887133     
  -5480.3929865658602     
  -1160.3647207857211     
   4789.3653493054589     
  -705.26389460811436     
  -5459.8970029317670     
  -1148.3958006226892     
   4785.7366567636136     
  -746.21312213010356     
  -5439.5904979881288     
  -1136.4362078063953     
   4781.9035988311252     
  -787.01005086501368     
  -5419.4693784899182     
  -1124.4864523013441     
   4777.8669335259538     
  -827.65607120368895     
  -5399.5299408233013     
  -1112.5470421856298     
   4773.6274119835452     
  -868.15254575986296     
  -5379.7682218778737     
  -1100.6184836679602     
   4769.1857786005849     
  -908.50080742394789     
  -5360.1806504977512     
  -1088.7012811043280     
   4764.5427711762686     
  -948.70216230268011     
  -5340.7634421050034     
  -1076.7959370143308     
   4759.6991210502165     
  -988.75788811846678     
  -5321.5129936485391     
  -1064.9029520971462     
   4754.6555532409930     
  -1028.6692355708319     
  -5302.4258634596654     
  -1053.0228252471704     
   4749.4127865781984     
  -1068.4374295467785     
  -5283.4983536611080     
  -1041.1560535693211     
   4743.9715338363339     
  -1108.0636671992377     
  -5264.7272357018646     
  -1029.3031323940136     
   4738.3325018646683     
  -1147.5491214670008     
  -5246.1089107974358     
  -1017.4645552918125     
   4732.4963917152554     
  -1186.8949382979824     
  -5227.6402142095531     
  -1005.6408140877674     
   4726.4638987697490     
  -1226.1022399045532     
  -5209.3176568699555     
  -993.83239887543050     
   4720.2357128641597     
  -1265.1721223310788     
  -5191.1381985500811     
  -982.03979803056927     
   4713.8125184112823     
  -1304.1056588202036     
  -5173.0983747078826     
  -970.26349822457053     
   4707.1949945226552     
  -1342.9038966305136     
  -5155.1952865888288     
  -958.50398443754443     
   4700.3838151278787     
  -1381.5678612799290     
  -5137.4255259156780     
  -946.76173997113131     
   4693.3796490928680     
  -1420.0985527242974     
  -5119.7862588647422     
  -935.03724646101421     
   4686.1831603368937     
  -1458.4969496657823     
  -5102.2741802661540     
  -923.33098388914118     
   4678.7950079476841     
  -1496.7640060177794     
  -5084.8864977116309     
  -911.64343059566136     
   4671.2158462957632     
  -1534.9006547506158     
  -5067.6199783586944     
  -899.97506329057603     
   4663.4463251474162     
  -1572.9078045883068     
  -5050.4719140952311     
  -888.32635706511007     
   4655.4870897760857     
  -1610.7863439440202     
  -5033.4390909746362     
  -876.69778540280504     
   4647.3387810734093     
  -1648.5371371263309     
  -5016.5188832951735     
  -865.08982019033635     
   4639.0020356587156     
  -1686.1610287510439     
  -4999.7081258399912     
  -853.50293172805846     
   4630.4774859876015     
  -1723.6588396948446     
  -4983.0042307715003     
  -841.93758874027890     
   4621.7657604597998     
  -1761.0313714256301     
  -4966.4040783238524     
  -830.39425838526427     
   4612.8674835262036     
  -1798.2794020130600     
  -4949.9051252543868     
  -818.87340626497917     
   4603.7832757950391     
  -1835.4036904524669     
  -4933.5043015414840     
  -807.37549643456134     
   4594.5137541371232     
  -1872.4049727140291     
  -4917.1990335558939     
  -795.90099141153314     
   4585.0595317916741     
  -1909.2839654656973     
  -4900.9864206120847     
  -784.45035218475118     
   4575.4212184689595     
  -1946.0413636202873     
  -4884.8636850910007     
  -773.02403822309623     
   4565.5994204567623     
  -1982.6778412584706     
  -4868.8282223991464     
  -761.62250748390341     
   4555.5947407212998     
  -2019.1940529264634     
  -4852.8770501561912     
  -750.24621642113459     
   4545.4077790119773     
  -2055.5906308026356     
  -4837.0076777905188     
  -738.89561999329237     
   4535.0391319640057     
  -2091.8681883860636     
  -4821.2171319170720     
  -727.57117167107720     
   4524.4893932008517     
  -2128.0273168754429     
  -4805.5029015859081     
  -716.27332344478862     
   4513.7591534370695     
  -2164.0685886373362     
  -4789.8620173909221     
  -705.00252583146869     
   4502.8490005810563     
  -2199.9925537677691     
  -4774.2919831758736     
  -693.75922788178957     
   4491.7595198375338     
  -2235.7997436415872     
  -4758.7898069806024     
  -682.54387718668397     
   4480.4912938104444     
  -2271.4906671939425     
  -4743.3529910925799     
  -671.35691988371855     
   4469.0449026058923     
  -2307.0658146271362     
  -4727.9785117945539     
  -660.19880066320923     
   4457.4209239356596     
  -2342.5256534655964     
  -4712.6638707372513     
  -649.06996277407745     
   4445.6199332207561     
  -2377.8706324961249     
  -4697.4060034192289     
  -637.97084802944721     
   4433.6425036957107     
  -2413.1011775217698     
  -4682.2023817256286     
  -626.90189681197990     
   4421.4892065134445     
  -2448.2176953847111     
  -4667.0499240501449     
  -615.86354807894725     
   4409.1606108504448     
  -2483.2205698150883     
  -4651.9460275846623     
  -604.85623936703939     
   4396.6572840133531     
  -2518.1101650219725     
  -4636.8875894334287     
  -593.88040679690573     
   4383.9797915459403     
  -2552.8868219427241     
  -4621.8719592758662     
  -582.93648507742762     
   4371.1286973369906     
  -2587.5508616372922     
  -4606.8959436024061     
  -572.02490750971924     
   4358.1045637298612     
  -2622.1025812143112     
  -4591.9568606994817     
  -561.14610599085336     
   4344.9079516326519     
  -2656.5422576695564     
  -4577.0514331844734     
  -550.30051101731055     
   4331.5394206299316     
  -2690.8701434184409     
  -4562.1768903170114     
  -539.48855168814623     
   4317.9995290961469     
  -2725.0864700958177     
  -4547.3299034223464     
  -528.71065570787346     
   4304.2888343099776     
  -2759.1914443714859     
  -4532.5075419355526     
  -517.96724938905641     
   4290.4078925717095     
  -2793.1852509360019     
  -4517.7065115296100     
  -507.25875765460995     
   4276.3572593199387     
  -2827.0680497724734     
  -4502.9235502628453     
  -496.58560403980141     
   4262.1374892545082     
  -2860.8399763994453     
  -4488.1555142025763     
  -485.94821069394777     
   4247.7491364566204     
  -2894.5011427559639     
  -4473.3988029551583     
  -475.34699838180450     
   4233.1927545152848     
  -2928.0516337781282     
  -4458.6502448088177     
  -464.78238648463770     
   4218.4688966543044     
  -2961.4915106141939     
  -4443.9060703887089     
  -454.25479300097538     
   4203.5781158624131     
  -2994.8208061421101     
  -4429.1629395408145     
  -443.76463454702889     
   4188.5209650265870     
  -3028.0395281886654     
  -4414.4169396025864     
  -433.31232635677804     
   4173.2979970680253     
  -3061.1476552356853     
  -4399.6645341419962     
  -422.89828228171177     
   4157.9097650818321     
  -3094.1451392417498     
  -4384.9016326606843     
  -412.52291479021522     
   4142.3568224800110     
  -3127.0319014867055     
  -4370.1244890509788     
  -402.18663496659485     
   4126.6397231384080     
  -3159.8078351545873     
  -4355.3288002968557     
  -391.88985250973082     
   4110.7590215476284     
  -3192.4728011568145     
  -4340.5105881208347     
  -381.63297573134713     
   4094.7152729683180     
  -3225.0266305677201     
  -4325.6652979388400     
  -371.41641155388743     
   4078.5090335911427     
  -3257.4691203022621     
  -4310.7887014709386     
  -361.24056550798514     
   4062.1408607014791     
  -3289.8000355632935     
  -4295.8759460072461     
  -351.10584172951513     
   4045.6113128496745     
  -3322.0191051583488     
  -4280.9225215158222     
  -341.01264295621280     
   4028.9209500266047     
  -3354.1260240697166     
  -4265.9232429852564     
  -330.96137052384717     
   4012.0703338454496     
  -3386.1204483921065     
  -4250.8732656066059     
  -320.95242436193098     
   3995.0600277297594     
  -3418.0019978841556     
  -4235.7670488409822     
  -310.98620298895327     
   3977.8905971081726     
  -3449.7702507504637     
  -4220.5993404597384     
  -301.06310350711493     
   3960.5626096167871     
  -3481.4247458039108     
  -4205.3642165880710     
  -291.18352159654989     
   3943.0766353087060     
  -3512.9649774283225     
  -4190.0559577099539     
  -281.34785150901160     
   3925.4332468723578     
  -3544.3903971111463     
  -4174.6681891991047     
  -271.55648606100289     
   3907.6330198582541     
  -3575.7004085301405     
  -4159.1946608080407     
  -261.80981662632735     
   3889.6765329157133     
  -3606.8943684861997     
  -4143.6285515469508     
  -252.10823312803743     
   3871.5643680379412     
  -3637.9715826228012     
  -4127.9628584609736     
  -242.45212402975341     
   3853.2971108212309     
  -3668.9313040612597     
  -4112.1903745520249     
  -232.84187632632552     
   3834.8753507314022     
  -3699.7727318703992     
  -4096.3032682161574     
  -223.27787553380955     
   3816.2996813857708     
  -3730.4950063820206     
  -4080.2937188981518     
  -213.76050567872457     
   3797.5707008466316     
  -3761.0972092737566     
  -4064.1531180695865     
  -204.29014928655820     
   3778.6890119292984     
  -3791.5783576592789     
  -4047.8728576021194     
  -194.86718736948393     
   3759.6552225249225     
  -3821.9374040912944     
  -4031.4434606715599     
  -185.49199941325105     
   3740.4699459395779     
  -3852.1732300463318     
  -4014.8554069931324     
  -176.16496336320583     
   3721.1338012504657     
  -3882.2846455987792     
  -3998.0982266540182     
  -166.88645560939923     
   3701.6474136807215     
  -3912.2703822986850     
  -3981.1613455323763     
  -157.65685097073302     
   3682.0114149940000     
  -3942.1290923901774     
  -3964.0331547545425     
  -148.47652267809329     
   3662.2264439103969     
  -3971.8593410508374     
  -3946.7018551352271     
  -139.34584235641555     
   3642.2931465453594     
  -4001.4596049643505     
  -3929.1545254601260     
  -130.26518000562243     
   3622.2121768731845     
  -4030.9282639053026     
  -3911.3779484486181     
  -121.23490398036951     
   3601.9841972171253     
  -4060.2635985186662     
  -3893.3576812127294     
  -112.25538096853100     
   3581.6098787680085     
  -4089.4637811277626     
  -3875.0788549769741     
  -103.32697596835033     
   3561.0899021338396     
  -4118.5268725400892     
  -3856.5252578254349     
  -94.450052264176051     
   3540.4249579225543     
  -4147.4508119737802     
  -3837.6801010241161     
  -85.624971400696268     
   3519.6157473607918     
  -4176.2334127314607     
  -3818.5250990192826     
  -76.852093155578331     
   3498.6629829515273     
  -4204.8723509741067     
  -3799.0412202770940     
  -68.131775510412353     
   3477.5673891737770     
  -4233.3651601261836     
  -3779.2077508978800     
  -59.464374619849607     
   3456.3297032278160     
  -4261.7092182579181     
  -3759.0030174867825     
  -50.850244778816510     
   3434.9506758299490     
  -4289.9017408890686     
  -3738.4034614468010     
  -42.289738387676081     
   3413.4310720606013     
  -4317.9397668499205     
  -3717.3842640124230     
  -33.783205915196696     
   3391.7716722714017     
  -4345.8201488300128     
  -3695.9185758075241     
  -25.330995859176305     
   3369.9732730539558     
  -4373.5395381485687     
  -3673.9777322029172     
  -16.933454704556716     
   3348.0366882807339     
  -4401.0943711400914     
  -3651.5310703521077     
  -8.5909268788476592     
   3325.9627502174644     
  -4428.4808541677321     
  -3628.5453837468667     
 -0.30375470466397597     
   3303.7523107206803     
  -4455.6949445458340     
  -3604.9853024385670     
   7.9277216508387873     
   3281.4062425235306     
  -4482.7323343141225     
  -3580.8123517614231     
   16.103164229865342     
   3258.9254406203640     
  -4509.5884269523340     
  -3555.9854242322067     
   24.222237341475374     
   3236.3108237588986     
  -4536.2583176340750     
  -3530.4597440816092     
   32.284607622954091     
   3213.5633360505262     
  -4562.7367657146879     
  -3504.1872785619325     
   40.289944105368292     
   3190.6839487104803     
  -4589.0181703039016     
  -3477.1156347165847     
   48.237918283648483     
   3167.6736619408093     
  -4615.0965375642763     
  -3449.1883822794816     
   56.128204191572088     
   3144.5335069708203     
  -4640.9654504313721     
  -3420.3438658753957     
   63.960478482061220     
   3121.2645482711778     
  -4666.6180294254382     
  -3390.5154102148840     
   71.734420513251806     
   3097.8678859601096     
  -4692.0468950020495     
  -3359.6300235307485     
   79.449712440839377     
   3074.3446584221579     
  -4717.2441201785305     
  -3327.6084536241597     
   87.106039317261406     
   3050.6960451627601     
  -4742.2011835807107     
  -3294.3637417339382     
   94.703089198337636     
   3026.9232699246986     
  -4766.9089116437162     
  -3259.8010879835570     
   102.24055325805945     
   3003.0276040960807     
  -4791.3574198035922     
  -3223.8162039181752     
   109.71812591229786     
   2979.0103704432390     
  -4815.5360413329790     
  -3186.2949270018130     
   117.13550495228924     
   2954.8729472066930     
  -4839.4332532854924     
  -3147.1113072349181     
   124.49239168885893     
   2930.6167726032545     
  -4863.0365880897543     
  -3106.1268777897321     
   131.78849110845889     
   2906.2433497838479     
  -4886.3325396731771     
  -3063.1883923705773     
   139.02351204222708     
   2881.7542523031243     
  -4909.3064526159569     
  -3018.1266204849367     
   146.19716734942745     
   2857.1511301659111     
  -4931.9424022695930     
  -2970.7536215081059     
   153.30917411680286     
   2832.4357165241590     
  -4954.2230544309050     
  -2920.8608665189499     
   160.35925387557188     
   2807.6098351107580     
  -4976.1295109297962     
  -2868.2159506730995     
   167.34713283803109     
   2782.6754085070343     
  -4997.6411305598440     
  -2812.5595843254164     
   174.27254215598933     
   2757.6344673620283     
  -5018.7353274422858     
  -2753.6018067513983     
   181.13521820356951     
   2732.4891606909409     
  -5039.3873409929201     
  -2691.0172428223009     
   187.93490288727139     
   2707.2417674126727     
  -5059.5699703140881     
  -2624.4403949172570     
   194.67134398660730     
   2681.8947093036982     
  -5079.2532732759673     
  -2553.4589627430569     
   201.34429552911243     
   2656.4505655817666     
  -5098.4042154965409     
  -2477.6072544080835     
   207.95351820410650     
   2630.9120893682639     
  -5116.9862699046007     
  -2396.3570835251985     
   214.49877982026098     
   2605.2822263234243     
  -5134.9589480310406     
  -2309.1082577588659     
   220.97985581282768     
   2579.5641358034368     
  -5152.2772599642312     
  -2215.1759859500489     
   227.39652980733686     
   2553.7612149538786     
  -5168.8910798588568     
  -2113.7770383866605     
   233.74859424770608     
   2527.8771262351152     
  -5184.7444076467564     
  -2004.0118985245945     
   240.03585109806031     
   2501.9158289737834     
  -5199.7744968856914     
  -1884.8444341449469     
   246.25811262919481     
   2475.8816156562152     
  -5213.9108301417782     
  -1755.0760155834319     
   252.41520230258436     
   2449.7791538302135     
  -5227.0739002586542     
  -1613.3151899072234     
   258.50695576723331     
   2423.6135346691099     
  -5239.1737641829586     
  -1457.9393054670281     
   264.53322198757843     
   2397.3903294862171     
  -5250.1083089739614     
  -1287.0483951868030     
   270.49386452423158     
   2371.1156557839381     
  -5259.7611719378619     
  -1098.4069142558583     
   276.38876299375892     
   2344.7962547946058     
  -5267.9992237947808     
  -889.37208973822715     
   282.21781473915769     
   2318.4395829489499     
  -5274.6695144678179     
  -656.80302013723428     
   287.98093674951758     
   2292.0539203199828     
  -5279.5955371188466     
  -396.94670223662735     
   293.67806787591820     
   2265.6484998837218     
  -5282.5726373856214     
  -105.29189506523592     
   299.30917140145812     
   2239.2336624737609     
  -5283.3623265986107     
   223.61739463640811     
   304.87423803712295     
   2212.8210436669178     
  -5281.6851961388384     
   596.42448278499148     
   310.37328943294705     
   2186.4238006452752     
  -5277.2120125179499     
   1021.2756689491688     
   315.80638231691421     
   2160.0568895014790     
  -5269.5524450008315     
   1508.2376558784156     
   321.17361340409991     
   2133.7374067325227     
  -5258.2406625817439     
   2069.8528514335953     
   326.47512525824101     
   2107.4850131605781     
  -5242.7167661959920     
   2721.8881453938266     
   331.71111334085589     
   2081.3224647323245     
  -5222.3026051055385     
   3484.3564716346114     
   336.88183455447478     
   2055.2762833906395     
  -5196.1699315682781     
   4382.9271156919303     
   341.98761768411515     
   2029.3776136162180     
  -5163.2979782005896     
   5450.9071875590616     
   347.02887627621686     
   2003.6633282349812     
  -5122.4161742938959     
   6732.0495632212969     
   352.00612468398930     
   1978.1774732928227     
  -5071.9258025697363     
   8284.6693186061111     
   356.91999827891351     
   1952.9731818296973     
  -5009.7907826801893     
   10187.543205472992     
   361.77127922145849     
   1928.1152443513995     
  -4933.3842086391433     
   12549.472734464582     
   366.56092976654458     
   1903.6836259219742     
  -4839.2631631306576     
   15521.545047764233     
   371.29013596072122     
   1879.7783390759671     
  -4722.8515752724279     
   19325.980516600164     
   375.96036595451136     
   1856.5264433342907     
  -4577.9067213979233     
   24267.812542745985     
   380.57344933040923     
   1834.0919312124781     
  -4395.8981273273321     
   30888.288370291972     
   385.13168742465052     
   1812.6915959827838     
  -4164.2359645501374     
   39729.507709223188     
   389.63801071338690     
   1792.6153444295815     
  -3866.2646567309694     
   52814.524640939140     
   394.09621014730391     
   1774.2742934829439     
  -3470.1557219239166     
   69251.905391025837     
   398.51128946877088     
   1758.2219880994064     
  -2950.7664314912340     
   103884.64508457633     
   402.89002534640213     
   1745.4159930372857     
  -2171.6315933568935     
   122492.29480296750     
   407.24190657364306     
   1736.8545655980570     
  -1252.9393823346568     
   294859.76296891423     
   411.58081930029510     
   1736.1184892420511     
   958.50883993225091     
   79909.389580187708     
   415.92835478786191     
   1742.4093344963405     
   1557.8292617836460     
   1731543.1115616858     
   420.32116991810716     
   1782.6649141470421     
   14544.402598496590     
  -2426556.1160924546     
   424.83081978040133     
   1809.8889999627920     
  -3654.7682721964311     
   19613586.947816078     
   429.63916227466683     
   2159.3699138733778     
   143447.13383642753     
   15205558.335034572     
   436.17171849481269     
   3161.7098018373863     
   257488.82134918438     
   15205558.335034572     
  -21.770448291480069     
   6769.9351479841862     
  -1922242411.9382622     
   469091454917451.19     
  -21.765131507289105     
   4332.7246888600157     
  -514968047.18590879     
   570665125234617.50     
  -21.764782001753243     
   4260.2445327874939     
  -375641315.08131278     
   27188001792749.367     
  -21.764409966369954     
   4194.7590235104290     
  -368463210.05650795     
   131612684338879.66     
  -21.764013983506402     
   4128.2032781804119     
  -330887286.34078872     
   85608319610686.234     
  -21.763592549036360     
   4062.8181518821953     
  -304456669.97489578     
   78649029520356.625     
  -21.763144067275281     
   3997.9754526729967     
  -278198522.28103399     
   65133649189022.203     
  -21.762666845635579     
   3933.8457117204134     
  -254682951.23542458     
   55499995198330.164     
  -21.762159088987957     
   3870.3771012565016     
  -233014769.75078273     
   46908642415590.984     
  -21.761618893714125     
   3807.5796967675192     
  -213210365.47646454     
   39735114103419.242     
  -21.761044241435535     
   3745.4463403129193     
  -195069300.30517805     
   33635409106146.473     
  -21.760432992402230     
   3683.9746716101231     
  -178463323.25097945     
   28475672177245.367     
  -21.759782878525137     
   3623.1609949103859     
  -163260610.01049662     
   24104953994615.844     
  -21.759091496034589     
   3563.0019862602257     
  -149344020.21299034     
   20404289999160.148     
  -21.758356297747149     
   3503.4942182181362     
  -136605252.84328347     
   17270757011939.793     
  -21.757574584922079     
   3444.6342922425688     
  -124945302.69915333     
   14617662390260.400     
  -21.756743498688184     
   3386.4188018162108     
  -114273380.59134869     
   12371439930328.383     
  -21.755860011021007     
   3328.8443426866579     
  -104506309.01456618     
   10469797053674.248     
  -21.754920915249663     
   3271.9075100467139     
  -95567867.905433118     
   8859957198197.5586     
  -21.753922816071885     
   3215.6048993182567     
  -87388221.245128810     
   7497216947555.3975     
  -21.752862119055155     
   3159.9331058948969     
  -79903383.363436759     
   6343710240371.1123     
  -21.751735019601060     
   3104.8887252760369     
  -73054732.015825585     
   5367364688305.8096     
  -21.750537491349309     
   3050.4683530020093     
  -66788561.269875228     
   4541016664821.5322     
  -21.749265273997192     
   2996.6685846718510     
  -61055671.176783562     
   3841660652470.8735     
  -21.747913860509499     
   2943.4860159524164     
  -55810992.088540941     
   3249814087415.3770     
  -21.746478483693323     
   2890.9172425515153     
  -51013239.623042896     
   2748978458575.9756     
  -21.744954102111471     
   2838.9588602572576     
  -46624598.613069966     
   2325183012130.8848     
  -21.743335385307581     
   2787.6074649381280     
  -42610433.225844011     
   1966598024958.1956     
  -21.741616698315511     
   2736.8596524949380     
  -38939021.257973760     
   1663207366960.4902     
  -21.739792085424966     
   2686.7120189129951     
  -35581310.202149160     
   1406530605074.3384     
  -21.737855253174782     
   2637.1611602570060     
  -32510694.210974343     
   1189388227754.6755     
  -21.735799552544975     
   2588.2036726375509     
  -29702808.954279140     
   1005702174012.8568     
  -21.733617960318099     
   2539.8361522624737     
  -27135344.084715888     
   850327243515.88684     
  -21.731303059580288     
   2492.0551953922336     
  -24787871.037099119     
   718908124964.18774     
  -21.728847019332040     
   2444.8573983693595     
  -22641685.256875068     
   607758315134.20972     
  -21.726241573178680     
   2398.2393576112854     
  -20679661.640206739     
   513757619553.43762     
  -21.723477997070432     
   2352.1976696076258     
  -18886121.927661374     
   434265273378.52271     
  -21.720547086062084     
   2306.7289309198068     
  -17246713.274046294     
   367046429760.57745     
  -21.717439130062473     
   2261.8297381856487     
  -15748296.846978407     
   310209844948.63629     
  -21.714143888544363     
   2217.4966881261962     
  -14378845.844692184     
   262155163188.47049     
  -21.710650564185872     
   2173.7263775222686     
  -13127351.944237404     
   221528246012.97791     
  -21.706947775415291     
   2130.5154032414030     
  -11983739.610197531     
   187183354641.85443     
  -21.703023527832038     
   2087.8603622229407     
  -10938787.594352145     
   158151145093.34427     
  -21.698865184477775     
   2045.7578514688903     
  -9984056.9496161547     
   133611552277.02493     
  -21.694459434932938     
   2004.2044680618803     
  -9111825.1187706441     
   112870846315.36926     
  -21.689792263215740     
   1963.1968091547049     
  -8315025.5258937739     
   95342205643.728226     
  -21.684848914462673     
   1922.7314719590563     
  -7587192.2339699585     
   80529274065.021561     
  -21.679613860371823     
   1882.8050537565216     
  -6922409.2318797708     
   68012237631.585793     
  -21.674070763392923     
   1843.4141518923152     
  -6315264.0039258581     
   57436047659.716667     
  -21.668202439651310     
   1804.5553637638777     
  -5760804.9627157431     
   48500445959.494865     
  -21.661990820596245     
   1766.2252868303217     
  -5254502.4829790220     
   40951527435.312279     
  -21.655416913368136     
   1728.4205185978171     
  -4792213.1978090871     
   34574598340.829987     
  -21.648460759883672     
   1691.1376566155548     
  -4370147.2971921246     
   29188132779.883156     
  -21.641101394642813     
   1654.3732984774683     
  -3984838.5787194315     
   24638658851.281178     
  -21.633316801267227     
   1618.1240418113202     
  -3633117.0215974948     
   20796432420.263985     
  -21.625083867786088     
   1582.3864842705714     
  -3312083.6631699093     
   17551775838.552753     
  -21.616378340691945     
   1547.1572235310532     
  -3019087.5988389533     
   14811981240.918871     
  -21.607174777797177     
   1512.4328572823131     
  -2751704.9160521836     
   12498690312.210295     
  -21.597446499929966     
   1478.2099832199360     
  -2507719.4084521253     
   10545678151.230757     
  -21.587165541518136     
   1444.4851990336522     
  -2285104.9149399414     
   8896978516.2045422     
  -21.576302600119416     
   1411.2551024016295     
  -2082009.1509892931     
   7505298168.7801571     
  -21.564826984967969     
   1378.5162909785045     
  -1896738.9067916286     
   6330675919.1887465     
  -21.552706564619413     
   1346.2653623857145     
  -1727746.4945690231     
   5339348381.4996147     
  -21.539907713789919     
   1314.4989141988247     
  -1573617.3449595559     
   4502791036.7574215     
  -21.526395259499775     
   1283.2135439362089     
  -1433058.6498664776     
   3796907123.4286413     
  -21.512132426647597     
   1252.4058490476407     
  -1304888.9705337649     
   3201342042.8313403     
  -21.497080783158893     
   1222.0724268997046     
  -1188028.7229462310     
   2698903521.6436954     
  -21.481200184871284     
   1192.2098747646969     
  -1081491.4725405516     
   2275071540.0265055     
  -21.464448720339185     
   1162.8147898043389     
  -984375.96554772463     
   1917583960.7651391     
  -21.446782655762586     
   1133.8837690578741     
  -895858.83792708209     
   1616086305.7583857     
  -21.428156380268359     
   1105.4134094267226     
  -815187.94307343720     
   1361835715.7061605     
  -21.408522351797970     
   1077.4003076614426     
  -741676.24679323006     
   1147450744.6085935     
  -21.387831043882965     
   1049.8410603465070     
  -674696.24165261723     
   966699915.96623325     
  -21.366030893619040     
   1022.7322638872290     
  -613674.83631217713     
   814323025.33559191     
  -21.343068251181023     
   996.07051449626920     
  -558088.68063097296     
   685880161.00318956     
  -21.318887331254999     
   969.85240818069110     
  -507459.88856818801     
   577624120.24496710     
  -21.293430166799734     
   944.07454073117083     
  -461352.12634567556     
   486392632.36741602     
  -21.266636565588229     
   918.73350771066509     
  -419367.03400531621     
   409517299.69910538     
  -21.238444070021060     
   893.82590444593893     
  -381140.95282135991     
   344746683.79989046     
  -21.208787920746861     
   869.34832602090034     
  -346341.93212650815     
   290181334.30132389     
  -21.177601024671379     
   845.29736727238753     
  -314666.99230538006     
   244218919.10777801     
  -21.144813927985666     
   821.66962278797678     
  -285839.62179813598     
   205507882.24298888     
  -21.110354794895528     
   798.46168690838601     
  -259607.48858259866     
   172908312.28436238     
  -21.074149392789032     
   775.67015373349170     
  -235740.34767351986     
   145458898.90242219     
  -21.036121084636228     
   753.29161713286157     
  -214028.12815680646     
   122349035.36630118     
  -20.996190829475641     
   731.32267076190158     
  -194279.18430136438     
   102895265.01866473     
  -20.954277191905113     
   709.75990808287361     
  -176318.69699956389     
   86521400.807596326     
  -20.910296361560661     
   688.59992240153645     
  -159987.21231701647     
   72741737.651140958     
  -20.864162183635660     
   667.83930687635677     
  -145139.30673991679     
   61146906.028686374     
  -20.815786201564041     
   647.47465467612255     
  -131642.36376546815     
   51391858.531547695     
  -20.765077713064994     
   627.50255860704203     
  -119375.46871312313     
   43185981.439976677     
  -20.711943840822677     
   607.91961285311163     
  -108228.35273101920     
   36283923.283761241     
  -20.656289619152542     
   588.72240656715906     
  -98100.593547866942     
   30480607.248400357     
  -20.598018098085507     
   569.90754918109178     
  -88900.290321155000     
   25597888.258300345     
  -20.537030466382078     
   551.47157258143147     
  -80544.989989405396     
   21503642.239957128     
  -20.473226195070094     
   533.41131166674143     
  -72954.857576340204     
   18027073.989123277     
  -20.406503203181273     
   515.72242678291082     
  -66074.009521341970     
   15222089.262356387     
  -20.336758047442700     
   498.40514389604726     
  -59790.961328368423     
   12477310.256827360     
  -20.263886137758476     
   481.44195849598009     
  -54221.714054687371     
   11459582.881867975     
  -20.187781980393332     
   464.88424292663683     
  -48690.458339642137     
   6325729.0564406207     
  -20.108339450842504     
   448.51583240928102     
  -45388.702815483382     
   16227216.859400708     
  -20.025452098439096     
   433.15978339609370     
  -36229.498077540906     
   2867546.0460352614     
  -19.124181595964192     
   305.77878137155034     
  -14722.902732276445     
   713562.14794651757     
  -18.440603376050380     
   245.54355798416535     
  -9371.1866226775637     
   417269.90509146207     
  -17.878794555214647     
   206.51143559124242     
  -6241.6623344915970     
   211575.70909013852     
  -17.398220485372580     
   179.27016846422453     
  -4654.8445163155575     
   140401.82032679176     
  -16.976944063996385     
   158.62848001377409     
  -3601.8308638646195     
   93362.902846351339     
  -16.601425511504129     
   142.36988012282009     
  -2901.6090925169838     
   67420.379042381086     
  -16.262582424602773     
   129.12596676727981     
  -2395.9562496991261     
   50120.777736834025     
  -15.953959097093055     
   118.08595010134982     
  -2020.0504166728711     
   38608.337598369653     
  -15.670766281668911     
   108.70960434795489     
  -1730.4878846850984     
   30456.258648604755     
  -15.409331941036921     
   100.62821977419074     
  -1502.0659448205629     
   24540.504436852814     
  -15.166765858374747     
   93.578024508278915     
  -1318.0121615441669     
   20115.501479885057     
  -14.940744068403077     
   87.365129353305917     
  -1167.1459004450289     
   16732.941489864523     
  -14.729364454686815     
   81.843142504015731     
  -1041.6488392710448     
   14095.327920905314     
  -14.531046664173456     
   76.899185706177491     
  -935.93387986425523     
   12004.040995192703     
  -14.344460723516613     
   72.444592075516084     
  -845.90357240030983     
   10321.377622868444     
  -14.168474869129968     
   68.408600043943309     
  -768.49324022879637     
   8949.9675976606741     
  -14.002116608527826     
   64.733945735255475     
  -701.36848324634150     
   7819.3983595509208     
  -13.844543119110609     
   61.373717038265340     
  -642.72299554970959     
   6877.8326777037073     
  -13.695018379101542     
   58.289061423223735     
  -591.13925046693168     
   6086.4667600341936     
  -13.552895244815776     
   55.447486422639720     
  -545.49074976667532     
   5415.8235974394029     
  -13.417601223701508     
   52.821579366258334     
  -504.87207278587977     
   4843.2104657209447     
  -13.288627050577247     
   50.388029198561199     
  -468.54799429297265     
   4350.9455159411882     
  -13.165517419021489     
   48.126869455520236     
  -435.91590292341380     
   3925.0989531067112     
  -13.047863390104817     
   46.020885546273917     
  -406.47766077511346     
   3554.5859626410188     
  -12.935296121213311     
   44.055145729197868     
  -379.81826605530580     
   3230.5038349489591     
  -12.827481644430740     
   42.216626345826626     
  -355.58948729318854     
   2945.6413155823984     
  -12.724116487216200     
   40.493909684027855     
  -333.49717742632055     
   2694.1111172851333     
  -12.624923974878838     
   38.876938380345358     
  -313.29134404668213     
   2471.0716642448097     
  -12.529651089333512     
   37.356814253816530     
  -294.75830656484607     
   2272.5142612844743     
  -12.438065785079669     
   35.925632363391387     
  -277.71444960521251     
   2095.0987693095253     
  -12.349954683562952     
   34.576343217289875     
  -262.00120883539103     
   1936.0256200339772     
  -12.265121082674636     
   33.302637653488560     
  -247.48101668513618     
   1792.9353121704351     
  -12.183383230280944     
   32.098850107166072     
  -234.03400184385791     
   1663.8288872664950     
  -12.104572820198189     
   30.959876889583033     
  -221.55528518935927     
   1547.0045488116157     
  -12.028533676560590     
   29.881106798926453     
  -209.95275107327211     
   1441.0068079448579     
  -11.955120598526108     
   28.858361921209060     
  -199.14520001368567     
   1344.5854196557848     
  -11.884198342075988     
   27.887846897759175     
  -189.06080936626728     
   1256.6620252180871     
  -11.815640719545986     
   26.966105263900676     
  -179.63584417713162     
   1176.3029009699342     
  -11.749329800679513     
   26.089981722408204     
  -170.81357241985711     
   1102.6965756864593     
  -11.685155201567122     
   25.256589421103044     
  -162.54334810220871     
   1035.1353541110702     
  -11.623013449950095     
   24.463281468481583     
  -154.77983294637568     
   972.99998945413984     
  -11.562807417109971     
   23.707626053551969     
  -147.48233302546961     
   915.74691240097570     
  -11.504445808011994     
   22.987384643032136     
  -140.61423118246228     
   862.89754051893431     
  -11.447842702575233     
   22.300492816004557     
  -134.14249962857028     
   814.02929499403103     
  -11.392917141950166     
   21.645043367142840     
  -128.03727991611504     
   768.76801970670749     
  -11.339592754531477     
   21.019271367931768     
  -122.27151976831476     
   726.78156115498712     
  -11.287797417148306     
   20.421540923361853     
  -116.82065805965235     
   687.77431014829858     
  -11.237462947479179     
   19.850333401378869     
  -111.66235073354011     
   651.48254644300835     
  -11.188524824253028     
   19.304236945456974     
  -106.77623163521754     
   617.67045533770158     
  -11.140921932236241     
   18.781937108318470     
  -102.14370322018478     
   586.12670503206573     
  -11.094596329380805     
   18.282208467936897     
  -97.747752932444286     
   556.66150282498234     
  -11.049493033830808     
   17.803907106452641     
  -93.572791661256900     
   529.10404915792765     
  -11.005559828761792     
   17.345963849068070     
  -89.604511292572454     
   503.30033445609342     
  -10.962747083266974     
   16.907378173876257     
  -85.829758784151750     
   479.11122479070474     
  -10.921007587711797     
   16.487212715420323     
  -82.236424598221447     
   456.41079569752674     
  -10.880296402158303     
   16.084588294848551     
  -78.813343630490039     
   435.08487682009860     
  -10.840570716617671     
   15.698679418136477     
  -75.550207054339296     
   415.02977804848024     
  -10.801789722026138     
   15.328710191203189     
  -72.437483718975699     
   396.15117511077892     
  -10.763914490959262     
   14.973950607141637     
  -69.466349905644847     
   378.36312455692502     
  -10.726907867204497     
   14.633713166198854     
  -66.628626471467911     
   361.58720181015946     
  -10.690734363404419     
   14.307349793875455     
  -63.916722457891709     
   345.75173585560151     
  -10.655360066064219     
   13.994249026633289     
  -61.323584438974692     
   330.79113388053372     
  -10.620752547288912     
   13.693833438198675     
  -58.842650934870690     
   316.64528349721166     
  -10.586880782679204     
   13.405557282589895     
  -56.467811308641600     
   303.25901920213568     
  -10.553715074871233     
   13.128904332656726     
  -54.193368664625581     
   290.58165107646630     
  -10.521226982255447     
   12.863385895291282     
  -52.014006281552085     
   278.56654135238989     
  -10.489389252454270     
   12.608538986533878     
  -49.924757221409152     
   267.17072902740489     
  -10.458175760177928     
   12.363924651596099     
  -47.920976753703641     
   256.35459231296215     
  -10.427561449113144     
   12.129126416433449     
  -45.998317311356423     
   246.08154742971257     
  -10.397522277531078     
   11.903748858890973     
  -44.152705705633579     
   236.31777701011509     
  -10.368035167329245     
   11.687416288681746     
  -42.380322378057713     
   227.03198831434273     
  -10.339077956247586     
   11.479771526572350     
  -40.677582465700141     
   218.19519209866394     
  -10.310629353021689     
   11.280474774095699     
  -39.041118524960154     
   209.78050758647393     
  -10.282668895256800     
   11.089202565988145     
  -37.467764718061602     
   201.76298226005738     
  -10.255176909824719     
   10.905646798315212     
  -35.954542351111172     
   194.11943235702066     
  -10.228134475602495     
   10.729513825916351     
  -34.498646608433518     
   186.82829612318255     
  -10.201523388386880     
   10.560523623426493     
  -33.097434387509644     
   179.86950275017986     
  -10.175326127832255     
   10.398409004665510     
  -31.748413116883292     
   173.22435109285180     
  -10.149525826272086     
   10.242914895664084     
  -30.449230483686904     
   166.87540269842017     
  -10.124106239295282     
   10.093797657046245     
  -29.197664963448752     
   160.80638092911693     
  -10.099051717958986     
   9.9508244518714246     
  -27.991617106480387     
   155.00208230183063     
  -10.074347182528687     
   9.8137726553821807     
  -26.829101489216654     
   149.44829293768919     
  -10.049978097644962     
   9.6824293034286804     
  -25.708239292183986     
   144.13171512350601     
  -10.025930448823917     
   9.5565905766263253     
  -24.627251428757688     
   139.03989652168451     
  -10.002190720205398     
   9.4360613175423182     
  -23.584452204845057     
   134.16117041192473     
  -9.9787458734695349     
   9.3206545784633175     
  -22.578243426755620     
   129.48459479397474     
  -9.9555833278480002     
   9.2101911974819259     
  -21.607108965800808     
   124.99990328769523     
  -9.9326909411618427     
   9.1044994008395648     
  -20.669609691143094     
   120.69745388396089     
  -9.9100569918225965     
   9.0034144296441738     
  -19.764378787013385     
   116.56818631865978     
  -9.8876701617379936     
   8.9067781892025817     
  -18.890117389623434     
   112.60358120745043     
  -9.8655195200677159     
   8.8144389194021038     
  -18.045590530567559     
   108.79562114189757     
  -9.8435945077784464     
   8.7262508846456779     
  -17.229623372003324     
   105.13675844182801     
  -9.8218849229510568     
   8.6420740820064452     
  -16.441097683689623     
   101.61988081177809     
  -9.8003809067959260     
   8.5617739663532184     
  -15.678948577601286     
   98.238284263466639     
  -9.7790729303354613     
   8.4852211912951514     
  -14.942161445625285     
   94.985643906924636     
  -9.7579517817155725     
   8.4122913648902795     
  -14.229769116323350     
   91.855991053977263     
  -9.7370085541104636     
   8.3428648191409263     
  -13.540849183418519     
   88.843687488951332     
  -9.7162346341873906     
   8.2768263923642511     
  -12.874521527251385     
   85.943406894210312     
  -9.6956216911002926     
   8.2140652236072604     
  -12.229945975544807     
   83.150112307453767     
  -9.6751616659831168     
   8.1544745583353002     
  -11.606320133238903     
   80.459039470431222     
  -9.6548467619156195     
   8.0979515646591764     
  -11.002877337210668     
   77.865679224819331     
  -9.6346694343360912     
   8.0443971594585886     
  -10.418884743024522     
   75.365761124988609     
  -9.6146223818770711     
   7.9937158437645595     
  -9.8536415345871085     
   72.955239502498443     
  -9.5946985376016336     
   7.9458155468322964     
  -9.3064772383183687     
   70.630279420733302     
  -9.5748910606191764     
   7.9006074783798432     
  -8.7767501426628680     
   68.387243800464802     
  -9.5551933280609340     
   7.8580059884877871     
  -8.2638458141593816     
   66.222681314850121     
  -9.5355989273966575     
   7.8179284346916438     
  -7.7671757042980056     
   64.133316629619884     
  -9.5161016490750079     
   7.7802950558569588     
  -7.2861758295758561     
   62.116037996373962     
  -9.4966954794712066     
   7.7450288524215116     
  -6.8203055446030509     
   60.167889677665919     
  -9.4773745941265304     
   7.7120554726299524     
  -6.3690463720205557     
   58.286061447926620     
  -9.4581333512650705     
   7.6813031044219988     
  -5.9319009111611063     
   56.467881348506893     
  -9.4389662855740646     
   7.6527023726414782     
  -5.5083918010473134     
   54.710807000001211     
  -9.4198681022348580     
   7.6261862412674919     
  -5.0980607485473044     
   53.012418716623209     
  -9.4008336711923253     
   7.6016899203756916     
  -4.7004676081726293     
   51.370412490232688     
  -9.3818580216512419     
   7.5791507775690201     
  -4.3151895144958843     
   49.782594058252229     
  -9.3629363367887528     
   7.5585082536351331     
  -3.9418200590589922     
   48.246871671596068     
  -9.3440639486726642     
   7.5397037821836808     
  -3.5799685215220212     
   46.761252038007186     
  -9.3252363333759014     
   7.5226807130517832     
  -3.2292591312369670     
   45.323833967496270     
  -9.3064491062779364     
   7.5073842392824890     
  -2.8893303764807445     
   43.932803513819039     
  -9.2876980175445283     
   7.4937613274659691     
  -2.5598343501271015     
   42.586429977323100     
  -9.2689789477775832     
   7.4817606512774084     
  -2.2404361252971778     
   41.283060716942018     
  -9.2502879038273491     
   7.4713325280393654     
  -1.9308131699201128     
   40.021117479794164     
  -9.2316210147596021     
   7.4624288581425109     
  -1.6306547888216563     
   38.799092734777432     
  -9.2129745279708519     
   7.4550030671871799     
  -1.3396615933108251     
   37.615545387041585     
  -9.1943448054449455     
   7.4490100506966330     
  -1.0575450029080131     
   36.469098166162610     
  -9.1757283201448132     
   7.4444061212727082     
 -0.78402676666179327     
   35.358433600786810     
  -9.1571216525333980     
   7.4411489580694141     
 -0.51883851465589192     
   34.282291699816170     
  -9.1385214872181333     
   7.4391975584655059     
 -0.26172132690727046     
   33.239466768430020     
  -9.1199246097135944     
   7.4385121918328778     
  -1.2425326144045071E-002
   32.228804500293428     
  -9.1013279033172303     
   7.4390543552865376     
  0.22929070760815584     
   31.249199853362818     
  -9.0827283460933437     
   7.4407867313218290     
  0.46365970650837718     
   30.299594698347892     
  -9.0641230079607062     
   7.4436731472549651     
  0.69090666674598666     
   29.378974683456335     
  -9.0455090478794222     
   7.4476785363640099     
  0.91124897687190931     
   28.486368551855975     
  -9.0268837111328981     
   7.4527689006587172     
   1.1248967410108293     
   27.620844684761135     
  -9.0082443267009218     
   7.4589112752016105     
   1.3320530761465381     
   26.781510377588688     
  -8.9895883047200922     
   7.4660736939019223     
   1.5329144039784532     
   25.967508782686476     
  -8.9709131340279882     
   7.4742251567114906     
   1.7276707198485979     
   25.178018830555150     
  -8.9522163797876662     
   7.4833355981638059     
   1.9165058610777614     
   24.412251881470826     
  -8.9334956811891892     
   7.4933758571919729     
   2.0995977501887930     
   23.669451425982025     
  -8.9147487492250921     
   7.5043176481571532     
   2.2771186358836584     
   22.948891280233298     
  -8.8959733645367987     
   7.5161335330480759     
   2.4492353204854083     
   22.249873909890841     
  -8.8771673753291456     
   7.5287968947863142     
   2.6161093748095894     
   21.571729572239231     
  -8.8583286953503126     
   7.5422819115898410     
   2.7778973466013839     
   20.913814806462330     
  -8.8394553019345654     
   7.5565635323504692     
   2.9347509576498516     
   20.275511597580014     
  -8.8205452341053352     
   7.5716174529811733     
   3.0868172946317021     
   19.656225410067556     
  -8.8015965907362688     
   7.5874200936807705     
   3.2342389852072086     
   19.055385703842802     
  -8.7826075287680077     
   7.6039485770887536     
   3.3771543779860300     
   18.472443108219210     
  -8.7635762614784998     
   7.6211807072869631     
   3.5156977012976740     
   17.906869750911611     
  -8.7445010568048094     
   7.6390949496012812     
   3.6499992244295112     
   17.358158266953602     
  -8.7253802357144306     
   7.6576704111909342     
   3.7801854114316633     
   16.825819749679546     
  -8.7062121706241982     
   7.6768868223683988     
   3.9063790595542600     
   16.309384866112872     
  -8.6869952838650164     
   7.6967245186324096     
   4.0286994460501067     
   15.808401444432260     
  -8.6677280461906250     
   7.7171644233897432     
   4.1472624568833485     
   15.322434254829428     
  -8.6484089753287599     
   7.7381880313164384     
   4.2621807137945691     
   14.851064888009789     
  -8.6290366345731186     
   7.7597773923520608     
   4.3735637004546426     
   14.393890300280697     
  -8.6096096314145747     
   7.7819150962974648     
   4.4815178777067484     
   13.950522274548392     
  -8.5901266162101848     
   7.8045842579786457     
   4.5861467947658614     
   13.520587620635537     
  -8.5705862808885893     
   7.8277685029703621     
   4.6875512019206278     
   13.103726321399987     
  -8.5509873576904276     
   7.8514519538484917     
   4.7858291493311285     
   12.699592267792060     
  -8.5313286179424939     
   7.8756192169501684     
   4.8810760913395690     
   12.307851717760244     
  -8.5116088708643645     
   7.9002553696265743     
   4.9733849792227707     
   11.928183524154688     
  -8.4918269624063107     
   7.9253459479637653     
   5.0628463556539289     
   11.560278089099263     
  -8.4719817741173333     
   7.9508769349562058     
   5.1495484413221728     
   11.203837589782218     
  -8.4520722220422222     
   7.9768347491176250     
   5.2335772232455398     
   10.858574567458659     
  -8.4320972556465552     
   8.0032062335069920     
   5.3150165325014802     
   10.524212759579479     
  -8.4120558567686352     
   8.0299786451587423     
   5.3939481281983266     
   10.200485614970658     
  -8.3919470385973494     
   8.0571396449050141     
   5.4704517703106061     
   9.8871363681300029     
  -8.3717698446750166     
   8.0846772875634709     
   5.5446052930715810     
   9.5839180619020770     
  -8.3515233479243065     
   8.1125800124924883     
   5.6164846785358469     
   9.2905922456148726     
  -8.3312066496983306     
   8.1408366344897729     
   5.6861641203779580     
   9.0069298397521447     
  -8.3108188788530750     
   8.1694363350261590     
   5.7537160941760996     
   8.7327096612540274     
  -8.2903591908413325     
   8.1983686538031879     
   5.8192114166355049     
   8.4677191375400902     
  -8.2698267668273591     
   8.2276234806201938     
   5.8827193101670554     
   8.2117533798672966     
  -8.2492208128214735     
   8.2571910475469021     
   5.9443074605160602     
   7.9646148789477884     
  -8.2285405588338705     
   8.2870619213784629     
   6.0040420721081684     
   7.7261141712039390     
  -8.2077852580469397     
   8.3172269963797127     
   6.0619879283921989     
   7.4960680465524669     
  -8.1869541860053747     
   8.3476774872975472     
   6.1182084387413420     
   7.2743008214258547     
  -8.1660466398234384     
   8.3784049226316561     
   6.1727656949020364     
   7.0606431989485623     
  -8.1450619374087161     
   8.4094011381661460     
   6.2257205188941498     
   6.8549323719853499     
  -8.1239994167017393     
   8.4406582707425919     
   6.2771325116840408     
   6.6570119549533340     
  -8.1028584349308730     
   8.4721687522751665     
   6.3270601013461905     
   6.4667310166656780     
  -8.0816383678818795     
   8.5039253039884599     
   6.3755605839711826     
   6.2839456297211829     
  -8.0603386091816080     
   8.5359209308888744     
   6.4226901761940915     
   6.1085161412057278     
  -8.0389585695952199     
   8.5681489164474929     
   6.4685040472531350     
   5.9403098329832762     
  -8.0174976763364647     
   8.6006028174931259     
   6.5130563710005092     
   5.7791981825697949     
  -7.9959553723904415     
   8.6332764593140521     
   6.5564003573697835     
   5.6250587099638016     
  -7.9743311158483809     
   8.6661639309517113     
   6.5985882976945103     
   5.4777736385693343     
  -7.9526243792539280     
   8.6992595806959070     
   6.6396715999837808     
   5.3372301276160838     
  -7.9308346489604675     
   8.7325580117607196     
   6.6797008259409019     
   5.2033204027312108     
  -7.9089614244990223     
   8.7660540781479757     
   6.7187257289613855     
   5.0759409952494350     
  -7.8870042179562683     
   8.7997428806864431     
   6.7567952864257563     
   4.9549934187115907     
  -7.8649625533622398     
   8.8336197632451725     
   6.7939577370660933     
   4.8403833476280367     
  -7.8428359660872804     
   8.8676803091182705     
   6.8302606121733032     
   4.7320209215571962     
  -7.8206240022478317     
   8.9019203375714167     
   6.8657507690849826     
   4.6298206342399295     
  -7.7983262181206490     
   8.9363359005537344     
   6.9004744238417821     
   4.5337009045503818     
  -7.7759421795650390     
   8.9709232795649037     
   6.9344771806259100     
   4.4435845393214954     
  -7.7534714614527394     
   9.0056789826781447     
   6.9678040646708208     
   4.3593979360743127     
  -7.7309136471050470     
   9.0405997417127999     
   7.0004995491913782     
   4.2810719920069538     
  -7.7082683277368327     
   9.0756825095586073     
   7.0326075891314304     
   4.2085406577332849     
  -7.6855351019070568     
   9.1109244576415964     
   7.0641716440644302     
   4.1417425467582909     
  -7.6627135749754496     
   9.1463229735346712     
   7.0952347131651177     
   4.0806190404562219     
  -7.6398033585649836     
   9.1818756587075043     
   7.1258393559685391     
   4.0251161937011792     
  -7.6168040700297990     
   9.2175803264159804     
   7.1560277274212982     
   3.9751825652834820     
  -7.5937153319282356     
   9.2534349997261849     
   7.1858415966609233     
   3.9307712290256962     
  -7.5705367715006400     
   9.2894379096700348     
   7.2153223808786171     
   3.8918380505374492     
  -7.5472680201516154     
   9.3255874935378742     
   7.2445111662576469     
   3.8583428790709635     
  -7.5239087129363735     
   9.3618823932981456     
   7.2734487378506802     
   3.8302483340058409     
  -7.5004584880508869     
   9.3983214541436606     
   7.3021756003557234     
   3.8075212814114865     
  -7.4769169863255049     
   9.4349037231694677     
   7.3307320099663098     
   3.7901310212871051     
  -7.4532838507217223     
   9.4716284481759470     
   7.3591579926259634     
   3.7780509761403476     
  -7.4295587258317815     
   9.5084950765948797     
   7.3874933749470166     
   3.7712570517455384     
  -7.4057412573808099     
   9.5455032545393355     
   7.4157778028351071     
   3.7697295320501052     
  -7.3818310917311694     
   9.5826528259822368     
   7.4440507743254836     
   3.7734505241114129     
  -7.3578278753887103     
   9.6199438320511916     
   7.4723516532563181     
   3.7824069489585290     
  -7.3337312545106403     
   9.6573765104477669     
   7.5007197053735082     
   3.7965875656223700     
  -7.3095408744146821     
   9.6949512949914887     
   7.5291941121156754     
   3.8159856040826954     
  -7.2852563790892271     
   9.7326688152821443     
   7.5578140041462962     
   3.8405963139965955     
  -7.2608774107041789     
   9.7705298964837617     
   7.5866184765012701     
   3.8704195256884506     
  -7.2364036091221857     
   9.8085355592323769     
   7.6156466229439346     
   3.9054569983972107     
  -7.2118346114099463     
   9.8466870196658149     
   7.6449375504319121     
   3.9457149092675592     
  -7.1871700513492955     
   9.8849856895725239     
   7.6745304122514195     
   3.9912017832924604     
  -7.1624095589477603     
   9.9234331766672170     
   7.7044644256261128     
   4.0419302827671322     
  -7.1375527599482709     
   9.9620312849881500     
   7.7347789027468670     
   4.0979155710675546     
  -7.1125992753377281     
   10.000782015418842     
   7.7655132695298725     
   4.1591769537666856     
  -7.0875487208541070     
   10.039687566334374     
   7.7967070966831225     
   4.2257366074411795     
  -7.0624007064917818     
   10.078750334379180     
   7.8284001212389320     
   4.2976201064827384     
  -7.0371548360047624     
   10.117972915362369     
   7.8606322720375523     
   4.3748572156981123     
  -7.0118107064075117     
   10.157358105295353     
   7.8934437011552880     
   4.4574799089944390     
  -6.9863679074730181     
   10.196908901549422     
   7.9268748004727456     
   4.5455253146864667     
  -6.9608260212278079     
   10.236628504151437     
   7.9609662403328958     
   4.6390326067725516     
  -6.9351846214435433     
   10.276520317214478     
   7.9957589848836887     
   4.7380460552860955     
  -6.9094432731248814     
   10.316587950502434     
   8.0312943302983353     
   4.8426123910384398     
  -6.8836015319932429     
   10.356835221136256     
   8.0676139232311233     
   4.9527834122964540     
  -6.8576589439661406     
   10.397266155441393     
   8.1047597988233466     
   5.0686134934268186     
  -6.8316150446317092     
   10.437884990938512     
   8.1427744000240470     
   5.1901624211579866     
  -6.8054693587180743     
   10.478696178484029     
   8.1817006181827328     
   5.3174924458072397     
  -6.7792213995571817     
   10.519704384558301     
   8.2215818115262866     
   5.4506716580574892     
  -6.7528706685427187     
   10.560914493709522     
   8.2624618489617188     
   5.5897707361679618     
  -6.7264166545817217     
   10.602331611155632     
   8.3043851294829771     
   5.7348663366513462     
  -6.6998588335394862     
   10.643961065546861     
   8.3473966270078641     
   5.8860378420491886     
  -6.6731966676773595     
   10.685808411891438     
   8.3915419108232321     
   6.0433712106683073     
  -6.6464296050830125     
   10.727879434655755     
   8.4368671949032450     
   6.2069549471194465     
  -6.6195570790927345     
   10.770180151035529     
   8.4834193570066390     
   6.3768845191879056     
  -6.5925785077053431     
   10.812716814405297     
   8.5312459909005511     
   6.5532585219166224     
  -6.5654932929872230     
   10.855495917957086     
   8.5803954298149243     
   6.7361822283859007     
  -6.5383008204680459     
   10.898524198522942     
   8.6309167965278188     
   6.9257649009209086     
  -6.5110004585266843     
   10.941808640597474     
   8.6828600332847259     
   7.1221224818364481     
  -6.4835915577668182     
   10.985356480560432     
   8.7362759518984987     
   7.3253753601976399     
  -6.4560734503817283     
   11.029175211107928     
   8.7912162670999798     
   7.5356507621828159     
  -6.4284454495077465     
   11.073272585895218     
   8.8477336478163515     
   7.7530814751989734     
  -6.4007068485658110     
   11.117656624411961     
   8.9058817588803443     
   7.9778061879121429     
  -6.3728569205905670     
   11.162335617072385     
   8.9657153052896845     
   8.2099710851727057     
  -6.3448949175464291     
   11.207318130556681     
   9.0272900884284812     
   8.4497276084452029     
  -6.3168200696299914     
   11.252613013391480     
   9.0906630454918194     
   8.6972356138360620     
  -6.2886315845581713     
   11.298229401786701     
   9.1558923125955900     
   8.9526607638225411     
  -6.2603286468414270     
   11.344176725738999     
   9.2230372683242585     
   9.2161775555399927     
  -6.2319104170413775     
   11.390464715409788     
   9.2921585999908096     
   9.4879667013618523     
  -6.2033760310121240     
   11.437103407785392     
   9.3633183502510224     
   9.7682186830773308     
  -6.1747245991245538     
   11.484103153636955     
   9.4365799903741028     
   10.057130617183356     
  -6.1459552054728563     
   11.531474624787897     
   9.5120084700029768     
   10.354909941714512     
  -6.1170669070624806     
   11.579228821699321     
   9.5896702945658383     
   10.661771700783135     
  -6.0880587329787090     
   11.627377081391538     
   9.6696335823217101     
   10.977941806465909     
  -6.0589296835349993     
   11.675931085712019     
   9.7519681458702063     
   11.303654503379576     
  -6.0296787294002065     
   11.724902869963307     
   9.8367455546455513     
   11.639155923992293     
  -6.0003048107037698     
   11.774304831910111     
   9.9240392240754947     
   11.984701261293019     
  -5.9708068361178874     
   11.824149741179136     
   10.013924483535192     
   12.340558471833312     
  -5.9411836819156907     
   11.874450749068160     
   10.106478672073942     
   12.707005599603875     
  -5.9114341910043580     
   11.925221398783522     
   10.201781214070969     
   13.084334522876215     
  -5.8815571719320836     
   11.976475636126182     
   10.299913722992544     
   13.472848231349953     
  -5.8515513978677465     
   12.028227820645482     
   10.400960084727666     
   13.872864444114299     
  -5.8214156055520956     
   12.080492737277448     
   10.505006568058526     
   14.284713830740385     
  -5.7911484942191986     
   12.133285608502066     
   10.612141921789076     
   14.708742327152018     
  -5.7607487244868327     
   12.186622107029647     
   10.722457489242720     
   15.145310598192520     
  -5.7302149172144734     
   12.240518369049575     
   10.836047318729161     
   15.594795798066462     
  -5.6995456523274237     
   12.294991008064434     
   10.953008287214656     
   16.057591875591889     
  -5.6687394676055938     
   12.350057129348174     
   11.073440226281598     
   16.534109663148829     
  -5.6377948574353463     
   12.405734345035766     
   11.197446048755213     
   17.024779771629067     
  -5.6067102715227675     
   12.462040789900261     
   11.325131897042432     
   17.530050877854482     
  -5.5754841135666160     
   12.518995137839433     
   11.456607278626340     
   18.050393243929303     
  -5.5441147398891308     
   12.576616619105890     
   11.591985227955812     
   18.586297485139490     
  -5.5126004580227939     
   12.634925038323512     
   11.731382459094355     
   19.138277922716100     
  -5.4809395252510225     
   12.693940793330038     
   11.874919543514729     
   19.706871273112611     
  -5.4491301471006874     
   12.753684894883980     
   12.022721078063071     
   20.292640662602210     
  -5.4171704757842285     
   12.814178987286722     
   12.174915883032590     
   20.896174074161511     
  -5.3850586085890235     
   12.875445369965773     
   12.331637188588799     
   21.518088613242838     
  -5.3527925862115451     
   12.937507020070218     
   12.493022853188123     
   22.159029099570066     
  -5.3203703910337081     
   13.000387616131773     
   12.659215571434896     
   22.819672757209560     
  -5.2877899453386696     
   13.064111562853146     
   12.830363117113972     
   23.500727724107197     
  -5.2550491094631848     
   13.128704017083543     
   13.006618575044772     
   24.202937874282934     
  -5.2221456798834769     
   13.194190915043910     
   13.188140609101897     
   24.927082243098830     
  -5.1890773872314009     
   13.260599000881477     
   13.375093725925135     
   25.673979071365711     
  -5.1558418942374864     
   13.327955856618692     
   13.567648568960383     
   26.444486119564413     
  -5.1224367935972888     
   13.396289933578235     
   13.765982214857111     
   27.239505566209569     
  -5.0888596057572251     
   13.465630585381888     
   13.970278506603687     
   28.059982922797630     
  -5.0551077766158716     
   13.536008102594707     
   14.180728378524666     
   28.906914111663838     
  -5.0211786751364853     
   13.607453749126925     
   14.397530234362149     
   29.781343944230724     
  -4.9870695908662048     
   13.679999800497690     
   14.620890313943875     
   30.684372932740803     
  -4.9527777313571706     
   13.753679584059899     
   14.851023110939437     
   31.617157955525563     
  -4.9183002194844851     
   13.828527521326262     
   15.088151795605873     
   32.580917161825326     
  -4.8836340906556170     
   13.904579172501073     
   15.332508674319557     
   33.576933985379689     
  -4.8487762899055555     
   13.981871283384898     
   15.584335679209911     
   34.606559346683625     
  -4.8137236688716092     
   14.060441834768696     
   15.843884874310032     
   35.671219194010348     
  -4.7784729826414223     
   14.140330094500136     
   16.111419018265117     
   36.772415692630815     
  -4.7430208864673133     
   14.221576672385696     
   16.387212135959842     
   37.911735677101014     
  -4.7073639323396286     
   14.304223578109443     
   16.671550153538107     
   39.090852862929403     
  -4.6714985654113201     
   14.388314282368313     
   16.964731550010072     
   40.311537209078232     
  -4.6354211202654421     
   14.473893781441035     
   17.267068079078165     
   41.575657697675972     
  -4.5991278170166945     
   14.561008665418255     
   17.578885511810725     
   42.885192641822634     
  -4.5626147572375642     
   14.649707190339345     
   17.900524456624403     
   44.242233939900423     
  -4.5258779196989574     
   14.740039354508838     
   18.232341211173651     
   45.648998301384239     
  -4.4889131559145161     
   14.832056979282859     
   18.574708698434041     
   47.107832402104968     
  -4.4517161854770633     
   14.925813794632568     
   18.928017441449818     
   48.621226218742507     
  -4.4142825911748123     
   15.021365529831421     
   19.292676638090398     
   50.191819274915524     
  -4.3766078138740703     
   15.118770009633275     
   19.669115282652257     
   51.822415429917484     
  -4.3386871471542285     
   15.218087256335849     
   20.057783398376646     
   53.515991461469248     
  -4.3005157316797833     
   15.319379598167632     
   20.459153334337657     
   55.275713583831774     
  -4.2620885492929990     
   15.422711784469021     
   20.873721186216404     
   57.104948114385373     
  -4.2234004168095991     
   15.528151108177244     
   21.302008297074284     
   59.007280747228975     
  -4.1844459794985367     
   15.635767536176630     
   21.744562902678513     
   60.986529495819276     
  -4.1452197042254308     
   15.745633848118066     
   22.201961873897147     
   63.046767469629437     
  -4.1057158722376812     
   15.857825784377610     
   22.674812629919380     
   65.192338442576386     
  -4.0659285715675129     
   15.972422203873002     
   23.163755168238691     
   67.427883606727193     
  -4.0258516890273466     
   16.089505252531826     
   23.669464295289156     
   69.758361547065277     
  -3.9854789017697732     
   16.209160543287275     
   24.192652006892136     
   72.189077943586113     
  -3.9448036683821699     
   16.331477348533177     
   24.734070091469022     
   74.725713216662072     
  -3.9038192194834953     
   16.456548806113336     
   25.294512940593997     
   77.374354004568119     
  -3.8625185477880528     
   16.584472139953888     
   25.874820595628247     
   80.141530747897178     
  -3.8208943975980265     
   16.715348896633557     
   26.475882076237490     
   83.034253165123673     
  -3.7789392536832613     
   16.849285199261587     
   27.098638974975906     
   86.060056846612696     
  -3.7366453295031246     
   16.986392020202345     
   27.744089401325514     
   89.227046932793769     
  -3.6940045547212530     
   17.126785474338959     
   28.413292253321451     
   92.543954216304058     
  -3.6510085619595367     
   17.270587134747124     
   29.107371909943751     
   96.020189632097356     
  -3.6076486727327697     
   17.417924372852443     
   29.827523332184462     
   99.665912426240595     
  -3.5639158824999297     
   17.568930725371359     
   30.575017675381286     
   103.49209819631405     
  -3.5198008447619968     
   17.723746290589443     
   31.351208411853627     
   107.51062254171764     
  -3.4752938541294709     
   17.882518156821373     
   32.157538080916524     
   111.73434622515285     
  -3.4303848282752529     
   18.045400866217673     
   32.995545677605151     
   116.17721879239527     
  -3.3850632886801790     
   18.212556917458063     
   33.866874818548141     
   120.85438562630033     
  -3.3393183400691435     
   18.384157311281292     
   34.773282710745370     
   125.78231740663662     
  -3.2931386484252876     
   18.560382143286397     
   35.716650091295165     
   130.97894559094095     
  -3.2465124174579771     
   18.741421248972699     
   36.698992183227205     
   136.46382515591182     
  -3.1994273633871311     
   18.927474906610513     
   37.722470871896569     
   142.25830767946894     
  -3.1518706878915990     
   19.118754604238980     
   38.789408179492561     
   148.38574750970122     
  -3.1038290490525737     
   19.315483877902256     
   39.902301285815348     
   154.87172439733899     
  -3.0552885301040891     
   19.517899229163778     
   41.063839218795366     
   161.74430724330176     
  -3.0062346057812603     
   19.726251131018572     
   42.276921523120151     
   169.03434284331388     
  -2.9566521060325885     
   19.940805132562481     
   43.544679094444980     
   176.77579632560469     
  -2.9065251768350233     
   20.161843074215813     
   44.870497566887046     
   185.00612949172077     
  -2.8558372378189185     
   20.389664426978214     
   46.258043538074922     
   193.76674375689603     
  -2.8045709363739899     
   20.624587771114026     
   47.711294116251615     
   203.10348253088392     
  -2.7527080978660625     
   20.866952431992743     
   49.234570235233278     
   213.06721185906270     
  -2.7002296715469263     
   21.117120293391263     
   50.832574324176214     
   223.71449485598924     
  -2.6471156716849387     
   21.375477811790699     
   52.510433035596172     
   235.10836518676473     
  -2.5933451133807846     
   21.642438258815925     
   54.273745774496874     
   247.31923667357589     
  -2.5388959424595798     
   21.918444223376046     
   56.128640049548736     
   260.42595287595691     
  -2.4837449587453175     
   22.203970410240210     
   58.081834696118364     
   274.51702646388372     
  -2.4278677319243265     
   22.499526777967006     
   60.140712394597543     
   289.69208336445769     
  -2.3712385090881414     
   22.805662066503068     
   62.313403019830929     
   306.06357619599441     
  -2.3138301129096304     
   23.122967773655905     
   64.608879841300933     
   323.75880037200892     
  -2.2556138292452279     
   23.452082650369380     
   67.037070844090948     
   342.92230035732337     
  -2.1965592827655844     
   23.793697797721542     
   69.608988096770943     
   363.71872963618080     
  -2.1366342989905265     
   24.148562464386067     
   72.336878569042241     
   386.33628926396386     
  -2.0758047508339836     
   24.517490662654986     
   75.234400738522027     
   410.99085681924970     
  -2.0140343874405939     
   24.901368744912951     
   78.316832164666337     
   437.93099504886879     
  -1.9512846427054833     
   25.301164111893456     
   81.601314627532929     
   467.44403182619862     
  -1.8875144203963317     
   25.717935260627854     
   85.107144866229348     
   499.86351040729159     
  -1.8226798522219965     
   26.152843425779146     
   88.856121194284128     
   535.57834294237387     
  -1.7567340244884773     
   26.607166125680727     
   92.872958766351843     
   575.04415635777616     
  -1.6896266681170411     
   27.082312997444205     
   97.185789939035260     
   618.79741857906265     
  -1.6213038057266478     
   27.579844398737730     
   101.82677057837813     
   667.47318120861667     
  -1.5517073481452306     
   28.101493373777295     
   106.83281943744288     
   721.82749965136964     
  -1.4807746310346228     
   28.649191736582960     
   112.24652568482803     
   782.76602411955491     
  -1.4084378801885067     
   29.225101227959353     
   118.11727086572483     
   851.38074003917382     
  -1.3346235913516360     
   29.831650971163700     
   124.50262641601850     
   928.99764754939144     
  -1.2592518069203853     
   30.471582809135327     
   131.47010877263878     
   1017.2392264794914     
  -1.1822352673548024     
   31.148006588495029     
   139.09940297123515     
   1118.1071612507235     
  -1.1034784091906018     
   31.864468112624639     
   147.48520668061539     
   1234.0931839359996     
  -1.0228761736612855     
   32.625033393226538     
   156.74090556013562     
   1368.3293966671934     
 -0.94031257937164714     
   33.434394097214707     
   167.00337603513933     
   1524.7951762626019     
 -0.85565899810375967     
   34.298000886945346     
   178.43933985710910     
   1708.6054520160212     
 -0.76877205305210350     
   35.222233938456171     
   191.25388074722900     
   1926.4219394097533     
 -0.67949103110848752     
   36.214623753556275     
   205.70204529280250     
   2187.0396460955885     
 -0.58763466144704857     
   37.284140973384552     
   222.10484263851905     
   2502.2811719081733     
 -0.49299705560378315     
   38.441582958550455     
   240.87195142783077     
   2888.2354395172274     
 -0.39534251983224272     
   39.700097130180531     
   262.53371722420951     
   3367.5884849218751     
 -0.29439882270406081     
   41.075908000393895     
   287.79063086112416     
   3971.7752764320717     
 -0.18984830227150207     
   42.589331941132585     
   317.57894543436407     
   4750.3981678925165     
  -8.1315879038329958E-002
   44.266296633952429     
   353.20693169355877     
   5765.1279352686497     
   3.1647485993621965E-002
   46.140427441206469     
   396.44539120807269     
   7162.8218101052480     
  0.14958825738247428     
   48.256957306186358     
   450.16655478386332     
   8994.1726390060230     
  0.27318472556282108     
   50.676430817086981     
   517.62284957640702     
   12066.611508866930     
  0.40329948622022022     
   53.490794030760341     
   608.12243589291108     
   15124.352999554541     
  0.54106355453706678     
   56.814987828966466     
   721.55508338956770     
   26189.420868883019     
  0.68801995308174757     
   60.913814887205973     
   917.97573990619492     
   22293.071592592740     
  0.84639016791780697     
   65.921688679097940     
   1085.1737768506368     
   105799.50869403200     
   1.0196298430442168     
   73.331298351364438     
   1878.6700920558951     
  -56754.760847884092     
   1.2138129838597247     
   81.660497045745942     
   1453.0093856967737     
   980631.24245786632     
   1.4423678982981047     
   107.31237977031581     
   8807.7437041309404     
   773154.04179672524     
   1.7777777777777777     
   165.84773657465755     
   14606.399017606256     
   773154.04179672524     


==> anc/Pgg/DATPgg.f <==
      SUBROUTINE DATPgg
*     -----------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pgg
      CHARACTER*80 STAR
      COMMON/Pgg/ Pgg(6,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgg00.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgg(1,IX,1)
          A(IX)=Pgg(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(1,IX,2)=B(IX)
          Pgg(1,IX,3)=C(IX)
          Pgg(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='Pgg10.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(2,IX,1)
          A(IX)=Pgg(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(2,IX,2)=B(IX)
          Pgg(2,IX,3)=C(IX)
          Pgg(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgg11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgg(3,IX,1)
          A(IX)=Pgg(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(3,IX,2)=B(IX)
          Pgg(3,IX,3)=C(IX)
          Pgg(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgg20.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(4,IX,1)
          A(IX)=Pgg(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(4,IX,2)=B(IX)
          Pgg(4,IX,3)=C(IX)
          Pgg(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgg21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(5,IX,1)
          A(IX)=Pgg(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(5,IX,2)=B(IX)
          Pgg(5,IX,3)=C(IX)
          Pgg(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgg22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgg(6,IX,1)
          A(IX)=Pgg(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgg(6,IX,2)=B(IX)
          Pgg(6,IX,3)=C(IX)
          Pgg(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pgg.dat',STATUS='NEW')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pgg(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/Pgg/DELPgg.f <==
      REAL*8 FUNCTION DELPgg(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G =  11 - 1.D0/6.D0*NF
      GOTO 200
102   CONTINUE
      w(1)=12 - 1.D0/3.D0*NF
      w(1)=2*w(1) + 27*z3
*
      G = 4*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1 - 6*z3
      w(1)=12*w(1) - NF
      w(2)=66 - NF
      w(2)=z2*w(2)
      w(1)=2*w(1) + w(2)
      w(1)=z2*w(1)
      w(2)=237.D0/2.D0 + 536*z3
      w(3)=349.D0/864.D0*NF - 3029.D0/72.D0 - 60*z3
      w(3)=NF*w(3)
      w(1)= - 2160*z5 + 3*w(1) + 9*w(2) + w(3)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPgg = G
*
      RETURN
      END


==> anc/Pgg/GRPgg.f <==
      REAL*8 FUNCTION GRPgg(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 Pgg
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pgg/  Pgg(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pgg(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pgg(2,I1,K)*DX**(K-1)
      T3  = T3   + Pgg(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + Pgg(4,I1,K)*DX**(K-1)
      T5  = T5   + Pgg(5,I1,K)*DX**(K-1)
      T6  = T6   + Pgg(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPgg= G/as
*
      RETURN
      END


==> anc/Pgg/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/Pgg/LXPgg.f <==
      REAL*8 FUNCTION LXPgg(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 144*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 108*z2 + 402 - 5*NF
*
      G = 16*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPgg = G
*
      RETURN
      END


==> anc/Pgg/PLUPgg.f <==
      REAL*8 FUNCTION PLUPgg(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1.0D0/(1.0D0 - z)
      G = 12*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)= - 36*z2 + 134 - 5.D0/3.D0*NF
*
      G = 2*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1.0D0/(1.0D0 - z)
      w(2)=1.D0/3.D0*NF
      w(3)= - 319 - w(2)
      w(2)=w(3)*w(2)
      w(3)=198 - 13*NF
      w(3)=z3*w(3)
      w(4)=594.D0/5.D0*z2 - 402 + 5*NF
      w(4)=z2*w(4)
      w(2)=8*w(4) + 4*w(3) + 4410 + w(2)
      G = as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPgg = G
*
      RETURN
      END


==> anc/Pgg/PMAIN4.f <==
      PROGRAM PMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPgg,LXPgg,GRPgg,DELPgg,PLUPgg
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pgg
      COMMON/Pgg/ Pgg(6,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
      TEST1=10.5D0 
      TEST2=37.16045802933489278963309567821616378959D0
      TEST3=117.36461458254799307844799245290088053132D0
*  
      TEST4=13.34816462736373748609566184649610678532D0 
      TEST5=26.48470063413778090714352616802396373263D0
      TEST6=75.5415908591861343177696644344094056323D0
*  
      TEST7=95.90146918811881188118811881188118811881D0
      TEST8=70.05323574196850911391801671940393604839D0
      TEST9=261.42651508191631724032975538558648362019D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPgg
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pgg.dat',STATUS='OLD')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pgg(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT1 = DELPgg(IO,X,as,NF)
      TT2 = PLUPgg(IO,X,as,NF)
      TT3 = SXPgg(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPgg(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPgg(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPgg.f' 
      include 'SXPgg.f'
      include 'LXPgg.f'
      include 'GRPgg.f' 
      include 'DELPgg.f' 
      include 'PLUPgg.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/Pgg/Pgg.dat <==
  -24.000000000000000     
   24.000000252919687     
  -12.481188006620226     
   227003.46866970422     
  -23.999976000012001     
   23.999975971554083     
  -11.800177600611113     
   1068338.7131283463     
  -23.999974046830271     
   23.999974072121734     
  -11.539344872100139     
  -3433285.1533803712     
  -23.999971934693598     
   23.999971961290743     
  -12.445791826125273     
   1546125.2545060399     
  -23.999969650665843     
   23.999969634419507     
  -12.004367164740234     
   417076.19469171349     
  -23.999967180758087     
   23.999967176861482     
  -11.875599529218663     
  -635111.31503829954     
  -23.999964509842961     
   23.999964510033465     
  -12.087640883244550     
   407579.77166996279     
  -23.999961621562001     
   23.999961618362637     
  -11.940490044979011     
  -310229.53183225926     
  -23.999958498225453     
   23.999958494747705     
  -12.061609150910737     
   323636.42720918031     
  -23.999955120703937     
   23.999955119108439     
  -11.924972780461946     
  -240253.24136668941     
  -23.999951468311281     
   23.999951472851834     
  -12.034660390717754     
   70405.996163454256     
  -23.999947518677832     
   23.999947517522429     
  -11.999900582889087     
   3835.0212370981944     
  -23.999943247613452     
   23.999943246848080     
  -11.997853125404118     
   42007.990503785979     
  -23.999938628959359     
   23.999938633676209     
  -11.973600518566981     
  -83363.284365231215     
  -23.999933634427926     
   23.999933639288347     
  -12.025645725077332     
   7217.7989317275214     
  -23.999928233429426     
   23.999928227828175     
  -12.020772795903694     
   44364.297520562366     
  -23.999922392884688     
   23.999922385036957     
  -11.988383737046899     
   10445.788000028428     
  -23.999916077022501     
   23.999916077437668     
  -11.980136939612910     
  -46737.681430928649     
  -23.999909247160538     
   23.999909247500906     
  -12.020038573895416     
   32831.404334900311     
  -23.999901861468452     
   23.999901858774166     
  -11.989728124215626     
   5506.1863991072778     
  -23.999893874711677     
   23.999893880649353     
  -11.984231029382705     
  -42731.796572180159     
  -23.999885237974407     
   23.999885238620035     
  -12.030364154177319     
   50246.713757822843     
  -23.999875898360013     
   23.999875898154627     
  -11.971703245870604     
  -42299.766424555819     
  -23.999865798667074     
   23.999865799750349     
  -12.025105364773630     
   24588.970932179665     
  -23.999854877039077     
   23.999854870485699     
  -11.991536220251074     
  -826.13176252983158     
  -23.999843066585569     
   23.999843067687824     
  -11.992755851772721     
  -7527.8838953577197     
  -23.999830294972515     
   23.999830297302449     
  -12.004773836081917     
   1356.0966099369314     
  -23.999816483979309     
   23.999816482060524     
  -12.002432688720637     
   1801.2520148421765     
  -23.999801549019729     
   23.999801546047006     
  -11.999069958706412     
   2760.2412904361031     
  -23.999785398623917     
   23.999785400513836     
  -11.993497537081934     
  -7939.3999691035278     
  -23.999767933878214     
   23.999767932456336     
  -12.010830148556943     
   8708.1262786831994     
  -23.999749047819414     
   23.999749045340039     
  -11.990272168562880     
  -6229.8924394652149     
  -23.999728624779692     
   23.999728625100143     
  -12.006176509224353     
   3417.8567886392475     
  -23.999706539678300     
   23.999706537054159     
  -11.996740933975969     
  -1986.7813073225582     
  -23.999682657255551     
   23.999682654911545     
  -12.002672153337837     
   1595.9567687887404     
  -23.999656831244536     
   23.999656828338434     
  -11.997519932802847     
  -1268.5141483706836     
  -23.999628903475404     
   23.999628900772468     
  -12.001948344984852     
   765.83915456986369     
  -23.999598702906798     
   23.999598698452520     
  -11.999057201220324     
  -286.77584644264721     
  -23.999566044578451     
   23.999566040528656     
  -12.000227924061782     
   236.92321365428714     
  -23.999530728478589     
   23.999530724632535     
  -11.999182003896168     
  -339.10170020043313     
  -23.999492538319178     
   23.999492533723302     
  -12.000800830335720     
   247.06040530332615     
  -23.999451240211524     
   23.999451234145475     
  -11.999525411368420     
  -214.72073223940311     
  -23.999406581234126     
   23.999406573641078     
  -12.000724090932778     
   230.77395611323291     
  -23.999358287884025     
   23.999358278937493     
  -11.999330949151995     
  -179.99151636434817     
  -23.999306064402152     
   23.999306054357294     
  -12.000505954809661     
   140.63158582393763     
  -23.999249590962471     
   23.999249579173188     
  -11.999513181263719     
  -87.099675910482816     
  -23.999188521713783     
   23.999188508722852     
  -12.000178091870888     
  -6.1428771881662962     
  -23.999122482662280     
   23.999122466227824     
  -12.000228802378167     
   59.166885687547648     
  -23.999051069381828     
   23.999051050439885     
  -11.999700619604756     
  -47.404334618726310     
  -23.998973844538035     
   23.998973822872451     
  -12.000158237477031     
   9.6113064585185253     
  -23.998890335210952     
   23.998890309077158     
  -12.000057903795614     
   19.368150766738246     
  -23.998800030000002     
   23.998799999907593     
  -11.999839262657328     
  -18.757504584846430     
  -23.998702375893494     
   23.998702341095804     
  -12.000068242991038     
   9.6553977894979024     
  -23.998596774883566     
   23.998596734103732     
  -11.999940783349247     
  -13.579307645878822     
  -23.998482580305858     
   23.998482532218169     
  -12.000134630557355     
   17.469314017288706     
  -23.998359092881579     
   23.998359036669921     
  -11.999864957738717     
  -15.265061978201601     
  -23.998225556437770     
   23.998225490808480     
  -12.000119781132231     
   13.560793160632425     
  -23.998081153279667     
   23.998081076569697     
  -11.999874984626144     
  -11.652060873368562     
  -23.997924999186839     
   23.997924909629301     
  -12.000102443177061     
   7.8248117571117053     
  -23.997756138002657     
   23.997756032970152     
  -11.999937264941849     
  -4.6979295438961710     
  -23.997573535783971     
   23.997573413120659     
  -12.000044506921579     
   4.0905892508426529     
  -23.997376074475412     
   23.997375931131078     
  -11.999943529658269     
  -4.5731980652102360     
  -23.997162545069656     
   23.997162377344761     
  -12.000065607582092     
   3.8165052548459539     
  -23.996931640212036     
   23.996931443869361     
  -11.999955437825902     
  -2.0091591510517235     
  -23.996681946204340     
   23.996681716907940     
  -12.000018155546133     
  0.40115813996011579     
  -23.996411934359212     
   23.996411665949591     
  -12.000004613916463     
  0.85665006115606990     
  -23.996119951652403     
   23.996119638072049     
  -11.999973343175347     
  -1.5324242729149471     
  -23.995804210616061     
   23.995803843805486     
  -12.000033834507171     
   1.4936055656195499     
  -23.995462778411582     
   23.995462349408978     
  -11.999970077276156     
  -1.1278392245263293     
  -23.995093565015541     
   23.995093063471153     
  -12.000022139188760     
  0.66882238286654383     
  -23.994694310447045     
   23.994693723751841     
  -11.999988753286081     
 -0.32338334697486160     
  -23.994262570958838     
   23.994261884991829     
  -12.000006209472691     
  0.27055201852959676     
  -23.993795704108507     
   23.993794902013853     
  -11.999990416572057     
 -0.34146559391552589     
  -23.993290852619204     
   23.993289914599220     
  -12.000011971048345     
  0.34384474004009508     
  -23.992744926932211     
   23.992743830010745     
  -11.999988500009636     
 -0.28210094079829195     
  -23.992154586345698     
   23.992153303672762     
  -12.000009323515961     
  0.17817336123042760     
  -23.991516218625762     
   23.991514718556843     
  -11.999995101161517     
  -8.3735645988579785E-002
  -23.990825917966504     
   23.990824163888849     
  -12.000002329167444     
   4.0712727785728840E-002
  -23.990079461166353     
   23.990077409940653     
  -11.999998528868801     
  -1.2880585417312114E-002
  -23.989272281877017     
   23.989269883256298     
  -11.999999829045946     
   3.5196054228281556E-004
  -23.988399442770238     
   23.988396637859022     
  -11.999999790627454     
  -2.1339492705852673E-002
  -23.987455605455125     
   23.987452325333685     
  -12.000002309521015     
   4.0592444479596687E-002
  -23.986434997965706     
   23.986431162259468     
  -11.999997128082718     
  -3.2449404983182363E-002
  -23.985331379624029     
   23.985326894253564     
  -12.000001607187922     
   1.0030685999997756E-002
  -23.984138003068953     
   23.984132757835152     
  -12.000000109937098     
   2.4306849551183987E-003
  -23.982847573224120     
   23.982841439524101     
  -11.999999717588596     
  -1.5266151912348138E-005
  -23.981452202961091     
   23.981445030320792     
  -11.999999720253319     
  -1.7651537320029199E-003
  -23.979943365194476     
   23.979934977605406     
  -12.000000053437720     
   7.4125207805426864E-004
  -23.978311841125517     
   23.978302032775762     
  -11.999999902134752     
  -1.8475996570089944E-003
  -23.976547664328631     
   23.976536194538596     
  -12.000000309955013     
   1.8223704385461170E-003
  -23.974640060351948     
   23.974626647696372     
  -11.999999874967303     
  -1.1376920725654845E-003
  -23.972577381477649     
   23.972561696871004     
  -12.000000168627075     
   1.3258249360638766E-003
  -23.970347036260961     
   23.970328694868414     
  -11.999999798555857     
  -1.0234632081709059E-003
  -23.967935413437775     
   23.967913965236367     
  -12.000000107479226     
   1.0508813059500644E-003
  -23.965327799760050     
   23.965302718495117     
  -11.999999764465425     
  -1.3801812814603462E-003
  -23.962508291285186     
   23.962478961539546     
  -12.000000251627487     
   9.5972225031904748E-004
  -23.959459697610519     
   23.959425399725394     
  -11.999999885306087     
  -6.2114610565168840E-004
  -23.956163438506628     
   23.956123330953229     
  -12.000000141689481     
   8.0106992077875561E-004
  -23.952599432363503     
   23.952552531066502     
  -11.999999784131933     
  -7.9199461849182163E-004
  -23.948745975821360     
   23.948691129994113     
  -12.000000166408043     
   4.4853274449642531E-004
  -23.944579613913348     
   23.944515477817706     
  -11.999999932293452     
  -1.2333601184865014E-004
  -23.940075000000000     
   23.940000000004254     
  -12.000000001908580     
   2.0476846884776023E-007
  -23.880299999999998     
   23.879999999998553     
  -12.000000000372816     
   1.8490151632022392E-007
  -23.820675000000001     
   23.820000000000157     
  -11.999999998986056     
  -2.6395685637226046E-007
  -23.761199999999999     
   23.760000000000275     
  -12.000000000965731     
   1.8994299466612572E-007
  -23.701875000000001     
   23.699999999999008     
  -11.999999999541160     
  -3.8796166279553310E-008
  -23.642700000000001     
   23.640000000000576     
  -11.999999999832131     
  -4.2144598921822723E-008
  -23.583674999999999     
   23.580000000000624     
  -12.000000000148216     
  -9.7678309884941022E-009
  -23.524799999999999     
   23.519999999999701     
  -12.000000000221473     
   7.6092199208233109E-008
  -23.466075000000000     
   23.460000000000019     
  -11.999999999650782     
  -7.2334493950165713E-008
  -23.407499999999999     
   23.400000000000411     
  -12.000000000193291     
  -3.8980374483799113E-009
  -23.349074999999999     
   23.339999999999371     
  -12.000000000222526     
   8.2804518797274835E-008
  -23.290800000000001     
   23.279999999999809     
  -11.999999999601492     
  -1.0505480929623436E-007
  -23.232675000000000     
   23.219999999999832     
  -12.000000000389402     
   1.1516174680536995E-007
  -23.174700000000001     
   23.160000000000043     
  -11.999999999525690     
  -1.1799929922062824E-007
  -23.116875000000000     
   23.100000000000204     
  -12.000000000410685     
   1.0899938729380656E-007
  -23.059200000000001     
   23.040000000000195     
  -11.999999999593189     
  -8.0378725897389747E-008
  -23.001674999999999     
   22.980000000000722     
  -12.000000000196030     
  -4.6412651499849835E-009
  -22.944299999999998     
   22.919999999999654     
  -12.000000000230839     
   7.8480333343122699E-008
  -22.887074999999999     
   22.859999999999971     
  -11.999999999642236     
  -7.1661254708033018E-008
  -22.829999999999998     
   22.800000000000416     
  -12.000000000179696     
  -8.9912077783083243E-009
  -22.773074999999999     
   22.739999999999348     
  -12.000000000247130     
   8.7163698481162931E-008
  -22.716300000000000     
   22.679999999999747     
  -11.999999999593403     
  -1.0204459499618670E-007
  -22.659675000000000     
   22.619999999999866     
  -12.000000000358737     
   1.0385896587195040E-007
  -22.603200000000001     
   22.560000000000020     
  -11.999999999579796     
  -1.0648193438100852E-007
  -22.546875000000000     
   22.500000000000124     
  -12.000000000378410     
   1.0494076718714486E-007
  -22.490700000000000     
   22.440000000000200     
  -11.999999999591353     
  -8.5907458924339073E-008
  -22.434674999999999     
   22.380000000000635     
  -12.000000000235659     
   1.1315393066979586E-008
  -22.378799999999998     
   22.319999999999666     
  -12.000000000150795     
   6.0514437905112850E-008
  -22.323074999999999     
   22.260000000000048     
  -11.999999999696936     
  -6.5789862446763383E-008
  -22.267499999999998     
   22.200000000000330     
  -12.000000000190360     
  -4.8071768787849537E-009
  -22.212074999999999     
   22.139999999999286     
  -12.000000000226414     
   8.5019635776006828E-008
  -22.156800000000000     
   22.079999999999750     
  -11.999999999588766     
  -1.0789875659611416E-007
  -22.101675000000000     
   22.019999999999783     
  -12.000000000398007     
   1.1977103753224572E-007
  -22.046700000000001     
   21.960000000000040     
  -11.999999999499725     
  -1.2508056812521376E-007
  -21.991875000000000     
   21.900000000000194     
  -12.000000000437829     
   1.1452421233570920E-007
  -21.937200000000001     
   21.840000000000153     
  -11.999999999578897     
  -8.6289375644810127E-008
  -21.882674999999999     
   21.780000000000641     
  -12.000000000226066     
   3.2596148002994567E-009
  -21.828299999999999     
   21.719999999999573     
  -12.000000000201620     
   7.3251094079296242E-008
  -21.774075000000000     
   21.659999999999936     
  -11.999999999652237     
  -6.8891914395408028E-008
  -21.719999999999999     
   21.600000000000385     
  -12.000000000168926     
  -6.3256067051043217E-009
  -21.666074999999999     
   21.539999999999420     
  -12.000000000216367     
   5.6678040039059799E-008
  -21.612300000000001     
   21.479999999999400     
  -11.999999999791283     
   2.5772273204438511E-008
  -21.558675000000001     
   21.420000000000929     
  -11.999999999597991     
  -1.5976659994976203E-007
  -21.505199999999999     
   21.359999999999943     
  -12.000000000796241     
   1.5854713097951376E-007
  -21.451875000000001     
   21.299999999998935     
  -11.999999999607137     
  -1.9674573081829278E-008
  -21.398700000000002     
   21.240000000000531     
  -11.999999999754696     
  -6.1117155780721369E-008
  -21.345675000000000     
   21.180000000000611     
  -12.000000000213074     
  -7.4678041528386467E-010
  -21.292800000000000     
   21.119999999999532     
  -12.000000000218677     
   8.2888718111462288E-008
  -21.240075000000001     
   21.059999999999992     
  -11.999999999597010     
  -1.0343441658733345E-007
  -21.187500000000000     
   21.000000000000068     
  -12.000000000372768     
   1.0347438461621996E-007
  -21.135075000000001     
   20.940000000000143     
  -11.999999999596710     
  -8.3088913527262696E-008
  -21.082799999999999     
   20.880000000000603     
  -12.000000000219877     
   1.5084822280186915E-009
  -21.030674999999999     
   20.819999999999531     
  -12.000000000208564     
   7.7054274072452178E-008
  -20.978700000000000     
   20.759999999999934     
  -11.999999999630656     
  -8.2351725438911592E-008
  -20.926874999999999     
   20.700000000000234     
  -12.000000000248296     
   2.4979485147014179E-008
  -20.875200000000000     
   20.639999999999461     
  -12.000000000060949     
   1.8759749309538357E-008
  -20.823675000000001     
   20.579999999999512     
  -11.999999999920250     
   5.4595261644863012E-008
  -20.772300000000001     
   20.520000000000934     
  -11.999999999510786     
  -2.0070736184152319E-007
  -20.721074999999999     
   20.459999999999614     
  -12.000000001016090     
   2.9348559138497850E-007
  -20.670000000000002     
   20.400000000000038     
  -11.999999998814950     
  -2.9111237864753976E-007
  -20.619074999999999     
   20.340000000000504     
  -12.000000000998291     
   1.8884183106138137E-007
  -20.568300000000001     
   20.279999999999053     
  -11.999999999581979     
  -9.5067065331022522E-009
  -20.517675000000001     
   20.220000000000965     
  -11.999999999653278     
  -1.5081500492897235E-007
  -20.467199999999998     
   20.159999999999872     
  -12.000000000784391     
   1.5802008590526371E-007
  -20.416875000000001     
   20.099999999998911     
  -11.999999999599240     
  -2.6518343076986616E-008
  -20.366700000000002     
   20.040000000000418     
  -11.999999999798128     
  -5.1947246504369058E-008
  -20.316675000000000     
   19.980000000000455     
  -12.000000000187732     
   6.9334760155470518E-009
  -20.266800000000000     
   19.919999999999646     
  -12.000000000135731     
   5.9403149066384385E-008
  -20.217075000000001     
   19.860000000000081     
  -11.999999999690207     
  -8.7657170411148320E-008
  -20.167500000000000     
   19.799999999999986     
  -12.000000000347637     
   9.9146824084073067E-008
  -20.118075000000001     
   19.740000000000109     
  -11.999999999604036     
  -8.1555207032124533E-008
  -20.068800000000000     
   19.680000000000557     
  -12.000000000215699     
  -3.0127011996228222E-010
  -20.019674999999999     
   19.619999999999472     
  -12.000000000217959     
   8.2760820419025470E-008
  -19.970700000000001     
   19.559999999999935     
  -11.999999999597254     
  -1.0336762557017200E-007
  -19.921875000000000     
   19.500000000000011     
  -12.000000000372509     
   1.0333547351137886E-007
  -19.873200000000001     
   19.440000000000087     
  -11.999999999597494     
  -8.2601125939163387E-008
  -19.824674999999999     
   19.380000000000550     
  -12.000000000217003     
  -3.0375701953744257E-010
  -19.776299999999999     
   19.319999999999460     
  -12.000000000219281     
   8.3816331652997099E-008
  -19.728075000000000     
   19.259999999999934     
  -11.999999999590658     
  -1.0758895996332276E-007
  -19.680000000000000     
   19.199999999999964     
  -12.000000000397575     
   1.1916618802842994E-007
  -19.632075000000000     
   19.140000000000210     
  -11.999999999503828     
  -1.0764900082449568E-007
  -19.584299999999999     
   19.080000000000673     
  -12.000000000311196     
   1.5843326650610821E-008
  -19.536674999999999     
   19.019999999999413     
  -12.000000000192372     
   7.8435924422137693E-008
  -19.489200000000000     
   18.959999999999923     
  -11.999999999604102     
  -1.0221388180298154E-007
  -19.441875000000000     
   18.899999999999984     
  -12.000000000370706     
   1.0304521680382086E-007
  -19.394700000000000     
   18.840000000000064     
  -11.999999999597867     
  -8.2593665240437906E-008
  -19.347674999999999     
   18.780000000000527     
  -12.000000000217319     
  -4.2987835513486022E-011
  -19.300799999999999     
   18.719999999999438     
  -12.000000000217643     
   8.2765794218175790E-008
  -19.254075000000000     
   18.659999999999901     
  -11.999999999596898     
  -1.0364686886532572E-007
  -19.207500000000000     
   18.599999999999973     
  -12.000000000374250     
   1.0444889397831493E-007
  -19.161075000000000     
   18.540000000000060     
  -11.999999999590884     
  -8.6776985597225496E-008
  -19.114799999999999     
   18.480000000000480     
  -12.000000000241711     
   1.5286616417142782E-008
  -19.068674999999999     
   18.419999999999558     
  -12.000000000127061     
   5.8546234527057691E-008
  -19.022700000000000     
   18.360000000000021     
  -11.999999999687965     
  -8.8036244960676334E-008
  -18.976875000000000     
   18.299999999999930     
  -12.000000000348237     
   9.9248431695286761E-008
  -18.931200000000000     
   18.240000000000048     
  -11.999999999603872     
  -8.1585405098394337E-008
  -18.885674999999999     
   18.180000000000501     
  -12.000000000215763     
  -2.7995383788947921E-010
  -18.840299999999999     
   18.119999999999415     
  -12.000000000217863     
   8.2704509907216482E-008
  -18.795075000000001     
   18.059999999999878     
  -11.999999999597579     
  -1.0316458798342855E-007
  -18.750000000000000     
   17.999999999999957     
  -12.000000000371314     
   1.0314860077187395E-007
  -18.705075000000001     
   17.940000000000033     
  -11.999999999597700     
  -8.2623508035339830E-008
  -18.660299999999999     
   17.880000000000496     
  -12.000000000217376     
  -2.7711166694643881E-011
  -18.615675000000000     
   17.819999999999407     
  -12.000000000217582     
   8.2734175066434466E-008
  -18.571200000000001     
   17.759999999999870     
  -11.999999999597076     
  -1.0353637946991503E-007
  -18.526875000000000     
   17.699999999999946     
  -12.000000000373600     
   1.0403802264136166E-007
  -18.482700000000001     
   17.640000000000025     
  -11.999999999593314     
  -8.5241680380931860E-008
  -18.438675000000000     
   17.580000000000464     
  -12.000000000232628     
   9.5553787105018190E-009
  -18.394800000000000     
   17.519999999999477     
  -12.000000000160963     
   4.7020520810292470E-008
  -18.351075000000002     
   17.459999999999553     
  -11.999999999808308     
   2.9735502948824406E-008
  -18.307500000000001     
   17.400000000001071     
  -11.999999999585292     
  -1.6596288787695796E-007
  -18.264074999999998     
   17.340000000000032     
  -12.000000000830013     
   1.7936869767254377E-007
  -18.220800000000001     
   17.279999999999244     
  -11.999999999484748     
  -3.5480240967445597E-008
  -18.177675000000001     
   17.220000000001157     
  -11.999999999750850     
  -1.6022809745663822E-007
  -18.134699999999999     
   17.159999999999400     
  -12.000000000952561     
   2.8314310895893842E-007
  -18.091875000000002     
   17.099999999999945     
  -11.999999998828986     
  -2.9022402259215570E-007
  -18.049199999999999     
   17.040000000000358     
  -12.000000001005667     
   1.9563035635883334E-007
  -18.006675000000001     
   16.979999999998999     
  -11.999999999538440     
  -3.7549696685346101E-008
  -17.964300000000001     
   16.920000000000602     
  -11.999999999820062     
  -4.5431214346081066E-008
  -17.922075000000000     
   16.860000000000650     
  -12.000000000160796     
  -8.0991213735614954E-009
  -17.879999999999999     
   16.799999999999695     
  -12.000000000221540     
   7.7828055111694928E-008
  -17.838075000000000     
   16.740000000000045     
  -11.999999999637829     
  -7.5838890722934527E-008
  -17.796299999999999     
   16.680000000000433     
  -12.000000000206622     
  -1.8456347561368586E-009
  -17.754674999999999     
   16.619999999999365     
  -12.000000000220464     
   8.3221252111798015E-008
  -17.713200000000001     
   16.559999999999825     
  -11.999999999596305     
  -1.0366569824782336E-007
  -17.671875000000000     
   16.499999999999901     
  -12.000000000373797     
   1.0406626671510812E-007
  -17.630700000000001     
   16.439999999999980     
  -11.999999999593300     
  -8.5225515533693317E-008
  -17.589675000000000     
   16.380000000000418     
  -12.000000000232491     
   9.4630081548530060E-009
  -17.548800000000000     
   16.319999999999432     
  -12.000000000161519     
   4.7373838185649180E-008
  -17.508075000000002     
   16.259999999999511     
  -11.999999999806215     
   2.8415314545782140E-008
  -17.467500000000001     
   16.200000000001015     
  -11.999999999593101     
  -1.6103616218288139E-007
  -17.427074999999999     
   16.140000000000029     
  -12.000000000800870     
   1.6098127275654393E-007
  -17.386800000000001     
   16.079999999999043     
  -11.999999999593513     
  -2.8141222685462681E-008
  -17.346675000000001     
   16.020000000000547     
  -11.999999999804571     
  -4.8416204379009247E-008
  -17.306699999999999     
   15.960000000000617     
  -12.000000000167692     
  -5.5671023346803800E-009
  -17.266874999999999     
   15.899999999999674     
  -12.000000000209447     
   7.0685146624782580E-008
  -17.227200000000000     
   15.839999999999952     
  -11.999999999679307     
  -4.9799453449850215E-008
  -17.187674999999999     
   15.780000000000623     
  -12.000000000052804     
  -4.2978598457922093E-008
  -17.148299999999999     
   15.719999999999553     
  -12.000000000375142     
   1.0973373321121462E-007
  -17.109075000000001     
   15.659999999999735     
  -11.999999999552140     
  -1.1248459941270983E-007
  -17.070000000000000     
   15.599999999999865     
  -12.000000000395774     
   1.1283081136070894E-007
  -17.031075000000001     
   15.540000000000003     
  -11.999999999549543     
  -1.1146656930804956E-007
  -16.992300000000000     
   15.480000000000164     
  -12.000000000385542     
   1.0566161279257349E-007
  -16.953675000000000     
   15.420000000000218     
  -11.999999999593079     
  -8.3805318240592817E-008
  -16.915199999999999     
   15.360000000000682     
  -12.000000000221620     
   2.1856294551980661E-009
  -16.876874999999998     
   15.299999999999613     
  -12.000000000205228     
   7.5063333326852378E-008
  -16.838699999999999     
   15.239999999999995     
  -11.999999999642252     
  -7.5066886040531178E-008
  -16.800674999999998     
   15.180000000000376     
  -12.000000000205254     
  -2.1685764295398237E-009
  -16.762799999999999     
   15.119999999999308     
  -12.000000000221519     
   8.3741547030058348E-008
  -16.725075000000000     
   15.059999999999771     
  -11.999999999593458     
  -1.0542340334040991E-007
  -16.687500000000000     
   14.999999999999828     
  -12.000000000384134     
   1.1086278561833742E-007
  -16.650075000000001     
   14.939999999999985     
  -11.999999999552662     
  -1.1093881369106375E-007
  -16.612800000000000     
   14.880000000000143     
  -12.000000000384702     
   1.0551950424542147E-007
  -16.575675000000000     
   14.820000000000197     
  -11.999999999593307     
  -8.3766593661493892E-008
  -16.538699999999999     
   14.760000000000661     
  -12.000000000221556     
   2.1728396859543843E-009
  -16.501874999999998     
   14.699999999999593     
  -12.000000000205260     
   7.5074702010624539E-008
  -16.465199999999999     
   14.639999999999974     
  -11.999999999642199     
  -7.5098149920904623E-008
  -16.428674999999998     
   14.580000000000355     
  -12.000000000205436     
  -2.0552448631860881E-009
  -16.392299999999999     
   14.519999999999289     
  -12.000000000220851     
   8.3318596466597148E-008
  -16.356075000000001     
   14.459999999999747     
  -11.999999999595961     
  -1.0384439974586703E-007
  -16.320000000000000     
   14.399999999999821     
  -12.000000000374794     
   1.0468497180227123E-007
  -16.284075000000001     
   14.339999999999909     
  -11.999999999589656     
  -8.7521456748618141E-008
  -16.248300000000000     
   14.280000000000319     
  -12.000000000246068     
   6.8511774031777896E-008
  -16.212675000000001     
   14.220000000000375     
  -11.999999999732228     
  -6.0333427143177634E-008
  -16.177199999999999     
   14.160000000000583     
  -12.000000000184730     
  -3.8529179846591399E-009
  -16.141874999999999     
   14.099999999999588     
  -12.000000000213626     
   7.5743500360658734E-008
  -16.106700000000000     
   14.039999999999939     
  -11.999999999645549     
  -7.1747763286111810E-008
  -16.071674999999999     
   13.980000000000366     
  -12.000000000183658     
  -1.6125767388075460E-008
  -16.036799999999999     
   13.919999999999146     
  -12.000000000304603     
   1.3625083283841364E-007
  -16.002075000000001     
   13.860000000000177     
  -11.999999999282721     
  -1.8781740607209924E-007
  -15.967499999999999     
   13.800000000000241     
  -12.000000000691351     
   1.6027161819920353E-007
  -15.933075000000001     
   13.739999999999789     
  -11.999999999489313     
  -1.1220802065281522E-007
  -15.898800000000000     
   13.680000000000240     
  -12.000000000330875     
   6.1185900790405814E-008
  -15.864675000000000     
   13.619999999999733     
  -11.999999999871980     
  -1.8848922422876041E-008
  -15.830700000000000     
   13.560000000000018     
  -12.000000000013348     
   1.4209255994046530E-008
  -15.796875000000000     
   13.500000000000218     
  -11.999999999906777     
  -3.7987923917626143E-008
  -15.763199999999999     
   13.439999999999973     
  -12.000000000191687     
   2.4056134861893932E-008
  -15.729675000000000     
   13.379999999999464     
  -12.000000000011266     
   5.5450044555982412E-008
  -15.696300000000001     
   13.320000000000448     
  -11.999999999595390     
  -1.3216947536420765E-007
  -15.663074999999999     
   13.259999999999993     
  -12.000000000586661     
   1.3216769900736825E-007
  -15.630000000000001     
   13.199999999999537     
  -11.999999999595403     
  -5.5441162771785411E-008
  -15.597075000000000     
   13.140000000000521     
  -12.000000000011212     
  -2.4089885641842537E-008
  -15.564299999999999     
   13.080000000000013     
  -12.000000000191886     
   3.8114222888907501E-008
  -15.531675000000000     
   13.019999999999769     
  -11.999999999906031     
  -1.4397016911971137E-008
  -15.499200000000000     
   12.959999999999969     
  -12.000000000014008     
   1.9190338207408769E-008
  -15.466875000000000     
   12.900000000000258     
  -11.999999999870081     
  -6.2364691189031820E-008
  -15.434699999999999     
   12.839999999999739     
  -12.000000000337815     
   1.1658283227689015E-007
  -15.402675000000000     
   12.780000000000236     
  -11.999999999463444     
  -1.3150991406974125E-007
  -15.370799999999999     
   12.720000000000454     
  -12.000000000449768     
   9.1702467841514511E-008
  -15.339074999999999     
   12.659999999999924     
  -11.999999999762000     
  -7.6314954355893794E-008
  -15.307499999999999     
   12.599999999999683     
  -12.000000000334362     
   9.9870334224760789E-008
  -15.276075000000001     
   12.539999999999884     
  -11.999999999585334     
  -9.5792884735601467E-008
  -15.244800000000000     
   12.480000000000160     
  -12.000000000303782     
   5.5926818731677433E-008
  -15.213675000000000     
   12.419999999999691     
  -11.999999999884331     
  -1.4227907740860233E-008
  -15.182700000000001     
   12.360000000000001     
  -11.999999999991040     
   9.8552277449925813E-010
  -15.151875000000000     
   12.300000000000065     
  -11.999999999983647     
   1.0285461371495320E-008
  -15.121200000000000     
   12.240000000000339     
  -11.999999999906507     
  -4.2127723531848420E-008
  -15.090674999999999     
   12.180000000000017     
  -12.000000000222464     
   4.4538772669966380E-008
  -15.060300000000000     
   12.119999999999740     
  -11.999999999888423     
  -2.2340707062085110E-008
  -15.030075000000000     
   12.059999999999878     
  -12.000000000055980     
   4.4823700307006180E-008
  -15.000000000000000     
   12.000000000000439     
  -11.999999999719801     
  -1.1442740088796443E-007
  -14.970075000000000     
   11.939999999999696     
  -12.000000000578007     
   1.7169288213380754E-007
  -14.940300000000001     
   11.880000000000024     
  -11.999999999290310     
  -1.7557706399884783E-007
  -14.910674999999999     
   11.820000000000281     
  -12.000000000607137     
   1.3498375750486645E-007
  -14.881200000000000     
   11.759999999999776     
  -11.999999999594760     
  -8.3266904482572454E-008
  -14.851875000000000     
   11.700000000000241     
  -12.000000000219263     
   3.1248958975992725E-008
  -14.822699999999999     
   11.639999999999731     
  -11.999999999984894     
   1.0566481023488675E-008
  -14.793675000000000     
   11.580000000000005     
  -11.999999999905647     
  -1.0986589416006356E-008
  -14.764799999999999     
   11.520000000000270     
  -11.999999999988045     
  -3.0000002482211772E-008
  -14.736075000000000     
   11.459999999999768     
  -12.000000000213046     
   8.1248430205958297E-008
  -14.707500000000000     
   11.400000000000224     
  -11.999999999603682     
  -1.3242171803540542E-007
  -14.679074999999999     
   11.339999999999725     
  -12.000000000596845     
   1.7331700519207116E-007
  -14.650800000000000     
   11.279999999999989     
  -11.999999999296968     
  -1.7289067955062278E-007
  -14.622674999999999     
   11.220000000000264     
  -12.000000000593648     
   1.3114238583966351E-007
  -14.594700000000000     
   11.159999999999753     
  -11.999999999610079     
  -7.9116091455945796E-008
  -14.566875000000000     
   11.100000000000220     
  -12.000000000203450     
   2.7015190084966264E-008
  -14.539199999999999     
   11.039999999999708     
  -12.000000000000837     
   1.4822987282059646E-008
  -14.511675000000000     
   10.979999999999983     
  -11.999999999889663     
  -1.5252510365825960E-008
  -14.484299999999999     
   10.920000000000247     
  -12.000000000004057     
  -2.5719870677676776E-008
  -14.457075000000000     
   10.859999999999745     
  -12.000000000196957     
   7.6921757852231212E-008
  -14.430000000000000     
   10.800000000000201     
  -11.999999999620044     
  -1.2792273906825630E-007
  -14.403074999999999     
   10.739999999999705     
  -12.000000000579465     
   1.6817462977769148E-007
  -14.376300000000001     
   10.679999999999959     
  -11.999999999318154     
  -1.6534702496074157E-007
  -14.349675000000000     
   10.620000000000269     
  -12.000000000558257     
   1.1435385971480818E-007
  -14.323200000000000     
   10.559999999999620     
  -11.999999999700604     
  -2.7747759645536145E-008
  -14.296875000000000     
   10.500000000000599     
  -11.999999999908711     
  -7.8610362663768545E-008
  -14.270700000000000     
   10.439999999999582     
  -12.000000000498289     
   1.5453593960046062E-007
  -14.244675000000001     
   10.379999999999987     
  -11.999999999339270     
  -1.6436665362107655E-007
  -14.218800000000000     
   10.320000000000210     
  -12.000000000572019     
   1.2861622877835247E-007
  -14.193075000000000     
   10.259999999999760     
  -11.999999999607398     
  -9.0040153111205755E-008
  -14.167500000000000     
   10.200000000000037     
  -12.000000000282700     
   8.6025409018473344E-008
  -14.142075000000000     
   10.140000000000235     
  -11.999999999637510     
  -1.0967866614919565E-007
  -14.116800000000000     
   10.079999999999991     
  -12.000000000460098     
   9.5472074690403651E-008
  -14.091675000000000     
   10.019999999999481     
  -11.999999999744059     
  -1.5560175370410765E-008
  -14.066700000000001     
   9.9600000000004698     
  -11.999999999860758     
  -6.1652727367798824E-008
  -14.041874999999999     
   9.9000000000000075     
  -12.000000000323155     
   6.2081007001780977E-008
  -14.017200000000001     
   9.8399999999995575     
  -11.999999999857547     
   1.4270362669321583E-008
  -13.992675000000000     
   9.7800000000005358     
  -11.999999999750520     
  -9.3298169190349820E-008
  -13.968299999999999     
   9.7200000000000362     
  -12.000000000450257     
   1.0653788962144726E-007
  -13.944075000000000     
   9.6599999999997799     
  -11.999999999651221     
  -8.1323214828900660E-008
  -13.920000000000000     
   9.6000000000000014     
  -12.000000000261146     
   8.1762863146648596E-008
  -13.896075000000000     
   9.5400000000002265     
  -11.999999999647924     
  -1.0987228904469027E-007
  -13.872299999999999     
   9.4799999999999276     
  -12.000000000471967     
   1.0903757896585124E-007
  -13.848675000000000     
   9.4199999999996109     
  -11.999999999654184     
  -7.8157036398353588E-008
  -13.825200000000001     
   9.3599999999998769     
  -12.000000000240362     
   7.0009598118757117E-008
  -13.801875000000001     
   9.2999999999999865     
  -11.999999999715291     
  -6.9436900673737573E-008
  -13.778700000000001     
   9.2400000000001086     
  -12.000000000236067     
   7.6143713556573916E-008
  -13.755675000000000     
   9.1800000000003550     
  -11.999999999664990     
  -1.0411316253567060E-007
  -13.732799999999999     
   9.1200000000000792     
  -12.000000000445837     
   9.6451024944597116E-008
  -13.710075000000000     
   9.0599999999996577     
  -11.999999999722455     
  -3.8969893978447469E-008
  -13.687500000000000     
   9.0000000000003144     
  -12.000000000014730     
  -5.0174975285700542E-009
  -13.665075000000000     
   8.9400000000001487     
  -12.000000000052360     
  -4.4117598463343603E-009
  -13.642799999999999     
   8.8799999999998036     
  -12.000000000085450     
   3.5739233794630160E-008
  -13.620675000000000     
   8.8200000000000465     
  -11.999999999817405     
  -3.6796521385439581E-008
  -13.598699999999999     
   8.7600000000002680     
  -12.000000000093380     
   8.8459017888455559E-009
  -13.576874999999999     
   8.6999999999999691     
  -12.000000000027034     
  -9.1045393446618336E-009
  -13.555199999999999     
   8.6399999999996613     
  -12.000000000095319     
   3.7235814431824904E-008
  -13.533675000000001     
   8.5799999999998846     
  -11.999999999816049     
  -3.4677860583086949E-008
  -13.512300000000000     
   8.5200000000001523     
  -12.000000000076135     
  -4.5375259105640966E-009
  -13.491075000000000     
   8.4599999999996882     
  -12.000000000110166     
   4.5722714503425628E-008
  -13.470000000000001     
   8.3999999999999932     
  -11.999999999767244     
  -5.8414428849574840E-008
  -13.449075000000001     
   8.3400000000000638     
  -12.000000000205354     
   6.9133143654197046E-008
  -13.428300000000000     
   8.2800000000003315     
  -11.999999999686855     
  -1.0016858453809831E-007
  -13.407674999999999     
   8.2200000000000202     
  -12.000000000438119     
   1.0075762446603898E-007
  -13.387200000000000     
   8.1599999999997177     
  -11.999999999682437     
  -7.2930639305470052E-008
  -13.366875000000000     
   8.0999999999999392     
  -12.000000000229416     
   7.5288042467034842E-008
  -13.346700000000000     
   8.0400000000002017     
  -11.999999999664755     
  -1.1339800209953197E-007
  -13.326675000000000     
   7.9799999999997535     
  -12.000000000515241     
   1.5078871484774587E-007
  -13.306800000000001     
   7.9200000000000026     
  -11.999999999384325     
  -1.4940741976943490E-007
  -13.287075000000000     
   7.8600000000002810     
  -12.000000000504881     
   1.0734400035516708E-007
  -13.267500000000000     
   7.7999999999997680     
  -11.999999999699801     
  -5.5009685695496308E-008
  -13.248075000000000     
   7.7400000000002391     
  -12.000000000112374     
   2.4179769297915651E-009
  -13.228800000000000     
   7.6799999999997208     
  -12.000000000094239     
   4.1073278111981345E-008
  -13.209675000000001     
   7.6200000000000214     
  -11.999999999786191     
  -4.8050097234407783E-008
  -13.190700000000000     
   7.5600000000001879     
  -12.000000000146565     
   3.1613289763755112E-008
  -13.171875000000000     
   7.5000000000000488     
  -11.999999999909466     
  -1.8930812473172813E-008
  -13.153200000000000     
   7.4400000000001478     
  -12.000000000051447     
  -8.2561513181642939E-009
  -13.134675000000000     
   7.3799999999997343     
  -12.000000000113367     
   4.3571724006597850E-008
  -13.116300000000001     
   7.3199999999999861     
  -11.999999999786580     
  -4.3107739600144586E-008
  -13.098075000000000     
   7.2600000000002440     
  -12.000000000109889     
   5.2242654646762483E-009
  -13.080000000000000     
   7.1999999999997932     
  -12.000000000070706     
   3.3011637867729554E-008
  -13.062075000000000     
   7.1400000000000574     
  -11.999999999823119     
  -3.5378810991915843E-008
  -13.044300000000000     
   7.0800000000002798     
  -12.000000000088459     
   7.4646067105275604E-009
  -13.026674999999999     
   7.0199999999999765     
  -12.000000000032475     
  -7.9811712794254957E-009
  -13.009200000000000     
   6.9599999999996651     
  -12.000000000092335     
   3.8812864033842759E-008
  -12.991875000000000     
   6.8999999999999302     
  -11.999999999801238     
  -4.8787818229812858E-008
  -12.974700000000000     
   6.8400000000000105     
  -12.000000000167146     
   5.8710547534700262E-008
  -12.957675000000000     
   6.7800000000002738     
  -11.999999999726818     
  -8.9279872383942434E-008
  -12.940799999999999     
   6.7199999999999669     
  -12.000000000396415     
   8.8800433672984349E-008
  -12.924075000000000     
   6.6599999999996484     
  -11.999999999730413     
  -5.7164939448740678E-008
  -12.907500000000001     
   6.5999999999999259     
  -12.000000000159151     
   4.5642245538600803E-008
  -12.891075000000001     
   6.5399999999999849     
  -11.999999999816833     
  -3.2039615405211179E-008
  -12.874800000000000     
   6.4800000000003015     
  -12.000000000057131     
  -9.9966257494086179E-009
  -12.858675000000000     
   6.4199999999998267     
  -12.000000000132104     
   4.9999826501335675E-008
  -12.842700000000001     
   6.3600000000001051     
  -11.999999999757106     
  -5.3436366442837104E-008
  -12.826874999999999     
   6.3000000000003160     
  -12.000000000157879     
   2.6326141266964094E-008
  -12.811199999999999     
   6.2400000000000215     
  -11.999999999960433     
  -2.7141489056247622E-008
  -12.795674999999999     
   6.1799999999997093     
  -12.000000000163993     
   5.6659921199299180E-008
  -12.780300000000000     
   6.1199999999999530     
  -11.999999999739044     
  -5.9520210982098876E-008
  -12.765075000000000     
   6.0600000000001399     
  -12.000000000185446     
   4.0590997230084170E-008
  -12.750000000000000     
   5.9999999999999751     
  -11.999999999881014     
  -3.2713209918711767E-008
  -12.735075000000000     
   5.9399999999999586     
  -12.000000000126363     
   4.8554404941113508E-008
  -12.720300000000000     
   5.8800000000002353     
  -11.999999999762204     
  -7.7518969021641004E-008
  -12.705674999999999     
   5.8199999999999719     
  -12.000000000343597     
   6.4699534618738067E-008
  -12.691200000000000     
   5.7599999999994660     
  -11.999999999858350     
   1.4831336159204827E-008
  -12.676875000000001     
   5.7000000000004531     
  -11.999999999747116     
  -9.1908525234882901E-008
  -12.662699999999999     
   5.6399999999999935     
  -12.000000000436430     
   9.2317620215000869E-008
  -12.648675000000001     
   5.5799999999995435     
  -11.999999999744048     
  -1.6023449234125649E-008
  -12.634800000000000     
   5.5200000000005209     
  -11.999999999864222     
  -6.3041483144844719E-008
  -12.621074999999999     
   5.4600000000000195     
  -12.000000000337035     
   7.6484774069738764E-008
  -12.607500000000000     
   5.3999999999997668     
  -11.999999999763398     
  -5.2046367216008750E-008
  -12.594075000000000     
   5.3399999999999750     
  -12.000000000153747     
   5.5388937880705813E-008
  -12.580800000000000     
   5.2800000000002436     
  -11.999999999738328     
  -9.4049212862048259E-008
  -12.567674999999999     
   5.2199999999997901     
  -12.000000000443698     
   1.3251391095536439E-007
  -12.554700000000000     
   5.1600000000000552     
  -11.999999999449845     
  -1.3487859717997996E-007
  -12.541874999999999     
   5.1000000000002776     
  -12.000000000461434     
   1.0672476236095217E-007
  -12.529199999999999     
   5.0399999999999707     
  -11.999999999660998     
  -1.0628422586478563E-007
  -12.516674999999999     
   4.9799999999996736     
  -12.000000000458130     
   1.3353069761023710E-007
  -12.504300000000001     
   4.9199999999998854     
  -11.999999999456650     
  -1.3012328992090539E-007
  -12.492075000000000     
   4.8600000000001637     
  -12.000000000432575     
   9.0098595251218026E-008
  -12.480000000000000     
   4.7999999999996890     
  -11.999999999756835     
  -4.7946357994988939E-008
  -12.468075000000001     
   4.7400000000000073     
  -12.000000000116433     
   3.4045655183944413E-008
  -12.456300000000001     
   4.6800000000000619     
  -11.999999999861089     
  -2.1446311393447561E-008
  -12.444675000000000     
   4.6200000000003554     
  -12.000000000021938     
  -1.4341594578581531E-008
  -12.433199999999999     
   4.5599999999999756     
  -12.000000000129500     
   3.0352786950516668E-008
  -12.421875000000000     
   4.4999999999998987     
  -11.999999999901853     
  -2.6279955989139685E-008
  -12.410700000000000     
   4.4399999999998974     
  -12.000000000098954     
   4.3716319453323091E-008
  -12.399675000000000     
   4.3800000000002210     
  -11.999999999771081     
  -8.5915097258750400E-008
  -12.388800000000000     
   4.3199999999997560     
  -12.000000000415444     
   1.2443948094187074E-007
  -12.378075000000001     
   4.2600000000000104     
  -11.999999999482148     
  -1.2336229815446393E-007
  -12.367500000000000     
   4.2000000000002879     
  -12.000000000407365     
   8.1382722783016956E-008
  -12.357075000000000     
   4.1399999999997759     
  -11.999999999796994     
  -2.9223912179077783E-008
  -12.346800000000000     
   4.0800000000002443     
  -12.000000000016174     
  -2.2893331674822019E-008
  -12.336675000000000     
   4.0199999999997331     
  -12.000000000187875     
   6.4664540389004754E-008
  -12.326700000000001     
   3.9600000000000071     
  -11.999999999702890     
  -6.5091931844561569E-008
  -12.316875000000000     
   3.9000000000002708     
  -12.000000000191079     
   2.4177637669709445E-008
  -12.307200000000000     
   3.8399999999997703     
  -12.000000000009747     
   2.7071678232459192E-008
  -12.297675000000000     
   3.7800000000002276     
  -11.999999999806709     
  -7.8320638863262351E-008
  -12.288300000000000     
   3.7199999999997271     
  -12.000000000394113     
   1.1923422249537632E-007
  -12.279075000000001     
   3.6599999999999904     
  -11.999999999499858     
  -1.1880540995435038E-007
  -12.270000000000000     
   3.6000000000002648     
  -12.000000000390898     
   7.7028339262595227E-008
  -12.261075000000000     
   3.5399999999997536     
  -11.999999999813186     
  -2.4888358041153499E-008
  -12.252300000000000     
   3.4800000000002220     
  -11.999999999999847     
  -2.7282354153612058E-008
  -12.243675000000000     
   3.4199999999997099     
  -12.000000000204466     
   6.9285555071020672E-008
  -12.235200000000001     
   3.3599999999999879     
  -11.999999999684825     
  -7.0660810536081235E-008
  -12.226875000000000     
   3.3000000000002374     
  -12.000000000214779     
   3.3306690738755404E-008
  -12.218700000000000     
   3.2399999999997893     
  -11.999999999964981     
   4.6519232910212684E-009
  -12.210675000000000     
   3.1800000000000503     
  -11.999999999930090     
  -6.2986060811455421E-009
  -12.202800000000000     
   3.1200000000002830     
  -11.999999999977330     
  -2.4221336047957616E-008
  -12.195074999999999     
   3.0599999999999410     
  -12.000000000158991     
   3.3408298349969105E-008
  -12.187500000000000     
   2.9999999999997735     
  -11.999999999908429     
  -1.7821832898335213E-008
  -12.180075000000000     
   2.9399999999998987     
  -12.000000000042093     
   1.7343815272851825E-008
  -12.172800000000001     
   2.8800000000000119     
  -11.999999999912013     
  -1.0198952793416755E-008
  -12.165675000000000     
   2.8200000000002619     
  -11.999999999988505     
  -1.7049828215931090E-008
  -12.158700000000000     
   2.7599999999999985     
  -12.000000000116380     
   4.3581138697846671E-009
  -12.151875000000000     
   2.6999999999994997     
  -12.000000000083693     
   7.4510175807061485E-008
  -12.145200000000001     
   2.6400000000004766     
  -11.999999999524867     
  -1.5076988546525492E-007
  -12.138674999999999     
   2.5800000000000267     
  -12.000000000655641     
   1.5041976553220246E-007
  -12.132300000000001     
   2.5199999999995675     
  -11.999999999527493     
  -7.3540817879804051E-008
  -12.126075000000000     
   2.4600000000005524     
  -12.000000000079048     
  -5.3979931635693562E-009
  -12.119999999999999     
   2.4000000000000545     
  -12.000000000119535     
   1.5978329770405594E-008
  -12.114075000000000     
   2.3399999999997578     
  -11.999999999999696     
   2.1490720314431614E-008
  -12.108300000000000     
   2.2800000000001610     
  -11.999999999838515     
  -6.9114136636018534E-008
  -12.102675000000000     
   2.2199999999996738     
  -12.000000000356872     
   1.0930421012744520E-007
  -12.097200000000001     
   2.1599999999999375     
  -11.999999999537090     
  -1.0960690133288388E-007
  -12.091875000000000     
   2.1000000000001982     
  -12.000000000359142     
   7.1481132124516244E-008
  -12.086700000000000     
   2.0399999999997411     
  -11.999999999823034     
  -3.3215208361526291E-008
  -12.081675000000001     
   1.9800000000000046     
  -12.000000000072149     
   3.2852298659235351E-008
  -12.076800000000000     
   1.9200000000002584     
  -11.999999999825755     
  -7.0519234895984172E-008
  -12.072075000000000     
   1.8599999999998087     
  -12.000000000354650     
   1.0871392674971251E-007
  -12.067500000000001     
   1.8000000000000724     
  -11.999999999539295     
  -1.1099228203193216E-007
  -12.063075000000000     
   1.7400000000002962     
  -12.000000000371738     
   8.2729023631598379E-008
  -12.058800000000000     
   1.6799999999999873     
  -11.999999999751269     
  -8.1936768481229520E-008
  -12.054675000000000     
   1.6199999999996959     
  -12.000000000365795     
   1.0792007287818457E-007
  -12.050700000000001     
   1.5599999999998890     
  -11.999999999556394     
  -9.9811359177694924E-008
  -12.046875000000000     
   1.5000000000002369     
  -12.000000000304979     
   5.2441073705723492E-008
  -12.043200000000001     
   1.4399999999996964     
  -11.999999999911672     
  -6.0714100413859763E-009
  -12.039675000000001     
   1.3800000000000230     
  -11.999999999957208     
  -8.0831341620070718E-009
  -12.036300000000001     
   1.3200000000000867     
  -12.000000000017831     
   1.9183588051418621E-008
  -12.033075000000000     
   1.2600000000003557     
  -11.999999999873953     
  -5.0318149646956207E-008
  -12.029999999999999     
   1.2000000000000437     
  -12.000000000251340     
   5.0922821515085802E-008
  -12.027075000000000     
   1.1399999999997406     
  -11.999999999869420     
  -2.3023716266835016E-008
  -12.024300000000000     
   1.0799999999999630     
  -12.000000000042096     
   2.5361046596116790E-008
  -12.021675000000000     
   1.0200000000002267     
  -11.999999999851889     
  -6.3499072666674223E-008
  -12.019200000000000     
  0.95999999999977792     
  -12.000000000328132     
   1.0089902247045524E-007
  -12.016875000000001     
  0.90000000000002767     
  -11.999999999571390     
  -9.9526609176339051E-008
  -12.014699999999999     
  0.84000000000030595     
  -12.000000000317840     
   5.7490190386032316E-008
  -12.012675000000000     
  0.77999999999979330     
  -11.999999999886663     
  -5.2548188023139326E-009
  -12.010800000000000     
  0.72000000000026265     
  -11.999999999926073     
  -4.7129411484546660E-008
  -12.009074999999999     
  0.65999999999974723     
  -12.000000000279545     
   8.9908347433722256E-008
  -12.007500000000000     
  0.60000000000003662     
  -11.999999999605231     
  -9.4100549574702758E-008
  -12.006074999999999     
  0.54000000000024473     
  -12.000000000310987     
   6.7237770906560010E-008
  -12.004799999999999     
  0.47999999999995174     
  -11.999999999806702     
  -6.8419758747493932E-008
  -12.003674999999999     
  0.41999999999963400     
  -12.000000000319851     
   9.9148600440914677E-008
  -12.002700000000001     
  0.35999999999989507     
  -11.999999999576236     
  -1.0634320091184899E-007
  -12.001875000000000     
  0.30000000000001853     
  -12.000000000373809     
   1.0353957691222825E-007
  -12.001200000000001     
  0.24000000000009214     
  -11.999999999597264     
  -8.4282092416285978E-008
  -12.000674999999999     
  0.18000000000052416     
  -12.000000000229379     
   9.2040153276686546E-009
  -12.000299999999999     
  0.11999999999955112     
  -12.000000000160348     
   4.5334935805384567E-008
  -12.000075000000001     
   5.9999999999598014E-002
  -11.999999999820337     
   3.8108716182706207E-008
  -12.000000000000000     
   1.2121484371796498E-012
  -11.999999999534522     
   3.8108716182706207E-008
   161.30575843921690     
   31187.171246418689     
  -7345925636.5754499     
   1756595884786607.2     
   161.33135628071153     
   21765.107627627611     
  -2076137982.2156281     
   2129166532191767.2     
   161.33311498008868     
   21469.489661690306     
  -1556306294.7355278     
   135700872258722.62     
   161.33499245843683     
   21198.714738288669     
  -1520478905.8580372     
   513956475588538.50     
   161.33699656853983     
   20923.277664625562     
  -1373742370.4175107     
   342005296159268.44     
   161.33913566830921     
   20651.392494464657     
  -1268152039.7230530     
   313305640025106.06     
   161.34141865210307     
   20380.772503254455     
  -1163550294.2308240     
   260932896769287.12     
   161.34385498388735     
   20112.054311278389     
  -1069344209.5339911     
   223065749439204.56     
   161.34645473233942     
   19845.060700029517     
  -982255388.63258386     
   189287740052607.06     
   161.34922860799873     
   19579.841020223612     
  -902339817.95881140     
   160949706577463.22     
   161.35218800257357     
   19316.381547020261     
  -828858234.17068410     
   136769998201655.16     
   161.35534503051795     
   19054.686116398687     
  -761334172.11239231     
   116237128801455.47     
   161.35871257299866     
   18794.753677206805     
  -699276998.32326269     
   98778491266380.703     
   161.36230432437580     
   18536.584539017869     
  -642248897.62338901     
   83939856327030.562     
   161.36613484132783     
   18280.178634161683     
  -589843726.80682683     
   71327202664943.500     
   161.37021959475535     
   18025.536000979082     
  -541688823.90253913     
   60607306118219.188     
   161.37457502460509     
   17772.656649623954     
  -497441225.84004307     
   51496399992253.180     
   161.37921859776000     
   17521.540599224456     
  -456785568.33343881     
   43753292227483.070     
   161.38416886914800     
   17272.187868010304     
  -419431814.11059070     
   37172890730471.008     
   161.38944554622685     
   17024.598475835675     
  -385113238.44306815     
   31580820517663.902     
   161.39506955700912     
   16778.772443582027     
  -353584562.74926907     
   26828830205246.164     
   161.40106312179643     
   16534.709793369093     
  -324620234.74912357     
   22790878020956.504     
   161.40744982879858     
   16292.410548915892     
  -298012850.78645146     
   19359811063485.629     
   161.41425471381845     
   16051.874735355614     
  -273571700.87617141     
   16444536679766.441     
   161.42150434418929     
   15813.102379118560     
  -251121431.20314908     
   13967619741572.076     
   161.42922690715670     
   15576.093508479858     
  -230500810.99235943     
   11863233572832.441     
   161.43745230290344     
   15340.848153338706     
  -211561603.51832557     
   10075426821976.090     
   161.44621224241905     
   15107.366345370465     
  -194167519.09602469     
   8556638578277.5928     
   161.45554035042329     
   14875.648118351659     
  -178193260.56309628     
   7266445633616.2598     
   161.46547227355464     
   14645.693507759261     
  -163523637.68550515     
   6170490289936.7666     
   161.47604579404140     
   14417.502551450603     
  -150052756.86050713     
   5239572001474.7012     
   161.48730094907552     
   14191.075289439381     
  -137683274.27187642     
   4448874528509.9346     
   161.49928015611263     
   13966.411764185064     
  -126325708.02990666     
   3777307728857.0693     
   161.51202834432485     
   13743.512020561131     
  -115897807.29679224     
   3206949749432.5679     
   161.52559309243375     
   13522.376106088566     
  -106323969.26224767     
   2722570668438.4380     
   161.54002477315353     
   13303.004071193402     
  -97534705.805860251     
   2311229505072.7690     
   161.55537670447220     
   13085.395969092093     
  -89466150.237268016     
   1961930121040.6958     
   161.57170530799957     
   12869.551856173797     
  -82059605.400746748     
   1665329614401.6882     
   161.58907027460717     
   12655.471792065242     
  -75261126.929426849     
   1413489926713.9275     
   161.60753473758200     
   12443.155839842228     
  -69021140.583473265     
   1199666995920.3586     
   161.62716545351032     
   12232.604066138327     
  -63294089.818152800     
   1018131351884.0946     
   161.64803299110088     
   12023.816541468153     
  -58038111.889184192     
   864015678362.59375     
   161.67021192814769     
   11816.793340239423     
  -53214740.032458574     
   733185341610.19604     
   161.69378105682060     
   11611.534541112447     
  -48788629.089706138     
   622128125380.34680     
   161.71882359745936     
   11408.040227150290     
  -44727303.967938997     
   527860811472.18097     
   161.74542742102838     
   11206.310485997999     
  -41000927.375514917     
   447849492539.24152     
   161.77368528037201     
   11006.345410211585     
  -37582087.122759670     
   379942097889.70300     
   161.80369505038490     
   10808.145097377814     
  -34445599.784607068     
   322310871200.50659     
   161.83555997718770     
   10611.709650464429     
  -31568330.719779611     
   273403616052.60925     
   161.86938893636537     
   10417.039177972996     
  -28929028.173789348     
   231902188426.00015     
   161.90529670029241     
   10224.133794317178     
  -26508170.989207719     
   196687270110.43423     
   161.94340421452767     
   10032.993619976543     
  -24287828.472191539     
   166808426882.59805     
   161.98383888321672     
   9843.6187818435119     
  -22251531.528734043     
   141458660247.82318     
   162.02673486338907     
   9656.0094135211948     
  -20384154.279630993     
   119952803140.68947     
   162.07223336797892     
   9470.1656555615482     
  -18671805.123110626     
   101709153155.52531     
   162.12048297733469     
   9286.0876558132095     
  -17101726.642316587     
   86233876205.048401     
   162.17163995890996     
   9103.7755697216235     
  -15662203.566561226     
   73107755615.237213     
   162.22586859474885     
   8923.2295606456064     
  -14342478.169197101     
   61974937092.115189     
   162.28334151628911     
   8744.4498001733627     
  -13132672.492987225     
   52533368343.234711     
   162.34424004590841     
   8567.4364684504908     
  -12023716.860309079     
   44526679151.955391     
   162.40875454452950     
   8392.1897545323845     
  -11007284.157669531     
   37737284341.226402     
   162.47708476448054     
   8218.7098567056382     
  -10075729.444182103     
   31980527495.690575     
   162.54944020667330     
   8046.9969828211542     
  -9222034.4273092952     
   27099706165.584003     
   162.62604048101798     
   7877.0513506581401     
  -8439756.4473894350     
   22961848264.197433     
   162.70711566883284     
   7708.8731882459360     
  -7722981.5842891801     
   19454125220.460075     
   162.79290668583269     
   7542.4627342058320     
  -7066281.5623636460     
   16480806332.248089     
   162.88366564408992     
   7377.8202381036763     
  -6464674.1481414046     
   13960672751.428574     
   162.97965621115344     
   7214.9459607618628     
  -5913586.7614219002     
   11824822181.173662     
   163.08115396428417     
   7053.8401745821066     
  -5408823.0293718185     
   10014804670.486643     
   163.18844673752037     
   6894.5031638806749     
  -4946532.0625869501     
   8481040331.0654984     
   163.30183495901792     
   6736.9352251621185     
  -4523180.2215626910     
   7181476092.6001205     
   163.42163197582113     
   6581.1366674101009     
  -4135525.1738398150     
   6080445363.5794659     
   163.54816436290668     
   6427.1078123607358     
  -3780592.0635312838     
   5147700265.5934153     
   163.68177221300391     
   6274.8489947259668     
  -3455651.6148048574     
   4357590163.4145679     
   163.82280940332933     
   6124.3605624102529     
  -3158200.0167506039     
   3688364483.2714381     
   163.97164383497989     
   5975.6428766945619     
  -2885940.4456293411     
   3121581058.7579265     
   164.12865764030576     
   5828.6963123666565     
  -2636766.0912854308     
   2641604059.7247901     
   164.29424735312853     
   5683.5212578158225     
  -2408744.5650661872     
   2235177930.3288169     
   164.46882403618372     
   5540.1181150855446     
  -2200103.5794762848     
   1891065893.8025415     
   164.65281335964443     
   5398.4872998561868     
  -2009217.7950260392     
   1599743238.0464711     
   164.84665562402483     
   5258.6292413675337     
  -1834596.7398283223     
   1353137093.6038072     
   165.05080572016809     
   5120.5443822703528     
  -1674873.7155559985     
   1144405681.5224395     
   165.26573301838891     
   4984.2331783935815     
  -1528795.6091463421     
   967751048.47584009     
   165.49192117816818     
   4849.6960984241741     
  -1395213.5370427414     
   818260221.71147776     
   165.72986786908183     
   4716.9336234793209     
  -1273074.2544711588     
   691770484.19616401     
   165.98008439288972     
   4585.9462465714623     
  -1161412.2670076687     
   584755103.68829489     
   166.24309519591091     
   4456.7344719364728     
  -1059342.5885579214     
   494226439.53760284     
   166.51943725996802     
   4329.2988142758322     
  -966054.09054842487     
   417653733.81302762     
   166.80965935929677     
   4203.6397976290236     
  -880803.40223906073     
   352893541.46868324     
   167.11432116988584     
   4079.7579549285592     
  -802909.28928067908     
   298130284.85021728     
   167.43399221673789     
   3957.6538240766095     
  -731747.57182813052     
   251827374.88578635     
   167.76925064352542     
   3837.3279566070323     
  -666746.17874361237     
   212680728.88410926     
   168.12068178805760     
   3718.7808764703022     
  -607381.61697364645     
   179596118.97435480     
   168.48887654587517     
   3602.0132314623825     
  -553172.10797538271     
   151614337.97805706     
   168.87442950315818     
   3487.0251951644796     
  -503684.30196485016     
   128032563.80556792     
   169.27793681896102     
   3373.8187788906735     
  -458492.69667192211     
   107893408.75158642     
   169.69999383559454     
   3262.3888386682161     
  -417310.29778658925     
   91590777.528896496     
   170.14119239475218     
   3152.7579934121322     
  -379505.41704205918     
   75458241.207076073     
   170.60211783573990     
   3044.8409740321240     
  -345824.63204359973     
   69679293.681502298     
   171.08334565091937     
   2938.9715245078210     
  -312192.16955616052     
   38739043.593796976     
   171.58543777222548     
   2833.8557026451449     
  -291972.07317751209     
   99179475.612520844     
   172.10893846137719     
   2734.5220001953016     
  -235991.73281430331     
   18106819.773284148     
   177.75321419073362     
   1894.0662068728627     
  -100190.58451467221     
   4742769.9007541919     
   181.93629433439835     
   1482.0402199386428     
  -64619.810259015780     
   2776672.4415965048     
   185.28090657702606     
   1211.0037769234982     
  -43794.766947041986     
   1445805.2164324760     
   188.05728943242255     
   1019.1387899963972     
  -32951.227823798414     
   964978.06992807065     
   190.41426901585743     
   872.47598968855664     
  -25713.892299337887     
   649553.08994099998     
   192.44489643023829     
   756.08564862826086     
  -20842.244124780387     
   472235.30903810303     
   194.21222520273278     
   660.72884004882337     
  -17300.479306994614     
   353535.13148466137     
   195.76144329361557     
   580.85522722918768     
  -14648.965820859656     
   273816.90574227372     
   197.12630371446039     
   512.74446510755706     
  -12595.339027792601     
   217056.11784314524     
   198.33283551014688     
   453.83757217815304     
  -10967.418143969013     
   175623.81812674567     
   199.40162719935068     
   402.29342804818447     
  -9650.2395080184215     
   144482.58093248538     
   200.34930431287310     
   356.75127890057644     
  -8566.6201510247793     
   120571.12123686337     
   201.18952505794996     
   316.17888666864366     
  -7662.3367417483032     
   101851.69149926097     
   201.93367410266532     
   279.77692217551339     
  -6898.4490555038474     
   86956.023028891024     
   202.59135978936703     
   246.91510232978581     
  -6246.2788827871645     
   74931.659395923562     
   203.17077910935214     
   217.08867652952353     
  -5684.2914373177373     
   65102.273452057249     
   203.67899120221540     
   189.88788697016099     
  -5196.0243864273089     
   56976.968699634243     
   204.12212603236156     
   164.97608320114256     
  -4768.6971211800510     
   50193.077868433327     
   204.50554615019874     
   142.07371780527541     
  -4392.2490371668009     
   44478.236445272334     
   204.83397386067409     
   120.94643955279030     
  -4058.6622638272593     
   39624.914420956484     
   205.11159245969498     
   101.39609537904691     
  -3761.4754056700849     
   35472.891029385544     
   205.34212774077949     
   83.253835057497454     
  -3495.4287229496931     
   31896.990998576137     
   205.52891428938915     
   66.374760023972314     
  -3256.2012904603725     
   28798.353582062937     
   205.67494990565842     
   50.633722701334122     
  -3040.2136385949007     
   26098.123317667636     
   205.78294066034738     
   35.921994320565872     
  -2844.4777137123929     
   23732.826941419287     
   205.85533848585905     
   22.144596257155506     
  -2666.4815116517484     
   21650.942756194563     
   205.89437276303468     
   9.2181438755754037     
  -2504.0994409802888     
   19810.324897586452     
   205.90207703754402     
  -2.9309097374962398     
  -2355.5220042483911     
   18176.248524086015     
   205.88031175455691     
  -14.367715098911592     
  -2219.2001403177460     
   16719.911362794421     
   205.83078371454769     
  -25.150217462447934     
  -2093.8008050967878     
   15417.274319874681     
   205.75506281077097     
  -35.330147594434230     
  -1978.1712476977275     
   14248.156687212700     
   205.65459649893501     
  -44.953850895037640     
  -1871.3100725436320     
   13195.524233038930     
   205.53072236381016     
  -54.062985178386327     
  -1772.3436407958402     
   12244.924936266727     
   205.38467908006135     
  -62.695111039810484     
  -1680.5067037738399     
   11384.038369768030     
   205.21761601116276     
  -70.884193839246549     
  -1595.1264160005799     
   10602.313649403472     
   205.03060164761541     
  -78.661032538323127     
  -1515.6090636300537     
   9890.6765233549231     
   204.82463105144259     
  -86.053627671660507     
  -1441.4289897048916     
   9241.2910991295266     
   204.60063244625121     
  -93.087498412076286     
  -1372.1193064614201     
   8647.3649110981260     
   204.35947306963237     
  -99.785956852300302     
  -1307.2640696281842     
   8102.9885470732024     
   204.10196438626249     
  -106.17034616518357     
  -1246.4916555251355     
   7603.0031085403543     
   203.82886674492607     
  -112.26024813452412     
  -1189.4691322110828     
   7142.8901166918813     
   203.54089355017152     
  -118.07366460589157     
  -1135.8974563358936     
   6718.6796361322813     
   203.23871500892400     
  -123.62717664439356     
  -1085.5073590649013     
   6326.8732991230481     
   202.92296150371416     
  -128.93608456535952     
  -1038.0558093214786     
   5964.3795478820666     
   202.59422663692294     
  -134.01453149544412     
  -993.32296271236294     
   5628.4588832144927     
   202.25306998433743     
  -138.87561270494564     
  -951.10952108825450     
   5316.6775111826564     
   201.90001959115438     
  -143.53147260705225     
  -911.23443975438454     
   5026.8678229275974     
   201.53557423919801     
  -147.99339103414428     
  -873.53293108242747     
   4757.0947271258501     
   201.16020551039850     
  -152.27186016342282     
  -837.85472062898361     
   4505.6267188292131     
   200.77435966840349     
  -156.37665326558968     
  -804.06252023776437     
   4270.9111239760396     
   200.37845937747434     
  -160.31688628320396     
  -772.03068680794411     
   4051.5526454244841     
   199.97290527548387     
  -164.10107310514198     
  -741.64404196726048     
   3846.2949171180944     
   199.55807741581680     
  -167.73717528528232     
  -712.79683008887469     
   3654.0044501641514     
   199.13433659123507     
  -171.23264685228611     
  -685.39179671264355     
   3473.6566969241235     
   198.70202555126079     
  -174.59447477278201     
  -659.33937148571260     
   3304.3239255456565     
   198.26147012331839     
  -177.82921555660656     
  -634.55694204412043     
   3145.1645856682576     
   197.81298024673575     
  -180.94302843084589     
  -610.96820765160851     
   2995.4140470510511     
   197.35685092770530     
  -183.94170545572172     
  -588.50260229872561     
   2854.3764145466043     
   196.89336312243310     
  -186.83069890944259     
  -567.09477918962602     
   2721.4173841362685     
   196.42278455493619     
  -189.61514622943818     
  -546.68414880860405     
   2595.9578930252724     
   195.94537047527461     
  -192.29989276298699     
  -527.21446461091443     
   2477.4685532226022     
   195.46136436340947     
  -194.88951255066863     
  -508.63345046174493     
   2365.4646907118922     
   194.97099858335321     
  -197.38832734002651     
  -490.89246528140569     
   2259.5019692354736     
   194.47449499181340     
  -199.80042400451038     
  -473.94620051213963     
   2159.1724788231868     
   193.97206550511891     
  -202.12967052309313     
  -457.75240692096571     
   2064.1012947478071     
   193.46391262785065     
  -204.37973065842144     
  -442.27164721035717     
   1973.9433293845063     
   192.95022994627405     
  -206.55407745704727     
  -427.46707223997333     
   1888.3806407699433     
   192.43120258937745     
  -208.65600568123267     
  -413.30421743419890     
   1807.1198781502842     
   191.90700766006350     
  -210.68864327068835     
  -399.75081834807179     
   1729.8901404072565     
   191.37781463880555     
  -212.65496192229608     
  -386.77664229501733     
   1656.4409166469759     
   190.84378576187478     
  -214.55778686658405     
  -374.35333542016497     
   1586.5403634397680     
   190.30507637605513     
  -216.39980591187037     
  -362.45428269436673     
   1519.9736219717679     
   189.76183527159645     
  -218.18357781993024     
  -351.05448052957843     
   1456.5414434209388     
   189.21420499500337     
  -219.91154007051398     
  -340.13041970392140     
   1396.0587941377116     
   188.66232214312259     
  -221.58601606664351     
  -329.65997874788854     
   1338.3537496043448     
   188.10631763986615     
  -223.20922182757786     
  -319.62232562585598     
   1283.2663521442316     
   187.54631699679879     
  -224.78327221160444     
  -309.99782798477423     
   1230.6476868319453     
   186.98244055871498     
  -226.31018670740022     
  -300.76797033353461     
   1180.3589648609250     
   186.41480373524072     
  -227.79189482847676     
  -291.91527809707770     
   1132.2707463257236     
   185.84351721941184     
  -229.23024114246854     
  -283.42324749963473     
   1086.2621813716200     
   185.26868719410538     
  -230.62698996406598     
  -275.27628113934770     
   1042.2203746189828     
   184.69041552713145     
  -231.98382973773860     
  -267.45962832970531     
   1000.0397505113303     
   184.10879995573114     
  -233.30237713406507     
  -259.95933020087034     
   959.62152199687046     
   183.52393426116851     
  -234.58418088153198     
  -252.76216878589378     
   920.87316559258659     
   182.93590843405298     
  -235.83072535360657     
  -245.85562004394939     
   883.70796874784139     
   182.34480883098070     
  -237.04343392941229     
  -239.22781027834054     
   848.04460487958897     
   181.75071832303988     
  -238.22367214446251     
  -232.86747574174365     
   813.80673423351982     
   181.15371643668556     
  -239.37275064690436     
  -226.76392523499223     
   780.92266253725529     
   180.55387948745218     
  -240.49192797315675     
  -220.90700526596282     
   749.32499914103732     
   179.95128070693949     
  -241.58241315575268     
  -215.28706777240501     
   718.95035942927666     
   179.34599036347589     
  -242.64536817537538     
  -209.89494007668543     
   689.73909448349616     
   178.73807587683532     
  -243.68191026773724     
  -204.72189686805922     
   661.63502148596183     
   178.12760192735777     
  -244.69311409542468     
  -199.75963420691454     
   634.58520032613649     
   177.51463055979917     
  -245.68001379395312     
  -195.00024520446851     
   608.53971241227725     
   176.89922128221477     
  -246.64360490036773     
  -190.43619736137646     
   583.45145078765995     
   176.28143116015926     
  -247.58484617247237     
  -186.06031148046898     
   559.27595413230858     
   175.66131490646811     
  -248.50466130573471     
  -181.86574182447669     
   535.97121477672215     
   175.03892496686760     
  -249.40394055458006     
  -177.84595771365125     
   513.49752547598609     
   174.41431160164427     
  -250.28354226454562     
  -173.99472627258135     
   491.81734795599209     
   173.78752296358977     
  -251.14429432063437     
  -170.30609616291142     
   470.89514794305063     
   173.15860517242385     
  -251.98699551742499     
  -166.77438255333851     
   450.69729155662759     
   172.52760238588451     
  -252.81241685597499     
  -163.39415286666383     
   431.19192075997393     
   171.89455686766291     
  -253.62130277179406     
  -160.16021346096400     
   412.34883666376129     
   171.25950905234987     
  -254.41437229841145     
  -157.06759718598579     
   394.13941055907708     
   170.62249760754972     
  -255.19232017039337     
  -154.11155160679272     
   376.53647804321474     
   169.98355949330866     
  -255.95581786946403     
  -151.28752802146860     
   359.51426031184860     
   169.34273001899518     
  -256.70551461719054     
  -148.59117106912973     
   343.04827190954626     
   168.70004289776227     
  -257.44203831743789     
  -146.01830902980814     
   327.11525548056358     
   168.05553029871311     
  -258.16599645154668     
  -143.56494461370391     
   311.69310027671003     
   167.40922289688510     
  -258.87797692898499     
  -141.22724636162857     
   296.76078408469067     
   166.76114992116013     
  -259.57854889609155     
  -139.00154048099341     
   282.29830228218623     
   166.11133920020288     
  -260.26826350532872     
  -136.88430321387705     
   268.28661776403612     
   165.45981720652287     
  -260.94765464731501     
  -134.87215358064677     
   254.70760365136562     
   164.80660909875101     
  -261.61723964764980     
  -132.96184655326152     
   241.54398725040926     
   164.15173876221573     
  -262.27751993065516     
  -131.15026664888347     
   228.77931014367314     
   163.49522884789926     
  -262.92898165183436     
  -129.43442182280592     
   216.39788302184664     
   162.83710080985020     
  -263.57209630064176     
  -127.81143770014205     
   204.38473608731425     
   162.17737494112447     
  -264.20732127534080     
  -126.27855217948721     
   192.72558340130087     
   161.51607040832224     
  -264.83510043154951     
  -124.83311030397743     
   181.40679863197971     
   160.85320528478519     
  -265.45586460559502     
  -123.47255931423760     
   170.41535308311481     
   160.18879658251538     
  -266.07003211429588     
  -122.19444416611424     
   159.73881498282466     
   159.52286028287259     
  -266.67800923234557     
  -120.99640305374305     
   149.36529060875031     
   158.85541136610530     
  -267.28019064841533     
  -119.87616337417742     
   139.28342039195331     
   158.18646383976662     
  -267.87695990115390     
  -118.83153772123777     
   129.48232604692566     
   157.51603076606432     
  -268.46868979614669     
  -117.86042027588582     
   119.95161494479579     
   156.84412428819121     
  -269.05574280474593     
  -116.96078316379985     
   110.68132454118701     
   156.17075565568027     
  -269.63847144572975     
  -116.13067322974095     
   101.66192928858769     
   155.49593524882590     
  -270.21721865070430     
  -115.36820876007654     
   92.884293980702552     
   154.81967260221148     
  -270.79231811399256     
  -114.67157655522126     
   84.339675201459769     
   154.14197642738046     
  -271.36409462785861     
  -114.03902899121033     
   76.019685787318210     
   153.46285463468720     
  -271.93286440370616     
  -113.46888134780544     
   67.916286371664057     
   152.78231435436149     
  -272.49893538007575     
  -112.95950920001795     
   60.021765614618459     
   152.10036195681889     
  -273.06260751797055     
  -112.50934595790832     
   52.328727694950267     
   151.41700307224809     
  -273.62417308411580     
  -112.11688050019619     
   44.830063887096074     
   150.73224260950442     
  -274.18391692291891     
  -111.78065502104297     
   37.518967802913004     
   150.04608477433712     
  -274.74211671737783     
  -111.49926276252111     
   30.388878226654661     
   149.35853308697764     
  -275.29904323972369     
  -111.27134617582121     
   23.433511994397783     
   148.66959039911336     
  -275.85496059225289     
  -111.09559483586324     
   16.646821946707732     
   147.97925891027160     
  -276.41012643852071     
  -110.97074367126292     
   10.022989862443401     
   147.28754018363657     
  -276.96479222581706     
  -110.89557124729460     
   3.5564317920318413     
   146.59443516132097     
  -277.51920339895747     
  -110.86889800885436     
  -2.7582321615767542     
   145.89994417911365     
  -278.07359960585478     
  -110.88958475006618     
  -8.9261800655435692     
   145.20406698072276     
  -278.62821489548134     
  -110.95653110055775     
  -14.952388093209366     
   144.50680273153361     
  -279.18327790826083     
  -111.06867401125683     
  -20.841657660909600     
   143.80815003189949     
  -279.73901205939831     
  -111.22498644371365     
  -26.598605170241260     
   143.10810692998251     
  -280.29563571546379     
  -111.42447598249046     
  -32.227684996988131     
   142.40667093416138     
  -280.85336236446994     
  -111.66618361996788     
  -37.733186009728534     
   141.70383902502155     
  -281.41240077980746     
  -111.94918251504083     
  -43.119244334405913     
   140.99960766694312     
  -281.97295517821397     
  -112.27257684754889     
  -48.389852166016524     
   140.29397281930085     
  -282.53522537217981     
  -112.63550073879401     
  -53.548851594140906     
   139.58692994728997     
  -283.09940691684113     
  -113.03711712575006     
  -58.599965041022934     
   138.87847403239138     
  -283.66569125181445     
  -113.47661686355774     
  -63.546766995116798     
   138.16859958248821     
  -284.23426583801336     
  -113.95321761602111     
  -68.392732078166262     
   137.45730064164664     
  -284.80531428981993     
  -114.46616310660735     
  -73.141187458563124     
   136.74457079957162     
  -285.37901650261784     
  -115.01472201254659     
  -77.795380552336653     
   136.03040320074967     
  -285.95554877606594     
  -115.59818736668910     
  -82.358419514781573     
   135.31479055328816     
  -286.53508393326524     
  -116.21587551304998     
  -86.833332614722210     
   134.59772513746222     
  -287.11779143581703     
  -116.86712550766039     
  -91.223035764903585     
   133.87919881397832     
  -287.70383749527593     
  -117.55129827589717     
  -95.530350275495749     
   133.15920303196418     
  -288.29338518072308     
  -118.26777590296339     
  -99.758017051286089     
   132.43772883669396     
  -288.88659452305762     
  -119.01596103084803     
  -103.90867042649683     
   131.71476687705692     
  -289.48362261578234     
  -119.79527605904674     
  -107.98488855065206     
   130.99030741277821     
  -290.08462371273788     
  -120.60516272317663     
  -111.98913619046483     
   130.26434032139909     
  -290.68974932265735     
  -121.44508124460512     
  -115.92382880775166     
   129.53685510502484     
  -291.29914830067054     
  -122.31450996066326     
  -119.79129861379353     
   128.80784089684687     
  -291.91296693732284     
  -123.21294470026672     
  -123.59379557942123     
   128.07728646744613     
  -292.53134904449132     
  -124.13989816711236     
  -127.33352543871479     
   127.34518023088502     
  -293.15443603892885     
  -125.09489960790273     
  -131.01260568614339     
   126.61151025059318     
  -293.78236702332498     
  -126.07749415054880     
  -134.63310626851228     
   125.87626424505414     
  -294.41527886482027     
  -127.08724244756266     
  -138.19703086438710     
   125.13942959329819     
  -295.05330627138676     
  -128.12372017904556     
  -141.70632742763291     
   124.40099334020724     
  -295.69658186592125     
  -129.18651763475282     
  -145.16288838059936     
   123.66094220163708     
  -296.34523625825216     
  -130.27523929760730     
  -148.56855384988407     
   122.91926256936219     
  -296.99939811512490     
  -131.38950345148143     
  -151.92511126292615     
   122.17594051584794     
  -297.65919422821850     
  -132.52894178595338     
  -155.23430373028745     
   121.43096179885524     
  -298.32474958034317     
  -133.69319906393054     
  -158.49782238603026     
   120.68431186588175     
  -298.99618740983260     
  -134.88193273182577     
  -161.71731591055320     
   119.93597585844454     
  -299.67362927316503     
  -136.09481260115490     
  -164.89439375060599     
   119.18593861620796     
  -300.35719510605361     
  -137.33152055428445     
  -168.03061463011758     
   118.43418468096101     
  -301.04700328284935     
  -138.59175016401034     
  -171.12751018746323     
   117.68069830044801     
  -301.74317067448544     
  -139.87520649041630     
  -174.18656285185804     
   116.92546343205619     
  -302.44581270499100     
  -141.18160571180525     
  -177.20922522558720     
   116.16846374636387     
  -303.15504340652302     
  -142.51067490099717     
  -180.19691561059670     
   115.40968263055262     
  -303.87097547319570     
  -143.86215176807664     
  -183.15101197221946     
   114.64910319168652     
  -304.59372031351057     
  -145.23578435786828     
  -186.07287237246322     
   113.88670825986188     
  -305.32338810165686     
  -146.63133090066177     
  -188.96380856879892     
   113.12248039123011     
  -306.06008782757084     
  -148.04855946492773     
  -191.82511988388438     
   112.35640187089703     
  -306.80392734589327     
  -149.48724786405685     
  -194.65806435701705     
   111.58845471570089     
  -307.55501342392029     
  -150.94718334673448     
  -197.46388023534092     
   110.81862067687204     
  -308.31345178840837     
  -152.42816244849953     
  -200.24377705429384     
   110.04688124257670     
  -309.07934717147060     
  -153.92999077640675     
  -202.99894328813917     
   109.27321764034718     
  -309.85280335553932     
  -155.45248285106780     
  -205.73053957633630     
   108.49761083940083     
  -310.63392321741168     
  -156.99546189789032     
  -208.43970889219443     
   107.72004155284999     
  -311.42280877144287     
  -158.55875971458178     
  -211.12756810755664     
   106.94049023980492     
  -312.21956121191783     
  -160.14221647538847     
  -213.79521974218656     
   106.15893710737184     
  -313.02428095466490     
  -161.74568062345486     
  -216.44374068624452     
   105.37536211254783     
  -313.83706767792006     
  -163.36900867860169     
  -219.07419555198808     
   104.58974496401449     
  -314.65802036247965     
  -165.01206514524159     
  -221.68762728670666     
   103.80206512383195     
  -315.48723733121750     
  -166.67472234989191     
  -224.28506338958607     
   103.01230180903512     
  -316.32481628790549     
  -168.35686032531376     
  -226.86752056802152     
   102.22043399313330     
  -317.17085435554276     
  -170.05836672957395     
  -229.43598787576525     
   101.42644040751509     
  -318.02544811396325     
  -171.77913663864217     
  -231.99146308981290     
   100.63029954275956     
  -318.88869363708943     
  -173.51907261181580     
  -234.53489995725010     
   99.831989649855217     
  -319.76068652952267     
  -175.27808436149513     
  -237.06727671094561     
   99.031488741327934     
  -320.64152196276854     
  -177.05608893682728     
  -239.58952091763535     
   98.228774592278910     
  -321.53129471096986     
  -178.85301034370951     
  -242.10258844706809     
   97.423824741333874     
  -322.43009918622181     
  -180.66877975706257     
  -244.60738899406871     
   96.616616491504402     
  -323.33802947355071     
  -182.50333517451804     
  -247.10485657319336     
   95.807126910962282     
  -324.25517936548408     
  -184.35662159881701     
  -249.59588454524598     
   94.995332833727900     
  -325.18164239631335     
  -186.22859073290633     
  -252.08139107025133     
   94.181210860273282     
  -326.11751187606046     
  -188.11920116593325     
  -254.56225491027996     
   93.364737358040628     
  -327.06288092416969     
  -190.02841807776031     
  -257.03938100865548     
   92.545888461876871     
  -328.01784250295242     
  -191.95621343532528     
  -259.51363566657318     
   91.724640074384979     
  -328.98248945079780     
  -193.90256570282452     
  -261.98591488293312     
   90.900967866192403     
  -329.95691451521600     
  -195.86746006444656     
  -264.45707431679460     
   90.074847276137191     
  -330.94121038568164     
  -197.85088812182249     
  -266.92800389984041     
   89.246253511372146     
  -331.93546972636392     
  -199.85284815107133     
  -269.39955265644932     
   88.415161547387299     
  -332.93978520873156     
  -201.87334479599468     
  -271.87260464361827     
   87.581546127951029     
  -333.95424954404859     
  -203.91238933082184     
  -274.34800742316287     
   86.745381764969991     
  -334.97895551584190     
  -205.96999938649554     
  -276.82664025160125     
   85.906642738267948     
  -336.01399601227911     
  -208.04619918838259     
  -279.30935236497618     
   85.065303095283710     
  -337.05946405857782     
  -210.14101933111988     
  -281.79702278765069     
   84.221336650687945     
  -338.11545284941070     
  -212.25449700202728     
  -284.29050206560800     
   83.374716985919079     
  -339.18205578133455     
  -214.38667576751931     
  -286.79067089513001     
   82.525417448637981     
  -340.25936648525141     
  -216.53760579923272     
  -289.29839310049954     
   81.673411152101195     
  -341.34747885911827     
  -218.70734374748653     
  -291.81454054149236     
   80.818670974452800     
  -342.44648710049080     
  -220.89595280154768     
  -294.33999920105862     
   79.961169557934056     
  -343.55648573948361     
  -223.10350279555567     
  -296.87564011142689     
   79.100879308011017     
  -344.67756967171346     
  -225.33007009639132     
  -299.42236575607683     
   78.237772392419146     
  -345.80983419155336     
  -227.57573783956195     
  -301.98105289314373     
   77.371820740124832     
  -346.95337502549290     
  -229.84059573626047     
  -304.55262433749090     
   76.502996040202973     
  -348.10828836588053     
  -232.12474041879170     
  -307.13796467436026     
   75.631269740629975     
  -349.27467090481213     
  -234.42827515384937     
  -309.73801754730482     
   74.756613046991689     
  -350.45261986841041     
  -236.75131028545422     
  -312.35368401112947     
   73.878996921105085     
  -351.64223305141286     
  -239.09396291553765     
  -314.98592621284001     
   72.998392079553213     
  -352.84360885210708     
  -241.45635736213399     
  -317.63566779213301     
   72.114768992132142     
  -354.05684630768883     
  -243.83862487057493     
  -320.30389272929767     
   71.228097880209134     
  -355.28204513003038     
  -246.24090406604472     
  -322.99154781419026     
   70.338348714990730     
  -356.51930574188208     
  -248.66334067465110     
  -325.69964513815353     
   69.445491215699832     
  -357.76872931360174     
  -251.10608801318730     
  -328.42915980590550     
   68.549494847660142     
  -359.03041780041400     
  -253.56930671173154     
  -331.18112877567484     
   67.650328820287001     
  -360.30447398013723     
  -256.05316517754915     
  -333.95656514350804     
   66.747962084982987     
  -361.59100149162140     
  -258.55783941612543     
  -336.75653611809724     
   65.842363332936685     
  -362.89010487375424     
  -261.08351343701122     
  -339.58208799683842     
   64.933500992823213     
  -364.20188960508921     
  -263.63037909698744     
  -342.43433018730576     
   64.021343228404703     
  -365.52646214426522     
  -266.19863657339226     
  -345.31434693284547     
   63.105857936028805     
  -366.86392997113711     
  -268.78849417538856     
  -348.22328619811509     
   62.187012742023498     
  -368.21440162863030     
  -271.40016882187450     
  -351.16228226858834     
   61.264774999986145     
  -369.57798676553222     
  -274.03388593888883     
  -354.13252048372402     
   60.339111787964583     
  -370.95479617998569     
  -276.68987984251675     
  -357.13520020371192     
   59.409989905528079     
  -372.34494186420210     
  -279.36839384404465     
  -360.17153617298362     
   58.477375870725815     
  -373.74853704972554     
  -282.06968036534192     
  -363.24280089808394     
   57.541235916930432     
  -375.16569625406913     
  -284.79400137207767     
  -366.35025495382007     
   56.601535989563970     
  -376.59653532820988     
  -287.54162828423125     
  -369.49523491321941     
   55.658241742703602     
  -378.04117150528572     
  -290.31284254608045     
  -372.67906232038627     
   54.711318535564146     
  -379.49972345043454     
  -293.10793551348331     
  -375.90313931592317     
   53.760731428854527     
  -380.97231131186419     
  -295.92720905835279     
  -379.16885648763480     
   52.806445181004889     
  -382.45905677321508     
  -298.77097548200999     
  -382.47768820824859     
   51.848424244261189     
  -383.96008310727905     
  -301.63955814357189     
  -385.83110034953421     
   50.886632760643671     
  -385.47551523112844     
  -304.53329139619336     
  -389.23064600790792     
   49.921034557765758     
  -387.00547976272208     
  -307.45252124125273     
  -392.67787465019791     
   48.951593144509424     
  -388.55010507907804     
  -310.39760530112915     
  -396.17442615459248     
   47.978271706553166     
  -390.10952137607410     
  -313.36891349728864     
  -399.72194071557681     
   47.001033101748320     
  -391.68386072994895     
  -316.36682805265542     
  -403.32215342428049     
   46.019839855339448     
  -393.27325716058891     
  -319.39174420333757     
  -406.97680489523992     
   45.034654155024150     
  -394.87784669669736     
  -322.44407024005181     
  -410.68773456621744     
   44.045437845847530     
  -396.49776744292080     
  -325.52422824929852     
  -414.45679226892224     
   43.052152424926312     
  -398.13315964902228     
  -328.63265419131540     
  -418.28593294463474     
   42.054759035997336     
  -399.78416578122165     
  -331.76979868840021     
  -422.17712588222059     
   41.053218463784908     
  -401.45093059577385     
  -334.93612713251679     
  -426.13245312893054     
   40.047491128181292     
  -403.13360121493264     
  -338.13212053098385     
  -430.15401536614837     
   39.037537078234173     
  -404.83232720537569     
  -341.35827564622991     
  -434.24403201562563     
   38.023315985934921     
  -406.54726065920715     
  -344.61510588634718     
  -438.40475358261210     
   37.004787139800861     
  -408.27855627776853     
  -347.90314153821669     
  -442.63854023289844     
   35.981909438244656     
  -410.02637145808893     
  -351.22293058996337     
  -446.94782218850366     
   34.954641382723501     
  -411.79086638270485     
  -354.57503925637718     
  -451.33510230739768     
   33.922941070660436     
  -413.57220411215491     
  -357.96005252368263     
  -455.80300684626508     
   32.886766188129769     
  -415.37055068115177     
  -361.37857507502969     
  -460.35421150792064     
   31.846074002298138     
  -417.18607519799264     
  -364.83123166133902     
  -464.99154014129039     
   30.800821353612434     
  -419.01894994767702     
  -368.31866821239879     
  -469.71787107408295     
   29.750964647725201     
  -420.86935049882163     
  -371.84155224545430     
  -474.53624066890865     
   28.696459847147828     
  -422.73745581456149     
  -375.40057405047122     
  -479.44975189564502     
   27.637262462621258     
  -424.62344836766181     
  -378.99644718968847     
  -484.46167705977831     
   26.573327544193440     
  -426.52751426005517     
  -382.62990976763689     
  -489.57536564568522     
   25.504609671992188     
  -428.44984334699922     
  -386.30172500997946     
  -494.79435109826676     
   24.431062946681617     
  -430.39062936613220     
  -390.01268264321652     
  -500.12225727928057     
   23.352640979589520     
  -432.35007007167223     
  -393.76359957281107     
  -505.56290431538827     
   22.269296882492604     
  -434.32836737399225     
  -397.55532135517660     
  -511.12022139378678     
   21.180983257045717     
  -436.32572748491924     
  -401.38872301562992     
  -516.79834757792321     
   20.087652183840365     
  -438.34236106901454     
  -405.26471062246441     
  -522.60154822466779     
   18.989255211077271     
  -440.37848340115602     
  -409.18422223414933     
  -528.53431896943368     
   17.885743342836658     
  -442.43431453080751     
  -413.14822962642018     
  -534.60129846005202     
   16.777067026929210     
  -444.51007945328570     
  -417.15773936487051     
  -540.80737770210476     
   15.663176142309663     
  -446.60600828844201     
  -421.21379469763633     
  -547.15761270657629     
   14.544019986034023     
  -448.72233646716836     
  -425.31747679293562     
  -553.65733464106916     
   13.419547259740266     
  -450.85930492615762     
  -429.46990680274371     
  -560.31206490631632     
   12.289706055631365     
  -453.01716031138830     
  -433.67224728954102     
  -567.12762603449221     
   11.154443841938152     
  -455.19615519082419     
  -437.92570448479978     
  -574.11006276254375     
   10.013707447838355     
  -457.39654827692493     
  -442.23152995551879     
  -581.26573781756963     
   8.8674430478066917     
  -459.61860465928658     
  -446.59102298915047     
  -588.60129988528115     
   7.7155961453694557     
  -461.86259604860521     
  -451.00553273829019     
  -596.12370205292245     
   6.5581115562355086     
  -464.12880103171011     
  -455.47646050368701     
  -603.84026968838236     
   5.3949333907738444     
  -466.41750533928524     
  -460.00526252634995     
  -611.75863820867733     
   4.2260050358061445     
  -468.72900212638336     
  -464.59345231291491     
  -619.88687368902606     
   3.0512691356808017     
  -471.06359226682969     
  -469.24260386558274     
  -628.23339246279124     
   1.8706675725928357     
  -473.42158466226618     
  -473.95435430905354     
  -636.80709208086580     
  0.68414144611189742     
  -475.80329656678805     
  -478.73040749966015     
  -645.61727194586877     
 -0.50836894812179423     
  -478.20905392813529     
  -483.57253703925409     
  -654.67376991076287     
  -1.7069241405763105     
  -480.63919174651744     
  -488.48259031358492     
  -663.98688561561403     
  -2.9115855109271260     
  -483.09405445219062     
  -493.46249195570192     
  -673.56752315628944     
  -4.1224153121249030     
  -485.57399630302837     
  -498.51424837937418     
  -683.42711840557831     
  -5.3394766954835440     
  -488.07938180339528     
  -503.63995176741594     
  -693.57778779688704     
  -6.5628337368435412     
  -490.61058614575359     
  -508.84178517589271     
  -704.03226151601439     
  -7.7925514638693345     
  -493.16799567653641     
  -514.12202713726265     
  -714.80403894839299     
  -9.0286958845434206     
  -495.75200838795308     
  -519.48305742937578     
  -725.90732860017351     
  -10.271334016924220     
  -498.36303443751115     
  -524.92736239387693     
  -737.35721271995658     
  -11.520533920239437     
  -501.00149669721912     
  -530.45754148927676     
  -749.16959372422298     
  -12.776364727391668     
  -503.66783133454777     
  -536.07631344220829     
  -761.36137071062478     
  -14.038896678958498     
  -506.36248842745971     
  -541.78652372253816     
  -773.95039456929965     
  -15.308201158775301     
  -509.08593261597048     
  -547.59115168180779     
  -786.95565667754181     
  -16.584350731195403     
  -511.83864379294232     
  -553.49331910688943     
  -800.39725623022946     
  -17.867419180129279     
  -514.62111783703097     
  -559.49629852861608     
  -814.29660319219408     
  -19.157481549972115     
  -517.43386739098401     
  -565.60352305255765     
  -828.67640441830360     
  -20.454614188537445     
  -520.27742268882957     
  -571.81859608569482     
  -843.56086430194159     
  -21.758894792123531     
  -523.15233243546368     
  -578.14530256795922     
  -858.97574277655917     
  -23.070402452849251     
  -526.05916474348055     
  -584.58762063878362     
  -874.94848278019663     
  -24.389217708406960     
  -528.99850813072658     
  -591.14973425963490     
  -891.50840517731001     
  -25.715422594391761     
  -531.97097258462190     
  -597.83604729846490     
  -908.68676536797125     
  -27.049100699379611     
  -534.97719069796483     
  -604.65119803872449     
  -926.51703474480337     
  -28.390337222940964     
  -538.01781888255994     
  -611.60007579931073     
  -945.03496412831703     
  -29.739219036792395     
  -541.09353866713388     
  -618.68783803027293     
  -964.27890791319487     
  -31.095834749305887     
  -544.20505808680866     
  -625.91992983962200     
  -984.28992700721494     
  -32.460274773614486     
  -547.35311317213802     
  -633.30210429217595     
  -1005.1121568371054     
  -33.832631399574140     
  -550.53846954653977     
  -640.84044546845450     
  -1026.7929584253229     
  -35.212998869864613     
  -553.76192414185243     
  -648.54139265664423     
  -1049.3833458438969     
  -36.601473460538159     
  -557.02430704287030     
  -656.41176775047370     
  -1072.9381975520712     
  -37.998153566353082     
  -560.32648347282668     
  -664.45880423211406     
  -1097.5167566684465     
  -39.403139791260955     
  -563.66935593317487     
  -672.69017990712757     
  -1123.1829213490994     
  -40.816535044451427     
  -567.05386651248568     
  -681.11405181724558     
  -1150.0058366917717     
  -42.238444642397731     
  -570.48099938100995     
  -689.73909559243407     
  -1178.0602885172380     
  -43.668976417389686     
  -573.95178348938180     
  -698.57454775631322     
  -1207.4274125767208     
  -45.108240833089972     
  -577.46729549214922     
  -707.63025335063878     
  -1238.1952217400717     
  -46.556351107704096     
  -581.02866291931002     
  -716.91671751368915     
  -1270.4594669928772     
  -48.013423345416037     
  -584.63706762188463     
  -726.44516351613595     
  -1304.3243402835906     
  -49.479576676810510     
  -588.29374952084561     
  -736.22759606826264     
  -1339.9035370919396     
  -50.954933409080851     
  -592.00001069250743     
  -746.27687259645245     
  -1377.3211855222096     
  -52.439619186909340     
  -595.75721982771813     
  -756.60678148786883     
  -1416.7131775625890     
  -53.933763165006368     
  -599.56681710723683     
  -767.23213031958846     
  -1458.2284100852660     
  -55.437498193407833     
  -603.43031954152389     
  -778.16884339522767     
  -1502.0304458934427     
  -56.950961016758548     
  -607.34932682936039     
  -789.43407173942830     
  -1548.2992318804334     
  -58.474292488955854     
  -611.32552779865534     
  -801.04631597853177     
  -1597.2331367173297     
  -60.007637804695086     
  -615.36070749986141     
  -813.02556450391148     
  -1649.0513551902570     
  -61.551146749650350     
  -619.45675503529094     
  -825.39344966783869     
  -1703.9965079896456     
  -63.104973971244405     
  -623.61567221815483     
  -838.17342347776082     
  -1762.3378831114726     
  -64.669279272215988     
  -627.83958317085205     
  -851.39095760109717     
  -1824.3749262646750     
  -66.244227929486314     
  -632.13074498872493     
  -865.07376954808194     
  -1890.4415939729024     
  -67.829991041167744     
  -636.49155961635245     
  -879.25208150287904     
  -1960.9111216147503     
  -69.426745904954259     
  -640.92458710739697     
  -893.95891491498935     
  -2036.2019438766749     
  -71.034676431596381     
  -645.43256046841975     
  -909.23042949406477     
  -2116.7843220967593     
  -72.653973597706766     
  -650.01840232192922     
  -925.10631190979007     
  -2203.1884941771923     
  -74.284835942781285     
  -654.68524366574411     
  -941.63022561611945     
  -2296.0140362923121     
  -75.927470116075028     
  -659.43644505700513     
  -958.85033088831142     
  -2395.9413114866848     
  -77.582091479868623     
  -664.27562061103720     
  -976.81989072446197     
  -2503.7448568454315     
  -79.248924776726597     
  -669.20666528072525     
  -995.59797715080231     
  -2620.3098221300784     
  -80.928204869626612     
  -674.23378597564431     
  -1015.2503008167783     
  -2746.6514740476346     
  -82.620177565375073     
  -679.36153719486640     
  -1035.8501868721351     
  -2883.9392770880540     
  -84.325100533581434     
  -684.59486199067260     
  -1057.4797314502962     
  -3033.5259468154809     
  -86.043244335722562     
  -689.93913925942684     
  -1080.2311760514117     
  -3196.9835550137022     
  -87.774893581589538     
  -695.40023858134055     
  -1104.2085527140150     
  -3376.1478398187401     
  -89.520348233807312     
  -700.98458411690706     
  -1129.5296615126549     
  -3573.1738113531123     
  -91.279925085324876     
  -706.69922943343329     
  -1156.3284650978039     
  -3790.6051742892387     
  -93.053959440021131     
  -712.55194560594020     
  -1184.7580039049726     
  -4031.4625471336490     
  -94.842807033162728     
  -718.55132554822387     
  -1214.9939730084757     
  -4299.3556832275781     
  -96.646846236797103     
  -724.70690833232663     
  -1247.2391406326819     
  -4598.6282487442695     
  -98.466480605823222     
  -731.02932831515386     
  -1281.7288524982632     
  -4934.5458595308173     
  -100.30214183421832     
  -737.53049531251156     
  -1318.7379464447451     
  -5313.5431696814749     
  -102.15429320877686     
  -744.22381397916672     
  -1358.5895202173554     
  -5743.5523231593188     
  -104.02343367123123     
  -751.12445318631285     
  -1401.6661626410512     
  -6234.4444902299037     
  -105.91010263090864     
  -758.24967983370982     
  -1448.4244963177746     
  -6798.6325031586848     
  -107.81488571222781     
  -765.61927667473299     
  -1499.4142400914659     
  -7451.9032008474369     
  -109.73842167890268     
  -773.25607106020607     
  -1555.3035140978204     
  -8214.5924790976023     
  -111.68141085652384     
  -781.18661223967842     
  -1616.9129576910539     
  -9113.2512942850226     
  -113.64462548766004     
  -789.44205048990136     
  -1685.2623423981900     
  -10183.137899626665     
  -115.62892261505451     
  -798.05929603751053     
  -1761.6358766453918     
  -11471.716527853703     
  -117.63526032494802     
  -807.08257010563455     
  -1847.6737506042928     
  -13044.846696077337     
  -119.66471853688306     
  -816.56552973420776     
  -1945.5101008248751     
  -14993.391471931047     
  -121.71852607109044     
  -826.57420632843059     
  -2057.9605368643556     
  -17455.784542584075     
  -123.79809658690044     
  -837.19130497292599     
  -2188.8789209337392     
  -20611.502542778937     
  -125.90507739731578     
  -848.52216525027154     
  -2343.4651900045778     
  -24838.394393023071     
  -128.04141756779143     
  -860.70521109516392     
  -2529.7531479522549     
  -30363.955313078361     
  -130.20946598950576     
  -873.92330099704520     
  -2757.4828128003383     
  -39018.887986458874     
  -132.41211817970321     
  -888.44231921079336     
  -3050.1244726987861     
  -48610.416686440331     
  -134.65304679344524     
  -904.60438688715760     
  -3414.7025978470811     
  -75950.174243976173     
  -136.93708637337230     
  -923.10196564346802     
  -3984.3289046769155     
  -75923.206236496830     
  -139.27092964323259     
  -944.44717028378648     
  -4553.7529514506296     
  -257912.71285585631     
  -141.66453841102705     
  -972.05179840708763     
  -6488.0982978695965     
   43541.241110854411     
  -144.13453818951405     
  -1003.6758916256065     
  -6161.5389895381959     
  -2116325.1768256142     
  -146.71530511815064     
  -1074.1646836387802     
  -22033.977815730668     
  -1684351.8932383386     
  -149.56474718692769     
  -1215.9161707156488     
  -34666.617015017939     
  -1684351.8932383386     
  -1.0000000000000000     
  -183.68805464796640     
   54238399.583161578     
  -13084966667277.377     
  -1.0001425346217321     
  -114.46615548347538     
   14983499.581329443     
  -15882105372562.375     
  -1.0001517595044005     
  -112.34292954627763     
   11105915.788925424     
  -915816444837.32324     
  -1.0001615609417636     
  -110.40943872958752     
   10864124.329788517     
  -3768423193664.8950     
  -1.0001719732329173     
  -108.44399719799010     
   9788225.1247460991     
  -2486183329443.4341     
  -1.0001830325675072     
  -106.50832086080656     
   9020643.6782858986     
  -2279399506043.2739     
  -1.0001947771165685     
  -104.58522852365553     
   8259632.2678716313     
  -1893936520854.4492     
  -1.0002072471264674     
  -102.67950340825386     
   7575853.6163365748     
  -1616697644360.1418     
  -1.0002204850159164     
  -100.78981400229769     
   6944666.2110295109     
  -1369471498654.1663     
  -1.0002345354760149     
  -98.916531094594248     
   6366487.7389002647     
  -1162461509254.9258     
  -1.0002494455732427     
  -97.059551570853174     
   5835765.9711555243     
  -986089826649.20251     
  -1.0002652648553156     
  -95.218904259311543     
   5348928.2763012936     
  -836565371337.26941     
  -1.0002820454597747     
  -93.394581254016160     
   4902299.1899641696     
  -709634635897.44202     
  -1.0002998422251561     
  -91.586584885430170     
   4492603.5673924247     
  -601931336153.21497     
  -1.0003187128045539     
  -89.794914641700075     
   4116806.9450101592     
  -510538587661.18866     
  -1.0003387177813412     
  -88.019570803352309     
   3772128.6848349571     
  -432993351997.35077     
  -1.0003599207867826     
  -86.260553441607414     
   3456013.0705632931     
  -367200975434.55963     
  -1.0003823886192134     
  -84.517862692261957     
   3166113.2504670485     
  -311383822376.03766     
  -1.0004061913644107     
  -82.791498676458133     
   2900273.7175347260     
  -264032468296.86121     
  -1.0004314025167245     
  -81.081461528307798     
   2656514.9443032164     
  -223865488061.64493     
  -1.0004580991004688     
  -79.387751385477472     
   2433019.0928201349     
  -189795088713.71213     
  -1.0004863617910000     
  -77.710368391518358     
   2228116.8603983237     
  -160897838273.47925     
  -1.0005162750348344     
  -76.049312695901349     
   2040275.4548250111     
  -136389935141.96065     
  -1.0005479271680633     
  -74.404584452094170     
   1868087.4701320524     
  -115606090157.29660     
  -1.0005814105322357     
  -72.776183821632245     
   1710260.7128073275     
  -97981653049.068741     
  -1.0006168215867679     
  -71.164110970055390     
   1565608.8327782105     
  -83037426091.945587     
  -1.0006542610168248     
  -69.568366069001414     
   1433042.6963020135     
  -70366733785.718185     
  -1.0006938338354967     
  -67.988949296026036     
   1311562.4920767499     
  -59624489974.372581     
  -1.0007356494789510     
  -66.425860833138842     
   1200250.4378125214     
  -50517871504.724632     
  -1.0007798218930939     
  -64.879100869115831     
   1098264.1076424425     
  -42798426338.966331     
  -1.0008264696101106     
  -63.348669596820386     
   1004830.2841341356     
  -36255361402.345314     
  -1.0008757158130739     
  -61.834567213332903     
   919239.31191644259     
  -30709845702.300301     
  -1.0009276883866205     
  -60.336793921521505     
   840839.90896421624     
  -26010171335.320610     
  -1.0009825199514812     
  -58.855349927998482     
   769034.40509596502     
  -22027652440.863564     
  -1.0010403478804200     
  -57.390235441687828     
   703274.35482159362     
  -18653135364.014946     
  -1.0011013142928946     
  -55.941450675813776     
   643056.51625359850     
  -15794040843.770864     
  -1.0011655660254801     
  -54.508995845292091     
   587919.15498294961     
  -13371854126.501005     
  -1.0012332545747999     
  -53.092871166515671     
   537438.64292331680     
  -11319990677.963554     
  -1.0013045360094053     
  -51.693076856491743     
   491226.34221471101     
  -9581989450.1845398     
  -1.0013795708466910     
  -50.309613130995807     
   448925.73419041070     
  -8109975722.8000422     
  -1.0014585238905804     
  -48.942480205076613     
   410209.78815877065     
  -6863358725.0499477     
  -1.0015415640253056     
  -47.591678289673489     
   374778.54256290448     
  -5807726414.7016020     
  -1.0016288639601862     
  -46.257207590893962     
   342356.88073227531     
  -4913906307.4399786     
  -1.0017205999198555     
  -44.939068308681634     
   312692.49269192683     
  -4157170332.0716367     
  -1.0018169512738762     
  -43.637260633836298     
   285553.99884102505     
  -3516558916.2975168     
  -1.0019181000991695     
  -42.351784746324938     
   260729.22960872552     
  -2974308316.7446289     
  -1.0020242306681026     
  -41.082640812301584     
   238023.64398946695     
  -2515364444.3236232     
  -1.0021355288544724     
  -39.829828981575055     
   217258.87805728911     
  -2126970615.4796939     
  -1.0022521814489671     
  -38.593349384111420     
   198271.41191653447     
  -1798317870.1786764     
  -1.0023743753749870     
  -37.373202126498171     
   180911.34549974991     
  -1520248335.5261793     
  -1.0025022967949575     
  -36.169387287902872     
   165041.27488771168     
  -1285003734.6299291     
  -1.0026361300964670     
  -34.981904915736379     
   150535.26021313996     
  -1086012019.7906523     
  -1.0027760567467112     
  -33.810755020437924     
   137277.87868999757     
  -917706567.31002283     
  -1.0029222540028144     
  -32.655937570170678     
   125163.35447391256     
  -775372725.03560615     
  -1.0030748934646396     
  -31.517452484806284     
   114094.76085258315     
  -655017857.35673809     
  -1.0032341394556619     
  -30.395299628847098     
   103983.28700323310     
  -553261054.31847119     
  -1.0034001472164031     
  -29.289478804509645     
   94747.565617887856     
  -467239705.95935822     
  -1.0035730608937647     
  -28.199989743230223     
   86313.055470198509     
  -394530282.83817422     
  -1.0037530113083761     
  -27.126832096678857     
   78611.474831159241     
  -333081197.98619795     
  -1.0039401134807910     
  -26.070005427036310     
   71580.281471680966     
  -281155900.21763706     
  -1.0041344638960030     
  -25.029509196037576     
   65162.195574324782     
  -237284659.87278077     
  -1.0043361374843178     
  -24.005342752937306     
   59304.761813483943     
  -200223701.84999144     
  -1.0045451842951225     
  -22.997505321614700     
   53959.947643292486     
  -168920585.14580712     
  -1.0047616258385110     
  -22.005995986155629     
   49083.774694872802     
  -142484870.10144246     
  -1.0049854510680756     
  -21.030813675134667     
   44635.980593730630     
  -120163268.11744937     
  -1.0052166119764523     
  -20.071957144506801     
   40579.708727834484     
  -101318591.68410812     
  -1.0054550187734137     
  -19.129424958806858     
   36881.223670313586     
  -85411925.788723081     
  -1.0057005346144352     
  -18.203215470737188     
   33509.650121125487     
  -71987526.461823866     
  -1.0059529698457332     
  -17.293326798766174     
   30436.733508833760     
  -60660034.808979802     
  -1.0062120757297719     
  -16.399756802725861     
   27636.620370363089     
  -51103647.589201458     
  -1.0064775376131887     
  -15.522503057378849     
   25085.656992592511     
  -43042949.970453091     
  -1.0067489674969767     
  -14.661562823407346     
   22762.204737126169     
  -36245153.826992206     
  -1.0070258959666121     
  -13.816933015991582     
   20646.470705786676     
  -30513527.331276525     
  -1.0073077634376302     
  -12.988610170616866     
   18720.352487614138     
  -25681833.844680380     
  -1.0075939106699414     
  -12.176590405873602     
   16967.295813721234     
  -21609625.219124474     
  -1.0078835685019563     
  -11.380869383149719     
   15372.164063338561     
  -18178258.718295079     
  -1.0081758467533735     
  -10.601442262811950     
   13921.118649502649     
  -15287526.979727933     
  -1.0084697222432863     
  -9.8383036567140731     
   12601.509368466570     
  -12852806.475022599     
  -1.0087640258681156     
  -9.0914475767203093     
   11401.773913781537     
  -10802645.547159987     
  -1.0090574286817862     
  -8.3608673789632810     
   10311.345771554725     
  -9076723.9404131863     
  -1.0093484269185813     
  -7.6465557035139202     
   9320.5698304425514     
  -7624127.3347192118     
  -1.0096353258972335     
  -6.9485044090719414     
   8420.6250420727210     
  -6401888.0053392313     
  -1.0099162227431113     
  -6.2667045024569212     
   7603.4535683846916     
  -5373751.0028563803     
  -1.0101889878638475     
  -5.6011460623279552     
   6861.6958662763700     
  -4509131.0140893785     
  -1.0104512451124856     
  -4.9518181568972679     
   6188.6312195186265     
  -3782230.5513811070     
  -1.0107003505712489     
  -4.3187087551426178     
   5578.1232691785735     
  -3171294.6686079325     
  -1.0109333698883884     
  -3.7018046309678452     
   5024.5701235069191     
  -2657981.1562819197     
  -1.0111470541003420     
  -3.1010912602644867     
   4522.8586609654267     
  -2226828.1859743823     
  -1.0113378138716544     
  -2.5165527089313380     
   4068.3227135243469     
  -1864805.2240983113     
  -1.0115016920858735     
  -1.9481715165093376     
   3656.7046709646629     
  -1560931.4720403808     
  -1.0116343347220096     
  -1.3959285550948310     
   3284.1207034152585     
  -1305960.8690204576     
  -1.0117309599531983     
 -0.85980293959223753     
   2947.0275822297704     
  -1092092.0358195025     
  -1.0117863254070489     
 -0.33977169093827270     
   2642.1971189383748     
  -912803.20658592228     
  -1.0117946935308577     
  0.16418969160152463     
   2366.6754989632277     
  -762447.75077790709     
  -1.0117497950095338     
  0.65211024321760735     
   2117.8080970614046     
  -636793.41176210204     
  -1.0116447901898202     
   1.1240126774855024     
   1893.0393689963150     
  -530552.25818068697     
  -1.0114722284712898     
   1.5799564626401266     
   1690.5301056527383     
  -445012.61808846059     
  -1.0112240056327719     
   2.0198714686986587     
   1506.8473221832176     
  -362204.66098922986     
  -1.0108913190724311     
   2.4442051830723237     
   1345.1772763794709     
  -330307.18603796751     
  -1.0104646209507564     
   2.8514097950509174     
   1185.7462107528306     
  -179606.96917458012     
  -1.0099335692383613     
   3.2477044812241069     
   1091.9991821718652     
  -465710.16797793930     
  -1.0092869766848105     
   3.6091563217991229     
   829.13619007593911     
  -76745.254721802819     
 -0.99628112929736623     
   6.3158637461450153     
   253.54677966241795     
  -16261.043796815149     
 -0.97916088136843882     
   7.2787030732668212     
   131.58895118630434     
  -9132.8371318345708     
 -0.96028439332054227     
   7.7654071329764447     
   63.092672697545041     
  -3969.2382829165472     
 -0.94053856563191207     
   8.0064472786594845     
   33.323385575670933     
  -2428.1636789015984     
 -0.92035211633289826     
   8.1275361375584350     
   15.112157983908956     
  -1410.2958721401737     
 -0.89996086087460492     
   8.1766538798753512     
   4.5349389428576430     
  -903.56147130205727     
 -0.87950500095451278     
   8.1823867970027262     
  -2.2417720919077819     
  -581.68545261992085     
 -0.85907213387277759     
   8.1602713343065627     
  -6.6044129865571861     
  -384.07207427087741     
 -0.83871873424433763     
   8.1200479179811982     
  -9.4849535435887695     
  -253.48988106616670     
 -0.81848185618842373     
   8.0678702149932633     
  -11.386127651585017     
  -165.94373382591323     
 -0.79838593681960401     
   8.0078281317261037     
  -12.630705655279368     
  -105.51775835409200     
 -0.77844695711560852     
   7.9426961454805669     
  -13.422088842935057     
  -63.156429513623578     
 -0.75867509162638658     
   7.8744015182125109     
  -13.895762064287235     
  -33.025190652664868     
 -0.73907645236236108     
   7.8043034855663374     
  -14.143450994182221     
  -11.391202876004048     
 -0.71965426820470380     
   7.7333726455415013     
  -14.228885015752251     
   4.2377927646931788     
 -0.70040970090668653     
   7.6623076790770783     
  -14.197101570017052     
   15.553378106144352     
 -0.68134242057227357     
   7.5916137970664828     
  -14.080451234220970     
   23.729894307455957     
 -0.66245101812022267     
   7.5216564764136429     
  -13.902477026915051     
   29.596114823445038     
 -0.64373330497131265     
   7.4526990184320070     
  -13.680506165739212     
   33.746198257907942     
 -0.62518653330442076     
   7.3849292288206474     
  -13.427409678804903     
   36.611833346832476     
 -0.60680755948296561     
   7.3184786523018754     
  -13.152820928703658     
   38.510444837207167     
 -0.58859296625731472     
   7.2534366184990553     
  -12.863992592424605     
   39.677904388078112     
 -0.57053915469751371     
   7.1898606162442080     
  -12.566408309514021     
   40.291120769789366     
 -0.55264241366007560     
   7.1277840332110722     
  -12.264224903740599     
   40.483867138730254     
 -0.53489897242227225     
   7.0672219812012198     
  -11.960595900200122     
   40.358023801272900     
 -0.51730504059952354     
   7.0081757146464936     
  -11.657910721690575     
   39.991662414574911     
 -0.49985683838519263     
   6.9506360047083140     
  -11.357973253581264     
   39.444925598210830     
 -0.48255061937929433     
   6.8945857307953737     
  -11.062136311594683     
   38.764347363543692     
 -0.46538268771132579     
   6.8400018807504672     
  -10.771403706368105     
   37.986058196494952     
 -0.44834941075045509     
   6.7868571008098106     
  -10.486508269894394     
   37.138183752783824     
 -0.43144722839099625     
   6.7351209004057031     
  -10.207971891748514     
   36.242654343425826     
 -0.41467265967283129     
   6.6847605907159000     
  -9.9361519841728203     
   35.316580423185655     
 -0.39802230732437349     
   6.6357420166779706     
  -9.6712776309989277     
   34.373305005747298     
 -0.38149286068498167     
   6.5880301279918339     
  -9.4134778434558228     
   33.423214442081644     
 -0.36508109736379801     
   6.5415894240453438     
  -9.1628037351402121     
   32.474366193484599     
 -0.34878388391505749     
   6.4963842997357704     
  -8.9192459886890774     
   31.532978025488461     
 -0.33259817575036571     
   6.4523793131303027     
  -8.6827486534979137     
   30.603810677076176     
 -0.31652101646208247     
   6.4095393913130083     
  -8.4532200734198408     
   29.690468872121098     
 -0.30054953669568268     
   6.3678299872372612     
  -8.2305415568789329     
   28.795638846660900     
 -0.28468095268046312     
   6.3272171976812421     
  -8.0145742655289780     
   27.921276713421836     
 -0.26891256450547091     
   6.2876678502919736     
  -7.8051646901783132     
   27.068758055519712     
 -0.25324175420970996     
   6.2491495660546228     
  -7.6021490047619151     
   26.238997454096211     
 -0.23766598374151793     
   6.2116308022330777     
  -7.4053565238561934     
   25.432543862980573     
 -0.22218279283071146     
   6.1750808798112278     
  -7.2146124448838389     
   24.649657209880239     
 -0.20678979680807000     
   6.1394699986594938     
  -7.0297400158097370     
   23.890369807743571     
 -0.19148468439949190     
   6.1047692430143403     
  -6.8505622422516605     
   23.154535836586000     
 -0.17626521551634766     
   6.0709505793500185     
  -6.6769032234772663     
   22.441871075799803     
 -0.16112921905888378     
   6.0379868483153034     
  -6.5085891904087667     
   21.751985050548921     
 -0.14607459074576915     
   6.0058517520829566     
  -6.3454493025296497     
   21.084406828821383     
 -0.13109929097984585     
   5.9745198381983489     
  -6.1873162513134901     
   20.438605874502951     
 -0.11620134275770388     
   5.9439664808019286     
  -6.0340267072547178     
   19.814008802837506     
 -0.10137882962873185     
   5.9141678599307079     
  -5.8854216412334361     
   19.210012870809106     
  -8.6629893707711667E-002
   5.8851009394658682     
  -5.7413465447023677     
   18.625996766370516     
  -7.1952733743751898E-002
   5.8567434441817259     
  -5.6016515689545887     
   18.061329280349430     
  -5.7345603247333531E-002
   5.8290738362609593     
  -5.4661915993519674     
   17.515376115991099     
  -4.2806808676425417E-002
   5.8020712915663752     
  -5.3348262784820353     
   16.987505450111925     
  -2.8334707681977322E-002
   5.7757156759011545     
  -5.2074199876061957     
   16.477092030520776     
  -1.3927707412583985E-002
   5.7499875214386957     
  -5.0838417973772900     
   15.983520662306358     
   4.1573712228950676E-004
   5.7248680034642279     
  -4.9639653924099925     
   15.506188634979864     
   1.4697124631444946E-002
   5.7003389175390833     
  -4.8476689776476434     
   15.044507686834038     
   2.8917909064614975E-002
   5.6763826571699729     
  -4.7348351699963880     
   14.597905385892394     
   4.3079501079999097E-002
   5.6529821920459771     
  -4.6253508796021947     
   14.165826117929191     
   5.7183269458149631E-002
   5.6301210468876768     
  -4.5191071837177255     
   13.747731732806999     
   7.1230542463778926E-002
   5.6077832809390786     
  -4.4159991957216729     
   13.343101921009191     
   8.5222609157120890E-002
   5.5859534681214891     
  -4.3159259313141041     
   12.951434371998783     
   9.9160720656515974E-002
   5.5646166778593935     
  -4.2187901735241136     
   12.572244770951080     
  0.11304609135390449     
   5.5437584565812283     
  -4.1244983377419802     
   12.205066606691108     
  0.12687990008491226     
   5.5233648098913939     
  -4.0329603381917973     
   11.849451005668310     
  0.14066329125519902     
   5.5034221854067908     
  -3.9440894556492854     
   11.504966255403637     
  0.15439737592471595     
   5.4839174562458339     
  -3.8578022087337578     
   11.171197525779231     
  0.16808323285148730     
   5.4648379051557727     
  -3.7740182272904139     
   10.847746342534306     
  0.18172190949649278     
   5.4461712092632437     
  -3.6926601297214061     
   10.534230123260082     
  0.19531442299118582     
   5.4279054254294472     
  -3.6136534037969557     
   10.230281663278342     
  0.20886176106913670     
   5.4100289761916489     
  -3.5369262913223682     
   9.9355486282054617     
  0.22236488296324239     
   5.3925306362718164     
  -3.4624096766108270     
   9.6496929864938874     
  0.23582472026989604     
   5.3753995196322588     
  -3.3900369792121228     
   9.3723905267315022     
  0.24924217778145860     
   5.3586250670585747     
  -3.3197440502616367     
   9.1033302795364168     
  0.26261813428832653     
   5.3421970342500078     
  -3.2514690731651132     
   8.8422140279839674     
  0.27595344335183847     
   5.3261054803972065     
  -3.1851524679552332     
   8.5887557960558176     
  0.28924893404921609     
   5.3103407572286070     
  -3.1207367994848147     
   8.3426812848776919     
  0.30250541169168577     
   5.2948934985052745     
  -3.0581666898482327     
   8.1037275257868231     
  0.31572365851688000     
   5.2797546099471413     
  -2.9973887334048315     
   7.8716422070962118     
  0.32890443435657357     
   5.2649152595715005     
  -2.9383514168516101     
   7.6461834081753928     
  0.34204847728076276     
   5.2503668684261457     
  -2.8810050412902943     
   7.4271190339793618     
  0.35515650421905498     
   5.2361011017015811     
  -2.8253016485354490     
   7.2142264208420785     
  0.36822921156029342     
   5.2221098602042950     
  -2.7711949503791335     
   7.0072919616698419     
  0.38126727573130120     
   5.2083852721766801     
  -2.7186402606666098     
   6.8061106522950103     
  0.39427135375559269     
   5.1949196854480775     
  -2.6675944307743968     
   6.6104857513403052     
  0.40724208379286042     
   5.1817056599020432     
  -2.6180157876393446     
   6.4202284236946685     
  0.42018008566001191     
   5.1687359602467913     
  -2.5698640744616346     
   6.2351573466983226     
  0.43308596133449706     
   5.1560035490747333     
  -2.5231003943613972     
   6.0550984499009477     
  0.44596029544063243     
   5.1435015801988619     
  -2.4776871559871401     
   5.8798845115198777     
  0.45880365571960002     
   5.1312233922535171     
  -2.4335880221507411     
   5.7093549512922284     
  0.47161659348376650     
   5.1191625025481002     
  -2.3907678600160498     
   5.5433554416247812     
  0.48439964405594044     
   5.1073126011625503     
  -2.3491926942038637     
   5.3817377140720390     
  0.49715332719415983     
   5.0956675452736704     
  -2.3088296613483235     
   5.2243592429754360     
  0.50987814750257376     
   5.0842213537027341     
  -2.2696469670260075     
   5.0710830105424387     
  0.52257459482895874     
   5.0729682016740520     
  -2.2316138444469393     
   4.9217772918354230     
  0.53524314464938627     
   5.0619024157760393     
  -2.1947005147581735     
   4.7763153479683362     
  0.54788425844053645     
   5.0510184691150224     
  -2.1588781496484111     
   4.6345753264525014     
  0.56049838404012819     
   5.0403109766541521     
  -2.1241188347000173     
   4.4964399292263444     
  0.57308595599592060     
   5.0297746907293241     
  -2.0903955352308197     
   4.3617963018634818     
  0.58564739590371595     
   5.0194044967338307     
  -2.0576820629668435     
   4.2305358139511160     
  0.59818311273477909     
   5.0091954089655077     
  -2.0259530443622102     
   4.1025538475539989     
  0.61069350315306947     
   4.9991425666283380     
  -1.9951838905055550     
   3.9777497047897867     
  0.62317895182266381     
   4.9892412299827757     
  -1.9653507677196316     
   3.8560263364197453     
  0.63563983170573402     
   4.9794867766379847     
  -1.9364305701964835     
   3.7372903048754815     
  0.64807650435142627     
   4.9698746979802193     
  -1.9084008929099174     
   3.6214515072340494     
  0.66048932017597595     
   4.9604005957314303     
  -1.8812400066056618     
   3.5084231478928776     
  0.67287861873437493     
   4.9510601786324244     
  -1.8549268329964654     
   3.3981215493575214     
  0.68524472898389899     
   4.9418492592464931     
  -1.8294409213762839     
   3.2904659662224480     
  0.69758796953978708     
   4.9327637508764779     
  -1.8047624266296161     
   3.1853786430107141     
  0.70990864892335315     
   4.9237996645928863     
  -1.7808720868070358     
   3.0827844252124121     
  0.72220706580279947     
   4.9149531063668244     
  -1.7577512036179426     
   2.9826109208432845     
  0.73448350922698957     
   4.9062202743035002     
  -1.7353816217116180     
   2.8847882084339167     
  0.74673825885242839     
   4.8975974559738500     
  -1.7137457101483635     
   2.7892487941806960     
  0.75897158516368701     
   4.8890810258379993     
  -1.6928263441920084     
   2.6959275511974723     
  0.77118374968749881     
   4.8806674427586243     
  -1.6726068875580271     
   2.6047615402194668     
  0.78337500520074721     
   4.8723532475997136     
  -1.6530711760063812     
   2.5156900201492394     
  0.79554559593255303     
   4.8641350609075591     
  -1.6342035008552620     
   2.4286542654256205     
  0.80769575776066449     
   4.8560095806707597     
  -1.6159885938645697     
   2.3435975754594973     
  0.81982571840234186     
   4.8479735801559762     
  -1.5984116120486234     
   2.2604651139866294     
  0.83193569759992392     
   4.8400239058166203     
  -1.5814581236937237     
   2.1792039027341374     
  0.84402590730125338     
   4.8321574752713286     
  -1.5651140944232176     
   2.0997627089724062     
  0.85609655183513389     
   4.8243712753500052     
  -1.5493658741059246     
   2.0220919829457600     
  0.86814782808198299     
   4.8166623602041563     
  -1.5342001842338315     
   1.9461438155880622     
  0.88017992563983904     
   4.8090278494795289     
  -1.5196041056169209     
   1.8718718504850502     
  0.89219302698587544     
   4.8014649265486415     
  -1.5055650667382832     
   1.7992312377732562     
  0.90418730763356803     
   4.7939708368006579     
  -1.4920708324549836     
   1.7281785726272132     
  0.91616293628565704     
   4.7865428859866199     
  -1.4791094931602795     
   1.6586718321401668     
  0.92812007498303872     
   4.7791784386176710     
  -1.4666694544192282     
   1.5906703624636518     
  0.94005887924971721     
   4.7718749164148715     
  -1.4547394267007507     
   1.5241347659958868     
  0.95197949823394323     
   4.7646297968082294     
  -1.4433084159557816     
   1.4590268965294571     
  0.96388207484565935     
   4.7574406114827612     
  -1.4323657142318107     
   1.3953098280481400     
  0.97576674589036838     
   4.7503049449708774     
  -1.4219008905214496     
   1.3329477499124154     
  0.98763364219953842     
   4.7432204332885810     
  -1.4119037823971066     
   1.2719059723665986     
  0.99948288875765046     
   4.7361847626135773     
  -1.4023644876043573     
   1.2121509123261365     
   1.0113146048259949     
   4.7291956680051621     
  -1.3932733557619112     
   1.1536499597266647     
   1.0231289040633149     
   4.7222509321630977     
  -1.3846209810639611     
   1.0963715268911258     
   1.0349258946433961     
   4.7153483842239066     
  -1.3763981946122779     
   1.0402850153285561     
   1.0467056793696929     
   4.7084858985948825     
  -1.3685960569973137     
  0.98536065761531866     
   1.0584683557870842     
   4.7016613938222269     
  -1.3612058520651988     
  0.93156972597252452     
   1.0702140162908413     
   4.6948728314942629     
  -1.3542190791204047     
  0.87888418021098069     
   1.0819427482328978     
   4.6881182151770391     
  -1.3476274477688224     
  0.82727696498563408     
   1.0936546340254945     
   4.6813955893812889     
  -1.3414228705314302     
  0.77672172705458498     
   1.1053497512422839     
   4.6747030385610140     
  -1.3355974575785208     
  0.72719291002694075     
   1.1170281727169658     
   4.6680386861401839     
  -1.3301435107533188     
  0.67866574337482832     
   1.1286899666395263     
   4.6614006935691057     
  -1.3250535176780076     
  0.63111613479429562     
   1.1403351966501531     
   4.6547872594082431     
  -1.3203201466670502     
  0.58452068542713620     
   1.1519639219308928     
   4.6481966184377601     
  -1.3159362415263467     
  0.53885669397519775     
   1.1635761972951135     
   4.6416270407931401     
  -1.3118948163215327     
  0.49410213923659585     
   1.1751720732748403     
   4.6350768311266428     
  -1.3081890502772584     
  0.45023551847020965     
   1.1867515962060227     
   4.6285443277912286     
  -1.3048122838887317     
  0.40723607086638985     
   1.1983148083117900     
   4.6220279020481136     
  -1.3017580133572337     
  0.36508354267854559     
   1.2098617477837572     
   4.6155259572977521     
  -1.2990198867871448     
  0.32375822110555202     
   1.2213924488614314     
   4.6090369283304620     
  -1.2965917001288529     
  0.28324109047457274     
   1.2329069419097738     
   4.6025592806002642     
  -1.2944673919502938     
  0.24351342942143783     
   1.2444052534949721     
   4.5960915095173149     
  -1.2926410412296330     
  0.20455728543797827     
   1.2558874064584653     
   4.5896321397602682     
  -1.2911068615888481     
  0.16635500268424849     
   1.2673534199892780     
   4.5831797246086241     
  -1.2898591990687163     
  0.12888952774519058     
   1.2788033096947042     
   4.5767328452919260     
  -1.2888925276106273     
   9.2144172502674787E-002
   1.2902370876693889     
   4.5702901103571074     
  -1.2882014463168572     
   5.6102872544605505E-002
   1.3016547625628496     
   4.5638501550543831     
  -1.2877806747727727     
   2.0749733744440651E-002
   1.3130563396454829     
   4.5574116407380272     
  -1.2876250517696894     
  -1.3930439141174299E-002
   1.3244418208730913     
   4.5509732542834449     
  -1.2877295300632483     
  -4.7952620331859167E-002
   1.3358112049499773     
   4.5445337075214978     
  -1.2880891747157373     
  -8.1331319288935264E-002
   1.3471644873906372     
   4.5380917366856819     
  -1.2886991596104043     
 -0.11408065069693486     
   1.3585016605800937     
   4.5316461018754293     
  -1.2895547644906311     
 -0.14621438568362941     
   1.3698227138329044     
   4.5251955865332452     
  -1.2906513723832584     
 -0.17774590433003984     
   1.3811276334508804     
   4.5187389969356220     
  -1.2919844666657339     
 -0.20868830598907964     
   1.3924164027795480     
   4.5122751616965564     
  -1.2935496289606518     
 -0.23905422866496973     
   1.4036890022633861     
   4.5058029312849657     
  -1.2953425356756392     
 -0.26885610590339204     
   1.4149454094998739     
   4.4993211775546014     
  -1.2973589564699146     
 -0.29810598762221002     
   1.4261855992923764     
   4.4928287932849846     
  -1.2995947513770811     
 -0.32681563126593066     
   1.4374095437018986     
   4.4863246917350121     
  -1.3020458686115757     
 -0.35499647054744143     
   1.4486172120977374     
   4.4798078062081323     
  -1.3047083421406813     
 -0.38265970901072388     
   1.4598085712070614     
   4.4732770896278842     
  -1.3075782899582618     
 -0.40981618807034398     
   1.4709835851634410     
   4.4667315141245671     
  -1.3106519113687893     
 -0.43647653792462343     
   1.4821422155543604     
   4.4601700706326373     
  -1.3139254854032241     
 -0.46265111783911866     
   1.4932844214677345     
   4.4535917684971613     
  -1.3173953687870175     
 -0.48834996198801006     
   1.5044101595374544     
   4.4469956350914392     
  -1.3210579935019275     
 -0.51358297054155910     
   1.5155193839879897     
   4.4403807154432320     
  -1.3249098657809892     
 -0.53835968264361833     
   1.5266120466780666     
   4.4337460718702770     
  -1.3289475634008165     
 -0.56268948182340794     
   1.5376880971434479     
   4.4270907836254887     
  -1.3331677345144919     
 -0.58658149875006005     
   1.5487474826388350     
   4.4204139465498145     
  -1.3375670957551176     
 -0.61004461006379740     
   1.5597901481789140     
   4.4137146727346002     
  -1.3421424303305960     
 -0.63308755309451592     
   1.5708160365785677     
   4.4069920901913271     
  -1.3468905869788048     
 -0.65571874805474495     
   1.5818250884922720     
   4.4002453425299075     
  -1.3518084775892154     
 -0.67794652375063824     
   1.5928172424526974     
   4.3934735886446408     
  -1.3568930765173450     
 -0.69977892539243514     
   1.6037924349085351     
   4.3866760024072029     
  -1.3621414184577882     
 -0.72122383836319348     
   1.6147506002615652     
   4.3798517723679442     
  -1.3675505972455122     
 -0.74228898528887410     
   1.6256916709029869     
   4.3730001014632425     
  -1.3731177646351789     
 -0.76298184661465140     
   1.6366155772490247     
   4.3661202067304430     
  -1.3788401284847889     
 -0.78330978371059445     
   1.6475222477758324     
   4.3592113190295745     
  -1.3847149518626183     
 -0.80327996693363368     
   1.6584116090537078     
   4.3522726827708809     
  -1.3907395516146206     
 -0.82289935553252402     
   1.6692835857806350     
   4.3453035556498918     
  -1.3969112967811144     
 -0.84217483575446039     
   1.6801381008151730     
   4.3383032083878161     
  -1.4032276080492729     
 -0.86111307220850730     
   1.6909750752087005     
   4.3312709244774661     
  -1.4096859560908368     
 -0.87972053797768990     
   1.7017944282370352     
   4.3242059999369244     
  -1.4162838601256693     
 -0.89800371221515318     
   1.7125960774314435     
   4.3171077430666918     
  -1.4230188879672829     
 -0.91596866656786891     
   1.7233799386090503     
   4.3099754742143572     
  -1.4298886529665420     
 -0.93362169344377344     
   1.7341459259026659     
   4.3028085255427726     
  -1.4368908156673701     
 -0.95096850016149781     
   1.7448939517900424     
   4.2956062408050579     
  -1.4440230794185815     
 -0.96801516008066923     
   1.7556239271225715     
   4.2883679751237134     
  -1.4512831931191865     
 -0.98476706315626605     
   1.7663357611534387     
   4.2810930947756836     
  -1.4586689460928586     
  -1.0012301088531341     
   1.7770293615652442     
   4.2737809769806780     
  -1.4661781719092570     
  -1.0174093342629740     
   1.7877046344971008     
   4.2664310096961140     
  -1.4738087419162293     
  -1.0333104636156329     
   1.7983614845712279     
   4.2590425914153407     
  -1.4815585703933465     
  -1.0489382931977411     
   1.8089998149190407     
   4.2516151309703760     
  -1.4894256075923298     
  -1.0642982519610826     
   1.8196195272067588     
   4.2441480473401905     
  -1.4974078444820378     
  -1.0793949933523868     
   1.8302205216605347     
   4.2366407694616548     
  -1.5055033069321808     
  -1.0942336775138684     
   1.8408026970911191     
   4.2290927360455406     
  -1.5137100595135347     
  -1.1088187533219351     
   1.8513659509180682     
   4.2215033953963479     
  -1.5220262001634492     
  -1.1231551479626640     
   1.8619101791935087     
   4.2138722052365063     
  -1.5304498637731692     
  -1.1372471661678945     
   1.8724352766254646     
   4.2061986325332752     
  -1.5389792175194286     
  -1.1510994811180255     
   1.8829411366007587     
   4.1984821533304064     
  -1.5476124636278135     
  -1.1647162190485625     
   1.8934276512074963     
   4.1907222525831607     
  -1.5563478352706781     
  -1.1781018723260568     
   1.9038947112571418     
   4.1829184239967008     
  -1.5651835993131233     
  -1.1912603873502627     
   1.9143422063061946     
   4.1750701698678725     
  -1.5741180522182505     
  -1.2041960497600792     
   1.9247700246774744     
   4.1671770009308480     
  -1.5831495225914507     
  -1.2169126600593378     
   1.9351780534810252     
   4.1592384362055146     
  -1.5922763675418961     
  -1.2294143292816790     
   1.9455661786346428     
   4.1512540028491314     
  -1.6014969750115085     
  -1.2417046632921360     
   1.9559342848840366     
   4.1432232360116368     
  -1.6108097599861997     
  -1.2537876478227616     
   1.9662822558226336     
   4.1351456786933092     
  -1.6202131673448701     
  -1.2656667437565710     
   1.9766099739110279     
   4.1270208816051399     
  -1.6297056679230444     
  -1.2773456545702870     
   1.9869173204960906     
   4.1188484030345016     
  -1.6392857603323217     
  -1.2888279343709561     
   1.9972041758297381     
   4.1106278087090704     
  -1.6489519698401036     
  -1.3001168456977885     
   2.0074704190873738     
   4.1023586716690126     
  -1.6587028461828373     
  -1.3112160505574901     
   2.0177159283860067     
   4.0940405721371507     
  -1.6685369665620182     
  -1.3221285553400324     
   2.0279405808020501     
   4.0856730973939284     
  -1.6784529307270688     
  -1.3328578457652291     
   2.0381442523888138     
   4.0772558416556848     
  -1.6884493645703076     
  -1.3434068777073671     
   2.0483268181936922     
   4.0687884059538764     
  -1.6985249161531133     
  -1.3537789915650422     
   2.0584881522750540     
   4.0602703980170185     
  -1.7086782585898508     
  -1.3639770066325902     
   2.0686281277188399     
   4.0517014321551947     
  -1.7189080861395953     
  -1.3740040890821108     
   2.0787466166548754     
   4.0430811291478266     
  -1.7292131168077112     
  -1.3838630084894401     
   2.0888434902729056     
   4.0344091161323794     
  -1.7395920893713821     
  -1.3935567953780779     
   2.0989186188383528     
   4.0256850264956086     
  -1.7500437653367173     
  -1.4030880705413149     
   2.1089718717078076     
   4.0169084997676023     
  -1.7605669258657777     
  -1.4124598004682323     
   2.1190031173442554     
   4.0080791815170151     
  -1.7711603743692890     
  -1.4216744414427778     
   2.1290122233320452     
   3.9991967232493915     
  -1.7818229326801100     
  -1.4307349167719112     
   2.1389990563916061     
   3.9902607823063017     
  -1.7925534445558993     
  -1.4396435054733314     
   2.1489634823939139     
   3.9812710217677942     
  -1.8033507708469494     
  -1.4484030614294905     
   2.1589053663747175     
   3.9722271103561577     
  -1.8142137938076703     
  -1.4570158334635259     
   2.1688245725485245     
   3.9631287223402416     
  -1.8251414125586471     
  -1.4654844129029378     
   2.1787209643223524     
   3.9539755374447068     
  -1.8361325456554189     
  -1.4738111036011963     
   2.1885944043092556     
   3.9447672407582370     
  -1.8471861289324281     
  -1.4819983710626299     
   2.1984447543416206     
   3.9355035226441175     
  -1.8583011167153978     
  -1.4900483398520337     
   2.2082718754842463     
   3.9261840786541682     
  -1.8694764792642882     
  -1.4979634964956787     
   2.2180756280472065     
   3.9168086094422878     
  -1.8807112054880055     
  -1.5057458602060747     
   2.2278558715984986     
   3.9073768206799691     
  -1.8920042994395510     
  -1.5133976908514242     
   2.2376124649764884     
   3.8978884229760675     
  -1.9033547821209367     
  -1.5209211749611087     
   2.2473452663021467     
   3.8883431317934325     
  -1.9147616909331449     
  -1.5283182882438775     
   2.2570541329910889     
   3.8787406673708618     
  -1.9262240780949742     
  -1.5355911735050458     
   2.2667389217654157     
   3.8690807546458843     
  -1.9377410118962617     
  -1.5427418052820752     
   2.2763994886653656     
   3.8593631231775536     
  -1.9493115754358776     
  -1.5497722070682116     
   2.2860356890607720     
   3.8495875070714920     
  -1.9609348669888891     
  -1.5566842042683855     
   2.2956473776623416     
   3.8397536449077170     
  -1.9726099985209022     
  -1.5634798847921405     
   2.3052344085327467     
   3.8298612796672731     
  -1.9843360976568429     
  -1.5701609348182182     
   2.3147966350975402     
   3.8199101586614606     
  -1.9961123046679798     
  -1.5767293117391892     
   2.3243339101558940     
   3.8099000334635260     
  -2.0079377745060234     
  -1.5831867070545147     
   2.3338460858911700     
   3.7998306598402380     
  -2.0198116748089325     
  -1.5895350759795319     
   2.3433330138813173     
   3.7897017976835192     
  -2.0317331878787788     
  -1.5957758553312016     
   2.3527945451091044     
   3.7795132109468375     
  -2.0437015067937629     
  -1.6019110855890148     
   2.3622305299721931     
   3.7692646675800141     
  -2.0557158399356803     
  -1.6079421433458825     
   2.3716408182930477     
   3.7589559394651477     
  -2.0677754060107749     
  -1.6138709143473384     
   2.3810252593286898     
   3.7485868023554501     
  -2.0798794378683798     
  -1.6196987415279711     
   2.3903837017802991     
   3.7381570358147043     
  -2.0920271784298397     
  -1.6254275464812187     
   2.3997159938026651     
   3.7276664231560588     
  -2.1042178850284485     
  -1.6310585317125770     
   2.4090219830134845     
   3.7171147513834466     
  -2.1164508240162934     
  -1.6365934648352802     
   2.4183015165025199     
   3.7065018111359000     
  -2.1287252750025578     
  -1.6420337623482670     
   2.4275544408406136     
   3.6958273966278430     
  -2.1410405282201701     
  -1.6473808904052496     
   2.4367806020885552     
   3.6850913055950469     
  -2.1533958848982091     
  -1.6526362596040629     
   2.4459798458058208     
   3.6742933392406880     
  -2.1657906568452399     
  -1.6578014083516466     
   2.4551520170591701     
   3.6634333021800556     
  -2.1782241674078771     
  -1.6628776060691930     
   2.4642969604311111     
   3.6525110023879028     
  -2.1906957494533956     
  -1.6678662459613196     
   2.4734145200282369     
   3.6415262511485236     
  -2.2032047462981055     
  -1.6727687572355789     
   2.4825045394894318     
   3.6304788630028351     
  -2.2157505119773724     
  -1.6775863609579447     
   2.4915668619939524     
   3.6193686556986804     
  -2.2283324096845574     
  -1.6823203985860151     
   2.5006013302693821     
   3.6081954501427842     
  -2.2409498126739518     
  -1.6869721423935113     
   2.5096077865994704     
   3.5969590703517444     
  -2.2536021037419038     
  -1.6915428796023950     
   2.5185860728318437     
   3.5856593434040422     
  -2.2662886753389211     
  -1.6960337322430128     
   2.5275360303856060     
   3.5742960993948678     
  -2.2790089283307440     
  -1.7004461054331983     
   2.5364575002588206     
   3.5628691713887375     
  -2.2917622741214929     
  -1.7047809112051000     
   2.5453503230358776     
   3.5513783953760449     
  -2.3045481309555313     
  -1.7090396537703976     
   2.5542143388947545     
   3.5398236102277592     
  -2.3173659283588091     
  -1.7132231417750048     
   2.5630493876141602     
   3.5282046576520565     
  -2.3302151019221222     
  -1.7173327982516728     
   2.5718553085805782     
   3.5165213821524790     
  -2.3430950979090093     
  -1.7213695166138845     
   2.5806319407951990     
   3.5047736309844972     
  -2.3560053692836136     
  -1.7253345211201512     
   2.5893791228807501     
   3.4929612541158086     
  -2.3689453781920147     
  -1.7292287878911727     
   2.5980966930882263     
   3.4810841041850753     
  -2.3819145941011985     
  -1.7330535254466297     
   2.6067844893035144     
   3.4691420364609673     
  -2.3949124955420480     
  -1.7368094882190419     
   2.6154423490539216     
   3.4571349088053527     
  -2.4079385667036912     
  -1.7404980796603835     
   2.6240701095146104     
   3.4450625816328406     
  -2.4209923023011437     
  -1.7441198914386156     
   2.6326676075149300     
   3.4329249178733705     
  -2.4340732014869335     
  -1.7476763023778581     
   2.6412346795446617     
   3.4207217829352663     
  -2.4471807737547673     
  -1.7511679069970350     
   2.6497711617601656     
   3.4084530446682360     
  -2.4603145330572453     
  -1.7545959866420198     
   2.6582768899904421     
   3.3961185733282004     
  -2.4734740029570603     
  -1.7579612356216450     
   2.6667516997431000     
   3.3837182415402469     
  -2.4866587122242230     
  -1.7612647218500241     
   2.6751954262102378     
   3.3712519242655916     
  -2.4998681976380981     
  -1.7645072697598005     
   2.6836079042742402     
   3.3587194987660931     
  -2.5131020021612960     
  -1.7676898149612743     
   2.6919889685134888     
   3.3461208445712560     
  -2.5263596757735058     
  -1.7708132203149085     
   2.7003384532079866     
   3.3334558434445078     
  -2.5396407749258674     
  -1.7738783102093905     
   2.7086561923449062     
   3.3207243793515615     
  -2.5529448622524384     
  -1.7768860251201104     
   2.7169420196240517     
   3.3079263384273290     
  -2.5662715074408387     
  -1.7798370743572300     
   2.7251957684632444     
   3.2950616089449802     
  -2.5796202854985184     
  -1.7827324186757856     
   2.7334172720036283     
   3.2821300812846377     
  -2.5929907786385864     
  -1.7855726852435558     
   2.7416063631149004     
   3.2691316479035959     
  -2.6063825737779132     
  -1.7883589183591058     
   2.7497628744004650     
   3.2560662033049876     
  -2.6197952656656063     
  -1.7910915754419086     
   2.7578866382025113     
   3.2429336440096197     
  -2.6332284524814211     
  -1.7937717877027852     
   2.7659774866070230     
   3.2297338685261936     
  -2.6466817408891918     
  -1.7963999453638053     
   2.7740352514487090     
   3.2164667773227715     
  -2.6601547404794204     
  -1.7989771371952064     
   2.7820597643158700     
   3.2031322727990523     
  -2.6736470690083842     
  -1.8015037883696323     
   2.7900508565551898     
   3.1897302592579782     
  -2.6871583474211569     
  -1.8039808648603490     
   2.7980083592764622     
   3.1762606428796567     
  -2.7006882039076090     
  -1.8064089039610236     
   2.8059321033572480     
   3.1627233316931691     
  -2.7142362706873171     
  -1.8087887195421035     
   2.8138219194474652     
   3.1491182355512413     
  -2.7278021860838826     
  -1.8111208873858891     
   2.8216776379739166     
   3.1354452661041829     
  -2.7413855927392770     
  -1.8134062229219814     
   2.8294990891447500     
   3.1217043367738073     
  -2.7549861394111916     
  -1.8156452250903701     
   2.8372861029538567     
   3.1078953627287804     
  -2.7686034785993696     
  -1.8178387058311818     
   2.8450385091852075     
   3.0940182608600497     
  -2.7822372688931032     
  -1.8199871953425120     
   2.8527561374171273     
   3.0800729497556709     
  -2.7958871728581727     
  -1.8220913863640609     
   2.8604388170265080     
   3.0660593496778863     
  -2.8095528582559028     
  -1.8241518828117109     
   2.8680863771929657     
   3.0519773825388037     
  -2.8232339973769909     
  -1.8261693181430283     
   2.8756986469029333     
   3.0378269718772040     
  -2.8369302672630630     
  -1.8281442359115943     
   2.8832754549537021     
   3.0236080428364653     
  -2.8506413490323999     
  -1.8300773334237097     
   2.8908166299574036     
   3.0093205221413015     
  -2.8643669290330780     
  -1.8319691168375787     
   2.8983220003449328     
   2.9949643380751958     
  -2.8781066974093594     
  -1.8338201471475488     
   2.9057913943698224     
   2.9805394204603894     
  -2.8918603485129664     
  -1.8356311341136191     
   2.9132246401120585     
   2.9660457006340604     
  -2.9056275820188184     
  -1.8374024001632814     
   2.9206215654818437     
   2.9514831114289626     
  -2.9194081000200431     
  -1.8391347618512859     
   2.9279819982233102     
   2.9368515871520784     
  -2.9332016107339278     
  -1.8408285204659001     
   2.9353057659181778     
   2.9221510635636494     
  -2.9470078246374221     
  -1.8424844168919157     
   2.9425926959893638     
   2.9073814778576459     
  -2.9608264577641110     
  -1.8441027883252321     
   2.9498426157045410     
   2.8925427686415439     
  -2.9746572286765507     
  -1.8456843395215421     
   2.9570553521796477     
   2.8776348759167956     
  -2.9884998612229623     
  -1.8472293710509753     
   2.9642307323823482     
   2.8626577410599729     
  -3.0023540815058447     
  -1.8487386600253013     
   2.9713685831354471     
   2.8476113068025688     
  -3.0162196214560342     
  -1.8502123357864626     
   2.9784687311202518     
   2.8324955172139923     
  -3.0300962139744332     
  -1.8516513081736581     
   2.9855310028798976     
   2.8173103176820922     
  -3.0439835987857351     
  -1.8530556567131666     
   2.9925552248226159     
   2.8020556548945996     
  -3.0578815162110842     
  -1.8544261616000708     
   2.9995412232249672     
   2.7867314768230145     
  -3.0717897124230844     
  -1.8557630979325628     
   3.0064888242350238     
   2.7713377327028126     
  -3.0857079356575792     
  -1.8570670232798965     
   3.0133978538755106     
   2.7558743730178388     
  -3.0996359383321779     
  -1.8583383358274046     
   3.0202681380469043     
   2.7403413494823807     
  -3.1135734758508837     
  -1.8595775255005840     
   3.0270995025304872     
   2.7247386150245232     
  -3.1275203072921380     
  -1.8607849923834254     
   3.0338917729913626     
   2.7090661237694551     
  -3.1414761947350138     
  -1.8619611768126496     
   3.0406447749814256     
   2.6933238310237151     
  -3.1554409035611082     
  -1.8631065291692575     
   3.0473583339422983     
   2.6775116932584875     
  -3.1694142025298779     
  -1.8642214553600887     
   3.0540322752082183     
   2.6616296680935503     
  -3.1833958634450785     
  -1.8653063291810887     
   3.0606664240088941     
   2.6456777142826531     
  -3.1973856609139366     
  -1.8663616439174038     
   3.0672606054723195     
   2.6296557916972594     
  -3.2113833732433172     
  -1.8673876982483193     
   3.0738146446275469     
   2.6135638613117012     
  -3.2253887809801793     
  -1.8683849799849841     
   3.0803283664074299     
   2.5974018851884253     
  -3.2394016683300668     
  -1.8693538301823807     
   3.0868015956513202     
   2.5811698264624594     
  -3.2534218220564348     
  -1.8702945977862051     
   3.0932341571077355     
   2.5648676493284683     
  -3.2674490315398312     
  -1.8712077806157312     
   3.0996258754369879     
   2.5484953190248829     
  -3.2814830898944489     
  -1.8720936054976278     
   3.1059765752137758     
   2.5320528018203072     
  -3.2955237919356817     
  -1.8729525640283251     
   3.1122860809297430     
   2.5155400650000534     
  -3.3095709361658940     
  -1.8737848844530902     
   3.1185542169960034     
   2.4989570768526401     
  -3.3236243227992923     
  -1.8745911198124476     
   3.1247808077456312     
   2.4823038066551475     
  -3.3376837561978854     
  -1.8753713892139878     
   3.1309656774361150     
   2.4655802246606102     
  -3.3517490416169906     
  -1.8761262263831080     
   3.1371086502517840     
   2.4487863020857810     
  -3.3658199883148638     
  -1.8768558768560439     
   3.1432095503061985     
   2.4319220110965150     
  -3.3798964073912843     
  -1.8775607040786690     
   3.1492682016445075     
   2.4149873247963574     
  -3.3939781126718742     
  -1.8782410209861944     
   3.1552844282457784     
   2.3979822172138543     
  -3.4080649203292710     
  -1.8788972382224722     
   3.1612580540252915     
   2.3809066632889917     
  -3.4221566496159390     
  -1.8795294936040385     
   3.1671889028368057     
   2.3637606388629062     
  -3.4362531208179696     
  -1.8801383717208475     
   3.1730767984747956     
   2.3465441206643471     
  -3.4503541586058759     
  -1.8807238838613136     
   3.1789215646766547     
   2.3292570862984951     
  -3.4644595877348356     
  -1.8812866379780371     
   3.1847230251248737     
   2.3118995142353591     
  -3.4785692375196708     
  -1.8818266746735821     
   3.1904810034491859     
   2.2944713837976103     
  -3.4926829375797230     
  -1.8823444934669322     
   3.1961953232286873     
   2.2769726751504593     
  -3.5068005212807245     
  -1.8828402797505204     
   3.2018658079939262     
   2.2594033692888100     
  -3.5209218233788540     
  -1.8833143502992880     
   3.2074922812289652     
   2.2417634480278479     
  -3.5350466810060981     
  -1.8837670307461043     
   3.2130745663734186     
   2.2240528939909914     
  -3.5491749337366940     
  -1.8841985290507521     
   3.2186124868244583     
   2.2062716905998880     
  -3.5633064227045748     
  -1.8846092250203352     
   3.2241058659387969     
   2.1884198220633961     
  -3.5774409918922272     
  -1.8849992812592040     
   3.2295545270346424     
   2.1704972733674111     
  -3.5915784865016711     
  -1.8853690818705762     
   3.2349582933936283     
   2.1525040302646179     
  -3.6057187546157001     
  -1.8857187960671160     
   3.2403169882627174     
   2.1344400792641127     
  -3.6198616455862043     
  -1.8860487934312122     
   3.2456304348560803     
   2.1163054076213053     
  -3.6340070115369381     
  -1.8863592056182830     
   3.2508984563569490     
   2.0981000033285149     
  -3.6481547055790751     
  -1.8866504286890031     
   3.2561208759194473     
   2.0798238551050821     
  -3.6623045837942425     
  -1.8869225790221220     
   3.2612975166703961     
   2.0614769523877539     
  -3.6764565031369090     
  -1.8871760626504266     
   3.2664282017110948     
   2.0430592853208949     
  -3.6906103236067866     
  -1.8874109675023574     
   3.2715127541190783     
   2.0245708447472199     
  -3.7047659058630549     
  -1.8876276366766878     
   3.2765509969498527     
   2.0060116221997175     
  -3.7189231131381293     
  -1.8878262923425657     
   3.2815427532386092     
   1.9873816098910448     
  -3.7330818103306989     
  -1.8880071772450837     
   3.2864878460019100     
   1.9686808007048184     
  -3.7472418641600367     
  -1.8881704636103178     
   3.2913860982393577     
   1.9499091881878250     
  -3.7614031426371146     
  -1.8883164714852587     
   3.2962373329352408     
   1.9310667665407995     
  -3.7755655161732538     
  -1.8884453935003718     
   3.3010413730601575     
   1.9121535306088047     
  -3.7897288566245066     
  -1.8885573952930959     
   3.3057980415726163     
   1.8931694758745208     
  -3.8038930370892050     
  -1.8886528360357877     
   3.3105071614206203     
   1.8741145984483987     
  -3.8180579333594737     
  -1.8887316864368355     
   3.3151685555432251     
   1.8549888950624811     
  -3.8322234210077495     
  -1.8887948578064870     
   3.3197820468720804     
   1.8357923630538580     
  -3.8463893824412985     
  -1.8888399989634277     
   3.3243474583329498     
   1.8165250003916713     
  -3.8605556824335236     
  -1.8888770363437954     
   3.3288646128472101     
   1.7971868055350717     
  -3.8747222602061027     
  -1.8888696288677356     
   3.3333333333333335     
   1.7777777779285004     
  -3.8888887824226104     
  -1.8888696288677356     
  -28049.837467147117     
   22896007.533663042     
  -9610478273962.0742     
   2.4437252727771162E+018
  -28034.108212614639     
   11006226.804070238     
  -2279302455630.7271     
   2.9961985726306166E+018
  -28033.225977791601     
   10694768.124418959     
  -1547786655204.9475     
   40151017735154016.     
  -28032.296736506098     
   10423272.649773624     
  -1537186088662.6650     
   6.2306433489443520E+017
  -28031.318160290251     
   10147620.148697702     
  -1359298842949.3545     
   3.8278114460598854E+017
  -28030.287817900604     
   9880003.4112854376     
  -1241119422640.8247     
   3.5471026743961235E+017
  -28029.203171694189     
   9616938.6467244774     
  -1122694126769.2739     
   2.8976565862448896E+017
  -28028.061573946703     
   9359306.8964538388     
  -1018078386413.8201     
   2.4506920299063635E+017
  -28026.860263118178     
   9106774.6417585611     
  -922399027384.66077     
   2.0519106654488352E+017
  -28025.596360072224     
   8859347.0684643760     
  -835769216201.23682     
   1.7226505748191830E+017
  -28024.266864255766     
   8616935.6486741453     
  -757121609291.60986     
   1.4448881866723315E+017
  -28022.868649846911     
   8379478.5230644466     
  -685786725276.83862     
   1.2120331505571131E+017
  -28021.398461879638     
   8146906.9871711396     
  -621078182801.75366     
   1.0165078780917443E+017
  -28019.852912354741     
   7919154.8214940839     
  -562391809998.48645     
   85242878972839824.     
  -28018.228476347649     
   7696155.6939914636     
  -509173138571.85120     
   71473588658830008.     
  -28016.521488124701     
   7477843.8831911720     
  -460919406566.48035     
   59920478794417880.     
  -28014.728137280686     
   7264154.0768523719     
  -417173240778.54578     
   50227956643090904.     
  -28012.844464911555     
   7055021.4280830491     
  -377519000815.26160     
   42097439718496336.     
  -28010.866359837619     
   6850381.5396513641     
  -341578907245.15686     
   35278073169937972.     
  -28008.789554893818     
   6650170.4683385985     
  -309009655844.57922     
   29559165239409804.     
  -28006.609623305132     
   6454324.7237332966     
  -279499297363.18695     
   24763766012173908.     
  -28004.321975166655     
   6262781.2685515704     
  -252764406732.16705     
   20743284080230788.     
  -28001.921854049524     
   6075477.5185322762     
  -228547501895.85562     
   17372954416285382.     
  -27999.404333755479     
   5892351.3424757216     
  -206614695739.82056     
   14548031029900038.     
  -27996.764315244673     
   5713341.0621787086     
  -186753557284.35931     
   12180584674952182.     
  -27993.996523763093     
   5538385.4524741620     
  -168771165497.16107     
   10196811987713522.     
  -27991.095506197955     
   5367423.7411958929     
  -152492337585.41211     
   8534773612614811.0     
  -27988.055628691367     
   5200395.6091636801     
  -137758016611.61029     
   7142493466813277.0     
  -27984.871074544692     
   5037241.1901969230     
  -124423804097.56552     
   5976361419369725.0     
  -27981.535842448138     
   4877901.0710806577     
  -112358624968.34271     
   4999791500604422.0     
  -27978.043745072449     
   4722316.2915501893     
  -101443512507.29216     
   4182094317226139.5     
  -27974.388408061735     
   4570428.3442980414     
  -91570503256.463959     
   3497530145707882.0     
  -27970.563269469018     
   4422179.1749487212     
  -82641631457.854691     
   2924513408103890.5     
  -27966.561579678400     
   4277511.1820617616     
  -74568014558.869049     
   2444944680692797.0     
  -27962.376401860383     
   4136367.2170912628     
  -67269021370.554886     
   2043649723451551.2     
  -27958.000613009353     
   3998690.5843923725     
  -60671515549.965340     
   1707908440032126.0     
  -27953.426905614891     
   3864425.0412105969     
  -54709167750.137901     
   1427059478389392.5     
  -27948.647790021256     
   3733514.7976549868     
  -49321830098.444626     
   1192168270614518.2     
  -27943.655597532015     
   3605904.5166939176     
  -44454967555.514709     
   995748431683565.00     
  -27938.442484319541     
   3481539.3141347053     
  -40059140956.201660     
   831527939027969.75     
  -27933.000436201746     
   3360364.7586156246     
  -36089537111.309669     
   694252925565037.25     
  -27927.321274351132     
   3242326.8715904807     
  -32505541738.670242     
   579523062458905.62     
  -27921.396662003877     
   3127372.1273090923     
  -29270351336.703175     
   483653453875230.12     
  -27915.218112239254     
   3015447.4528059852     
  -26350620508.484722     
   403558794929882.19     
  -27908.776996902179     
   2906500.2278894475     
  -23716141524.020245     
   336656213437400.62     
  -27902.064556744106     
   2800478.2851214637     
  -21339553214.786816     
   280783797190869.03     
  -27895.071912859748     
   2697329.9098070925     
  -19196076524.180775     
   234132275643582.62     
  -27887.790079499173     
   2597003.8399780211     
  -17263274336.458652     
   195187750844021.03     
  -27880.209978336778     
   2499449.2663780511     
  -15520833334.562130     
   162683685403180.72     
  -27872.322454280209     
   2404615.8324524728     
  -13950365938.135769     
   135560667832961.72     
  -27864.118292903764     
   2312453.6343309381     
  -12535230449.775213     
   112932691185812.92     
  -27855.588239591729     
   2222913.2208177024     
  -11260367792.623428     
   94058901435103.703     
  -27846.723020477868     
   2135945.5933721196     
  -10112153298.447582     
   78319927439555.062     
  -27837.513365267379     
   2051502.2061041980     
  -9078262192.7647991     
   65198054554332.586     
  -27827.950032027358     
   1969534.9657602764     
  -8147547521.6625443     
   54260620023421.523     
  -27818.023834030981     
   1889996.2317074852     
  -7309929380.0283756     
   45146108246755.711     
  -27807.725668739022     
   1812838.8159309414     
  -6556294411.2462387     
   37552508800439.914     
  -27797.046549000075     
   1738015.9830190539     
  -5878404641.8008852     
   31227571434599.801     
  -27785.977636547887     
   1665481.4501558996     
  -5268814782.6022263     
   25960648676134.574     
  -27774.510277870042     
   1595189.3871181880     
  -4720797237.0818405     
   21575870194726.457     
  -27762.636042517515     
   1527094.4162645752     
  -4228274092.0481772     
   17926431131584.688     
  -27750.346763918311     
   1461151.6125340383     
  -3785755460.7222862     
   14889814262038.275     
  -27737.634582751267     
   1397316.5034420376     
  -3388283585.3951325     
   12363793478910.654     
  -27724.491992927335     
   1335545.0690815065     
  -3031382173.7070718     
   10263091735052.502     
  -27710.911890215622     
   1275793.7421224578     
  -2711010481.9888692     
   8516586571533.0645     
  -27696.887623539700     
   1218019.4078151090     
  -2423521709.0485964     
   7064974055932.2754     
  -27682.413048956205     
   1162179.4039975903     
  -2165625299.8771610     
   5858816182552.4385     
  -27667.482586312330     
   1108231.5211025544     
  -1934352799.1316383     
   4856909235993.8574     
  -27652.091278561431     
   1056134.0021685534     
  -1727026921.8688109     
   4024920446211.8491     
  -27636.234853696053     
   1005845.5428560134     
  -1541233546.4078946     
   3334249210304.7261     
  -27619.909789235742     
   957325.29146315879     
  -1374796353.9745877     
   2761075941742.6904     
  -27603.113379182054     
   910532.84894885716     
  -1225753871.3204095     
   2285567887228.9097     
  -27585.843803325697     
   865428.26895666623     
  -1092338690.2722404     
   1891216083843.5205     
  -27568.100198760043     
   821972.05784645886     
  -972958662.06232142     
   1564281946861.3872     
  -27549.882733421418     
   780125.17472695548     
  -866179881.25638747     
   1293335453633.8318     
  -27531.192681439312     
   739849.03149566753     
  -770711291.44664311     
   1068869835079.8960     
  -27512.032500038487     
   701105.49288428517     
  -685390761.23440194     
   882980188578.10303     
  -27492.405907690230     
   663856.87650726573     
  -609172491.70240021     
   729095454463.52954     
  -27472.317963160727     
   628065.95292003208     
  -541115630.48150837     
   601754950657.55042     
  -27451.775145051066     
   593695.94568107685     
  -480373978.81324577     
   496422106137.08075     
  -27430.785431365315     
   560710.53142160561     
  -426186688.04339302     
   409329228550.76544     
  -27409.358378579847     
   529073.83992354712     
  -377869852.58286995     
   337348176120.72711     
  -27387.505199619049     
   498750.45420425280     
  -334808913.99777889     
   277882630435.55951     
  -27365.238840068763     
   469705.41061011452     
  -296451799.70310205     
   228778390275.98398     
  -27342.574051879696     
   441904.19891870359     
  -262302726.19963294     
   188248687071.20770     
  -27319.527463727674     
   415312.76245117199     
  -231916603.90042973     
   154812025722.76453     
  -27296.117647106628     
   389897.49819125549     
  -204893986.07972288     
   127240463943.03438     
  -27272.365177132368     
   365625.25692558754     
  -180876509.84275183     
   104516581872.67555     
  -27248.292686931349     
   342463.34335527720     
  -159542783.30559981     
   85797720932.512222     
  -27223.924914377796     
   320379.51636822819     
  -140604671.43742925     
   70386172942.732071     
  -27199.288739824926     
   299341.98874692229     
  -123803959.78200865     
   57704668132.030228     
  -27174.413213351596     
   279319.42912638857     
  -108909297.04820961     
   47275129102.448975     
  -27149.329569914076     
   260280.95527118951     
  -95713614.785362422     
   38703943670.321503     
  -27124.071230653997     
   242196.16113780759     
  -84031169.782393396     
   31660035634.449097     
  -27098.673788467895     
   225035.01276582561     
  -73697149.117468387     
   25888880800.565258     
  -27073.174975790982     
   208768.25375364619     
  -64559160.719520450     
   21117120793.929585     
  -27047.614612388101     
   193365.83138955056     
  -56498856.555364743     
   17328891562.341801     
  -27022.034530778630     
   178803.01136240255     
  -49346207.602881089     
   13814331318.591887     
  -26996.478476749075     
   165036.62723960687     
  -43180180.995367914     
   12302295262.915545     
  -26970.991982228312     
   152097.33769658513     
  -37242168.967997901     
   6531278189.9610434     
  -26945.622207615688     
   139731.26653873496     
  -33833125.733437426     
   16872669641.429138     
  -26920.417750462482     
   128792.00772644641     
  -24309605.029886339     
   2432979202.2679253     
  -26712.357462547719     
   52862.342619538322     
  -6062261.0128768990     
   390218564.89768273     
  -26611.993572252828     
   29867.635646985378     
  -3135621.7761442787     
   228630155.77818289     
  -26553.349773052232     
   18476.342187104914     
  -1420895.6078079066     
   82837049.369393647     
  -26514.745186236873     
   12925.058823741512     
  -799617.73753745412     
   50626167.394358315     
  -26486.639116171591     
   9876.2107746984602     
  -419921.48207976687     
   26902332.806945935     
  -26464.152749547735     
   8281.0221044298614     
  -218153.98602767219     
   16723839.791413125     
  -26444.552346702592     
   7503.8241703804979     
  -92725.187592073795     
   10274351.822771184     
  -26426.211781951861     
   7232.8423290970886     
  -15667.548921289959     
   6592326.5411354657     
  -26408.124593207671     
   7278.1107071369288     
   33774.900137226083     
   4240047.6575584635     
  -26389.651972569322     
   7526.4861014022799     
   65575.257568914545     
   2735630.6934923818     
  -26370.383167726424     
   7905.6554647498351     
   86092.487770107400     
   1735829.7652944413     
  -26350.053828675904     
   8368.6647116996428     
   99111.211009815714     
   1061867.6259349382     
  -26328.496130146188     
   8884.1307847350017     
   107075.21820432777     
   599823.36251225905     
  -26305.607210830534     
   9430.7535638037443     
   111573.89342316971     
   280053.01496639708     
  -26281.328614258771     
   9993.8740249502134     
   113674.29103541767     
   57345.150258068992     
  -26255.632568859452     
   10563.320701694642     
   114104.37966235320     
  -97961.729200743328     
  -26228.512645384344     
   11132.005817583893     
   113369.66669334762     
  -205848.56818352401     
  -26199.977286807429     
   11694.994490397190     
   111825.80243197118     
  -279991.08114648529     
  -26170.045264176879     
   12248.873669785549     
   109725.86932337255     
  -329907.30388920120     
  -26138.742448120767     
   12791.317254454489     
   107251.56454420355     
  -362311.63416270539     
  -26106.099493825513     
   13320.781734034956     
   104534.22728798326     
  -381998.88689111650     
  -26072.150169302484     
   13836.290391345665     
   101669.23563629988     
  -392429.09035147534     
  -26036.930142305930     
   14337.278524083073     
   98726.017458663817     
  -396121.88295341586     
  -26000.476097791026     
   14823.481326071016     
   95755.103336513188     
  -394926.35029714694     
  -25962.825095804219     
   15294.851973685511     
   92793.155709284591     
  -390208.29695901013     
  -25924.014105651462     
   15751.501346663952     
   89866.593482092008     
  -382981.85283239983     
  -25884.079670166990     
   16193.653404333805     
   86994.229585849011     
  -374003.02695187449     
  -25843.057666518540     
   16621.611995507701     
   84189.206883709965     
  -363836.92426494055     
  -25800.983138938689     
   17035.736087596284     
   81460.429951722908     
  -352906.49100076378     
  -25757.890185196422     
   17436.421240648633     
   78813.631269217178     
  -341528.18625495682     
  -25713.811883277278     
   17824.085743502441     
   76252.169872305007     
  -329938.29089604376     
  -25668.780248142615     
   18199.160249909666     
   73777.632690584665     
  -318312.45217150543     
  -25622.826210945590     
   18562.080054884373     
   71390.289299298369     
  -306780.30217251071     
  -25575.979614942480     
   18913.279370715129     
   69089.437033004564     
  -295436.45857009513     
  -25528.269223728901     
   19253.187122281961     
   66873.663593728837     
  -284348.84259984660     
  -25479.722738476401     
   19582.223899451859     
   64741.047274229990     
  -273565.00595532829     
  -25430.366821635525     
   19900.799791961348     
   62689.309729565022     
  -263116.95942316996     
  -25380.227125172303     
   20209.312897619988     
   60715.932533891246     
  -253024.87265083886     
  -25329.328321863552     
   20508.148343927242     
   58818.245989009956     
  -243299.92028344100     
  -25277.694138527557     
   20797.677700366974     
   56993.496586884154     
  -233946.47405901030     
  -25225.347390336628     
   21078.258686912788     
   55238.898031441582     
  -224963.79581149793     
  -25172.310015565959     
   21350.235105898533     
   53551.669562855343     
  -216347.35044194656     
  -25118.603110293796     
   21613.936940892021     
   51929.064434540742     
  -208089.81575721974     
  -25064.246962692221     
   21869.680579019278     
   50368.390816361592     
  -200181.87212848189     
  -25009.261086643823     
   22117.769122998678     
   48867.026775397979     
  -192612.80666829352     
  -24953.664254494084     
   22358.492766750634     
   47422.430725385784     
  -185370.98132115189     
  -24897.474528806757     
   22592.129214477794     
   46032.148365477144     
  -178444.19853756175     
  -24840.709293033880     
   22818.944127582599     
   44693.816876445431     
  -171819.97026239682     
  -24783.385281046481     
   23039.191587522408     
   43405.167099477447     
  -165485.73547356631     
  -24725.518605497920     
   23253.114565479667     
   42164.024083425698     
  -159429.01411778716     
  -24667.124785012045     
   23460.945391882087     
   40968.306477542297     
  -153637.52783947697     
  -24608.218770203228     
   23662.906220622808     
   39816.025018746222     
  -148099.28561914334     
  -24548.814968546641     
   23859.209484111179     
   38705.280376602641     
  -142802.64715441360     
  -24488.927268125371     
   24050.058336360049     
   37634.260522944540     
  -137736.36297860128     
  -24428.569060286874     
   24235.647082168922     
   36601.237800605028     
  -132889.60574463991     
  -24367.753261245289     
   24416.161591064232     
   35604.565757520242     
  -128251.98245716662     
  -24306.492332668869     
   24591.779695180761     
   34642.675889091493     
  -123813.54532235916     
  -24244.798301293256     
   24762.671570651426     
   33714.074299173793     
  -119564.78908050329     
  -24182.682777602087     
   24929.000102352034     
   32817.338381070018     
  -115496.64815493005     
  -24120.156973616453     
   25090.921232104480     
   31951.113519908045     
  -111600.48694673959     
  -24057.231719834301     
   25248.584290573770     
   31114.109867807496     
  -107868.08951787306     
  -23993.917481360091     
   25402.132313234346     
   30305.099196423449     
  -104291.64355179082     
  -23930.224373263958     
   25551.702340899868     
   29522.911869785014     
  -100863.73007730645     
  -23866.162175208305     
   25697.425705309844     
   28766.433894205216     
  -97577.302614354179     
  -23801.740345378545     
   25839.428300356853     
   28034.604124597558     
  -94425.675394759222     
  -23736.968033753052     
   25977.830839566188     
   27326.411559136865     
  -91402.503789088863     
  -23671.854094746013     
   26112.749100415826     
   26640.892780718699     
  -88501.771653459757     
  -23606.407099255277     
   26244.294156100917     
   25977.129493317756     
  -85717.770572448280     
  -23540.635346145857     
   26372.572595369271     
   25334.246214024395     
  -83045.090020643620     
  -23474.546873198127     
   26497.686731001508     
   24711.408038869566     
  -80478.596914824739     
  -23408.149467548457     
   26619.734797503701     
   24107.818562008379     
  -78013.424799289278     
  -23341.450675648448     
   26738.811138598758     
   23522.717876013710     
  -75644.957267851278     
  -23274.457812767683     
   26855.006385030054     
   22955.380696504824     
  -73368.816996721886     
  -23207.177972063520     
   26968.407623193889     
   22405.114569029411     
  -71180.849857339432     
  -23139.618033240258     
   27079.098555104210     
   21871.258195099363     
  -69077.116087503906     
  -23071.784670818717     
   27187.159650153069     
   21353.179824443083     
  -67053.875599508989     
  -23003.684362036238     
   27292.668289107791     
   20850.275757446765     
  -65107.579208536423     
  -22935.323394395909     
   27395.698900784868     
   20361.968913382741     
  -63234.856943712963     
  -22866.707872882878     
   27496.323091784085     
   19887.707486304895     
  -61432.508848526726     
  -22797.843726864579     
   27594.609769674702     
   19426.963669940946     
  -59697.494745263131     
  -22728.736716690812     
   27690.625259997931     
   18979.232459351475     
  -58026.927214399206     
  -22659.392440008683     
   27784.433417409418     
   18544.030505243481     
  -56418.060211221331     
  -22589.816337806693     
   27876.095731306676     
   18120.895053659318     
  -54868.285610100742     
  -22520.013700201303     
   27965.671426219782     
   17709.382911583565     
  -53375.120357878353     
  -22449.989671978812     
   28053.217557270989     
   17309.069508899476     
  -51936.205078014929     
  -22379.749257904408     
   28138.789100970276     
   16919.547970814365     
  -50549.293050811277     
  -22309.297327809869     
   28222.439041579644     
   16540.428272933277     
  -49212.246377710064     
  -22238.638621470564     
   28304.218453324727     
   16171.336425100453     
  -47923.029747559805     
  -22167.777753281935     
   28384.176578642462     
   15811.913701993755     
  -46679.704282671039     
  -22096.719216745070     
   28462.360902697132     
   15461.815919873721     
  -45480.422765224968     
  -22025.467388770434     
   28538.817224369654     
   15120.712749134535     
  -44323.425548943087     
  -21954.026533808352     
   28613.589723886282     
   14788.287057517460     
  -43207.034394079972     
  -21882.400807814440     
   28686.721027278982     
   14464.234299561864     
  -42129.648275841428     
  -21810.594262057624     
   28758.252267871620     
   14148.261937493053     
  -41089.742667081337     
  -21738.610846778065     
   28828.223144884076     
   13840.088867489943     
  -40085.858814090861     
  -21666.454414701977     
   28896.671979368763     
   13539.444926384262     
  -39116.608558561675     
  -21594.128724419774     
   28963.635767590211     
   13246.070362195049     
  -38180.662878690746     
  -21521.637443633892     
   29029.150231972209     
   12959.715390604866     
  -37276.755528577960     
  -21448.984152282075     
   29093.249869759074     
   12680.139724140532     
  -36403.673703667999     
  -21376.172345541803     
   29155.967999497832     
   12407.112171363022     
  -35560.261937260628     
  -21303.205436721080     
   29217.336805443323     
   12140.410206833567     
  -34745.411658095662     
  -21230.086760040736     
   29277.387380008902     
   11879.819619397849     
  -33958.066932847003     
  -21156.819573312889     
   29336.149764350899     
   11625.134117401496     
  -33197.213801227888     
  -21083.407060520243     
   29393.652987179135     
   11376.155013892287     
  -32461.885993755612     
  -21009.852334300427     
   29449.925101886212     
   11132.690868939120     
  -31751.154821079370     
  -20936.158438339575     
   29504.993222078014     
   10894.557207781025     
  -31064.135027878154     
  -20862.328349678941     
   29558.883555585147     
   10661.576195071939     
  -30399.975911754129     
  -20788.364980938382     
   29611.621437012160     
   10433.576375733781     
  -29757.863985384731     
  -20714.271182460128     
   29663.231358941102     
   10210.392395843395     
  -29137.020277710300     
  -20640.049744376243     
   29713.737001790112     
   9991.8647437605687     
  -28536.696592655946     
  -20565.703398603004     
   29763.161262447804     
   9777.8395193156484     
  -27956.177700230051     
  -20491.234820765167     
   29811.526281712500     
   9568.1681865639275     
  -27394.776124057509     
  -20416.646632053096     
   29858.853470592996     
   9362.7073656334960     
  -26851.833207869615     
  -20341.941401015472     
   29905.163535548516     
   9161.3186165744737     
  -26326.717251012429     
  -20267.121645290204     
   29950.476502682930     
   8963.8682371918803     
  -25818.821768742215     
  -20192.189833276105     
   29994.811740960726     
   8770.2270739263149     
  -25327.564199423046     
  -20117.148385747681     
   30038.187984501619     
   8580.2703424306419     
  -24852.386486378942     
  -20041.999677415326     
   30080.623353967152     
   8393.8774437827997     
  -24392.750889513241     
  -19966.746038433117     
   30122.135377106890     
   8210.9318121114484     
  -23948.143118458371     
  -19891.389755856260     
   30162.741008483976     
   8031.3207387230113     
  -23518.066549497576     
  -19815.933075050223     
   30202.456648429787     
   7854.9352396017794     
  -23102.046625064555     
  -19740.378201053380     
   30241.298161253577     
   7681.6698899137955     
  -22699.624393944920     
  -19664.727299895065     
   30279.280892745759     
   7511.4227069592080     
  -22310.361419983910     
  -19588.982499870679     
   30316.419687003930     
   7344.0949963093281     
  -21933.833359144573     
  -19513.145892775588     
   30352.728902609993     
   7179.5912461157441     
  -21569.634677253071     
  -19437.219535099317     
   30388.222428190373     
   7017.8189860363454     
  -21217.373186880086     
  -19361.205449181634     
   30422.913697373300     
   6858.6886871347451     
  -20876.672280911207     
  -19285.105624331911     
   30456.815703203709     
   6702.1136450279109     
  -20547.170255340079     
  -19208.922017913155     
   30489.941011986561     
   6548.0098681128602     
  -20228.517292079578     
  -19132.656556392096     
   30522.301776627897     
   6396.2959884222637     
  -19920.378193203378     
  -19056.311136356508     
   30553.909749478888     
   6246.8931519732378     
  -19622.429117771371     
  -18979.887625501065     
   30584.776294692794     
   6099.7249335899523     
  -19334.358819904337     
  -18903.387863582855     
   30614.912400132871     
   5954.7172424406699     
  -19055.866959649011     
  -18826.813663347679     
   30644.328688839581     
   5811.7982402433017     
  -18786.664266349435     
  -18750.166811428207     
   30673.035430085802     
   5670.8982582456811     
  -18526.472642964363     
  -18673.449069215014     
   30701.042550014976     
   5531.9497134234480     
  -18275.022846717846     
  -18596.662173701501     
   30728.359641903717     
   5394.8870420730673     
  -18032.056508705577     
  -18519.807838303612     
   30754.995976054543     
   5259.6466182577751     
  -17797.323672995375     
  -18442.887753655294     
   30780.960509326964     
   5126.1666907103099     
  -17570.584194762327     
  -18365.903588380537     
   30806.261894326864     
   4994.3873092495924     
  -17351.604978480085     
  -18288.856989842865     
   30830.908488279765     
   4864.2502719109916     
  -17140.163539245154     
  -18211.749584873021     
   30854.908361572958     
   4735.6990453666531     
  -16936.042273351526     
  -18134.582980475716     
   30878.269306007169     
   4608.6787283165158     
  -16739.034419874301     
  -18057.358764516059     
   30900.998842753375     
   4483.1359701674592     
  -16548.937818120598     
  -17980.078506386515     
   30923.104230020126     
   4359.0189365315546     
  -16365.558549426427     
  -17902.743757654964     
   30944.592470479980     
   4236.2772474108560     
  -16188.710063089260     
  -17825.356052694562     
   30965.470318403353     
   4114.8619219376869     
  -16018.210469712707     
  -17747.916909296080     
   30985.744286566733     
   3994.7253434148411     
  -15853.886325648167     
  -17670.427829263241     
   31005.420652915203     
   3875.8211959724795     
  -15695.568350958350     
  -17592.890298991733     
   31024.505466988485     
   3758.1044333402920     
  -15543.094295739033     
  -17515.305790032402     
   31043.004556137141     
   3641.5312261222489     
  -15396.306879149310     
  -17437.675759639191     
   31060.923531513767     
   3526.0589245286292     
  -15255.054277519854     
  -17360.001651302351     
   31078.267793868708     
   3411.6460174472304     
  -15119.190465720281     
  -17282.284895267421     
   31095.042539134713     
   3298.2520889543280     
  -14988.572897922846     
  -17204.526909040480     
   31111.252763837645     
   3185.8377922199065     
  -14863.066320906897     
  -17126.729097880096     
   31126.903270305229     
   3074.3647948131047     
  -14742.537057821424     
  -17048.892855276506     
   31141.998671709462     
   2963.7957668794438     
  -14626.859021322058     
  -16971.019563418362     
   31156.543396937206     
   2854.0943242195285     
  -14515.907717278365     
  -16893.110593647551     
   31170.541695288608     
   2745.2250163399403     
  -14409.564945465114     
  -16815.167306902429     
   31183.997641027578     
   2637.1532792489520     
  -14307.715539143679     
  -16737.191054149920     
   31196.915137757464     
   2529.8454127053747     
  -14210.247678605614     
  -16659.183176806819     
   31209.297922677019     
   2423.2685551158347     
  -14117.054977274744     
  -16581.145007150641     
   31221.149570671772     
   2317.3906427862739     
  -14028.032939417550     
  -16503.077868720458     
   31232.473498268089     
   2212.1803957406423     
  -13943.081895991405     
  -16424.983076707969     
   31243.272967461242     
   2107.6072815207067     
  -13862.104342099916     
  -16346.861938339187     
   31253.551089412431     
   2003.6414989549571     
  -13785.007651669808     
  -16268.715753247032     
   31263.310828013739     
   1900.2539415674335     
  -13711.700574684515     
  -16190.545813835184     
   31272.555003335801     
   1797.4161872572995     
  -13642.096379238852     
  -16112.353405633430     
   31281.286294964975     
   1695.1004644130080     
  -13576.110654590035     
  -16034.139807644844     
   31289.507245212266     
   1593.2796345035827     
  -13513.661834626178     
  -15955.906292685064     
   31297.220262225386     
   1491.9271707438861     
  -13454.671417355245     
  -15877.654127713924     
   31304.427622990032     
   1391.0171351137219     
  -13399.063494803715     
  -15799.384574159722     
   31311.131476225069     
   1290.5241589026939     
  -13346.764784118852     
  -15721.098888236365     
   31317.333845179881     
   1190.4234230218024     
  -13297.704391183823     
  -15642.798321253653     
   31323.036630337658     
   1090.6906400879236     
  -13251.814142978685     
  -15564.484119920904     
   31328.241612022917     
   991.30203401558333     
  -13209.028309428812     
  -15486.157526644201     
   31332.950452912191     
   892.23432169486728     
  -13169.282986665155     
  -15407.819779817457     
   31337.164700464666     
   793.46469929487853     
  -13132.517095906667     
  -15329.472114107504     
   31340.885789265591     
   694.97082107557844     
  -13098.671565806388     
  -15251.115760733452     
   31344.115043279111     
   596.73078433203045     
  -13067.689275877865     
  -15172.751947740497     
   31346.853678026848     
   498.72311476294635     
  -13039.515285537163     
  -15094.381900268389     
   31349.102802689060     
   400.92675012141751     
  -13014.097022245936     
  -15016.006840814744     
   31350.863422120499     
   303.32102245457293     
  -12991.383067065857     
  -14937.627989493412     
   31352.136438800266     
   205.88564945157890     
  -12971.324797500387     
  -14859.246564288052     
   31352.922654707570     
   108.60071347032590     
  -12953.874872278291     
  -14780.863781301119     
   31353.222773121066     
   11.446651928238625     
  -12938.988045160122     
  -14702.480854998432     
   31353.037400354860     
  -85.595758410460206     
  -12926.620440069439     
  -14624.098998449479     
   31352.367047429558     
  -182.54541171098109     
  -12916.730686809720     
  -14545.719423563645     
   31351.212131670625     
  -279.42089186205408     
  -12909.278151985882     
  -14467.343341322514     
   31349.572978245964     
  -376.24047800194830     
  -12904.224618786349     
  -14388.971962008396     
   31347.449821644354     
  -473.02216264284596     
  -12901.532731612917     
  -14310.606495429251     
   31344.842807092420     
  -569.78365812994298     
  -12901.167892820615     
  -14232.248151140131     
   31341.751991903780     
  -666.54241732609762     
  -12903.095253270476     
  -14153.898138661343     
   31338.177346781151     
  -763.31563172562630     
  -12907.283450535317     
  -14075.557667693392     
   31334.118757057826     
  -860.12025760464121     
  -12913.700931012852     
  -13997.227948328935     
   31329.576023877347     
  -956.97301458723769     
  -12922.318657778340     
  -13918.910191261812     
   31324.548865329576     
  -1053.8904045205754     
  -12933.108544996856     
  -13840.605607993337     
   31319.036917521753     
  -1150.8887186080519     
  -12946.043752793332     
  -13762.315411035957     
   31313.039735608349     
  -1247.9840467540021     
  -12961.099777100551     
  -13684.040814114414     
   31306.556794753760     
  -1345.1922950822541     
  -12978.251150404249     
  -13605.783032364547     
   31299.587491069276     
  -1442.5291787102881     
  -12997.477647410578     
  -13527.543282529830     
   31292.131142469836     
  -1540.0102610658655     
  -13018.755115396034     
  -13449.322783155834     
   31284.186989506095     
  -1637.6509244313379     
  -13042.066558927450     
  -13371.122754782638     
   31275.754196135957     
  -1735.4664236232916     
  -13067.390206466160     
  -13292.944420135416     
   31266.831850451468     
  -1833.4718501717903     
  -13094.711450110532     
  -13214.789004313219     
   31257.418965360921     
  -1931.6821860476171     
  -13124.011249520769     
  -13136.657734976154     
   31247.514479219753     
  -2030.1122704190252     
  -13155.277057110932     
  -13058.551842531000     
   31237.117256422840     
  -2128.7768483473551     
  -13188.492827007181     
  -12980.472560315444     
   31226.226087940595     
  -2227.6905445499110     
  -13223.647690095286     
  -12902.421124780993     
   31214.839691823658     
  -2326.8679022256238     
  -13260.728465004298     
  -12824.398775674703     
   31202.956713653810     
  -2426.3233657131582     
  -13299.726629373128     
  -12746.406756219834     
   31190.575726950945     
  -2526.0713154334544     
  -13340.630952984759     
  -12668.446313295535     
   31177.695233543407     
  -2626.1260475808426     
  -13383.435684210839     
  -12590.518697615658     
   31164.313663886423     
  -2726.5018152124217     
  -13428.131576325368     
  -12512.625163906841     
   31150.429377343306     
  -2827.2128020348641     
  -13474.715328516610     
  -12434.766971085925     
   31136.040662420721     
  -2928.2731669987365     
  -13523.179990644263     
  -12356.945382436852     
   31121.145736960905     
  -3029.6970169285710     
  -13573.524367566659     
  -12279.161665787125     
   31105.742748294368     
  -3131.4984496853185     
  -13625.744054821875     
  -12201.417093683949     
   31089.829773344914     
  -3233.6915300964852     
  -13679.839893788921     
  -12123.712943570150     
   31073.404818696425     
  -3336.2903292998999     
  -13735.810053188427     
  -12046.050497959997     
   31056.465820611425     
  -3439.3089046988152     
  -13793.657137223840     
  -11968.431044615018     
   31039.010645016609     
  -3542.7613332279921     
  -13853.382376495254     
  -11890.855876719907     
   31021.037087430912     
  -3646.6617010517089     
  -13914.989848684059     
  -11813.326293058679     
   31002.542872865990     
  -3751.0241249168371     
  -13978.484064498323     
  -11735.843598191110     
   30983.525655665195     
  -3855.8627554005725     
  -14043.870033751540     
  -11658.409102629636     
   30963.983019325060     
  -3961.1917806537112     
  -14111.156269413032     
  -11581.024123016770     
   30943.912476241741     
  -4067.0254526743065     
  -14180.348985772744     
  -11503.689982303196     
   30923.311467434884     
  -4173.3780700676052     
  -14251.459359677332     
  -11426.408009926601     
   30902.177362221555     
  -4280.2640152651820     
  -14324.496445451983     
  -11349.179541991398     
   30880.507457836873     
  -4387.6977386060753     
  -14399.473132886613     
  -11272.005921449441     
   30858.298979022602     
  -4495.6937871027221     
  -14476.401586689946     
  -11194.888498281827     
   30835.549077557338     
  -4604.2667990028995     
  -14555.297073731928     
  -11117.828629681946     
   30812.254831742193     
  -4713.4315270558864     
  -14636.173924763287     
  -11040.827680239850     
   30788.413245845823     
  -4823.2028314916133     
  -14719.050685072893     
  -10963.887022128101     
   30764.021249488022     
  -4933.5957116296577     
  -14803.943515255036     
  -10887.008035289195     
   30739.075696988959     
  -5044.6252879940730     
  -14890.874341372773     
  -10810.192107624685     
   30713.573366655091     
  -5156.3068455543671     
  -14979.861887399438     
  -10733.440635186173     
   30687.510960016927     
  -5268.6558097098650     
  -15070.930402737989     
  -10656.755022368230     
   30660.885101023330     
  -5381.6877877303978     
  -15164.102234368251     
  -10580.136682103441     
   30633.692335167783     
  -5495.4185544881620     
  -15259.403909604187     
  -10503.587036059675     
   30605.929128572036     
  -5609.8640838101910     
  -15356.861102595585     
  -10427.107514839721     
   30577.591867007312     
  -5725.0405420796606     
  -15456.503389251304     
  -10350.699558183458     
   30548.676854858364     
  -5840.9643174990433     
  -15558.359304150967     
  -10274.364615172659     
   30519.180314033914     
  -5957.6520122801776     
  -15662.461869574752     
  -10198.104144438619     
   30489.098382812463     
  -6075.1204763019859     
  -15768.843109968111     
  -10121.919614372737     
   30458.427114622638     
  -6193.3867996267491     
  -15877.538902116950     
  -10045.812503340225     
   30427.162476770092     
  -6312.4683413926241     
  -15988.585213126493     
  -9969.7842998970755     
   30395.300349090379     
  -6432.3827304910756     
  -16102.021308777674     
  -9893.8365030104997     
   30362.836522538386     
  -6553.1478903069055     
  -16217.887202634647     
  -9817.9706222829573     
   30329.766697701805     
  -6674.7820443266628     
  -16336.224954965097     
  -9742.1881781799930     
   30296.086483262265     
  -6797.3037314889043     
  -16457.080100726474     
  -9666.4907022620373     
   30261.791394352931     
  -6920.7318322443498     
  -16580.497297047059     
  -9590.8797374203750     
   30226.876850867389     
  -7045.0855619722061     
  -16706.527156242002     
  -9515.3568381174573     
   30191.338175673351     
  -7170.3845156440184     
  -16835.218327953564     
  -9439.9235706317813     
   30155.170592751478     
  -7296.6486531036726     
  -16966.625892297812     
  -9364.5815133075157     
   30118.369225250481     
  -7423.8983472959035     
  -17100.803409556614     
  -9289.3322568091116     
   30080.929093450071     
  -7552.1543728675806     
  -17237.810374734003     
  -9214.1774043811056     
   30042.845112641207     
  -7681.4379506780833     
  -17377.705825282610     
  -9139.1185721133461     
   30004.112090903593     
  -7811.7707443677064     
  -17520.553910751380     
  -9064.1573892118959     
   29964.724726795928     
  -7943.1748986983384     
  -17666.419482666926     
  -8989.2954982758256     
   29924.677606937137     
  -8075.6730448183434     
  -17815.371965089449     
  -8914.5345555802014     
   29883.965203488700     
  -8209.2883345565115     
  -17967.482233648610     
  -8839.8762313654788     
   29842.581871524035     
  -8344.0444513088787     
  -18122.825626969665     
  -8765.3222101336414     
   29800.521846286985     
  -8479.9656435111483     
  -18281.479184917895     
  -8690.8741909513064     
   29757.779240334712     
  -8617.0767373980361     
  -18443.525167334548     
  -8616.5338877601607     
   29714.348040550834     
  -8755.4031761530423     
  -18609.046801958473     
  -8542.3030296949892     
   29670.222105042532     
  -8894.9710271677341     
  -18778.134155266380     
  -8468.1833614096504     
   29625.395159891283     
  -9035.8070333322285     
  -18950.877263855655     
  -8394.1766434113360     
   29579.860795775923     
  -9177.9386128111491     
  -19127.374235692740     
  -8320.2846524034503     
   29533.612464444948     
  -9321.3939195788425     
  -19307.723040952176     
  -8246.5091816375061     
   29486.643475040037     
  -9466.2018423859863     
  -19492.030158845642     
  -8172.8520412743937     
   29438.946990262630     
  -9612.3920685773264     
  -19680.402653600231     
  -8099.3150587554555     
   29390.516022369986     
  -9759.9950884793307     
  -19872.955526300088     
  -8025.9000791837652     
   29341.343429011475     
  -9909.0422549265786     
  -20069.806693970415     
  -7952.6089657160610     
   29291.421908861328     
  -10059.565805131353     
  -20271.079389692281     
  -7879.4435999658035     
   29240.743997097114     
  -10211.598900554049     
  -20476.903985595782     
  -7806.4058824178155     
   29189.302060644615     
  -10365.175680446015     
  -20687.413572633774     
  -7733.4977328550422     
   29137.088293237899     
  -10520.331282240772     
  -20902.750395560804     
  -7660.7210907979379     
   29084.094710256777     
  -10677.101910207473     
  -21123.059888524644     
  -7588.0779159570438     
   29030.313143332831     
  -10835.524859371413     
  -21348.496778278513     
  -7515.5701886993465     
   28975.735234721382     
  -10995.638585208497     
  -21579.220118341847     
  -7443.1999105290133     
   28920.352431418120     
  -11157.482736096066     
  -21815.398539224327     
  -7370.9691045831723     
   28864.155979015028     
  -11321.098225140244     
  -22057.205957904480     
  -7298.8798161433833     
   28807.136915277617     
  -11486.527269824532     
  -22304.826600822456     
  -7226.9341131635429     
   28749.286063429729     
  -11653.813469330697     
  -22558.450606471732     
  -7155.1340868149409     
   28690.594025134204     
  -11823.001848879238     
  -22818.279636816929     
  -7083.4818520492818     
   28631.051173146618     
  -11994.138946155363     
  -23084.521755185244     
  -7011.9795481804795     
   28570.647643632929     
  -12167.272859319255     
  -23357.397942361920     
  -6940.6293394861123     
   28509.373328124915     
  -12342.453343886966     
  -23637.136358713724     
  -6869.4334158294532     
   28447.217865098752     
  -12519.731866577324     
  -23923.979188160374     
  -6798.3939933030488     
   28384.170631156088     
  -12699.161710488523     
  -24218.177256963994     
  -6727.5133148948671     
   28320.220731780078     
  -12880.798039915757     
  -24519.996349025110     
  -6656.7936511781108     
   28255.356991648954     
  -13064.698012533441     
  -24829.712352178620     
  -6586.2373010258207     
   28189.567944479684     
  -13250.920855174783     
  -25147.617683658780     
  -6515.8465923514941     
   28122.841822372244     
  -13439.527987802221     
  -25474.016228992470     
  -6445.6238828769892     
   28055.166544628937     
  -13630.583109519670     
  -25809.230250002114     
  -6375.5715609290755     
   27986.529706014153     
  -13824.152336394680     
  -26153.594935643683     
  -6305.6920462660619     
   27916.918564427135     
  -14020.304298412013     
  -26507.465984469873     
  -6235.9877909360166     
   27846.320027947866     
  -14219.110293295533     
  -26871.214485062072     
  -6166.4612801682078     
   27774.720641209795     
  -14420.644401933494     
  -27245.232468638376     
  -6097.1150332994512     
   27702.106571091339     
  -14624.983645448287     
  -27629.932607869203     
  -6027.9516047372053     
   27628.463591627700     
  -14832.208140007300     
  -28025.747974600825     
  -5958.9735849613216     
   27553.777068153140     
  -15042.401249816812     
  -28433.137198124557     
  -5890.1836015665203     
   27478.031940581594     
  -15255.649778802741     
  -28852.580901267418     
  -5821.5843203477589     
   27401.212705795679     
  -15472.044135562253     
  -29284.589093721923     
  -5753.1784464308230     
   27323.303399072360     
  -15691.678553765163     
  -29729.696818164342     
  -5684.9687254506143     
   27244.287574488193     
  -15914.651279901400     
  -30188.472170180747     
  -5616.9579447797723     
   27164.148284235496     
  -16141.064821177752     
  -30661.512365319522     
  -5549.1489348104451     
   27082.868056772757     
  -16371.026163917653     
  -31149.451385854201     
  -5481.5445702922170     
   27000.428873739686     
  -16604.647049311556     
  -31652.957685339785     
  -5414.1477717293883     
   26916.812145536525     
  -16842.044231951608     
  -32172.740680653766     
  -5346.9615068410712     
   26831.998685489008     
  -17083.339787056506     
  -32709.549850061710     
  -5279.9887920877327     
   26745.968682494033     
  -17328.661410931974     
  -33264.181828083725     
  -5213.2326942681584     
   26658.701672030100     
  -17578.142774642598     
  -33837.478651043733     
  -5146.6963321910271     
   26570.176505432177     
  -17831.923864525430     
  -34430.337326219895     
  -5080.3828784256220     
   26480.371317284684     
  -18090.151394472075     
  -35043.707049151555     
  -5014.2955611365469     
   26389.263490805151     
  -18352.979197340719     
  -35678.600078517447     
  -4948.4376660076450     
   26296.829621066976     
  -18620.568697929593     
  -36336.089981160949     
  -4882.8125382607441     
   26203.045475890180     
  -18893.089372788305     
  -37017.322461778225     
  -4817.4235847752634     
   26107.885954230082     
  -19170.719291251637     
  -37723.515247013202     
  -4752.2742763151828     
   26011.325041862940     
  -19453.645655604243     
  -38455.969584028302     
  -4687.3681498703991     
   25913.335764155221     
  -19742.065427484449     
  -39216.071020095667     
  -4622.7088111200410     
   25813.890135686168     
  -20036.185960135172     
  -40005.302158518440     
  -4558.2999370259240     
   25712.959106470025     
  -20336.225726324054     
  -40825.245793186841     
  -4494.1452785650054     
   25610.512504479782     
  -20642.415069772949     
  -41677.595862867514     
  -4430.2486636104259     
   25506.518974208488     
  -20954.997038744463     
  -42564.167718385397     
  -4366.6139999715188     
   25400.945910870047     
  -21274.228296632347     
  -43486.904764519655     
  -4303.2452786040831     
   25293.759389922550     
  -21600.380082366253     
  -44447.895150877084     
  -4240.1465770031546     
   25184.924091476641     
  -21933.739295997824     
  -45449.378976692286     
  -4177.3220627916080     
   25074.403219140837     
  -22274.609638323021     
  -46493.767260071298     
  -4114.7759975191102     
   24962.158412813096     
  -22623.312892773549     
  -47583.652585096563     
  -4052.5127406872275     
   24848.149654863257     
  -22980.190287161782     
  -48721.831215383230     
  -3990.5367540179782     
   24732.335169092163     
  -23345.604021277148     
  -49911.316751982609     
  -3928.8526059847036     
   24614.671311796672     
  -23719.938896917025     
  -51155.366782555211     
  -3867.4649766259249     
   24495.112454184917     
  -24103.604147786184     
  -52457.501027054124     
  -3806.3786626648384     
   24373.610855301726     
  -24497.035405489100     
  -53821.532794905637     
  -3745.5985829593196     
   24250.116524534380     
  -24900.696901450880     
  -55251.593164299447     
  -3685.1297843097595     
   24124.577072655291     
  -25315.083850183139     
  -56752.169144465486     
  -3624.9774476548291     
   23996.937550232920     
  -25740.725118766619     
  -58328.135106076043     
  -3565.1468946883488     
   23867.140272105844     
  -26178.186132062197     
  -59984.799612642208     
  -3505.6435949339048     
   23735.124626452798     
  -26628.072129157008     
  -61727.946562242170     
  -3446.4731733177437     
   23600.826866808969     
  -27091.031728373833     
  -63563.893381003334     
  -3387.6414182848589     
   23464.179885166210     
  -27567.760928731346     
  -65499.544776289200     
  -3329.1542905081337     
   23325.112964057993     
  -28059.007514553530     
  -67542.465706115749     
  -3271.0179322459826     
   23183.551505253239     
  -28565.576007349388     
  -69700.952446335417     
  -3213.2386774102761     
   23039.416732358120     
  -29088.333150696912     
  -71984.124779768972     
  -3155.8230624135235     
   22892.625364265019     
  -29628.214086545169     
  -74402.020279494638     
  -3098.7778378724674     
   22743.089255952047     
  -30186.229238641390     
  -76965.712631980030     
  -3042.1099812545899     
   22590.715002646997     
  -30763.472083381232     
  -79687.437781212313     
  -2985.8267105647101     
   22435.403502771696     
  -31361.127866740309     
  -82580.745906595534     
  -2929.9354991811015     
   22277.049474452240     
  -31980.483461039788     
  -85660.674095899230     
  -2874.4440919646363     
   22115.540919507748     
  -32622.938516759023     
  -88943.943463052841     
  -2819.3605227807120     
   21950.758527984017     
  -33290.018092731931     
  -92449.194217441036     
  -2764.6931335924924     
   21782.575015128783     
  -33983.387049362726     
  -96197.250569714335     
  -2710.4505953057678     
   21610.854381433783     
  -34704.866428635600     
  -100211.43923429768     
  -2656.6419305711015     
   21435.451084804965     
  -35456.452222892818     
  -104517.95285680032     
  -2603.2765387784943     
   21256.209112074434     
  -36240.336869318839     
  -109146.28709301192     
  -2550.3642235144785     
   21072.960934844850     
  -37058.934022516405     
  -114129.74586661467     
  -2497.9152227922850     
   20885.526331997262     
  -37914.907116516042     
  -119506.05058439724     
  -2445.9402424138116     
   20693.711057966229     
  -38811.202495899000     
  -125318.05379796498     
  -2394.4504928790848     
   20497.305331978019     
  -39751.087899383754     
  -131614.60223803285     
  -2343.4577303266719     
   20296.082118689141     
  -40738.197416168987     
  -138451.56189827801     
  -2292.9743020694536     
   20089.795164822699     
  -41776.584130406089     
  -145893.06423935216     
  -2243.0131973873417     
   19878.176749216185     
  -42870.782112201210     
  -154013.00547510991     
  -2193.5881043557119     
   19660.935094802517     
  -44025.879653264565     
  -162896.88366854444     
  -2144.7134736303469     
   19437.751379967413     
  -45247.606280778622     
  -172644.03795446744     
  -2096.4045902827752     
   19208.276272851868     
  -46542.436565437150     
  -183370.41841250492     
  -2048.6776549919682     
   18972.125894679451     
  -47917.714703530910     
  -195212.01002038200     
  -2001.5498761598221     
   18728.877095973909     
  -49381.804778683814     
  -208329.11633853955     
  -1955.0395748421979     
   18478.061901149147     
  -50944.273151222820     
  -222911.73472105796     
  -1909.1663047923741     
   18219.160940367008     
  -52616.111161630797     
  -239186.37399157524     
  -1863.9509904233114     
   17951.595640046518     
  -54410.008966567577     
  -257424.75017562817     
  -1819.4160861409566     
   17674.718881147881     
  -56340.694592884829     
  -277954.99510335224     
  -1775.5857613260919     
   17387.803752025276     
  -58425.357056159926     
  -301176.21839145344     
  -1732.4861163060430     
   17090.029912649643     
  -60684.178694095783     
  -327577.63290716801     
  -1690.1454360417702     
   16780.466938562146     
  -63141.010940899592     
  -357763.93421198480     
  -1648.5944900752183     
   16458.053810091180     
  -65824.240447489428     
  -392489.37934723182     
  -1607.8668896993386     
   16121.573431990964     
  -68767.910792593728     
  -432704.12045711611     
  -1567.9995165636979     
   15769.620675769433     
  -72013.191696022026     
  -479618.12927826744     
  -1529.0330413556435     
   15400.561877365348     
  -75610.327665609118     
  -534790.48555965105     
  -1491.0125573114778     
   15012.482917433066     
  -79621.256307306423     
  -600257.16995782487     
  -1453.9883618880956     
   14603.121813959815     
  -84123.185081990203     
  -678713.54715834011     
  -1418.0169321591336     
   14169.780009540655     
  -89213.536685677653     
  -773794.63846010005     
  -1383.1621572807926     
   13709.203676641129     
  -95016.996474128537     
  -890460.40779249312     
  -1349.4969177610255     
   13217.422561624388     
  -101695.44953257209     
  -1035739.9734862609     
  -1317.1051413536281     
   12689.525189458647     
  -109463.49933371923     
  -1219371.0578521129     
  -1286.0845279235969     
   12119.344485455336     
  -118608.78226760987     
  -1456929.1621891940     
  -1256.5502361172896     
   11498.983152326226     
  -129535.75098402909     
  -1767369.4131899273     
  -1228.6399918272059     
   10818.166220908783     
  -142791.02158295325     
  -2198251.9376082798     
  -1202.5213678463519     
   10062.993889163843     
  -159277.91111501574     
  -2760912.5534775006     
  -1178.4025093265598     
   9214.8372232110814     
  -179984.75526609656     
  -3729094.1279896284     
  -1156.5485880846945     
   8244.9929319807688     
  -207952.96122601943     
  -4641991.9343567975     
  -1137.3083428863799     
   7118.1907770815078     
  -242767.90073369467     
  -8291034.1888894802     
  -1121.1597127324628     
   5748.8943823713216     
  -304950.65715036716     
  -6515838.5236419318     
  -1108.7952283606564     
   4101.9691243012367     
  -353819.44607768062     
  -35212572.252393194     
  -1101.3018735293324     
   1672.6361641803901     
  -617913.73797063576     
   23523827.399462998     
  -1100.6146841780812     
  -975.86076193281042     
  -441485.03247466695     
  -338032929.49615330     
  -1111.0953820592579     
  -9521.4033523593625     
  -2976732.0036958754     
  -265721578.11703318     
  -1157.6553651213326     
  -29387.342960532580     
  -4969643.8395735817     
  -265721578.11703318     
   331.35762276869843     
  -189859.48389264982     
   90893334907.717484     
  -23432067287540044.     
   331.23522455242596     
  -78369.015939834993     
   20597133045.097359     
  -28805471831397228.     
   331.22896756493503     
  -75588.864864469186     
   13564335561.021999     
  -54689906650551.969     
   331.22242032566248     
  -73202.655355511335     
   13549896475.107302     
  -5771583516106208.0     
   331.21557152568067     
  -70780.442513034592     
   11902087352.380951     
  -3466015264518395.5     
   331.20840957903732     
  -68440.810970425169     
   10831993695.696451     
  -3223871557254727.0     
   331.20092262994518     
  -66149.646640934414     
   9755656250.5595818     
  -2619179661765752.5     
   331.19309856161283     
  -63915.353870231862     
   8810038951.6005592     
  -2208638713549587.0     
   331.18492500685903     
  -61734.508318087501     
   7947747264.7602282     
  -1842234407385886.5     
   331.17638936066169     
  -59606.986821528619     
   7169972571.3744564     
  -1541020807781878.5     
   331.16747879480204     
  -57531.755345403311     
   6466419567.0589619     
  -1287694613779969.2     
   331.15818027477138     
  -55508.041589594912     
   5830678014.4064102     
  -1076071734340686.0     
   331.14848057912053     
  -53535.008540145885     
   5256180250.0852242     
  -898988149597067.12     
   331.13836632143796     
  -51611.845353160716     
   4737164560.8805876     
  -750911695564158.25     
   331.12782397515520     
  -49737.742052212539     
   4268356804.9930916     
  -627094652978661.75     
   331.11683990138653     
  -47911.896571759651     
   3844988426.6222506     
  -523586207278369.00     
   331.10540038002080     
  -46133.512797795360     
   3462733653.4843359     
  -437070520703625.19     
   331.09349164429238     
  -44401.801112368972     
   3117672845.3767228     
  -364772061099602.81     
   331.08109991907105     
  -42715.978241428245     
   2806253858.9645972     
  -304366207921720.19     
   331.06821146311705     
  -41075.267299158215     
   2525258366.4984646     
  -253906756840414.09     
   331.05481261556224     
  -39478.897773280565     
   2271770849.0222120     
  -211764470433436.09     
   331.04088984688536     
  -37926.105530607514     
   2043150535.2221804     
  -176575699332731.91     
   331.02642981466045     
  -36416.132815718818     
   1837005891.4614935     
  -147199286126797.19     
   331.01141942436828     
  -34948.228250327571     
   1651171442.6069336     
  -122680422249990.88     
   330.99584589556906     
  -33521.646834145846     
   1483686726.1477981     
  -102220356894768.86     
   330.97969683374384     
  -32135.649944707151     
   1332777179.9017200     
  -85151011014269.156     
   330.96296030812164     
  -30789.505337383147     
   1196836784.3660412     
  -70913698594507.047     
   330.94562493581600     
  -29482.487145423282     
   1074412307.2848277     
  -59041302414608.094     
   330.92767997260296     
  -28213.875880126456     
   964188997.01365709     
  -49143336655368.812     
   330.90911541067743     
  -26982.958430913986     
   864977600.95701492     
  -40893439715352.711     
   330.88992208373139     
  -25789.028065329392     
   775702579.51695967     
  -34018895011355.926     
   330.87009177969975     
  -24631.384429228896     
   695391414.90103531     
  -28291859784003.836     
   330.84961736152314     
  -23509.333546998627     
   623164906.92780042     
  -23522018163334.883     
   330.82849289627637     
  -22422.187821608590     
   558228373.27556658     
  -19550434415636.957     
   330.80671379301128     
  -21369.266034697601     
   499863663.12274528     
  -16244405266745.961     
   330.78427694965728     
  -20349.893346989724     
   447421917.81310070     
  -13493154811789.133     
   330.76118090931868     
  -19363.401298252000     
   400317002.80765188     
  -11204230764264.158     
   330.73742602629721     
  -18409.127807738831     
   358019554.68537384     
  -9300491009145.9102     
   330.71301464215753     
  -17486.417174223592     
   320051582.84869963     
  -7717582581778.4893     
   330.68795127213679     
  -16594.620076420524     
   285981577.09632510     
  -6401833868978.2441     
   330.66224280218046     
  -15733.093573295475     
   255420073.20944124     
  -5308492190497.2812     
   330.63589869686257     
  -14901.201104354443     
   228015634.93364966     
  -4400250712721.1387     
   330.60893121842031     
  -14098.312489855010     
   203451213.26655918     
  -3646017262941.6455     
   330.58135565709864     
  -13323.803931509274     
   181440848.37092543     
  -3019885488969.2671     
   330.55319057296072     
  -12577.058012723499     
   161726682.91069531     
  -2500275588169.3496     
   330.52445804927595     
  -11857.463698958223     
   144076256.46517268     
  -2069216337354.5020     
   330.49518395754183     
  -11164.416338465826     
   128280056.57289195     
  -1711745737708.5171     
   330.46539823413781     
  -10497.317662688512     
   114149301.22285432     
  -1415410512650.1672     
   330.43513516853983     
  -9855.5757869194240     
   101513931.93819116     
  -1169848377204.5430     
   330.40443370294719     
  -9238.6052108579588     
   90220797.469243959     
  -966439419752.87976     
   330.37333774308638     
  -8645.8268193747954     
   80132010.344588473     
  -798015224320.12805     
   330.34189647985875     
  -8076.6678832357820     
   71123460.219360068     
  -658616259079.30457     
   330.31016472139106     
  -7530.5620598947198     
   63083469.072998464     
  -543289523275.63409     
   330.27820323492637     
  -7006.9493943397010     
   55911575.223137304     
  -447919860278.41980     
   330.24607909785988     
  -6505.2763200445706     
   49517433.737032264     
  -369089322749.18103     
   330.21386605707539     
  -6024.9956599661236     
   43819822.606073275     
  -303960000737.05865     
   330.18164489557739     
  -5565.5666275731546     
   38745744.361843817     
  -250176380402.13651     
   330.14950380523277     
  -5126.4548280331546     
   34229614.434740499     
  -205784034229.77368     
   330.11753876424314     
  -4707.1322593881723     
   30212527.780590080     
  -169161903146.29788     
   330.08585391775267     
  -4307.0773139133107     
   26641596.556401785     
  -138965931484.36185     
   330.05456195976541     
  -3925.7747794707007     
   23469351.960494854     
  -114082153876.73775     
   330.02378451429132     
  -3562.7158410304592     
   20653204.216324151     
  -93587665840.252411     
   329.99365251336644     
  -3217.3980822527292     
   18154955.118358307     
  -76718160090.347260     
   329.96430656929442     
  -2889.3254871710428     
   15940358.143323097     
  -62840933611.642372     
   329.93589733813576     
  -2578.0084420251123     
   13978721.559529066     
  -51432448787.935020     
   329.90858587112365     
  -2282.9637371821336     
   12242550.446000986     
  -42059688292.005478     
   329.88254395031413     
  -2003.7145691553380     
   10707223.848124795     
  -34364665193.448364     
   329.85795440437636     
  -1739.7905428228821     
   9350703.7237625718     
  -28051559879.452297     
   329.83501140000089     
  -1490.7276737156042     
   8153272.6049148040     
  -22876041729.977005     
   329.81392070394611     
  -1256.0683904612526     
   7097297.1969542820     
  -18636407138.999737     
   329.79489991025252     
  -1035.3615374115707     
   6167015.4196735499     
  -15166227988.040667     
   329.77817862663528     
  -828.16237737884421     
   5348344.6117963241     
  -12328255274.213144     
   329.76399861351211     
  -634.03259456487729     
   4628708.8404820142     
  -10009365269.458220     
   329.75261386853697     
  -452.54029765798930     
   3996883.4671471650     
  -8116371924.8136988     
   329.74429064889119     
  -283.26002308482890     
   3442855.2752102837     
  -6572558113.7665987     
   329.73930742292890     
  -125.77273848387600     
   2957696.6469511529     
  -5314803663.0627851     
   329.73795474208515     
   20.334153650617736     
   2533452.4110076968     
  -4291208481.8464170     
   329.74053502323341     
   155.46681212474331     
   2163038.1152871177     
  -3459126260.3513370     
   329.74736223092094     
   280.02495296737004     
   1840148.6028027828     
  -2783538564.0906615     
   329.75876144812037     
   394.40184515664907     
   1559175.8751494135     
  -2235711063.1990018     
   329.77506832331306     
   498.98430610978636     
   1315135.3218355209     
  -1792083391.6370859     
   329.79662838086324     
   594.15269692467734     
   1103599.4911990666     
  -1433352552.6985531     
   329.82379618075794     
   680.28091738953151     
   920638.64951825212     
  -1143716454.7012653     
   329.85693431287376     
   757.73640073294246     
   762767.45510456490     
  -910249973.34831703     
   329.89641220999300     
   826.88010810918627     
   626897.13444663712     
  -722390575.07655394     
   329.94260476282869     
   888.06652279924015     
   510292.61144263460     
  -571514525.02518392     
   329.99589071933849     
   941.64364415169825     
   410534.09128480830     
  -450587927.78342938     
   330.05665084961078     
   987.95298120272651     
   325482.64999920002     
  -353879545.97670716     
   330.12526585659845     
   1027.3295460472832     
   253249.42800045887     
  -276724660.34230936     
   330.20211401196644     
   1060.1018467330209     
   192168.05524037813     
  -215330896.01384082     
   330.28756849530515     
   1086.5918804889861     
   140770.00157186342     
  -166619059.13148433     
   330.38199441396114     
   1107.1151240832623     
   97762.481190529885     
  -128091504.35265632     
   330.48574547974550     
   1121.9805337640535     
   62008.907924873813     
  -97727513.186754405     
   330.59916031781626     
   1131.4905063212645     
   32510.717564581122     
  -73886516.625215128     
   330.72255838209600     
   1135.9409895462636     
   8393.7267159198800     
  -55265534.702481799     
   330.85623545069308     
   1135.6210106669562     
  -11113.328023450757     
  -40742543.176386766     
   331.00045867395318     
   1130.8144639035561     
  -26664.562191573066     
  -29653015.226951294     
   331.15546114698600     
   1121.7931210400500     
  -38904.099125484863     
  -20672136.060317539     
   331.32143597780521     
   1108.8437333570748     
  -48131.106791827944     
  -15365141.033683795     
   331.49852982159314     
   1092.1627083345281     
  -55547.478315220244     
  -6261474.8595185084     
   331.68683585107169     
   1072.2651735209531     
  -58815.695942364277     
  -16360938.277069245     
   331.88638613253733     
   1048.3959675898070     
  -68050.377692346839     
   1833189.0872427174     
   334.11070477042284     
   742.51637451387376     
  -54301.459538026451     
   2195252.3406379563     
   335.66191240241733     
   512.17005821070313     
  -37837.066983241784     
   1219776.5710596836     
   336.72491488822163     
   345.85553400186325     
  -28688.742700294155     
   852809.60724292509     
   337.42357423146262     
   218.40200063619727     
  -22292.670645972219     
   579923.49887393601     
   337.83931134618570     
   117.81221301022254     
  -17943.244404417699     
   424464.45663111843     
   338.02832885831850     
   36.054699549967445     
  -14759.760979684308     
   317827.80137787829     
   338.03118316046692     
  -31.784834072618843     
  -12376.052469350223     
   245728.84017707614     
   337.87821026047970     
  -89.057680666049748     
  -10533.086168022151     
   194080.45697505679     
   337.59276677740468     
  -138.08410293787824     
  -9077.4827407092253     
   156306.12622837388     
   337.19326453615287     
  -180.54077677464232     
  -7905.1867939964213     
   127896.89605141309     
   336.69450356575459     
  -217.66864394366041     
  -6945.9600736108241     
   106102.29469911873     
   336.10857755379004     
  -250.40902628610610     
  -6150.1928633674324     
   89070.503313794616     
   335.44550800929301     
  -279.48991866580963     
  -5482.1640885139723     
   75552.295204888156     
   334.71370019168785     
  -305.48413357328781     
  -4915.5218744773119     
   64674.019881889981     
   333.92027837759980     
  -328.84910507288896     
  -4430.4667253631369     
   55813.586528801665     
   333.07133728517357     
  -349.95493395228959     
  -4011.8648263971240     
   48518.536433651207     
   332.17213389725964     
  -369.10453552614422     
  -3647.9758031447409     
   42454.193369993896     
   331.22723605644603     
  -386.54839841618059     
  -3329.5693528697861     
   37369.052981116249     
   330.24063914340297     
  -402.49557543713360     
  -3049.3014555114141     
   33071.454187646137     
   329.21585881218488     
  -417.12199294867224     
  -2801.2655491040687     
   29413.468267723892     
   328.15600550557298     
  -430.57681816417278     
  -2580.6645370961392     
   26279.595664785687     
   327.06384492548796     
  -442.98739843093875     
  -2383.5675696102462     
   23578.701489404648     
   325.94184754931132     
  -454.46313562606366     
  -2206.7273084397116     
   21238.178640412505     
   324.79222951110967     
  -465.09855631875450     
  -2047.4409686366178     
   19199.665567296852     
   323.61698660903329     
  -474.97576743255075     
  -1903.4434768818912     
   17415.865809624695     
   322.41792279162468     
  -484.16643733302976     
  -1772.8244833097060     
   15848.158740010180     
   321.19667417275173     
  -492.73340677320311     
  -1653.9632927596294     
   14464.785719704036     
   319.95472939751585     
  -500.73200850475678     
  -1545.4773998618498     
   13239.459526710390     
   318.69344700905992     
  -508.21115563794018     
  -1446.1814534115217     
   12150.288671418582     
   317.41407033414174     
  -515.21424499240868     
  -1355.0542883758822     
   11178.938010446713     
   316.11774030326478     
  -521.77991134659226     
  -1271.2122532975318     
   10309.968796943522     
   314.80550654157764     
  -527.94266069813727     
  -1193.8874873204554     
   9530.3156943718841     
   313.47833700421927     
  -533.73340471546999     
  -1122.4101196126662     
   8828.8696568981049     
   312.13712638027141     
  -539.17991400746655     
  -1056.1935971859307     
   8196.1428469998882     
   310.78270345000232     
  -544.30720431501493     
  -994.72252583343140     
   7623.9980033702004     
   309.41583754839712     
  -549.13786698161891     
  -937.54254080815485     
   7105.4283629784713     
   308.03724426238119     
  -553.69235290385382     
  -884.25182808581621     
   6634.3779503372789     
   306.64759046835150     
  -557.98921745771406     
  -834.49399345828670     
   6205.5937748932993     
   305.24749879965083     
  -562.04533254172622     
  -787.95204014658680     
   5814.5039956828487     
   303.83755161967053     
  -565.87607079254008     
  -744.34326017896569     
   5457.1166841173135     
   302.41829456476125     
  -569.49546615560780     
  -703.41488504808581     
   5129.9356356947737     
   300.99023971158499     
  -572.91635428767893     
  -664.94036778037503     
   4829.8897881315115     
   299.55386841559510     
  -576.15049569305336     
  -628.71619436938863     
   4554.2740473342365     
   298.10963386067965     
  -579.20868402651274     
  -594.55913901438180     
   4300.6992714826156     
   296.65796335442064     
  -582.10084161024440     
  -562.30389447826212     
   4067.0500402889124     
   295.19926039871143     
  -584.83610389438024     
  -531.80101917609545     
   3851.4486736123181     
   293.73390656149115     
  -587.42289432763050     
  -502.91515412400304     
   3652.2246516142072     
   292.26226317196898     
  -589.86899088603275     
  -475.52346923689646     
   3467.8884228750317     
   290.78467285882778     
  -592.18158532428833     
  -449.51430606533370     
   3297.1089214484523     
   289.30146094843104     
  -594.36733606233781     
  -424.78598915447026     
   3138.6942778343127     
   287.81293673794107     
  -596.43241549040079     
  -401.24578207071295     
   2991.5751226981884     
   286.31939465643842     
  -598.38255236720374     
  -378.80896865047646     
   2854.7901660193734     
   284.82111532556269     
  -600.22306989484332     
  -357.39804240533118     
   2727.4736945695713     
   283.31836652983702     
  -601.95891997509682     
  -336.94198969605935     
   2608.8446857751624     
   281.81140410566189     
  -603.59471408571881     
  -317.37565455274563     
   2498.1973009747917     
   280.30047275693948     
  -605.13475115908921     
  -298.63917479543488     
   2394.8926315707618     
   278.78580680439666     
  -606.58304279622439     
  -280.67748005865417     
   2298.3514056000822     
   277.26763087489644     
  -607.94333610766273     
  -263.43984451665352     
   2208.0476225004968     
   275.74616053634315     
  -609.21913443732410     
  -246.87948734789978     
   2123.5029583636770     
   274.22160288318764     
  -610.41371619359427     
  -230.95321516017219     
   2044.2817940666923     
   272.69415707701194     
  -611.53015198575645     
  -215.62110170467199     
   1969.9868913029813     
   271.16401484620707     
  -612.57132024006785     
  -200.84620001989961     
   1900.2554825030711     
   269.63136094834869     
  -613.53992144987035     
  -186.59428390112657     
   1834.7558720207855     
   268.09637359851013     
  -614.43849119677566     
  -172.83361486097067     
   1773.1844123538037     
   266.55922486643175     
  -615.26941206334891     
  -159.53473176831713     
   1715.2627281450023     
   265.02008104517995     
  -616.03492454603770     
  -146.67026130722959     
   1660.7354002926045     
   263.47910299367231     
  -616.73713706381841     
  -134.21474580503505     
   1609.3677217116772     
   261.93644645522215     
  -617.37803514806149     
  -122.14448789219759     
   1560.9438319749629     
   260.39226235405005     
  -617.95948989067290     
  -110.43740915238536     
   1515.2649586202317     
   258.84669707153114     
  -618.48326571846076     
  -99.072921962733616     
   1472.1478926552877     
   257.29989270378354     
  -618.95102755528706     
  -88.031812767818948     
   1431.4235847576385     
   255.75198730205904     
  -619.36434742691199     
  -77.296135882136653     
   1392.9358950592773     
   254.20311509726585     
  -619.72471055829033     
  -66.849116669192057     
   1356.5404813827415     
   252.65340670983596     
  -620.03352100761037     
  -56.675063058821493     
   1322.1037655230507     
   251.10298934604415     
  -620.29210687730085     
  -46.759284817398601     
   1289.5020353377706     
   249.55198698179009     
  -620.50172513822531     
  -37.088019552365310     
   1258.6205931276370     
   248.00052053476909     
  -620.66356609986599     
  -27.648365103908027     
   1229.3530323373843     
   246.44870802587866     
  -620.77875755602918     
  -18.428217361377637     
   1201.6005258476678     
   244.89666473063829     
  -620.84836863297642     
  -9.4162134175201189     
   1175.2712433538186     
   243.34450332133517     
  -620.87341336425118     
 -0.60167909236647243     
   1150.2797526514978     
   241.79233400055136     
  -620.85485401435074     
   8.0254190525196734     
   1126.5465415265535     
   240.24026462667427     
  -620.79360417143459     
   16.474518113968834     
   1103.9975370178749     
   238.68840083194542     
  -620.69053162704563     
   24.754499641602902     
   1082.5636785846900     
   237.13684613355804     
  -620.54646105986410     
   32.873727230988081     
   1062.1805444001968     
   235.58570203827458     
  -620.36217653850167     
   40.840081313989572     
   1042.7879898328063     
   234.03506814099887     
  -620.13842385712235     
   48.660991237735622     
   1024.3298185097990     
   232.48504221770472     
  -619.87591271683664     
   56.343464876559125     
   1006.7535070964743     
   230.93572031309165     
  -619.57531876419580     
   63.894116179782685     
   990.00991071390615     
   229.38719682331214     
  -619.23728549747102     
   71.319190510136991     
   974.05302664762610     
   227.83956457408769     
  -618.86242605067071     
   78.624588209994187     
   958.83977708462487     
   226.29291489450884     
  -618.45132486380032     
   85.815886538128879     
   944.32976840447282     
   224.74733768679283     
  -618.00453924795215     
   92.898359801162428     
   930.48513684955867     
   223.20292149225199     
  -617.52260085263038     
   99.876998327534054     
   917.27034475205676     
   221.65975355370909     
  -617.00601704202859     
   106.75652591317449     
   904.65202435074082     
   220.11791987457886     
  -616.45527218700613     
   113.54141609580505     
   892.59883377241272     
   218.57750527481872     
  -615.87082887839392     
   120.23590734909814     
   881.08131189710184     
   217.03859344393916     
  -615.25312906705039     
   126.84401718832642     
   870.07175128741130     
   215.50126699125008     
  -614.60259513577205     
   133.36955532298202     
   859.54408349902201     
   213.96560749350772     
  -613.91963090759157     
   139.81613594922467     
   849.47376207046750     
   212.43169554011595     
  -613.20462259480666     
   146.18718916475319     
   839.83767586536464     
   210.89961077602490     
  -612.45793969256033     
   152.48597173374344     
   830.61403427521088     
   209.36943194246112     
  -611.67993582074905     
   158.71557699080751     
   821.78230370440917     
   207.84123691561393     
  -610.87094951760048     
   164.87894426859060     
   813.32310894712452     
   206.31510274339519     
  -610.03130498796475     
   170.97886758569405     
   805.21816732584955     
   204.79110568038155     
  -609.16131280939896     
   177.01800384063790     
   797.45021966002059     
   203.26932122104174     
  -608.26127059857720     
   182.99888048808808     
   790.00295934189000     
   201.74982413134458     
  -607.33146364064908     
   188.92390268315225     
   782.86098670636693     
   200.23268847883764     
  -606.37216548373249     
   194.79536008345002     
   776.00972778123992     
   198.71798766128083     
  -605.38363850091935     
   200.61543304180930     
   769.43541747196423     
   197.20579443391344     
  -604.36613442163275     
   206.38619867284905     
   763.12501887950293     
   195.69618093542948     
  -603.31989483416453     
   212.10963631444531     
   757.06619690194452     
   194.18921871273039     
  -602.24515166140043     
   217.78763279120977     
   751.24727214268250     
   192.68497874452046     
  -601.14212761109172     
   223.42198733227991     
   745.65718107307862     
   191.18353146380701     
  -600.01103660228512     
   229.01441619032801     
   740.28543462739481     
   189.68494677936241     
  -598.85208416943419     
   234.56655695003349     
   735.12210300703418     
   188.18929409620262     
  -597.66546784525269     
   240.07997272258623     
   730.15774831985641     
   186.69664233513382     
  -596.45137752385881     
   245.55615583498516     
   725.38343952593254     
   185.20705995141438     
  -595.20999580519276     
   250.99653163142966     
   720.79068758459857     
   183.72061495257859     
  -593.94149832164339     
   256.40246178831416     
   716.37143344322499     
   182.23737491546430     
  -592.64605404832469     
   261.77524753913838     
   712.11803542474786     
   180.75740700248491     
  -591.32382559746486     
   267.11613280482396     
   708.02321891149450     
   179.28077797718407     
  -589.97496949808612     
   272.42630694666019     
   704.08008649531484     
   177.80755421910862     
  -588.59963646173105     
   277.70690759537501     
   700.28206584800557     
   176.33780173803405     
  -587.19797163501948     
   282.95902308923507     
   696.62292437110352     
   174.87158618757400     
  -585.77011483974138     
   288.18369502201836     
   693.09672088975788     
   173.40897287820479     
  -584.31620080111463     
   293.38192042869156     
   689.69780778555730     
   171.95002678973293     
  -582.83635936507517     
   298.55465398708327     
   686.42081256343147     
   170.49481258323286     
  -581.33071570490415     
   303.70281008130900     
   683.26061486401898     
   169.04339461248071     
  -579.79939051796896     
   308.82726469278913     
   680.21234588888376     
   167.59583693490802     
  -578.24250021301953     
   313.92885728695575     
   677.27135911731523     
   166.15220332209850     
  -576.66015708860130     
   319.00839248033560     
   674.43324067586957     
   164.71255726984938     
  -575.05246950293702     
   324.06664178540467     
   671.69376451038204     
   163.27696200781827     
  -573.41954203592536     
   329.10434501923254     
   669.04892645014172     
   161.84548050877430     
  -571.76147564345831     
   334.12221196760856     
   666.49488406643457     
   160.41817549747302     
  -570.07836780454397     
   339.12092359810686     
   664.02799009668399     
   158.99510945917149     
  -568.37031266173915     
   344.10113352383200     
   661.64476065658550     
   157.57634464780108     
  -566.63740115485768     
   349.06346922875628     
   659.34186106830396     
   156.16194309381319     
  -564.87972114881893     
   354.00853318676855     
   657.11612687786044     
   154.75196661171304     
  -563.09735755550605     
   358.93690413835253     
   654.96452213719692     
   153.34647680729580     
  -561.29039245002423     
   363.84913805438151     
   652.88415336570381     
   151.94553508459848     
  -559.45890518187673     
   368.74576920462425     
   650.87225563208278     
   150.54920265258031     
  -557.60297248106053     
   373.62731112186492     
   648.92619295884458     
   149.15754053154393     
  -555.72266855933321     
   378.49425756905623     
   647.04343806541203     
   147.77060955930912     
  -553.81806520702423     
   383.34708335454684     
   645.22158023190684     
   146.38847039714972     
  -551.88923188562217     
   388.18624520628612     
   643.45831591980357     
   145.01118353550439     
  -549.93623581616714     
   393.01218257568468     
   641.75144204550577     
   143.63880929947135     
  -547.95914206375039     
   397.82531839102597     
   640.09884861006810     
   142.27140785409642     
  -545.95801361838380     
   402.62605975560149     
   638.49852216457009     
   140.90903920946334     
  -543.93291147231525     
   407.41479867183580     
   636.94853386207285     
   139.55176322559510     
  -541.88389469394610     
   412.19191267580129     
   635.44704012875798     
   138.19963961717445     
  -539.81102049856474     
   416.95776547676701     
   633.99227191816806     
   136.85272795809152     
  -537.71434431608247     
   421.71270751615327     
   632.58254428178532     
   135.51108768582554     
  -535.59391985579634     
   426.45707659826667     
   631.21623610827498     
   134.17477810566848     
  -533.44979916837804     
   431.19119836907873     
   629.89179793095161     
   132.84385839479668     
  -531.28203270532140     
   435.91538685356090     
   628.60775187320939     
   131.51838760619734     
  -529.09066937570594     
   440.62994499260992     
   627.36267132573801     
   130.19842467245601     
  -526.87575660065556     
   445.33516502755299     
   626.15519862827057     
   128.88402840941077     
  -524.63734036554354     
   450.03132901726502     
   624.98403104482293     
   127.57525751967876     
  -522.37546526987512     
   454.71870925010120     
   623.84791734384578     
   126.27217059606059     
  -520.09017457517439     
   459.39756863018005     
   622.74566276600979     
   124.97482612482757     
  -517.78151025084662     
   464.06816110092512     
   621.67612074331566     
   123.68328248889675     
  -515.44951301807816     
   468.73073200649992     
   620.63818751080305     
   122.39759797089827     
  -513.09422239202979     
   473.38551841283095     
   619.63081522452455     
   121.11783075613977     
  -510.71567672218015     
   478.03274952701486     
   618.65299005086115     
   119.84403893547183     
  -508.31391323098165     
   482.67264695239635     
   617.70374327814977     
   118.57628050805882     
  -505.88896805103320     
   487.30542502698245     
   616.78214648082928     
   117.31461338405869     
  -503.44087626065175     
   491.93129112558870     
   615.88731050836657     
   116.05909538721582     
  -500.96967191795176     
   496.55044595440143     
   615.01837619757623     
   114.80978425737028     
  -498.47538809362607     
   501.16308377588325     
   614.17453070664521     
   113.56673765288686     
  -495.95805690229588     
   505.76939275618309     
   613.35498147994883     
   112.33001315300743     
  -493.41770953261221     
   510.36955511728274     
   612.55897857153002     
   111.09966826012942     
  -490.85437627617762     
   514.96374745656919     
   611.78579777016409     
   109.87576040201367     
  -488.26808655518658     
   519.55214093984546     
   611.03474302941493     
   108.65834693392443     
  -485.65886894905555     
   524.13490151256610     
   610.30515089406606     
   107.44748514070423     
  -483.02675121991342     
   528.71219014427152     
   609.59638218775979     
   106.24323223878632     
  -480.37176033702605     
   533.28416301067978     
   608.90782081321447     
   105.04564537814727     
  -477.69392250033241     
   537.85097166677883     
   608.23888328086412     
   103.85478164420191     
  -474.99326316293701     
   542.41276329138532     
   607.58900166636010     
   102.67069805964329     
  -472.26980705269881     
   546.96968080388308     
   606.95763423000187     
   101.49345158622960     
  -469.52357819303757     
   551.52186306060810     
   606.34426531192901     
   100.32309912652028     
  -466.75459992275995     
   556.06944505044748     
   605.74838972909163     
   99.159697525563530     
  -463.96289491520031     
   560.61255797341573     
   605.16953617416164     
   98.003303572536865     
  -461.14848519652992     
   565.15132949472195     
   604.60723924647880     
   96.853974002342994     
  -458.31139216332048     
   569.68588378907054     
   604.06106335406037     
   95.711765497162489     
  -455.45163659943722     
   574.21634176422594     
   603.53058145926695     
   94.576734687965256     
  -452.56923869221373     
   578.74282112517051     
   603.01539458091759     
   93.448938155982319     
  -449.66421804793953     
   583.26543658452727     
   602.51510531861584     
   92.328432434139643     
  -446.73659370679218     
   587.78429987441689     
   602.02934885701268     
   91.215274008455452     
  -443.78638415712902     
   592.29951999084449     
   601.55776233725589     
   90.109519319402608     
  -440.81360734913096     
   596.81120320837397     
   601.10000485511762     
   89.011224763237408     
  -437.81828070799804     
   601.31945324478738     
   600.65574812466537     
   87.920446693296256     
  -434.80042114649677     
   605.82437135572229     
   600.22467531906557     
   86.837241421261538     
  -431.76004507705596     
   610.32605642061526     
   599.80648482534150     
   85.761665218397852     
  -428.69716842336237     
   614.82460505680535     
   599.40088911837336     
   84.693774316759942     
  -425.61180663140738     
   619.32011172519321     
   599.00760732431252     
   83.633624910373570     
  -422.50397468014410     
   623.81266878012548     
   598.62637790285987     
   82.581273156390239     
  -419.37368709165776     
   628.30236661439699     
   598.25694263977255     
   81.536775176217162     
  -416.22095794091132     
   632.78929368419529     
   597.89905978667491     
   80.500187056623218     
  -413.04580086511930     
   637.27353663259532     
   597.55250067512543     
   79.471564850822219     
  -409.84822907256876     
   641.75518038765870     
   597.21702975934693     
   78.450964579534286     
  -406.62825535132237     
   646.23430811085393     
   596.89245319183465     
   77.438442232026276     
  -403.38589207727085     
   650.71100150979260     
   596.57854539093239     
   76.434053767132283     
  -400.12115122199572     
   655.18534060022466     
   596.27513360992589     
   75.437855114255029     
  -396.83404436023949     
   659.65740410229898     
   595.98201155468803     
   74.449902174348978     
  -393.52458267701127     
   664.12726918895930     
   595.69902028980687     
   73.470250820886093     
  -390.19277697443613     
   668.59501184113276     
   595.42597375776484     
   72.498956900804828     
  -386.83863767822243     
   673.06070664431604     
   595.16272718666551     
   71.536076235443431     
  -383.46217484386614     
   677.52442709821594     
   594.90911056943548     
   70.581664621457961     
  -380.06339816255183     
   681.98624542748689     
   594.66499434672767     
   69.635777831726060     
  -376.64231696677047     
   686.44623288508717     
   594.43022174197938     
   68.698471616236858     
  -373.19894023568730     
   690.90445954815209     
   594.20468042600430     
   67.769801702967968     
  -369.73327660018862     
   695.36099465134703     
   593.98822345781116     
   66.849823798750037     
  -366.24533434774196     
   699.81590632728080     
   593.78075460449634     
   65.938593590119538     
  -362.73512142695677     
   704.26926198681440     
   593.58213829634440     
   65.036166744160454     
  -359.20264545192958     
   708.72112802403706     
   593.39229112536157     
   64.142598909335348     
  -355.64791370635089     
   713.17157020747720     
   593.21109055696070     
   63.257945716306537     
  -352.07093314736545     
   717.62065338665457     
   593.03846216863701     
   62.382262778747780     
  -348.47171040926662     
   722.06844185291925     
   592.87429775001556     
   61.515605694147077     
  -344.85025180691912     
   726.51499908604444     
   592.71853248401510     
   60.658030044601155     
  -341.20656333900490     
   730.96038807967443     
   592.57106916107659     
   59.809591397602077     
  -337.54065069105968     
   735.40467109838255     
   592.43185289276551     
   58.970345306816512     
  -333.85251923832607     
   739.84790999507823     
   592.30079772700947     
   58.140347312858111     
  -330.14217404839320     
   744.29016597803093     
   592.17785603515392     
   57.319652944053509     
  -326.40961988370248     
   748.73149989829449     
   592.06295888943839     
   56.508317717202367     
  -322.65486120373191     
   753.17197208996515     
   591.95605297245265     
   55.706397138331909     
  -318.87790216728877     
   757.61164248725868     
   591.85709761848227     
   54.913946703446399     
  -315.07874663427219     
   762.05057071939723     
   591.76603355919951     
   54.131021899271971     
  -311.25739816754589     
   766.48881597109130     
   591.68283588577549     
   53.357678203997253     
  -307.41386003451765     
   770.92643724023446     
   591.60745100710756     
   52.593971088010115     
  -303.54813520861001     
   775.36349312278799     
   591.53986455675192     
   51.839956014631007     
  -299.66022637053572     
   779.80004210696347     
   591.48002970312973     
   51.095688440843283     
  -295.75013590944388     
   784.23614232973705     
   591.42793948320912     
   50.361223818020804     
  -291.81786592392996     
   788.67185187586097     
   591.38355665753352     
   49.636617592653259     
  -287.86341822286323     
   793.10722855079257     
   591.34688029611323     
   48.921925207069563     
  -283.88679432610382     
   797.54233015301338     
   591.31788176356167     
   48.217202100159646     
  -279.88799546505561     
   801.97721426624025     
   591.29656693745699     
   47.522503708095044     
  -275.86702258309441     
   806.41193851827097     
   591.28291457630894     
   46.837885465048572     
  -271.82387633585466     
   810.84656037759351     
   591.27693738495407     
   46.163402803913456     
  -267.75855709139080     
   815.28113740798051     
   591.27862211056254     
   45.499111157022234     
  -263.67106493018622     
   819.71572707380983     
   591.28798729567632     
   44.845065956865795     
  -259.56139964505547     
   824.15038697852731     
   591.30502744702426     
   44.201322636812812     
  -255.42956074089813     
   828.58517468438004     
   591.32976695090190     
   43.567936631829966     
  -251.27554743434598     
   833.02014793651176     
   591.36220740514091     
   42.944963379203180     
  -247.09935865327446     
   837.45536449205042     
   591.40238083315478     
   42.332458319260283     
  -242.90099303617370     
   841.89088234829899     
   591.45029343093029     
   41.730476896095347     
  -238.68044893143028     
   846.32675954903107     
   591.50598444770264     
   41.139074558294972     
  -234.43772439647680     
   850.76305443238880     
   591.56946883259479     
   40.558306759666920     
  -230.17281719677416     
   855.19982544863331     
   591.64078683883315     
   39.988228959971345     
  -225.88572480477785     
   859.63713134992440     
   591.71996766034579     
   39.428896625654843     
  -221.57644439863469     
   864.07503110737696     
   591.80704764286020     
   38.880365230587785     
  -217.24497286095439     
   868.51358396469846     
   591.90207376810929     
   38.342690256805092     
  -212.89130677724785     
   872.95284951795929     
   592.00507905264658     
   37.815927195250808     
  -208.51544243442572     
   877.39288761085413     
   592.11612243772277     
   37.300131546526735     
  -204.11737581907582     
   881.83375852913696     
   592.23524126397024     
   36.795358821645486     
  -199.69710261565635     
   886.27552283861689     
   592.36250002621898     
   36.301664542788160     
  -195.25461820458787     
   890.71824158881350     
   592.49794493312947     
   35.819104244066999     
  -190.78991766017620     
   895.16197617581201     
   592.64164410552792     
   35.347733472293356     
  -186.30299574847027     
   899.60678850660338     
   592.79365165305990     
   34.887607787751143     
  -181.79384692496865     
   904.05274089400143     
   592.95404195321578     
   34.438782764976224     
  -177.26246533221212     
   908.49989620865040     
   593.12287429594107     
   34.001313993541899     
  -172.70884479727570     
   912.94831776587012     
   593.30023209214585     
   33.575257078850882     
  -168.13297882909472     
   917.39806950656111     
   593.48617913791247     
   33.160667642934101     
  -163.53486061570297     
   921.84921585009556     
   593.68080466048366     
   32.757601325256488     
  -158.91448302136521     
   926.30182188504909     
   593.88418275105766     
   32.366113783530203     
  -154.27183858351327     
   930.75595325568213     
   594.09640579841732     
   31.986260694535616     
  -149.60691950962624     
   935.21167629917022     
   594.31755617584702     
   31.618097754950227     
  -144.91971767395199     
   939.66905797048912     
   594.54773379249116     
   31.261680682186011     
  -140.21022461409103     
   944.12816597393271     
   594.78702685943051     
   30.917065215235407     
  -135.47843152746765     
   948.58906867537848     
   595.03554365920900     
   30.584307115526336     
  -130.72432926764725     
   953.05183525282246     
   595.29337906898024     
   30.263462167786589     
  -125.94790834052547     
   957.51653559583997     
   595.56064857728325     
   29.954586180917889     
  -121.14915890038554     
   961.98324046016955     
   595.83745617327156     
   29.657734988880048     
  -116.32807074578135     
   966.45202138146919     
   596.12392231475860     
   29.372964451585521     
  -111.48463331533070     
   970.92295079882979     
   596.42016312626674     
   29.100330455804741     
  -106.61883568327804     
   975.39610202227664     
   596.72630188839310     
   28.839888916082646     
  -101.73066655500614     
   979.87154928643963     
   597.04246848094863     
   28.591695775666746     
  -96.820114262290019     
   984.34936780004671     
   597.36879078658137     
   28.355807007447122     
  -91.887166758462428     
   988.82963373094617     
   597.70540974142386     
   28.132278614908817     
  -86.931811613375146     
   993.31242430400675     
   598.05246098534087     
   27.921166633096977     
  -81.954036008211517     
   997.79781776139691     
   598.41009528407903     
   27.722527129595200     
  -76.953826730118067     
   1002.2858934760275     
   598.77845850956851     
   27.536416205517540     
  -71.931170166640769     
   1006.7767319148493     
   599.15771000477343     
   27.362889996514628     
  -66.886052300004039     
   1011.2704147398849     
   599.54800681613028     
   27.202004673794345     
  -61.818458701176688     
   1015.7670247910061     
   599.94951889501772     
   27.053816445157583     
  -56.728374523742488     
   1020.2666461827187     
   600.36241380506431     
   26.918381556049582     
  -51.615784497569933     
   1024.7693642862566     
   600.78687294384429     
   26.795756290627338     
  -46.480672922271062     
   1029.2752658333354     
   601.22307621901177     
   26.685996972843682     
  -41.323023660425157     
   1033.7844389049781     
   601.67121654241248     
   26.589159967548536     
  -36.142820130590209     
   1038.2969730290461     
   602.13148723858899     
   26.505301681607978     
  -30.940045300059133     
   1042.8129591833356     
   602.60409360513597     
   26.434478565041690     
  -25.714681677387471     
   1047.3324898853741     
   603.08924441083911     
   26.376747112179448     
  -20.466711304627776     
   1051.8556592184555     
   603.58715769304047     
   26.332163862837334     
  -15.196115749328866     
   1056.3825629011531     
   604.09805830480275     
   26.300785403514304     
  -9.9028760962297628     
   1060.9132983384393     
   604.62218025551385     
   26.282668368609912     
  -4.5869729386578904     
   1065.4479646903555     
   605.15976477405241     
   26.277869441663906     
  0.75161363038352391     
   1069.9866629261610     
   605.71106291062210     
   26.286445356618511     
   6.1129040274437880     
   1074.5294958979907     
   606.27633519648919     
   26.308452899104221     
   11.496919188218799     
   1079.0765684119644     
   606.85585150958036     
   26.343948907750022     
   16.903680577494310     
   1083.6279872982861     
   607.44989244464182     
   26.392990275518940     
   22.333210199468962     
   1088.1838614916210     
   608.05875025592695     
   26.455633951069910     
   27.785530608494494     
   1092.7443021185404     
   608.68272748692948     
   26.531936940147002     
   33.260664920227455     
   1097.3094225746922     
   609.32214114721728     
   26.621956306997120     
   38.758636823247556     
   1101.8793386332966     
   609.97731912176664     
   26.725749175817306     
   44.279470591147451     
   1106.4541685267097     
   610.64860563520551     
   26.843372732232933     
   49.823191095136792     
   1111.0340330689737     
   611.33635714014815     
   26.974884224808033     
   55.389823817177920     
   1115.6190557475247     
   612.04094996806771     
   27.120340966589247     
   60.979394863727570     
   1120.2093628722855     
   612.76277150792737     
   27.279800336684819     
   66.591930980054656     
   1124.8050836585949     
   613.50223538637181     
   27.453319781880253     
   72.227459565261256     
   1129.4063504239928     
   614.25976500646755     
   27.640956818292381     
   77.886008687974964     
   1134.0132986615411     
   615.03581555617473     
   27.842769033063576     
   83.567607102824482     
   1138.6260672782125     
   615.83085321416490     
   28.058814086098202     
   89.272284267713189     
   1143.2447986773186     
   616.64538046528321     
   28.289149711843294     
   95.000070361983632     
   1147.8696390308085     
   617.47991339560895     
   28.533833721115837     
   100.75099630551372     
   1152.5007383812754     
   618.33500935575489     
   28.792924002979031     
   106.52509377884566     
   1157.1382509514438     
   619.21124332049158     
   29.066478526670263     
   112.32239524441501     
   1161.7823352763471     
   620.10923631774790     
   29.354555343583602     
   118.14293396897784     
   1166.4331545487305     
   621.02963254711949     
   29.657212589309978     
   123.98674404733163     
   1171.0908767928338     
   621.97312929016266     
   29.974508485738415     
   129.85386042747012     
   1175.7556752625101     
   622.94045144962149     
   30.306501343222028     
   135.74431893724721     
   1180.4277286483821     
   623.93238770490291     
   30.653249562812764     
   141.65815631275873     
   1185.1072215561690     
   624.94975984824544     
   31.014811638569377     
   147.59541022853662     
   1189.7943447550308     
   625.99346401969717     
   31.391246159943321     
   153.55611932976228     
   1194.4892957351785     
   627.06444165118205     
   31.782611814247964     
   159.54032326671899     
   1199.1922790475624     
   628.16371420057271     
   32.188967389216835     
   165.54806273159795     
   1203.9035069040665     
   629.29237406441098     
   32.610371775657335     
   171.57937949813211     
   1208.6231997095497     
   630.45158959183914     
   33.046883970206927     
   177.63431646398459     
   1213.3515866314883     
   631.64263719125665     
   33.498563078199552     
   183.71291769658950     
   1218.0889064104231     
   632.86687287067241     
   33.965468316650970     
   189.81522848250782     
   1222.8354079569528     
   634.12578780736010     
   34.447659017372416     
   195.94129538081410     
   1227.5913513655082     
   635.42097886264844     
   34.945194630223270     
   202.09116628099520     
   1232.3570087069779     
   636.75420010800633     
   35.458134726514565     
   208.26489046578226     
   1237.1326652077882     
   638.12734488427850     
   35.986539002576322     
   214.46251867953765     
   1241.9186202944202     
   639.54250056443357     
   36.530467283503590     
   220.68410320289547     
   1246.7151890486534     
   641.00192948259519     
   37.089979527097519     
   226.92969793431641     
   1251.5227035197729     
   642.50813748040730     
   37.665135828019970     
   233.19935847949316     
   1256.3415145508761     
   644.06385472501836     
   38.255996422182363     
   239.49314224952352     
   1261.1719934613136     
   645.67211621393528     
   38.862621691392135     
   245.81110856900924     
   1266.0145343329182     
   647.33625000168570     
   39.485072168283132     
   252.15331879536123     
   1270.8695562079306     
   649.05996602738787     
   40.123408541559819     
   258.51983645076405     
   1275.7375059531362     
   650.84735883212056     
   40.777691661588904     
   264.91072736850771     
   1280.6188611443770     
   652.70301217518261     
   41.447982546376906     
   271.32605985570802     
   1285.5141337356911     
   654.63201032138420     
   42.134342387977171     
   277.76590487457986     
   1290.4238738131012     
   656.64007369205899     
   42.836832559376120     
   284.23033624502722     
   1295.3486743657918     
   658.73358287246037     
   43.555514621915691     
   290.71943087153488     
   1300.2891762373351     
   660.91974606241206     
   44.290450333317061     
   297.23326899796041     
   1305.2460743328033     
   663.20665548650186     
   45.041701656380518     
   303.77193449441467     
   1310.2201242489521     
   665.60349130143834     
   45.809330768447680     
   310.33551518112148     
   1315.2121504337128     
   668.12062576658775     
   46.593400071725455     
   316.92410319502301     
   1320.2230551269622     
   670.76987105989770     
   47.393972204586774     
   323.53779540574004     
   1325.2538291599114     
   673.56468068113179     
   48.211110053981528     
   330.17669388930256     
   1330.3055642650199     
   676.52041702366739     
   49.044876769112939     
   336.84090646844669     
   1335.3794673926973     
   679.65471775112997     
   49.895335776560245     
   343.53054733136815     
   1340.4768777758309     
   682.98782135028978     
   50.762550797059454     
   350.24573774189747     
   1345.5992864359580     
   686.54310436928210     
   51.646585864190449     
   356.98660685728436     
   1350.7483597187279     
   690.34756364284578     
   52.547505345262564     
   363.75329267269615     
   1355.9259664460490     
   694.43256863251679     
   53.465373964743499     
   370.54594311558844     
   1361.1342107107930     
   698.83459502943094     
   54.400256830639940     
   377.36471731779903     
   1366.3754701735136     
   703.59629647467239     
   55.352219464315176     
   384.20978709922565     
   1371.6524423970739     
   708.76762891836427     
   56.321327834322403     
   391.08133870425308     
   1376.9681996139614     
   714.40741355032230     
   57.307648394946483     
   397.97957484132712     
   1382.3262552155888     
   720.58506893985566     
   58.311248130286579     
   404.90471708744758     
   1387.7306432326377     
   727.38295207046258     
   59.332194604884052     
   411.85700873396223     
   1393.1860153731664     
   734.89905726000165     
   60.370556022112787     
   418.83671816815155     
   1398.6977583026162     
   743.25060409708487     
   61.426401291813271     
   425.84414290849162     
   1404.2721378333445     
   752.57832457843290     
   62.499800108982257     
   432.87961444124403     
   1409.9164752676827     
   763.05209357893148     
   63.590823045744777     
   439.94350404433720     
   1415.6393659695248     
   774.87787272584058     
   64.699541659359667     
   447.03622983429830     
   1421.4509500149684     
   788.30680687834047     
   65.826028619676890     
   454.15826533700226     
   1427.3632510665561     
   803.64672312563823     
   66.970357860318586     
   461.31014996839349     
   1433.3906014899983     
   821.27727420752683     
   68.132604758956319     
   468.49250192473505     
   1439.5501810465548     
   841.66952282598209     
   69.312846353485966     
   475.70603413352063     
   1445.8627024677496     
   865.41198982838796     
   70.511161602772560     
   482.95157412066885     
   1452.3532923914627     
   893.24510451305821     
   71.727631703106411     
   490.23008892833565     
   1459.0526306753104     
   926.10768678327690     
   72.962340474801550     
   497.54271660083919     
   1465.9984383261849     
   965.19991477337089     
   74.215374837791884     
   504.89080629087232     
   1473.2374376869852     
   1012.0698115880703     
   75.486825401095388     
   512.27596978827432     
   1480.8279612738957     
   1068.7335459530666     
   76.776787199285721     
   519.70014834863059     
   1488.8434628685438     
   1137.8444660560733     
   78.085360620619980     
   527.16570024671171     
   1497.3772963639642     
   1222.9354678614473     
   79.412652587705750     
   534.67551676855408     
   1506.5493123729252     
   1328.7678844221603     
   80.758778074827632     
   542.23317772825146     
   1516.5150715060913     
   1461.8561194734757     
   82.123862079847072     
   549.84316288802222     
   1527.4789924021427     
   1631.2220132170871     
   83.508042218613568     
   557.51114326278059     
   1539.7131575012704     
   1849.6846157882856     
   84.911472185327057     
   565.24439063683315     
   1553.5857921196830     
   2135.4005717999371     
   86.334326438753791     
   573.05235835815267     
   1569.6012964081822     
   2516.1924665625847     
   87.776806658259048     
   580.94754344894181     
   1588.4727399074020     
   3029.8309252746285     
   89.239150812614000     
   588.94671647832763     
   1611.1964718469612     
   3750.6480421258902     
   90.721646185634555     
   597.07302348835242     
   1639.3263321629061     
   4738.5139529747548     
   92.224648573211937     
   605.35850228578511     
   1674.8651868102161     
   6317.2195322192147     
   93.748611442899190     
   613.85127608606547     
   1722.2443333018612     
   8203.9155243464775     
   95.294131846377525     
   622.61632116865610     
   1783.7736997344584     
   13100.216863865006     
   96.862025925811039     
   631.78081873352608     
   1882.0253262134484     
   14037.761769615854     
   98.453459970961305     
   641.45415339777333     
   1987.3085394855648     
   43395.937442530972     
   100.07019409435010     
   652.20436992224893     
   2312.7780703045546     
  -5205.4561217798637     
   101.71507854684319     
   663.67065797148803     
   2273.7371493912065     
   303118.93055524537     
   103.39320228224557     
   680.72282366635545     
   4547.1291285555999     
  -531552.69924614904     
   105.11512338753917     
   693.49185619826812     
   560.48388420956633     
   3675864.2892517834     
   106.90979143183075     
   765.21673104279012     
   28129.466053598582     
   2834380.8915522341     
   109.04292962370317     
   959.00870302738213     
   49387.322740239884     
   2834380.8915522341     
   2.7767481468918218     
   410.92478951408145     
  -124106664.62942867     
   30328355673153.402     
   2.7770652933723796     
   253.69652727468431     
  -33121597.609968476     
   36902641524947.742     
   2.7770857403917537     
   249.03871378513452     
  -24111892.579221241     
   1726459033352.6492     
   2.7771074716710871     
   244.83485567824800     
  -23656077.387031082     
   8489218795171.0977     
   2.7771305651651987     
   240.56291437141067     
  -21232373.019509368     
   5514333677688.2285     
   2.7771551033431550     
   236.36794991733512     
  -19529883.838419221     
   5066619016547.8242     
   2.7771811734319485     
   232.20930671217130     
  -17838317.759900641     
   4194284663532.7622     
   2.7772088676718436     
   228.09803111258347     
  -16324031.362333991     
   3572992053826.7236     
   2.7772382835838210     
   224.03077601779015     
  -14929071.957583806     
   3018955154425.1616     
   2.7772695242495589     
   220.00820139543032     
  -13654496.414881663     
   2556496628708.9531     
   2.7773026986043785     
   216.02985168064339     
  -12487327.954489788     
   2163363099437.6726     
   2.7773379217435910     
   212.09558188419231     
  -11419264.299435355     
   1830904311591.1431     
   2.7773753152426788     
   208.20516057163817     
  -10441773.301272852     
   1549363333573.1555     
   2.7774150074917379     
   204.35838039131036     
  -9547274.4374521375     
   1311052719345.8230     
   2.7774571340446053     
   200.55502731196333     
  -8728760.5072023980     
   1109322987724.6809     
   2.7775018379830820     
   196.79488918264119     
  -7979826.8778504739     
   938574404708.89661     
   2.7775492702966522     
   193.07775334716482     
  -7294601.5201964155     
   794056261807.11487     
   2.7775995902780810     
   189.40340731366209     
  -6667705.6706640013     
   671746630735.20837     
   2.7776529659352600     
   185.77163857348773     
  -6094211.4884651154     
   568238890433.43286     
   2.7777095744196356     
   182.18223464746328     
  -5569604.7394241132     
   480648124946.69580     
   2.7777696024715337     
   178.63498306977385     
  -5089750.2389433263     
   406531353606.62329     
   2.7778332468826576     
   175.12967140452534     
  -4650860.1577088907     
   343819775535.28265     
   2.7779007149760040     
   171.66608723876274     
  -4249465.1446157061     
   290761786043.67157     
   2.7779722251033747     
   168.24401817849386     
  -3882387.5746141188     
   245874228828.79776     
   2.7780480071606406     
   164.86325186293871     
  -3546717.2635347736     
   207901431450.68597     
   2.7781283031208250     
   161.52357595515878     
  -3239789.0582612241     
   175780336786.75171     
   2.7782133675850216     
   158.22477814729828     
  -2959162.3431399958     
   148611011500.85007     
   2.7783034683510781     
   154.96664615978210     
  -2702602.2464013523     
   125631670332.73885     
   2.7783988869998923     
   151.74896774801124     
  -2468062.3901880058     
   106197479249.91852     
   2.7784999194990689     
   148.57153069834996     
  -2253669.1297554201     
   89762673528.461670     
   2.7786068768235648     
   145.43412283095654     
  -2057707.0228857077     
   75865321313.053848     
   2.7787200855928509     
   142.33653200301390     
  -1878605.6056709862     
   64114508226.721283     
   2.7788398887239523     
   139.27854610822286     
  -1714927.1810290141     
   54179408793.661751     
   2.7789666460996072     
   136.25995308238720     
  -1565355.7038726956     
   45780088483.777023     
   2.7791007352505872     
   133.28054089773835     
  -1428686.5364096407     
   38679680159.079720     
   2.7792425520510604     
   130.34009757293165     
  -1303817.0873745698     
   32677770698.018875     
   2.7793925114256650     
   127.43841117030537     
  -1189738.2353367326     
   27604807099.597649     
   2.7795510480667254     
   124.57526979693721     
  -1085526.4495580229     
   23317348597.387329     
   2.7797186171598178     
   121.75046161073175     
  -990336.58979890705     
   19694055694.595612     
   2.7798956951156026     
   118.96377481840739     
  -903395.29909128859     
   16632291836.191715     
   2.7800827803055479     
   116.21499767860443     
  -823994.94881623727     
   14045245367.944254     
   2.7802803937988538     
   113.50391850470039     
  -751488.09641035297     
   11859495629.101648     
   2.7804890800975217     
   110.83032566642585     
  -685282.40259612142     
   10012950943.495064     
   2.7807094078661336     
   108.19400759151380     
  -624835.97899071197     
   8453104951.9012985     
   2.7809419706524827     
   105.59475276773367     
  -569653.12179855013     
   7135559445.5950317     
   2.7811873875947484     
   103.03234974583827     
  -519280.40779131377     
   6022775440.0938091     
   2.7814463041104047     
   100.50658714067823     
  -473303.11530595005     
   5083015613.3565054     
   2.7817193925615227     
   98.017253633548194     
  -431341.94753992686     
   4289449774.1203094     
   2.7820073528905427     
   95.564137974454837     
  -393050.03050269571     
   3619397746.5655050     
   2.7823109132199710     
   93.147028983781368     
  -358110.16458071902     
   3053689074.4134970     
   2.7826308304087704     
   90.765715554187679     
  -326232.30613769143     
   2576121046.3580685     
   2.7829678905574950     
   88.419986653273298     
  -297151.26248398935     
   2173000396.8409100     
   2.7833229094534273     
   86.109631324187234     
  -270624.58065553865     
   1832755625.6699038     
   2.7836967329461264     
   83.834438687961551     
  -246430.61365100331     
   1545608944.5641313     
   2.7840902372429075     
   81.594197945623705     
  -224366.75100470422     
   1303298982.7901921     
   2.7845043291127753     
   79.388698378652066     
  -204247.79785807215     
   1098846178.9453108     
   2.7849399459863067     
   77.217729350605239     
  -185904.49124923881     
   926354402.58010006     
   2.7853980559378595     
   75.081080308641305     
  -169182.14186569094     
   780843201.18512785     
   2.7858796575352915     
   72.978540783830042     
  -153939.39082232048     
   658105988.78830004     
   2.7863857795410940     
   70.909900392099331     
  -140047.07121323547     
   554590089.14512551     
   2.7869174804475043     
   68.874948834437944     
  -127387.16677160515     
   467295393.29318684     
   2.7874758478266966     
   66.873475896758663     
  -115851.85802291307     
   393688621.57406956     
   2.7880619974756411     
   64.905271449749989     
  -105342.65005307592     
   331630907.99500763     
   2.7886770723335697     
   62.970125447814809     
  -95769.573680949397     
   279316548.63242596     
   2.7893222411482843     
   61.067827928057120     
  -87050.454966982041     
   235221267.33783203     
   2.7899986968657005     
   59.198169008160114     
  -79110.246416476293     
   198058473.36838701     
   2.7907076547151086     
   57.360938884201623     
  -71880.415325335343     
   166742312.90576562     
   2.7914503499605932     
   55.555927827415921     
  -65298.383992683317     
   140356440.44578385     
   2.7922280352869220     
   53.782926180465061     
  -59307.017728463776     
   118127640.56271127     
   2.7930419777859679     
   52.041724352809588     
  -53854.156394015234     
   99403538.928297430     
   2.7938934555073804     
   50.332112815221890     
  -48892.185979197704     
   83633777.955587268     
   2.7947837535347584     
   48.653882093249322     
  -44377.646660738552     
   70354113.395024776     
   2.7957141595460175     
   47.006822759587550     
  -40270.874410161960     
   59172985.682413906     
   2.7966859588139696     
   45.390725425400767     
  -36535.673149777489     
   49760176.217278980     
   2.7977004286003737     
   43.805380730207276     
  -33139.015047425622     
   41837231.736141086     
   2.7987588318938301     
   42.250579330326005     
  -30050.766361308888     
   35169376.035945632     
   2.7998624104389629     
   40.726111885887555     
  -27243.436869784535     
   29558683.958473209     
   2.8010123770012627     
   39.231769045920224     
  -24691.950698179571     
   24838316.966351818     
   2.8022099068088862     
   37.767341431923263     
  -22373.436873424838     
   20867658.670510314     
   2.8034561281095058     
   36.332619618995082     
  -20267.037827249529     
   17528208.545671087     
   2.8047521117771046     
   34.927394115131612     
  -18353.734367559075     
   14720116.567364620     
   2.8060988599003580     
   33.551455337923507     
  -16616.185713476414     
   12359259.213615730     
   2.8074972932809805     
   32.204593588701549     
  -15038.583284808567     
   10374772.050226396     
   2.8089482377671855     
   30.886599024030410     
  -13606.517103888938     
   8706968.2364513874     
   2.8104524093441898     
   29.597261623899293     
  -12306.853713739794     
   7305582.6384152882     
   2.8120103979005644     
   28.336371156916695     
  -11127.624626028533     
   6128290.6111275591     
   2.8136226495862195     
   27.103717141726786     
  -10057.924424732255     
   5139459.0779895214     
   2.8152894476749037     
   25.899088805125857     
  -9087.8176485438162     
   4309092.7617119867     
   2.8170108918414352     
   24.722275034150005     
  -8208.2538037026716     
   3611947.0902661420     
   2.8187868757613996     
   23.573064331549425     
  -7410.9895254221456     
   3026775.9344925303     
   2.8206170629389100     
   22.451244735755044     
  -6688.5182275104135     
   2535711.7431544987     
   2.8225008606662061     
   21.356603855782055     
  -6034.0032215839583     
   2123695.7551284367     
   2.8244373920174937     
   20.288928434281598     
  -5441.2261115119209     
   1778154.9366614425     
   2.8264254657785313     
   19.248005716538405     
  -4904.5056824194653     
   1488207.8149079299     
   2.8284635442131609     
   18.233617775570576     
  -4418.7459539551219     
   1245729.0242832922     
   2.8305497085683355     
   17.245563167634131     
  -3979.0414546150350     
   1040487.5097478285     
   2.8326816222202917     
   16.283572393235325     
  -3581.8923408976348     
   875179.27426303155     
   2.8348564913665006     
   15.347635822061584     
  -3220.6545723552754     
   714552.25754115195     
   2.8370710231709317     
   14.436729417072216     
  -2901.7141813334056     
   653606.69695906644     
   2.8393213812742077     
   13.553763963233621     
  -2586.2344806134988     
   358214.81735866895     
   2.8416031385853886     
   12.686359845943686     
  -2399.2619211667288     
   922659.75944426935     
   2.8439112272786793     
   11.881524346013132     
  -1878.4807105973325     
   157735.30705025300     
   2.8643391478751390     
   5.4466578002187127     
  -695.46590772043510     
   36717.736340612370     
   2.8741828450827551     
   2.6577858180030201     
  -420.08288516584236     
   21216.454057758761     
   2.8785332986901286     
  0.95517990575678491     
  -260.95947973265163     
   10214.789548146517     
   2.8794498577928813     
 -0.15809018887872622     
  -184.34855812155271     
   6626.1486992347018     
   2.8780059874058503     
 -0.95559269137583880     
  -134.65244287729246     
   4247.9579099306129     
   2.8748418022517703     
  -1.5492056949511026     
  -102.79275855281284     
   2981.6041706110855     
   2.8703729208386033     
  -2.0072644095162087     
  -80.430727273229721     
   2148.9644329261250     
   2.8648856453386196     
  -2.3691249627649924     
  -64.313494026283792     
   1607.8282860596203     
   2.8585859959110125     
  -2.6605456525327940     
  -52.254781880836632     
   1231.7011010776744     
   2.8516272847226296     
  -2.8987251662917703     
  -43.017023622754074     
   964.21796431469863     
   2.8441266813149504     
  -3.0957311975746400     
  -35.785388890393840     
   767.92497471684987     
   2.8361756934681788     
  -3.2602595487506685     
  -30.025951580017459     
   620.72805706684892     
   2.8278470812748187     
  -3.3987506555807525     
  -25.370491152016086     
   508.09714872246184     
   2.8191995780841155     
  -3.5160762898022866     
  -21.559762536597631     
   420.45958109581318     
   2.8102812085247106     
  -3.6159914853397281     
  -18.406315678379030     
   351.25206641345170     
   2.8011316786519092     
  -3.7014370874863713     
  -15.771925180278139     
   295.88803933803001     
   2.7917841346514312     
  -3.7747488126501736     
  -13.552764885242919     
   251.08799407685959     
   2.7822664810891804     
  -3.8378047371874473     
  -11.669604929666470     
   214.46469627567240     
   2.7726023852262807     
  -3.8921315487806107     
  -10.061119707598927     
   184.25091103529158     
   2.7628120532766416     
  -3.9389824427366937     
  -8.6792378748342411     
   159.11892626705560     
   2.7529128381663051     
  -3.9793951522433577     
  -7.4858459278313241     
   138.05775082413950     
   2.7429197209010043     
  -4.0142357990545614     
  -6.4504127966502764     
   120.28816774443656     
   2.7328456958260099     
  -4.0442324598926049     
  -5.5482515385670039     
   105.20291946164315     
   2.7227020818997789     
  -4.0700011628455339     
  -4.7592296426046801     
   92.323952897333868     
   2.7124987763691628     
  -4.0920662369417329     
  -4.0667999958746748     
   81.271421152669561     
   2.7022444631427898     
  -4.1108763977744935     
  -3.4572643372296525     
   71.740919521902867     
   2.6919467851981134     
  -4.1268175772196063     
  -2.9192074408153807     
   63.486568422824327     
   2.6816124881861909     
  -4.1402232412657547     
  -2.4430581776442004     
   56.308303433055855     
   2.6712475407866574     
  -4.1513827514646060     
  -2.0207459018962810     
   50.042227744611047     
   2.6608572361559175     
  -4.1605481892038760     
  -1.6454291938116981     
   44.553221495068044     
   2.6504462778945324     
  -4.1679399622699016     
  -1.3112800325986873     
   39.729228078756215     
   2.6400188532578426     
  -4.1737514394064190     
  -1.0133108220080156     
   35.476802283404801     
   2.6295786957917247     
  -4.1781528034736448     
 -0.74723480488247929     
   31.717613555314220     
   2.6191291391532219     
  -4.1812942722438953     
 -0.50935270321762371     
   28.385680616308687     
   2.6086731635444766     
  -4.1833088042484272     
 -0.29646009859530842     
   25.425168717398520     
   2.5982134359265006     
  -4.1843143828279530     
 -0.10577133321481935     
   22.788624787151402     
   2.5877523449708604     
  -4.1844159527792675     
   6.5143352688816339E-002
   20.435553944084027     
   2.5772920315403969     
  -4.1837070693793725     
  0.21841000726944665     
   18.331265632010481     
   2.5668344153555194     
  -4.1822713081124245     
  0.35589449950952540     
   16.445932591195703     
   2.5563812183935570     
  -4.1801834743787918     
  0.47923899394349256     
   14.753820319646669     
   2.5459339854797647     
  -4.1775106452780815     
  0.58989264634084271     
   13.232651804190986     
   2.5354941024557935     
  -4.1743130698250486     
  0.68913753487227525     
   11.863082901849621     
   2.5250628122514942     
  -4.1706449493462774     
  0.77811065663614742     
   10.628266080687844     
   2.5146412291363900     
  -4.1665551160740835     
  0.85782265224130638     
   9.5134862275621987     
   2.5042303513860036     
  -4.1620876249461105     
  0.92917379894802288     
   8.5058564212070209     
   2.4938310725638884     
  -4.1572822711434725     
  0.99296772210707518     
   7.5940611150078370     
   2.4834441915914978     
  -4.1521750438870306     
   1.0499231804696341     
   6.7681404479153544     
   2.4730704217538526     
  -4.1467985253512847     
   1.1006842338289993     
   6.0193066982639323     
   2.4627103987686030     
  -4.1411822421815474     
   1.1458290340659789     
   5.3397893332489410     
   2.4523646880288203     
  -4.1353529759612186     
   1.1858774540653458     
   4.7227018542188315     
   2.4420337911152217     
  -4.1293350380311251     
   1.2212977179719871     
   4.1619290700846987     
   2.4317181516610229     
  -4.1231505132712014     
   1.2525121859976225     
   3.6520296094919327     
   2.4214181606419700     
  -4.1168194767860351     
   1.2799024080688119     
   3.1881525146568697     
   2.4111341611549384     
  -4.1103601868860418     
   1.3038135519287386     
   2.7659654601184664     
   2.4008664527406332     
  -4.1037892572740207     
   1.3245582928796269     
   2.3815921013838470     
   2.3906152952991553     
  -4.0971218109577210     
   1.3424202336400057     
   2.0315587204519074     
   2.3803809126413262     
  -4.0903716180635126     
   1.3576569240433951     
   1.7127468744068104     
   2.3701634957136126     
  -4.0835512194394008     
   1.3705025256014460     
   1.4223531015561162     
   2.3599632055300663     
  -4.0766720376907397     
   1.3811701738631170     
   1.1578529668402326     
   2.3497801758408787     
  -4.0697444770782951     
   1.3898540711144187     
  0.91697031607753587     
   2.3396145155637886     
  -4.0627780135292966     
   1.3967313484850004     
  0.69764968797563154     
   2.3294663110016698     
  -4.0557812758552227     
   1.4019637211448175     
  0.49803268686743296     
   2.3193356278670496     
  -4.0487621191366197     
   1.4056989662963233     
  0.31643680591830731     
   2.3092225131320725     
  -4.0417276911150273     
   1.4080722423407106     
  0.15133680178487360     
   2.2991269967204371     
  -4.0346844923382896     
   1.4092072683540970     
   1.3485333463902891E-003
   2.2890490930560894     
  -4.0276384307115194     
   1.4092173823541949     
 -0.13478582277639528     
   2.2789888024819218     
  -4.0205948710339250     
   1.4082064886833721     
 -0.25821021794630017     
   2.2689461125603567     
  -4.0135586800320953     
   1.4062699120487747     
 -0.36996659723889069     
   2.2589209992664987     
  -4.0065342673455495     
   1.4034951625694831     
 -0.47100451735351223     
   2.2489134280834553     
  -3.9995256228674023     
   1.3999626286893319     
 -0.56219067249580990     
   2.2389233550084868     
  -3.9925363507990648     
   1.3957461986456132     
 -0.64431644608640093     
   2.2289507274777862     
  -3.9855697007392008     
   1.3909138252999651     
 -0.71810549303019600     
   2.2189954852169480     
  -3.9786285960906955     
   1.3855280341022387     
 -0.78421993392530021     
   2.2090575610234979     
  -3.9717156600439454     
   1.3796463845977991     
 -0.84326613078240442     
   2.1991368814872585     
  -3.9648332393609085     
   1.3733218886169309     
 -0.89579992231463212     
   2.1892333676537863     
  -3.9579834261663671     
   1.3666033891995713     
 -0.94233119935957976     
   2.1793469356356279     
  -3.9511680779303573     
   1.3595359052043743     
 -0.98332802222680282     
   2.1694774971757091     
  -3.9443888358047521     
   1.3521609450376733     
  -1.0192204448801192     
   2.1596249601667843     
  -3.9376471414629055     
   1.3445167917010723     
  -1.0504039803370659     
   2.1497892291305130     
  -3.9309442525790312     
   1.3366387618485445     
  -1.0772422149473049     
   2.1399702056594174     
  -3.9242812570613190     
   1.3285594452364398     
  -1.1000702596737790     
   2.1301677888246990     
  -3.9176590861525056     
   1.3203089182888863     
  -1.1191965530720429     
   2.1203818755526109     
  -3.9110785264964312     
   1.3119149441408460     
  -1.1349055684058074     
   2.1106123609718712     
  -3.9045402312551345     
   1.3034031523778025     
  -1.1474596083833155     
   2.1008591387343793     
  -3.8980447303609029     
   1.2947972053149277     
  -1.1571008520396819     
   2.0911221013113095     
  -3.8915924399753039     
   1.2861189489246301     
  -1.1640527899276376     
   2.0814011402664772     
  -3.8851836712204921     
   1.2773885530001727     
  -1.1685220076203418     
   2.0716961465087258     
  -3.8788186382431338     
   1.2686246379430202     
  -1.1706994219971667     
   2.0620070105249266     
  -3.8724974656675815     
   1.2598443922780413     
  -1.1707615675214933     
   2.0523336225950599     
  -3.8662201954855822     
   1.2510636805216302     
  -1.1688717750175870     
   2.0426758729907277     
  -3.8599867934287557     
   1.2422971422089981     
  -1.1651812472909018     
   2.0330336521583376     
  -3.8537971548660974     
   1.2335582828543163     
  -1.1598299512202044     
   2.0234068508880974     
  -3.8476511102634112     
   1.2248595582201651     
  -1.1529475814704415     
   2.0137953604698717     
  -3.8415484302394627     
   1.2162124513591368     
  -1.1446542162527817     
   2.0041990728368719     
  -3.8354888302492220     
   1.2076275447372409     
  -1.1350613210616245     
   1.9946178806980703     
  -3.8294719749253057     
   1.1991145848292786     
  -1.1242721082798770     
   1.9850516776601606     
  -3.8234974821031895     
   1.1906825440171795     
  -1.1123823182080264     
   1.9755003583398290     
  -3.8175649265515701     
   1.1823396766306193     
  -1.0994808905511180     
   1.9659638184670400     
  -3.8116738434351145     
   1.1740935699514861     
  -1.0856501995785575     
   1.9564419549799801     
  -3.8058237315265995     
   1.1659511934546467     
  -1.0709667867883068     
   1.9469346661122666     
  -3.8000140561865785     
   1.1579189425537344     
  -1.0555017051715234     
   1.9374418514729770     
  -3.7942442521307815     
   1.1500026797649481     
  -1.0393208963890279     
   1.9279634121200095     
  -3.7885137259987642     
   1.1422077730420304     
  -1.0224855831168380     
   1.9184992506272569     
  -3.7828218587382376     
   1.1345391311686539     
  -1.0050526814880492     
   1.9090492711460330     
  -3.7771680078201721     
   1.1270012360574937     
 -0.98707496166339137     
   1.8996133794611616     
  -3.7715515092954157     
   1.1195981738450183     
 -0.96860152787911957     
   1.8901914830421107     
  -3.7659716797048386     
   1.1123336623859248     
 -0.94967791194515616     
   1.8807834910895211     
  -3.7604278178537580     
   1.1052110780463362     
 -0.93034644133913524     
   1.8713893145774614     
  -3.7549192064593013     
   1.0982334797362925     
 -0.91064643547684654     
   1.8620088662917109     
  -3.7494451136812850     
   1.0914036314702162     
 -0.89061437421835621     
   1.8526420608643548     
  -3.7440047945434505     
   1.0847240236635787     
 -0.87028413465861287     
   1.8432888148049547     
  -3.7385974922526577     
   1.0781968926536392     
 -0.84968724728175993     
   1.8339490465285389     
  -3.7332224394252758     
   1.0718242382990260     
 -0.82885280735975819     
   1.8246226763806399     
  -3.7278788592239187     
   1.0656078422438278     
 -0.80780801876085762     
   1.8153096266595938     
  -3.7225659664130513     
   1.0595492821031214     
 -0.78657795044376688     
   1.8060098216362939     
  -3.7172829683391067     
   1.0536499474747929     
 -0.76518594342012070     
   1.7967231875715874     
  -3.7120290658381716     
   1.0479110528991420     
 -0.74365361265804553     
   1.7874496527314849     
  -3.7068034540789134     
   1.0423336508042067     
 -0.72200095922036955     
   1.7781891474003402     
  -3.7016053233428776     
   1.0369186436100539     
 -0.70024653087510313     
   1.7689416038921535     
  -3.6964338597472812     
   1.0316667946284908     
 -0.67840750595575761     
   1.7597069565601344     
  -3.6912882459148757     
   1.0265787383338225     
 -0.65649973732206879     
   1.7504851418046534     
  -3.6861676615932812     
   1.0216549903039069     
 -0.63453786213907237     
   1.7412760980797055     
  -3.6810712842266766     
   1.0168959563378639     
 -0.61253550092110698     
   1.7320797658979987     
  -3.6759982894856296     
   1.0123019400809556     
 -0.59050504790831793     
   1.7228960878347688     
  -3.6709478517548733     
   1.0078731522216433     
 -0.56845808314318569     
   1.7137250085304254     
  -3.6659191445828241     
   1.0036097165980693     
 -0.54640515592163608     
   1.7045664746921165     
  -3.6609113410965071     
  0.99951167792865703     
 -0.52435603995990521     
   1.6954204350942992     
  -3.6559236143826133     
  0.99557900762895779     
 -0.50231961139652848     
   1.6862868405783964     
  -3.6509551378371818     
  0.99181161054348377     
 -0.48030412425110702     
   1.6771656440516174     
  -3.6460050854867943     
  0.98820932961160057     
 -0.45831696955067575     
   1.6680568004850078     
  -3.6410726322819151     
  0.98477195233997050     
 -0.43636507914932526     
   1.6589602669108008     
  -3.6361569543654495     
  0.98149921424635056     
 -0.41445454608179905     
   1.6498760024191239     
  -3.6312572293169567     
  0.97839080515073706     
 -0.39259109984302010     
   1.6408039681541278     
  -3.6263726363743252     
  0.97544637190191441     
 -0.37077977862585121     
   1.6317441273095823     
  -3.6215023566356650     
  0.97266552356222047     
 -0.34902521086941329     
   1.6226964451239965     
  -3.6166455732405574     
  0.97004783448069987     
 -0.32733145488526716     
   1.6136608888753068     
  -3.6118014715329334     
  0.96759284856906036     
 -0.30570226931962957     
   1.6046374278751800     
  -3.6069692392076376     
  0.96530008154916325     
 -0.28414084387891031     
   1.5956260334629699     
  -3.6021480664407144     
  0.96316902522007131     
 -0.26265007310182198     
   1.5866266789993684     
  -3.5973371460034849     
  0.96119914967180775     
 -0.24123247665783754     
   1.5776393398597877     
  -3.5925356733640630     
  0.95938990609687391     
 -0.21989018888080006     
   1.5686639934275064     
  -3.5877428467746202     
  0.95774072968026791     
 -0.19862507043335570     
   1.5597006190866136     
  -3.5829578673462894     
  0.95625104165201780     
 -0.17743867143014108     
   1.5507491982147790     
  -3.5781799391131188     
  0.95492025161629168     
 -0.15633221043782605     
   1.5418097141758780     
  -3.5734082690839832     
  0.95374776003800799     
 -0.13530672377439756     
   1.5328821523125007     
  -3.5686420672848640     
  0.95273295960970006     
 -0.11436292984663411     
   1.5239664999383653     
  -3.5638805467917498     
  0.95187523763585025     
  -9.3501338285095686E-002
   1.5150627463306627     
  -3.5591229237536637     
  0.95117397759871203     
  -7.2722233284205837E-002
   1.5061708827223537     
  -3.5543684174075438     
  0.95062856084908054     
  -5.2025730581206582E-002
   1.4972909022944381     
  -3.5496162500857471     
  0.95023836786972149     
  -3.1411637256328867E-002
   1.4884228001682160     
  -3.5448656472145967     
  0.95000278059029897     
  -1.0879756600101754E-002
   1.4795665733975620     
  -3.5401158373070816     
  0.94992118241579826     
   9.5704664023088439E-003
   1.4707222209612230     
  -3.5353660519487575     
  0.94999296091381558     
   2.9939627683095410E-002
   1.4618897437551635     
  -3.5306155257761693     
  0.95021750812143879     
   5.0228497531890029E-002
   1.4530691445849691     
  -3.5258634964512336     
  0.95059422185292797     
   7.0438060018185242E-002
   1.4442604281583222     
  -3.5211092046283436     
  0.95112250730306425     
   9.0569321338240721E-002
   1.4354636010775677     
  -3.5163518939170531     
  0.95180177721310111     
  0.11062352541308930     
   1.4266786718323752     
  -3.5115908108398863     
  0.95263145365369928     
  0.13060196632044263     
   1.4179056507925165     
  -3.5068252047847492     
  0.95361096840110260     
  0.15050608243087890     
   1.4091445502007647     
  -3.5020543279536982     
  0.95473976401933425     
  0.17033742375145419     
   1.4003953841659278     
  -3.4972774353069060     
  0.95601729469747010     
  0.19009763335656032     
   1.3916581686560281     
  -3.4924937845027935     
  0.95744302694764427     
  0.20978844236714236     
   1.3829329214916339     
  -3.4877026358347609     
  0.95901644026539778     
  0.22941171756221104     
   1.3742196623393568     
  -3.4829032521637293     
  0.96073702814711437     
  0.24896935584686175     
   1.3655184127055195     
  -3.4780948988475719     
  0.96260429831596594     
  0.26846339404824593     
   1.3568291959300056     
  -3.4732768436673536     
  0.96461777377132774     
  0.28789590804390003     
   1.3481520371802969     
  -3.4684483567502209     
  0.96677699308165699     
  0.30726907725981939     
   1.3394869634457074     
  -3.4636087104896141     
  0.96908151116110564     
  0.32658513946801609     
   1.3308340035318209     
  -3.4587571794624434     
  0.97153089970711570     
  0.34584642183388381     
   1.3221931880551383     
  -3.4538930403434986     
  0.97412474787086989     
  0.36505529035073503     
   1.3135645494379427     
  -3.4490155718174504     
  0.97686266254850040     
  0.38421419315608463     
   1.3049481219033867     
  -3.4441240544885861     
  0.97974426899717104     
  0.40332569415253394     
   1.2963439414708104     
  -3.4392177707868350     
  0.98276921170331510     
  0.42239226678453218     
   1.2877520459512957     
  -3.4342960048733162     
  0.98593715370419899     
  0.44141665898620414     
   1.2791724749434583     
  -3.4293580425424390     
  0.98924777864659563     
  0.46040147805366211     
   1.2706052698294918     
  -3.4244031711214924     
  0.99270078973199805     
  0.47934951986880980     
   1.2620504737714602     
  -3.4194306793693352     
  0.99629591113101412     
  0.49826356346451783     
   1.2535081317078496     
  -3.4144398573718648     
   1.0000328878569980     
  0.51714647984681905     
   1.2449782903503828     
  -3.4094299964360828     
   1.0039114864558492     
  0.53600117267140712     
   1.2364609981811012     
  -3.4044003889818160     
   1.0079314952508847     
  0.55483063566024127     
   1.2279563054497207     
  -3.3993503284311428     
   1.0120927250183365     
  0.57363782489303572     
   1.2194642641712652     
  -3.3942791090968347     
   1.0163950087050342     
  0.59242587063832397     
   1.2109849281239817     
  -3.3891860260682347     
   1.0208382027348217     
  0.61119786932914921     
   1.2025183528475449     
  -3.3840703750945109     
   1.0254221867547904     
  0.62995696381724586     
   1.1940645956415534     
  -3.3789314524676652     
   1.0301468639834197     
  0.64870642933203493     
   1.1856237155643221     
  -3.3737685549021981     
   1.0350121622034099     
  0.66744950739749154     
   1.1771957734319791     
  -3.3685809794129176     
   1.0400180335088911     
  0.68618949978373978     
   1.1687808318178672     
  -3.3633680231922520     
   1.0451644547572692     
  0.70492983249541497     
   1.1603789550522574     
  -3.3581289834841064     
   1.0504514285009847     
  0.72367391294427752     
   1.1519902092223802     
  -3.3528631574557339     
   1.0558789828480668     
  0.74242518851725881     
   1.1436146621727772     
  -3.3475698420692090     
   1.0614471717619463     
  0.76118726475267118     
   1.1352523835059787     
  -3.3422483339491849     
   1.0671560762475913     
  0.77996364523562556     
   1.1269034445835142     
  -3.3368979292495990     
   1.0730058035868586     
  0.79875805479137019     
   1.1185679185272572     
  -3.3315179235181374     
   1.0789964889977939     
  0.81757413156953096     
   1.1102458802211139     
  -3.3261076115581814     
   1.0851282949845653     
  0.83641566760335107     
   1.1019374063130569     
  -3.3206662872894910     
   1.0914014124915905     
  0.85528646608030645     
   1.0936425752175123     
  -3.3151932436057940     
   1.0978160609871928     
  0.87419040169351903     
   1.0853614671181040     
  -3.3096877722308262     
   1.1043724889998940     
  0.89313142144093949     
   1.0770941639707616     
  -3.3041491635716747     
   1.1110709746607013     
  0.91211352620796660     
   1.0688407495071981     
  -3.2985767065697549     
   1.1179118261072607     
  0.93114073834530475     
   1.0606013092387607     
  -3.2929696885503748     
   1.1248953816448508     
  0.95021729412107869     
   1.0523759304606655     
  -3.2873273950678858     
   1.1320220113507586     
  0.96934724278956419     
   1.0441647022566172     
  -3.2816491097503295     
   1.1392921156716804     
  0.98853501303723834     
   1.0359677155038240     
  -3.2759341141404765     
   1.1467061282694597     
   1.0077848082158380     
   1.0277850628784120     
  -3.2701816875339751     
   1.1542645143310786     
   1.0271011755238921     
   1.0196168388612477     
  -3.2643911068152791     
   1.1619677731475075     
   1.0464884845539737     
   1.0114631397441740     
  -3.2585616462904561     
   1.1698164367816626     
   1.0659514238707817     
   1.0033240636366689     
  -3.2526925775173501     
   1.1778110724606934     
   1.0854945471099746     
  0.99519971047293054     
  -3.2467831691322884     
   1.1859522815640182     
   1.1051227180373782     
  0.98709018201940224     
  -3.2408326866735049     
   1.1942407019492984     
   1.1248406129193718     
  0.97899558188274005     
  -3.2348403924022660     
   1.2026770065461940     
   1.1446533336799702     
  0.97091601551823381     
  -3.2288055451195290     
   1.2112619065487935     
   1.1645657090679282     
  0.96285159023868994     
  -3.2227273999797399     
   1.2199961493668032     
   1.1845830389097620     
  0.95480241522378428     
  -3.2166052083009262     
   1.2288805221586263     
   1.2047103578048890     
  0.94676860152989462     
  -3.2104382173709243     
   1.2379158498421632     
   1.2249531530492059     
  0.93875026210042201     
  -3.2042256702500937     
   1.2471029984900319     
   1.2453166960180106     
  0.93074751177661053     
  -3.1979668055695933     
   1.2564428737101672     
   1.2658066842080422     
  0.92276046730887684     
  -3.1916608573257137     
   1.2659364238417274     
   1.2864286095758106     
  0.91478924736865841     
  -3.1853070546700750     
   1.2755846384135463     
   1.3071884147610346     
  0.90683397256079246     
  -3.1789046216952310     
   1.2853885515242538     
   1.3280918388661438     
  0.89889476543643620     
  -3.1724527772156308     
   1.2953492403157501     
   1.3491450766910895     
  0.89097175050654109     
  -3.1659507345438640     
   1.3054678283909329     
   1.3703541309049732     
  0.88306505425589199     
  -3.1593977012619550     
   1.3157454843727205     
   1.3917254620272677     
  0.87517480515772494     
  -3.1527928789876785     
   1.3261834253379248     
   1.4132654128851421     
  0.86730113368893635     
  -3.1461354631344971     
   1.3367829159345632     
   1.4349805949732344     
  0.85944417234589632     
  -3.1394246426686685     
   1.3475452703968627     
   1.4568778683383998     
  0.85160405566088149     
  -3.1326595998566531     
   1.3584718544094003     
   1.4789639691286651     
  0.84378092021914175     
  -3.1258395100101848     
   1.3695640841778656     
   1.5012462040914984     
  0.83597490467661451     
  -3.1189635412229686     
   1.3808234307085516     
   1.5237316063090849     
  0.82818614977830518     
  -3.1120308541018078     
   1.3922514177558700     
   1.5464278448356845     
  0.82041479837734688     
  -3.1050406014909377     
   1.4038496265921374     
   1.5693423292671620     
  0.81266099545475945     
  -3.0979919281893031     
   1.4156196940616415     
   1.5924831077430375     
  0.80492488813992280     
  -3.0908839706607250     
   1.4275633173697140     
   1.6158579902101859     
  0.79720662573178547     
  -3.0837158567365597     
   1.4396822522962907     
   1.6394754329501453     
  0.78950635972082472     
  -3.0764867053107108     
   1.4519783180434165     
   1.6633436990378285     
  0.78182424381178084     
  -3.0691956260261364     
   1.4644533957862005     
   1.6874716543168549     
  0.77416043394718392     
  -3.0618417189536871     
   1.4771094331935766     
   1.7118680692241699     
  0.76651508833169557     
  -3.0544240742614210     
   1.4899484437127581     
   1.7365422575996419     
  0.75888836745728816     
  -3.0469417718755274     
   1.5029725106447551     
   1.7615035233250291     
  0.75128043412928325     
  -3.0393938811312413     
   1.5161837870696933     
   1.7867616915285760     
  0.74369145349327592     
  -3.0317794604141768     
   1.5295844997561572     
   1.8123265906465429     
  0.73612159306296676     
  -3.0240975567918209     
   1.5431769491860066     
   1.8382086566226032     
  0.72857102274893004     
  -3.0163472056335796     
   1.5569635141106759     
   1.8644182657713073     
  0.72103991488834451     
  -3.0085274302205427     
   1.5709466511039611     
   1.8909664994035640     
  0.71352844427571427     
  -3.0006372413431595     
   1.5851288998494875     
   1.9178643475544102     
  0.70603678819461069     
  -2.9926756368873950     
   1.5995128824561458     
   1.9451235729358334     
  0.69856512645046354     
  -2.9846416014081218     
   1.6141013092531642     
   1.9727558744337947     
  0.69111364140443643     
  -2.9765341056892103     
   1.6288969783114182     
   2.0007736709726647     
  0.68368251800841662     
  -2.9683521062913227     
   1.6439027808437128     
   2.0291895396513646     
  0.67627194384115530     
  -2.9600945450832357     
   1.6591217023910976     
   2.0580165049182111     
  0.66888210914559487     
  -2.9517603487618129     
   1.6745568261779846     
   2.0872681524406023     
  0.66151320686741899     
  -2.9433484283530649     
   1.6902113373212888     
   2.1169582268481824     
  0.65416543269486671     
  -2.9348576786997049     
   1.7060885240226504     
   2.1471012461120611     
  0.64683898509984972     
  -2.9262869779312273     
   1.7221917833684905     
   2.1777118887244149     
  0.63953406538041579     
  -2.9176351869164709     
   1.7385246225339241     
   2.2088056411828676     
  0.63225087770460375     
  -2.9089011486980292     
   1.7550906648427953     
   2.2403981633710415     
  0.62498962915573508     
  -2.9000836879082521     
   1.7718936510680785     
   2.2725060323832964     
  0.61775052977919054     
  -2.8911816101648045     
   1.7889374463109529     
   2.3051459996381496     
  0.61053379263072405     
  -2.8821937014457566     
   1.8062260413082394     
   2.3383357673938452     
  0.60333963382636435     
  -2.8731187274435768     
   1.8237635595636927     
   2.3720933138153275     
  0.59616827259396055     
  -2.8639554328961241     
   1.8415542594173082     
   2.4064376014522786     
  0.58901993132642927     
  -2.8547025408940105     
   1.8596025414281998     
   2.4413878913539624     
  0.58189483563676381     
  -2.8453587521639063     
   1.8779129506133549     
   2.4769645440637507     
  0.57479321441486653     
  -2.8359227443256385     
   1.8964901846938327     
   2.5131882497419462     
  0.56771529988627301     
  -2.8263931711224868     
   1.9153390965668979     
   2.5500808614401835     
  0.56066132767283394     
  -2.8167686616235001     
   1.9344647030276989     
   2.5876646491612321     
  0.55363153685542910     
  -2.8070478193961899     
   1.9538721878964085     
   2.6259631065005289     
  0.54662617003878666     
  -2.7972292216484611     
   1.9735669111951619     
   2.6650002360683094     
  0.53964547341848901     
  -2.7873114183380587     
   1.9935544129656748     
   2.7048013146563710     
  0.53268969685024559     
  -2.7772929312485806     
   2.0138404228255973     
   2.7453922568530662     
  0.52575909392152065     
  -2.7671722530296368     
   2.0344308647519957     
   2.7868003144705762     
  0.51885392202560632     
  -2.7569478461999806     
   2.0553318671105245     
   2.8290534752142507     
  0.51197444243823620     
  -2.7466181421117675     
   2.0765497681746319     
   2.8721811601806815     
  0.50512092039683865     
  -2.7361815398741411     
   2.0980911268759863     
   2.9162137124632626     
  0.49829362518253567     
  -2.7256364052326525     
   2.1199627297194605     
   2.9611828155513313     
  0.49149283020499612     
  -2.7149810694062637     
   2.1421716008360958     
   3.0071215035145400     
  0.48471881309025933     
  -2.7042138278738923     
   2.1647250121124548     
   3.0540639674301056     
  0.47797185577164963     
  -2.6933329391139407     
   2.1876304918681808     
   3.1020461137784001     
  0.47125224458390963     
  -2.6823366232899666     
   2.2108958377215187     
   3.1511050164216563     
  0.46456027036068620     
  -2.6712230608823009     
   2.2345291253446815     
   3.2012796723831523     
  0.45789622853550888     
  -2.6599903912617204     
   2.2585387228875544     
   3.2526104001692562     
  0.45126041924640997     
  -2.6486367112022791     
   2.2829333008888244     
   3.3051395881703622     
  0.44465314744434103     
  -2.6371600733305569     
   2.3077218478001016     
   3.3589111670573435     
  0.43807472300555023     
  -2.6255584845071742     
   2.3329136815530322     
   3.4139712879686375     
  0.43152546084809351     
  -2.6138299041377597     
   2.3585184662127965     
   3.4703678753518741     
  0.42500568105266084     
  -2.6019722424090324     
   2.3845462252779361     
   3.5281512829493740     
  0.41851570898791018     
  -2.5899833584460881     
   2.4110073599000561     
   3.5873738635972487     
  0.41205587544051081     
  -2.5778610583866448     
   2.4379126638770359     
   3.6480906531949908     
  0.40562651675011002     
  -2.5656030933675127     
   2.4652733437759977     
   3.7103589461858131     
  0.39922797494944823     
  -2.5532071574183912     
   2.4931010358723920     
   3.7742389951853554     
  0.39286059790986089     
  -2.5406708852578697     
   2.5214078283362817     
   3.8397935999982646     
  0.38652473949241817     
  -2.5279918499861882     
   2.5502062803362691     
   3.9070888677516127     
  0.38022075970496849     
  -2.5151675606682367     
   2.5795094468444058     
   3.9761937483689249     
  0.37394902486536785     
  -2.5021954598012326     
   2.6093308999571736     
   4.0471808874770838     
  0.36770990777119100     
  -2.4890729206598068     
   2.6396847566132511     
   4.1201261569592189     
  0.36150378787624138     
  -2.4757972445112970     
   2.6705857027904458     
   4.1951095209690434     
  0.35533105147419197     
  -2.4623656576938271     
   2.7020490241977129     
   4.2722146423954124     
  0.34919209188971229     
  -2.4487753085482931     
   2.7340906340156792     
   4.3515296950217088     
  0.34308730967745577     
  -2.4350232641964333     
   2.7667271067283412     
   4.4331471602802761     
  0.33701711282930624     
  -2.4211065071535369     
   2.7999757104304428     
   4.5171643936651256     
  0.33098191699030610     
  -2.4070219317690031     
   2.8338544433829318     
   4.6036838860346130     
  0.32498214568371558     
  -2.3927663404792257     
   2.8683820725281910     
   4.6928133936163157     
  0.31901823054567996     
  -2.3783364398654538     
   2.9035781729803141     
   4.7846666367689439     
  0.31309061157001378     
  -2.3637288365011133     
   2.9394631727560805     
   4.8793632395426316     
  0.30719973736364120     
  -2.3489400325765910     
   2.9760583970526509     
   4.9770296241822889     
  0.30134606541326930     
  -2.3339664212858748     
   3.0133861192340170     
   5.0777989099760994     
  0.29553006236390766     
  -2.3188042819601424     
   3.0514696110588391     
   5.1818119410908849     
  0.28975220430988813     
  -2.3034497749309528     
   3.0903332006170197     
   5.2892172333070970     
  0.28401297709908374     
  -2.2878989361047428     
   3.1300023298668238     
   5.4001720611711423     
  0.27831287665107213     
  -2.2721476712292623     
   3.1705036203256065     
   5.5148425308374778     
  0.27265240929004042     
  -2.2561917498301809     
   3.2118649393068885     
   5.6334047153925182     
  0.26703209209328443     
  -2.2400267987952329     
   3.2541154746723313     
   5.7560448560501687     
  0.26145245325621380     
  -2.2236482955808201     
   3.2972858110927090     
   5.8829606033028812     
  0.25591403247484062     
  -2.2070515610140449     
   3.3414080156174792     
   6.0143613354318894     
  0.25041738134679886     
  -2.1902317516609178     
   3.3865157256332195     
   6.1504695297109429     
  0.24496306379201829     
  -2.1731838517290698     
   3.4326442471060510     
   6.2915212395602147     
  0.23955165649425927     
  -2.1559026644702977     
   3.4798306564027532     
   6.4377676102574766     
  0.23418374936480507     
  -2.1383828030455918     
   3.5281139134796833     
   6.5894755467494273     
  0.22885994602970564     
  -2.1206186808116914     
   3.5775349800803053     
   6.7469294172443401     
  0.22358086434207416     
  -2.1026045009847167     
   3.6281369507096368     
   6.9104319370227607     
  0.21834713692105320     
  -2.0843342456323493     
   3.6799651902373087     
   7.0803061117050436     
  0.21315941171919442     
  -2.0658016639415684     
   3.7330674860750954     
   7.2568963858539268     
  0.20801835262013438     
  -2.0470002597039580     
   3.7874942089690009     
   7.4405708530066930     
  0.20292464006860023     
  -2.0279232779556193     
   3.8432984903665499     
   7.6317228205738123     
  0.19787897173494515     
  -2.0085636907009015     
   3.9005364115208527     
   7.8307731523495647     
  0.19288206321659529     
  -1.9889141816466900     
   3.9592672101634756     
   8.0381726113671377     
  0.18793464877898924     
  -1.9689671298594100     
   4.0195535047487283     
   8.2544042034012097     
  0.18303748213881096     
  -1.9487145922568521     
   4.0814615362742384     
   8.4799863768429553     
  0.17819133729255779     
  -1.9281482848309155     
   4.1450614341005592     
   8.7154757122320117     
  0.17339700939375152     
  -1.9072595624908080     
   4.2104275019423003     
   8.9614708326753920     
  0.16865531568239350     
  -1.8860393974029841     
   4.2776385331873650     
   9.2186157455208395     
  0.16396709647058938     
  -1.8644783556918183     
   4.3467781512787731     
   9.4876045490354137     
  0.15933321618862650     
  -1.8425665723501305     
   4.4179351853965372     
   9.7691856549749954     
  0.15475456449618566     
  -1.8202937241921164     
   4.4912040778088507     
   10.064167452611310     
  0.15023205746380822     
  -1.7976490006633363     
   4.5666853337034343     
   10.373423679794707     
  0.14576663883023042     
  -1.7746210723008224     
   4.6444860113018960     
   10.697900308877411     
  0.14135928134174142     
  -1.7511980566135221     
   4.7247202636184751     
   11.038622359980288     
  0.13701098818032950     
  -1.7273674811261794     
   4.8075099313183287     
   11.396702388826329     
  0.13272279448805971     
  -1.7031162432997979     
   4.8929851992345252     
   11.773349144604323     
  0.12849576899588572     
  -1.6784305670071633     
   4.9812853178190597     
   12.169878126120974     
  0.12433101576594999     
  -1.6532959552032038     
   5.0725594037649646     
   12.587722637214391     
  0.12022967605738162     
  -1.6276971383849306     
   5.1669673235440747     
   13.028447065040726     
  0.11619293032667692     
  -1.6016180183847413     
   5.2646806765318779     
   13.493761054221354     
  0.11222200037495977     
  -1.5750416069823145     
   5.3658838844385404     
   13.985536375348882     
  0.10831815165578768     
  -1.5479499587530847     
   5.4707754072536545     
   14.505825243646450     
  0.10448269575871964     
  -1.5203240974934975     
   5.5795690965810056     
   15.056881945042344     
  0.10071699308562000     
  -1.4921439354741235     
   5.6924957111688208     
   15.641186707255978     
   9.7022455738671715E-002
  -1.4633881846675176     
   5.8098046114732433     
   16.261473708591183     
   9.3400550641351401E-002
  -1.4340342589781159     
   5.9317656642876750     
   16.920762497680915     
   8.9852802916222010E-002
  -1.4040581663598468     
   6.0586713830202790     
   17.622394567555890     
   8.6380799546381309E-002
  -1.3734343895466030     
   6.1908393422769512     
   18.370075260220844     
   8.2986193350830045E-002
  -1.3421357539240897     
   6.3286149067286050     
   19.167922029184314     
   7.9670707307968505E-002
  -1.3101332808523987     
   6.4723743219474903     
   20.020520759023590     
   7.6436139265986608E-002
  -1.2773960244784304     
   6.6225282276401636     
   20.932990618717234     
   7.3284367084191629E-002
  -1.2438908897661278     
   6.7795256572805469     
   21.911060288025762     
   7.0217354255451378E-002
  -1.2095824290993253     
   6.9438586094407366     
   22.961156482495863     
   6.7237156067082041E-002
  -1.1744326143680739     
   7.1160672830594596     
   24.090508470960064     
   6.4345926365875897E-002
  -1.1384005809189470     
   7.2967460965916562     
   25.307270586140568     
   6.1545925002785072E-002
  -1.1014423391124977     
   7.4865506259877144     
   26.620667727365124     
   5.8839526044349548E-002
  -1.0635104484626718     
   7.6862056339429490     
   28.041167514333118     
   5.6229226851647364E-002
  -1.0245536484020623     
   7.8965143903004522     
   29.580686177303679     
   5.3717658143803158E-002
 -0.98451643858473659     
   8.1183695366302260     
   31.252834600653745     
   5.1307595182485836E-002
 -0.94333860025282223     
   8.3527657961351345     
   33.073214974644209     
   4.9001970237063652E-002
 -0.90095464849137286     
   8.6008149084449599     
   35.059779057322238     
   4.6803886518060722E-002
 -0.85729320309182233     
   8.8637632513748823     
   37.233264246654315     
   4.4716633800406157E-002
 -0.81227626313032408     
   9.1430127332247846     
   39.617726202095554     
   4.2743705999134865E-002
 -0.76581836709790974     
   9.4401456797405068     
   42.241194272317642     
   4.0888821010549012E-002
 -0.71782561630660235     
   9.7569546367828828     
   45.136482034711833     
   3.9155943193794153E-002
 -0.66819453408453588     
   10.095478252043229     
   48.342197250562577     
   3.7549308944490156E-002
 -0.61681072662587277     
   10.458044731422442     
   51.904008217876061     
   3.6073455907625236E-002
 -0.56354730281467413     
   10.847324793056520     
   55.876244383434809     
   3.4733256496863672E-002
 -0.50826299926720342     
   11.266396625932273     
   60.323934833315313     
   3.3533956539089485E-002
 -0.45079994235941601     
   11.718826137182148     
   65.325427468249913     
   3.2481220056352546E-002
 -0.39098095990847687     
   12.208766843194013     
   70.975784598087174     
   3.1581181445985679E-002
 -0.32860632973129406     
   12.741085227679655     
   77.391229386900648     
   3.0840506642289597E-002
 -0.26344981804188983     
   13.321519448081423     
   84.715030051250324     
   3.0266465266079942E-002
 -0.19525381398802327     
   13.956882173465786     
   93.125378194847016     
   2.9867016328728332E-002
 -0.12372330227953926     
   14.655322509927156     
   102.84606634395287     
   2.9650910808503156E-002
  -4.8518325985956012E-002
   15.426668007506786     
   114.16117200275890     
   2.9627815436897728E-002
   3.0755536026631516E-002
   16.282876797527496     
   127.43550348973388     
   2.9808463436690875E-002
  0.11455933570469967     
   17.238643073700480     
   143.14373700694804     
   3.0204839916053997E-002
  0.20343649614208445     
   18.312221101252618     
   161.91195568359393     
   3.0830412412599578E-002
  0.29803345081741284     
   19.526560768879545     
   184.58087062890840     
   3.1700421120552207E-002
  0.39912714598610505     
   20.910917298596388     
   212.29352963129767     
   3.2832249305034159E-002
  0.50766223615967143     
   22.503118770831087     
   246.65933557277384     
   3.4245903439869392E-002
  0.62480269255581911     
   24.353063787626937     
   289.90787079669337     
   3.5964646630412767E-002
  0.75200378407138901     
   26.527372818602089     
   345.54534324940516     
   3.8015851316695826E-002
  0.89111962335032913     
   29.118962892972689     
   417.95122697964797     
   4.0432174381074229E-002
   1.0445510233210575     
   32.253597095319982     
   517.42701856298243     
   4.3253221718387740E-002
   1.2155207653957176     
   36.134299734542438     
   647.78686077847669     
   4.6527984674917512E-002
   1.4083382677080218     
   40.992701190380913     
   865.02998696945485     
   5.0318550820173939E-002
   1.6295210859156091     
   47.480426092651967     
   1083.8239909804120     
   5.4706040947901005E-002
   1.8872449162097458     
   55.609106025004891     
   1856.8819740179263     
   5.9800723931925807E-002
   2.2001069833476143     
   69.535720830139653     
   1609.9709097333675     
   6.5760745440947663E-002
   2.5779725420558046     
   81.610502653139662     
   7382.0641308670447     
   7.2831087189714275E-002
   3.1244387577752755     
   136.97598363464377     
  -3710.1645445007330     
   8.1440312660860964E-002
   3.7397530907390943     
   109.14974955088886     
   67732.377616278507     
   9.2530199722656428E-002
   5.5554839187988323     
   617.14258167298942     
   53443.869184123279     
  0.11111111111111110     
   9.6432693743659819     
   1017.9716005539055     
   53443.869184123279     


==> anc/Pgg/Pgg00.dat <==
# Pgg00
-24.
-23.999976000012
-23.9999740468302694543658780469
-23.9999719346935993491136010672
-23.9999696506658446925703784608
-23.9999671807580877775638087509
-23.9999645098429616102437857128
-23.9999616215620008991854417722
-23.9999584982254531940500957702
-23.9999551207039365899145442286
-23.9999514683112804832331867178
-23.9999475186778318726406965184
-23.9999432476134513119509432718
-23.9999386289593594864046760109
-23.9999336344279271100536192543
-23.9999282334294270143173882749
-23.9999223928846874634219749441
-23.9999160770224994031115115336
-23.9999092471605369965016361214
-23.9999018614684498540698209575
-23.9998938747116762060029039427
-23.9998852379744082267181100511
-23.9998758983600130813712217776
-23.9998657986670752419534250848
-23.9998548770390763721519937994
-23.9998430665855676929743423388
-23.9998302949725152285941437974
-23.9998164839793096272775616642
-23.9998015490197282023332350004
-23.9997853986239161959863251078
-23.9997679338782156869637733348
-23.9997490478194125831565769512
-23.9997286247796931886326527142
-23.9997065396783002064899302812
-23.9996826572555518945886791225
-23.9996568312445354400371652032
-23.9996289034754043093007374795
-23.9995987029067970387991208257
-23.99956604457844914266069099
-23.9995307284785878136006165547
-23.9994925383191779439478260202
-23.9994512402115245239319561411
-23.9994065812341272547639791275
-23.9993582878840245397010127117
-23.999306064402151883614279897
-23.9992495909624698147867659733
-23.9991885217137840681156343772
-23.9991224826622808875027119225
-23.9990510693818274627372867432
-23.9989738445380358211952943685
-23.9988903352109515841767291018
-23.99880003
-23.9987023758934931608906537166
-23.9985967748835662867470779916
-23.9984825803058587672278742022
-23.998359092881577958781384116
-23.9982255564377704600540353546
-23.9980811532796658659318495007
-23.9979249991868400983427713423
-23.9977561380026566795043682049
-23.9975735357839711071126508291
-23.9973760744754111011702628225
-23.9971625450696580630970483045
-23.9969316402120355334675899291
-23.9966819462043403488986126183
-23.9964119343592117591327982216
-23.9961199516524016329330770189
-23.9958042106160620923325224634
-23.9954627784115807678413968731
-23.9950935650155418044301577008
-23.9946943104470442296946918186
-23.9942625709588376690752317651
-23.9937957041085057567735241304
-23.9932908526192046529963791892
-23.9927449269322100098047044569
-23.9921545863457000146212078311
-23.9915162186257614297071898677
-23.9908259179665034937156518182
-23.9900794611663516700129815096
-23.9892722818770167347638135769
-23.988399442770238377735995335
-23.9874556054551265510663332828
-23.986434997965704764620680151
-23.9853313796240301163956556139
-23.9841380030689539182917949669
-23.9828475732241192745240071054
-23.9814522029610889218087189789
-23.9799433651944752174502771266
-23.9783118411255177947240186319
-23.9765476643286329909133230221
-23.9746400603519493605605247875
-23.9725773814776492883142976553
-23.9703470362609595760462456233
-23.9679354134377741230301758579
-23.9653277997600492276694860535
-23.9625082912851872168130329615
-23.9594596976105200642681794597
-23.9561634385066287857573585826
-23.952599432363500903120584612
-23.9487459758213611700154428623
-23.9445796139133475040409995795
-23.940075
-23.8803
-23.820675
-23.7612
-23.701875
-23.6427
-23.583675
-23.5248
-23.466075
-23.4075
-23.349075
-23.2908
-23.232675
-23.1747
-23.116875
-23.0592
-23.001675
-22.9443
-22.887075
-22.83
-22.773075
-22.7163
-22.659675
-22.6032
-22.546875
-22.4907
-22.434675
-22.3788
-22.323075
-22.2675
-22.212075
-22.1568
-22.101675
-22.0467
-21.991875
-21.9372
-21.882675
-21.8283
-21.774075
-21.72
-21.666075
-21.6123
-21.558675
-21.5052
-21.451875
-21.3987
-21.345675
-21.2928
-21.240075
-21.1875
-21.135075
-21.0828
-21.030675
-20.9787
-20.926875
-20.8752
-20.823675
-20.7723
-20.721075
-20.67
-20.619075
-20.5683
-20.517675
-20.4672
-20.416875
-20.3667
-20.316675
-20.2668
-20.217075
-20.1675
-20.118075
-20.0688
-20.019675
-19.9707
-19.921875
-19.8732
-19.824675
-19.7763
-19.728075
-19.68
-19.632075
-19.5843
-19.536675
-19.4892
-19.441875
-19.3947
-19.347675
-19.3008
-19.254075
-19.2075
-19.161075
-19.1148
-19.068675
-19.0227
-18.976875
-18.9312
-18.885675
-18.8403
-18.795075
-18.75
-18.705075
-18.6603
-18.615675
-18.5712
-18.526875
-18.4827
-18.438675
-18.3948
-18.351075
-18.3075
-18.264075
-18.2208
-18.177675
-18.1347
-18.091875
-18.0492
-18.006675
-17.9643
-17.922075
-17.88
-17.838075
-17.7963
-17.754675
-17.7132
-17.671875
-17.6307
-17.589675
-17.5488
-17.508075
-17.4675
-17.427075
-17.3868
-17.346675
-17.3067
-17.266875
-17.2272
-17.187675
-17.1483
-17.109075
-17.07
-17.031075
-16.9923
-16.953675
-16.9152
-16.876875
-16.8387
-16.800675
-16.7628
-16.725075
-16.6875
-16.650075
-16.6128
-16.575675
-16.5387
-16.501875
-16.4652
-16.428675
-16.3923
-16.356075
-16.32
-16.284075
-16.2483
-16.212675
-16.1772
-16.141875
-16.1067
-16.071675
-16.0368
-16.002075
-15.9675
-15.933075
-15.8988
-15.864675
-15.8307
-15.796875
-15.7632
-15.729675
-15.6963
-15.663075
-15.63
-15.597075
-15.5643
-15.531675
-15.4992
-15.466875
-15.4347
-15.402675
-15.3708
-15.339075
-15.3075
-15.276075
-15.2448
-15.213675
-15.1827
-15.151875
-15.1212
-15.090675
-15.0603
-15.030075
-15.
-14.970075
-14.9403
-14.910675
-14.8812
-14.851875
-14.8227
-14.793675
-14.7648
-14.736075
-14.7075
-14.679075
-14.6508
-14.622675
-14.5947
-14.566875
-14.5392
-14.511675
-14.4843
-14.457075
-14.43
-14.403075
-14.3763
-14.349675
-14.3232
-14.296875
-14.2707
-14.244675
-14.2188
-14.193075
-14.1675
-14.142075
-14.1168
-14.091675
-14.0667
-14.041875
-14.0172
-13.992675
-13.9683
-13.944075
-13.92
-13.896075
-13.8723
-13.848675
-13.8252
-13.801875
-13.7787
-13.755675
-13.7328
-13.710075
-13.6875000000000000000036215617
-13.6650750000000000000025645292
-13.6428000000000000000018118766
-13.6206750000000000000012771598
-13.5987000000000000000008981391
-13.5768750000000000000006301002
-13.5552000000000000000004409901
-13.5336750000000000000003078835
-13.5123000000000000000002144211
-13.4910750000000000000001489555
-13.4700000000000000000001032139
-13.4490750000000000000000713339
-13.4283000000000000000000491715
-13.4076750000000000000000338045
-13.3872000000000000000000231773
-13.3668750000000000000000158474
-13.3467000000000000000000108055
-13.3266750000000000000000073469
-13.306800000000000000000004981
-13.2870750000000000000000033672
-13.2675000000000000000000022695
-13.2480750000000000000000015251
-13.2288000000000000000000010217
-13.2096750000000000000000006824
-13.1907000000000000000000004543
-13.1718750000000000000000003015
-13.1532000000000000000000001994
-13.1346750000000000000000001315
-13.1163000000000000000000000864
-13.0980750000000000000000000566
-13.0800000000000000000000000369
-13.062075000000000000000000024
-13.0443000000000000000000000156
-13.02667500000000000000000001
-13.0092000000000000000000000065
-12.9918750000000000000000000041
-12.9747000000000000000000000026
-12.9576750000000000000000000017
-12.9408000000000000000000000011
-12.9240750000000000000000000007
-12.9075000000000000000000000004
-12.8910750000000000000000000003
-12.8748000000000000000000000002
-12.8586750000000000000000000001
-12.8427000000000000000000000001
-12.826875
-12.8112
-12.795675
-12.7803
-12.765075
-12.75
-12.735075
-12.7203
-12.705675
-12.6912
-12.676875
-12.6627
-12.648675
-12.6348
-12.621075
-12.6075
-12.594075
-12.5808
-12.567675
-12.5547
-12.541875
-12.5292
-12.516675
-12.5043
-12.492075
-12.48
-12.468075
-12.4563
-12.444675
-12.4332
-12.421875
-12.4107
-12.399675
-12.3888
-12.378075
-12.3675
-12.357075
-12.3468
-12.336675
-12.3267
-12.316875
-12.3072
-12.297675
-12.2883
-12.279075
-12.27
-12.261075
-12.2523
-12.243675
-12.2352
-12.226875
-12.2187
-12.210675
-12.2028
-12.195075
-12.1875
-12.180075
-12.1728
-12.165675
-12.1587
-12.151875
-12.1452
-12.138675
-12.1323
-12.126075
-12.12
-12.114075
-12.1083
-12.102675
-12.0972
-12.091875
-12.0867
-12.081675
-12.0768
-12.072075
-12.0675
-12.063075
-12.0588
-12.054675
-12.0507
-12.046875
-12.0432
-12.039675
-12.0363
-12.033075
-12.03
-12.027075
-12.0243
-12.021675
-12.0192
-12.016875
-12.0147
-12.012675
-12.0108
-12.009075
-12.0075
-12.006075
-12.0048
-12.003675
-12.0027
-12.001875
-12.0012
-12.000675
-12.0003
-12.000075
-12.


==> anc/Pgg/Pgg10.dat <==
# Pgg10
161.305758439216910278041675996
161.331356280711533594761070311
161.333114980088667453569893385
161.334992458436839621922525654
161.336996568539831705257849712
161.33913566830921375238787899
161.341418652103081843441395595
161.343854983887346361054339061
161.346454732339412054983677625
161.349228607998738093981349343
161.352188002573557384315458814
161.355345030517966168402337617
161.358712572998662772303336664
161.362304324375812503877815074
161.366134841327836799160074014
161.370219594755359816901922223
161.374575024605084008041391228
161.379218597759994928635919141
161.384168869147999665730755104
161.389445546226865165656027194
161.395069557009122210771234799
161.401063121796414478568745437
161.40744982879857340532550038
161.414254713818458180157499822
161.421504344189281820672631584
161.429226907156710243029366624
161.437452302903428046922821535
161.446212242419063649846679958
161.455540350423302956111746371
161.465472273554634221947955174
161.476045794041389669187460273
161.487300949075506807139792218
161.499280156112641420397905117
161.512028344324833138867444666
161.525593092433752362143342848
161.54002477315353279186098889
161.555376704472194625654840655
161.57170530799955536167676769
161.589070274607161078157638631
161.60753473758199006791879619
161.627165453510307004970194365
161.648032991100887570084558813
161.670211928147681648297995969
161.693781056820610391375485955
161.718823597459351440746138556
161.745427421028389162463710662
161.77368528037200205738616905
161.803695050384912754278332617
161.835559977187696766052806397
161.869388936365366885881998432
161.905296700292424244189904682
161.943404214527667566279450051
161.983838883216719622617022821
162.026734863389070631809329484
162.072233367978922826825132776
162.120482977334681022140070914
162.17163995890996358214973646
162.22586859474885786099413821
162.283341516289121721791602499
162.344240045908400726663104064
162.408754544529504714824285608
162.477084764480534978871195536
162.549440206673291407636547928
162.626040481017983883864294985
162.707115668832837745454765452
162.792906685832680038408091726
162.883665644089928909970778745
162.979656211153436555020063816
163.081153964284157223487942527
163.188446737520374298560893144
163.301834959017922117090818485
163.421631975821128476607153887
163.5481643629066869824916091
163.681772213003907884020826996
163.822809403329319470480408523
163.971643834979897916927657247
164.128657640305768951849241514
164.294247353128515529225398866
164.468824036183707303158090027
164.652813359644418881487701133
164.846655624024832362799608811
165.050805720168080651792338584
165.265733018388905062297846318
165.491921178168190016097022242
165.729867869081835893867015028
165.980084392889726864479523269
166.243095195910919960924888994
166.519437259968028741034921165
166.809659359296776523296144248
167.114321169885850964922156245
167.433992216737884214261996287
167.769250643525434345011746574
168.120681788057589867014823251
168.488876545875184474217390921
168.874429503158192108884174288
169.277936818961037564853837198
169.699993835594537816466884724
170.141192394752195296746092216
170.602117835739906774842013314
171.083345650919370191110800425
171.585437772225477292808181057
172.108938461377205178696535027
177.753214190733623380347236684
181.936294334398367507940928621
185.280906577026059617816807964
188.057289432422562721328440766
190.414269015857427943297277929
192.444896430238296067776807721
194.212225202732775010758788495
195.761443293615563424171458935
197.126303714460383807573319841
198.332835510146878556296765389
199.401627199350678569576157803
200.349304312873097831893012693
201.189525057949956046514334445
201.933674102665321658432837983
202.591359789367021058939335387
203.170779109352139960074736636
203.678991202215386023115792039
204.122126032361574919245063609
204.50554615019872569415977102
204.833973860674106503254880568
205.111592459694975432388896061
205.342127740779494462618797237
205.528914289389159633565546211
205.674949905658415091175107021
205.782940660347387895897275316
205.855338485859063296861634778
205.894372763034673261214364063
205.902077037544012776456100874
205.880311754556919380776138116
205.83078371454769783679352435
205.755062810770953002107889347
205.654596498935018211799399327
205.530722363810143804918782852
205.3846790800613541828161195
205.217616011162764144185492222
205.03060164761540802118855568
204.824631051442605513698617328
204.600632446251205639619971514
204.359473069632360537184872298
204.101964386262491225863027898
203.828866744926063815431342607
203.540893550171516715362288601
203.238715008924017457965525734
202.922961503714151285336626743
202.59422663692293293947888471
202.253069984337417078825976559
201.900019591154373777783650216
201.535574239197999106971734255
201.160205510398511306323989088
200.774359668403484287432321748
200.378459377474344226650395839
199.972905275483868157826125297
199.558077415816789935256022809
199.134336591235074265350830389
198.702025551260791311591111572
198.261470123318391369897461395
197.812980246735734911037255352
197.356850927705290565684753126
196.893363122433098604056174191
196.422784554936195819319590401
195.945370475274621497085864801
195.461364363409475632993528725
194.970998583353214314378152429
194.474494991813415207706571265
193.972065505118894177427393137
193.463912627850659818175750694
192.950229946274037629559473983
192.431202589377445091710618524
191.907007660063485164826123186
191.377814638805549447616069334
190.843785761874770076440004935
190.30507637605513447869035077
189.761835271596439884011514807
189.214204995003383292854378277
188.662322143122590991162274163
188.106317639866152574597719754
187.546316996798799259477923958
186.982440558714988741960213982
186.41480373524071251090777821
185.843517219411840234581781527
185.268687194105387326864126985
184.690415527131463206051967902
184.108799955731143307911512602
183.523934261168498179341757051
182.935908434052965603332362079
182.344808830980683339135261848
181.750718323039879344920745151
181.153716436685557806115574222
180.553879487452177991998707496
179.951280706939489863851054669
179.345990363475888224055351516
178.738075876835327019105122356
178.127601927357773268698994932
177.514630559799174389292377992
176.899221282214781704932161602
176.281431160159252726414976342
175.661314906468097216691031639
175.038924966867603204808514592
174.41431160164425771183629133
173.787522963589753134714703545
173.158605172423844330429001774
172.52760238588450295634947666
171.894556867662922303503475238
171.259509052349882883459701267
170.622497607549728263583870333
169.983559493308659993649900497
169.342730018995183284636379708
168.700042897762269671211573964
168.055530298713101954686580756
167.409222896885087062734585348
166.761149921160124515806322419
166.11133920020286571871187429
165.459817206522859075825402073
164.806609098751017477341061588
164.151738762215740032923797046
163.495228847899243319026333472
162.837100809850185206658464033
162.177374941124474783408123392
161.516070408322234934518315607
160.853205284785201332758555421
160.188796582515385872968873015
159.522860282872588256602156817
158.855411366105291970107722588
158.186463839766616897038201363
157.516030766064307856697104176
156.844124288191204998793311121
156.170755655680257582199591274
155.495935248825897387012738273
154.819672602211472732271228124
154.141976427380450338003354201
153.462854634687212229788447149
152.782314354361501247641842081
152.100361956818894716673482329
151.417003072248105169291049375
150.732242609504413822373718298
150.046084774337131358754498346
149.358533086977646366803592225
148.669590399113359828198836752
147.979258910271609906382206716
147.287540183636560868090437731
146.5944351613209594341735877
145.899944179113647625034000356
145.204066980722759898085554254
144.506802731533620946482234351
143.808150031899496020230671403
143.108106929982525311777472152
142.406670934161395262788985326
141.703839025021560204725550491
140.999607666943125302146054935
140.293972819300834225218873327
139.586929947289970366611359695
138.878474032391376895456286938
138.168599582488226769868257778
137.45730064164662738875680587
136.744570799571624323155060121
136.030403200749673093779646044
135.314790553288175906383673861
134.597725137462230351866029636
133.879198813978308131431892021
133.159203031964172756016717852
132.43772883669395483704814575
131.714766877056931037236902859
130.990307412778197047762779933
130.264340321399085218072676995
129.53685510502485285303974213
128.807840896846856923147593586
128.077286467446134264587219349
127.345180230885022577064705538
126.611510250593185995962050768
125.876264245054149096974651251
125.139429593298194294377666198
124.40099334020723915966407658
123.660942201637081686605462297
122.919262569362182461273483379
122.175940515847942587276032616
121.430961798855234618440653092
120.684311865881750237933046285
119.935975858444542590917153802
119.185938616207962644686405047
118.434184680961017352582495819
117.680698300448012391186752852
116.925463432056183496709452973
116.168463746363867634954582415
115.409682630552618103733143087
114.649103191686525905559277914
113.886708259861873073855207971
113.12248039123011183242400408
112.356401870897036272329543853
111.58845471570089041054488624
110.818620676872037829409854378
110.046881242576703373685268596
109.273217640347186400814376227
108.497610839400837646750382978
107.720041552849987699540921204
106.940490239804914188742203001
106.158937107371836930967098745
105.375362112547835257635025545
104.589744964014489433925615521
103.802065123831958307730760144
103.012301809035117959402611952
102.220433993133301017956304585
101.426440407515093332698716682
100.630299542759563711222202131
99.8319896498552233298186031472
99.0314887413279340691110137922
98.2287745922789093082342370786
97.423824741333876510790565695
96.6166164915043981437686532951
95.8071269109622759782118284776
94.9953328337278935218438789521
94.1812108602732821256568750556
93.3647373580406280873141807475
92.5458884618768707446902014555
91.7246400743849750151854303115
90.9009678661923959942855604117
90.0748472761371879850556466002
89.246253511372145594748919057
88.4151615473873002121183611513
87.5815461279510311765651133639
86.7453817649699871755084452584
85.906642738267949767020162403
85.0653030952837073284549614817
84.2213366506879440858543165301
83.3747169859190850901169324392
82.5254174486379739803888927121
81.6734111521011960179443571411
80.818670974452794088923636447
79.9611695579340600641623223229
79.1008793080110179698056809692
78.2377723924191487623606091631
77.3718207401248390130208458875
76.502996040202967382795061427
75.6312697406299733037380777863
74.7566130469916816609920734252
73.8789969211050853806392611598
72.9983920795532145511810998276
72.1147689921321459194723644332
71.2280978802091301785366031728
70.338348714990736273599139551
69.4454912156998318575798296528
68.5494948476601368864298485761
67.650328820287003010442109911
66.7479620849829847360565244481
65.8423633329366791429589327457
64.9335009928232190753643261798
64.0213432284047100083572007774
63.1058579360288030356843684746
62.1870127420234954410695846175
61.2647749999861458980529426543
60.339111787964583278341955971
59.4099899055280761182985096454
58.4773758707258137435746960865
57.5412359169304296607536363606
56.6015359895639728011505686464
55.6582417427036022874420344217
54.7113185355641462864990321877
53.7607314288545249037706514759
52.8064451810048906373040256813
51.8484242442611872954264632742
50.886632760643669122956858478
49.9210345577657557860236832571
48.9515931445094254207640581367
47.9782717065531667163883289397
47.0010331017483215108714065218
46.0198398553394511309304477062
45.0346541550241521783333567441
44.0454378458475300892633429252
43.0521524249263109731362796637
42.0547590359973333332421644156
41.0532184637849106027922322147
40.0474911281812922697053896133
39.0375370782341749359214537435
38.0233159859349241333794669966
37.0047871398008622131330330453
35.9819094382446561888655567268
34.9546413827235010372854964341
33.9229410706604375496658486185
32.8867661881297682276611915078
31.846074002298138675074241137
30.800821353612434117223768502
29.7509646477251996444420916734
28.6964598471478269829507832126
27.6372624626212583864198212461
26.5733275441934378311628024683
25.5046096719921891674742750781
24.4310629466816181617331372358
23.3526409795895182307405250331
22.2692968824926057189175868664
21.1809832570457172080147456488
20.0876521838403657784333603371
18.9892552110772723360244015535
17.8857433428366588070048830735
16.777067026929208646317357189
15.6631761423096628675256866419
14.5440199860340225301551907414
13.4195472597402668066454074704
12.2897060556313645040744704943
11.1544438419381509215958447121
10.0137074478383554058414693128
8.86744304780669163726132650963
7.71559614536945569495179562591
6.55811155623550884490056747466
5.39493339077384463772931623904
4.2260050358061444005349483613
3.05126913568080185212230142185
1.87066757259283573949393406827
0.68414144611189745614075018593
-0.508368948121794185552159672348
-1.7069241405763104754608449155
-2.91158551092712587171027312459
-4.12241531212490272442682439568
-5.33947669548354425733191608697
-6.56283373684354097184562672297
-7.79255146386933483270669843639
-9.02869588454342031417855488804
-10.2713340169242191461817625368
-11.5205339202394368439372635787
-12.7763647273916675579270692903
-14.0388966789584968485903733363
-15.3082011587753012113716222017
-16.5843507311954047412609378256
-17.8674191801292786577123601449
-19.1574815499721158444183853861
-20.4546141885374441017130815774
-21.7588947921235300220644746499
-23.0704024528492503993133038811
-24.3892177084069597030909951637
-25.7154225943917612704881975389
-27.0491006993796099482639278945
-28.3903372229409627766672089725
-29.7392190367923961650942174673
-31.095834749305885886154193317
-32.4602747736144846842982638277
-33.8326313995741407201041970962
-35.2129988698646163660215765235
-36.6014734605381619074917188737
-37.9981535663530814863659915379
-39.4031397912609523574363774821
-40.8165350444514277858076197912
-42.2384446423977330931005343516
-43.668976417389687717271890475
-45.1082408330899696983737207359
-46.5563511077040947011034658531
-48.0134233454160343868965743732
-49.4795766768105067031305670733
-50.9549334090808491163528918753
-52.4396191869093376602832202915
-53.9337631650063652042256906316
-55.4374981934078327188004821309
-56.9509610167585471487188813351
-58.474292488955851265046308132
-60.0076378046950888706947418552
-61.5511467496503464647174652003
-63.1049739712444030532033147157
-64.6692792722159856437390962731
-66.2442279294863076051628382497
-67.8299910411677494232298354166
-69.426745904954260925342562732
-71.0346764315963747236523382214
-72.653973597706771838235094963
-74.2848359427812864955769093161
-75.9274701160750218637095407628
-77.5820914798686221771613729479
-79.2489247767265913065766744597
-80.9282048696266168970599562608
-82.6201775653750775118303270645
-84.3251005335814360317647744734
-86.0432443357225573801869738757
-87.7748935815895384854182378268
-89.5203482338073052051743868448
-91.2799250853248715368149326797
-93.0539594400211344050842702372
-94.842807033162722122259605994
-96.6468462367971080597497022751
-98.4664806058232238343444774347
-100.302141834218313907295551134
-102.154293208776869081202028973
-104.023433671231236862307510461
-105.91010263090863711545459596
-107.814885712227804478475405527
-109.738421678902687624567025111
-111.68141085652383878464637921
-113.644625487660030218105962788
-115.62892261505450970882066494
-117.635260324948021089038504214
-119.664718536883060553994213866
-121.71852607109043482457454987
-123.798096586900443279523573954
-125.905077397315776201715713365
-128.041417567791426913769702568
-130.209465989505745099178207445
-132.412118179703206062203937759
-134.653046793445253844595230298
-136.937086373372293970461346559
-139.270929643232593273447215811
-141.664538411027064006777757712
-144.134538189514050804501267433
-146.715305118150636662033820344
-149.564747186927696573986108001


==> anc/Pgg/Pgg11.dat <==
# Pgg11
-1.
-1.00014253462173198535078215098
-1.00015175950440040546754242256
-1.00016156094176350200540712566
-1.0001719732329172435763862793
-1.00018303256750722295590449486
-1.00019477711656851329812683633
-1.00020724712646741442972959168
-1.00022048501591651325116281137
-1.00023453547601483808726828862
-1.0002494455732426864678176582
-1.00026526485531570012458970898
-1.00028204545977468017491683948
-1.0002998422251561876355313888
-1.0003187128045538440445719772
-1.00033871778134109325793697748
-1.00035992078678264062986170037
-1.00038238861921345318929408208
-1.0004061913644106567937373704
-1.00043140251672444361610056316
-1.00045809910046871098678038074
-1.00048636179100005895652355223
-1.00051627503483440819989895504
-1.00054792716806324980258836419
-1.00058141053223574794555761818
-1.00061682158676788303542179123
-1.00065426101682479505420715981
-1.00069383383549666193945995276
-1.00073564947895096864868116634
-1.00077982189309397539792496263
-1.00082646961011060509534533047
-1.00087571581307380475991967577
-1.00092768838662059346613710211
-1.00098251995148132244647770651
-1.00104034788041990390055305835
-1.00110131429289460405332468643
-1.00116556602548005890176662709
-1.00123325457479999732663619688
-1.00130453600940520718319603329
-1.00137957084669093755989286808
-1.00145852389058049619652362659
-1.00154156402530549589630794495
-1.00162886396018616785170753013
-1.00172059991985545358715568878
-1.00181695127387619309231999791
-1.00191810009916955162978389853
-1.00202423066810270689334238418
-1.00213552885447252018651000609
-1.00225218144896714831228080209
-1.00237437537498697292707612032
-1.00250229679495744496015344101
-1.00263613009646704687982683292
-1.00277605674671113289956850701
-1.00292225400281448585812158375
-1.00307489346463962023129806893
-1.00323413945566179937616974415
-1.00340014721640312987866849536
-1.00357306089376475881765193124
-1.00375301130837608285274056527
-1.00394011348079111442843282379
-1.00413446389600310123015907348
-1.0043361374843178026025529205
-1.00454518429512247420820843489
-1.00476162583851099133152708489
-1.00498545106807552719278452284
-1.00521661197645223860814904841
-1.00545501877341360206945460029
-1.00570053461443525906269229986
-1.00595296984573322077219182322
-1.00621207572977180667671738123
-1.00647753761318865218458955932
-1.00674896749697671842475886599
-1.00702589596661213712681511921
-1.00730776343763023304856730218
-1.00759391066994133133640928736
-1.00788356850195617037901270025
-1.00817584675337336634742429109
-1.00846972224328638811260526091
-1.00876402586811563809664297995
-1.00905742868178626238848757798
-1.00934842691858130520117428702
-1.00963532589723344490683485928
-1.00991622274311135460284990544
-1.01018898786384745523413828869
-1.0104512451124856858132317946
-1.01070035057124887671669574919
-1.01093336988838838200943718613
-1.01114705410034208182969419599
-1.01133781387165446072586221432
-1.01150169208587358847840532406
-1.01163433472200957793711458739
-1.01173095995319828164113009195
-1.01178632540704901861493473104
-1.01179469353085772755370963588
-1.01174979500953374710473406655
-1.01164479018982029031444787436
-1.01147222847128979240093604584
-1.01122400563277194268560299007
-1.01089131907243111759103788299
-1.01046462095075629044457436726
-1.00993356923836132032402164353
-1.00928697668481045876117347316
-0.996281129297366283314827268988
-0.979160881368438777868043536347
-0.960284393320542266118314987575
-0.9405385656319120992119800174
-0.92035211633289826195029078247
-0.899960860874604925052333556369
-0.879505000954512797784586738144
-0.859072133872777540830865379733
-0.838718734244337573464953027374
-0.818481856188423752052291914315
-0.798385936819604000117777991189
-0.7784469571156084652890161655
-0.758675091626386614876175959796
-0.739076452362361096377170316445
-0.719654268204703806255112890073
-0.700409700906686507941232630085
-0.681342420572273523887931992286
-0.662451018120222620694164090592
-0.643733304971312623823734885547
-0.62518653330442071570509025345
-0.60680755948296565025364481697
-0.588592966257314678568743230575
-0.5705391546975137598885373856
-0.552642413660075641783193471083
-0.534898972422272290747506626469
-0.51730504059952353376177347198
-0.499856838385192618814409843958
-0.482550619379294314735237441489
-0.465382687711325796540609915489
-0.448349410750455113776324852928
-0.431447228390996235479699399071
-0.414672659672831310702683751438
-0.39802230732437347692620039712
-0.381492860684981653355125468385
-0.36508109736379799058755925866
-0.348783883915057484605011033135
-0.332598175750365703655194602577
-0.316521016462082485599126868046
-0.30054953669568270769237232232
-0.284680952680463141814110303009
-0.268912564505470902819779122632
-0.253241754209709968907894306486
-0.237665983741517927233809243042
-0.222182792830711453720700121515
-0.206789796808070009061809477208
-0.191484684399491912241571531215
-0.176265215516347665781398868977
-0.161129219058883772805492924704
-0.146074590745769141357245695388
-0.131099290979845847743503504159
-0.116201342757703881078756241376
-0.101378829628731854325083177821
-0.086629893707711671427996356854
-0.0719527337437519041464021596498
-0.0573456032473335295876943587152
-0.0428068086764254205128296470254
-0.0283347076819773216721294714239
-0.0139277074125839854406169082239
0.00041573712228950678628942125387
0.0146971246314449464222938044388
0.0289179090646149750425506497472
0.0430795010799990972380768006687
0.0571832694581496315890275435441
0.0712305424637789281752510979573
0.085222609157120889406851508945
0.0991607206565159743430878720127
0.113046091353904495151219627011
0.126879900084912274241916703185
0.140663291255199026104604708511
0.154397375924715952937642831341
0.168083232851487289406139509308
0.181721909496492776755190034879
0.195314422991185825925990259736
0.208861761069136697081564531505
0.222364882963242399857572277091
0.235824720269896032960879431896
0.24924217778145860252892543552
0.262618134288326523468125486054
0.275953443351838445643399251524
0.28924893404921609636626166569
0.302505411691685757142424631305
0.315723658516880000086058678225
0.328904434356573551583208294442
0.342048477280762740282763795657
0.355156504219055002170203440406
0.368229211560293408678558180757
0.381267275731301183498690616995
0.394271353755592690887670085528
0.407242083792860409258146600795
0.420180085660011933536185694565
0.433085961334497053978979677514
0.445960295440632406561506581107
0.458803655719600043999404613972
0.471616593483766496296491383798
0.48439964405594043184491819358
0.497153327194159849084661289474
0.509878147502573777894033378078
0.522574594828958702025772316182
0.535243144649386281759092406868
0.547884258440536412584980835686
0.560498384040128154918085316616
0.573085955995920566180065179409
0.585647395903715915871958826234
0.598183112734779123436037023965
0.610693503153069486138252629274
0.623178951822663819639599548589
0.635639831705733978595284509634
0.648076504351426321244601372241
0.66048932017597599475275150961
0.67287861873437491275428614884
0.685244728983898940319397936673
0.69758796953978706306309911791
0.709908648923353166405545648706
0.722207065802799459511258161178
0.734483509226989518965136419207
0.746738258852428373855944753762
0.758971585163686981951177128017
0.771183749687498832576700165637
0.783375005200747233325815648271
0.795545595932553073582287665549
0.807695757760664487870918174664
0.819825718402341847074371756276
0.83193569759992386736345467788
0.844025907301253327982700291628
0.856096551835133913388513558331
0.868147828081983027057591066173
0.880179925639839048762211380192
0.892193026985875410189572901933
0.904187307633568032120333566699
0.916162936285657087309012927501
0.92812007498303871470013862595
0.940058879249717201252349026755
0.951979498233943256589373822115
0.963882074845659322661207513705
0.97576674589036837580979078862
0.987633642199538382812649444466
0.999482888757650456813666816013
1.01131460482599481517348940148
1.02312890406331486123340158535
1.03492589464339608823372834042
1.04670567936969302898545609821
1.05846835578708414254324469377
1.07021401629084133258901252194
1.08194274823289772534801718626
1.0936546340254943917677948669
1.10534975124228387382632738242
1.11702817271696566290411080224
1.12868996663952617411878870462
1.140335196650153259589266314
1.15196392193089290120977914172
1.16357619729511341533470405388
1.17517207327484028367243701228
1.18675159620602259273011180152
1.19831480831179001459701133473
1.20986174778375729113830757228
1.22139244886143128839656861594
1.23290694190977386493118999062
1.24440525349497204388284675711
1.25588740645846529079319622081
1.26735341998927807483870159585
1.27880330969470432748131748277
1.29023708766938890705144664093
1.30165476256284972803124573449
1.31305633964548281748197843387
1.32444182087309121594682264677
1.33581120494997734415037823105
1.34716448739063720789404915277
1.3585016605800936097896285238
1.36982271383290437604563477837
1.38112763345088048766852361504
1.39241640277954792648855253353
1.40368900226338600576713581977
1.41494540949987395125932856042
1.42618559929237653002951944689
1.43740954370189858965271379887
1.44861721209773746834140695559
1.45980857120706136574075287989
1.47098358516344092340983066668
1.48214221555436045218451579247
1.49328442146773445957839443236
1.50441015953745437305097579912
1.51551938398798962333160271909
1.5266120466780665450510263135
1.53768809714344786876030686139
1.54874748263883491810793013325
1.55979014817891398763804571453
1.57081603657856775953891814306
1.5818250884922720209188740438
1.59281724245269736605796145975
1.60379243490853500984934066403
1.61475060026156529860720374652
1.62569167090298698190850167919
1.63661557724902480351200861741
1.64752224777583248004445451233
1.65841160905370766246873957811
1.66928358578063501678658097994
1.68013810081517311643309413717
1.69097507520870040887132264756
1.70179442823703510248897373773
1.71259607743144341655587866994
1.72337993860905024625631712033
1.7341459259026659162208811672
1.74489395179004232912100304786
1.75562392712257146034531027958
1.76633576115343880515624962268
1.77702936156524405064887139869
1.78770463449710092093685706541
1.79836148457122782992338978046
1.80899981491904067143931689525
1.81961952720675878112409984125
1.83022052166053481787447457371
1.84080269709111903469154295786
1.85136595091806813903048387391
1.86191017919350868102035843466
1.87243527662546465390712920789
1.88294113660075874452353028616
1.89342765120749643225688537322
1.90389471125714190263161669619
1.91434220630619451601705744417
1.92477002467747435289175401604
1.93517805348102514432930079253
1.94556617863464268971224250153
1.95593428488403666293152295947
1.96628225582263351329833390084
1.97660997391102797789888301686
1.98691732049609053798302223685
1.99720417582973797302366758497
2.00747041908737399215040871271
2.01771592838600675358841474304
2.02794058080204991836908712305
2.03814425238881372477369294268
2.0483268181936924145824364894
2.05848815227505419109109431002
2.06862812771883974189225774156
2.07874661665487521646982675877
2.08884349027290540959955543213
2.09891861883835276626531373119
2.10897187170780769217456809113
2.11900311734425552587561759116
2.12901222333204540383538640964
2.13899905639160612852576517507
2.14896348239391403148784164738
2.15890536637471770839948996892
2.16882457254852439126859385102
2.17872096432235261392070894707
2.18859440430925572085830364628
2.19844475434162066625385831733
2.20827187548424644921886866981
2.21807562804720643348780066533
2.227855871598498704174093081
2.23761246497648852130000161357
2.24734526630214683910845947514
2.2570541329910887719637879644
2.26673892176541580156009661983
2.27639948866536543633248854201
2.28603568906077195224720298836
2.29564737766234176449676705821
2.30523440853274690198309888873
2.31479663509753998077812902545
2.32433391015589399895252439758
2.33384608589117020320490395007
2.3433330138813172075546120019
2.35279454510910447593038365108
2.36223052997219321374639150142
2.37164081829304764845902222315
2.38102525932868961559658220503
2.39038370178029930480568019525
2.39971599380266496001935831458
2.40902198301348426888154190047
2.41830151650252011901973280535
2.42755444084061334260399492794
2.43678060208855501582728344792
2.44597984580582082645331244533
2.45515201705916997036781600058
2.46429696043111098710268956864
2.47341452002823689454659692483
2.48250453948943193447769562752
2.4915668619939521931226465014
2.50060133026938231463044714935
2.50960778659947048012019324243
2.51858607283184378078983197566
2.52753603038560607043038882122
2.53645750025882034054990453156
2.54535032303587762014709417919
2.55421433889475436196098492775
2.5630493876141602377347014627
2.57185530858057822664506697113
2.58063194079519884354139159634
2.58937912288075031698402431243
2.59809669308822649125389803741
2.6067844893035141914969855095
2.61544234905392175695150296047
2.62407010951461041376064246616
2.63266760751493012617995038273
2.64123467954466153302712453844
2.64977116176016554497444311729
2.65827688999044214773225305062
2.66675169974309992629843186342
2.67519542621023779623648221769
2.68360790427424039937738682813
2.69198896851348859340146832798
2.70033845320798643743063651532
2.70865619234490604903337012214
2.71694201962405168189979788307
2.72519576846324434786794764075
2.73341727200362828196065085047
2.74160636311490052461213443887
2.74976287440046487131078520497
2.75788663820251141644707667084
2.76597748660702289522069668268
2.77403525144870900501633717835
2.78205976431586986569156515943
2.79005085655518975672116474412
2.79800835927646224809911239626
2.80593210335724782130100945989
2.81382191944746505644572781721
2.82167763797391644205488847665
2.82949908914474984448252633432
2.83728610295385665516510083532
2.84503850918520761531435405829
2.85275613741712729953310825083
2.8604388170265082220678912801
2.86808637719296551201347482079
2.87569864690293308674443029184
2.88327545495370223615929878193
2.8908166299574035139757975567
2.89832200034493281630272196905
2.90579139436982251202812709047
2.91322464011205847419646635008
2.92062156548184384649229627548
2.92798199822331036419778612333
2.93530576591817803453864020167
2.94259269598936396717136768785
2.94984261570454113168751066437
2.95705535217964780541102428312
2.96423073238234846143721452644
2.97136858313544683379935826966
2.97846873112025188384639037965
2.98553100287989737936602606571
2.99255522482261578568672169679
2.99954122322496715593343327056
3.00648882423502369579081562733
3.01339785387551066653805803888
3.02026813804690427875684373192
3.02709950253048721797294951375
3.03389177299136243256788731348
3.04064477498142580358497223159
3.04735833394229830554963818976
3.05403227520821825712218242433
3.06066642400889425029798409445
3.06726060547231933696129773071
3.07381464462754704187976113764
3.08032836640742976169367334512
3.0868015956513201001028838938
3.09323415710773568028087906739
3.0996258754369879665465363438
3.10597657521377561849531930289
3.11228608092974289212976434965
3.11855421699600359403041727043
3.12478080774563108626944548006
3.13096567743611483158659653985
3.13710865025178396031769073911
3.14320955030619833268619867799
3.1492682016445075623355131111
3.1552844282457784593902008978
3.16125805402529134388581077263
3.16718890283680567309578089256
3.17307679847479541910777010113
3.17892156467665462595752845789
3.18472302512487356871349051691
3.1904810034491859301169469614
3.19619532322868740371831592646
3.20186580799392612590714406852
3.20749228122896533280952703395
3.21307456637341863171921429383
3.21861248682445827053537474853
3.22410586593879678259852161861
3.22955452703464237834415527056
3.23495829339362844932905959203
3.24031698826271754442571032592
3.24563043485608017232380032495
3.25089845635694877892238264092
3.25612087591944724273954988914
3.26129751667039622610692498356
3.26642820171109471465159593349
3.27151275411907807239659091134
3.27655099694985293473070633256
3.28154275323860925650765839888
3.28648784600190982763135568289
3.29138609823935756366685420551
3.29623733293524087428356255073
3.30104137306015740768685556325
3.30579804157261646462481008562
3.31050716142062037106670945059
3.31516855554322509423772407209
3.3197820468720803823582462425
3.32434745833294970417525385523
3.32886461284721026018534808654
3.33333333333333333333333333333


==> anc/Pgg/Pgg20.dat <==
# Pgg20
-28049.8374671471177313556969852
-28034.1082126146391410132053694
-28033.2259777916009643683299405
-28032.2967365060976426678195859
-28031.3181602902515591655312195
-28030.2878179006042188864059281
-28029.2031716941880947129358173
-28028.0615739467027073839804199
-28026.8602631181776419180352381
-28025.5963600722260200393525895
-28024.2668642557654433762351743
-28022.8686498469120646899051514
-28021.3984618796397171543344412
-28019.8529123547424186569359873
-28018.2284763476475394011941986
-28016.5214881247009165317994687
-28014.7281372806866095974566099
-28012.8444649115551355151580153
-28010.8663598376171272271204286
-28008.789554893816531679308469
-28006.6096233051306551173473954
-28004.3219751666553490376802394
-28001.9218540495239612679865433
-27999.4043337554796471579569616
-27996.7643152446732360184719726
-27993.9965237630937163458013046
-27991.0955061979557738831728712
-27988.0556286913684603773132983
-27984.8710745446902331759818275
-27981.5358424481369368932327545
-27978.0437450724487787785346859
-27974.3884080617372086956421797
-27970.5632694690192433295490134
-27966.5615796784006289953842881
-27962.3764018603847383412813013
-27958.0006130093545166109285752
-27953.4269056148921408558402878
-27948.6477900212559458898418562
-27943.6555975320156904853322522
-27938.4424843195427988001593752
-27933.0004362017473985293495901
-27927.3212743511323777381054559
-27921.3966620038777161177326651
-27915.218112239255077556017851
-27908.7769969021795917341965439
-27902.0645567441066563196740823
-27895.0719128597472345754299086
-27887.7900794991730762874557565
-27880.2099783367776776656716671
-27872.3224542802100473545954165
-27864.1182929037629337471587875
-27855.5882395917273399230888182
-27846.7230204778686476065197127
-27837.5133652673794382341481693
-27827.9500320273579971442984638
-27818.0238340309819865952863121
-27807.7256687390206507455031685
-27797.0465490000769437979660265
-27785.9776365478876119152971392
-27774.510277870042351102451918
-27762.6360425175136248402158221
-27750.3467639183102559301659079
-27737.6345827512667026914072144
-27724.4919929273344138601769793
-27710.9118902156222311554522602
-27696.8876235397016295274724588
-27682.4130489562033695498117144
-27667.4825863123300061996547343
-27652.091278561430068940133995
-27636.2348536960522496774438974
-27619.9097892357404944643283607
-27603.1133791820536874252446645
-27585.8438033256982992251047239
-27568.1001987600423129392913137
-27549.8827334214193596617493647
-27531.1926814393112400451749259
-27512.0325000384859422023701978
-27492.4059076902318208361416978
-27472.3179631607264756738057151
-27451.7751450510666098035732363
-27430.7854313653154419117129461
-27409.3583785798483964351269972
-27387.505199619047458358996543
-27365.2388400687637400003850926
-27342.5740518796950312327251669
-27319.5274637276760823051216884
-27296.1176471066297713862317673
-27272.3651771323659808607089254
-27248.2926869313475061032386092
-27223.924914377794837282138925
-27199.2887398249253136429730899
-27174.4132133515977229455369364
-27149.329569914076458963714352
-27124.0712306539957576529475824
-27098.6737884678965677628809232
-27073.1749757909813576919930253
-27047.6146123881004440276361829
-27022.0345307786291959381959779
-26996.4784767490756232725669852
-26970.9919822283125271405709214
-26945.6222076156896626830984608
-26920.4177504624824110014834812
-26712.3574625477188273126399111
-26611.993572252828959583851785
-26553.3497730522327283657270301
-26514.7451862368730389590190176
-26486.6391161715925133923934987
-26464.152749547735319256658233
-26444.552346702591591803370283
-26426.2117819518602810941539817
-26408.1245932076704935384801695
-26389.6519725693230454591673451
-26370.3831677264233892188655499
-26350.0538286759046568058407245
-26328.4961301461882795281211983
-26305.6072108305336727875119698
-26281.3286142587696211117595285
-26255.6325688594530136241678289
-26228.5126453843429718924487127
-26199.9772868074288095106655143
-26170.0452641768781026220565339
-26138.7424481207689193670664785
-26106.0994938255144607589313618
-26072.1501693024851599651620052
-26036.9301423059306892530932753
-26000.4760977910271615633697261
-25962.8250958042204195486760121
-25924.0141056514612801050288116
-25884.0796701669904029252748619
-25843.0576665185388428266286382
-25800.983138938688412430401847
-25757.8901851964234914366296348
-25713.8118832772781629556734752
-25668.7802481426147918906192316
-25622.8262109455915239253749729
-25575.9796149424794730747317117
-25528.2692237288994120664868387
-25479.7227384763999419208494421
-25430.3668216355254395590188499
-25380.2271251723047699591374919
-25329.3283218635517057236383306
-25277.6941385275551407114635577
-25225.3473903366283137958408612
-25172.3100155659588197015079806
-25118.6031102937975615359952808
-25064.2469626922206376139823557
-25009.2610866438209841826891177
-24953.6642544940859126150440562
-24897.4745288067560093134304499
-24840.7092930338813956779346617
-24783.3852810464822660097415994
-24725.518605497921262623297928
-24667.1247850120470250075377156
-24608.2187702032294733095440497
-24548.8149685466404277501467135
-24488.927268125370945576244689
-24428.5690602868736782082037604
-24367.7532612452896765112479706
-24306.4923326688703810885842026
-24244.7983012932573738012130594
-24182.6827776020877901674964945
-24120.1569736164518945727910026
-24057.2317198342989786851090756
-23993.9174813600929649934135726
-23930.2243732639580036774750601
-23866.162175208304112373645107
-23801.740345378544041883542647
-23736.96803375305232762292795
-23671.8540947460126382225064191
-23606.4070992552784046818876745
-23540.6353461458559814668078191
-23474.5468731981256302642859647
-23408.1494675484555970757444185
-23341.4506756484473122865650195
-23274.4578127676814889791663495
-23207.177972063519764685452611
-23139.6180332402570424720234724
-23071.7846708187170933727700893
-23003.6843620362385640824587231
-22935.3233943959098273745268968
-22866.7078728828780927422902379
-22797.8437268645794212237508664
-22728.7367166908100224178023079
-22659.3924400086835076740004031
-22589.8163378066915513634011738
-22520.0137002013045145770322287
-22449.9896719788118219214117759
-22379.7492579044070626219906407
-22309.2973278098677492508724546
-22238.6386214705622949709456041
-22167.7777532819350080634861026
-22096.7192167450717666616886827
-22025.4673887704326211348877102
-21954.0265338083510530149891175
-21882.4008078144412590937436506
-21810.5942620576229742797734601
-21738.6108467780664290301327566
-21666.4544147019765724331543942
-21594.1287244197742777445423892
-21521.6374436338915598767807791
-21448.9841522820766266778607549
-21376.1723455418016834673967087
-21303.205436721080708575314868
-21230.0867600407348782195922998
-21156.8195733128889665734734092
-21083.4070605202419655093876622
-21009.8523343004284987771481184
-20936.1584383395735409089657074
-20862.328349678940735613275676
-20788.3649809383835325716307005
-20714.2711824601277603830436896
-20640.0497443762435034517756075
-20565.7033986030026674167143743
-20491.2348207651658533594320845
-20416.6466320530976018519147453
-20341.9414010154722323585422287
-20267.1216452902029400919353947
-20192.1898332761040977794905518
-20117.1483857476804469045949047
-20041.999677415326679467759894
-19966.746038433116457853415144
-19891.3897558562608692491064568
-19815.9330750502223546922801184
-19740.3782010533810025474386732
-19664.7272998950654810430167429
-19588.9824998706805499532077178
-19513.1458927755867985929693787
-19437.2195350993157814764341689
-19361.205449181634853287957309
-19285.1056243319105429284340978
-19208.9220179131570658945708511
-19132.6565563920973798066967804
-19056.311136356507874610650037
-18979.8876255010642016792347184
-18903.3878635828547386998753542
-18826.8136633476796223868039231
-18750.1668114282070292491385036
-18673.4490692150143239510893197
-18596.6621737014997103391006582
-18519.8078383036100037184610075
-18442.8877536552919923788782342
-18365.9035883805384754572425379
-18288.8569898428653622139992354
-18211.7495848730231090461619958
-18134.5829804757141742429066995
-18057.358764516058010313708465
-17980.0785063865163176426820658
-17902.7437576549637832028966494
-17825.3560526945632598167064459
-17747.916909296079244223467252
-17670.4278292632395285829132051
-17592.8902989917319757749125632
-17515.3057900324014523449410906
-17437.6757596391909961966505937
-17360.0016513023512523456584185
-17282.2848952674230365265051411
-17204.5269090404795414850017223
-17126.7290978800971456071951678
-17048.8928552765069811450275362
-16971.0195634183633347100369507
-16893.1105936475495527614487685
-16815.1673069024273780862284871
-16737.1910541499215199630386972
-16659.1831768068177325700301639
-16581.1450071506397164466575404
-16503.0778687204577410388895876
-16424.9830767079699884345605084
-16346.861938339186216452264999
-16268.7157532470324115694356357
-16190.5458138351846281519697481
-16112.353405633430170511639741
-16034.1398076448446498895232622
-15955.9062926850642219010750982
-15877.654127713923464525705458
-15799.3845741597208764663968978
-15721.0988882363658455262253706
-15642.7983212536531421886934531
-15564.4841199209035212059076696
-15486.1575266442018507333154912
-15407.8197798174573220904432663
-15329.472114107503711878221299
-15251.1157607334513608350876323
-15172.7519477404964899133700139
-15094.3819002683876835821034357
-15016.0068408147438237952770677
-14937.6279894934124463697880542
-14859.2465642880524061184787487
-14780.8637813011198698419988248
-14702.4808549984319994786301102
-14624.0989984494782340231385152
-14545.7194235636448213159437089
-14467.343341322514182900065027
-14388.9719620083968106235347284
-14310.6064954292496866434390214
-14232.2481511401316834011515573
-14153.8981386613430317332330584
-14075.5576676933927386034971807
-13997.2279483289347863205033043
-13918.9101912618110481495678891
-13840.6056079933361068147814437
-13762.3154110359565586482620666
-13684.0408141144149234648417852
-13605.7830323645459552469714803
-13527.5432825298309582788387214
-13449.3227831558336545617687859
-13371.1227547826392184896692592
-13292.9444201354162913966394795
-13214.7890043132201094556284913
-13136.6577349761533214634999089
-13058.5518425309996364563770473
-12980.4725603154441232250022491
-12902.4211247809927832088111556
-12824.398775674702933703702126
-12746.4067562198349687832264773
-12668.4463132955352099632480814
-12590.5186976156588167886129856
-12512.6251639068410987351404
-12434.7669710859250538454790606
-12356.9453824368525562944088633
-12279.1616657871263247481256568
-12201.4170936839496262839910478
-12123.7129435701506073168964139
-12046.0504979599981941874973306
-11968.4310446150166727687172354
-11890.8558767199063398180895201
-11813.326293058678020243249856
-11735.8435981911097655811239091
-11658.4091026296346916758887471
-11581.02412301676967987456251
-11503.6899823031955583881804937
-11426.4080099266004013939805172
-11349.1795419913987358494838146
-11272.0059214494407329996075231
-11194.8884982818268866184099457
-11117.8286296819452468743113629
-11040.8276802398499913928981737
-10963.8870221281019779953217259
-10887.0080352891939414387132385
-10810.192107624685174366239334
-10733.4406351861728760576580569
-10656.7550223682298673266901716
-10580.1366821034410623318900029
-10503.5870360596739648914212052
-10427.1075148397215253284249147
-10350.6995581834589616294491532
-10274.3646151726596240073830542
-10198.1041444386186736142080326
-10121.919614372737263530992092
-10045.8125033402240632841373074
-9969.78429989707536767603918486
-9893.83650301049968806368537063
-9817.97062228295765149561926671
-9742.18817817999324333489357302
-9666.49070226203793579582375614
-9590.8797374203750631591279669
-9515.35683811745794973598295471
-9439.92357063178178582264723021
-9364.58151330751609767814447533
-9289.33225680911188900604196798
-9214.17740438110516381178951141
-9139.11857211334659548380489762
-9064.15738921189560760819524026
-8989.29549827582610303088764565
-8914.53455558020054535541031875
-8839.87623136547908953115932144
-8765.32221013364100549238456969
-8690.87419095130677306709975525
-8616.5338877601609819254331009
-8542.30302969498858390730991106
-8468.18336140965015596166122553
-8394.17664341133568221635573963
-8320.2846524034509984381982591
-8246.50918163750650961313188716
-8172.8520412743941433285587692
-8099.31505875545579357172634229
-8025.90007918376480101920901266
-7952.60896571606137080842962799
-7879.44359996580331581263659514
-7806.40588241781520636883050898
-7733.49773285504198556522051988
-7660.72109079793745792490048103
-7588.07791595704387048966672679
-7515.5701886993461778515314363
-7443.1999105290136232216088001
-7370.96910458317209113720181515
-7298.87981614338341793679386
-7226.93411316354261760669432793
-7155.13408681494093770750304802
-7083.48185204928195923219707365
-7011.97954818047976462522512962
-6940.62933948611270295320586871
-6869.43341582945367875513501107
-6798.39399330304839646845681441
-6727.51331489486683881121233312
-6656.79365117811069834344324778
-6586.23730102582079174882178985
-6515.84659235149396527391185153
-6445.62388287698897267289591547
-6375.57156092907562829457798366
-6305.69204626606159379199999821
-6235.98779093601686852172211023
-6166.46128016820788078992087492
-6097.11503329945152198847378115
-6027.9516047372050775834552947
-5958.97358496132138897411372138
-5890.18360156652038689543869772
-5821.58432034775909225535005075
-5753.17844643082307641329709241
-5684.96872545061408032418688079
-5616.95794477977196779482768286
-5549.14893481044548582900546734
-5481.54457029221658546427413025
-5414.14777172938859998137856407
-5346.96150684107079763618862716
-5279.98879208773228585647839855
-5213.23269426815867252093894858
-5146.69633219102720343693054752
-5080.3828784256224185941354629
-5014.2955611365470631891183642
-4948.43766600764467680877416361
-4882.81253826074388676229220227
-4817.42358477526320564761823117
-4752.27427631518271336532759179
-4687.3681498703994521322679581
-4622.70881112004122600441103601
-4558.2999370259238695321497459
-4494.1452785650056527148956244
-4430.24866361042575028935666422
-4366.61399997151886015282205446
-4303.24527860408326911268151874
-4240.14657700315415055853731778
-4177.32206279160806385710476675
-4114.77599751911032312170808713
-4052.51274068722752352718952149
-3990.53675401797830561492713126
-3928.85260598470377434122433045
-3867.46497662592469853239284228
-3806.37866266483837418120072955
-3745.59858295931982662266116621
-3685.12978430975969008243998227
-3624.97744765482897380559210041
-3565.1468946883485994299960437
-3505.64359493390484397761137398
-3446.47317331774367413410768272
-3387.64141828485899486565225226
-3329.15429050813375995988109369
-3271.01793224598239874387202542
-3213.23867741027605796163347345
-3155.82306241352370419830966635
-3098.77783787246749062582721184
-3042.10998125458969246424546984
-2985.82671056471009549766163692
-2929.93549918110165361157561065
-2874.44409196463628283574298107
-2819.36052278071206000631032678
-2764.69313359249218342250025254
-2710.45059530576783443991863318
-2656.64193057110148611118154678
-2603.27653877849413308598135975
-2550.36422351447841053776309063
-2497.91522279228500021339692856
-2445.94024241381139804535114825
-2394.45049287908460406176572073
-2343.45773032667184461955495134
-2292.97430206945353397147080353
-2243.01319738734188765139936422
-2193.58810435571199097622056852
-2144.71347363034702329076918396
-2096.40459028277531594273380372
-2048.67765499196818871138185558
-2001.54987615982205612665539577
-1955.03957484219779502394662265
-1909.1663047923740746170055831
-1863.9509904233114056305023882
-1819.41608614095664353879813101
-1775.58576132609183431321307122
-1732.48611630604304762183827699
-1690.14543604177010173019857301
-1648.59449007521841641259855655
-1607.866889699338508167559003
-1567.99951656369793749390879097
-1529.03304135564347593257165645
-1491.0125573114778834866368501
-1453.98836188809567323154805755
-1418.01693215913351962963089351
-1383.16215728079257515710945874
-1349.49691776102564784451075267
-1317.10514135362806863694379435
-1286.08452792359680368574980992
-1256.55023611728956872952065402
-1228.63999182720593026312299871
-1202.52136784635184728374668091
-1178.40250932655968481622878604
-1156.54858808469456682904313057
-1137.30834288637991836290722006
-1121.15971273246284276140888818
-1108.79522836065645050507924772
-1101.30187352933248115535736462
-1100.61468417808124051856499112
-1111.0953820592578204459063163
-1157.65536512133260350526957365


==> anc/Pgg/Pgg21.dat <==
# Pgg21
331.357622768698428149346267606
331.235224552425982159483511641
331.22896756493505217571908274
331.222420325662503601262545382
331.21557152568067918470629323
331.208409579037312892295252452
331.200922629945187758811671016
331.193098561612855266710801229
331.184925006859025255772005489
331.176389360661715626734680087
331.167478794802016491747626853
331.158180274771362710307149752
331.148480579120507534237255196
331.138366321437930447534985149
331.127823975155172393369941897
331.116839901386545268453025236
331.105400380020778891833220359
331.093491644292411414372890655
331.081099919071056336228356945
331.068211463117042611082862315
331.054812615562268468866781625
331.040889846885371740497072261
331.026429814660428523147813507
331.011419424368267911731335545
330.995845895569043427786922666
330.979696833743831330485584305
330.962960308121620408162604283
330.945624935815993008407025334
330.927679972602935571791035013
330.909115410677407099411490084
330.889922083731368771543083074
330.870091779699753857100543297
330.849617361523133021984250597
330.828492896276386269045383894
330.806713793011289091323772052
330.784276949657295735802617684
330.761180909318672853114277558
330.737426026297194344635195359
330.71301464215751962468885196
330.687951272136782718544488315
330.662242802180430340170478769
330.63589869686254543709506832
330.60893121842032971474738468
330.581355657098612986846437932
330.55319057296069367288007558
330.524458049275943100091802008
330.495183957541839832737946426
330.465398234137814902030410974
330.435135168539821848037034035
330.404433702947194752453510687
330.373337743086380585269511539
330.341896479858746124128236575
330.310164721391040317981841031
330.278203234926375090787704945
330.246079097859865299573624594
330.213866057075395875015883788
330.181644895577376090550605047
330.149503805232775013517479781
330.117538764243150759736413034
330.085853917752698872112558515
330.05456195976543243739691072
330.023784514291323843749864082
329.993652513366420682975026333
329.964306569294417348708753804
329.935897338135733232295122156
329.908585871123632661439536119
329.882543950314145394543585326
329.857954404376354555545879583
329.835011400000888702942033445
329.813920703946109362629354835
329.794899910252508667666548549
329.778178626635285046649795129
329.763998613512105432949798763
329.752613868536963763048745308
329.744290648891219696859389398
329.739307422928923470305727083
329.737954742085166657124793618
329.740535023233425898803288194
329.747362230920916648653235745
329.758761448120355964526056699
329.775068323313070728650612738
329.796628380863253465235913795
329.823796180757922056666182816
329.856934312873766913815071885
329.896412209993017920930608858
329.942604762828684485900644097
329.995890719338506472333139008
330.056650849610769923596752071
330.125265856598468703625377159
330.202114011966452309579947047
330.287568495305178477983301249
330.381994413961158649237186668
330.48574547974551020376291229
330.599160317816267958230650426
330.722558382095989299264164027
330.85623545069308323598015893
331.000458673953159175928587563
331.155461146985986478348973162
331.321435977805235189595193295
331.498529821593135205931714852
331.686835851071711818370163429
331.886386132537326467282280319
334.110704770422832173439340745
335.661912402417348482261292045
336.724914888221639252608551957
337.423574231462649405622986588
337.839311346185698320810023263
338.028328858318530557626311524
338.031183160466927971791930534
337.878210260479693939307485067
337.592766777404668774995060859
337.193264536152855401625789168
336.694503565754604597586900156
336.108577553790032402485043518
335.445508009292982032541286172
334.713700191687857167363068204
333.920278377599797434941052862
333.071337285173556912861142142
332.172133897259642137524505873
331.22723605644605934068174051
330.240639143402977094484558271
329.215858812184899469808457806
328.15600550557295808311612707
327.063844925487930525350886969
325.941847549311302196319744951
324.79222951110966861986997156
323.616986609033297127358038499
322.417922791624666014046700667
321.196674172751713374015678722
319.954729397515873858414412529
318.693447009059912686071860289
317.414070334141737247834102316
316.117740303264780137541531947
314.805506541577665771308261824
313.478337004219263719170139427
312.137126380271399648936060129
310.782703450002298416629885255
309.415837548397137852698333725
308.037244262381178189249178453
306.647590468351518405475127346
305.247498799650846478219253275
303.837551619670560587216109358
302.41829456476124009714389158
300.990239711584970299550595722
299.5538684155950773272321611
298.109633860679653883496729408
296.657963354420636284444075683
295.199260398711442387225829851
293.733906561491181425079574158
292.262263171968981061152356366
290.784672858827777557273387834
289.301460948431036996769376629
287.81293673794106840013829281
286.319394656438441186055018196
284.821115325562696836436822606
283.318366529836998422842140735
281.811404105661892262367453959
280.300472756939464001633968562
278.785806804396631984275666263
277.26763087489643509525008799
275.74616053634316047414643747
274.221602883187662751193374373
272.6941570770119146952287659
271.164014846207051249007663005
269.631360948348691662376129858
268.096373598510104084217617373
266.559224866431772533139281672
265.020081045179944214171347766
263.479102993672300584585332543
261.936446455222143607275738375
260.392262354050074289668003357
258.846697071531162703210071756
257.299892703783545783532444365
255.751987302059045586340658091
254.203115097265860511886627653
252.653406709835970611969916074
251.102989346044148853357610621
249.551986981790096486536343318
248.000520534769091747241737786
246.448708025878661655613873686
244.896664730638279059333942834
243.344503321335176251816281989
241.792334000551366968253864365
240.240264626674273073028456455
238.688400831945422093923358715
237.136846133558038342115144351
235.585702038274567906397629063
234.035068140998877018158746544
232.485042217704705789308132723
230.935720313091642900991761976
229.387196823312141170433228675
227.839564574087677008221988564
226.292914894508851601049336925
224.747337686792843436796373045
223.202921492251975493041621843
221.659753553709098561861242852
220.117919874578872951780841138
218.577505274818726311092671127
217.038593443939160130736081318
215.501266991250067319386260445
213.965607493507713772768255811
212.431695540115942685542116664
210.899610776024904086615125626
209.369431942461123516045239244
207.84123691561393916431587212
206.315102743395198237179477913
204.791105680381558102290961038
203.269321221041737948984274084
201.749824131344568541269083631
200.232688478837651305801633017
198.717987661280827089463420594
197.205794433913436211665303714
195.69618093542949454240601503
194.189218712730387461207192028
192.684978744520469242450423957
191.183531463807026347308346268
189.68494677936239789504083202
188.189294096202625611271449657
186.696642335133810785138913501
185.207059951414370648346334335
183.720614952578595885903583305
182.237374915464300684391032584
180.757407002484913911775854831
179.280777977184072809774519882
177.807554219108637999045625988
176.337801738034040530981607604
174.871586187573988826250137799
173.408972878204796990108813313
171.950026789732938211284251518
170.494812583232870357309746216
169.043394612480718647146421393
167.59583693490802608956217859
166.15220332209849036566685677
164.71255726984939057623959044
163.276962007818263732591148742
161.845480508774314369705903106
160.418175497473026862402638333
158.995109459171494897417770489
157.5763446478010823490996567
156.161943093813181038717013991
154.751966611713030284587851815
153.346476807295807753781925888
151.945535084598488094733786984
150.549202652580292544175750231
149.157540531543916719334950141
147.770609559309122849743563983
146.388470397149714647079952961
145.011183535504375872278078732
143.638809299471345583874156855
142.271407854096422309017525632
140.909039209463334350561455821
139.551763225595082616680557679
138.199639617174454318628318044
136.85272795809151930068902446
135.511087685825554406109245995
134.174778105668493979171072355
132.843858394796675269277237931
131.518387606197335116455642467
130.198424672456017901897515194
128.884028409410773443883071759
127.575257519678756465827902859
126.272170596060585667844768739
124.974826124827579552912683159
123.68328248889675729516534811
122.397597970898275434623694574
121.11783075613976442281277165
119.844038935471832446724396007
118.576280508058816978440045309
117.314613384058686620459069118
116.059095387215826558499429064
114.809784257370279838524877191
113.566737652886863323657346729
112.330013153007431154833582532
111.099668260129419455117009264
109.875760402013673521774755125
108.65834693392443250326626383
107.447485140704226239996363182
106.24323223878632425586559395
105.04564537814726753698581109
103.85478164420190945495833475
102.670698059643292730276664162
101.493451586229594446167745419
100.323099126520280587152637528
99.1596975255635251748119051899
98.003303572536866602370362979
96.8539740023429950374374168345
95.7117654971624895865603595526
94.5767346879652521239151725559
93.4489381559823161163961926948
92.3284324341396432741455568104
91.2152740084554582729138875348
90.1095193194026119939847296383
89.011224763237406577402273119
87.9204466932962609604378342466
86.8372414212615433576021913094
85.7616652183978472191485702398
84.6937743167599394757703877489
83.6336249103735642373814486281
82.5812731563902414679249974121
81.5367751762171584154097796421
80.5001870566232116507367663853
79.4715648508222193786342125547
78.4509645795342871515561269107
77.4384422320262751690147772093
76.4340537671322819104988477771
75.4378551142550268633599749971
74.4499021743489845046297866101
73.4702508208860924175957738402
72.4989569008048284130330110584
71.5360762354434247269990018544
70.5816646214579617304683747718
69.6357778317260590617722895475
68.6984716162368586341868964166
67.7698017029679715337503934918
66.8498237987500393643207705944
65.9385935901195400779271222725
65.0361667441604487104948572149
64.1425989093353446897891153234
63.2579457163065394594520833154
62.3822627787477810375351426393
61.5156056941470757687874984198
60.658030044601151907540021871
59.8095913976020747541651927647
58.9703453068165088360504152198
58.1403473128581090483788009067
57.319652944053509726632312639
56.5083177172023682887016648197
55.7063971383319083380587007535
54.9139467034463959399920270745
54.1310218992719721508696720889
53.357678203997254777246305963
52.5939710880101127498378390588
51.8399560146310074003534699195
51.0956884408432863112291697615
50.3612238180208072546530214388
49.6366175926532620339681735125
48.9219252070695627744620648984
48.2172021001596463693758863208
47.522503708095046359143257102
46.8378854650485754965898925755
46.1634028039134566180260169222
45.4991111570222341904837887555
44.8450659568657940301350955128
44.2013226368128141781983152812
43.5679366318299657711081021063
42.9449633792031789447475419839
42.3324583192602853621535578662
41.7304768960953458449848336839
41.1390745582949688165192935157
40.5583067596669228240097206279
39.9882289599713442973644642304
39.4288966256548399179859849215
38.8803652305877815085688790401
38.342690256805090223860162861
37.8159271952508060021975051332
37.300131546526737749836591762
36.7953588216454895603689172808
36.3016645427881584281452168981
35.8191042440669993980965771421
35.3477334722933549079861172648
34.8876077877511462268694443452
34.4387827649762263802153293019
34.0013139935418957834912412957
33.5752570788508839887832371869
33.1606676429341034909650544972
32.7576013252564844499272206205
32.3661137835302024734666444001
31.9862606945356152829163959199
31.6180977549502281631018190872
31.2616806821860125938209384676
30.9170652152354073873929071114
30.5843071155263370331989969313
30.263462167786587794665226769
29.9545861809178884378712675487
29.6577349888800493171090437714
29.3729644515855209267592489068
29.1003304558047409788238750562
28.839888916082647612111741393
28.5916957756667455161846202476
28.3558070074471215977777402841
28.132278614908817370149075911
27.9211666330969765512701585525
27.7225271295951984638636884709
27.5364162055175407927030300694
27.3628899965146291312482804443
27.2020046737943456053238191702
27.0538164451575847672536033758
26.9183815560495819878351384723
26.795756290627337821736099265
26.6859969728436813789775726111
26.5891599675485367053583013736
26.5053016816079786728586014432
26.4344785650416890339579255075
26.3767471121794492412861417042
26.3321638628373345306414893466
26.3007854035143037820201748193
26.2826683686099119990139539409
26.2778694416639070912030279251
26.2864453566185102392274884665
26.3084528991042197257679457021
26.3439489077500220139630606681
26.3929902755189413661228494644
26.4556339510699107742083971536
26.5319369401470028141134449831
26.6219563069971196784670998383
26.7257491758173075788987936193
26.8433727322329324876928844313
26.9748842248080324250107119256
27.1203409665892468796616001173
27.279800336684817250564388785
27.4533197818802542789936637675
27.6409568182923802822480215138
27.8427690330635766932625797903
28.0588140860982021923662265712
28.2891497118432949792564158068
28.5338337211158360478332676664
28.7929240029790304719365018654
29.0664785266702626995006688339
29.3545553435836019685846375134
29.6572125893099777921264657107
29.974508485738415954407187234
30.3065013432220259737301762888
30.6532495628127653344865353898
31.0148116385693783403319361816
31.3912461599433231762990141225
31.7826118142479654019343812636
32.1889673892168361784016724567
32.6103717756573365808464203619
33.0468839702069240148737040859
33.4985630781995530115999369858
33.965468316650972025276854294
34.447659017372413603720937149
34.9451946302232728522123742611
35.4581347265145663437493182113
35.9865390025763213248672795494
36.530467283503587431825196697
37.0899795270975184139545337817
37.6651358280199725899883238712
38.2559964221823666436092130943
38.8626216913921333459286955997
39.4850721682831333630484449298
40.1234085415598175568101997999
40.7776916615889037073823490657
41.4479825463769087780304482929
42.1343423879771697326610598129
42.8368325593761176075997396563
43.5555146219156904400589267596
44.2904503333170596966426112677
45.0417016563805169174278450995
45.80933076844768123444518044
46.5934000717254569641426040464
47.393972204586772636898210236
48.2111100539815294985198093316
49.0448767691129410327350209714
49.8953357765602439492423958186
50.7625507970594515297964399629
51.6465858641904460967198722642
52.5475053452625615644957315144
53.4653739647434975533322971133
54.4002568306399419522853050319
55.3522194643151794199507941391
56.3213278343224065062922182732
57.3076483949464855763623640678
58.3112481302865765287404520036
59.3321946048840526535232417764
60.3705560221127899191645734419
61.4264012918132720092753473673
62.4998001089822594312090818327
63.59082304574477717475248413
64.6995416593596625014544671079
65.8260286196768836344158593416
66.9703578603185878828781312398
68.1326047589563218600316663194
69.3128463534859686926772481022
70.5111616027725549994650502905
71.7276317031064109316941523184
72.9623404748015570830646002646
74.2153748377918903587668238629
75.4868254010953901239736728093
76.7767871992857270817513281986
78.0853606206199766541339277628
79.4126525877057572477271814574
80.7587780748276267013804922663
82.1238620798470719326774116222
83.508042218613566327001586061
84.9114721853270533756762470741
86.3343264387537910577150819415
87.7768066582590433995613502655
89.2391508126140028072192266691
90.7216461856345522872171126465
92.2246485732119421960125631223
93.7486114428991828558408221106
95.2941318463775313458514173395
96.8620259258110329844334603551
98.4534599709613068195337485519
100.070194094350101218798237836
101.715078546843186445952428049
103.393202282245566626570724926
105.11512338753916432300579728
106.909791431830748202581250022
109.042929623703178715223111066


==> anc/Pgg/Pgg22.dat <==
# Pgg22
2.77674814689182161151591144672
2.77706529337237972947909917753
2.7770857403917535914507850465
2.77710747167108728390020420475
2.77713056516519857255485605018
2.77715510334315487680999643189
2.77718117343194860747265681884
2.77720886767184344675795510724
2.77723828358382078488844251
2.77726952424955881404942992281
2.77730269860437855450172648862
2.77733792174359113992668156243
2.77737531524267879034530594754
2.77741500749173780064091471479
2.77745713404460529728232062671
2.77750183798308216705566854028
2.77754927029665211470395829087
2.77759959027808090811391389385
2.77765296593526013633208829327
2.77770957441963582080403562562
2.7777696024715335324121513915
2.77783324688265778736675621439
2.77790071497600389510825702137
2.77797222510337453988058637761
2.77804800716064057798301302488
2.77812830312082516011247945125
2.7782133675850216266271775103
2.77830346835107790254256821265
2.7783988869998925104880639235
2.77849991949906893452652299552
2.77860687682356495194913222173
2.77872008559285068205995832685
2.77883988872395238691760785711
2.77896664609960732983005616379
2.77910073525058700459461552277
2.77924255205106046036807576089
2.77939251142566484497132956379
2.77955104806672516388774171857
2.77971861715981799913031853708
2.77989569511560284919945740928
2.7800827803055480344146064177
2.78028039379885385173885052156
2.7804890800975218423748865054
2.78070940786613352547146856043
2.78094197065248251048527638928
2.78118738759474817213464060384
2.78144630411040458201670139322
2.78171939256152254934111900922
2.78200735289054272256941319568
2.78231091321997092119019737817
2.78263083040877026637538162135
2.78296789055749521532756528545
2.78332290945342712693489968218
2.78369673294612624874195438609
2.78409023724290768164384752469
2.78450432911277553628060795283
2.78493994598630666747312953836
2.78539805593785953687077784281
2.78587965753529135880490886518
2.7863857795410941759898262253
2.78691748044750435978607964883
2.78747584782669675960415300977
2.78806199747564095579488553601
2.78867707233356955344995830382
2.78932224114828412827470745086
2.78999869686570047680663922685
2.79070765471510871061802509321
2.79145034996059331973600541072
2.79222803528692191918035297525
2.79304197778596783135827812942
2.7938934555073804352494739214
2.79478375353475857320699412334
2.79571415954601736648272113691
2.79668595881396968244538864135
2.79770042860037351352154725977
2.79875883189383029079787706768
2.79986241043896279160665058819
2.80101237700126264096525510896
2.80220990680888619797787178414
2.80345612810950575251125165952
2.80475211177710472000268767431
2.8060988599003578563954228628
2.80749729328098030396334017881
2.80894823776718564338371565173
2.81045240934418974086679973148
2.81201039790056459348360233342
2.81362264958621936031460829202
2.8152894476749036541008297943
2.8170108918414352025405394626
2.81878687576139967438285548281
2.82061706293890990399683157613
2.82250086066620595624048387442
2.82443739201749367467452803162
2.82642546577853122824197847813
2.82846354421316103632437031556
2.83054970856833538792205279145
2.83268162222029192465338961339
2.83485649136650043021928131171
2.83707102317093194179379104985
2.83932138127420786219393003241
2.84160313858538849640407390445
2.84391122727867945290646033355
2.86433914787513892517765841538
2.87418284508275532037049377159
2.87853329869012882519098659069
2.8794498577928813791471645876
2.87800598740585042891756806153
2.87484180225177025180443337935
2.87037292083860321696779184925
2.86488564533861956179583167716
2.85858599591101242426969703079
2.85162728472262954558182023172
2.84412668131495058659984951174
2.83617569346817876388440665497
2.82784708127481873953484421399
2.8191995780841156457015996244
2.81028120852471084488929708957
2.80113167865190927806042643621
2.79178413465143106022828341153
2.78226648108918022686096442257
2.77260238522628067716521794114
2.76281205327664137448525225688
2.75291283816630503681431701666
2.742919720901004201934751508
2.73284569582601010804121209834
2.72270208189977912693197382925
2.7124987763691627138031777708
2.70224446314278971486262152462
2.69194678519811352548420428724
2.68161248818619074731978828781
2.67124754078665753662214366451
2.66085723615591761793685517844
2.6504462778945323743517341854
2.64001885325784241148510836424
2.62957869579172450920077926716
2.61912913915322170535404627533
2.60867316354447671908031519058
2.59821343592650049955775071632
2.58775234497086016713322710521
2.5772920315403967876866290852
2.56683441535551957312104119244
2.55638121839355681070771368778
2.54593398547976455058529584664
2.53549410245579355302618417314
2.52506281225149408607747109845
2.51464122913639012649026010352
2.50423035138600348598867562671
2.49383107256388815413969564947
2.48344419159149756603167604887
2.47307042175385278752077085914
2.46271039876860301725632296949
2.45236468802882055078843383053
2.4420337911152218131399964676
2.43171815166102301004436665376
2.42141816064197015096444530992
2.41113416115493819631009159931
2.40086645274063312354255537839
2.3906152952991551785950507959
2.38038091264132637467521803677
2.37016349571361270970203977524
2.35996320553006636536593884921
2.34978017584087860447867516612
2.3396145155637887721051871651
2.32946631100166998059974649074
2.31933562786704951155882754607
2.30922251313207228390460663929
2.29912699672043685708281657658
2.28904909305608947223990457335
2.27898880248192188327158543442
2.26894611256035687274366860338
2.25892099926649876585344425153
2.24891342808345546813978107725
2.23892335500848674578190912161
2.22895072747778609888034730054
2.21899548521694804523050872071
2.20905756102349799120491270314
2.19913688148725859661374151892
2.18923336765378634342914080217
2.1793469356356276481432378877
2.16947749717570897633899430471
2.1596249601667844725976357426
2.14978922913051273549886730046
2.13997020565941726204406239623
2.13016778882469898649668787391
2.12038187555261091950295853551
2.11061236097187121741928382615
2.10085913873437948166922772234
2.09112210131130940344292803944
2.08140114026647699022520297471
2.07169614650872572601761042499
2.06200701052492651597085873474
2.05233362259505971439812490191
2.04267587299072765442074122701
2.03303365215833774682837897269
2.02340685088809737555745579518
2.01379536046987157538185950662
2.00419907283687201703419894717
1.99461788069807041353869484427
1.985051677660160441541750976
1.97550035833982905206846676168
1.96596381846704009498348489458
1.95644195497998002198528961651
1.94693466611226663293020889732
1.93744185147297700056601816896
1.9279634121200094979789075889
1.9184992506272569436155971147
1.90904927114603298329086115778
1.89961337946116168693226105475
1.89019148304211071412632855894
1.88078349108952108289995951025
1.87138931457746136639332551853
1.86200886629171086570061464766
1.85264206086435480371371533115
1.84328881480495470827408977346
1.83394904652853877032222801157
1.8246226763806399528102219104
1.81530962665959387833946141572
1.80600982163629393687137158496
1.79672318757158753723775684261
1.7874496527314848932710425866
1.77818914740034011009155014475
1.76894160389215354786224676774
1.75970695656013442451458710736
1.75048514180465331631867838291
1.74127609807970557138208658916
1.73207976589799861634971063162
1.72289608783476866495238718815
1.7137250085304253865405753795
1.70456647469211662465965504225
1.69542043509429923449074363505
1.68628684057839650084210600613
1.67716564405161737516666216846
1.66805680048500790300524811573
1.65896026691080067668677996374
1.6498760024191239184163675899
1.64080396815412785423380015016
1.6317441273095823595821494394
1.62269644512399642377808479786
1.61366088887530677631936816738
1.60463742787518002679310232554
1.59562603346296987744324693301
1.58662667899936835959542566798
1.57763933985978760950687241666
1.56866399342750642412360123307
1.55970061908661371185505888224
1.55074919821477896777681102312
1.54180971417587804732987775171
1.53288215231250077895820978707
1.52396649993836533619045733166
1.51506274633066277597832314793
1.50617088272235373573046726649
1.49729090229443795999673270599
1.48842280016821609318390843775
1.47956657339756202146209709933
1.47072222096122296997907622272
1.46188974375516355582763664401
1.45306914458496905843008824641
1.44426042815832229294658461921
1.43546360107756765509830334247
1.42667867183237514380795415561
1.41790565079251645793119099343
1.40914455020076460194587932926
1.40039538416592781985824553026
1.39165816865602810405103647156
1.38293292149163399379937997988
1.37421966233935688434785702778
1.3655184127055196095707516653
1.35682919593000563726959341683
1.34815203718029682418060994371
1.33948696344570731598249995351
1.33083400353182084434659364832
1.32219318805513836680521615758
1.31356454943794271448438457489
1.30494812190338665620772630867
1.29634394147081055387663358032
1.2877520459512955722012703905
1.27917247494345821471396143657
1.27060526982949178653324630255
1.26205047377146023162802883286
1.25350813170784965748904329167
1.244978290350382742345246658
1.23646099818110111862167656421
1.22795630544972074053530310713
1.21946426417126517293236890348
1.21098492812398168210105067053
1.20251835284754496681115768498
1.19406459564155333874746162365
1.18562371556432214536757077135
1.17719577343197922462233863298
1.16878083181786718955888990373
1.16037895505225736125287389449
1.1519902092223802004924716788
1.14361466217277713190099865312
1.13525238350597870850937917869
1.126903444583514129977537889
1.11856791852725720354846441369
1.11024588022111392326339462001
1.10193740631305693986279174374
1.0936425752175123010649713922
1.08536146711810395949878674221
1.07709416397076167344182659003
1.06884074950719806368022260038
1.06060130923876073828526926796
1.05237593046066555594591030866
1.04416470225661726778023911478
1.03596771550382395737410338374
1.02778506287841188928637128867
1.01961683886124757756920671743
1.01146313974417409815386752109
1.00332406363666889244960805607
0.995199710472930544422530631874
0.987090182019402260016137919651
0.978995581882740036325958444675
0.970916015518233778754192160724
0.962851590238689907781909668949
0.954802415223784293369539370537
0.946768601529894664724163083819
0.938750262100421966677771264564
0.930747511776610471658667614165
0.92276046730887680869564785476
0.914789247368658438592048333756
0.906833972560792487899895776623
0.898894765436436254205263063687
0.890971750506541112134642226669
0.883065054255891984078508002763
0.875174805157724992613656919022
0.867301133688936383745318297442
0.859444172345896302184089603571
0.851604055660881512770087494047
0.84378092021914169675642924902
0.835974904676614508918483038813
0.828186149778305162372424764321
0.820414798377346913633698521262
0.812660995454759451952460806474
0.804924888139922855524242573458
0.797206625731785464054673341639
0.78950635972082473369552341615
0.781824243811780887981749136202
0.774160433947183958584373116048
0.766515088331695624038029416815
0.758888367457288104783715799493
0.751280434129283260663993925475
0.743691453493275964301330830004
0.736121593062966792573267668926
0.728571022748930090781436064233
0.721039914888344522331437986252
0.713528444275714323167149745609
0.706036788194610637348199215136
0.698565126450463520686774298397
0.691113641404436466094567829137
0.683682518008416630229746731659
0.676271943841155329357801726948
0.66888210914559482642724008782
0.661513206867418954793947741046
0.65416543269486672062180644786
0.646838985099849699784930658318
0.63953406538041580040691958328
0.632250877704603803570900839429
0.62498962915573502709190870406
0.617750529779190485744362696543
0.610533792630724051502177773144
0.603339633826364355057608429666
0.596168272593960521403895244634
0.589019931326429304277322986621
0.58189483563676378388274191254
0.574793214414866527177484963877
0.567715299886272988180465647365
0.56066132767283395597735170475
0.553631536855429049575122496571
0.546626170038786621426377660983
0.539645473418488975891526769666
0.532689696850245546474861727188
0.525759093921520618499520900997
0.518853922025606344982470331264
0.511974442438236196773653271019
0.505120920396838628481980680484
0.498293625182535645363853288352
0.491492830204996140415789245985
0.48471881309025935388621358457
0.47797185577164960917948510668
0.471252244583909621042506887102
0.464560270360686176999560453658
0.457896228535508885995238436994
0.451260419246409995792692316718
0.444653147444341031607745046717
0.438074723005550233751680873686
0.431525460848093505178584128767
0.425005681052660856936032937962
0.418515708987910199666818493613
0.41205587544051081475077077067
0.405626516750109995126897122454
0.399227974949448222803927183447
0.392860597909860901200838357188
0.386524739492418143936786554918
0.380220759704968500649317397225
0.373949024865367843429952084206
0.367709907771191019051982787212
0.361503787876241373386573687314
0.355331051474191963497559385327
0.349192091889712286000011160043
0.343087309677455772170669991785
0.337017112829306245377067401852
0.330981916990306129550806130704
0.324982145683715575198666818375
0.319018230545679981191274548949
0.313090611570013799854004456905
0.307199737363641198974836332575
0.301346065413269313901957069566
0.295530062363907671883734523469
0.2897522043098881465726271326
0.284012977099083764336317339492
0.2783128766510721233309695955
0.272652409290040418315425490203
0.267032092093284438921782285578
0.261452453256213813252242107721
0.255914032474840629975906298361
0.250417381346798864197906084431
0.244963063792018280361624850362
0.239551656494259272143850800902
0.234183749364805072389055460901
0.228859946029705646243274641136
0.223580864342074170631646822994
0.21834713692105319865647328554
0.213159411719194408734626437946
0.208018352620134364266054808722
0.202924640068600213612893692862
0.197878971734945147962179924991
0.192882063216595285416387614025
0.187934648778989240014876517487
0.183037482138810966159565942461
0.178191337292557801267521373021
0.173397009393751516153209001885
0.1686553156823935152364992675
0.163967096470589386919579741016
0.159333216188626514963814417512
0.154754564496185666447434935921
0.15023205746380820868652866651
0.145766638830230404221960164026
0.141359281341741418531750932235
0.137010988180329510393114588632
0.132722794488059707408349231094
0.128495768995885717005911346821
0.124331015765949992528605208278
0.120229676057381619565540815002
0.116192930326676923484295579382
0.11222200037495977108756263527
0.108318151655787673346182801536
0.104482695758719638597937407907
0.100716993085619997302598871403
0.0970224557386717098872220877626
0.0934005506413514040438976194687
0.0898528029162220119221146573594
0.0863807995463813070618607014377
0.0829861933508300518390713401761
0.0796707073079685078635266376446
0.0764361392659866052165866624273
0.0732843670841916337771833355715
0.0702173542554513819787462806647
0.0672371560670820357832030337316
0.0643459263658759004920860103911
0.0615459250027850711028312599211
0.0588395260443495511602281959273
0.0562292268516473649923950335124
0.0537176581438031581305862360586
0.0513075951824858347963172860961
0.0490019702370636534374469513224
0.0468038865180607190220222745929
0.0447166338004061562873886652914
0.0427437059991348649382305601548
0.0408888210105490148872171849787
0.0391559431937941544599626306153
0.037549308944490159487017119208
0.0360734559076252379309401449186
0.034733256496863669306734493441
0.0335339565390894819830799953028
0.0324812200563525487822792723339
0.031581181445985678673517480907
0.0308405066422895973171199262557
0.0302664652660799418221499164617
0.0298670163287283319697351301212
0.0296509108085031571754892317216
0.029627815436897728106921356427
0.0298084634366908750367927657868
0.0302048399160539987753378998838
0.0308304124125995782565782364433
0.0317004211205522078301857978309
0.0328322493050341578210440947937
0.0342459034398693897801478332695
0.035964646630412766036594563063
0.0380158513166958256823137760242
0.0404321743810742274500792601527
0.0432532217183877395021621613854
0.0465279846749175144256063811998
0.0503185508201739378229511766519
0.0547060409479010031512730693104
0.0598007239319258054102478526225
0.0657607454409476603381360141243
0.0728310871897142739870844104985
0.0814403126608609690259479037329
0.0925301997226564270525195997622
0.111111111111111111111111111111


==> anc/Pgg/SXPgg.f <==
      REAL*8 FUNCTION SXPgg(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=z**(-1)
      w(2)= - z + w(1)
*
      G = 12*w(2)
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=w(3)*w(2)
      w(5)=3*w(3) + 2.D0/3.D0*w(4)
      w(5)=w(2)*w(5)
      w(6)=w(1) - z
      w(5)=2*w(5) - 61.D0/9.D0*w(6)
      w(5)=NF*w(5)
      w(3)= - 6*w(4) + w(3)
      w(3)=w(2)*w(3)
      w(3)=12*w(3) + w(5)
*
      G = as*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=1.D0/3.D0*NF
      w(4)= - 104 + w(3)
      w(5)=1.D0/9.D0*NF
      w(4)=w(5)*w(4)
      w(4)= - 36 + w(4)
      w(6)=z**2
      w(6)=w(6) - 1
      w(4)=w(6)*w(4)
      w(7)=w(6)*NF
      w(8)=9*w(6) - 8.D0/27.D0*w(7)
      w(8)=w(2)*w(8)
      w(4)=8*w(8) + w(4)
      w(4)=w(2)*w(4)
      w(8)= - 832*w(6) - 37.D0/6.D0*w(7)
      w(5)=w(8)*w(5)
      w(8)=2160*w(6) - 253.D0/9.D0*w(7)
      w(8)=z2*w(8)
      w(4)=2*w(4) + w(8) + 3918*w(6) + w(5)
      w(4)=w(2)*w(4)
      w(5)= - 118 - 1087*z
      w(5)=z*w(5)
      w(5)=w(5) + 1087 + 118*w(1)
      w(5)=10*w(5) + 101.D0/6.D0*w(7)
      w(6)=1.D0/27.D0*NF
      w(5)=w(5)*w(6)
      w(8)=8 - 529.D0/3.D0*z
      w(8)=z*w(8)
      w(8)= - 8.D0/3.D0*w(7) + w(8) + 529.D0/3.D0 - 8*w(1)
      w(3)=w(8)*w(3)
      w(8)=11 - 15*z
      w(8)=z*w(8)
      w(8)=w(8) + 15 - 11*w(1)
      w(3)=144*w(8) + w(3)
      w(3)=z2*w(3)
      w(8)=1 + 6*z
      w(8)=z*w(8)
      w(8)=w(8) - 6 - w(1)
      w(7)=54*w(8) - 19.D0/9.D0*w(7)
      w(7)=z3*w(7)
      w(8)= - 3160 - 1021*z
      w(8)=z*w(8)
      w(8)=w(8) + 1021 + 3160*w(1)
      w(3)=w(4) + 16*w(7) + w(3) + 2*w(8) + w(5)
      w(3)=w(2)*w(3)
      w(4)= - 12154 + 85.D0/6.D0*NF
      w(4)=w(6)*w(4)
      w(4)= - 146182 + w(4)
      w(5)=1566.D0/5.D0*z2 + 1167 + 32.D0/9.D0*NF
      w(5)=z2*w(5)
      w(6)=2574 + 323.D0/27.D0*NF
      w(6)=z3*w(6)
      w(4)=4*w(6) + 1.D0/3.D0*w(4) + 8*w(5)
      w(5)=z - w(1)
      w(4)=w(5)*w(4)
      w(3)=w(3) + w(4)
*
      G = as**2*w(3)
*
200   CONTINUE
*
      SXPgg = G
*
      RETURN
      END


==> anc/Pgg/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/Pgg/delta.m <==
11 - NF/6 + as*(96 - (8*NF)/3 + 108*z3) + 
 as^2*(2133/2 + (349*NF^2)/864 + 72*z2 + 198*z2^2 + 
   NF*(-3029/72 - 6*z2 - 3*z2^2 - 60*z3) + 4824*z3 - 432*z2*z3 - 2160*z5)


==> anc/Pgg/large-x.m <==
144*as*Log[1 - z] + as^2*(6432*Log[1 - z] - 80*NF*Log[1 - z] - 
   1728*z2*Log[1 - z])


==> anc/Pgg/outg.f <==
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=1.D0/3.D0*NF
      w(4)= - 104 + w(3)
      w(5)=1.D0/9.D0*NF
      w(4)=w(5)*w(4)
      w(4)= - 36 + w(4)
      w(6)=z**2
      w(6)=w(6) - 1
      w(4)=w(6)*w(4)
      w(7)=w(6)*NF
      w(8)=9*w(6) - 8.D0/27.D0*w(7)
      w(8)=w(2)*w(8)
      w(4)=8*w(8) + w(4)
      w(4)=w(2)*w(4)
      w(8)= - 832*w(6) - 37.D0/6.D0*w(7)
      w(5)=w(8)*w(5)
      w(8)=2160*w(6) - 253.D0/9.D0*w(7)
      w(8)=z2*w(8)
      w(4)=2*w(4) + w(8) + 3918*w(6) + w(5)
      w(4)=w(2)*w(4)
      w(5)= - 118 - 1087*z
      w(5)=z*w(5)
      w(5)=w(5) + 1087 + 118*w(1)
      w(5)=10*w(5) + 101.D0/6.D0*w(7)
      w(6)=1.D0/27.D0*NF
      w(5)=w(5)*w(6)
      w(8)=8 - 529.D0/3.D0*z
      w(8)=z*w(8)
      w(8)= - 8.D0/3.D0*w(7) + w(8) + 529.D0/3.D0 - 8*w(1)
      w(3)=w(8)*w(3)
      w(8)=11 - 15*z
      w(8)=z*w(8)
      w(8)=w(8) + 15 - 11*w(1)
      w(3)=144*w(8) + w(3)
      w(3)=z2*w(3)
      w(8)=1 + 6*z
      w(8)=z*w(8)
      w(8)=w(8) - 6 - w(1)
      w(7)=54*w(8) - 19.D0/9.D0*w(7)
      w(7)=z3*w(7)
      w(8)= - 3160 - 1021*z
      w(8)=z*w(8)
      w(8)=w(8) + 1021 + 3160*w(1)
      w(3)=w(4) + 16*w(7) + w(3) + 2*w(8) + w(5)
      w(3)=w(2)*w(3)
      w(4)= - 12154 + 85.D0/6.D0*NF
      w(4)=w(6)*w(4)
      w(4)= - 146182 + w(4)
      w(5)=1566.D0/5.D0*z2 + 1167 + 32.D0/9.D0*NF
      w(5)=z2*w(5)
      w(6)=2574 + 323.D0/27.D0*NF
      w(6)=z3*w(6)
      w(4)=4*w(6) + 1.D0/3.D0*w(4) + 8*w(5)
      w(5)=z - w(1)
      w(4)=w(5)*w(4)
      w(3)=w(3) + w(4)
*
      G = as**2*w(3)


==> anc/Pgg/plus.m <==
(12 + as*(268 - (10*NF)/3 - 72*z2) + 
  as^2*(4410 - NF^2/9 - 3216*z2 + (4752*z2^2)/5 + 
    NF*(-319/3 + 40*z2 - 52*z3) + 792*z3))/(1 - z)


==> anc/Pgg/small-x.m <==
as*(-12*Log[z] + 72*Log[z]^2 + NF*(-6*Log[z] - (4*Log[z]^2)/3)) + 
 as^2*(2042*Log[z] + 2160*z2*Log[z] - 5184*z3*Log[z] - 3918*Log[z]^2 - 
   2160*z2*Log[z]^2 + 72*Log[z]^3 - 144*Log[z]^4 + 
   NF^2*((-101*Log[z])/162 + (8*z2*Log[z])/9 + (37*Log[z]^2)/54 - 
     (2*Log[z]^3)/27) + NF*((10870*Log[z])/27 + (529*z2*Log[z])/9 + 
     (304*z3*Log[z])/9 + (832*Log[z]^2)/9 + (253*z2*Log[z]^2)/9 + 
     (208*Log[z]^3)/9 + (128*Log[z]^4)/27)) + 
 (12 - (61*as*NF)/9 + as^2*(146182/3 - (85*NF^2)/486 - 9336*z2 - 
     (12528*z2^2)/5 - 10296*z3 + 6320*Log[z] - 1584*z2*Log[z] - 
     864*z3*Log[z] + NF*(12154/81 - (256*z2)/9 - (1292*z3)/27 + 
       (1180*Log[z])/27 - (8*z2*Log[z])/3)))/z + 
 z*(-12 + (61*as*NF)/9 + as^2*(-146182/3 + (85*NF^2)/486 + 9336*z2 + 
     (12528*z2^2)/5 + 10296*z3 - 6320*Log[z] + 1584*z2*Log[z] + 
     864*z3*Log[z] + NF*(-12154/81 + (256*z2)/9 + (1292*z3)/27 - 
       (1180*Log[z])/27 + (8*z2*Log[z])/3))) + 
 z^2*(as*(12*Log[z] - 72*Log[z]^2 + NF*(6*Log[z] + (4*Log[z]^2)/3)) + 
   as^2*(-2042*Log[z] - 2160*z2*Log[z] + 5184*z3*Log[z] + 3918*Log[z]^2 + 
     2160*z2*Log[z]^2 - 72*Log[z]^3 + 144*Log[z]^4 + 
     NF^2*((101*Log[z])/162 - (8*z2*Log[z])/9 - (37*Log[z]^2)/54 + 
       (2*Log[z]^3)/27) + NF*((-10870*Log[z])/27 - (529*z2*Log[z])/9 - 
       (304*z3*Log[z])/9 - (832*Log[z]^2)/9 - (253*z2*Log[z]^2)/9 - 
       (208*Log[z]^3)/9 - (128*Log[z]^4)/27)))


==> anc/Pgg/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/Pgg/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  = U*(as*(-12*Log(z) + 72*Log(z)^2 + NF*(-6*Log(z) - (4*Log(z)^2)/3)) + 
 as^2*(2042*Log(z) + 2160*z2*Log(z) - 5184*z3*Log(z) - 3918*Log(z)^2 - 
   2160*z2*Log(z)^2 + 72*Log(z)^3 - 144*Log(z)^4 + 
   NF^2*((-101*Log(z))/162 + (8*z2*Log(z))/9 + (37*Log(z)^2)/54 - 
     (2*Log(z)^3)/27) + NF*((10870*Log(z))/27 + (529*z2*Log(z))/9 + 
     (304*z3*Log(z))/9 + (832*Log(z)^2)/9 + (253*z2*Log(z)^2)/9 + 
     (208*Log(z)^3)/9 + (128*Log(z)^4)/27)) + 
 (12 - (61*as*NF)/9 + as^2*(146182/3 - (85*NF^2)/486 - 9336*z2 - 
     (12528*z2^2)/5 - 10296*z3 + 6320*Log(z) - 1584*z2*Log(z) - 
     864*z3*Log(z) + NF*(12154/81 - (256*z2)/9 - (1292*z3)/27 + 
       (1180*Log(z))/27 - (8*z2*Log(z))/3)))/z + 
 z*(-12 + (61*as*NF)/9 + as^2*(-146182/3 + (85*NF^2)/486 + 9336*z2 + 
     (12528*z2^2)/5 + 10296*z3 - 6320*Log(z) + 1584*z2*Log(z) + 
     864*z3*Log(z) + NF*(-12154/81 + (256*z2)/9 + (1292*z3)/27 - 
       (1180*Log(z))/27 + (8*z2*Log(z))/3))) + 
 z^2*(as*(12*Log(z) - 72*Log(z)^2 + NF*(6*Log(z) + (4*Log(z)^2)/3)) + 
   as^2*(-2042*Log(z) - 2160*z2*Log(z) + 5184*z3*Log(z) + 3918*Log(z)^2 + 
     2160*z2*Log(z)^2 - 72*Log(z)^3 + 144*Log(z)^4 + 
     NF^2*((101*Log(z))/162 - (8*z2*Log(z))/9 - (37*Log(z)^2)/54 + 
       (2*Log(z)^3)/27) + NF*((-10870*Log(z))/27 - (529*z2*Log(z))/9 - 
       (304*z3*Log(z))/9 - (832*Log(z)^2)/9 - (253*z2*Log(z)^2)/9 - 
       (208*Log(z)^3)/9 - (128*Log(z)^4)/27))));
*    
   id U*as^2=AS2;
*    id AS2=0;
*   id as*U=AS;
   id as=0;
   id U=0;  
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/Pgg/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sat Jan 31 08:55:15 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  = U*(as*(-12*Log(z) + 72*Log(z)^2 + NF*(-6*Log(z) - (4*Log(z)^2)/3)) +
     
     as^2*(2042*Log(z) + 2160*z2*Log(z) - 5184*z3*Log(z) - 3918*Log(z)^2 - 
       2160*z2*Log(z)^2 + 72*Log(z)^3 - 144*Log(z)^4 + 
       NF^2*((-101*Log(z))/162 + (8*z2*Log(z))/9 + (37*Log(z)^2)/54 - 
         (2*Log(z)^3)/27) + NF*((10870*Log(z))/27 + (529*z2*Log(z))/9 + 
         (304*z3*Log(z))/9 + (832*Log(z)^2)/9 + (253*z2*Log(z)^2)/9 + 
         (208*Log(z)^3)/9 + (128*Log(z)^4)/27)) + 
     (12 - (61*as*NF)/9 + as^2*(146182/3 - (85*NF^2)/486 - 9336*z2 - 
         (12528*z2^2)/5 - 10296*z3 + 6320*Log(z) - 1584*z2*Log(z) - 
         864*z3*Log(z) + NF*(12154/81 - (256*z2)/9 - (1292*z3)/27 + 
           (1180*Log(z))/27 - (8*z2*Log(z))/3)))/z + 
     z*(-12 + (61*as*NF)/9 + as^2*(-146182/3 + (85*NF^2)/486 + 9336*z2 + 
         (12528*z2^2)/5 + 10296*z3 - 6320*Log(z) + 1584*z2*Log(z) + 
         864*z3*Log(z) + NF*(-12154/81 + (256*z2)/9 + (1292*z3)/27 - 
           (1180*Log(z))/27 + (8*z2*Log(z))/3))) + 
     z^2*(as*(12*Log(z) - 72*Log(z)^2 + NF*(6*Log(z) + (4*Log(z)^2)/3)) + 
       as^2*(-2042*Log(z) - 2160*z2*Log(z) + 5184*z3*Log(z) + 3918*Log(z)^2 + 
         2160*z2*Log(z)^2 - 72*Log(z)^3 + 144*Log(z)^4 + 
         NF^2*((101*Log(z))/162 - (8*z2*Log(z))/9 - (37*Log(z)^2)/54 + 
           (2*Log(z)^3)/27) + NF*((-10870*Log(z))/27 - (529*z2*Log(z))/9 - 
           (304*z3*Log(z))/9 - (832*Log(z)^2)/9 - (253*z2*Log(z)^2)/9 - 
           (208*Log(z)^3)/9 - (128*Log(z)^4)/27))));
    *    
       id U*as^2=AS2;
    *    id AS2=0;
    *   id as*U=AS;
       id as=0;
       id U=0;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         62
               G         Terms in output =         62
                         Bytes used      =       2660
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.09 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         44
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.10 sec out of 0.10 sec


==> anc/Pgg/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/Pgq.dat <==
   5.3333333333333330     
  -2.6666666343220773     
  -5.6539737382431079E-002
   24710.585215461160     
   5.3333306666666669     
  -2.6666666732697966     
   1.7592018263952399E-002
   56027.056451129851     
   5.3333304496462484     
  -2.6666666692932015     
   3.1270910384031292E-002
  -111533.94287444877     
   5.3333302149641320     
  -2.6666666663806566     
   1.8240109065975540E-003
   149344.27567665829     
   5.3333299611829617     
  -2.6666666619756771     
   4.4462371626877238E-002
  -505134.34920791647     
   5.3333296867484057     
  -2.6666666688739191     
 -0.11149223953550388     
   629112.69323286414     
   5.3333293899796352     
  -2.6666666703146409     
   9.8546385425736849E-002
  -392685.80063807213     
   5.3333290690590349     
  -2.6666666636572409     
  -4.3227197944484395E-002
   166948.08764193187     
   5.3333287220210632     
  -2.6666666664259409     
   2.1952293488122339E-002
  -119476.88491454576     
   5.3333283467402195     
  -2.6666666673459614     
  -2.8489765979738353E-002
   130831.20068313096     
   5.3333279409180232     
  -2.6666666669272368     
   3.1241214831163731E-002
  -111799.59866770401     
   5.3333275020689390     
  -2.6666666657281279     
  -2.3954830630499607E-002
   63054.616747135202     
   5.3333270275051499     
  -2.6666666682633298     
   9.7090369308516621E-003
  -9740.6327659260478     
   5.3333265143200990     
  -2.6666666656086586     
   4.0854464190498100E-003
  -19772.797962088072     
   5.3333259593706854     
  -2.6666666664772150     
  -8.2590690479241100E-003
   22217.448271929101     
   5.3333253592580139     
  -2.6666666668189514     
   6.7405247163440929E-003
  -11070.899878887072     
   5.3333247103065791     
  -2.6666666655051867     
  -1.3420111923732564E-003
   1299.2733053181512     
   5.3333240085417524     
  -2.6666666659415785     
  -3.1625384785141078E-004
  -3760.3608737203140     
   5.3333232496654395     
  -2.6666666670351753     
  -3.5266087426525095E-003
   4293.3989075328591     
   5.3333224290297556     
  -2.6666666679859286     
   4.3712214788719443E-004
   745.74343507699825     
   5.3333215416085595     
  -2.6666666674472341     
   1.1816342451004824E-003
   1277.2849462589807     
   5.3333205819666691     
  -2.6666666661005372     
   2.5605874029559850E-003
  -3207.3391927534985     
   5.3333195442265726     
  -2.6666666655647742     
  -1.1838451424531502E-003
  -1350.8855596418862     
   5.3333184220324297     
  -2.6666666672788448     
  -2.8892954883562340E-003
   4630.5420261482295     
   5.3333172085111453     
  -2.6666666670317061     
   3.4323734795022936E-003
  -2705.8588750166905     
   5.3333158962302756     
  -2.6666666656193421     
  -5.6232921416036834E-004
  -1054.1914266023689     
   5.3333144771525021     
  -2.6666666671134367     
  -2.2453062897776254E-003
   2275.7686137422502     
   5.3333129425864083     
  -2.6666666674367061     
   1.6835507296306639E-003
  -723.79471293551126     
   5.3333112831332494     
  -2.6666666661822465     
   3.3230937902006553E-004
  -624.26274084484714     
   5.3333094886293839     
  -2.6666666665830849     
  -9.2796276040937832E-004
   717.30265565290802     
   5.3333075480840257     
  -2.6666666667940988     
   6.3799037065923048E-004
  -304.22322379393074     
   5.3333054496119310     
  -2.6666666663551699     
  -8.0214068313454680E-005
  -106.40023260416829     
   5.3333031803606019     
  -2.6666666667228380     
  -3.5184404623678792E-004
   187.12044156702120     
   5.3333007264315704     
  -2.6666666668950212     
   1.6473377316895212E-004
  -30.469351151145695     
   5.3332980727952748     
  -2.6666666666576804     
   7.3772375039671273E-005
   29.405273280495493     
   5.3332952031990075     
  -2.6666666663967549     
   1.6870129529340401E-004
  -100.19896563993785     
   5.3332921000673723     
  -2.6666666664111780     
  -1.8109560735380759E-004
  -56.256942031745943     
   5.3332887443946397     
  -2.6666666671342019     
  -3.9347297954211156E-004
   291.93936904616720     
   5.3332851156283443     
  -2.6666666665832786     
   7.9832923079938586E-004
  -362.06394888816664     
   5.3332811915434082     
  -2.6666666665857912     
  -8.0003666818975142E-004
   277.41250374337301     
   5.3332769481060129     
  -2.6666666670245780     
   5.2429374789716423E-004
  -147.56686509440806     
   5.3332723593264095     
  -2.6666666665310688     
  -2.3750205040332120E-004
   67.734133315437262     
   5.3332673970997302     
  -2.6666666667113428     
   1.4062408845625057E-004
  -42.542369560953290     
   5.3332620310338603     
  -2.6666666666621883     
  -1.1619671354017456E-004
   43.345432339581706     
   5.3332562282632932     
  -2.6666666665521443     
   1.6676733533155369E-004
  -54.546649539507612     
   5.3332499532478410     
  -2.6666666666734051     
  -2.1829886701124564E-004
   47.882964406763406     
   5.3332431675549588     
  -2.6666666668542365     
   1.4723511005526943E-004
  -25.322346419271188     
   5.3332358296243623     
  -2.6666666666191570     
  -6.1805213082111372E-005
   15.112463022299265     
   5.3332278945134783     
  -2.6666666665855363     
   7.3103740455358426E-005
  -13.149554547028245     
   5.3332193136221893     
  -2.6666666665235343     
  -5.3835519879557185E-005
   3.2454671443262781     
   5.3332100343951687     
  -2.6666666667803063     
  -1.9955665157215919E-005
   4.0908994169817774     
   5.3331999999999997     
  -2.6666666667567145     
   2.6225248855477397E-005
 -0.90918814393095670     
   5.3331891489790930     
  -2.6666666665884486     
   1.5126426852813099E-005
  -3.9118473890560934     
   5.3331774148732762     
  -2.6666666666825574     
  -3.6513358251110453E-005
   5.9750782812824514     
   5.3331647258147523     
  -2.6666666666241783     
   4.8782024492859409E-005
  -6.5734227580954121     
   5.3331510040869343     
  -2.6666666666442955     
  -5.2691533170782576E-005
   4.8880342575073721     
   5.3331361656484493     
  -2.6666666667766501     
   2.8905611923718594E-005
  -1.3499943260995455     
   5.3331201196184184     
  -2.6666666665754244     
   4.5358062381544935E-006
  -1.0844339897663307     
   5.3331027677198328     
  -2.6666666666541423     
  -1.6633305952217427E-005
   1.1828045742681532     
   5.3330840036776390     
  -2.6666666667125321     
   8.3351633532742386E-006
 -0.31399403495358513     
   5.3330637125678395     
  -2.6666666666402250     
   1.1674649836877907E-006
 -0.26774647774395005     
   5.3330417701136152     
  -2.6666666666753973     
  -5.4419267019124363E-006
  0.34393823915048150     
   5.3330180419241691     
  -2.6666666666905479     
   3.7392339563768768E-006
  -9.4446790974987455E-002
   5.3329923826716250     
  -2.6666666666448222     
   1.0128706370705949E-006
  -4.4262765636059138E-002
   5.3329646352009377     
  -2.6666666666381209     
  -3.6883162897448751E-007
 -0.12530725707904364     
   5.3329346295673661     
  -2.6666666666940166     
  -4.5987457237337928E-006
  0.26881802361159962     
   5.3329021819956148     
  -2.6666666666865293     
   5.2140578989180678E-006
 -0.16148110782269734     
   5.3328670937542686     
  -2.6666666666331897     
  -1.1602911957897507E-006
   7.3222409371861766E-003
   5.3328291499386191     
  -2.6666666666617616     
  -8.4772821549323546E-007
  -1.0810952895063658E-004
   5.3327881181544425     
  -2.6666666666879264     
  -8.5271863320997136E-007
   4.2665591583576766E-002
   5.3327437470946562     
  -2.6666666666808658     
   1.2770385711195943E-006
  -3.8886473637418672E-003
   5.3326957650001399     
  -2.6666666666386867     
   1.0671299451029893E-006
  -5.7435104192327509E-002
   5.3326438779952934     
  -2.6666666666623935     
  -2.2855225257148181E-006
   6.4116660058163855E-002
   5.3325877682881382     
  -2.6666666666734145     
   1.7617403713485573E-006
  -4.9348483014835326E-002
   5.3325270922239429     
  -2.6666666666698897     
  -1.6068153174254826E-006
   4.2446045825774943E-002
   5.3324614781804387     
  -2.6666666666718690     
   1.5263734671246056E-006
  -2.7993550465481333E-002
   5.3323905242917515     
  -2.6666666666500980     
  -7.0815920453551846E-007
   7.6999223126647453E-003
   5.3323137959870923     
  -2.6666666666717256     
  -4.3506971344167487E-008
   3.8695409885669478E-003
   5.3322308233291480     
  -2.6666666666631946     
   3.1769239210711905E-007
  -9.8597563403682378E-003
   5.3321410981358586     
  -2.6666666666753032     
  -6.7755971924844522E-007
   1.2631017795687151E-002
   5.3320440708679566     
  -2.6666666666744434     
   7.0118757172148051E-007
  -9.1525280519814071E-003
   5.3319391472632116     
  -2.6666666666617731     
  -3.7916819349249210E-007
   5.7617053542076300E-003
   5.3318256846967511     
  -2.6666666666627465     
   3.5628691776957561E-007
  -4.7987203620451719E-003
   5.3317029882451852     
  -2.6666666666604373     
  -3.0609728777307360E-007
   1.4740221795027655E-003
   5.3315703064304101     
  -2.6666666666799501     
  -8.6074357753936355E-008
   2.8600646661833332E-003
   5.3314268266170393     
  -2.6666666666643732     
   3.7558237984340508E-007
  -4.1852171835941934E-003
   5.3312716700352603     
  -2.6666666666631729     
  -3.5495211139470446E-007
   3.4925106840405081E-003
   5.3311038863986351     
  -2.6666666666663610     
   3.0428230006472025E-007
  -2.9043195748973678E-003
   5.3309224480838946     
  -2.6666666666652898     
  -2.8854190521630425E-007
   2.0558907067944206E-003
   5.3307262438370540     
  -2.6666666666743608     
   1.6525439345963256E-007
  -6.3656131936623008E-004
   5.3305140719673307     
  -2.6666666666601535     
   1.3311437470711189E-008
  -4.8076131282787554E-004
   5.3302846329871514     
  -2.6666666666685397     
  -1.1078212102000849E-007
   8.3127815454067861E-004
   5.3300365216531906     
  -2.6666666666675658     
   1.2124860227200953E-007
  -6.9786160038524958E-004
   5.3297682183596908     
  -2.6666666666643613     
  -8.9394784242533443E-008
   4.3202493347723950E-004
   5.3294780798313370     
  -2.6666666666684709     
   5.1620678969983763E-008
  -2.2995571413034332E-004
   5.3291643290587061     
  -2.6666666666658738     
  -2.9546701881761292E-008
   1.2962492849037305E-004
   5.3288250444146250     
  -2.6666666666670973     
   1.9930514310973035E-008
  -1.2100043730047238E-004
   5.3284581478847972     
  -2.6666666666684846     
  -3.0013456311365419E-008
   1.6691622109928919E-004
   5.3280613923406008     
  -2.6666666666663308     
   4.4489596843195703E-008
  -1.5204047796114442E-004
   5.3276323477761185     
  -2.6666666666638221     
  -2.8896561388743862E-008
   7.8702893446927843E-005
   5.3271683864250923     
  -2.6666666666667300     
   1.2182926981232225E-008
  -2.4072090303482874E-005
   5.3266666666666671     
  -2.6666666666647019     
  -1.4041967671085675E-009
   2.3746614160298070E-007
   5.3200000000000003     
  -2.6666666666672705     
   3.7679929491378787E-010
  -6.4044348601625578E-008
   5.3133333333333335     
  -2.6666666666665870     
  -1.0353331959840390E-010
   1.8924415624249572E-008
   5.3066666666666666     
  -2.6666666666667500     
   3.8399797583467927E-011
  -1.1795422442524761E-008
   5.2999999999999998     
  -2.6666666666667793     
  -5.0065870735467804E-011
   2.7973057051545462E-008
   5.2933333333333330     
  -2.6666666666665049     
   1.5973205715112305E-010
  -4.2400735619936871E-008
   5.2866666666666671     
  -2.6666666666665013     
  -1.5827345999840377E-010
   2.6806179329370032E-008
   5.2800000000000002     
  -2.6666666666667900     
   4.2772884971871364E-011
  -7.4121286481270688E-009
   5.2733333333333334     
  -2.6666666666667154     
  -1.2818079889081630E-011
   3.4107694517463198E-009
   5.2666666666666666     
  -2.6666666666667154     
   1.2762690999015787E-011
  -7.3678175360743928E-009
   5.2599999999999998     
  -2.6666666666667900     
  -4.2495940521542137E-011
   2.6628934881159334E-008
   5.2533333333333330     
  -2.6666666666665031     
   1.5722107108715274E-010
  -4.1736068939146760E-008
   5.2466666666666670     
  -2.6666666666664995     
  -1.5579944595644824E-010
   2.6060068965203816E-008
   5.2400000000000002     
  -2.6666666666667900     
   3.9651071282580528E-011
  -6.7976564380767287E-009
   5.2333333333333334     
  -2.6666666666667189     
  -1.1331352002994839E-011
   3.4042935415353168E-009
   5.2266666666666666     
  -2.6666666666667118     
   1.4200849558520058E-011
  -7.9563861052807203E-009
   5.2199999999999998     
  -2.6666666666667900     
  -4.5472046231085393E-011
   2.7284382502371509E-008
   5.2133333333333329     
  -2.6666666666665058     
   1.5916082253670052E-010
  -4.2063988288964702E-008
   5.2066666666666670     
  -2.6666666666664987     
  -1.5631908963053501E-010
   2.6147864554655286E-008
   5.2000000000000002     
  -2.6666666666667900     
   3.9789894529379813E-011
  -6.8209194460646885E-009
   5.1933333333333334     
  -2.6666666666667189     
  -1.1367001316105251E-011
   3.4095499840356889E-009
   5.1866666666666665     
  -2.6666666666667118     
   1.4204623564162437E-011
  -7.9541488672942505E-009
   5.1799999999999997     
  -2.6666666666667900     
  -4.5451492940544498E-011
   2.7270177107925254E-008
   5.1733333333333329     
  -2.6666666666665058     
   1.5907483536889451E-010
  -4.2009403949166144E-008
   5.1666666666666670     
  -2.6666666666664982     
  -1.5599569424985183E-010
   2.5943732589907303E-008
   5.1600000000000001     
  -2.6666666666667918     
   3.8582300174453109E-011
  -4.9221075496551589E-009
   5.1533333333333333     
  -2.6666666666666909     
   1.6664935520393863E-012
  -6.2553023912866656E-009
   5.1466666666666665     
  -2.6666666666668002     
  -4.5248274382610645E-011
   2.7598526086793695E-008
   5.1399999999999997     
  -2.6666666666665089     
   1.6174067126834110E-010
  -4.2605801039062768E-008
   5.1333333333333337     
  -2.6666666666664991     
  -1.5780283652462997E-010
   2.6793049319833175E-008
   5.1266666666666669     
  -2.6666666666667855     
   4.3145033374119015E-011
  -7.7229773794620105E-009
   5.1200000000000001     
  -2.6666666666667145     
  -1.4777296971846110E-011
   4.0988601980148676E-009
   5.1133333333333333     
  -2.6666666666667118     
   1.5964154513265424E-011
  -8.6724634125974581E-009
   5.1066666666666665     
  -2.6666666666667944     
  -4.9079321081215574E-011
   2.8246202424366840E-008
   5.0999999999999996     
  -2.6666666666665102     
   1.6276719710153474E-010
  -4.2779345368044547E-008
   5.0933333333333337     
  -2.6666666666664987     
  -1.5807789315879963E-010
   2.6839550298187139E-008
   5.0866666666666669     
  -2.6666666666667855     
   4.3218734077604107E-011
  -7.7354369638961105E-009
   5.0800000000000001     
  -2.6666666666667145     
  -1.4797043151616780E-011
   4.1021975573973027E-009
   5.0733333333333333     
  -2.6666666666667118     
   1.5969438528863013E-011
  -8.6733532656930988E-009
   5.0666666666666664     
  -2.6666666666667944     
  -4.9080710963835279E-011
   2.8246424477366974E-008
   5.0599999999999996     
  -2.6666666666665102     
   1.6276747261641601E-010
  -4.2779343726949446E-008
   5.0533333333333337     
  -2.6666666666664987     
  -1.5807760533570512E-010
   2.6839321680806609E-008
   5.0466666666666669     
  -2.6666666666667855     
   4.3217307270344619E-011
  -7.7345241354690579E-009
   5.0400000000000000     
  -2.6666666666667145     
  -1.4791623745673367E-011
   4.0987748610696256E-009
   5.0333333333333332     
  -2.6666666666667118     
   1.5949187712348850E-011
  -8.6605753088094446E-009
   5.0266666666666664     
  -2.6666666666667944     
  -4.9005127103722043E-011
   2.8198735346160030E-008
   5.0199999999999996     
  -2.6666666666665106     
   1.6248538799247718E-010
  -4.2601365159005302E-008
   5.0133333333333336     
  -2.6666666666664969     
  -1.5702485070006289E-010
   2.6175096540236967E-008
   5.0066666666666668     
  -2.6666666666667913     
   3.9288373351714571E-011
  -5.2556021411346601E-009
   5.0000000000000000     
  -2.6666666666666936     
  -1.2864270679541302E-013
  -5.1526879756983283E-009
   4.9933333333333332     
  -2.6666666666667909     
  -3.8773802524532910E-011
   2.5866354043927974E-008
   4.9866666666666664     
  -2.6666666666664995     
   1.5522385280492706E-010
  -4.1469309339205648E-008
   4.9800000000000004     
  -2.6666666666665009     
  -1.5579596723911555E-010
   2.6324045591278776E-008
   4.9733333333333336     
  -2.6666666666667864     
   4.1634374695475417E-011
  -6.9834541651015349E-009
   4.9666666666666668     
  -2.6666666666667092     
  -1.0741531542786139E-011
   1.6097710691273686E-009
   4.9600000000000000     
  -2.6666666666667327     
   1.3317514756691375E-012
  -4.1452121674246794E-009
   4.9533333333333331     
  -2.6666666666668037     
  -2.9757339780015638E-011
   2.4350241712604425E-008
   4.9466666666666663     
  -2.6666666666664960     
   1.5286947306451772E-010
  -4.1101917878201718E-008
   4.9400000000000004     
  -2.6666666666665022     
  -1.5539491102199547E-010
   2.6370592078586632E-008
   4.9333333333333336     
  -2.6666666666667851     
   4.2384529567404435E-011
  -7.5370315753368888E-009
   4.9266666666666667     
  -2.6666666666667145     
  -1.4143207247622289E-011
   3.7775342227609337E-009
   4.9199999999999999     
  -2.6666666666667140     
   1.4188299423084732E-011
  -7.5731053157068412E-009
   4.9133333333333331     
  -2.6666666666667851     
  -4.2609990444716631E-011
   2.6514887040066432E-008
   4.9066666666666663     
  -2.6666666666665013     
   1.5625166235578180E-010
  -4.1643023983750962E-008
   4.9000000000000004     
  -2.6666666666665009     
  -1.5607101752235072E-010
   2.6370371173321592E-008
   4.8933333333333335     
  -2.6666666666667864     
   4.1706766277561396E-011
  -6.9950418487274976E-009
   4.8866666666666667     
  -2.6666666666667092     
  -1.0756047587894876E-011
   1.6097962215883961E-009
   4.8799999999999999     
  -2.6666666666667327     
   1.3174240740181065E-012
  -4.1337250936428267E-009
   4.8733333333333331     
  -2.6666666666668037     
  -2.9685514128302781E-011
   2.4304268265015986E-008
   4.8666666666666663     
  -2.6666666666664964     
   1.5259649785931729E-010
  -4.0929511161629811E-008
   4.8600000000000003     
  -2.6666666666665009     
  -1.5437483585290654E-010
   2.5726938659887403E-008
   4.8533333333333335     
  -2.6666666666667904     
   3.8577204096249133E-011
  -5.1348246171118809E-009
   4.8466666666666667     
  -2.6666666666666936     
   6.6019467909993268E-014
  -5.1876401914398744E-009
   4.8399999999999999     
  -2.6666666666667909     
  -3.8841281967889102E-011
   2.5885385382871383E-008
   4.8333333333333330     
  -2.6666666666664995     
   1.5529910840364646E-010
  -4.1510482479237736E-008
   4.8266666666666671     
  -2.6666666666665013     
  -1.5602951019063684E-010
   2.6469706812463713E-008
   4.8200000000000003     
  -2.6666666666667851     
   4.2493290902841181E-011
  -7.5249259098092048E-009
   4.8133333333333335     
  -2.6666666666667140     
  -1.3943653420727902E-011
   3.6299968267731062E-009
   4.8066666666666666     
  -2.6666666666667154     
   1.3281322780070420E-011
  -6.9950613972832217E-009
   4.7999999999999998     
  -2.6666666666667802     
  -3.9181637699553794E-011
   2.4350248762359784E-008
   4.7933333333333330     
  -2.6666666666665195     
   1.4344522801814474E-010
  -3.8252096847364847E-008
   4.7866666666666671     
  -2.6666666666665195     
  -1.4344549833708867E-010
   2.4350465017514930E-008
   4.7800000000000002     
  -2.6666666666667802     
   3.9182989294273471E-011
  -6.9959264179038164E-009
   4.7733333333333334     
  -2.6666666666667154     
  -1.3286458840005192E-011
   3.6332406541003301E-009
   4.7666666666666666     
  -2.6666666666667140     
   1.3962846065747306E-011
  -7.5370361984975057E-009
   4.7599999999999998     
  -2.6666666666667855     
  -4.2564925422984040E-011
   2.6514904139889694E-008
   4.7533333333333330     
  -2.6666666666665009     
   1.5629685562618882E-010
  -4.1679161500253331E-008
   4.7466666666666670     
  -2.6666666666665009     
  -1.5629685562571141E-010
   2.6514904139507778E-008
   4.7400000000000002     
  -2.6666666666667855     
   4.2564925420597107E-011
  -7.5370361969698752E-009
   4.7333333333333334     
  -2.6666666666667140     
  -1.3962846056677008E-011
   3.6332406483717197E-009
   4.7266666666666666     
  -2.6666666666667154     
   1.3286458806110918E-011
  -6.9959263965170038E-009
   4.7199999999999998     
  -2.6666666666667802     
  -3.9182989167766653E-011
   2.4350464937696292E-008
   4.7133333333333329     
  -2.6666666666665195     
   1.4344549786495569E-010
  -3.8252096549477104E-008
   4.7066666666666670     
  -2.6666666666665195     
  -1.4344522625611963E-010
   2.4350247650627453E-008
   4.7000000000000002     
  -2.6666666666667802     
   3.9181631123586430E-011
  -6.9950572482416589E-009
   4.6933333333333334     
  -2.6666666666667154     
  -1.3281298238226063E-011
   3.6299813423391825E-009
   4.6866666666666665     
  -2.6666666666667140     
   1.3943561829317831E-011
  -7.5248681211150694E-009
   4.6799999999999997     
  -2.6666666666667851     
  -4.2492949079045253E-011
   2.6469491142121099E-008
   4.6733333333333329     
  -2.6666666666665013     
   1.5602823448686316E-010
  -4.1509677586561394E-008
   4.6666666666666670     
  -2.6666666666664995     
  -1.5529434741234759E-010
   2.5882381482508645E-008
   4.6600000000000001     
  -2.6666666666667909     
   3.8823513706467438E-011
  -5.1764294826652730E-009
   4.6533333333333333     
  -2.6666666666666936     
   2.9258647785392795E-016
  -5.1766635518475560E-009
   4.6466666666666665     
  -2.6666666666667909     
  -3.8824684052378851E-011
   2.5883083690055498E-008
   4.6399999999999997     
  -2.6666666666664995     
   1.5529844362303754E-010
  -4.1512252347566519E-008
   4.6333333333333337     
  -2.6666666666665013     
  -1.5604344898371163E-010
   2.6479087978594746E-008
   4.6266666666666669     
  -2.6666666666667851     
   4.2549710855749148E-011
  -7.5606807060045452E-009
   4.6200000000000001     
  -2.6666666666667140     
  -1.4155394439284993E-011
   3.7636348454234389E-009
   4.6133333333333333     
  -2.6666666666667145     
   1.4071866901390825E-011
  -7.4938586756892119E-009
   4.6066666666666665     
  -2.6666666666667846     
  -4.2132073166278304E-011
   2.6211799857333403E-008
   4.5999999999999996     
  -2.6666666666665035     
   1.5445642576372239E-010
  -4.0509921892836487E-008
   4.5933333333333337     
  -2.6666666666664911     
  -1.4936798843255153E-010
   2.2141049992396714E-008
   4.5866666666666669     
  -2.6666666666668228     
   1.6689886510423970E-011
  -6.6107760155164785E-010
   4.5800000000000001     
  -2.6666666666667518     
   1.1731804498786717E-011
  -5.9630281497156414E-010
   4.5733333333333333     
  -2.6666666666667043     
   7.2595333864999825E-012
  -6.4039295241715464E-009
   4.5666666666666664     
  -2.6666666666667878     
  -4.0769938044786655E-011
   2.6212020911657746E-008
   4.5599999999999996     
  -2.6666666666665004     
   1.5582021879264664E-010
  -4.1600735261651523E-008
   4.5533333333333337     
  -2.6666666666665013     
  -1.5618529566974008E-010
   2.6504082413332510E-008
   4.5466666666666669     
  -2.6666666666667851     
   4.2595322430253912E-011
  -7.5721755308705902E-009
   4.5400000000000000     
  -2.6666666666667140     
  -1.4195994051275570E-011
   3.7846197101498552E-009
   4.5333333333333332     
  -2.6666666666667140     
   1.4188653774848371E-011
  -7.5663033097288323E-009
   4.5266666666666664     
  -2.6666666666667851     
  -4.2558621048117915E-011
   2.6480593528765469E-008
   4.5199999999999996     
  -2.6666666666665013     
   1.5604583041762328E-010
  -4.1512651944525123E-008
   4.5133333333333336     
  -2.6666666666664995     
  -1.5529905916631544E-010
   2.5883176527719222E-008
   4.5066666666666668     
  -2.6666666666667909     
   3.8824764791578861E-011
  -5.1766353055438432E-009
   4.5000000000000000     
  -2.6666666666666936     
   6.0875897038402855E-027
  -5.1766353055438474E-009
   4.4933333333333332     
  -2.6666666666667909     
  -3.8824764791578887E-011
   2.5883176527719225E-008
   4.4866666666666664     
  -2.6666666666664995     
   1.5529905916631550E-010
  -4.1512651944525136E-008
   4.4800000000000004     
  -2.6666666666665013     
  -1.5604583041762328E-010
   2.6480593528765469E-008
   4.4733333333333336     
  -2.6666666666667851     
   4.2558621048117915E-011
  -7.5663033097288290E-009
   4.4666666666666668     
  -2.6666666666667140     
  -1.4188653774848354E-011
   3.7846197101498453E-009
   4.4600000000000000     
  -2.6666666666667140     
   1.4195994051275509E-011
  -7.5721755308705505E-009
   4.4533333333333331     
  -2.6666666666667851     
  -4.2595322430253667E-011
   2.6504082413332355E-008
   4.4466666666666663     
  -2.6666666666665013     
   1.5618529566973917E-010
  -4.1600735261650954E-008
   4.4400000000000004     
  -2.6666666666665004     
  -1.5582021879264326E-010
   2.6212020911655628E-008
   4.4333333333333336     
  -2.6666666666667878     
   4.0769938044774105E-011
  -6.4039295241636295E-009
   4.4266666666666667     
  -2.6666666666667043     
  -7.2595333864531628E-012
  -5.9630281500110452E-010
   4.4199999999999999     
  -2.6666666666667518     
  -1.1731804498961451E-011
  -6.6107760144140142E-010
   4.4133333333333331     
  -2.6666666666668228     
  -1.6689886509771855E-011
   2.2141049991985267E-008
   4.4066666666666663     
  -2.6666666666664911     
   1.4936798843011779E-010
  -4.0509921891300942E-008
   4.4000000000000004     
  -2.6666666666665035     
  -1.5445642575463956E-010
   2.6211799851602669E-008
   4.3933333333333335     
  -2.6666666666667846     
   4.2132073132380656E-011
  -7.4938586543018285E-009
   4.3866666666666667     
  -2.6666666666667145     
  -1.4071866774883111E-011
   3.7636347656046490E-009
   4.3799999999999999     
  -2.6666666666667140     
   1.4155393967151779E-011
  -7.5606804081167657E-009
   4.3733333333333331     
  -2.6666666666667851     
  -4.2549709093724007E-011
   2.6479086866862411E-008
   4.3666666666666663     
  -2.6666666666665013     
   1.5604344240774425E-010
  -4.1512248198524956E-008
   4.3600000000000003     
  -2.6666666666664995     
  -1.5529841908119320E-010
   2.5883068205621572E-008
   4.3533333333333335     
  -2.6666666666667909     
   3.8824592460968785E-011
  -5.1766057631534206E-009
   4.3466666666666667     
  -2.6666666666666936     
   4.9237318087062609E-017
  -5.1766451530078901E-009
   4.3399999999999999     
  -2.6666666666667909     
  -3.8824789410241123E-011
   2.5883186375184979E-008
   4.3333333333333330     
  -2.6666666666664995     
   1.5529910840364640E-010
  -4.1512681486924126E-008
   4.3266666666666671     
  -2.6666666666665013     
  -1.5604600274828480E-010
   2.6480701850895693E-008
   4.3200000000000003     
  -2.6666666666667851     
   4.2559261133433073E-011
  -7.5667070558507371E-009
   4.3133333333333335     
  -2.6666666666667140     
  -1.4191041785447497E-011
   3.7861263725072533E-009
   4.3066666666666666     
  -2.6666666666667140     
   1.4204906008356927E-011
  -7.5777984341782761E-009
   4.2999999999999998     
  -2.6666666666667851     
  -4.2628582247980199E-011
   2.6525067364205849E-008
   4.2933333333333330     
  -2.6666666666665009     
   1.5630942298356385E-010
  -4.1679052161837201E-008
   4.2866666666666671     
  -2.6666666666665009     
  -1.5628346823021542E-010
   2.6504303561527110E-008
   4.2800000000000002     
  -2.6666666666667855     
   4.2498808481238092E-011
  -7.4947432234633332E-009
   4.2733333333333334     
  -2.6666666666667136     
  -1.3711765694736959E-011
   3.4746693323262230E-009
   4.2666666666666666     
  -2.6666666666667167     
   1.2348254297709736E-011
  -6.4039341058415572E-009
   4.2599999999999998     
  -2.6666666666667753     
  -3.5681251496101991E-011
   2.2141067091040009E-008
   4.2533333333333330     
  -2.6666666666665386     
   1.3037675168669821E-010
  -3.4767133783120270E-008
   4.2466666666666670     
  -2.6666666666665386     
  -1.3037675168669821E-010
   2.2141067091040009E-008
   4.2400000000000002     
  -2.6666666666667753     
   3.5681251496101984E-011
  -6.4039341058415572E-009
   4.2333333333333334     
  -2.6666666666667167     
  -1.2348254297709736E-011
   3.4746693323262230E-009
   4.2266666666666666     
  -2.6666666666667136     
   1.3711765694736959E-011
  -7.4947432234633332E-009
   4.2199999999999998     
  -2.6666666666667855     
  -4.2498808481238092E-011
   2.6504303561527110E-008
   4.2133333333333329     
  -2.6666666666665009     
   1.5628346823021542E-010
  -4.1679052161837201E-008
   4.2066666666666670     
  -2.6666666666665009     
  -1.5630942298356383E-010
   2.6525067364205846E-008
   4.2000000000000002     
  -2.6666666666667851     
   4.2628582247980193E-011
  -7.5777984341782744E-009
   4.1933333333333334     
  -2.6666666666667140     
  -1.4204906008356922E-011
   3.7861263725072525E-009
   4.1866666666666665     
  -2.6666666666667140     
   1.4191041785447494E-011
  -7.5667070558507338E-009
   4.1799999999999997     
  -2.6666666666667851     
  -4.2559261133433060E-011
   2.6480701850895684E-008
   4.1733333333333329     
  -2.6666666666665013     
   1.5604600274828472E-010
  -4.1512681486924073E-008
   4.1666666666666670     
  -2.6666666666664995     
  -1.5529910840364607E-010
   2.5883186375184768E-008
   4.1600000000000001     
  -2.6666666666667909     
   3.8824789410239856E-011
  -5.1766451530070935E-009
   4.1533333333333333     
  -2.6666666666666936     
  -4.9237313377297368E-017
  -5.1766057631563910E-009
   4.1466666666666665     
  -2.6666666666667909     
  -3.8824592460986349E-011
   2.5883068205632656E-008
   4.1399999999999997     
  -2.6666666666664995     
   1.5529841908125875E-010
  -4.1512248198566315E-008
   4.1333333333333337     
  -2.6666666666665013     
  -1.5604344240798887E-010
   2.6479086867016753E-008
   4.1266666666666669     
  -2.6666666666667851     
   4.2549709094636976E-011
  -7.5606804086927928E-009
   4.1200000000000001     
  -2.6666666666667140     
  -1.4155393970559026E-011
   3.7636347677544177E-009
   4.1133333333333333     
  -2.6666666666667145     
   1.4071866787599129E-011
  -7.4938586623248766E-009
   4.1066666666666665     
  -2.6666666666667846     
  -4.2132073179837494E-011
   2.6211799881545088E-008
   4.0999999999999996     
  -2.6666666666665035     
   1.5445642593175085E-010
  -4.0509922003047570E-008
   4.0933333333333337     
  -2.6666666666664911     
  -1.4936798909110616E-010
   2.2141050409029337E-008
   4.0866666666666669     
  -2.6666666666668228     
   1.6689888976614027E-011
  -6.6107915787107144E-010
   4.0800000000000001     
  -2.6666666666667518     
   1.1731795292581098E-011
  -5.9629700632649298E-010
   4.0733333333333333     
  -2.6666666666667043     
   7.2595677451323970E-012
  -6.4039512024324048E-009
   4.0666666666666664     
  -2.6666666666667878     
  -4.0770066273110686E-011
   2.6212101816056114E-008
   4.0599999999999996     
  -2.6666666666665004     
   1.5582069734731033E-010
  -4.1601037200984128E-008
   4.0533333333333337     
  -2.6666666666665013     
  -1.5618708166007092E-010
   2.6505209266264564E-008
   4.0466666666666669     
  -2.6666666666667851     
   4.2601987836913494E-011
  -7.5763810032662055E-009
   4.0400000000000000     
  -2.6666666666667140     
  -1.4220869687583103E-011
   3.8003147468002664E-009
   4.0333333333333332     
  -2.6666666666667140     
   1.4281490913418917E-011
  -7.6248779839348584E-009
   4.0266666666666664     
  -2.6666666666667855     
  -4.2905093966092570E-011
   2.6699197188939166E-008
   4.0199999999999996     
  -2.6666666666664995     
   1.5733888495095134E-010
  -4.2328491911013880E-008
   4.0133333333333336     
  -2.6666666666665066     
  -1.6012480438165301E-010
   2.8927932733500503E-008
   4.0066666666666668     
  -2.6666666666667647     
   5.6834691119600946E-011
  -1.6539820162180214E-008
   4.0000000000000000     
  -2.6666666666667909     
  -6.7213960096750758E-011
   2.7781129529611665E-008
   3.9933333333333332     
  -2.6666666666666057     
   1.4114451137533229E-010
  -3.7741279095455028E-008
   3.9866666666666668     
  -2.6666666666666079     
  -1.4191508184058695E-010
   2.8397585901815426E-008
   3.9800000000000000     
  -2.6666666666667851     
   7.1066812423024173E-011
  -9.4843729918100588E-009
   3.9733333333333332     
  -2.6666666666666075     
  -6.5985015552904783E-014
   1.8633406241161586E-011
   3.9666666666666668     
  -2.6666666666666075     
   7.3765531255804116E-014
  -9.4905974043723769E-009
   3.9600000000000000     
  -2.6666666666667851     
  -7.1105715001538661E-011
   2.8422483552064698E-008
   3.9533333333333331     
  -2.6666666666666075     
   1.4206291163894205E-010
  -3.7834645283889813E-008
   3.9466666666666668     
  -2.6666666666666066     
  -1.4169692799023810E-010
   2.8129696633101532E-008
   3.9399999999999999     
  -2.6666666666667878     
   6.9275796758018887E-011
  -8.3194497285197674E-009
   3.9333333333333331     
  -2.6666666666665972     
   6.8799237941192016E-012
  -4.3731703782063694E-009
   3.9266666666666667     
  -2.6666666666666448     
  -2.5918854042427868E-011
   6.9116944701264792E-009
   3.9199999999999999     
  -2.6666666666666448     
   2.5918854483521926E-011
  -4.3731707310816138E-009
   3.9133333333333336     
  -2.6666666666665972     
  -6.8799259995894800E-012
  -8.3194483170187867E-009
   3.9066666666666667     
  -2.6666666666667878     
  -6.9275788377231832E-011
   2.8129691339972858E-008
   3.8999999999999999     
  -2.6666666666666066     
   1.4169689667256014E-010
  -3.7834625522876122E-008
   3.8933333333333335     
  -2.6666666666666075     
  -1.4206279474901734E-010
   2.8422409801138637E-008
   3.8866666666666667     
  -2.6666666666667851     
   7.1105278759517861E-011
  -9.4903221616818088E-009
   3.8799999999999999     
  -2.6666666666666075     
  -7.2137453097341719E-014
   1.7606186404958609E-011
   3.8733333333333335     
  -2.6666666666666075     
   5.9908944939845053E-014
  -9.4805393551558153E-009
   3.8666666666666667     
  -2.6666666666667851     
  -7.1044136218730404E-011
   2.8383278575034660E-008
   3.8599999999999999     
  -2.6666666666666079     
   1.4183045309402501E-010
  -3.7687883424986220E-008
   3.8533333333333335     
  -2.6666666666666052     
  -1.4082867259337814E-010
   2.7581854174517151E-008
   3.8466666666666667     
  -2.6666666666667922     
   6.6035233715496089E-011
  -6.2748417530859751E-009
   3.8399999999999999     
  -2.6666666666665799     
   1.8973920567350194E-011
  -1.2003759821357612E-008
   3.8333333333333335     
  -2.6666666666667100     
  -7.1054278092829986E-011
   1.6417953222502363E-008
   3.8266666666666667     
  -2.6666666666667576     
   5.2080371075935119E-011
  -6.2748525934514999E-009
   3.8199999999999998     
  -2.6666666666666146     
   5.0189766250477807E-012
  -8.3981550788072001E-010
   3.8133333333333335     
  -2.6666666666666052     
  -1.2796396840574851E-012
  -9.2663221462436001E-009
   3.8066666666666666     
  -2.6666666666667855     
  -7.0777055780886092E-011
   2.8383831433671430E-008
   3.7999999999999998     
  -2.6666666666666075     
   1.4210167997164509E-010
  -3.7904312068445516E-008
   3.7933333333333334     
  -2.6666666666666075     
  -1.4218066054170286E-010
   2.8447015889717655E-008
   3.7866666666666666     
  -2.6666666666667851     
   7.1171958631174975E-011
  -9.5190599704284817E-009
   3.7799999999999998     
  -2.6666666666666075     
  -2.2099114704028043E-013
   1.0795133281264018E-010
   3.7733333333333334     
  -2.6666666666666066     
   5.8864384905450359E-013
  -9.8131821320398485E-009
   3.7666666666666666     
  -2.6666666666667878     
  -7.3010222141246053E-011
   2.9623504536163179E-008
   3.7599999999999998     
  -2.6666666666665972     
   1.4916606187997307E-010
  -4.2316144492615985E-008
   3.7533333333333334     
  -2.6666666666666448     
  -1.6820502181465417E-010
   4.4854672483908733E-008
   3.7466666666666666     
  -2.6666666666666448     
   1.6820502181465415E-010
  -4.2316144492615978E-008
   3.7400000000000002     
  -2.6666666666665972     
  -1.4916606187997304E-010
   2.9623504536163175E-008
   3.7333333333333334     
  -2.6666666666667878     
   7.3010222141246053E-011
  -9.8131821320398485E-009
   3.7266666666666666     
  -2.6666666666666066     
  -5.8864384905450338E-013
   1.0795133281263992E-010
   3.7200000000000002     
  -2.6666666666666075     
   2.2099114704027876E-013
  -9.5190599704284817E-009
   3.7133333333333334     
  -2.6666666666667851     
  -7.1171958631174975E-011
   2.8447015889717649E-008
   3.7066666666666666     
  -2.6666666666666075     
   1.4218066054170284E-010
  -3.7904312068445516E-008
   3.7000000000000002     
  -2.6666666666666075     
  -1.4210167997164509E-010
   2.8383831433671430E-008
   3.6933333333333334     
  -2.6666666666667855     
   7.0777055780886105E-011
  -9.2663221462436018E-009
   3.6866666666666665     
  -2.6666666666666052     
   1.2796396840574765E-012
  -8.3981550788071525E-010
   3.6800000000000002     
  -2.6666666666666146     
  -5.0189766250477525E-012
  -6.2748525934515156E-009
   3.6733333333333333     
  -2.6666666666667576     
  -5.2080371075935210E-011
   1.6417953222502420E-008
   3.6666666666666665     
  -2.6666666666667100     
   7.1054278092830309E-011
  -1.2003759821357824E-008
   3.6600000000000001     
  -2.6666666666665799     
  -1.8973920567351457E-011
  -6.2748417530851777E-009
   3.6533333333333333     
  -2.6666666666667922     
  -6.6035233715491384E-011
   2.7581854174514186E-008
   3.6466666666666665     
  -2.6666666666666052     
   1.4082867259336059E-010
  -3.7687883424975136E-008
   3.6400000000000001     
  -2.6666666666666079     
  -1.4183045309395943E-010
   2.8383278574993301E-008
   3.6333333333333333     
  -2.6666666666667851     
   7.1044136218485778E-011
  -9.4805393550014684E-009
   3.6266666666666665     
  -2.6666666666666075     
  -5.9908944026876751E-014
   1.7606185828929462E-011
   3.6200000000000001     
  -2.6666666666666075     
   7.2137449690091425E-014
  -9.4903221595320408E-009
   3.6133333333333333     
  -2.6666666666667851     
  -7.1105278746801846E-011
   2.8422409793115590E-008
   3.6066666666666665     
  -2.6666666666666075     
   1.4206279470156051E-010
  -3.7834625492933713E-008
   3.6000000000000001     
  -2.6666666666666066     
  -1.4169689649544888E-010
   2.8129691228226243E-008
   3.5933333333333333     
  -2.6666666666667878     
   6.9275787716243462E-011
  -8.3194478999747152E-009
   3.5866666666666664     
  -2.6666666666665972     
   6.8799284664316622E-012
  -4.3731722875112850E-009
   3.5800000000000001     
  -2.6666666666666448     
  -2.5918863689902283E-011
   6.9117002788010919E-009
   3.5733333333333333     
  -2.6666666666666448     
   2.5918888401107108E-011
  -4.3731920564751447E-009
   3.5666666666666669     
  -2.6666666666665972     
  -6.8800520224557830E-012
  -8.3193688241192764E-009
   3.5600000000000001     
  -2.6666666666667878     
  -6.9275318203351798E-011
   2.8129394693768354E-008
   3.5533333333333332     
  -2.6666666666666066     
   1.4169514199990636E-010
  -3.7833518430957597E-008
   3.5466666666666669     
  -2.6666666666666075     
  -1.4205624623228218E-010
   2.8418278079669040E-008
   3.5400000000000000     
  -2.6666666666667851     
   7.1080839365231067E-011
  -9.4749023677219558E-009
   3.5333333333333332     
  -2.6666666666666075     
   1.9071607314757053E-014
  -3.9941267964867941E-011
   3.5266666666666668     
  -2.6666666666666079     
  -2.8048790242174613E-013
  -9.2657693316363722E-009
   3.5200000000000000     
  -2.6666666666667829     
  -6.9773757889696144E-011
   2.7581745935326666E-008
   3.5133333333333332     
  -2.6666666666666146     
   1.3708933662524943E-010
  -3.4696522889673866E-008
   3.5066666666666668     
  -2.6666666666665799     
  -1.2313458504731057E-010
   1.6417944672975092E-008
   3.5000000000000000     
  -2.6666666666668877     
  -4.0583931358936083E-027
   1.6417944672975095E-008
   3.4933333333333332     
  -2.6666666666665799     
   1.2313458504731059E-010
  -3.4696522889673866E-008
   3.4866666666666668     
  -2.6666666666666146     
  -1.3708933662524940E-010
   2.7581745935326659E-008
   3.4800000000000000     
  -2.6666666666667829     
   6.9773757889696144E-011
  -9.2657693316363722E-009
   3.4733333333333332     
  -2.6666666666666079     
   2.8048790242175219E-013
  -3.9941267964869298E-011
   3.4666666666666668     
  -2.6666666666666075     
  -1.9071607314761170E-014
  -9.4749023677219541E-009
   3.4600000000000000     
  -2.6666666666667851     
  -7.1080839365231054E-011
   2.8418278079669040E-008
   3.4533333333333331     
  -2.6666666666666075     
   1.4205624623228218E-010
  -3.7833518430957597E-008
   3.4466666666666668     
  -2.6666666666666066     
  -1.4169514199990636E-010
   2.8129394693768354E-008
   3.4399999999999999     
  -2.6666666666667878     
   6.9275318203351811E-011
  -8.3193688241192781E-009
   3.4333333333333331     
  -2.6666666666665972     
   6.8800520224557814E-012
  -4.3731920564751447E-009
   3.4266666666666667     
  -2.6666666666666448     
  -2.5918888401107108E-011
   6.9117002788010919E-009
   3.4199999999999999     
  -2.6666666666666448     
   2.5918863689902283E-011
  -4.3731722875112850E-009
   3.4133333333333336     
  -2.6666666666665972     
  -6.8799284664316582E-012
  -8.3194478999747152E-009
   3.4066666666666667     
  -2.6666666666667878     
  -6.9275787716243462E-011
   2.8129691228226243E-008
   3.3999999999999999     
  -2.6666666666666066     
   1.4169689649544885E-010
  -3.7834625492933713E-008
   3.3933333333333335     
  -2.6666666666666075     
  -1.4206279470156051E-010
   2.8422409793115590E-008
   3.3866666666666667     
  -2.6666666666667851     
   7.1105278746801846E-011
  -9.4903221595320408E-009
   3.3799999999999999     
  -2.6666666666666075     
  -7.2137449690092119E-014
   1.7606185828929598E-011
   3.3733333333333335     
  -2.6666666666666075     
   5.9908944026877041E-014
  -9.4805393550014684E-009
   3.3666666666666667     
  -2.6666666666667851     
  -7.1044136218485778E-011
   2.8383278574993301E-008
   3.3599999999999999     
  -2.6666666666666079     
   1.4183045309395943E-010
  -3.7687883424975136E-008
   3.3533333333333335     
  -2.6666666666666052     
  -1.4082867259336059E-010
   2.7581854174514186E-008
   3.3466666666666667     
  -2.6666666666667922     
   6.6035233715491397E-011
  -6.2748417530851793E-009
   3.3399999999999999     
  -2.6666666666665799     
   1.8973920567351454E-011
  -1.2003759821357827E-008
   3.3333333333333335     
  -2.6666666666667100     
  -7.1054278092830322E-011
   1.6417953222502420E-008
   3.3266666666666667     
  -2.6666666666667576     
   5.2080371075935210E-011
  -6.2748525934515156E-009
   3.3199999999999998     
  -2.6666666666666146     
   5.0189766250477565E-012
  -8.3981550788071566E-010
   3.3133333333333335     
  -2.6666666666666052     
  -1.2796396840574771E-012
  -9.2663221462436018E-009
   3.3066666666666666     
  -2.6666666666667855     
  -7.0777055780886105E-011
   2.8383831433671430E-008
   3.2999999999999998     
  -2.6666666666666075     
   1.4210167997164509E-010
  -3.7904312068445516E-008
   3.2933333333333334     
  -2.6666666666666075     
  -1.4218066054170286E-010
   2.8447015889717655E-008
   3.2866666666666666     
  -2.6666666666667851     
   7.1171958631174975E-011
  -9.5190599704284817E-009
   3.2799999999999998     
  -2.6666666666666075     
  -2.2099114704028043E-013
   1.0795133281264018E-010
   3.2733333333333334     
  -2.6666666666666066     
   5.8864384905450359E-013
  -9.8131821320398485E-009
   3.2666666666666666     
  -2.6666666666667878     
  -7.3010222141246053E-011
   2.9623504536163179E-008
   3.2599999999999998     
  -2.6666666666665972     
   1.4916606187997307E-010
  -4.2316144492615985E-008
   3.2533333333333334     
  -2.6666666666666448     
  -1.6820502181465417E-010
   4.4854672483908733E-008
   3.2466666666666666     
  -2.6666666666666448     
   1.6820502181465415E-010
  -4.2316144492615978E-008
   3.2400000000000002     
  -2.6666666666665972     
  -1.4916606187997304E-010
   2.9623504536163175E-008
   3.2333333333333334     
  -2.6666666666667878     
   7.3010222141246053E-011
  -9.8131821320398485E-009
   3.2266666666666666     
  -2.6666666666666066     
  -5.8864384905450338E-013
   1.0795133281263992E-010
   3.2200000000000002     
  -2.6666666666666075     
   2.2099114704027876E-013
  -9.5190599704284817E-009
   3.2133333333333334     
  -2.6666666666667851     
  -7.1171958631174975E-011
   2.8447015889717649E-008
   3.2066666666666666     
  -2.6666666666666075     
   1.4218066054170284E-010
  -3.7904312068445516E-008
   3.2000000000000002     
  -2.6666666666666075     
  -1.4210167997164509E-010
   2.8383831433671430E-008
   3.1933333333333334     
  -2.6666666666667855     
   7.0777055780886105E-011
  -9.2663221462436018E-009
   3.1866666666666665     
  -2.6666666666666052     
   1.2796396840574765E-012
  -8.3981550788071525E-010
   3.1800000000000002     
  -2.6666666666666146     
  -5.0189766250477525E-012
  -6.2748525934515156E-009
   3.1733333333333333     
  -2.6666666666667576     
  -5.2080371075935210E-011
   1.6417953222502420E-008
   3.1666666666666665     
  -2.6666666666667100     
   7.1054278092830309E-011
  -1.2003759821357824E-008
   3.1600000000000001     
  -2.6666666666665799     
  -1.8973920567351457E-011
  -6.2748417530851777E-009
   3.1533333333333333     
  -2.6666666666667922     
  -6.6035233715491384E-011
   2.7581854174514186E-008
   3.1466666666666665     
  -2.6666666666666052     
   1.4082867259336059E-010
  -3.7687883424975136E-008
   3.1400000000000001     
  -2.6666666666666079     
  -1.4183045309395943E-010
   2.8383278574993301E-008
   3.1333333333333333     
  -2.6666666666667851     
   7.1044136218485778E-011
  -9.4805393550014684E-009
   3.1266666666666665     
  -2.6666666666666075     
  -5.9908944026876751E-014
   1.7606185828929462E-011
   3.1200000000000001     
  -2.6666666666666075     
   7.2137449690091425E-014
  -9.4903221595320408E-009
   3.1133333333333333     
  -2.6666666666667851     
  -7.1105278746801846E-011
   2.8422409793115590E-008
   3.1066666666666665     
  -2.6666666666666075     
   1.4206279470156051E-010
  -3.7834625492933713E-008
   3.1000000000000001     
  -2.6666666666666066     
  -1.4169689649544888E-010
   2.8129691228226243E-008
   3.0933333333333333     
  -2.6666666666667878     
   6.9275787716243462E-011
  -8.3194478999747152E-009
   3.0866666666666664     
  -2.6666666666665972     
   6.8799284664316622E-012
  -4.3731722875112850E-009
   3.0800000000000001     
  -2.6666666666666448     
  -2.5918863689902283E-011
   6.9117002788010919E-009
   3.0733333333333333     
  -2.6666666666666448     
   2.5918888401107108E-011
  -4.3731920564751447E-009
   3.0666666666666669     
  -2.6666666666665972     
  -6.8800520224557830E-012
  -8.3193688241192764E-009
   3.0600000000000001     
  -2.6666666666667878     
  -6.9275318203351798E-011
   2.8129394693768354E-008
   3.0533333333333332     
  -2.6666666666666066     
   1.4169514199990636E-010
  -3.7833518430957597E-008
   3.0466666666666669     
  -2.6666666666666075     
  -1.4205624623228218E-010
   2.8418278079669040E-008
   3.0400000000000000     
  -2.6666666666667851     
   7.1080839365231067E-011
  -9.4749023677219558E-009
   3.0333333333333332     
  -2.6666666666666075     
   1.9071607314757053E-014
  -3.9941267964867941E-011
   3.0266666666666668     
  -2.6666666666666079     
  -2.8048790242174613E-013
  -9.2657693316363722E-009
   3.0200000000000000     
  -2.6666666666667829     
  -6.9773757889696144E-011
   2.7581745935326666E-008
   3.0133333333333332     
  -2.6666666666666146     
   1.3708933662524943E-010
  -3.4696522889673866E-008
   3.0066666666666668     
  -2.6666666666665799     
  -1.2313458504731057E-010
   1.6417944672975092E-008
   3.0000000000000000     
  -2.6666666666668877     
  -4.0583931358936083E-027
   1.6417944672975095E-008
   2.9933333333333332     
  -2.6666666666665799     
   1.2313458504731059E-010
  -3.4696522889673866E-008
   2.9866666666666668     
  -2.6666666666666146     
  -1.3708933662524940E-010
   2.7581745935326659E-008
   2.9800000000000000     
  -2.6666666666667829     
   6.9773757889696144E-011
  -9.2657693316363722E-009
   2.9733333333333332     
  -2.6666666666666079     
   2.8048790242175219E-013
  -3.9941267964869298E-011
   2.9666666666666668     
  -2.6666666666666075     
  -1.9071607314761170E-014
  -9.4749023677219541E-009
   2.9600000000000000     
  -2.6666666666667851     
  -7.1080839365231054E-011
   2.8418278079669040E-008
   2.9533333333333331     
  -2.6666666666666075     
   1.4205624623228218E-010
  -3.7833518430957597E-008
   2.9466666666666668     
  -2.6666666666666066     
  -1.4169514199990636E-010
   2.8129394693768354E-008
   2.9399999999999999     
  -2.6666666666667878     
   6.9275318203351811E-011
  -8.3193688241192781E-009
   2.9333333333333331     
  -2.6666666666665972     
   6.8800520224557814E-012
  -4.3731920564751447E-009
   2.9266666666666667     
  -2.6666666666666448     
  -2.5918888401107108E-011
   6.9117002788010919E-009
   2.9199999999999999     
  -2.6666666666666448     
   2.5918863689902283E-011
  -4.3731722875112850E-009
   2.9133333333333336     
  -2.6666666666665972     
  -6.8799284664316582E-012
  -8.3194478999747152E-009
   2.9066666666666667     
  -2.6666666666667878     
  -6.9275787716243462E-011
   2.8129691228226243E-008
   2.8999999999999999     
  -2.6666666666666066     
   1.4169689649544885E-010
  -3.7834625492933713E-008
   2.8933333333333335     
  -2.6666666666666075     
  -1.4206279470156051E-010
   2.8422409793115590E-008
   2.8866666666666667     
  -2.6666666666667851     
   7.1105278746801846E-011
  -9.4903221595320408E-009
   2.8799999999999999     
  -2.6666666666666075     
  -7.2137449690092119E-014
   1.7606185828929598E-011
   2.8733333333333335     
  -2.6666666666666075     
   5.9908944026877041E-014
  -9.4805393550014684E-009
   2.8666666666666667     
  -2.6666666666667851     
  -7.1044136218485778E-011
   2.8383278574993301E-008
   2.8599999999999999     
  -2.6666666666666079     
   1.4183045309395943E-010
  -3.7687883424975136E-008
   2.8533333333333335     
  -2.6666666666666052     
  -1.4082867259336062E-010
   2.7581854174514190E-008
   2.8466666666666667     
  -2.6666666666667922     
   6.6035233715491423E-011
  -6.2748417530852050E-009
   2.8399999999999999     
  -2.6666666666665799     
   1.8973920567351312E-011
  -1.2003759821357735E-008
   2.8333333333333335     
  -2.6666666666667100     
  -7.1054278092829779E-011
   1.6417953222502079E-008
   2.8266666666666667     
  -2.6666666666667576     
   5.2080371075933200E-011
  -6.2748525934502541E-009
   2.8199999999999998     
  -2.6666666666666146     
   5.0189766250552124E-012
  -8.3981550788542025E-010
   2.8133333333333335     
  -2.6666666666666052     
  -1.2796396840853053E-012
  -9.2663221462260424E-009
   2.8066666666666666     
  -2.6666666666667855     
  -7.0777055780782229E-011
   2.8383831433605900E-008
   2.7999999999999998     
  -2.6666666666666075     
   1.4210167997125748E-010
  -3.7904312068200955E-008
   2.7933333333333334     
  -2.6666666666666075     
  -1.4218066054025628E-010
   2.8447015888804944E-008
   2.7866666666666666     
  -2.6666666666667851     
   7.1171958625776238E-011
  -9.5190599670221999E-009
   2.7799999999999998     
  -2.6666666666666075     
  -2.2099112689189756E-013
   1.0795132010021729E-010
   2.7733333333333334     
  -2.6666666666666066     
   5.8864377385971493E-013
  -9.8131820845964396E-009
   2.7666666666666666     
  -2.6666666666667878     
  -7.3010221860615285E-011
   2.9623504359101969E-008
   2.7599999999999998     
  -2.6666666666665972     
   1.4916606083264475E-010
  -4.2316143831814573E-008
   2.7533333333333334     
  -2.6666666666666448     
  -1.6820501790597189E-010
   4.4854670017764327E-008
   2.7466666666666666     
  -2.6666666666666448     
   1.6820500722725337E-010
  -4.2316135288839764E-008
   2.7400000000000002     
  -2.6666666666665972     
  -1.4916600743905221E-010
   2.9623470187202723E-008
   2.7333333333333334     
  -2.6666666666667878     
   7.3010018964963453E-011
  -9.8130539399742316E-009
   2.7266666666666666     
  -2.6666666666666066     
  -5.8788558484497410E-013
   1.0747291351063277E-010
   2.7200000000000002     
  -2.6666666666666075     
   2.1816126648475451E-013
  -9.5172744852860698E-009
   2.7133333333333334     
  -2.6666666666667851     
  -7.1161397373162411E-011
   2.8440352368450006E-008
   2.7066666666666666     
  -2.6666666666666075     
   1.4214124539020808E-010
  -3.7879443468517352E-008
   2.7000000000000002     
  -2.6666666666666070     
  -1.4195458062367861E-010
   2.8291020555226406E-008
   2.6933333333333334     
  -2.6666666666667864     
   7.0228073540514895E-011
  -8.9199472323916793E-009
   2.6866666666666665     
  -2.6666666666666026     
   3.3284692975757524E-012
  -2.1325042848434538E-009
   2.6800000000000002     
  -2.6666666666666257     
  -1.2665312838749811E-011
  -1.4504723994527691E-009
   2.6733333333333333     
  -2.6666666666667163     
  -2.3543855834645833E-011
  -1.5868787765308988E-009
   2.6666666666666665     
  -2.6666666666668637     
  -3.5445446658627317E-011
  -1.5868787765308988E-009
   12.444444444444445     
   4117.0121331027440     
  -797438283.07691801     
   189329082961286.91     
   12.447953347377432     
   3090.1228158327685     
  -229451034.19305724     
   229227705676166.97     
   12.448203433652104     
   3057.3307656746556     
  -173485555.09257072     
   15747296484822.297     
   12.448471163556938     
   3027.1611871218288     
  -169327995.11863619     
   56103844186118.898     
   12.448757767012587     
   2996.4563814048934     
  -153310133.46733767     
   37586756723503.852     
   12.449064558452822     
   2966.0954352660165     
  -141705640.44709307     
   34410841381552.484     
   12.449392942530558     
   2935.8336222351800     
  -130217069.50378615     
   28710977369096.352     
   12.449744420200728     
   2905.7390780685437     
  -119851382.38939580     
   24572533010471.652     
   12.450120595204163     
   2875.7928401745621     
  -110257830.12140800     
   20880098227607.555     
   12.450523180978182     
   2846.0001939384615     
  -101442441.62810183     
   17777621259768.211     
   12.450954008021121     
   2816.3596746533044     
  -93326069.166592985     
   15127305275282.129     
   12.451415031739744     
   2786.8716972001716     
  -85857639.586906731     
   12873815115992.543     
   12.451908340810219     
   2757.5361536357414     
  -78984512.297717631     
   10955283269327.826     
   12.452436166085233     
   2728.3530820612518     
  -72659663.745475113     
   9322552574250.2266     
   12.453000890081778     
   2699.3224803828316     
  -66839425.523996994     
   7932938006366.9092     
   12.453605057086227     
   2670.4443582229110     
  -61483686.827264316     
   6750299593963.8135     
   12.454251383915556     
   2641.7187225118141     
  -56555493.142949522     
   5743824631073.7871     
   12.454942771375860     
   2613.1455814947722     
  -52020827.282538652     
   4887294083230.5039     
   12.455682316461781     
   2584.7249436689804     
  -47848369.103835009     
   4158385969847.2256     
   12.456473325343094     
   2556.4568181284753     
  -44009284.201998591     
   3538099441453.8389     
   12.457319327187394     
   2528.3412144840108     
  -40477026.710474066     
   3010260487169.8359     
   12.458224088870733     
   2500.3781429210503     
  -37227158.138149381     
   2561101595851.6553     
   12.459191630631123     
   2472.5676142452576     
  -34237180.592502482     
   2178903995140.6763     
   12.460226242723010     
   2444.9096398937399     
  -31486383.128069319     
   1853693110528.2200     
   12.461332503134203     
   2417.4042319878317     
  -28955700.079176441     
   1576978917792.6597     
   12.462515296430347     
   2390.0514033636932     
  -26627580.904551446     
   1341535414948.6360     
   12.463779833795716     
   2362.8511676074836     
  -24485869.928240456     
   1141212333654.3401     
   12.465131674343130     
   2335.8035391072758     
  -22515695.956845231     
   970775285270.02979     
   12.466576747769873     
   2308.9085330802868     
  -20703370.328922972     
   825769360927.50928     
   12.468121378440914     
   2282.1661656248621     
  -19036293.229682717     
   702403223871.95691     
   12.469772310985309     
   2255.5764537794430     
  -17502867.249691345     
   597450246889.25049     
   12.471536737496471     
   2229.1394155523762     
  -16092417.994601481     
   508164587071.80725     
   12.473422326432036     
   2202.8550699761731     
  -14795120.684347976     
   432209477961.51447     
   12.475437253314450     
   2176.7234371756063     
  -13601932.875565024     
   367596429461.88281     
   12.477590233338844     
   2150.7445384041257     
  -12504532.244835572     
   312633296835.58368     
   12.479890556000734     
   2124.9183961162080     
  -11495259.485461082     
   265880189606.21451     
   12.482348121862078     
   2099.2450340133569     
  -10567065.604361404     
   226111877744.13318     
   12.484973481580729     
   2073.7244771215414     
  -9713463.4588917177     
   192285820187.42734     
   12.487777877334970     
   2048.3567518439058     
  -8928483.1177152488     
   163514952745.30554     
   12.490773286781806     
   2023.1418860349706     
  -8206630.7343296725     
   139044509768.07080     
   12.493972469695080     
   1998.0799090671187     
  -7542850.7280539125     
   118232321212.65140     
   12.497389017437037     
   1973.1708519001279     
  -6932490.9059794359     
   100532019862.76720     
   12.501037405425022     
   1948.4147471658671     
  -6371270.4010173054     
   85478766590.241302     
   12.504933048763254     
   1923.8116292320460     
  -5855250.1225060709     
   72677094192.217377     
   12.509092361218299     
   1899.3615342879134     
  -5380805.5565423695     
   61790562143.377022     
   12.513532817725912     
   1875.0645004273597     
  -4944601.7327320082     
   52532955500.367081     
   12.518273020626269     
   1850.9205677305567     
  -4543570.1677691024     
   44660792569.844101     
   12.523332769834369     
   1826.9297783479692     
  -4174887.6469713142     
   37966951463.484070     
   12.528733137162479     
   1803.0921765919834     
  -3835956.6809607684     
   32275243768.511013     
   12.534496545022073     
   1779.4078090249227     
  -3524387.5280703544     
   27435800540.135635     
   12.540646849743426     
   1755.8767245492254     
  -3237981.6286558695     
   23321142830.383770     
   12.547209429762471     
   1732.4989745050020     
  -2974716.3703469071     
   19822840741.332355     
   12.554211278935945     
   1709.2746127594889     
  -2732731.0536180986     
   16848669158.762308     
   12.561681105257994     
   1686.2036958055714     
  -2510313.9784838026     
   14320188444.093948     
   12.569649435263690     
   1663.2862828575194     
  -2305890.5555922440     
   12170685723.818289     
   12.578148724417641     
   1640.5224359474507     
  -2118012.3641156671     
   10343423514.166998     
   12.587213473798959     
   1617.9122200218351     
  -1945347.0788912238     
   8790149522.0408764     
   12.596880353407236     
   1595.4557030374021     
  -1786669.2002825737     
   7469829009.2720242     
   12.607188332427899     
   1573.1529560571582     
  -1640851.5204307577     
   6347566188.0797634     
   12.618178816809358     
   1551.0040533437107     
  -1506857.2706793060     
   5393686834.0184584     
   12.629895794518601     
   1529.0090724492959     
  -1383732.8924344494     
   4582957711.9565229     
   12.642385988856484     
   1507.1680943059621     
  -1270601.3851515404     
   3893922657.6093922     
   12.655699020228665     
   1485.4812033089750     
  -1166656.1838306054     
   3308337803.0103402     
   12.669887576783074     
   1463.9484873976317     
  -1071155.5242434475     
   2810691138.1302762     
   12.685007594339822     
   1442.5700381282268     
  -983417.25803028373     
   2387793915.1185441     
   12.701118446054569     
   1421.3459507418461     
  -902814.08011083351     
   2028433031.1567910     
   12.718283142271506     
   1400.2763242248388     
  -828769.13800084637     
   1723075434.1538808     
   12.736568541037125     
   1379.3612613568694     
  -760751.99047253188     
   1463616671.8288794     
   12.756045569760859     
   1358.6008687512494     
  -698274.88914755138     
   1243167048.1091607     
   12.776789458523416     
   1337.9952568812737     
  -640889.35688259220     
   1055869756.7014184     
   12.798879985547879     
   1317.5445400921628     
  -588183.03926916991     
   896746210.38497949     
   12.822401735362646     
   1297.2488365972513     
  -539776.80766724376     
   761564508.39781356     
   12.847444370198531     
   1277.1082684558614     
  -495322.09366137697     
   646727580.74758339     
   12.874102915175001     
   1257.1229615298457     
  -454498.43660106231     
   549178073.36499846     
   12.902478057842222     
   1237.2930454175771     
  -417011.22706257465     
   466317463.54028112     
   12.932676462656254     
   1217.6186533617981     
  -382589.63093083230     
   395937288.32769156     
   12.964811100974105     
   1198.0999221280745     
  -350984.67936215928     
   336160665.20644772     
   12.999001597163270     
   1178.7369918521224     
  -321967.51168592693     
   285392571.78494090     
   13.035374591426471     
   1159.5300058502291     
  -295327.75891757023     
   242277572.59199145     
   13.074064119946405     
   1140.4791103911834     
  -270872.05663321994     
   205663876.91080031     
   13.115212012957036     
   1121.5844544247236     
  -248422.67704023427     
   174572783.77282003     
   13.158968311346898     
   1102.8461892615253     
  -227816.27055589808     
   148172704.72163209     
   13.205491702395703     
   1084.2644682012935     
  -208902.70827915511     
   125757081.02089652     
   13.254949975237764     
   1065.8394461033556     
  -191544.01722846684     
   106725611.07835735     
   13.307520496633824     
   1047.5712788940043     
  -175613.40099753311     
   90568293.476912558     
   13.363390707616164     
   1029.4601230055348     
  -160994.33892153250     
   76851862.416697115     
   13.422758641549906     
   1011.5061347391393     
  -147579.75761106671     
   65208259.852356710     
   13.485833464125205     
   993.70946955359250     
  -135271.26876305864     
   55324831.803084783     
   13.552836035759794     
   976.07028123570842     
  -123978.46898666727     
   46936014.752474800     
   13.623999496848315     
   958.58872109275330     
  -113618.29288446455     
   39816206.898127191     
   13.699569876242512     
   941.26493658431082     
  -104114.42893873942     
   33773920.276491530     
   13.779806723283944     
   924.09907161709305     
  -95396.743385716924     
   28646111.088649079     
   13.864983763636475     
   907.09125982652029     
  -87400.890446365462     
   24295687.438936222     
   13.955389579078190     
   890.24164450205217     
  -80067.450868931817     
   20601665.752258863     
   14.051328311309335     
   873.55029437589690     
  -73342.946763065687     
   17476469.332616966     
   14.153120389712610     
   857.01752322651350     
  -67174.284037597085     
   14795382.670918373     
   14.261103282861830     
   840.64264017613664     
  -61526.957126110065     
   12619766.152413860     
   14.375632273412100     
   824.42879496455475     
  -56318.040166481209     
   10446154.869522119     
   14.497081255815830     
   808.36414722284587     
  -51655.399073966692     
   9692510.9259787779     
   14.625843556090432     
   792.49500124199562     
  -46977.065053861465     
   5432790.1422840906     
   14.762332772611177     
   776.64171157728879     
  -44141.384817823186     
   13846542.311386978     
   14.906983636611507     
   761.50219865394502     
  -36325.915471389591     
   2618613.2064383850     
   16.624617992900784     
   628.97161891771680     
  -16686.316423101707     
   727668.58036088245     
   18.104127384118829     
   559.18382268397477     
  -11228.802070395090     
   430124.95502395078     
   19.438627630311046     
   511.10465523869846     
  -8002.8649077154587     
   232502.59898657072     
   20.670004215843736     
   475.44975443111935     
  -6259.0954153161774     
   157603.20647255474     
   21.821971805676942     
   447.10933747589888     
  -5077.0713667720174     
   108563.18390668438     
   22.909709753072907     
   423.75954034028911     
  -4262.8474874718841     
   80297.313757436626     
   23.943720452654389     
   403.95087753588160     
  -3660.6176342911094     
   61194.552605844670     
   24.931674951164240     
   386.79518722578564     
  -3201.6584897472749     
   48169.111212689815     
   25.879405196030483     
   371.69006561228719     
  -2840.3901556521005     
   38788.175094670827     
   26.791483986824229     
   358.21539311705180     
  -2549.4788424420694     
   31858.515804253981     
   27.671586016161037     
   346.06534607617118     
  -2310.5399739101649     
   26593.225140931030     
   28.522724025657354     
   335.01126917801281     
  -2111.0907853531821     
   22507.541617909083     
   29.347409561531709     
   324.87783165658271     
  -1942.2842232188636     
   19276.774153209353     
   30.147766063874190     
   315.52785005586111     
  -1797.7084170697940     
   16680.962748773603     
   30.925610651450107     
   306.85207602205162     
  -1672.6011964539916     
   14565.882994563377     
   31.682514675949189     
   298.76218034592972     
  -1563.3570739947663     
   12821.204810720270     
   32.419849476426712     
   291.18579256615692     
  -1467.1980379143645     
   11366.289376542149     
   33.138821568376649     
   284.06292030239524     
  -1381.9508675902982     
   10141.156592642246     
   33.840500131781958     
   277.34331265055579     
  -1305.8921931454813     
   9100.4662268677002     
   34.525838781985982     
   270.98448542658218     
  -1237.6386964439737     
   8209.4513791504069     
   35.195693026377462     
   264.95021915772134     
  -1176.0678111003456     
   7441.1051676699963     
   35.850834417720634     
   259.20940082411340     
  -1120.2595223428207     
   6774.2013549486401     
   36.491962144662445     
   253.73511948780461     
  -1069.4530121807059     
   6191.8778921926050     
   37.119712610147893     
   248.50395213737971     
  -1023.0139279892613     
   5680.6081497867754     
   37.734667412943750     
   243.49539390024188     
  -980.40936686586042     
   5229.4434132329752     
   38.337360049204776     
   238.69139912991071     
  -941.18854126661313     
   4829.4480501591534     
   38.928281578772420     
   234.07600857451811     
  -904.96768089041939     
   4473.2734700219435     
   39.507885447101117     
   229.63504404762895     
  -871.41812986525497     
   4154.8333025420752     
   40.076591613178884     
   225.35585652272533     
  -840.25688009618943     
   3869.0532971961793     
   40.634790102942866     
   221.22711687156681     
  -811.23898036721812     
   3611.6769773569299     
   41.182844083947259     
   217.23864091305617     
  -784.15140303704106     
   3379.1133066628699     
   41.721092538606335     
   213.38124227237088     
  -758.80805323706954     
   3168.3163503033456     
   42.249852598897505     
   209.64660793775371     
  -735.04568060979443     
   2976.6894739890204     
   42.769421594011106     
   206.02719246234207     
  -712.72050955487680     
   2802.0085530864412     
   43.280078853365886     
   202.51612757493805     
  -691.70544540672859     
   2642.3600122935432     
   43.782087300144632     
   199.10714459813491     
  -671.88774531452691     
   2496.0905085255922     
   44.275694864645949     
   195.79450756859711     
  -653.16706650058495     
   2361.7658437543560     
   44.761135741993122     
   192.57295534566458     
  -635.45382267242735     
   2238.1372193434327     
   45.238631514859634     
   189.43765130516513     
  -618.66779352735148     
   2124.1133695056860     
   45.708392158684397     
   186.38413946320662     
  -602.73694325605902     
   2018.7374552368265     
   46.170616944219802     
   183.40830607421202     
  -587.59641234178275     
   1921.1677834948755     
   46.625495250074813     
   180.50634590844362     
  -573.18765396557114     
   1830.6616821929977     
   47.073207296097422     
   177.67473254515690     
  -559.45769134912371     
   1746.5619209888343     
   47.513924806919398     
   174.91019212442981     
  -546.35847694170741     
   1668.2852609644767     
   47.947811613706790     
   172.20968008836437     
  -533.84633748447379     
   1595.3127384724287     
   48.375024201079960     
   169.57036051478835     
  -521.88149194593063     
   1527.1814011010279     
   48.795712205251661     
   166.98958770632933     
  -510.42763143767297     
   1463.4772586226959     
   49.210018868653165     
   164.46488974774016     
  -499.45155199800274     
   1403.8292273658146     
   49.618081455654206     
   161.99395378576324     
  -488.92283279275910     
   1347.9039476411106     
   50.020031633412842     
   159.57461282081772     
  -478.81355318545076     
   1295.4012953497670     
   50.415995821402717     
   157.20483382917828     
  -469.09804347032753     
   1246.0505103724915     
   50.806095512743198     
   154.88270705889613     
  -459.75266464253377     
   1199.6068418045627     
   51.190447570093326     
   152.60643636396728     
  -450.75561332899957     
   1155.8486201048697     
   51.569164498554628     
   150.37433045894926     
  -442.08674867821304     
   1114.5747136285299     
   51.942354697752663     
   148.18479499143871     
  -433.72743832599906     
   1075.6023015301134     
   52.310122695027680     
   146.03632534296244     
  -425.66042106452329     
   1038.7649210137729     
   52.672569361455324     
   143.92750007990881     
  -417.86968415692002     
   1003.9107548257098     
   53.029792112234659     
   141.85697498577721     
  -410.34035349572719     
   970.90111975694435     
   53.381885092819751     
   139.82347761429401     
  -403.05859509755010     
   939.60913768182684     
   53.728939352028902     
   137.82580231013779     
  -396.01152656493639     
   909.91855688437147     
   54.071043003240668     
   135.86280565025470     
  -389.18713738830354     
   881.72270721785173     
   54.408281374674928     
   133.93340226407349     
  -382.57421708416967     
   854.92357733144706     
   54.740737149659232     
   132.03656099572763     
  -376.16229025418380     
   829.43098586539395     
   55.068490497693617     
   130.17130137544169     
  -369.94155786019337     
   805.16185314749509     
   55.391619197049550     
   128.33669037088723     
  -363.90284396158711     
   782.03953807489415     
   55.710198749569791     
   126.53183939241819     
  -358.03754742602541     
   759.99326031430246     
   56.024302488274117     
   124.75590152891895     
  -352.33759797366815     
   738.95756509865760     
   56.334001678321030     
   123.00806899339624     
  -346.79541623542826     
   718.87186298408142     
   56.639365611825909     
   121.28757075965004     
  -341.40387726304766     
   699.67999439289144     
   56.940461696992053     
   119.59367037322967     
  -336.15627730510096     
   681.32985874544204     
   57.237355541971013     
   117.92566392155564     
  -331.04630336451015     
   663.77306190942647     
   57.530111033832966     
   116.28287814964389     
  -326.06800540018946     
   646.96461219030482     
   57.818790412995391     
   114.66466870912150     
  -321.21577080876216     
   630.86263551193099     
   58.103454343429320     
   113.07041852949354     
  -316.48430104242266     
   615.42812230804259     
   58.384161978935950     
   111.49953630157471     
  -311.86859012511235     
   600.62469862988848     
   58.660971025762521     
   109.95145506404845     
  -307.36390488538819     
   586.41841375891147     
   58.933937801804824     
   108.42563088487950     
  -302.96576678219634     
   572.77755399575153     
   59.203117292623915     
   106.92154163010592     
  -298.66993512722820     
   559.67246438779580     
   59.468563204486891     
   105.43868581317706     
  -294.47239164431971     
   547.07539710839183     
   59.730328014625137     
   103.97658151865124     
  -290.36932616600677     
   534.96036234468511     
   59.988463018888886     
   102.53476539461518     
  -286.35712344842170     
   523.30299969776161     
   60.243018376963242     
   101.11279170861741     
  -282.43235095068849     
   512.08045700438970     
   60.494043155298485     
   99.710231462432787     
  -278.59174752315556     
   501.27128056330389     
   60.741585367896306     
   98.326671561327572     
  -274.83221291893074     
   490.85531470039382     
   60.985692015083174     
   96.961714033883553     
  -271.15079805867782     
   480.81360826071727     
   61.226409120392645     
   95.614975298745051     
  -267.54469599672245     
   471.12833101788243     
   61.463781765669701     
   94.286085474968019     
  -264.01123351408830     
   461.78269431850896     
   61.697854124502257     
   92.974687732916053     
  -260.54786330669947     
   452.76088052145798     
   61.928669494077639     
   91.680437682892332     
  -257.15215670278855     
   444.04797576983088     
   62.156270325555099     
   90.403002798924078     
  -253.82179688451481     
   435.62990974099267     
   62.380698253039220     
   89.142061875309139     
  -250.55457256145735     
   427.49339962186315     
   62.601994121233353     
   87.897304513744757     
  -247.34837206429339     
   419.62589628123936     
   62.820198011846941     
   86.668430638978577     
  -244.20117784218411     
   412.01554028448265     
   63.035349268825691     
   85.455150041148002     
  -241.11106129005049     
   404.65111162598043     
   63.247486522469117     
   84.257181943040734     
  -238.07617795285563     
   397.52199557534561     
   63.456647712495695     
   83.074254590693485     
  -235.09476298604056     
   390.61813717805160     
   63.662870110112159     
   81.906104865835374     
  -232.16512695720516     
   383.93001403010169     
   63.866190339139735     
   80.752477918812403     
  -229.28565185197940     
   377.44859395330047     
   64.066644396246971     
   79.613126820689132     
  -226.45478739732965     
   371.16531535890510     
   64.264267670335514     
   78.487812233365460     
  -223.67104753213783     
   365.07204986592080     
   64.459094961122631     
   77.376302096639762     
  -220.93300715814343     
   359.16107819622846     
   64.651160496961339     
   76.278371331065230     
  -218.23929907167172     
   353.42507390953949     
   64.840497951936584     
   75.193801555842668     
  -215.58861101735016     
   347.85706341985446     
   65.027140462273948     
   74.122380820695042     
  -212.97968304170126     
   342.45042529827828     
   65.211120642094571     
   73.063903350960871     
  -210.41130485196419     
   337.19885300951631     
   65.392470598548726     
   72.018169305194974     
  -207.88231345439280     
   332.09634641335100     
   65.571221946358037     
   70.984984544418268     
  -205.39159085629268     
   327.13719114981330     
   65.747405821794842     
   69.964160412470861     
  -202.93806192266908     
   322.31594412933163     
   65.921052896125630     
   68.955513526809938     
  -200.52069234169909     
   317.62741391648291     
   66.092193388543862     
   67.958865579112384     
  -198.13848673732545     
   313.06665551329019     
   66.260857078616027     
   66.974043145216626     
  -195.79048682097579     
   308.62894376086365     
   66.427073318263680     
   66.000877503807288     
  -193.47576974276933     
   304.30977871315548     
   66.590871043302599     
   65.039204463444307     
  -191.19344640242068     
   300.10485385390638     
   66.752278784559536     
   64.088864197441964     
  -188.94265999851638     
   296.01006226709472     
   66.911324678585373     
   63.149701086116885     
  -186.72258453151318     
   292.02147746230736     
   67.068036477982929     
   62.221563566161741     
  -184.53242345054585     
   288.13534525225435     
   67.222441561366537     
   61.304303986632490     
  -182.37140836115395     
   284.34807614523527     
   67.374566942969551     
   60.397778471254441     
  -180.23879779006467     
   280.65623545759001     
   67.524439281915178     
   59.501846786718950     
  -178.13387602413275     
   277.05653680413582     
   67.672084891165213     
   58.616372216663358     
  -176.05595199810173     
   273.54583256651188     
   67.817529746160517     
   57.741221441033474     
  -174.00435825385290     
   270.12110848437180     
   67.960799493166334     
   56.876264420548289     
  -171.97844994022012     
   266.77947845948302     
   68.101919457334930     
   56.021374286068301     
  -169.97760385177398     
   263.51817072356005     
   68.240914650497444     
   55.176427232510498     
  -168.00121757134727     
   260.33453561333295     
   68.377809778696019     
   54.341302417196516     
  -166.04870855424727     
   257.22602466437343     
   68.512629249467182     
   53.515881862387729     
  -164.11951336926447     
   254.19019642975206     
   68.645397178886412     
   52.700050361724465     
  -162.21308689604132     
   251.22470683546658     
   68.776137398383668     
   51.893695390497427     
  -160.32890159477535     
   248.32730556156241     
   68.904873461339093     
   51.096707019502830     
  -158.46644680306360     
   245.49583014200471     
   69.031628649467677     
   50.308977832302674     
  -156.62522807699858     
   242.72820591626760     
   69.156425979001170     
   49.530402845778610     
  -154.80476653262656     
   240.02243391056743     
   69.279288206675318     
   48.760879433751299     
  -153.00459827829729     
   237.37660027000496     
   69.400237835529836     
   48.000307253614871     
  -151.22427377627227     
   234.78885518942982     
   69.519297120528634     
   47.248588175768312     
  -149.46335736235153     
   232.25742773248592     
   69.636488074006849     
   46.505626215726537     
  -147.72142665435791     
   229.78060945220287     
   69.751832470951598     
   45.771327468881978     
  -145.99807208346638     
   227.35675522769358     
   69.865351854122579     
   45.045600047625179     
  -144.29289641925871     
   224.98428607813403     
   69.977067539018492     
   44.328354020892853     
  -142.60551427367270     
   222.66167408336892     
   70.087000618695171     
   43.619501355913549     
  -140.93555171804744     
   220.38745603823580     
   70.195171968440718     
   42.918955862124029     
  -139.28264579776067     
   218.16021323067199     
   70.301602250313124     
   42.226633137133298     
  -137.64644419853062     
   215.97858522829918     
   70.406311917545111     
   41.542450514613677     
  -136.02660480931837     
   213.84125702595023     
   70.509321218821228     
   40.866327014136324     
  -134.42279538162376     
   211.74695921019955     
   70.610650202431671     
   40.198183292713395     
  -132.83469318754726     
   209.69447287862957     
   70.710318720307171     
   39.537941598142133     
  -131.26198464095754     
   207.68261343666535     
   70.808346431939356     
   38.885525723939281     
  -129.70436504018255     
   205.71024774426388     
   70.904752808190324     
   38.240860965883570     
  -128.16153818210057     
   203.77626992692780     
   70.999557134995612     
   37.603874080034196     
  -126.63321615764860     
   201.87962641519715     
   71.092778516963875     
   36.974493242241238     
  -125.11911895953462     
   200.01928272194203     
   71.184435880877274     
   36.352648008994599     
  -123.61897433912006     
   198.19425853406739     
   71.274547979095431     
   35.738269279646516     
  -122.13251740011455     
   196.40358605325599     
   71.363133392866828     
   35.131289259884440     
  -120.65949050471512     
   194.64634967540616     
   71.450210535550099     
   34.531641426417281     
  -119.19964288214958     
   192.92164716579788     
   71.535797655748866     
   33.939260492890888     
  -117.75273052840609     
   191.22861885420531     
   71.619912840362460     
   33.354082376852375     
  -116.31851588699955     
   189.56642335664623     
   71.702574017555662     
   32.776044167855311     
  -114.89676771182471     
   187.93425637349782     
   71.783798959649857     
   32.205084096603194     
  -113.48726078902347     
   186.33132706151781     
   71.863605285938419     
   31.641141505040476     
  -112.08977583606207     
   184.75688554428285     
   71.942010465428382     
   31.084156817464123     
  -110.70409919447997     
   183.21018833962324     
   72.019031819511270     
   30.534071512523091     
  -109.33002278193278     
   181.69053274194749     
   72.094686524564764     
   29.990828096102337     
  -107.96734378636818     
   180.19722309183052     
   72.168991614487965     
   29.454370075103480     
  -106.61586461317947     
   178.72959600200301     
   72.241963983171829     
   28.924641931962618     
  -105.27539264316445     
   177.28700177633226     
   72.313620386907118     
   28.401589100030101     
  -103.94574012984197     
   175.86881616952311     
   72.383977446731635     
   27.885157939684071     
  -102.62672400857053     
   174.47442926550693     
   72.453051650718749     
   27.375295715189946     
  -101.31816578907923     
   173.10325051801655     
   72.520859356208831     
   26.871950572191764     
  -100.01989141019411     
   171.75471227480998     
   72.587416791985376     
   26.375071515995945     
  -98.731731068133030     
   170.42825326254828     
   72.652740060397647     
   25.884608390403951     
  -97.453519168663917     
   169.12334201537917     
   72.716845139431072     
   25.400511857223421     
  -96.185094103548579     
   167.83944969452435     
   72.779747884727385     
   24.922733376387448     
  -94.926298230839635     
   166.57607354422325     
   72.841464031555560     
   24.451225186612206     
  -93.676977679257959     
   165.33271753066558     
   72.902009196735307     
   23.985940286669614     
  -92.436982297777973     
   164.10890541170730     
   72.961398880514267     
   23.526832417157195     
  -91.206165507190164     
   162.90417055294725     
   73.019648468400405     
   23.073856042819109     
  -89.984384228043055     
   161.71806176640317     
   73.076773232950742     
   22.626966335337013     
  -88.771498764795041     
   160.55014105367448     
   73.132788335517759     
   22.186119156657796     
  -87.567372706892471     
   159.39997860978096     
   73.187708827954651     
   21.751271042722266     
  -86.371872867319112     
   158.26716232821227     
   73.241549654280448     
   21.322379187679324     
  -85.184869149857519     
   157.15128661339136     
   73.294325652306313     
   20.899401428554036     
  -84.006234500257079     
   156.05195941996314     
   73.346051555223937     
   20.482296230291876     
  -82.835844804607362     
   154.96879802476812     
   73.396741993157107     
   20.071022671231802     
  -81.673578819421607     
   153.90143071063264     
   73.446411494677420     
   19.665540428960519     
  -80.519318089091854     
   152.84949516943541     
   73.495074488285127     
   19.265809766549488     
  -79.372946875321091     
   151.81263865848237     
   73.542745303856009     
   18.871791519147727     
  -78.234352085382469     
   150.79051806249581     
   73.589438174055189     
   18.483447080934486     
  -77.103423199913749     
   149.78279864448928     
   73.635167235718754     
   18.100738392409511     
  -75.980052210080103     
   148.78915306964856     
   73.679946531203981     
   17.723627927979166     
  -74.864133562057731     
   147.80926519366616     
   73.723790009708935     
   17.352078683891257     
  -73.755564073105234     
   146.84282452356697     
   73.766711528562340     
   16.986054166485548     
  -72.654242889178491     
   145.88952776648355     
   73.808724854484367     
   16.625518380685275     
  -71.560071430929867     
   144.94908226049418     
   73.849843664819048     
   16.270435818823010     
  -70.472953313976149     
   144.02119752640473     
   73.890081548739104     
   15.920771449706750     
  -69.392794332528112     
   143.10559555551225     
   73.929452008423723     
   15.576490707960774     
  -68.319502365861780     
   142.20199993462177     
   73.967968460210088     
   15.237559483630239     
  -67.252987366352102     
   141.31014450178856     
   74.005644235719132     
   14.903944112007887     
  -66.193161282588690     
   140.42976687915132     
   74.042492582956243     
   14.575611363723928     
  -65.139938030995054     
   139.56061295108941     
   74.078526667387436     
   14.252528435061786     
  -64.093233433861883     
   138.70242906107381     
   74.113759572991583     
   13.934662938437370     
  -63.052965215903832     
   137.85497787480816     
   74.148204303289106     
   13.621982893193010     
  -62.019052881842796     
   137.01801236181663     
   74.181873782348021     
   13.314456716515574     
  -60.991417789129144     
   136.19130537687460     
   74.214780855767273     
   13.012053214545750     
  -59.969982998802607     
   135.37462612688216     
   74.246938291638429     
   12.714741573791610     
  -58.954673302850964     
   134.56774759809920     
   74.278358781485821     
   12.422491352544826     
  -57.945415195865245     
   133.77045655956411     
   74.309054941185593     
   12.135272472625985     
  -56.942136771668487     
   132.98253199888990     
   74.339039311864397     
   11.853055211242628     
  -55.944767781676838     
   132.20376829563614     
   74.368324360777748     
   11.575810192989779     
  -54.953239519459544     
   131.43395522231029     
   74.396922482168776     
   11.303508382052906     
  -53.967484855292241     
   130.67289286356907     
   74.424845998107514     
   11.036121074517631     
  -52.987438158815451     
   129.92038006665601     
   74.452107159311254     
   10.773619890849810     
  -52.013035308315551     
   129.17622499808473     
   74.478718145946218     
   10.515976768526940     
  -51.044213620829893     
   128.44023233581214     
   74.504691068411034     
   10.263163954779092     
  -50.080911878311319     
   127.71221619003074     
   74.530037968102121     
   10.015153999441093     
  -49.123070256886066     
   126.99199068388921     
   74.554770818161472     
   9.7719197479819915     
  -48.170630326756921     
   126.27937446258166     
   74.578901524207112     
   9.5334343346193737     
  -47.223535018287535     
   125.57418584012279     
   74.602441925046449     
   9.2996711755124437     
  -46.281728624486632     
   124.87625314348132     
   74.625403793372783     
   9.0706039621364454     
  -45.345156725910499     
   124.18539718599371     
   74.647798836445418     
   8.8462066547041349     
  -44.413766247015566     
   123.50145122766277     
   74.669638696753310     
   8.6264534756795701     
  -43.487505362808079     
   122.82424381053949     
   74.690934952662801     
   8.4113189034369817     
  -42.566323534229049     
   122.15360877681579     
   74.711699119049442     
   8.2007776659303975     
  -41.650171468402910     
   121.48938275237643     
   74.731942647914195     
   7.9948047345149948     
  -40.739001097760109     
   120.83140218093581     
   74.751676928984281     
   7.7933753178170821     
  -39.832765581403066     
   120.17950606791288     
   74.770913290298722     
   7.5964648556488443     
  -38.931419285893739     
   119.53353702749224     
   74.789662998778823     
   7.4040490130386454     
  -38.034917758187568     
   118.89333574618500     
   74.807937260783802     
   7.2161036742929436     
  -37.143217740091160     
   118.25874914509778     
   74.825747222651614     
   7.0326049371389630     
  -36.256277121502947     
   117.62961884001383     
   74.843103971225247     
   6.8535291068846940     
  -35.374054980202821     
   117.00579634225613     
   74.860018534364400     
   6.6788526906651011     
  -34.496511507635915     
   116.38712551476560     
   74.876501881442977     
   6.5085523917303192     
  -33.623608066275153     
   115.77345703669940     
   74.892564923832154     
   6.3426051037183857     
  -32.755307138499930     
   115.16464135099174     
   74.908218515369356     
   6.1809879050512135     
  -31.891572328367470     
   114.56052634627443     
   74.923473452813155     
   6.0236780532783714     
  -31.032368380770428     
   113.96096708553664     
   74.938340476284083     
   5.8706529795073701     
  -30.177661127628888     
   113.36581028310377     
   74.952830269691589     
   5.7218902828120370     
  -29.327417550505626     
   112.77491202430691     
   74.966953461146929     
   5.5773677246599611     
  -28.481605710323304     
   112.18812153056373     
   74.980720623362288     
   5.4370632233870460     
  -27.640194798844092     
   111.60529387502818     
   74.994142274035980     
   5.3009548486529789     
  -26.803155094781363     
   111.02627614951383     
   75.007228876223834     
   5.1690208158568778     
  -25.970458023660029     
   110.45092662313708     
   75.019990838696557     
   5.0412394806127594     
  -25.142076073986480     
   109.87909170734959     
   75.032438516283435     
   4.9175893332123417     
  -24.317982886181376     
   109.31062467969137     
   75.044582210201938     
   4.7980489929941763     
  -23.498153201083671     
   108.74537528704718     
   75.056432168373405     
   4.6825972027753924     
  -22.682562886430837     
   108.18319303440019     
   75.067998585724695     
   4.5712128232126314     
  -21.871188938672816     
   107.62392757186115     
   75.079291604475728     
   4.4638748271612414     
  -21.064009481883872     
   107.06742349569504     
   75.090321314412861     
   4.3605622939423645     
  -20.261003805666142     
   106.51353106240059     
   75.101097753147855     
   4.2612544036214555     
  -19.462152322698156     
   105.96209010032891     
   75.111630906362549     
   4.1659304311973440     
  -18.667436646945671     
   105.41294838941344     
   75.121930708038818     
   4.0745697407449191     
  -17.876839534025088     
   104.86594229285490     
   75.132007040673940     
   3.9871517794927862     
  -17.090344966828692     
   104.32091572734670     
   75.141869735480938     
   3.9036560718285287     
  -16.307938098873571     
   103.77770077241850     
   75.151528572573966     
   3.8240622132236455     
  -15.529605343080451     
   103.23613538702584     
   75.160993281138246     
   3.7483498640467481     
  -14.755334327677739     
   102.69604926838311     
   75.170273539584585     
   3.6764987433321430     
  -13.985113958164881     
   102.15727205682383     
   75.179378975688053     
   3.6084886223923829     
  -13.218934417738685     
   101.61962819094551     
   75.188319166710613     
   3.5442993183322709     
  -12.456787206306611     
   101.08294212007391     
   75.197103639507375     
   3.4839106874654879     
  -11.698665140406039     
   100.54702972908382     
   75.205741870616251     
   3.4273026185708790     
  -10.944562417437925     
   100.01170759390661     
   75.214243286330500     
   3.3744550260010739     
  -10.194474610483610     
   99.476785248775627     
   75.222617262753957     
   3.3253478426720715     
  -9.4483987211178082     
   98.942068903052970     
   75.230873125838457     
   3.2799610128584136     
  -8.7063332043448938     
   98.407359506705532     
   75.239020151403068     
   3.2382744848274410     
  -7.9682780080446172     
   97.872453414848025     
   75.247067565134671     
   3.2002682032887453     
  -7.2342346074332404     
   97.337139540760674     
   75.255024542569402     
   3.1659221016179693     
  -6.5042060608775509     
   96.801205857948233     
   75.262900209054408     
   3.1352160939234173     
  -5.7781970169429222     
   96.264425897579116     
   75.270703639689515     
   3.1081300668242826     
  -5.0562138227110944     
   95.726575696367988     
   75.278443859247929     
   3.0846438710050337     
  -4.3382645049883184     
   95.187417329296395     
   75.286129842075681     
   3.0647373125550166     
  -3.6243588750186104     
   94.646709112949821     
   75.293770511968930     
   3.0483901439757912     
  -2.9145085566714704     
   94.104199046890727     
   75.301374742028500     
   3.0355820549245633     
  -2.2087270638198047     
   93.559628524945524     
   75.308951354490858     
   3.0262926626403068     
  -1.5070298498826973     
   93.012729083510749     
   75.316509120534789     
   3.0205015020612094     
 -0.80943438175638138     
   92.463222122343907     
   75.324056760062902     
   3.0181880155672212     
 -0.11596021583878602     
   91.910819199331854     
   75.331602941457021     
   3.0193315423480147     
  0.57337092815618818     
   91.355223411425470     
   75.339156281306558     
   3.0239113074277597     
   1.2585351037418646     
   90.796119322994244     
   75.346725344108890     
   3.0319064101837756     
   1.9395059986643370     
   90.233190201665991     
   75.354318641940438     
   3.0432958124933780     
   2.6162549251768175     
   89.666095525630737     
   75.361944634097696     
   3.0580583264103680     
   3.2887506416190639     
   89.094488083777833     
   75.369611726706609     
   3.0761726012700339     
   3.9569593022473830     
   88.518001420075180     
   75.377328272299195     
   3.0976171103078975     
   4.6208443128979626     
   87.936260673777966     
   75.385102569355993     
   3.1223701367600203     
   5.2803662679512833     
   87.348862204357246     
   75.392942861813040     
   3.1504097592661093     
   5.9354827344839780     
   86.755399268668114     
   75.400857338531409     
   3.1817138366748159     
   6.5861482289989741     
   86.155434665531018     
   75.408854132728194     
   3.2162599922197903     
   7.2323139889904722     
   85.548518598705186     
   75.416941321366778     
   3.2540255968884675     
   7.8739278784807478     
   84.934175889001466     
   75.425126924504738     
   3.2949877520787911     
   8.5109341976482735     
   84.311913424873467     
   75.433418904597318     
   3.3391232714437478     
   9.1432735483348111     
   83.681207142856124     
   75.441825165754466     
   3.3864086618193516     
   9.7708826019062460     
   83.041517211568205     
   75.450353552948982     
   3.4368201032765984     
   10.393693980992994     
   82.392267011175292     
   75.459011851173727     
   3.4903334281880243     
   11.011635983576824     
   81.732858071896572     
   75.467807784545002     
   3.5469240991947553     
   11.624632419116034     
   81.062658902483420     
   75.476749015349654     
   3.6065671861447584     
   12.232602360884673     
   80.381003561017948     
   75.485843143032952     
   3.6692373417659496     
   12.835459887592297     
   79.687193311498149     
   75.495097703124060     
   3.7349087760785031     
   13.433113837428547     
   78.980493951229647     
   75.504520166095958     
   3.8035552295272299     
   14.025467542062756     
   78.260125922303530     
   75.514117936156381     
   3.8751499445985886     
   14.612418486480045     
   77.525272738116030     
   75.523898349965805     
   3.9496656358948270     
   15.193858032015903     
   76.775070927196154     
   75.533868675278725     
   4.0270744586347931     
   15.769671063969888     
   76.008605364372727     
   75.544036109503921     
   4.1073479753052231     
   16.339735604202673     
   75.224916258514625     
   75.554407778179026     
   4.1904571205060819     
   16.903922476141517     
   74.422979249485323     
   75.564990733354819     
   4.2763721637477188     
   17.462094820512672     
   73.601719766316407     
   75.575791951883687     
   4.3650626700958988     
   18.014107718760034     
   72.759990911704364     
   75.586818333607027     
   4.4564974585192951     
   18.559807650597829     
   71.896586800460696     
   75.598076699435310     
   4.5506445577747909     
   19.099032051601270     
   71.010217786513294     
   75.609573789314723     
   4.6474711596162974     
   19.631608685000135     
   70.099527237117769     
   75.621316260073158     
   4.7469435691769917     
   20.157355139278508     
   69.163063548310262     
   75.633310683138589     
   4.8490271523149175     
   20.676078115890846     
   68.199292800673945     
   75.645563542121550     
   4.9536862796343817     
   21.187572811895890     
   67.206577639383497     
   75.658081230253487     
   5.0608842670246021     
   21.691622144191278     
   66.183179412938728     
   75.670870047671627     
   5.1705833123595486     
   22.187995989788305     
   65.127245790445002     
   75.683936198540678     
   5.2827444281670637     
   22.676450333216657     
   64.036800383773539     
   75.697285788000684     
   5.3973273698403403     
   23.156726336094948     
   62.909738858088076     
   75.710924818929556     
   5.5142905591244071     
   23.628549377530618     
   61.743812656011592     
   75.724859188508049     
   5.6335910024993581     
   24.091627972450695     
   60.536620097951776     
   75.739094684573814     
   5.7551842039884509     
   24.545652623185344     
   59.285594320257061     
   75.753636981750091     
   5.8790240719978799     
   24.990294580587260     
   57.987990609189040     
   75.768491637333568     
   6.0050628197247411     
   25.425204510156192     
   56.640865289780393     
   75.783664086924588     
   6.1332508584997028     
   25.850010999829536     
   55.241070172409366     
   75.799159639781308     
   6.2635366835645856     
   26.264319026122614     
   53.785223064600707     
   75.814983473878243     
   6.3958667516276577     
   26.667708199107111     
   52.269696668660472     
   75.831140630647567     
   6.5301853494357331     
   27.059730924122071     
   50.690592496558310     
   75.847636009379940     
   6.6664344526656514     
   27.439910367846252     
   49.043718858436883     
   75.864474361259511     
   6.8045535742334815     
   27.807738259284537     
   47.324562382912504     
   75.881660283005502     
   6.9444796010745806     
   28.162672477156374     
   45.528263686694977     
   75.899198210090290     
   7.0861466184044852     
   28.504134454806579     
   43.649576637431110     
   75.917092409501279     
   7.2294857202404730     
   28.831506279587320     
   41.682846635309723     
   75.935346972010606     
   7.3744248050128185     
   29.144127629352134     
   39.621954427525246     
   75.953965803913860     
   7.5208883548050993     
   29.441292287558582     
   37.460287902813945     
   75.972952618194668     
   7.6687971966410666     
   29.722244446829681     
   35.190683554178193     
   75.992310925068494     
   7.8180682441918590     
   29.986174573486025     
   32.805377452847736     
   76.012044021854081     
   7.9686142178865271     
   30.232214904382374     
   30.295944513967054     
   76.032154982116083     
   8.1203433413680788     
   30.459434488237136     
   27.653231056814199     
   76.052646644016789     
   8.2731590118915772     
   30.666833721163236     
   24.867278838554220     
   76.073521597808508     
   8.4269594419756189     
   30.853338312452397     
   21.927246144993020     
   76.094782172391120     
   8.5816372694030960     
   31.017792658539840     
   18.821308209799092     
   76.116430420851685     
   8.7370791322247339     
   31.158952470113338     
   15.536556136413157     
   76.138468104893875     
   8.8931652050028553     
   31.275476641136436     
   12.058878496570889     
   76.160896678055366     
   9.0497686921803506     
   31.365918229860718     
   8.3728232433481153     
   76.183717267600116     
   9.2067552737654648     
   31.428714404185826     
   4.4614559360161756     
   76.206930654959805     
   9.3639824980851962     
   31.462175323705949     
  0.30618222635823800     
   76.230537254584888     
   9.5212991156204669     
   31.464471690403634     
  -4.1134430815474348     
   76.254537091049457     
   9.6785443470147108     
   31.433620867292028     
  -8.8199328953814877     
   76.278929774235962     
   9.8355470776093785     
   31.367471370576670     
  -13.838117006742259     
   76.303714472405474     
   9.9921249697683887     
   31.263685493026102     
  -19.195430330522765     
   76.328889882935627     
   10.148083482914819     
   31.119719765547181     
  -24.922229574954848     
   76.354454200481612     
   10.303214789938028     
   30.932803043735017     
  -31.052177437562229     
   76.380405082285208     
   10.457296576829746     
   30.699911712953305     
  -37.622651064594081     
   76.406739610321566     
   10.610090710687055     
   30.417741829968843     
  -44.675255978136150     
   76.433454249933845     
   10.761341758787307     
   30.082677410132831     
  -52.256375130132376     
   76.460544804558765     
   10.910775338804276     
   29.690754596656845     
  -60.417834302527524     
   76.488006366093344     
   11.058096277394393     
   29.237620839387880     
  -69.217664881247799     
   76.515833260391062     
   11.202986550374805     
   28.718488352778529     
  -78.720987672530242     
   76.544018987303772     
   11.345102973619841     
   28.128080945234540     
  -89.001052633804306     
   76.572556154602282     
   11.484074608609127     
   27.460573050481024     
  -100.14045061487717     
   76.601436405010830     
   11.619499840412505     
   26.709519670869426     
  -112.23254033882552     
   76.630650335476361     
   11.750943078635498     
   25.867775618328253     
  -125.38313408294778     
   76.660187407659095     
   11.877931022963086     
   24.927402112706122     
  -139.71248362681351     
   76.690035848472149     
   11.999948424458612     
   23.879558485505044     
  -155.35765502388546     
   76.720182539310471     
   12.116433260854441     
   22.714376072825875     
  -172.47534002974496     
   76.750612892385874     
   12.226771228593011     
   21.420811022602816     
  -191.24525038772211     
   76.781310712319211     
   12.330289435261257     
   19.986471644694866     
  -211.87417560901298     
   76.812258040821149     
   12.426249152692060     
   18.397415327627304     
  -234.60090397315864     
   76.843434981909553     
   12.513837462380703     
   16.637908547828573     
  -259.70219110281204     
   76.874819504647192     
   12.592157589036667     
   14.690142114557524     
  -287.50005174988377     
   76.906387219819692     
   12.660217673639146     
   12.533891726433346     
  -318.37069435421824     
   76.938111126284980     
   12.716917681752170     
   10.146111518776760     
  -352.75557072107398     
   76.969961321880561     
   12.761034072395034     
   7.5004447383686443     
  -391.17506488132580     
   77.001904672730774     
   12.791201763620352     
   4.5666317517587638     
  -434.24562508932951     
   77.033904433500382     
   12.805892816908720     
   1.3097895635887169     
  -482.70129362297519     
   77.065919809519713     
   12.803391115471234     
  -2.3104701385835202     
  -537.42099387771441     
   77.097905449666996     
   12.781762121143109     
  -6.3411275926664707     
  -599.46336350679223     
   77.129810856307344     
   12.738816545114025     
  -10.837102818967317     
  -670.11158718180786     
   77.161579695283962     
   12.672066438759527     
  -15.862939722830991     
  -750.93160934997741     
   77.193148984701196     
   12.578671772470063     
  -21.494926792955702     
  -843.84843422133918     
   77.224448135708130     
   12.455374980363636     
  -27.823790049615610     
  -951.24712508876439     
   77.255397811234900     
   12.298420146520140     
  -34.958143487781506     
  -1076.1080080607160     
   77.285908559016775     
   12.103452403930099     
  -43.028953548236707     
  -1222.1897630699027     
   77.315879162351877     
   11.865391578131350     
  -52.195376771261188     
  -1394.2805124594286     
   77.345194634559377     
   11.578271934666436     
  -62.652480614706676     
  -1598.5474256161951     
   77.373723759088676     
   11.235036767362590     
  -74.641586306828415     
  -1843.0291110471751     
   77.401316043762804     
   10.827272039996322     
  -88.464304639681941     
  -2138.3481348050173     
   77.427797910269192     
   10.344856489270306     
  -104.50191565071994     
  -2498.7334901232193     
   77.452967871808767     
   9.7754956580769097     
  -123.24241682664368     
  -2943.6231546157051     
   77.476590351737002     
   9.1040906397946308     
  -145.31959048626197     
  -3499.8295655771367     
   77.498387646058987     
   8.3118708830087673     
  -171.56831222808995     
  -4206.0025612044365     
   77.518029302525065     
   7.3751667738457112     
  -203.11333143712395     
  -5115.8193257761532     
   77.535117826461232     
   6.2636785043018142     
  -241.48197638044428     
  -6318.4565692039960     
   77.549169034485715     
   4.9377975617269838     
  -288.87040064947536     
  -7916.9071640276607     
   77.559584386711535     
   3.3450035491541259     
  -348.24720437968153     
  -10205.258538135004     
   77.565610893392389     
   1.4124189296656382     
  -424.78664341569583     
  -13185.151714000140     
   77.566281006199674     
 -0.95873588205028804     
  -523.67528127069477     
  -18719.065775008959     
   77.560318710583871     
  -3.9280947716852568     
  -664.06827458326518     
  -23226.894340589166     
   77.545985126714442     
  -7.6839404134875409     
  -838.26998213768024     
  -46625.050907794764     
   77.520807571871927     
  -12.749510028697230     
  -1187.9578639461490     
  -28657.120899413210     
   77.481061292636468     
  -19.226620365291826     
  -1402.8862706917434     
  -228845.35915182880     
   77.420650993794666     
  -30.531902202847697     
  -3119.2264643304993     
   216590.97848365252     
   77.328210306924291     
  -42.066953677931551     
  -1494.7941257031398     
  -2371417.3592642113     
   77.176647063205309     
  -94.004999792653450     
  -19280.424320185135     
  -1853815.6917146612     
   76.792166041539488     
  -225.16616561322547     
  -33184.042008044795     
  -1853815.6917146612     
   85.333333333333329     
  -518.80783716261737     
   52648872.539156660     
  -12149677193732.668     
   85.332855024691511     
  -449.95912366550203     
   16199840.957958654     
  -14643150932456.430     
   85.332818505223557     
  -447.61330224835086     
   12624745.377525659     
  -1301642934685.3684     
   85.332779209551347     
  -445.42144452630737     
   12281089.019063210     
  -3784320209528.7539     
   85.332736927677743     
  -443.18673571148184     
   11200651.155316211     
  -2600216308865.2695     
   85.332691433812371     
  -440.96396868718324     
   10397863.294971652     
  -2374967142243.4805     
   85.332642485191897     
  -438.73789036098003     
   9604945.2085131649     
  -1994902441753.9297     
   85.332589820812800     
  -436.51274812806940     
   8884714.2575037330     
  -1714515342340.6382     
   85.332533160070355     
  -434.28736045211872     
   8215337.0897529591     
  -1464122143485.8708     
   85.332472201296866     
  -432.06205738897995     
   7597197.9720253032     
  -1252526292726.8682     
   85.332406620191762     
  -429.83674835553956     
   7025357.1300443634     
  -1070977785320.0494     
   85.332336068135703     
  -427.61145980150911     
   6496609.8068750063     
  -915872465293.66089     
   85.332260170380181     
  -425.38618575509355     
   6007639.9111673320     
  -783198246033.91089     
   85.332178524103455     
  -423.16092938647427     
   5555473.5754582956     
  -669751856782.65186     
   85.332090696323178     
  -420.93569136453505     
   5137335.3751418628     
  -572735728157.87573     
   85.331996221655132     
  -418.71047323309267     
   4750666.1613102891     
  -489773495734.82135     
   85.331894599906946     
  -416.48527638733964     
   4393097.0468100253     
  -418828285786.54486     
   85.331785293494718     
  -414.26010242185941     
   4062438.2173854932     
  -358159385390.14838     
   85.331667724669700     
  -412.03495292188433     
   3756664.7093049665     
  -306279428072.69952     
   85.331541272541202     
  -409.80982974881738     
   3473902.9030217007     
  -261913374615.22803     
   85.331405269880861     
  -407.58473483767790     
   3212421.9879361261     
  -223974504104.50122     
   85.331258999692608     
  -405.35967013719136     
   2970619.7568688858     
  -191531162311.52179     
   85.331101691531060     
  -403.13463797464294     
   2747015.2440566290     
  -163786993706.50208     
   85.330932517550309     
  -400.90964067759307     
   2540239.3383720429     
  -140061983552.60599     
   85.330750588263626     
  -398.68468074855616     
   2349025.1155010900     
  -119773341703.33838     
   85.330554947992994     
  -396.45976089360710     
   2172201.8173058536     
  -102423859608.81718     
   85.330344569986281     
  -394.23488404524232     
   2008685.9667990378     
  -87587214738.695053     
   85.330118351177859     
  -392.01005332899950     
   1857476.5506226367     
  -74899917063.882339     
   85.329875106567286     
  -389.78527203200002     
   1717647.0336542809     
  -64050309389.209076     
   85.329613563188161     
  -387.56054378923221     
   1588341.1898747650     
  -54772326650.884605     
   85.329332353638037     
  -385.33587238681531     
   1468766.9826152166     
  -46838295655.735207     
   85.329030009137668     
  -383.11126191981765     
   1358192.0191579554     
  -40053548691.540817     
   85.328704952085843     
  -380.88671680727850     
   1255939.0044741496     
  -34251569506.837379     
   85.328355488073683     
  -378.66224174463963     
   1161381.7185951034     
  -29290047951.335724     
   85.327979797319770     
  -376.43784174006680     
   1073940.9424620350     
  -25047221620.769955     
   85.327575925484538     
  -374.21352221119162     
   993081.10208120197     
  -21418974820.359715     
   85.327141773819704     
  -371.98928891747158     
   918306.96641832707     
  -18316304815.136200     
   85.326675088605342     
  -369.76514802245862     
   849160.50121153565     
  -15663065549.883041     
   85.326173449823685     
  -367.54110614848241     
   785218.19632794068     
  -13394160631.843594     
   85.325634259015501     
  -365.31717036321379     
   726088.39435438300     
  -11453916875.660879     
   85.325054726260859     
  -363.09334823085800     
   671408.91777317901     
  -9794728968.8318233     
   85.324431856222134     
  -360.86964785933299     
   620844.83369390783     
  -8375879070.9936323     
   85.323762433182765     
  -358.64607790440891     
   574086.44678253797     
  -7162560398.0820827     
   85.323043005010746     
  -356.42264761978305     
   530847.32952679344     
  -6124997240.2626495     
   85.322269865970611     
  -354.19936693583327     
   490862.63160395797     
  -5237729348.1412706     
   85.321439038302771     
  -351.97624643740721     
   453887.44493319129     
  -4478990317.1952782     
   85.320546252483254     
  -349.75329745741016     
   419695.26063192973     
  -3830157297.5529914     
   85.319586926070698     
  -347.53053211557659     
   388076.65365567629     
  -3275313945.8804264     
   85.318556141041526     
  -345.30796335901050     
   358837.92689793947     
  -2800842439.2032113     
   85.317448619506763     
  -343.08560503712681     
   331799.98684639251     
  -2395102290.8047175     
   85.316258697697293     
  -340.86347192937478     
   306797.20171591616     
  -2048137231.2788839     
   85.314980298095946     
  -338.64157986040374     
   283676.40608568047     
  -1751432216.9738128     
   85.313606899586873     
  -336.41994571465585     
   262295.97503223701     
  -1497708382.4069805     
   85.312131505483876     
  -334.19858752692289     
   242524.92280964419     
  -1280738535.9383869     
   85.310546609289261     
  -331.97752458059557     
   224242.13579411249     
  -1095199036.6804857     
   85.308844158025522     
  -329.75677744639091     
   207335.60981951316     
  -936537086.26897442     
   85.307015512970750     
  -327.53636810035238     
   191701.76838370453     
  -800859061.09443521     
   85.305051407617327     
  -325.31632000360008     
   177244.83377066557     
  -684835763.41460323     
   85.302941902661402     
  -323.09665819525787     
   163876.23296645566     
  -585619901.49557674     
   85.300676337817222     
  -320.87740939544597     
   151514.06185782212     
  -500776976.86764836     
   85.298243280236733     
  -318.65860212077183     
   140082.57615730152     
  -428224729.17690533     
   85.295630469299610     
  -316.44026679282825     
   129511.73694985951     
  -366182931.15317786     
   85.292824757523590     
  -314.22243585531834     
   119736.77174231343     
  -313128911.47277051     
   85.289812047327231     
  -312.00514391142787     
   110697.78619668749     
  -267760804.56815356     
   85.286577223359956     
  -309.78842785565945     
   102339.39048612947     
  -228965126.40693915     
   85.283104080094247     
  -307.57232701737826     
   94610.366342012043     
  -195789869.82156381     
   85.279375244355052     
  -305.35688331009868     
   87463.347261775503     
  -167420790.05707210     
   85.275372092438602     
  -303.14214140093742     
   80854.533537836192     
  -143161681.82690054     
   85.271074661450413     
  -300.92814886939351     
   74743.420516571277     
  -122417144.65188570     
   85.266461554466460     
  -298.71495639493207     
   69092.552425360322     
  -104678044.00017026     
   85.261509839095368     
  -296.50261793916803     
   63867.292208171501     
  -89508999.526456982     
   85.256194938990774     
  -294.29119095095632     
   59035.609273404174     
  -76537685.813746125     
   85.250490517832631     
  -292.08073657192665     
   54567.884089257786     
  -65445731.929110549     
   85.244368355264044     
  -289.87131985896417     
   50436.725629544497     
  -55960867.310776711     
   85.237798214235099     
  -287.66301001782489     
   46616.804804991974     
  -47850276.602920420     
   85.230747699168774     
  -285.45588064250984     
   43084.698407960990     
  -40914864.158424169     
   85.223182104323826     
  -283.25000997744121     
   39818.746101151221     
  -34984376.823719010     
   85.215064251687650     
  -281.04548118389431     
   36798.917687499925     
  -29913225.073714320     
   85.206354317686817     
  -278.84238262058528     
   34006.690421443214     
  -25576911.601834234     
   85.197009647954502     
  -276.64080814223223     
   31424.935417066554     
  -21868971.468731198     
   85.186984559342164     
  -274.44085740734641     
   29037.813044465114     
  -18698365.766726319     
   85.176230128307694     
  -272.24263619924329     
   26830.675612989107     
  -15987242.837523688     
   85.164693964752303     
  -270.04625676685646     
   24789.977809645487     
  -13669029.216867305     
   85.152319970315034     
  -267.85183817372484     
   22903.193755720094     
  -11686796.665023211     
   85.139048080065379     
  -265.65950666424760     
   21158.740191497818     
  -9991863.5328174531     
   85.124813986460850     
  -263.46939604419418     
   19545.905637223910     
  -8542601.4680643156     
   85.109548844357803     
  -261.28164807538337     
   18054.784688522530     
  -7303412.5049812905     
   85.093178955778711     
  -259.09641288510664     
   16676.217439933149     
  -6243856.1177985352     
   85.075625433048344     
  -256.91384938457378     
   15401.733366997138     
  -5337903.0953175761     
   85.056803838812641     
  -254.73412571809763     
   14223.499203410267     
  -4563290.8094044412     
   85.036623801348611     
  -252.55741966632937     
   13134.272017397288     
  -3900997.4461880280     
   85.014988603459486     
  -250.38391928001107     
   12127.351032193143     
  -3334706.3412052682     
   84.991794743126164     
  -248.21382267880657     
   11196.550288675622     
  -2850633.8087607985     
   84.966931463953074     
  -246.04734114595226     
   10336.111544290286     
  -2436432.4015104799     
   84.940280253302774     
  -243.88468946732277     
   9540.8457689572369     
  -2083406.8417747107     
   84.911714305858197     
  -241.72612585478760     
   8805.4664493565615     
  -1777933.1532661864     
   84.881097950183090     
  -239.57179929000802     
   8126.8378551127153     
  -1528918.4952808623     
   84.848286035668337     
  -237.42234494173789     
   7495.7636035161122     
  -1275694.7870967840     
   84.813123277054558     
  -235.27657378861366     
   6926.3572515982096     
  -1193206.9278141190     
   84.775443553505980     
  -233.14044941584876     
   6350.4259365809576     
  -677612.44733708142     
   84.735069158977993     
  -230.99222119879275     
   5996.7417017248981     
  -1715270.0352123114     
   84.691810000366686     
  -228.91786234506537     
   5028.5837255611677     
  -342475.56673639879     
   84.145592812058524     
  -210.19636059356699     
   2460.0169750381765     
  -102994.71121789276     
   83.633867724305816     
  -199.82742655371160     
   1687.5566409039807     
  -61424.867532989141     
   83.143886623371984     
  -192.54135961543525     
   1226.8701344065621     
  -34544.538960306039     
   82.669661404252182     
  -187.05471904890817     
   967.78609220426688     
  -23700.987636245656     
   82.207702941774372     
  -182.66018210606646     
   790.02868493242454     
  -16626.666673445070     
   81.755730374123260     
  -179.02178868153143     
   665.32868488158636     
  -12429.934956188350     
   81.312139988966251     
  -175.92820653755203     
   572.10417271017377     
  -9566.8577169200653     
   80.875745641549983     
  -173.24706425619340     
   500.35273983327329     
  -7584.7213993286505     
   80.445636674261593     
  -170.88751408326445     
   443.46732933830839     
  -6142.2429053296273     
   80.021093587316400     
  -168.78534449104785     
   397.40050754833624     
  -5065.5562743651526     
   79.601534829944171     
  -166.89332113345051     
   359.40883549059760     
  -4240.2375853753556     
   79.186481578620089     
  -165.17578141072332     
   327.60705360028237     
  -3594.6535168567575     
   78.775533502717082     
  -163.60514589616295     
   300.64715222385666     
  -3080.4969401169501     
   78.368351549913385     
  -162.15966945267087     
   277.54342517297960     
  -2664.7223733400469     
   77.964645386401955     
  -160.82191587130609     
   257.55800737292924     
  -2323.9837400655042     
   77.564164022023832     
  -159.57770052956769     
   240.12812932243793     
  -2041.4517229618734     
   77.166688673825007     
  -158.41533710276101     
   224.81724140022391     
  -1804.7409558820830     
   76.772027239749420     
  -157.32508978868270     
   211.28168423110827     
  -1604.5786848523264     
   76.380009954262206     
  -156.29876721786815     
   199.24734409471580     
  -1433.9125693842759     
   75.990485927234232     
  -155.32941635807052     
   188.49299982433376     
  -1287.3037259529826     
   75.603320353467240     
  -154.41108830381046     
   178.83822187968639     
  -1160.5043347702565     
   75.218392238714230     
  -153.53865665068898     
   170.13443936890945     
  -1050.1587078149178     
   74.835592528603755     
  -152.70767492961596     
   162.25824906029760     
  -953.58821788502644     
   74.454822555520437     
  -151.91426346339981     
   155.10633742615988     
  -868.63426088107678     
   74.075992739060524     
  -151.15501866866052     
   148.59158046955179     
  -793.54205157121601     
   73.699021490672251     
  -150.42693967977974     
   142.64001508276766     
  -726.87357128374049     
   73.323834284167518     
  -149.72736848382746     
   137.18846329813962     
  -667.44159732455466     
   72.950362862078606     
  -149.05394069728661     
   132.18265131820547     
  -614.25919254501139     
   72.578544554106244     
  -148.40454480055578     
   127.57570737411788     
  -566.50065229808274     
   72.208321688703251     
  -147.77728815091578     
   123.32695248188227     
  -523.47102696398292     
   71.839641082544176     
  -147.17046847026197     
   119.40091977965238     
  -484.58216029084110     
   71.472453595520889     
  -146.58254978686915     
   115.76655357747109     
  -449.33365974327404     
   71.106713741175142     
  -146.01214202510198     
   112.39655112939653     
  -417.29772941529484     
   70.742379344279925     
  -145.45798360188152     
   109.26681815878183     
  -388.10694070395152     
   70.379411238717765     
  -144.91892651622584     
   106.35601610350218     
  -361.44434662708386     
   70.017772999959931     
  -144.39392351720758     
   103.64518350379905     
  -337.03543179755371     
   69.657430707385188     
  -143.88201701403477     
   101.11741776531740     
  -314.64150211736495     
   69.298352732437664     
  -143.38232945337290     
   98.757606499437159     
  -294.05426278142926     
   68.940509549246997     
  -142.89405493830284     
   96.552199528576438     
  -275.09130311473615     
   68.583873564846684     
  -142.41645190259337     
   94.489014755215919     
  -257.59236696639624     
   68.228418966551686     
  -141.94883668569793     
   92.557072002967956     
  -241.41621164467443     
   67.874121584409153     
  -141.49057787965143     
   90.746450415632893     
  -226.43798451672674     
   67.520958766931614     
  -141.04109133978295     
   89.048165531757434     
  -212.54701039454724     
   67.168909268569692     
  -140.59983576856905     
   87.454062953798342     
  -199.64491506686085     
   66.817953147589932     
  -140.16630879595755     
   85.956726090796877     
  -187.64402701663218     
   66.468071673200186     
  -139.74004349101014     
   84.549395888172143     
  -176.46602995012569     
   66.119247240915243     
  -139.32060524963086     
   83.225900663546199     
  -166.04079173446266     
   65.771463295282942     
  -138.90758901115814     
   81.980594725537728     
  -156.30536688483957     
   65.424704259200723     
  -138.50061676315954     
   80.808304473901430     
  -147.20314748785896     
   65.078955469146607     
  -138.09933529980543     
   79.704280867742483     
  -138.68310033450359     
   64.734203115729073     
  -137.70341420359799     
   78.664157615233705     
  -130.69915177459552     
   64.390434189030927     
  -137.31254402461758     
   77.683913976924245     
  -123.20959753166380     
   64.047636428281777     
  -136.92643463468670     
   76.759841995436759     
  -116.17664524666925     
   63.705798275447449     
  -136.54481373680787     
   75.888517156086749     
  -109.56596548699044     
   63.364908832369444     
  -136.16742551288033     
   75.066772414934320     
  -103.34633515786996     
   63.024957821128353     
  -135.79402939458987     
   74.291674901250303     
  -97.489302908887424     
   62.685935547339653     
  -135.42439894451317     
   73.560505129433636     
  -91.968902818611213     
   62.347832866121323     
  -135.05832083579384     
   72.870738358294062     
  -86.761403687371725     
   62.010641150499644     
  -134.69559392032150     
   72.220027830638770     
  -81.845079577220687     
   61.674352262043413     
  -134.33602837641038     
   71.606189733809614     
  -77.200019057214249     
   61.338958523537926     
  -133.97944492809867     
   71.027189590880511     
  -72.807938392415323     
   61.004452693528584     
  -133.62567412898912     
   70.481130052937388     
  -68.652039730862612     
   60.670827942580821     
  -133.27455570446938     
   69.966239754955922     
  -64.716853398427020     
   60.338077831117282     
  -132.92593794669583     
   69.480863354467715     
  -60.988133779389329     
   60.006196288706917     
  -132.57967715743186     
   69.023452351122302     
  -57.452727731438763     
   59.675177594691661     
  -132.23563713432119     
   68.592556893136504     
  -54.098494275005699     
   59.345016360047467     
  -131.89368869662317     
   68.186818186073964     
  -50.914197858518214     
   59.015707510385234     
  -131.55370924690266     
   67.804961702135074     
  -47.889443732994110     
   58.687246270006057     
  -131.21558236546198     
   67.445790874137629     
  -45.014591944345696     
   58.359628146932366     
  -130.87919743469024     
   67.108181434555036     
  -42.280702671851564     
   58.032848918843627     
  -130.54444929069257     
   66.791076164516141     
  -39.679474288855907     
   57.706904619851137     
  -130.21123790001289     
   66.493480107349725     
  -37.203184386473218     
   57.381791528052020     
  -129.87946805918338     
   66.214456224451169     
  -34.844654094261756     
   57.057506153807743     
  -129.54904911532540     
   65.953121318744209     
  -32.597191699902311     
   56.734045228696552     
  -129.21989470607605     
   65.708642380994945     
  -30.454561901925075     
   56.411405695093713     
  -128.89192251720675     
   65.480233166730500     
  -28.410947355176550     
   56.089584696336935     
  -128.56505405663600     
   65.267151061566679     
  -26.460912683806701     
   55.768579567437719     
  -128.23921444344100     
   65.068694216438132     
  -24.599381792731357     
   55.448387826302628     
  -127.91433221076741     
   64.884198852992640     
  -22.821604537737961     
   55.129007165430970     
  -127.59033912158753     
   64.713036818959608     
  -21.123132880785750     
   54.810435444058172     
  -127.26716999623424     
   64.554613322353717     
  -19.499804308294681     
   54.492670680716408     
  -126.94476255095326     
   64.408364790041503     
  -17.947710809978886     
   54.175711046185981     
  -126.62305724658074     
   64.273756958966658     
  -16.463190162117755     
   53.859554856813176     
  -126.30199714660145     
   64.150283032750778     
  -15.042801095042066     
   53.544200568171860     
  -125.98152778395823     
   64.037462024537973     
  -13.683312420825176     
   53.229646769047861     
  -125.66159703594343     
   63.934837181381781     
  -12.381684272367000     
   52.915892175726569     
  -125.34215500661662     
   63.841974549339028     
  -11.135058294833289     
   52.602935626565674     
  -125.02315391621295     
   63.758461612127775     
  -9.9407424264015187     
   52.290776076836117     
  -124.70454799707281     
   63.683906043929767     
  -8.7962020030786832     
   51.979412593815553     
  -124.38629339564072     
   63.617934528906673     
  -7.6990450750969259     
   51.668844352119677     
  -124.06834808009134     
   63.560191690843446     
  -6.6470195506369061     
   51.359070629257836     
  -123.75067175325370     
   63.510339044213666     
  -5.6379958691025545     
   51.050090801400046     
  -123.43322577045518     
   63.468054075195397     
  -4.6699675906836502     
   50.741904339343634     
  -123.11597306197153     
   63.433029318265270     
  -3.7410327951889113     
   50.434510804668307     
  -122.79887805974511     
   63.404971572301356     
  -2.8494015167865401     
   50.127909846069372     
  -122.48190662816205     
   63.383601060925457     
  -1.9933723180301381     
   49.822101195859155     
  -122.16502599858838     
   63.368650768540235     
  -1.1713416201430948     
   49.517084666627774     
  -121.84820470740105     
   63.359865706389158     
 -0.38178771506238685     
   49.212860148054503     
  -121.53141253738877     
   63.357002298526190     
  0.37673122247099367     
   48.909427603861822     
  -121.21462046218572     
   63.359827782694722     
   1.1055795707221696     
   48.606787068904680     
  -120.89780059365529     
   63.368119629475139     
   1.8060529933663345     
   48.304938646387804     
  -120.58092613201428     
   63.381665026925390     
   2.4793806371391702     
   48.003882505204508     
  -120.26397131849272     
   63.400260381703930     
   3.1267276176961873     
   47.703618877390781     
  -119.94691139044136     
   63.423710838836655     
   3.7492028851403316     
   47.404148055688715     
  -119.62972253869309     
   63.451829860475200     
   4.3478575767437597     
   47.105470391213885     
  -119.31238186706115     
   63.484438792300779     
   4.9236923466381155     
   46.807586291221376     
  -118.99486735386814     
   63.521366484900568     
   5.4776574793962096     
   46.510496216965635     
  -118.67715781536590     
   63.562448915996043     
   6.0106591690796964     
   46.214200681649494     
  -118.35923287092649     
   63.607528859764138     
   6.5235561309421479     
   45.918700248458116     
  -118.04107290995022     
   63.656455530746200     
   7.0171700566035549     
   45.623995528673589     
  -117.72265906035793     
   63.709084306170730     
   7.4922813268502075     
   45.330087179866510     
  -117.40397315855220     
   63.765276416122106     
   7.9496317938762147     
   45.036975904160727     
  -117.08499772087546     
   63.824898654576174     
   8.3899342178725007     
   44.744662446567851     
  -116.76571591633599     
   63.887823161210221     
   8.8138608505602107     
   44.453147593388344     
  -116.44611154063900     
   63.953927117589423     
   9.2220600963770405     
   44.162432170675920     
  -116.12616899142424     
   64.023092568312251     
   9.6151450426503882     
   43.872517042762553     
  -115.80587324461312     
   64.095206156132122     
   9.9937043009006654     
   43.583403110841125     
  -115.48520983187683     
   64.170158938388880     
   10.358299177157440     
   43.295091311603223     
  -115.16416481907531     
   64.247846182217557     
   10.709465058916114     
   43.007582615929564     
  -114.84272478569436     
   64.328167170159432     
   11.047714608665149     
   42.720878027630683     
  -114.52087680519466     
   64.411025029724428     
   11.373537245299293     
   42.434978582235651     
  -114.19860842622268     
   64.496326559064173     
   11.687401208124005     
   42.149885345826732     
  -113.87590765465471     
   64.583982068125096     
   11.989754914425522     
   41.865599413917941     
  -113.55276293640944     
   64.673905229983291     
   12.281025376792332     
   41.582121910375626     
  -113.22916314103371     
   64.766012920309237     
   12.561624995421983     
   41.299453986379184     
  -112.90509754596350     
   64.860225107774895     
   12.831944616021918     
   41.017596819420334     
  -112.58055582146307     
   64.956464692395059     
   13.092361318368249     
   40.736551612339149     
  -112.25552801622638     
   65.054657402282828     
   13.343235122502493     
   40.456319592395396     
  -111.93000454355641     
   65.154731665701590     
   13.584911646873353     
   40.176902010373659     
  -111.60397616813452     
   65.256618503053147     
   13.817721136072679     
   39.898300139720860     
  -111.27743399334796     
   65.360251411573685     
   14.041982420198439     
   39.620515275714787     
  -110.95036944911971     
   65.465566279725181     
   14.257998054192443     
   39.343548734662456     
  -110.62277428025757     
   65.572501265131621     
   14.466061615526359     
   39.067401853126931     
  -110.29464053527661     
   65.680996727248072     
   14.666452928416605     
   38.792075987181612     
  -109.96596055564797     
   65.790995124211193     
   14.859439864733291     
   38.517572511690766     
  -109.63672696552945     
   65.902440923196693     
   15.045283258654118     
   38.243892819615269     
  -109.30693266185237     
   66.015280547636593     
   15.224227715574997     
   37.971038321342618     
  -108.97657080484453     
   66.129462255503412     
   15.396515297690868     
   37.699010444040155     
  -108.64563480890517     
   66.244936120236090     
   15.562371313218634     
   37.427810631030695     
  -108.31411833384188     
   66.361653905085234     
   15.722018856062888     
   37.157440341189542     
  -107.98201527646289     
   66.479569046505702     
   15.875667584558059     
   36.887901048362231     
  -107.64931976246315     
   66.598636553389895     
   16.023521333343623     
   36.619194240802052     
  -107.31602613867121     
   66.718812963389965     
   16.165776102178583     
   36.351321420626647     
  -106.98212896555233     
   66.840056284156304     
   16.302620033998480     
   36.084284103292980     
  -106.64762301000592     
   66.962325934411297     
   16.434233695008501     
   35.818083817089956     
  -106.31250323845208     
   67.085582687123861     
   16.560791704611674     
   35.552722102647991     
  -105.97676481017200     
   67.209788624908441     
   16.682462302165376     
   35.288200512464940     
  -105.64040307087929     
   67.334907092174689     
   16.799405630933947     
   35.024520610447780     
  -105.30341354656284     
   67.460902634406693     
   16.911779216657393     
   34.761683971469388     
  -104.96579193753050     
   67.587740978531627     
   17.019731411598102     
   34.499692180939981     
  -104.62753411267387     
   67.715388964118603     
   17.123406678543049     
   34.238546834392551     
  -104.28863610397805     
   67.843814514207679     
   17.222945107776852     
   33.978249537081837     
  -103.94909410118625     
   67.972986602516002     
   17.318479972443853     
   33.718801903596386     
  -103.60890444667417     
   68.102875202309335     
   17.410140727882592     
   33.460205557483164     
  -103.26806363052398     
   68.233451257768451     
   17.498052064907185     
   33.202462130884278     
  -102.92656828575892     
   68.364686648255258     
   17.582334288174181     
   32.945573264185406     
  -102.58441518374974     
   68.496554155416561     
   17.663103170018232     
   32.689540605675489     
  -102.24160122978823     
   68.629027429191694     
   17.740470625113844     
   32.434365811217305     
  -101.89812345881805     
   68.762080958880063     
   17.814544884311076     
   32.180050543928516     
  -101.55397903130707     
   68.895690045512396     
   17.885429351839818     
   31.926596473872866     
  -101.20916522927915     
   69.029830765651184     
   17.953225962068970     
   31.674005277761115     
  -100.86367945246411     
   69.164479960366705     
   18.018029954272645     
   31.422278638661425     
  -100.51751921460064     
   69.299615185023754     
   18.079936922360655     
   31.171418245718844     
  -100.17068213985823     
   69.435214711941455     
   18.139036049701911     
   30.921425793883586     
  -99.823165959372588     
   69.571257482314223     
   18.195415497046934     
   30.672302983647786     
  -99.474968507920451     
   69.707723098542061     
   18.249159713225520     
   30.424051520790471     
  -99.126087720683117     
   69.844591796391256     
   18.300350012806614     
   30.176673116130459     
  -98.776521630138419     
   69.981844421487310     
   18.349065542102476     
   29.930169485286896     
  -98.426268363052060     
   70.119462413053071     
   18.395382702774992     
   29.684542348447202     
  -98.075326137561120     
   70.257427783323891     
   18.439374672441016     
   29.439793430142174     
  -97.723693260369387     
   70.395723093367195     
   18.481113671292331     
   29.195924459027985     
  -97.371368124021217     
   70.534331445901898     
   18.520667604563794     
   28.952937167674900     
  -97.018349204274131     
   70.673236452936123     
   18.558103722710921     
   28.710833292362416     
  -96.664635057564638     
   70.812422230856455     
   18.593486887981197     
   28.469614572880680     
  -96.310224318531212     
   70.951873382516311     
   18.626878073025903     
   28.229282752337962     
  -95.955115697654762     
   71.091574968064009     
   18.658339826221475     
   27.989839576973935     
  -95.599307978942704     
   71.231512516760660     
   18.687928189905261     
   27.751286795978686     
  -95.242800017705335     
   71.371671978184963     
   18.715701826928903     
   27.513626161317127     
  -94.885590738405156     
   71.512039741886923     
   18.741713832578437     
   27.276859427558779     
  -94.527679132561360     
   71.652602595631265     
   18.766018307199754     
   27.040988351712635     
  -94.169064256739944     
   71.793347732935260     
   18.788666123629110     
   26.806014693067024     
  -93.809745230585449     
   71.934262728862478     
   18.809706644651651     
   26.571940213034281     
  -93.449721234941549     
   72.075335528697366     
   18.829188951053748     
   26.338766675000059     
  -93.088991510005229     
   72.216554445830269     
   18.847158395188028     
   26.106495844177182     
  -92.727555353556170     
   72.357908133794183     
   18.863661200650466     
   25.875129487463834     
  -92.365412119239679     
   72.499385592799058     
   18.878740779205263     
   25.644669373306019     
  -92.002561214886086     
   72.640976148643091     
   18.892439238170748     
   25.415117271564096     
  -91.639002100907149     
   72.782669442929375     
   18.904797713830117     
   25.186474953383311     
  -91.274734288735374     
   72.924455425783094     
   18.915856801092428     
   24.958744191068146     
  -90.909757339291431     
   73.066324351791295     
   18.925653952747705     
   24.731926757960458     
  -90.544070861520865     
   73.208266756436899     
   18.934227373942729     
   24.506024428321187     
  -90.177674510975422     
   73.350273461741466     
   18.941613028141528     
   24.281038977215587     
  -89.810567988422434     
   73.492335559452528     
   18.947846452910238     
   24.056972180401878     
  -89.442751038504184     
   73.634444407849358     
   18.952960992076822     
   23.833825814223182     
  -89.074223448446332     
   73.776591615289931     
   18.956990777417086     
   23.611601655502643     
  -88.704985046792800     
   73.918769046120559     
   18.959967163736717     
   23.390301481441686     
  -88.335035702177876     
   74.060968799848595     
   18.961921366526706     
   23.169927069521261     
  -87.964375322153018     
   74.203183210097535     
   18.962883840535465     
   22.950480197406002     
  -87.593003852030520     
   74.345404838901558     
   18.962884287622167     
   22.731962642851240     
  -87.220921273755621     
   74.487626471058718     
   18.961949452924916     
   22.514376183612750     
  -86.848127604848074     
   74.629841091955655     
   18.960109843584810     
   22.297722597359176     
  -86.474622897328743     
   74.772041915782552     
   18.957388643668612     
   22.082003661587020     
  -86.100407236712755     
   74.914222330610059     
   18.953815862595441     
   21.867221153538182     
  -85.725480741012291     
   75.056375949579518     
   18.949412487847457     
   21.653376850119901     
  -85.349843559780226     
   75.198496543238377     
   18.944207569071075     
   21.440472527827094     
  -84.973495873172126     
   75.340578100006411     
   18.938220098612664     
   21.228509962666973     
  -84.596437891045241     
   75.482614750746009     
   18.931478134698359     
   21.017490930085902     
  -84.218669852076488     
   75.624600836756244     
   18.923999054404835     
   20.807417204898421     
  -83.840192022910429     
   75.766530829664291     
   18.915810030694448     
   20.598290561218366     
  -83.461004697324043     
   75.908399404894496     
   18.906926689353572     
   20.390112772392062     
  -83.081108195424136     
   76.050201355064644     
   18.897374878311670     
   20.182885610933457     
  -82.700502862869854     
   76.191931666651982     
   18.887169653182941     
   19.976610848461220     
  -82.319189070105580     
   76.333585439050864     
   18.876335344930741     
   19.771290255637695     
  -81.937167211622622     
   76.475157954137842     
   18.864885830084706     
   19.566925602109688     
  -81.554437705242606     
   76.616644597863470     
   18.852844017218164     
   19.363518656451010     
  -81.171000991427974     
   76.758040927992610     
   18.840223984923476     
   19.161071186106735     
  -80.786857532588286     
   76.899342607879532     
   18.827046145465378     
   18.959584957339164     
  -80.402007812433666     
   77.040545453970523     
   18.813324053749191     
   18.759061735175351     
  -80.016452335337803     
   77.181645384373638     
   18.799078249714231     
   18.559503283356261     
  -79.630191625698757     
   77.322638471246506     
   18.784319477301914     
   18.360911364287446     
  -79.243226227352324     
   77.463520867326267     
   18.769068574197380     
   18.163287738991187     
  -78.855556702979925     
   77.604288881632741     
   18.753335773846935     
   17.966634167060114     
  -78.467183633525991     
   77.744938899936599     
   18.737139415326396     
   17.770952406612231     
  -78.078107617662283     
   77.885467445551541     
   18.720491641439139     
   17.576244214247296     
  -77.688329271216261     
   78.025871132862335     
   18.703405883374124     
   17.382511345004549     
  -77.297849226691625     
   78.166146676987637     
   18.685898393336629     
   17.189755552321717     
  -76.906668132711815     
   78.306290914937662     
   18.667977859936538     
   16.997978587995306     
  -76.514786653552250     
   78.446300748887197     
   18.649662110718566     
   16.807182202142080     
  -76.122205468643244     
   78.586173214717576     
   18.630957889956360     
   16.617368143161777     
  -75.728925272109208     
   78.725905398892252     
   18.611883320979359     
   16.428538157700928     
  -75.334946772302487     
   78.865494523799597     
   18.592443744609991     
   16.240693990617874     
  -74.940270691363267     
   79.004937851884179     
   18.572656569992713     
   16.053837384948803     
  -74.544897764793177     
   79.144232776159114     
   18.552527673774502     
   15.867970081874912     
  -74.148828741018491     
   79.283376733712430     
   18.532072087771606     
   15.683093820690582     
  -73.752064380998291     
   79.422367274370714     
   18.511296631362057     
   15.499210338772556     
  -73.354605457814586     
   79.561201999105933     
   18.490215015518569     
   15.316321371550128     
  -72.956452756287518     
   79.699878611722312     
   18.468833436640892     
   15.134428652476251     
  -72.557607072601968     
   79.838394862497125     
   18.447165637261204     
   14.953533912999603     
  -72.158069213933786     
   79.976748604776589     
   18.425216623421221     
   14.773638882537554     
  -71.757839998098206     
   80.114937729452251     
   18.403000076755340     
   14.594745288449998     
  -71.356920253199519     
   80.252960230027909     
   18.380520295368829     
   14.416854856014062     
  -70.955310817293835     
   80.390814132243179     
   18.357790654423347     
   14.239969308399637     
  -70.553012538057857     
   80.528497562151358     
   18.334814786974651     
   14.064090366645733     
  -70.150026272469830     
   80.666008673053668     
   18.311605606055927     
   13.889219749637606     
  -69.746352886499452     
   80.803345715099084     
   18.288166659365434     
   13.715359174084677     
  -69.341993254799092     
   80.940506965044321     
   18.264509940019416     
   13.542510354499182     
  -68.936948260412493     
   81.077490789594464     
   18.240639038681227     
   13.370675003175567     
  -68.531218794482541     
   81.214295582384580     
   18.216564727427841     
   13.199854830170578     
  -68.124805755981996     
   81.350919817840293     
   18.192292142630993     
   13.030051543284053     
  -67.717710051415125     
   81.487362008910011     
   18.167828266622202     
   12.861266848040383     
  -67.309932594590563     
   81.623620720909685     
   18.143181908651616     
   12.693502447670634     
  -66.901474306325241     
   81.759694585224565     
   18.118356457085419     
   12.526760043095294     
  -66.492336114215533     
   81.895582258652709     
   18.093362049109306     
   12.361041332907657     
  -66.082518952383865     
   82.031282474021026     
   18.068201345634389     
   12.196348013357802     
  -65.672023761238506     
   82.166793984113298     
   18.042883879251221     
   12.032681778337171     
  -65.260851487245219     
   82.302115613207675     
   18.017412280247964     
   11.870044319363704     
  -64.849003082698914     
   82.437246205309535     
   17.991795757921054     
   11.708437325567552     
  -64.436479505501921     
   82.572184673493936     
   17.966036483634735     
   11.547862483677322     
  -64.023281718950372     
   82.706929947121210     
   17.940143409873983     
   11.388321478006860     
  -63.609410691525838     
   82.841481022695262     
   17.914118615123741     
   11.229815990442537     
  -63.194867396688316     
   82.975836912308694     
   17.887970422754432     
   11.072347700431060     
  -62.779652812681356     
   83.109996690479335     
   17.861700922854183     
   10.915918284967745     
  -62.363767922336649     
   83.243959447400755     
   17.835318085856880     
   10.760529418585298     
  -61.947213712885542     
   83.377724333044682     
   17.808823605738709     
   10.606182773343031     
  -61.529991175777702     
   83.511290510087719     
   17.782225439474455     
   10.452880018816550     
  -61.112101306500278     
   83.644657200883771     
   17.755524844214268     
   10.300622822087877     
  -60.693545104405025     
   83.777823637215391     
   17.728729691403466     
   10.149412847736002     
  -60.274323572537241     
   83.910789109900904     
   17.701840788215453     
   9.9992517578278548     
  -59.854437717472948     
   84.043552915812526     
   17.674865946334627     
   9.8501412119096798     
  -59.433888549157402     
   84.176114410410037     
   17.647805763834459     
   9.7020828669988131     
  -59.012677080747267     
   84.308472953638798     
   17.620667795741362     
   9.5550783775758426     
  -58.590804328457914     
   84.440627962106845     
   17.593452415027450     
   9.4091293955771516     
  -58.168271311414586     
   84.572578855219561     
   17.566166497745801     
   9.2642375703878148     
  -57.745079051516669     
   84.704325103952655     
   17.538812063302007     
   9.1204045488348644     
  -57.321228573270723     
   84.835866194427410     
   17.511392386235109     
   8.9776319751809055     
  -56.896720903691339     
   84.967201637324180     
   17.483913203622965     
   8.8359214911180572     
  -56.471557072132157     
   85.098330986351357     
   17.456374619903723     
   8.6952747357622417     
  -56.045738110176266     
   85.229253796000634     
   17.428783745568328     
   8.5556933456477751     
  -55.619265051501046     
   85.359969674092383     
   17.401140055767026     
   8.4171789547222957     
  -55.192138931754528     
   85.490478224510639     
   17.373450247994896     
   8.2797331943419756     
  -54.764360788439831     
   85.620779101370601     
   17.345714269900324     
   8.1433576932670420     
  -54.335931660790408     
   85.750871958394868     
   17.317937894538119     
   8.0080540776575884     
  -53.906852589662918     
   85.880756492603894     
   17.290121582227471     
   7.8738239710696565     
  -53.477124617420223     
   86.010432404470606     
   17.262270593692023     
   7.7406689944516147     
  -53.046748787824249     
   86.139899433923290     
   17.234385176254420     
   7.6085907661407814     
  -52.615726145932570     
   86.269157322745201     
   17.206470739643375     
   7.4775909018603253     
  -52.184057737992482     
   86.398205853292524     
   17.178527118619115     
   7.3476710147164104     
  -51.751744611342538     
   86.527044806682170     
   17.150559780310825     
   7.2188327151955951     
  -51.318787814313254     
   86.655674005034498     
   17.122568304770486     
   7.0910776111624703     
  -50.885188396132357     
   86.784093267320287     
   17.094557966631296     
   6.9644073078575310     
  -50.450947406833890     
   86.912302452070008     
   17.066528477030435     
   6.8388234078952763     
  -50.016065897164587     
   87.040301415647747     
   17.038484711682507     
   6.7143275112625389     
  -49.580544918498013     
   87.168090050985356     
   17.010426317272792     
   6.5909212153170209     
  -49.144385522749630     
   87.295668248364905     
   16.982358252110792     
   6.4686061147860494     
  -48.707588762290584     
   87.423035935255740     
   16.954279794583336     
   6.3473838017655373     
  -48.270155689868147     
   87.550193033715118     
   16.926195850968291     
   6.2272558657191404     
  -47.832087358527374     
   87.677139502597370     
   16.898105734906785     
   6.1082238934776125     
  -47.393384821531846     
   87.803875295609174     
   16.870013899900375     
   5.9902894692383502     
  -46.954049132293193     
   87.930400399858428     
   16.841920496799293     
   5.8734541745651265     
  -46.514081344284591     
   88.056714803584413     
   16.813827854421572     
   5.7577195883879950     
  -46.073482510994388     
   88.182818512492588     
   16.785738795302411     
   5.6430872870033832     
  -45.632253685829525     
   88.308711553457357     
   16.757653078603209     
   5.5295588440743453     
  -45.190395922067005     
   88.434393951546880     
   16.729574971001071     
   5.4171358306309862     
  -44.747910272778569     
   88.559865763829379     
   16.701503358141746     
   5.3058198150710512     
  -44.304797790771453     
   88.685127039015441     
   16.673442777043945     
   5.1956123631606621     
  -43.861059528524315     
   88.810177859843279     
   16.645391973694828     
   5.0865150380352224     
  -43.416696538125578     
   88.935018299645989     
   16.617355198116357     
   4.9785294002004585     
  -42.971709871217392     
   89.059648463631859     
   16.589331471031315     
   4.8716570075336145     
  -42.526100578934141     
   89.184068449664593     
   16.561324498828252     
   4.7658994152847871     
  -42.079869711851480     
   89.308278383405806     
   16.533333683106452     
   4.6612581760783911     
  -41.633018319927878     
   89.432278386029111     
   16.505362422332222     
   4.5577348399147741     
  -41.185547452452326     
   89.556068604196597     
   16.477409894575221     
   4.4553309541719468     
  -40.737458157995810     
   89.679649178405910     
   16.449479841985589     
   4.3540480636074470     
  -40.288751484356752     
   89.803020277220810     
   16.421570926940962     
   4.2538877103603312     
  -39.839428478515757     
   89.926182059172859     
   16.393687059951738     
   4.1548514339532741     
  -39.389490186587530     
   90.049134712122495     
   16.365826932159756     
   4.0569407712947996     
  -38.938937653771923     
   90.171878414113706     
   16.337994018292427     
   3.9601572566816166     
  -38.487771924313520     
   90.294413369250890     
   16.310187336851435     
   3.8645024218010655     
  -38.035994041454693     
   90.416739774277275     
   16.282410081260316     
   3.7699777957336775     
  -37.583605047394293     
   90.538857849886725     
   16.254661248170144     
   3.6765849049558335     
  -37.130605983246447     
   90.660767809248000     
   16.226943996119648     
   3.5843252733425270     
  -36.676997889000290     
   90.782469889218902     
   16.199257294436702     
   3.4932004221702271     
  -36.222781803479911     
   90.903964318927180     
   16.171603918313682     
   3.4032118701198337     
  -35.767958764311821     
   91.025251348314526     
   16.143983793469719     
   3.3143611332797298     
  -35.312529807874128     
   91.146331226765554     
   16.116397775536111     
   3.2266497251489250     
  -34.856495969281994     
   91.267204210082070     
   16.088847882830127     
   3.1400791566402830     
  -34.399858282333796     
   91.387870569203301     
   16.061333402985753     
   3.0546509360838385     
  -33.942617779486461     
   91.508330569725700     
   16.033856887715444     
   2.9703665692301988     
  -33.484775491821196     
   91.628584496383553     
   16.006417499749745     
   2.8872275592540197     
  -33.026332449011150     
   91.748632627631679     
   15.979017750911225     
   2.8052354067575687     
  -32.567289679290170     
   91.868475260763518     
   15.951656695025550     
   2.7243916097743570     
  -32.107648209423310     
   91.988112685976205     
   15.924336859525907     
   2.6446976637728512     
  -31.647409064677323     
   92.107545212422650     
   15.897057210032616     
   2.5661550616602526     
  -31.186573268792511     
   92.226773141497901     
   15.869820259277727     
   2.4887652937863489     
  -30.725141843955171     
   92.345796793442474     
   15.842624962470698     
   2.4125298479474333     
  -30.263115810769900     
   92.464616480661007     
   15.815473648264682     
   2.3374502093902900     
  -29.800496188235702     
   92.583232533022993     
   15.788365404028673     
   2.2635278608162399     
  -29.337283993719250     
   92.701645273553211     
   15.761302433337557     
   2.1907642823852536     
  -28.873480242930867     
   92.819855041803237     
   15.734283744948732     
   2.1191609517201195     
  -28.409085949901623     
   92.937862169890366     
   15.707311630616850     
   2.0487193439106730     
  -27.944102126959109     
   93.055667007119979     
   15.680384906286442     
   1.9794409315180823     
  -27.478529784706502     
   93.173269893917137     
   15.653505928343115     
   1.9113271845791846     
  -27.012369932000773     
   93.290671188379704     
   15.626673494771731     
   1.8443795706108819     
  -26.545623575930836     
   93.407871239590492     
   15.599889793506682     
   1.7785995546145816     
  -26.078291721799264     
   93.524870413041796     
   15.573153767472188     
   1.7139885990806911     
  -25.610375373100904     
   93.641669066297837     
   15.546467424632104     
   1.6505481639931581     
  -25.141875531505214     
   93.758267571982572     
   15.519829781508673     
   1.5882797068340588     
  -24.672793196836889     
   93.874666295343900     
   15.493242595794118     
   1.5271846825882294     
  -24.203129367061507     
   93.990865614812350     
   15.466705494279484     
   1.4672645437479428     
  -23.732885038259436     
   94.106865906019436     
   15.440218961428441     
   1.4085207403176268     
  -23.262061204623802     
   94.222667548230163     
   15.413784108006086     
   1.3509547198186216     
  -22.790658858430636     
   94.338270929040192     
   15.387400226127212     
   1.2945679272939787     
  -22.318678990031184     
   94.453676430736152     
   15.361068952983075     
   1.2393618053132964     
  -21.846122587834646     
   94.568884447883534     
   15.334789398148631     
   1.1853377939775922     
  -21.372990638294002     
   94.683895368369647     
   15.308563167834038     
   1.1324973309242101     
  -20.899284125892766     
   94.798709592128404     
   15.282389424040945     
   1.0808418513317626     
  -20.425004033130413     
   94.913327512808706     
   15.256269632290623     
   1.0303727879251057     
  -19.950151340510775     
   95.027749535050887     
   15.230203031749671     
  0.98109157098034405     
  -19.474727026528662     
   95.141976057789009     
   15.204191005296121     
  0.93299962832986905     
  -18.998732067658381     
   95.256007490328727     
   15.178232781701345     
  0.88609838536742380     
  -18.522167438342066     
   95.369844236191483     
   15.152329719717596     
  0.84038926505319766     
  -18.045034110978875     
   95.483486709089362     
   15.126481054397450     
  0.79587368791894775     
  -17.567333055913647     
   95.596935316997360     
   15.100688059381506     
  0.75255307207314670     
  -17.089065241427559     
   95.710190477442708     
   15.074950011712581     
  0.71042883320615480     
  -16.610231633727615     
   95.823252602530559     
   15.049268117502701     
  0.66950238459541678     
  -16.130833196937768     
   95.936122113411827     
   15.023641675042763     
  0.62977513711068145     
  -15.650870893089291     
   96.048799425974650     
   14.998071822938961     
  0.59124849921924361     
  -15.170345682112748     
   96.161284964646683     
   14.972557880883750     
  0.55392387699120682     
  -14.689258521829236     
   96.273579148753328     
   14.947100936419451     
  0.51780267410476633     
  -14.207610367942921     
   96.385682405776464     
   14.921700334087628     
  0.48288629185151205     
  -13.725402174032764     
   96.497595158282124     
   14.896357065572692     
  0.44917612914174926     
  -13.242634891546384     
   96.609317836273917     
   14.871070570580626     
  0.41667358250983694     
  -12.759309469791805     
   96.720850865553274     
   14.845841646951246     
  0.38538004611954352     
  -12.275426855933169     
   96.832194677905406     
   14.820670062451629     
  0.35529691176941786     
  -11.790987994979982     
   96.943349703373798     
   14.795556002098579     
  0.32642556889817587     
  -11.305993829788061     
   97.054316373389526     
   14.770499929588569     
  0.29876740459010137     
  -10.820445301047444     
   97.165095122861445     
   14.745501464917879     
  0.27232380358046043     
  -10.334343347280660     
   97.275686383848324     
   14.720561313115214     
  0.24709614826092888     
  -9.8476889048368079     
   97.386090593696693     
   14.695679024992730     
  0.22308581868503169     
  -9.3604829078865937     
   97.496308186384141     
   14.670855268824170     
  0.20029419257359415     
  -8.8727262884183933     
   97.606339600900327     
   14.646089618315390     
  0.17872264532020360     
  -8.3844199762335361     
   97.716185273037695     
   14.621382685843143     
  0.15837254999668113     
  -7.8955648989429994     
   97.825845643181509     
   14.596734082354264     
  0.13924527735856312     
  -7.4061619819630362     
   97.935321148799176     
   14.572144345288818     
  0.12134219585059129     
  -6.9162121485125772     
   98.044612231388840     
   14.547613135883017     
  0.10466467161221091     
  -6.4257163196093234     
   98.153719329907958     
   14.523140925013276     
   8.9214068483076794E-002
  -5.9346754140674500     
   98.262642886845555     
   14.498727391454857     
   7.4991748008566131E-002
  -5.4430903484946214     
   98.371383342281462     
   14.474373027980246     
   6.1999069445297664E-002
  -4.9509620372889493     
   98.479941139991325     
   14.450077236284308     
   5.0237389766656794E-002
  -4.4582913926408017     
   98.588316719263446     
   14.425841635003019     
   3.9708063668325945E-002
  -3.9650793245138383     
   98.696510531525973     
   14.401661210547113     
   3.0412443573819600E-002
  -3.4713267407084993     
   98.804522990605079     
   14.377554162698255     
   2.2351879640023584E-002
  -2.9770345466149339     
   98.912354646825321     
   14.353453393740901     
   1.5527719762738042E-002
  -2.4822036461296633     
   99.020005547278373     
   14.329608903387076     
   9.9413095822235946E-003
  -1.9868349382263435     
   99.127477614053774     
   14.305088300565341     
   5.5939924887501826E-003
  -1.4909293297504276     
   99.234765776308024     
   14.283371012288930     
   2.4871096281481589E-003
 -0.99448768766241757     
   99.341891058900188     
   14.251472057526042     
   6.2199990736111119E-004
 -0.49751101726682656     
   99.448777099331636     
   14.257851848478557     
   0.0000000000000000     
   2.0295197994402159E-007
   99.555710988195216     
   14.257851848478557     
  -4.7407407407407405     
   2.3703703179661066     
  -1.6841688090151987     
  -41722.230348689714     
  -4.7407383703721484     
   2.3703668244617977     
  -1.8093355000612679     
  -162523.17415161169     
  -4.7407381774654107     
   2.3703665267354976     
  -1.8490152031734928     
   483830.83906926110     
  -4.7407379688594373     
   2.3703662125292353     
  -1.7212754522512750     
  -341823.71140719444     
  -4.7407377432765863     
   2.3703658756211339     
  -1.8188674265247333     
   164580.61600204138     
  -4.7407374993352400     
   2.3703655064803355     
  -1.7680549921422544     
  -20395.277373619334     
  -4.7407372355413413     
   2.3703651121949152     
  -1.7748642586875607     
  -60816.248321987849     
  -4.7407369502792438     
   2.3703646823596372     
  -1.7968210939938829     
   133187.28706695311     
  -4.7407366418018171     
   2.3703642214528440     
  -1.7448224172858773     
  -88266.263164174379     
  -4.7407363082197449     
   2.3703637251096765     
  -1.7820876347270382     
  -13356.471722203647     
  -4.7407359474899566     
   2.3703631817736404     
  -1.7881855314976454     
   13436.458931050458     
  -4.7407355574031129     
   2.3703625943076418     
  -1.7815518815844076     
  -9814.1249692534275     
  -4.7407351355700742     
   2.3703619592801859     
  -1.7867914884560250     
   66630.697594387108     
  -4.7407346794072689     
   2.3703612789671475     
  -1.7483233757788597     
  -89231.531398019317     
  -4.7407341861208696     
   2.3703605397005236     
  -1.8040322350711382     
   65077.765876248086     
  -4.7407336526896868     
   2.3703597376209689     
  -1.7600964941488473     
  -45595.088209425085     
  -4.7407330758466593     
   2.3703588728573406     
  -1.7933841168123501     
   38860.694240254510     
  -4.7407324520588512     
   2.3703579370307115     
  -1.7627041648984625     
  -28926.855594814806     
  -4.7407317775058102     
   2.3703569267469602     
  -1.7874000586088292     
   13506.313165600866     
  -4.7407310480561753     
   2.3703558304810199     
  -1.7749308257551415     
  -1710.7814737401491     
  -4.7407302592423699     
   2.3703546485792146     
  -1.7766387824638135     
  -5462.6841293611506     
  -4.7407294062332443     
   2.3703533677541575     
  -1.7825362805535017     
   7368.4368194211002     
  -4.7407284838044887     
   2.3703519837447495     
  -1.7739339429218073     
  -1465.4941650600422     
  -4.7407274863066355     
   2.3703504899424575     
  -1.7757840830116778     
  -3688.8821686415185     
  -4.7407264076304649     
   2.3703488714368399     
  -1.7808201871653391     
   1289.7782581383028     
  -4.7407252411695913     
   2.3703471196716692     
  -1.7789160669136941     
   2597.0120993591927     
  -4.7407239797800020     
   2.3703452285628086     
  -1.7747700344967838     
  -2627.7926866339617     
  -4.7407226157363089     
   2.3703431833257356     
  -1.7793066212482176     
   626.12755401448533     
  -4.7407211406844416     
   2.3703409695461461     
  -1.7781377132324216     
   581.62746516941434     
  -4.7407195455904843     
   2.3703385771800605     
  -1.7769635139058881     
  -644.96789059668868     
  -4.7407178206853544     
   2.3703359899467009     
  -1.7783715520328336     
   350.03071232186301     
  -4.7407159554049816     
   2.3703331916996677     
  -1.7775452061403958     
   24.910029327555449     
  -4.7407139383256141     
   2.3703301664811671     
  -1.7774816131335882     
  -267.38810072566707     
  -4.7407117570938659     
   2.3703268944415856     
  -1.7782197834844660     
   128.17309344683895     
  -4.7407093983510720     
   2.3703233557609371     
  -1.7778371431149798     
   25.736377014544821     
  -4.7407068476514853     
   2.3703195295942217     
  -1.7777540584771350     
   43.656806472351001     
  -4.7407040893738230     
   2.3703153923179294     
  -1.7776016515577027     
  -126.46789157482779     
  -4.7407011066256146     
   2.3703109179300950     
  -1.7780790845199084     
   142.63387952412108     
  -4.7406978811397691     
   2.3703060795473703     
  -1.7774968013785775     
  -94.363865582185525     
  -4.7406943931627250     
   2.3703008476480441     
  -1.7779133796800253     
  -2.9211582587481102     
  -4.7406906213335072     
   2.3702951892777637     
  -1.7779273249012393     
   7.7979974606376503     
  -4.7406865425529396     
   2.3702890704595525     
  -1.7778870686980812     
   43.227715280475941     
  -4.7406821318422221     
   2.3702824541996237     
  -1.7776457497607794     
  -38.608226489600170     
  -4.7406773621900031     
   2.3702752995074805     
  -1.7778788208330552     
   17.111222623300616     
  -4.7406722043870175     
   2.3702675622833826     
  -1.7777671167716744     
  -29.930221812541799     
  -4.7406666268472692     
   2.3702591951490950     
  -1.7779784059515953     
   32.186144387824299     
  -4.7406605954146759     
   2.3702501471627673     
  -1.7777326999993788     
  -11.900917593277853     
  -4.7406540731539835     
   2.3702403632330475     
  -1.7778309441201303     
  -13.552508488134634     
  -4.7406470201246869     
   2.3702297824087859     
  -1.7779519273599400     
   22.175367931079077     
  -4.7406393931365605     
   2.3702183407884725     
  -1.7777378573857248     
  -18.222199490672722     
  -4.7406311454853096     
   2.3702059681016774     
  -1.7779280813023477     
   7.6202090981729675     
  -4.7406222266667406     
   2.3701925881006582     
  -1.7778420590893202     
  -5.0326307163670938     
  -4.7406125820676808     
   2.3701781192996556     
  -1.7779034944180792     
   4.9297039481569938     
  -4.7406021526317836     
   2.3701624730052089     
  -1.7778384180418327     
  -4.8397983145736339     
  -4.7405908744981646     
   2.3701455533546563     
  -1.7779075070863963     
 -0.65559227939659948     
  -4.7405786786106745     
   2.3701272563304068     
  -1.7779176274275663     
   2.2928816552615361     
  -4.7405654902954133     
   2.3701074704023792     
  -1.7778793517962486     
  -3.1238410343372305     
  -4.7405512288039189     
   2.3700860741339578     
  -1.7779357426991789     
  -8.4605986141991579E-002
  -4.7405358068192482     
   2.3700629362026859     
  -1.7779373942829815     
  0.15641707200294055     
  -4.7405191299219274     
   2.3700379152567073     
  -1.7779340923893754     
 -0.97982699162100040     
  -4.7405010960125313     
   2.3700108578945991     
  -1.7779564593885806     
  -1.1349705140718305     
  -4.7404815946873766     
   2.3699815981178958     
  -1.7779844764319508     
  0.48980558391460954     
  -4.7404605065635206     
   2.3699499569698714     
  -1.7779714014573029     
  -1.5570573624087301     
  -4.7404377025489657     
   2.3699157404744766     
  -1.7780163485014016     
 -0.20944536846011835     
  -4.7404130430536444     
   2.3698787388140623     
  -1.7780228865280265     
 -0.49064403842789417     
  -4.7403863771363683     
   2.3698387256002893     
  -1.7780394488739115     
 -0.71768764036341826     
  -4.7403575415825872     
   2.3697954554845704     
  -1.7780656469977676     
 -0.69991786582221416     
  -4.7403263599073533     
   2.3697486632236147     
  -1.7780932757456411     
 -0.36876951182569379     
  -4.7402926412774464     
   2.3696980622670316     
  -1.7781090173333118     
 -0.72862541535204395     
  -4.7402561793461340     
   2.3696433425104284     
  -1.7781426512341985     
 -0.57670439317982958     
  -4.7402167509935271     
   2.3695841684760128     
  -1.7781714388424457     
 -0.58122296181593258     
  -4.7401741149649022     
   2.3695201776189516     
  -1.7782028131744207     
 -0.61344678652065998     
  -4.7401280103987800     
   2.3694509777087105     
  -1.7782386218303545     
 -0.55280929979399940     
  -4.7400781552358850     
   2.3693761446382338     
  -1.7782735170442689     
 -0.61111102800512884     
  -4.7400242444993994     
   2.3692952197105175     
  -1.7783152318327304     
 -0.61746644775182613     
  -4.7399659484361774     
   2.3692077067493007     
  -1.7783608106118911     
 -0.55850930318246250     
  -4.7399029105077508     
   2.3691130693518252     
  -1.7784053925696861     
 -0.60273092119091365     
  -4.7398347452190839     
   2.3690107273317600     
  -1.7784574199066534     
 -0.60225198027784765     
  -4.7397610357720961     
   2.3689000530782121     
  -1.7785136366601537     
 -0.58983139495013948     
  -4.7396813315299244     
   2.3687803679650745     
  -1.7785731747380638     
 -0.58773267350221148     
  -4.7395951452768177     
   2.3686509380588729     
  -1.7786373290955759     
 -0.59727420954965482     
  -4.7395019502573739     
   2.3685109695048117     
  -1.7787078307790491     
 -0.59044785636066677     
  -4.7394011769775579     
   2.3683596037314238     
  -1.7787831987243359     
 -0.59814555774997702     
  -4.7392922097485704     
   2.3681959121426099     
  -1.7788657628539739     
 -0.58871595724826475     
  -4.7391743829531903     
   2.3680188904170429     
  -1.7789536387432681     
 -0.59526489152587669     
  -4.7390469770126309     
   2.3678274522951588     
  -1.7790497233007527     
 -0.59353463166911224     
  -4.7389092140302917     
   2.3676204228117879     
  -1.7791533254559475     
 -0.59365795057902326     
  -4.7387602530869648     
   2.3673965311500047     
  -1.7792653823070395     
 -0.59254374689132483     
  -4.7385991851601528     
   2.3671544027363853     
  -1.7793863312132414     
 -0.59490736689100931     
  -4.7384250276380957     
   2.3668925507085508     
  -1.7795176449840844     
 -0.59308493944755691     
  -4.7382367183969150     
   2.3666093667555184     
  -1.7796592104171551     
 -0.59417969467622789     
  -4.7380331094069357     
   2.3663031111639805     
  -1.7798125793982438     
 -0.59429388693251251     
  -4.7378129598317882     
   2.3659719019750338     
  -1.7799784618284265     
 -0.59340606239715854     
  -4.7375749285812239     
   2.3656137033909137     
  -1.7801575762294664     
 -0.59488468893514468     
  -4.7373175662757951     
   2.3652263130398681     
  -1.7803517500686774     
 -0.59400109286613345     
  -4.7370393065785947     
   2.3648073483186334     
  -1.7805614144082367     
 -0.59471824651279970     
  -4.7367384568460880     
   2.3643542315775723     
  -1.7807884155229079     
 -0.59451725738860739     
  -4.7364131880468250     
   2.3638641739974950     
  -1.7810338076313987     
 -0.59507724435816922     
  -4.7360615238933175     
   2.3633341582005665     
  -1.7812994203518131     
 -0.59462383988245693     
  -4.7356813291287780     
   2.3627609193974997     
  -1.7815864304940283     
 -0.59643351084218532     
  -4.7352702969066263     
   2.3621409247982146     
  -1.7818977428537019     
 -0.59152533010430186     
  -4.7348259351967767     
   2.3614703520020615     
  -1.7822316202926398     
 -0.59704009784784517     
  -4.7289334075931500     
   2.3525479993987637     
  -1.7867094210264987     
 -0.60007476286623185     
  -4.7230632139047026     
   2.3436032008918275     
  -1.7912099817479954     
 -0.60309816096979485     
  -4.7172154103882677     
   2.3346358428925691     
  -1.7957332179552687     
 -0.60615382865822898     
  -4.7113900535848021     
   2.3256458114185055     
  -1.8002793716702055     
 -0.60923015570413275     
  -4.7055872003215500     
   2.3166329914947350     
  -1.8048485978379865     
 -0.61233072970256985     
  -4.6998069077142173     
   2.3075972673043634     
  -1.8094410783107557     
 -0.61545479561711003     
  -4.6940492331691770     
   2.2985385221353916     
  -1.8140569892778842     
 -0.61860292968725117     
  -4.6883142343856923     
   2.2894566383840704     
  -1.8186965112505384     
 -0.62177522504729354     
  -4.6826019693581653     
   2.2803514975423482     
  -1.8233598254383931     
 -0.62497198348188154     
  -4.6769124963784057     
   2.2712229801904660     
  -1.8280471153145075     
 -0.62819350144622843     
  -4.6712458740379237     
   2.2620709659857412     
  -1.8327585665753541     
 -0.63143999151851149     
  -4.6656021612302503     
   2.2528953336530235     
  -1.8374943665117429     
 -0.63471161483259431     
  -4.6599814171532774     
   2.2436959609776870     
  -1.8422547036229875     
 -0.63800888064866734     
  -4.6543837013116196     
   2.2344727247930596     
  -1.8470397702278523     
 -0.64133180995149475     
  -4.6488090735190104     
   2.2252255009704838     
  -1.8518497588024885     
 -0.64468076678987296     
  -4.6432575939007137     
   2.2159541644120941     
  -1.8566848645534126     
 -0.64805610193290464     
  -4.6377293228959635     
   2.2066585890374157     
  -1.8615452853179093     
 -0.65145786687610341     
  -4.6322243212604324     
   2.1973386477758221     
  -1.8664312193194803     
 -0.65488669034481306     
  -4.6267426500687181     
   2.1879942125537810     
  -1.8713428694970662     
 -0.65834245852896112     
  -4.6212843707168689     
   2.1786251542851982     
  -1.8762804379360336     
 -0.66182579373732453     
  -4.6158495449249211     
   2.1692313428618855     
  -1.8812441313890633     
 -0.66533675650637336     
  -4.6104382347394743     
   2.1598126471407557     
  -1.8862341570628613     
 -0.66887579809957864     
  -4.6050505025362884     
   2.1503689349342272     
  -1.8912507255486082     
 -0.67244309927629808     
  -4.5996864110229110     
   2.1409000729983725     
  -1.8962940487931803     
 -0.67603906904460886     
  -4.5943460232413305     
   2.1314059270218619     
  -1.9013643418110149     
 -0.67966388937428179     
  -4.5890294025706604     
   2.1218863616148811     
  -1.9064618209813220     
 -0.68331801036838280     
  -4.5837366127298482     
   2.1123412402972801     
  -1.9115867060590848     
 -0.68700166562103748     
  -4.5784677177804189     
   2.1027704254857542     
  -1.9167392185512426     
 -0.69071512833596072     
  -4.5732227821292444     
   2.0931737784843421     
  -1.9219195820137625     
 -0.69445887262888850     
  -4.5680018705313410     
   2.0835511594704110     
  -1.9271280235584789     
 -0.69823307789471589     
  -4.5628050480927040     
   2.0739024274824085     
  -1.9323647716426895     
 -0.70203813480471600     
  -4.5576323802731666     
   2.0642274404091672     
  -1.9376300576537249     
 -0.70587440633706966     
  -4.5524839328892917     
   2.0545260549757800     
  -1.9429241157012527     
 -0.70974220811455324     
  -4.5473597721172974     
   2.0447981267308712     
  -1.9482471822621119     
 -0.71364185656790302     
  -4.5422599644960133     
   2.0350435100347504     
  -1.9535994961863712     
 -0.71757374140548547     
  -4.5371845769298673     
   2.0252620580461671     
  -1.9589812992469122     
 -0.72153827958367711     
  -4.5321336766919078     
   2.0154536227071902     
  -1.9643928363437899     
 -0.72553562121089255     
  -4.5271073314268611     
   2.0056180547325737     
  -1.9698343535028715     
 -0.72956645605151071     
  -4.5221056091542149     
   1.9957552035940083     
  -1.9753061019232581     
 -0.73363077218240658     
  -4.5171285782713477     
   1.9858649175074137     
  -1.9808083327146260     
 -0.73772935748541646     
  -4.5121763075566799     
   1.9759470434183877     
  -1.9863413028957666     
 -0.74186218098972678     
  -4.5072488661728736     
   1.9660014269880153     
  -1.9919052692531896     
 -0.74603001755471010     
  -4.5023463236700554     
   1.9560279125789202     
  -1.9975004943848500     
 -0.75023291620639410     
  -4.4974687499890873     
   1.9460263432398170     
  -2.0031272412563981     
 -0.75447155622132489     
  -4.4926162154648637     
   1.9359965606918559     
  -2.0087857779280576     
 -0.75874612558890853     
  -4.4877887908296543     
   1.9259384053123607     
  -2.0144763738699747     
 -0.76305719128573135     
  -4.4829865472164787     
   1.9158517161206743     
  -2.0201993028046177     
 -0.76740506534287367     
  -4.4782095561625237     
   1.9057363307616759     
  -2.0259548407946890     
 -0.77179022381521567     
  -4.4734578896125967     
   1.8955920854910060     
  -2.0317432674733031     
 -0.77621305653043859     
  -4.4687316199226199     
   1.8854188151588296     
  -2.0375648653972815     
 -0.78067408782245207     
  -4.4640308198631642     
   1.8752163531926964     
  -2.0434199210559498     
 -0.78517355897678098     
  -4.4593555626230259     
   1.8649845315831859     
  -2.0493087227482758     
 -0.78971214070944140     
  -4.4547059218128373     
   1.8547231808668063     
  -2.0552315638035967     
 -0.79429020557588648     
  -4.4500819714687285     
   1.8444321301064337     
  -2.0611887403454157     
 -0.79890809389038187     
  -4.4454837860560286     
   1.8341112068779462     
  -2.0671805510495935     
 -0.80356645600546384     
  -4.4409114404730037     
   1.8237602372516482     
  -2.0732072994696344     
 -0.80826566325171645     
  -4.4363650100546472     
   1.8133790457731140     
  -2.0792692919440223     
 -0.81300616244099821     
  -4.4318445705765104     
   1.8029674554478481     
  -2.0853668381623298     
 -0.81778861266941150     
  -4.4273501982585763     
   1.7925252877205489     
  -2.0915002527573505     
 -0.82261321146823640     
  -4.4228819697691861     
   1.7820523624590472     
  -2.0976698518433623     
 -0.82748078659378088     
  -4.4184399622289998     
   1.7715484979350817     
  -2.1038759577428157     
 -0.83239158115637679     
  -4.4140242532150165     
   1.7610135108042209     
  -2.1101188946014884     
 -0.83734635291121606     
  -4.4096349207646339     
   1.7504472160870963     
  -2.1163989922483228     
 -0.84234529517646017     
  -4.4052720433797630     
   1.7398494271515701     
  -2.1227165819621461     
 -0.84738937803421266     
  -4.4009357000309803     
   1.7292199556909214     
  -2.1290720022974026     
 -0.85247867740783001     
  -4.3966259701617467     
   1.7185586117042329     
  -2.1354655923779613     
 -0.85761413641511830     
  -4.3923429336926594     
   1.7078652034772852     
  -2.1418976984010749     
 -0.86279605322069119     
  -4.3880866710257695     
   1.6971395375592822     
  -2.1483686688002299     
 -0.86802509244576698     
  -4.3838572630489434     
   1.6863814187447976     
  -2.1548788569935731     
 -0.87330179155480281     
  -4.3796547911402781     
   1.6755906500512381     
  -2.1614286204302342     
 -0.87862683373329731     
  -4.3754793371725720     
   1.6647670326959545     
  -2.1680183216832338     
 -0.88400062847075944     
  -4.3713309835178524     
   1.6539103660757544     
  -2.1746483263967646     
 -0.88942392719637475     
  -4.3672098130519519     
   1.6430204477451356     
  -2.1813190058507375     
 -0.89489729374378968     
  -4.3631159091591458     
   1.6320970733916242     
  -2.1880307355538160     
 -0.90042130248462116     
  -4.3590493557368468     
   1.6211400368144335     
  -2.1947838953224506     
 -0.90599667319857169     
  -4.3550102372003545     
   1.6101491299001989     
  -2.2015788703714398     
 -0.91162393157673194     
  -4.3509986384876678     
   1.5991241425996245     
  -2.2084160498582652     
 -0.91730377915286632     
  -4.3470146450643519     
   1.5880648629044740     
  -2.2152958282019117     
 -0.92303697697113585     
  -4.3430583429284697     
   1.5769710768201464     
  -2.2222186055291955     
 -0.92882392885327214     
  -4.3391298186155778     
   1.5658425683438344     
  -2.2291847849955948     
 -0.93466560946936350     
  -4.3352291592037746     
   1.5546791194386789     
  -2.2361947770666148     
 -0.94056250499061544     
  -4.3313564523188237     
   1.5434805100063773     
  -2.2432489958540449     
 -0.94651542003627487     
  -4.3275117861393353     
   1.5322465178629814     
  -2.2503478615043169     
 -0.95252499778863875     
  -4.3236952494020153     
   1.5209769187117512     
  -2.2574917989877314     
 -0.95859199658407857     
  -4.3199069314069796     
   1.5096714861168767     
  -2.2646812389621123     
 -0.96471717646222555     
  -4.3161469220231368     
   1.4983299914750074     
  -2.2719166177855787     
 -0.97090122955774039     
  -4.3124153116936421     
   1.4869522039880252     
  -2.2791983770072619     
 -0.97714489054987386     
  -4.3087121914414173     
   1.4755378906362913     
  -2.2865269636863861     
 -0.98344907605984933     
  -4.3050376528747414     
   1.4640868161476830     
  -2.2939028317568351     
 -0.98981438714407144     
  -4.3013917881929205     
   1.4525987429691400     
  -2.3013264396604152     
 -0.99624170936944889     
  -4.2977746901920222     
   1.4410734312387872     
  -2.3087982524806865     
  -1.0027318447887614     
  -4.2941864522706883     
   1.4295106387542940     
  -2.3163187413166018     
  -1.0092856424893983     
  -4.2906271684360240     
   1.4179101209419145     
  -2.3238883836352722     
  -1.0159038620283658     
  -4.2870969333095648     
   1.4062716308263250     
  -2.3315076626004849     
  -1.0225873657325737     
  -4.2835958421333178     
   1.3945949190002151     
  -2.3391770678434796     
  -1.0293371427342981     
  -4.2801239907758841     
   1.3828797335895715     
  -2.3468970964139868     
  -1.0361538753457458     
  -4.2766814757386671     
   1.3711258202223386     
  -2.3546682504790799     
  -1.0430385656871257     
  -4.2732683941621543     
   1.3593329219968366     
  -2.3624910397217334     
  -1.0499921506052603     
  -4.2698848438322878     
   1.3475007794454041     
  -2.3703659808512727     
  -1.0570154510352472     
  -4.2665309231869211     
   1.3356291305014409     
  -2.3782935967340371     
  -1.0641094761260730     
  -4.2632067313223576     
   1.3237177104650932     
  -2.3862744178049828     
  -1.0712751663403344     
  -4.2599123679999806     
   1.3117662519666995     
  -2.3943089815525349     
  -1.0785134350200112     
  -4.2566479336529710     
   1.2997744849320303     
  -2.4023978323151853     
  -1.0858254295207805     
  -4.2534135293931152     
   1.2877421365436508     
  -2.4105415230365912     
  -1.0932118430089224     
  -4.2502092570177101     
   1.2756689312064113     
  -2.4187406118591581     
  -1.1006740987468779     
  -4.2470352190165510     
   1.2635545905077641     
  -2.4269956675997597     
  -1.1082128591016529     
  -4.2438915185790300     
   1.2513988331786572     
  -2.4353072640430220     
  -1.1158293946239342     
  -4.2407782596013179     
   1.2392013750572928     
  -2.4436759845027014     
  -1.1235247819548091     
  -4.2376955466936526     
   1.2269619290451177     
  -2.4521024203673627     
  -1.1312999241285471     
  -4.2346434851877284     
   1.2146802050697034     
  -2.4605871697983268     
  -1.1391561577693377     
  -4.2316221811441803     
   1.2023559100427534     
  -2.4691308409815966     
  -1.1470945050635861     
  -4.2286317413601813     
   1.1899887478158759     
  -2.4777340497695732     
  -1.1551160420399043     
  -4.2256722733771408     
   1.1775784191412397     
  -2.4863974200848729     
  -1.1632221073334381     
  -4.2227438854885087     
   1.1651246216263029     
  -2.4951215858898736     
  -1.1714137595389740     
  -4.2198466867476947     
   1.1526270496888622     
  -2.5039071890864157     
  -1.1796922254697850     
  -4.2169807869760954     
   1.1400853945142024     
  -2.5127548807774391     
  -1.1880588195217967     
  -4.2141462967712338     
   1.1274993440074492     
  -2.5216653219238525     
  -1.1965146742804567     
  -4.2113433275150189     
   1.1148685827476872     
  -2.5306391819809564     
  -1.2050611642637310     
  -4.2085719913821178     
   1.1021927919409524     
  -2.5396771407129339     
  -1.2136995598364553     
  -4.2058324013484505     
   1.0894716493706409     
  -2.5487798874117074     
  -1.2224310790258197     
  -4.2031246711998058     
   1.0767048293508505     
  -2.5579481205044012     
  -1.2312573668700633     
  -4.2004489155405782     
   1.0638920026726997     
  -2.5671825507559269     
  -1.2401793222328805     
  -4.1978052498026406     
   1.0510328365566282     
  -2.5764838956726734     
  -1.2491988668913201     
  -4.1951937902543293     
   1.0381269945995106     
  -2.5858528871743580     
  -1.2583169645687498     
  -4.1926146540095779     
   1.0251741367205531     
  -2.5952902644086238     
  -1.2675353987690030     
  -4.1900679590371697     
   1.0121739191097832     
  -2.6047967798993916     
  -1.2768553940728722     
  -4.1875538241701351     
  0.99912599417164727     
  -2.6143731953549381     
  -1.2862786814815219     
  -4.1850723691152814     
  0.98603001046959482     
  -2.6240202854660493     
  -1.2958065484154335     
  -4.1826237144628688     
  0.97288561266948181     
  -2.6337388345791650     
  -1.3054407543920277     
  -4.1802079816964230     
  0.95969244148244104     
  -2.6435296402371051     
  -1.3151828078315819     
  -4.1778252932026998     
  0.94645013360360875     
  -2.6533935112958424     
  -1.3250342378577684     
  -4.1754757722817963     
  0.93315832165516965     
  -2.6633312680797756     
  -1.3349969123871641     
  -4.1731595431574107     
  0.91981663412266346     
  -2.6733437449226791     
  -1.3450721762041862     
  -4.1708767309872625     
  0.90642469529474623     
  -2.6834317862442107     
  -1.3552621613122529     
  -4.1686274618736610     
  0.89298212519800058     
  -2.6935962524540527     
  -1.3655681931365116     
  -4.1664118628742468     
  0.87948853953210904     
  -2.7038380139025762     
  -1.3759923277231261     
  -4.1642300620128836     
  0.86594354960645159     
  -2.7141579563604994     
  -1.3865362290861314     
  -4.1620821882907233     
  0.85234676227035377     
  -2.7245569780786454     
  -1.3972018406473983     
  -4.1599683716974392     
  0.83869777984544835     
  -2.7350359918835010     
  -1.4079909539937749     
  -4.1578887432226335     
  0.82499620005564345     
  -2.7455959240384544     
  -1.4189055282077132     
  -4.1558434348674185     
  0.81124161595679734     
  -2.7562377155000122     
  -1.4299475345441945     
  -4.1538325796561786     
  0.79743361586302453     
  -2.7669623220090935     
  -1.4411188387160476     
  -4.1518563116485154     
  0.78357178327475308     
  -2.7777707132994642     
  -1.4524217730990316     
  -4.1499147659513769     
  0.76965569680001011     
  -2.7886638765977070     
  -1.4638579323172682     
  -4.1480080787313858     
  0.75568493008079063     
  -2.7996428110900862     
  -1.4754299741643870     
  -4.1461363872273465     
  0.74165905171332458     
  -2.8107085358963193     
  -1.4871395426352838     
  -4.1442998297629678     
  0.72757762516741864     
  -2.8218620824660841     
  -1.4989892273890679     
  -4.1424985457597714     
  0.71344020870707459     
  -2.8331045016715022     
  -1.5109810092742468     
  -4.1407326757502174     
  0.69924635530479318     
  -2.8444368592410587     
  -1.5231173355385139     
  -4.1390023613910341     
  0.68499561255854657     
  -2.8558602392575976     
  -1.5354004198048874     
  -4.1373077454767646     
  0.67068752260438724     
  -2.8673757424061344     
  -1.5478327165121972     
  -4.1356489719535299     
  0.65632162202892197     
  -2.8789844877799760     
  -1.5604166324040478     
  -4.1340261859330161     
  0.64189744177816443     
  -2.8906876125230063     
  -1.5731545812097889     
  -4.1324395337066893     
  0.62741450706715174     
  -2.9024862718820796     
  -1.5860492236966715     
  -4.1308891627602398     
  0.61287233728479706     
  -2.9143816410598049     
  -1.5991030213194244     
  -4.1293752217882691     
  0.59827044589784828     
  -2.9263749137197004     
  -1.6123185878412980     
  -4.1278978607092132     
  0.58360834035572773     
  -2.9384673031285100     
  -1.6256987523809647     
  -4.1264572306805114     
  0.56888552198847797     
  -2.9506600437713675     
  -1.6392461261189857     
  -4.1250534841140345     
  0.55410148590475639     
  -2.9629543897172597     
  -1.6529635219716605     
  -4.1236867746917634     
  0.53925572089013318     
  -2.9753516161320475     
  -1.6668538457955224     
  -4.1223572573817302     
  0.52434770929986418     
  -2.9878530199755136     
  -1.6809200536035098     
  -4.1210650884542313     
  0.50937692694898196     
  -3.0004599203775397     
  -1.6951649323097213     
  -4.1198104254983132     
  0.49434284300461340     
  -3.0131736573698626     
  -1.7095918109307979     
  -4.1185934274385323     
  0.47924491987130913     
  -3.0259955959518434     
  -1.7242035336963097     
  -4.1174142545520089     
  0.46408261307529308     
  -3.0389271224545658     
  -1.7390034047957121     
  -4.1162730684857642     
  0.44885537114918028     
  -3.0519696479905338     
  -1.7539947487408709     
  -4.1151700322743592     
  0.43356263550768875     
  -3.0651246086060904     
  -1.7691806310634368     
  -4.1141053103578411     
  0.41820384032782582     
  -3.0783934633390659     
  -1.7845647350805278     
  -4.1130790685999914     
  0.40277841242234774     
  -3.0917776988521704     
  -1.8001502371952844     
  -4.1120914743069008     
  0.38728577111113943     
  -3.1052788256311348     
  -1.8159409279267165     
  -4.1111426962458602     
  0.37172532809058512     
  -3.1188983825905852     
  -1.8319402397727542     
  -4.1102329046645911     
  0.35609648729813648     
  -3.1326379343888808     
  -1.8481519116964036     
  -4.1093622713108093     
  0.34039864477784770     
  -3.1464990737266039     
  -1.8645798379502294     
  -4.1085309694521355     
  0.32463118853725315     
  -3.1604834225112306     
  -1.8812276104936725     
  -4.1077391738963644     
  0.30879349840700021     
  -3.1745926295899332     
  -1.8980995340216449     
  -4.1069870610120871     
  0.29288494589278763     
  -3.1888283760950955     
  -1.9151992973425163     
  -4.1062748087496947     
  0.27690489402548696     
  -3.2031923708251644     
  -1.9325312600005677     
  -4.1056025966627496     
  0.26085269721023613     
  -3.2176863552751689     
  -1.9500995335224740     
  -4.1049706059297497     
  0.24472770106760669     
  -3.2323121017765875     
  -1.9679084938386975     
  -4.1043790193762870     
  0.22852924227446428     
  -3.2470714154803773     
  -1.9859625031743082     
  -4.1038280214976117     
  0.21225664840012787     
  -3.2619661342541848     
  -2.0042661120541521     
  -4.1033177984816085     
  0.19590923773925589     
  -3.2769981300945910     
  -2.0228239272765496     
  -4.1028485382321973     
  0.17948631914014651     
  -3.2921693095491653     
  -2.0416407107429517     
  -4.1024204303931677     
  0.16298719182907423     
  -3.3074816148797375     
  -2.0607212297451643     
  -4.1020336663724573     
  0.14641114523161780     
  -3.3229370241028260     
  -2.0800705296586823     
  -4.1016884393668809     
  0.12975745878867256     
  -3.3385375530752661     
  -2.0996936178001584     
  -4.1013849443873287     
  0.11302540176796283     
  -3.3542852552087670     
  -2.1195957191026498     
  -4.1011233782844370     
   9.6214233072185809E-002
  -3.3701822231020371     
  -2.1397820724860832     
  -4.1009039397747458     
   7.9323201042816496E-002
  -3.3862305886456827     
  -2.1602582771651928     
  -4.1007268294673533     
   6.2351543256891219E-002
  -3.4024325257244215     
  -2.1810297211448653     
  -4.1005922498910863     
   4.5298486320997630E-002
  -3.4187902486330080     
  -2.2021022228392066     
  -4.1005004055221850     
   2.8163245661154343E-002
  -3.4353060153043020     
  -2.2234816245357596     
  -4.1004515028125281     
   1.0945025304172773E-002
  -3.4519821274883205     
  -2.2451738679084325     
  -4.1004457502184062     
  -6.3569823432921280E-003
  -3.4688209314976337     
  -2.2671850984803377     
  -4.1004833582298534     
  -2.3743596721376818E-002
  -3.4858248197362363     
  -2.2895216270244467     
  -4.1005645394005557     
  -4.1215649350564723E-002
  -3.5029962319389192     
  -2.3121899226392606     
  -4.1006895083783492     
  -5.8773984071308821E-002
  -3.5203376563587137     
  -2.3351964516844936     
  -4.1008584819363243     
  -7.6419457286571485E-002
  -3.5378516297463474     
  -2.3585481584251311     
  -4.1010716790045416     
  -9.4152938213273710E-002
  -3.5555407409345361     
  -2.3822518407858491     
  -4.1013293207023906     
 -0.11197530913996075     
  -3.5734076297404296     
  -2.4063146855889506     
  -4.1016316303715934     
 -0.12988746568901810     
  -3.5914549898823473     
  -2.4307440140383627     
  -4.1019788336098779     
 -0.14789031708869269     
  -3.6096855699876347     
  -2.4555471128251725     
  -4.1023711583053357     
 -0.16598478644699674     
  -3.6281021733338239     
  -2.4807319800511958     
  -4.1028088346714737     
 -0.18417181103829142     
  -3.6467076631842072     
  -2.5063061019082822     
  -4.1032920952829972     
 -0.20245234259362366     
  -3.6655049589485200     
  -2.5322779386477743     
  -4.1038211751123175     
 -0.22082734759971551     
  -3.6844970434883777     
  -2.5586553685202538     
  -4.1043963115668287     
 -0.23929780760531758     
  -3.7036869587522800     
  -2.5854473266485041     
  -4.1050177445269487     
 -0.25786471953645324     
  -3.7230778137021434     
  -2.6126620672116303     
  -4.1056857163849703     
 -0.27652909601872461     
  -3.7426727792062309     
  -2.6403089951861811     
  -4.1064004720847151     
 -0.29529196570841509     
  -3.7624750966701273     
  -2.6683969473776430     
  -4.1071622591620427     
 -0.31415437363452953     
  -3.7824880737754598     
  -2.6969355453566064     
  -4.1079713277862080     
 -0.33311738154488185     
  -3.8027150903656342     
  -2.7259344463797222     
  -4.1088279308021107     
 -0.35218206826758008     
  -3.8231595987134823     
  -2.7554035864169411     
  -4.1097323237734527     
 -0.37134953007839239     
  -3.8438251256116089     
  -2.7853531551695698     
  -4.1106847650268268     
 -0.39062088107811033     
  -3.8647152742753814     
  -2.8157937751348494     
  -4.1116855156967640     
 -0.40999725358277056     
  -3.8858337275888921     
  -2.8467360479665924     
  -4.1127348397717691     
 -0.42947979852161489     
  -3.9071842479486421     
  -2.8781912220430863     
  -4.1138330041413607     
 -0.44906968584677098     
  -3.9287706821139645     
  -2.9101706739125928     
  -4.1149802786441576     
 -0.46876810495747712     
  -3.9505969621683095     
  -2.9426860237071488     
  -4.1161769361170339     
 -0.48857626513126273     
  -3.9726671073461128     
  -2.9757493374743960     
  -4.1174232524453664     
 -0.50849539596807136     
  -3.9949852273771711     
  -3.0093732027437454     
  -4.1187195066144140     
 -0.52852674785250831     
  -4.0175555263977492     
  -3.0435699537043357     
  -4.1200659807618658     
 -0.54867159242112939     
  -4.0403823010505322     
  -3.0783531551547885     
  -4.1214629602315682     
 -0.56893122304804078     
  -4.0634699497141922     
  -3.1137358522371756     
  -4.1229107336284967     
 -0.58930695534384081     
  -4.0868229686059703     
  -3.1497322586883474     
  -4.1244095928749767     
 -0.60980012766672154     
  -4.1104459605461336     
  -3.1863564347813136     
  -4.1259598332682161     
 -0.63041210165260386     
  -4.1343436338069930     
  -3.2236230903247041     
  -4.1275617535391698     
 -0.65114426275458293     
  -4.1585208069844288     
  -3.2615474417096366     
  -4.1292156559127786     
 -0.67199802080403670     
  -4.1829824127972506     
  -3.3001449619194947     
  -4.1309218461696338     
 -0.69297481058605948     
  -4.2077335000116474     
  -3.3394317261394235     
  -4.1326806337090947     
 -0.71407609243098236     
  -4.2327792379576925     
  -3.3794241770095041     
  -4.1344923316139122     
 -0.73530335282409021     
  -4.2581249192852644     
  -3.4201393982921164     
  -4.1363572567163960     
 -0.75665810503423403     
  -4.2837759647724551     
  -3.4615949060768347     
  -4.1382757296661818     
 -0.77814188976258580     
  -4.3097379265680313     
  -3.5038086825160377     
  -4.1402480749996400     
 -0.79975627580822262     
  -4.3360164916869017     
  -3.5467993698859850     
  -4.1422746212109738     
 -0.82150286075484302     
  -4.3626174869610468     
  -3.5905862595741009     
  -4.1443557008250647     
 -0.84338327168201477     
  -4.3895468839078520     
  -3.6351888449246466     
  -4.1464916504721199     
 -0.86539916589239696     
  -4.4168108002447877     
  -3.6806279616033675     
  -4.1486828109641642     
 -0.88755223166790043     
  -4.4444155099568121     
  -3.7269241415291559     
  -4.1509295273734610     
 -0.90984418904533870     
  -4.4723674410182817     
  -3.7740995184694008     
  -4.1532321491128856     
 -0.93227679061640090     
  -4.5006731874068020     
  -3.8221762328168656     
  -4.1555910300183516     
 -0.95485182235780075     
  -4.5293395091529289     
  -3.8711775020971055     
  -4.1580065284333267     
 -0.97757110448172924     
  -4.5583733404186564     
  -3.9211271350988657     
  -4.1604790072955202     
  -1.0004364923176061     
  -4.5877817939318986     
  -3.9720498058260350     
  -4.1630088342258045     
  -1.0234498772211245     
  -4.6175721674755934     
  -4.0239709184843830     
  -4.1655963816194497     
  -1.0466131875132245     
  -4.6477519493642268     
  -4.0769167501597519     
  -4.1682420267397404     
  -1.0699283894491105     
  -4.6783288249904240     
  -4.1309145259489748     
  -4.1709461518140589     
  -1.0933974882214248     
  -4.7093106839350423     
  -4.1859921007752376     
  -4.1737091441325136     
  -1.1170225289929891     
  -4.7407056246908557     
  -4.2421786885846320     
  -4.1765313961491923     
  -1.1408055979668539     
  -4.7725219648552404     
  -4.2995041635847002     
  -4.1794133055861424     
  -1.1647488234941978     
  -4.8047682460821264     
  -4.3579993863884825     
  -4.1823552755401563     
  -1.1888543772131026     
  -4.8374532414800386     
  -4.4176967215839946     
  -4.1853577145924596     
  -1.2131244752340331     
  -4.8705859668919196     
  -4.4786289582919698     
  -4.1884210369214152     
  -1.2375613793614602     
  -4.9041756840791084     
  -4.5408306531545879     
  -4.1915456624183234     
  -1.2621673983566029     
  -4.9382319139777691     
  -4.6043372701884620     
  -4.1947320168064470     
  -1.2869448892503073     
  -4.9727644435041816     
  -4.6691854755525766     
  -4.1979805317633678     
  -1.3118962586954954     
  -5.0077833345708269     
  -4.7354133817393187     
  -4.2012916450467817     
  -1.3370239643692565     
  -5.0432989349338708     
  -4.8030604644086372     
  -4.2046658006238680     
  -1.3623305164276343     
  -5.0793218884169367     
  -4.8721674396732846     
  -4.2081034488043558     
  -1.3878184790092123     
  -5.1158631442144848     
  -4.9427767539028187     
  -4.2116050463774171     
  -1.4134904717944210     
  -5.1529339698687568     
  -5.0149321503832844     
  -4.2151710567525296     
  -1.4393491716215838     
  -5.1905459609966309     
  -5.0886791799360225     
  -4.2188019501044520     
  -1.4653973141611913     
  -5.2287110548461522     
  -5.1640649620789283     
  -4.2224982035224627     
  -1.4916376956534605     
  -5.2674415420617429     
  -5.2411384412396913     
  -4.2262603011640225     
  -1.5180731747095431     
  -5.3067500803710423     
  -5.3199503126524910     
  -4.2300887344130222     
  -1.5447066741797599     
  -5.3466497077159350     
  -5.4005533618869705     
  -4.2339840020427912     
  -1.5715411830938757     
  -5.3871538579300875     
  -5.4830021441432848     
  -4.2379466103840464     
  -1.5985797586737283     
  -5.4282763740111619     
  -5.5673535775798078     
  -4.2419770734979680     
  -1.6258255284233643     
  -5.4700315258430114     
  -5.6536665030141862     
  -4.2460759133546020     
  -1.6532816922995102     
  -5.5124340246156169     
  -5.7420024781072341     
  -4.2502436600167934     
  -1.6809515249690534     
  -5.5554990432014222     
  -5.8324247909638771     
  -4.2544808518298733     
  -1.7088383781498906     
  -5.5992422291336501     
  -5.9250001904211889     
  -4.2587880356173082     
  -1.7369456830491299     
  -5.6436797305618098     
  -6.0197971132294583     
  -4.2631657668825769     
  -1.7652769528978114     
  -5.6888282089110298     
  -6.1168875084488290     
  -4.2676146100174943     
  -1.7938357855831493     
  -5.7347048652243950     
  -6.2163458529096776     
  -4.2721351385172639     
  -1.8226258663940140     
  -5.7813274591212185     
  -6.3182497085103613     
  -4.2767279352025200     
  -1.8516509708716540     
  -5.8287143319350454     
  -6.4226801095891810     
  -4.2813935924486506     
  -1.8809149677833847     
  -5.8768844327569658     
  -6.5297210512891342     
  -4.2861327124227051     
  -1.9104218222168807     
  -5.9258573406416328     
  -6.6394604758051718     
  -4.2909459073281964     
  -1.9401755988040108     
  -5.9756532942101730     
  -6.7519896009109122     
  -4.2958337996581326     
  -1.9701804650800780     
  -6.0262932162170042     
  -6.8674041625387447     
  -4.3007970224566243     
  -2.0004406949892113     
  -6.0777987474360451     
  -6.9858032014030229     
  -4.3058362195894437     
  -2.0309606725364175     
  -6.1301922714465675     
  -7.1072909958980324     
  -4.3109520460239033     
  -2.0617448955998241     
  -6.1834969539158031     
  -7.2319754756296586     
  -4.3161451681184815     
  -2.0927979799095704     
  -6.2377367699830248     
  -7.3599700763573219     
  -4.3214162639226004     
  -2.1241246631984181     
  -6.2929365455557065     
  -7.4913929799084222     
  -4.3267660234870213     
  -2.1557298095445692     
  -6.3491219929050180     
  -7.6263675317475705     
  -4.3321951491853312     
  -2.1876184139003150     
  -6.4063197493931261     
  -7.7650231368686082     
  -4.3377043560470021     
  -2.2197956068310964     
  -6.4645574229196399     
  -7.9074946674609183     
  -4.3432943721025774     
  -2.2522666594707101     
  -6.5238636329255977     
  -8.0539234974693787     
  -4.3489659387415145     
  -2.2850369887009152     
  -6.5842680591566172     
  -8.2044576787088861     
  -4.3547198110832879     
  -2.3181121625781747     
  -6.6458014917469352     
  -8.3592518940207583     
  -4.3605567583623674     
  -2.3514979060099215     
  -6.7084958809520892     
  -8.5184686038157569     
  -4.3664775643277203     
  -2.3852001067010042     
  -6.7723843954807084     
  -8.6822777866551419     
  -4.3724830276575348     
  -2.4192248213869068     
  -6.8375014788806210     
  -8.8508578789745673     
  -4.3785739623898996     
  -2.4535782823665415     
  -6.9038829129729322     
  -9.0243957890518232     
  -4.3847511983702061     
  -2.4882669043524501     
  -6.9715658813908190     
  -9.2030881139556797     
  -4.3910155817160978     
  -2.5232972916615419     
  -7.0405890422454878     
  -9.3871406551987011     
  -4.3973679753008383     
  -2.5586762457600534     
  -7.1109925971594770     
  -9.5767703715205865     
  -4.4038092592560076     
  -2.5944107731903161     
  -7.1828183749458798     
  -9.7722045505386621     
  -4.4103403314945231     
  -2.6305080939003691     
  -7.2561099090749215     
  -9.9736826942177359     
  -4.4169621082549977     
  -2.6669756499962594     
  -7.3309125292815533     
  -10.181456662037412     
  -4.4236755246685568     
  -2.7038211149550810     
  -7.4072734542468357     
  -10.395791262054255     
  -4.4304815353492719     
  -2.7410524033124779     
  -7.4852418887122401     
  -10.616966032550689     
  -4.4373811150094520     
  -2.7786776808691505     
  -7.5648691339563729     
  -10.845274746474463     
  -4.4443752591011298     
  -2.8167053754404279     
  -7.6462086945549288     
  -11.081027847593916     
  -4.4514649844851322     
  -2.8551441881853457     
  -7.7293164034118860     
  -11.324552351186654     
  -4.4586513301292472     
  -2.8940031055589892     
  -7.8142505460457841     
  -11.576193770439769     
  -4.4659353578370853     
  -2.9332914119224149     
  -7.9010719993240839     
  -11.836316611780692     
  -4.4733181530093340     
  -2.9730187028555051     
  -7.9898443739124367     
  -12.105306729152764     
  -4.4808008254392275     
  -3.0131948992262401     
  -8.0806341743810854     
  -12.383571425917681     
  -4.4883845101441864     
  -3.0538302620623803     
  -8.1735109600754647     
  -12.671542234544537     
  -4.4960703682356904     
  -3.0949354082796563     
  -8.2685475268345527     
  -12.969675737611752     
  -4.5038595878296155     
  -3.1365213273339085     
  -8.3658200948666384     
  -13.278455964664152     
  -4.5117533849994178     
  -3.1785993988575800     
  -8.4654085146016218     
  -13.598395777669060     
  -4.5197530047747119     
  -3.2211814113514188     
  -8.5673964829341376     
  -13.930039630188629     
  -4.5278597221879782     
  -3.2642795820091566     
  -8.6718717801605543     
  -14.273965306567630     
  -4.5360748433723348     
  -3.3079065777594563     
  -8.7789265199598088     
  -14.630786912357880     
  -4.5443997067135289     
  -3.3520755376138633     
  -8.8886574218024954     
  -15.001157306312649     
  -4.5528356840595325     
  -3.3968000964223681     
  -9.0011661015998392     
  -15.385771118929803     
  -4.5613841819913974     
  -3.4420944101388482     
  -9.1165593849918150     
  -15.785368293379578     
  -4.5700466431592801     
  -3.4879731827193070     
  -9.2349496471921597     
  -16.200737206058928     
  -4.5788245476878924     
  -3.5344516947778826     
  -9.3564551762376027     
  -16.632719003797014     
  -4.5877194146559228     
  -3.5815458341403907     
  -9.4812005687660790     
  -17.082211401209697     
  -4.5967328036543815     
  -3.6292721284479930     
  -9.6093171542751481     
  -17.550173954589482     
  -4.6058663164291840     
  -3.6776477799810183     
  -9.7409434589345736     
  -18.037632322012371     
  -4.6151215986137597     
  -3.7266907028817280     
  -9.8762257013496626     
  -18.545685026895701     
  -4.6245003415579262     
  -3.7764195629827317     
  -10.015318339051383     
  -19.075508366242083     
  -4.6340042842598201     
  -3.8268538204598546     
  -10.158384651798196     
  -19.628364467164062     
  -4.6436352154082385     
  -3.8780137755526058     
  -10.305597385301930     
  -20.205607772522857     
  -4.6533949755433994     
  -3.9299206176248491     
  -10.457139443595848     
  -20.808694061551112     
  -4.6632854593448290     
  -3.9825964778564837     
  -10.613204649057485     
  -21.439189187361155     
  -4.6733086180558576     
  -4.0360644858990335     
  -10.773998567962691     
  -22.098779790176181     
  -4.6834664620550894     
  -4.0903488308599139     
  -10.939739416389015     
  -22.789283519761081     
  -4.6937610635861464     
  -4.1454748270078534     
  -11.110659042787219     
  -23.512663264556533     
  -4.7041945596580472     
  -4.2014689846580007     
  -11.287004017271398     
  -24.271039043800066     
  -4.7147691551297850     
  -4.2583590867264283     
  -11.469036810099894     
  -25.066705745242455     
  -4.7254871259939417     
  -4.3161742715096523     
  -11.657037103189218     
  -25.902148351885241     
  -4.7363508228756785     
  -4.3749451223071949     
  -11.851303215828352     
  -26.780063359315335     
  -4.7473626747650357     
  -4.4347037645743255     
  -12.052153691023221     
  -27.703378847992489     
  -4.7585251930023347     
  -4.4954839713828401     
  -12.259929032383162     
  -28.675280246536921     
  -4.7698409755384983     
  -4.5573212780493799     
  -12.474993634232193     
  -29.699236932192285     
  -4.7813127114944125     
  -4.6202531069130179     
  -12.697737911223630     
  -30.779033973337278     
  -4.7929431860460463     
  -4.6843189033561377     
  -12.928580666023667     
  -31.918806199018562     
  -4.8047352856649459     
  -4.7495602843024862     
  -13.167971712516300     
  -33.123079107379226     
  -4.8166920037470167     
  -4.8160212005983327     
  -13.416394805821650     
  -34.396812517347207     
  -4.8288164466662442     
  -4.8837481148621391     
  -13.674370899701749     
  -35.745452874424785     
  -4.8411118402942241     
  -4.9527901966020451     
  -13.942461796259941     
  -37.174990623883716     
  -4.8535815370311841     
  -5.0231995366575415     
  -14.221274225939062     
  -38.692027553625977     
  -4.8662290233996703     
  -5.0950313833038656     
  -14.511464432591250     
  -40.303852669412656     
  -4.8790579282583320     
  -5.1683444027043750     
  -14.813743327611853     
  -42.018530123913862     
  -4.8920720317004234     
  -5.2432009667822559     
  -15.128882303541200     
  -43.845000346993203     
  -4.9052752747099069     
  -5.3196674720564703     
  -15.457719806143658     
  -45.793196260324628     
  -4.9186717696575277     
  -5.3978146935170672     
  -15.801168778096084     
  -47.874179740449520     
  -4.9322658117302423     
  -5.4777181782776836     
  -16.160225126149463     
  -50.100297204736322     
  -4.9460618914001184     
  -5.5594586844810179     
  -16.535977355184979     
  -52.485365397366330     
  -4.9600647080536255     
  -5.6431226718581451     
  -16.929617595665235     
  -55.044883616534541     
  -4.9742791849195500     
  -5.7288028514042795     
  -17.342454222789236     
  -57.796288979210516     
  -4.9887104854539688     
  -5.8165988029365883     
  -17.775926390133325     
  -60.759251168225120     
  -5.0033640313645478     
  -5.9066176708466571     
  -18.231620773895003     
  -63.956027943851211     
  -5.0182455224844382     
  -5.9989749502400809     
  -18.711290983473898     
  -67.411881105887176     
  -5.0333609587393271     
  -6.0937953779281839     
  -19.216880091768040     
  -71.155580096845966     
  -5.0487166644906605     
  -6.1912139455138426     
  -19.750546942494399     
  -75.219999920960319     
  -5.0643193155853341     
  -6.2913770552248298     
  -20.314696941901587     
  -79.642847014919070     
  -5.0801759694987680     
  -6.3944438433158703     
  -20.912018294513494     
  -84.467535517851672     
  -5.0962940990266405     
  -6.5005877010793949     
  -21.545524810897369     
  -89.744257389869787     
  -5.1126816300634292     
  -6.6099980299599448     
  -22.218606741321409     
  -95.531291572800725     
  -5.1293469841068928     
  -6.7228822753835393     
  -22.935091428117399     
  -101.89662113283026     
  -5.1462991262514830     
  -6.8394682941703699     
  -23.699316086613642     
  -108.91993635018960     
  -5.1635476195864554     
  -6.9600071234100014     
  -24.516215609240049     
  -116.69514237452901     
  -5.1811026871041381     
  -7.0847762353757266     
  -25.391429177049034     
  -125.33351139224447     
  -5.1989752824610491     
  -7.2140833845995740     
  -26.331430512490847     
  -134.96768582560364     
  -5.2171771712333426     
  -7.3482711812712616     
  -27.343688156182900     
  -145.75679743385192     
  -5.2357210246874564     
  -7.4877225620040573     
  -28.436864136936766     
  -157.89307851107262     
  -5.2546205285726737     
  -7.6328673779108209     
  -29.621062225769784     
  -171.61047953590756     
  -5.2738905100701050     
  -7.7841903855309713     
  -30.908140822289120     
  -187.19602212310107     
  -5.2935470868519170     
  -7.9422410150572214     
  -32.312110988212353     
  -205.00492900117089     
  -5.3136078432852525     
  -8.1076454124170585     
  -33.849647955721167     
  -225.48102720036223     
  -5.3340920402570680     
  -8.2811214214556674     
  -35.540755659723850     
  -249.18466345779743     
  -5.3550208670439474     
  -8.4634974121941262     
  -37.409640635657368     
  -276.83137899664865     
  -5.3764177463187020     
  -8.6557362037285959     
  -39.485875978132192     
  -309.34665681597829     
  -5.3983087070944000     
  -8.8589658334345600     
  -41.805975904252080     
  -347.94374313689605     
  -5.4207228456483740     
  -9.0745196581396339     
  -44.415553977778750     
  -394.24050946824576     
  -5.4436929020140452     
  -9.3039894375810626     
  -47.372357798790659     
  -450.42353774520018     
  -5.4672559907120171     
  -9.5492966679077327     
  -50.750534331879592     
  -519.54092166644091     
  -5.4914545410482623     
  -9.8127907318483825     
  -54.647091244377989     
  -605.81065037293354     
  -5.5163375279895721     
  -10.097385137764759     
  -59.190671122174891     
  -715.70382975060966     
  -5.5419621154008381     
  -10.406757940183464     
  -64.558449845304580     
  -857.58798262623213     
  -5.5683959003750578     
  -10.745629964084221     
  -70.990359715001190     
  -1049.3852179488426     
  -5.5957200616775182     
  -11.120257735495777     
  -78.860748849617693     
  -1301.3707155809791     
  -5.6240339196139981     
  -11.538962180661001     
  -88.621029216474824     
  -1702.0108294176471     
  -5.6534618004174639     
  -12.013980029794967     
  -101.38611043710748     
  -2141.6733250013440     
  -5.6841638773278857     
  -12.561066956824266     
  -117.44866037461722     
  -3441.4684789143453     
  -5.7163543717922716     
  -13.212837792677012     
  -143.25967396647539     
  -3382.4286164881482     
  -5.7503346896833865     
  -13.992556699068524     
  -168.62788859013597     
  -12222.148942536576     
  -5.7865609768119741     
  -15.064861434691796     
  -260.29400565916239     
   2705.7070530676419     
  -5.8258076912613683     
  -16.315599455742564     
  -240.00120276115553     
  -102963.38585728205     
  -5.8697055003220031     
  -19.446168954372496     
  -1012.2265966907887     
  -81829.567275213019     
  -5.9259259259259256     
  -26.041606324236511     
  -1625.9483512548732     
  -81829.567275213019     
   8883.3811572292452     
  -2934627.1590800257     
   1019072473209.1117     
  -2.5438089505235152E+017
   8881.2112216483220     
  -1659624.8978188571     
   255929788052.05713     
  -3.1080041068492390E+017
   8881.0776844987959     
  -1624143.8265452099     
   180048498583.57294     
  -8923792795377608.0     
   8880.9361388290290     
  -1592660.5493797164     
   177692462182.18134     
  -67780092611625520.     
   8880.7861195348032     
  -1560680.9386065891     
   158340987039.70187     
  -42795198165097360.     
   8880.6271355984991     
  -1529450.0014304316     
   145128445663.49127     
  -39489193394418176.     
   8880.4586687246265     
  -1498615.0395662761     
   131944391406.42352     
  -32472402731000324.     
   8880.2801719092513     
  -1468268.1753813359     
   120220695544.91208     
  -27562444147648584.     
   8880.0910679405497     
  -1438377.7266140620     
   109459828993.17004     
  -23182906636400276.     
   8879.8907478275923     
  -1408946.5077939478     
   99672215631.576645     
  -19547557417310276.     
   8879.6785691544446     
  -1379967.7601706197     
   90747778869.574860     
  -16469211916935080.     
   8879.4538543565086     
  -1351437.4205782604     
   82616842976.085709     
  -13877440213127164.     
   8879.2158889160182     
  -1323350.7057782013     
   75207896042.053192     
  -11691994588385006.     
   8878.9639194734682     
  -1295703.0634258247     
   68457719599.585739     
  -9850134451730564.0     
   8878.6971518516784     
  -1268489.9073151350     
   62308102467.791626     
  -8297756528150859.0     
   8878.4147489891584     
  -1241706.6910676719     
   56706065026.150696     
  -6989503993294855.0     
   8878.1158287792932     
  -1215348.8876159289     
   51603235298.852310     
  -5887055840613688.0     
   8877.7994618118664     
  -1189411.9949375251     
   46955490485.345940     
  -4958106671367595.0     
   8877.4646690132795     
  -1163891.5344663945     
   42722577061.368317     
  -4175409986311819.5     
   8877.1104191818722     
  -1138783.0514899532     
   38867775329.720596     
  -3515989323169499.0     
   8876.7356264145583     
  -1114082.1150875506     
   35357591449.252136     
  -2960470770189365.0     
   8876.3391474210384     
  -1089784.3181209990     
   32161475712.314766     
  -2492518719035822.0     
   8875.9197787217272     
  -1065885.2772637862     
   29251565768.057579     
  -2098360532010972.8     
   8875.4762537255301     
  -1042380.6329607238     
   26602451881.536964     
  -1766385335812183.8     
   8875.0072396835531     
  -1019266.0494656690     
   24190962405.871250     
  -1486805055860835.0     
   8874.5113345147656     
  -996537.21483895066     
   21995968344.489571     
  -1251369194043422.2     
   8873.9870634996932     
  -974189.84092289221     
   19998204358.212063     
  -1053123545429179.9     
   8873.4328758381198     
  -952219.66337406379     
   18180105712.867008     
  -886207059143751.25     
   8872.8471410668371     
  -930622.44165481941     
   16525659221.179604     
  -745680312009466.50     
   8872.2281453334726     
  -909393.95903338876     
   15020267243.316631     
  -627380922383201.38     
   8871.5740875224656     
  -888530.02258074097     
   13650623464.590572     
  -527801553889031.81     
   8870.8830752292870     
  -868026.46318952821     
   12404599528.046692     
  -443987038144486.50     
   8870.1531205790652     
  -847879.13557263627     
   11271141579.527992     
  -373447655741750.00     
   8869.3821358858786     
  -828083.91825872497     
   10240175779.908701     
  -314085969988649.69     
   8868.5679291490469     
  -808636.71359769104     
   9302522108.8069897     
  -264135167364976.91     
   8867.7081993828851     
  -789533.44777609524     
   8449815657.1506519     
  -222107035801979.03     
   8866.8005317765092     
  -770770.07081330137     
   7674434866.7054596     
  -186748158340197.44     
   8865.8423926805044     
  -752342.55656276771     
   6969435951.0709133     
  -157002929809454.97     
   8864.8311244173783     
  -734246.90272900590     
   6328493143.7052889     
  -131982424583420.62     
   8863.7639399130221     
  -716479.13086367596     
   5745844118.9463930     
  -110938131286456.08     
   8862.6379171466124     
  -699035.28637507383     
   5216240227.3265400     
  -93239828999702.672     
   8861.4499934166943     
  -681911.43853730045     
   4734901073.5755482     
  -78356932724170.703     
   8860.1969594214934     
  -665103.68049256038     
   4297473103.7528763     
  -65842784486572.344     
   8858.8754531519044     
  -648608.12926178519     
   3899991795.3059764     
  -55321403417564.602     
   8857.4819535959341     
  -632420.92575502524     
   3538847207.3904090     
  -46476334595151.273     
   8856.0127742539207     
  -616538.23477284086     
   3210752524.9038901     
  -39041244396461.945     
   8854.4640564642450     
  -600956.24502244673     
   2912715393.9394426     
  -32792003504462.824     
   8852.8317625398522     
  -585671.16912525636     
   2642011767.3719516     
  -27540014656031.133     
   8851.1116687164613     
  -570679.24362486647     
   2396162063.5765162     
  -23126594904725.102     
   8849.2993579140111     
  -555976.72899815231     
   2172909417.2019300     
  -19418241848248.785     
   8847.3902123135358     
  -541559.90967080824     
   1970199858.4463978     
  -16302648675277.127     
   8845.3794057524847     
  -527425.09402202768     
   1786164236.9576688     
  -13685347936445.492     
   8843.2618959422889     
  -513568.61440290045     
   1619101740.8120170     
  -11486884659093.104     
   8841.0324165128241     
  -499986.82714727626     
   1467464880.7012100     
  -9640437724333.7051     
   8838.6854688894691     
  -486676.11258227151     
   1329845792.4137242     
  -8089815798250.7969     
   8836.2153140093487     
  -473632.87504776136     
   1204963760.6166558     
  -6787771247131.5850     
   8833.6159638845420     
  -460853.54290601640     
   1091653843.7579882     
  -5694580464446.6016     
   8830.8811730211564     
  -448334.56855915237     
   988856508.46819532     
  -4776848955283.7412     
   8828.0044297043896     
  -436072.42846535984     
   895608185.00624657     
  -4006505809917.8809     
   8824.9789471610584     
  -424063.62315300974     
   811032660.43228650     
  -3359957437865.1816     
   8821.7976546124373     
  -412304.67723873031     
   734333236.97723222     
  -2817375449781.0986     
   8818.4531882317151     
  -400792.13944397861     
   664785588.65744710     
  -2362097565084.9395     
   8814.9378820219608     
  -389522.58261226525     
   601731252.82911754     
  -1980123507809.7910     
   8811.2437586320739     
  -378492.60372842540     
   544571702.52932584     
  -1659690990327.7607     
   8807.3625201299419     
  -367698.82393513963     
   492762947.03659868     
  -1390919040916.2144     
   8803.2855387538057     
  -357137.88855200337     
   445810614.08329415     
  -1165507993449.7004     
   8799.0038476646569     
  -346806.46709494526     
   403265471.80936134     
  -976487207676.40955     
   8794.5081317244694     
  -336701.25329469837     
   364719350.64278990     
  -818002903502.71643     
   8789.7887183270359     
  -326818.96511511097     
   329801430.34989870     
  -685139783652.04163     
   8784.8355683102582     
  -317156.34477310634     
   298174859.14969498     
  -573771037909.62366     
   8779.6382669808027     
  -307710.15875706857     
   269533676.49481642     
  -480432278758.79700     
   8774.1860152842892     
  -298477.19784522656     
   243600011.11065429     
  -402215541927.00488     
   8768.4676211562437     
  -289454.27712443122     
   220121531.36545631     
  -336680222082.59875     
   8762.4714910914063     
  -280638.23600704008     
   198869124.11632890     
  -281778202127.67218     
   8756.1856219710753     
  -272025.93824918766     
   179634782.80001441     
  -235790950770.21286     
   8749.5975931904977     
  -263614.27196620719     
   162229685.38566309     
  -197276663695.54813     
   8742.6945591304520     
  -255400.14964809755     
   146482445.64458835     
  -165025857683.35889     
   8735.4632420193357     
  -247380.50817394635     
   132237522.07397592     
  -138024065573.82367     
   8727.8899252341180     
  -239552.30882484902     
   119353770.54542917     
  -115420503603.86301     
   8719.9604470905397     
  -231912.53729462429     
   107703127.67556927     
  -96501755265.089157     
   8711.6601951747343     
  -224458.20369979905     
   97169413.306881189     
  -80669671718.626251     
   8702.9741012701197     
  -217186.34258652944     
   87647241.462756753     
  -67422816739.049095     
   8693.8866369349180     
  -210094.01293575074     
   79041029.909399971     
  -56340886646.388840     
   8684.3818097867643     
  -203178.29816588346     
   71264099.681081444     
  -47071632892.684074     
   8674.4431605518894     
  -196436.30613172153     
   64237856.294888139     
  -39319884231.190193     
   8664.0537609367948     
  -189865.16912135395     
   57891045.437251106     
  -32838333579.909954     
   8653.1962123804969     
  -183462.04384815425     
   52159076.398954980     
  -27419807253.768024     
   8641.8526457450553     
  -177224.11144172886     
   46983407.050291374     
  -22890776244.438622     
   8630.0047220011184     
  -171148.57742443099     
   42310985.202273965     
  -19105919106.876568     
   8617.6336339636655     
  -165232.67172342952     
   38093739.925154567     
  -15943539262.304974     
   8604.7201091307907     
  -159473.64852104205     
   34288123.072952598     
  -13301793481.792641     
   8591.2444136752183     
  -153868.78670895379     
   30854679.400551092     
  -11095289233.895153     
   8577.1863576341329     
  -148415.38797084626     
   27757704.011492133     
  -9253027717.7350388     
   8562.5253013378078     
  -143110.78404822366     
   24964758.973535236     
  -7714034693.4925308     
   8547.2401631111479     
  -137952.30830512979     
   22446852.965692319     
  -6432481985.8532343     
   8531.3094282747006     
  -132937.40593743790     
   20176382.248570681     
  -5352802780.8437366     
   8514.7111594625694     
  -128063.20560109350     
   18133242.988944829     
  -4485752924.4311657     
   8497.4230082640879     
  -123328.18305384459     
   16281709.909601284     
  -3650227498.1470008     
   8479.4222281836410     
  -118725.69860031117     
   14652430.912451468     
  -3326238432.0011802     
   8460.6856888987404     
  -114269.09967071240     
   13046938.328099165     
  -1817686330.7946975     
   8441.1898917800536     
  -109894.21263227046     
   12098185.096599517     
  -4673564862.6624193     
   8420.9109866183535     
  -105838.10040886198     
   9460262.7834838983     
  -787091076.54424775     
   8203.1440799219690     
  -73294.744176647146     
   3557079.7094020396     
  -180259964.17465761     
   8039.3224057238849     
  -58889.219957911773     
   2205129.9780921079     
  -105231308.88634253     
   7904.2371789908320     
  -49836.657109070155     
   1415895.1614445387     
  -50840204.018229425     
   7787.7005027894002     
  -43710.435127189266     
   1034593.6313078179     
  -33346786.472213112     
   7684.3695816284726     
  -39162.719217004174     
   784492.73276621965     
  -21627305.311971720     
   7591.0279365202514     
  -35645.767527772543     
   622287.94292643166     
  -15383839.701447155     
   7505.5624448487752     
  -32822.774807542519     
   506909.14516557800     
  -11251295.756071428     
   7426.4978884910151     
  -30499.190877140965     
   422524.42699504236     
  -8550058.1145287585     
   7352.7570943088422     
  -28546.882331813169     
   358398.99113607663     
  -6658955.5627206545     
   7283.5258359932423     
  -26879.742792933797     
   308456.82441567176     
  -5303696.4137715725     
   7218.1714639070406     
  -25436.902978613656     
   268679.10131238494     
  -4300808.6995286597     
   7156.1912507077786     
  -24174.147635167894     
   236423.03606591997     
  -3542064.1054288452     
   7097.1781808436235     
  -23058.446156815084     
   209857.55527520360     
  -2956049.0144315492     
   7040.7974869062054     
  -22064.584299459661     
   187687.18766696705     
  -2495594.8336478155     
   6986.7700774111991     
  -21172.940764255720     
   168970.22641460842     
  -2128253.6115849400     
   6934.8605354529700     
  -20367.994387399896     
   153008.32432772135     
  -1831271.2565641680     
   6884.8682378981348     
  -19637.289101821869     
   139273.78990349011     
  -1588316.2345579432     
   6836.6206588893119     
  -18970.701081702377     
   127361.41814430553     
  -1387452.5810734443     
   6789.9682361018786     
  -18359.908726875976     
   116955.52378625468     
  -1219806.7105624876     
   6744.7803768285003     
  -17798.002483767752     
   107806.97345703605     
  -1078682.2614009483     
   6700.9423097928529     
  -17279.192908883837     
   99716.856496528926     
  -958956.58480148623     
   6658.3525741771091     
  -16798.589062366220     
   92524.682110517766     
  -856662.38400494924     
   6616.9209954346343     
  -16352.028071513725     
   86099.714230480662     
  -768692.45312878850     
   6576.5670376502103     
  -15935.942483857487     
   80334.520832014736     
  -692588.10836766439     
   6537.2184505065734     
  -15547.255906729306     
   75140.110019257248     
  -626385.40582947701     
   6498.8101491554044     
  -15183.300082992322     
   70442.219475536171     
  -568501.90246394579     
   6461.2832799774196     
  -14841.748396285840     
   66178.455207056570     
  -517652.26791365515     
   6424.5844360150631     
  -14520.562100273941     
   62296.063197704178     
  -472784.69615466852     
   6388.6649938984865     
  -14217.946497338318     
   58750.177976544161     
  -433032.49561764783     
   6353.4805501347500     
  -13932.314966748429     
   55502.434259411799     
  -397676.88503120118     
   6318.9904392306717     
  -13662.259237045704     
   52519.857621677787     
  -366118.14229522244     
   6285.1573196522195     
  -13406.524664105351     
   49773.971554463613     
  -337853.04808897024     
   6251.9468163602951     
  -13163.989550984701     
   47240.073693796337     
  -312457.11145052849     
   6219.3272108010533     
  -12933.647753355417     
   44896.645357917383     
  -289570.46159214928     
   6187.2691709126893     
  -12714.593972720682     
   42724.866895976265     
  -268886.57408135379     
   6155.7455150462674     
  -12506.011261504827     
   40708.217590366112     
  -250143.20127025835     
   6124.7310047649253     
  -12307.160358576813     
   38832.143580839169     
  -233115.03374647998     
   6094.2021623434612     
  -12117.370547555363     
   37083.780827740571     
  -217607.72783058108     
   6064.1371094839988     
  -11936.031788313485     
   35451.722869011210     
  -203453.01602285932     
   6034.5154243277711     
  -11762.587918018859     
   33925.825248839770     
  -190504.68746754687     
   6005.3180143047875     
  -11596.530754664676     
   32497.040092833166     
  -178635.26325051411     
   5976.5270027427177     
  -11437.394965386457     
   31157.275618454310     
  -167733.23640203074     
   5948.1256274700481     
  -11284.753585476723     
   29899.276345439081     
  -157700.76930804629     
   5920.0981499089949     
  -11138.214093174054     
   28716.520575628732     
  -148451.76489823119     
   5892.4297733708308     
  -10997.414960887752     
   27603.132338891995     
  -139910.24408567528     
   5865.1065694481658     
  -10862.022616269898     
   26553.805508249436     
  -132008.97665291475     
   5838.1154115516574     
  -10731.728757040893     
   25563.738183352572     
  -124688.31970062517     
   5811.4439147677058     
  -10606.247972118517     
   24628.575785597885     
  -117895.23146995151     
   5785.0803813230777     
  -10485.315628780589     
   23744.361549573248     
  -111582.42824520993     
   5759.0137510353698     
  -10368.685991562321     
   22907.493337734173     
  -105707.66398367114     
   5733.2335562075750     
  -10256.130543573343     
   22114.685857856639     
  -100233.11098172917     
   5707.7298804928942     
  -10147.436485114968     
   21362.937525493668     
  -95124.826401497470     
   5682.4933213142285     
  -10042.405387982528     
   20649.501327482438     
  -90352.292202575249     
   5657.5149554730033     
  -9940.8519868239127     
   19971.859135963121     
  -85888.015875382844     
   5632.7863076252952     
  -9842.6030914417606     
   19327.699016897750     
  -81707.184140929996     
   5608.2993213407944     
  -9747.4966060599163     
   18714.895135840779     
  -77787.361541469654     
   5584.0463324927196     
  -9655.3806434096150     
   18131.489924279758     
  -74108.226897858476     
   5560.0200447551770     
  -9566.1127230425500     
   17575.678222545819     
  -70651.343342349661     
   5536.2135070092218     
  -9479.5590446174901     
   17045.793147478194     
  -67399.956300787686     
   5512.6200924805325     
  -9395.5938280607388     
   16540.293475222286     
  -64338.815962267414     
   5489.2334794506014     
  -9314.0987134839197     
   16057.752355505283     
  -61454.021197526832     
   5466.0476334000323     
  -9234.9622146038473     
   15596.847196523831     
  -58732.881286570358     
   5443.0567904572308     
  -9158.0792201453514     
   15156.350586874552     
  -56163.794813911540     
   5420.2554420387414     
  -9083.3505383637385     
   14735.122125770216     
  -53736.140170206585     
   5397.6383205789280     
  -9010.6824803630789     
   14332.101074493665     
  -51440.181438289030     
   5375.2003862569009     
  -8939.9864783925786     
   13946.299713706498     
  -49266.981413739588     
   5352.9368146375455     
  -8871.1787357255544     
   13576.797353103451     
  -47208.326941094972     
   5330.8429851515803     
  -8804.1799050901827     
   13222.734901045242     
  -45256.660361040806     
   5308.9144703466682     
  -8738.9147929667251     
   12883.309948337435     
  -43405.018932995481     
   5287.1470258480076     
  -8675.3120873300322     
   12557.772306339968     
  -41646.981349969938     
   5265.5365809725135     
  -8613.3041066986443     
   12245.419946215194     
  -39976.617658872383     
   5244.0792299457798     
  -8552.8265685486731     
   11945.595313773651     
  -38388.447388201312     
   5222.7712236756288     
  -8493.8183753683334     
   11657.681958362140     
  -36877.398377815516     
   5201.6089620400980     
  -8436.2214167961065     
   11381.101470528523     
  -35438.772976941771     
   5180.5889866514708     
  -8379.9803864367805     
   11115.310673201460     
  -34068.214991218127     
   5159.7079740612271     
  -8325.0426121018590     
   10859.799060767324     
  -32761.681632173502     
   5138.9627293738267     
  -8271.3578983286261     
   10614.086448526023     
  -31515.416768618496     
   5118.3501802399214     
  -8218.8783801504069     
   10377.720822761385     
  -30325.927996017319     
   5097.8673712020627     
  -8167.5583871865256     
   10150.276362791254     
  -29189.964594316709     
   5077.5114583681670     
  -8117.3543172087129     
   9931.3516283338795     
  -28104.498547499967     
   5057.2797043900327     
  -8068.2245184148096     
   9720.5678892276301     
  -27066.706806490922     
   5037.1694737260095     
  -8020.1291797212925     
   9517.5675881789484     
  -26073.954767284682     
   5017.1782281685892     
  -7973.0302284322843     
   9322.0129274243136     
  -25123.782442933385     
   4997.3035226192042     
  -7926.8912347159676     
   9133.5845591023135     
  -24213.890305314068     
   4977.5430010938726     
  -7881.6773223636810     
   8951.9803818124565     
  -23342.127719605538     
   4957.8943929446041     
  -7837.3550853493616     
   8776.9144239154157     
  -22506.481171748765     
   4938.3555092826118     
  -7793.8925097517549     
   8608.1158151272994     
  -21705.064923136870     
   4918.9242395904375     
  -7751.2589006434264     
   8445.3278282037736     
  -20936.110676169283     
   4899.5985485110259     
  -7709.4248135775861     
   8288.3069981325025     
  -20197.959875044562     
   4880.3764728026972     
  -7668.3619903345807     
   8136.8222990696686     
  -19489.055360689035     
   4861.2561184497399     
  -7628.0432986272453     
   7990.6543838645011     
  -18807.934253422336     
   4842.2356579190982     
  -7588.4426754751739     
   7849.5948769638335     
  -18153.221534609660     
   4823.3133275543050     
  -7549.5350739941296     
   7713.4457154542624     
  -17523.623567183116     
   4804.4874250984230     
  -7511.2964133587429     
   7582.0185387003894     
  -16917.922821732631     
   4785.7563073383490     
  -7473.7035317181480     
   7455.1341175373946     
  -16334.972502467994     
   4767.1183878633428     
  -7436.7341418648821     
   7332.6218237688845     
  -15773.691888378729     
   4748.5721349311434     
  -7400.3667894689452     
   7214.3191346060430     
  -15233.061772252027     
   4730.1160694354721     
  -7364.5808137041449     
   7100.0711713141536     
  -14712.120448973461     
   4711.7487629691504     
  -7329.3563101059917     
   6989.7302679468521     
  -14209.960211909116     
   4693.4688359774318     
  -7294.6740955202313     
   6883.1555663575336     
  -13725.723201967763     
   4675.2749559964959     
  -7260.5156749984799     
   6780.2126423427753     
  -13258.598988593792     
   4657.1658359724051     
  -7226.8632105178021     
   6680.7731499283218     
  -12807.820934440122     
   4639.1402326560956     
  -7193.6994914106817     
   6584.7144929200203     
  -12372.663772533622     
   4621.1969450702782     
  -7161.0079063918165     
   6491.9195146260190     
  -11952.440751206257     
   4603.3348130443783     
  -7128.7724170827714     
   6402.2762089919715     
  -11546.501761146636     
   4585.5527158138875     
  -7096.9775329458334     
   6315.6774457833717     
  -11154.230178070238     
   4567.8495706807125     
  -7065.6082875327547     
   6232.0207194478444     
  -10775.041998175939     
   4550.2243317313460     
  -7034.6502159729816     
   6151.2079044615257     
  -10408.382732971304     
   4532.6759886098362     
  -7004.0893336269173     
   6073.1450339642406     
  -10053.726433626698     
   4515.2035653427556     
  -6973.9121158277267     
   5997.7420857120396     
  -9710.5737347638660     
   4497.8061192135074     
  -6944.1054786566929     
   5924.9127827013108     
  -9378.4501438987900     
   4480.4827396834744     
  -6914.6567606833851     
   5854.5744066220714     
  -9056.9048309009231     
   4463.2325473576693     
  -6885.5537056158546     
   5786.6476203903148     
  -8745.5091401524369     
   4446.0546929926768     
  -6856.7844458102809     
   5721.0563018391713     
  -8443.8554414076789     
   4428.9483565447963     
  -6828.3374865906108     
   5657.7273860286132     
  -8151.5555768703889     
   4411.9127462564265     
  -6800.2016913275338     
   5596.5907192020859     
  -7868.2404291498569     
   4394.9470977788460     
  -6772.3662672395703     
   5537.5789159834621     
  -7593.5580778774174     
   4378.0506733296270     
  -6744.8207518736135     
   5480.6272303993810     
  -7327.1734315657277     
   4361.2227608830481     
  -6717.5550002234577     
   5425.6734296626382     
  -7068.7671197718309     
   4344.4626733919386     
  -6690.5591724586402     
   5372.6576762643490     
  -6818.0344718191855     
   4327.7697480394800     
  -6663.8237222236658     
   5321.5224177257051     
  -6574.6849473357488     
   4311.1433455195793     
  -6637.3393854777996     
   5272.2122806206871     
  -6338.4414181734373     
   4294.5828493444915     
  -6611.0971698512867     
   5224.6739699843865     
  -6109.0390721855274     
   4278.0876651784401     
  -6585.0883444839683     
   5178.8561769429944     
  -5886.2252163788016     
   4261.6572201960671     
  -6559.3044303220604     
   5134.7094878201533     
  -5669.7584851711272     
   4245.2909624645845     
  -6533.7371908545565     
   5092.1862991813705     
  -5459.4079541622659     
   4228.9883603485687     
  -6508.3786232577904     
   5051.2407395251530     
  -5254.9532277912431     
   4212.7489019364020     
  -6483.2209499331857     
   5011.8285903167189     
  -5056.1832287023162     
   4196.5720944873956     
  -6458.2566104171401     
   4973.9072161014519     
  -4862.8962377984817     
   4180.4574638986996     
  -6433.4782536410912     
   4937.4354943179624     
  -4674.8990238169381     
   4164.4045541911391     
  -6408.8787305261985     
   4902.3737516393358     
  -4492.0068507150027     
   4148.4129270131643     
  -6384.4510868964526     
   4868.6837002589727     
  -4314.0425723256121     
   4132.4821611621346     
  -6360.1885566933888     
   4836.3283809665309     
  -4140.8366956762584     
   4116.6118521222088     
  -6336.0845554766001     
   4805.2721057489589     
  -3972.2266360853573     
   4100.8016116181370     
  -6312.1326741972816     
   4775.4804059783191     
  -3808.0568103698138     
   4085.0510671842935     
  -6288.3266732325847     
   4746.9199799005455     
  -3648.1776341710297     
   4069.3598617483112     
  -6264.6604766637229     
   4719.5586476442631     
  -3492.4461696878975     
   4053.7276532287283     
  -6241.1281667911835     
   4693.3653013716039     
  -3340.7248299667085     
   4038.1541141460584     
  -6217.7239788748875     
   4668.3098651468536     
  -3192.8817880298966     
   4022.6389312467504     
  -6194.4422960826787     
   4644.3632517366295     
  -3048.7905424151877     
   4007.1818051395148     
  -6171.2776446466660     
   4621.4973226685152     
  -2908.3295264997987     
   3991.7824499435160     
  -6148.2246892119447     
   4599.6848512197666     
  -2771.3819334145205     
   3976.4405929479635     
  -6125.2782283670977     
   4578.8994867191577     
  -2637.8357661260429     
   3961.1559742826539     
  -6102.4331903541170     
   4559.1157184732128     
  -2507.5831428023753     
   3945.9283465990225     
  -6079.6846289456780     
   4540.3088449021943     
  -2380.5204932388710     
   3930.7574747613062     
  -6057.0277194804148     
   4522.4549412029028     
  -2256.5482640612554     
   3915.6431355474210     
  -6034.4577550543518     
   4505.5308292224436     
  -2135.5705918111180     
   3900.5851173591773     
  -6011.9701428568360     
   4489.5140497838602     
  -2017.4953629023530     
   3885.5832199414813     
  -5989.5604006459707     
   4474.3828345620932     
  -1902.2338932576515     
   3870.6372541101778     
  -5967.2241533586594     
   4460.1160803626608     
  -1789.7008692295442     
   3855.7470414882073     
  -5944.9571298481442     
   4446.6933238434385     
  -1679.8140602791120     
   3840.9124142497662     
  -5922.7551597425572     
   4434.0947183913449     
  -1572.4944213866352     
   3826.1332148721744     
  -5900.6141704210013     
   4422.3010102309454     
  -1467.6657087983572     
   3811.4092958951592     
  -5878.5301841018863     
   4411.2935174149579     
  -1365.2545176451883     
   3796.7405196872865     
  -5856.4993150370174     
   4401.0541085326186     
  -1265.1901082696884     
   3782.1267582192768     
  -5834.5177668088845     
   4391.5651827205966     
  -1167.4043356986647     
   3767.5678928439538     
  -5812.5818297265760     
   4382.8096502028566     
  -1071.8313778336769     
   3753.0638140825858     
  -5790.6878783138964     
   4374.7709148691038     
  -978.40799099658307     
   3738.6144214173942     
  -5768.8323688893815     
   4367.4328549366292     
  -887.07290507736536     
   3724.2196230899999     
  -5747.0118372316683     
   4360.7798081485489     
  -797.76727026946833     
   3709.8793359056081     
  -5725.2228963272437     
   4354.7965536215279     
  -710.43413559711246     
   3695.5934850427170     
  -5703.4622341991790     
   4349.4682976045497     
  -625.01860688680551     
   3681.3620038681634     
  -5681.7266118100351     
   4344.7806580528986     
  -541.46772726253357     
   3667.1848337573178     
  -5660.0128610396569     
   4340.7196500984301     
  -459.73025898037992     
   3653.0619239192465     
  -5638.3178827315205     
   4337.2716731560768     
  -379.75687556463492     
   3638.9932312266737     
  -5616.6386448071571     
   4334.4234965893420     
  -301.49982267721469     
   3624.9787200505748     
  -5594.9721804458850     
   4332.1622479192629     
  -224.91303422120816     
   3611.0183620992434     
  -5573.3155863256807     
   4330.4754001626043     
  -149.95195464134653     
   3597.1121362616809     
  -5551.6660209240172     
   4329.3507605027935     
  -76.573611924413783     
   3583.2600284551613     
  -5530.0207028767263     
   4328.7764584133611     
  -4.7363569111439530     
   3569.4620314768290     
  -5508.3769093913515     
   4328.7409357365268     
   65.599981716877608     
   3555.7181448591987     
  -5486.7319747130123     
   4329.2329355994043     
   134.47419476415223     
   3542.0283747294229     
  -5465.0832886438629     
   4330.2414920601350     
   201.92401116619277     
   3528.3927336722013     
  -5443.4282951083533     
   4331.7559221438814     
   267.98559920634921     
   3514.8112405962188     
  -5421.7644907676486     
   4333.7658141379288     
   332.69422436205758     
   3501.2839206039853     
  -5400.0894236802524     
   4336.2610208206443     
   396.08383383520015     
   3487.8108048649747     
  -5378.4006920042648     
   4339.2316495744089     
   458.18733298474359     
   3474.3919304919509     
  -5356.6959427438987     
   4342.6680545717936     
   519.03656445429033     
   3461.0273404203786     
  -5334.9728705354564     
   4346.5608288052008     
   578.66231895823091     
   3447.7170832908187     
  -5313.2292164729497     
   4350.9007961973875     
   637.09437121324243     
   3434.4612133342121     
  -5291.4627669725032     
   4355.6790039814878     
   694.36170378276017     
   3421.2597902599573     
  -5269.6713526706499     
   4360.8867167598582     
   750.49207052343195     
   3408.1128791466990     
  -5247.8528473605274     
   4366.5154072887835     
   805.51270405676337     
   3395.0205503357292     
  -5226.0051669608829     
   4372.5567525692095     
   859.44966865872550     
   3381.9828793269317     
  -5204.1262685167494     
   4379.0026250841502     
   912.32837335583019     
   3368.9999466771774     
  -5182.2141492343280     
   4385.8450878843187     
   964.17339981155476     
   3356.0718379011005     
  -5160.2668455436606     
   4393.0763883829050     
   1015.0084857056745     
   3343.1986433741763     
  -5138.2824321926391     
   4400.6889520256973     
   1064.8567278745750     
   3330.3804582380312     
  -5116.2590213688627     
   4408.6753774847566     
   1113.7404279184002     
   3317.6173823079125     
  -5094.1947618484155     
   4417.0284306941448     
   1161.6811557403696     
   3304.9095199822514     
  -5072.0878381732746     
   4425.7410393621976     
   1208.7000060641901     
   3292.2569801542518     
  -5049.9364698513500     
   4434.8062894076793     
   1254.8170496788759     
   3279.6598761254486     
  -5027.7389105846305     
   4444.2174172802706     
   1300.0521843649938     
   3267.1183255211604     
  -5005.4934475197715     
   4453.9678086630083     
   1344.4242590111560     
   3254.6324502077941     
  -4983.1984005216000     
   4464.0509906055922     
   1387.9518926729349     
   3242.2023762119297     
  -4960.8521214705852     
   4474.4606298006393     
   1430.6527913528939     
   3229.8282336411394     
  -4938.4529935817436     
   4485.1905257357857     
   1472.5444976663298     
   3217.5101566064786     
  -4915.9994307437337     
   4496.2346094682835     
   1513.6435305889777     
   3205.2482831466086     
  -4893.4898768801932     
   4507.5869359477001     
   1553.9664297105778     
   3193.0427551534835     
  -4870.9228053298984     
   4519.2416841705299     
   1593.5286720955987     
   3180.8937182995701     
  -4848.2967182464436     
   4531.1931492112471     
   1632.3457430424589     
   3168.8013219665390     
  -4825.6101460177060     
   4543.4357422840649     
   1670.4322325430962     
   3156.7657191753874     
  -4802.8616467019247     
   4555.9639840281388     
   1707.8026172042337     
   3144.7870665179489     
  -4780.0498054827121     
   4568.7725036571701     
   1744.4705712278444     
   3132.8655240897424     
  -4757.1732341412153     
   4581.8560329413795     
   1780.4497297447067     
   3121.0012554241225     
  -4734.2305705440758     
   4595.2094059144638     
   1815.7528053077422     
   3109.1944274276866     
  -4711.2204781494038     
   4608.8275519542731     
   1850.3926542542497     
   3097.4452103168983     
  -4688.1416455273657     
   4622.7054968611792     
   1884.3811718594700     
   3085.7537775558908     
  -4664.9927858960864     
   4636.8383556501258     
   1917.7303775812516     
   3074.1203057954108     
  -4641.7726366732568     
   4651.2213334819844     
   1950.4513791783670     
   3062.5449748128644     
  -4618.4799590424864     
   4665.8497188258225     
   1982.5554146859272     
   3051.0279674534295     
  -4595.1135375343329     
   4680.7188844359671     
   2014.0529600681919     
   3039.5694695721986     
  -4571.6721796191514     
   4695.8242816364782     
   2044.9543763933871     
   3028.1696699773233     
  -4548.1547153164120     
   4711.1614394594289     
   2075.2694710469291     
   3016.8287603741142     
  -4524.5599968165316     
   4726.7259604922810     
   2105.0080006398725     
   3005.5469353100762     
  -4500.8868981140595     
   4742.5135204970793     
   2134.1789536700580     
   2994.3243921208400     
  -4477.1343146561921     
   4758.5198626496058     
   2162.7915186723390     
   2983.1613308769588     
  -4453.3011630019691     
   4774.7407990396478     
   2190.8539580744623     
   2972.0579543315407     
  -4429.3863804950570     
   4791.1722037252066     
   2218.3748628931899     
   2961.0144678686838     
  -4405.3889249477515     
   4807.8100151969047     
   2245.3619108542107     
   2950.0310794526890     
  -4381.3077743359381     
   4824.6502295283117     
   2271.8229088101480     
   2939.1079995780169     
  -4357.1419265087570     
   4841.6889013443879     
   2297.7651175748556     
   2928.2454412199581     
  -4332.8903989060800     
   4858.9221397261999     
   2323.1956012290125     
   2917.4436197859977     
  -4308.5522282899265     
   4876.3461067354165     
   2348.1211579442561     
   2906.7027530678333     
  -4284.1264704845380     
   4893.9570154199982     
   2372.5480840298951     
   2896.0230611940319     
  -4259.6122001308622     
   4911.7511260502233     
   2396.4828154016286     
   2885.4047665832868     
  -4235.0085104478230     
   4929.7247471657347     
   2419.9308967157217     
   2874.8480938982570     
  -4210.3145130076800     
   4947.8742288911035     
   2442.8983300523737     
   2864.3532699999550     
  -4185.5293375195370     
   4966.1959663664957     
   2465.3900369400958     
   2853.9205239026651     
  -4160.6521316245107     
   4984.6863916435468     
   2487.4114288086807     
   2843.5500867293554     
  -4135.6820607020036     
   5003.3419773596115     
   2508.9670016571622     
   2833.2421916675680     
  -4110.6183076839243     
   5022.1592298720407     
   2530.0614673769446     
   2822.9970739257556     
  -4085.4600728820510     
   5041.1346908773676     
   2550.6989027921327     
   2812.8149706900385     
  -4060.2065738232363     
   5060.2649326483088     
   2570.8834033587304     
   2802.6961210813629     
  -4034.8570450961824     
   5079.5465581734989     
   2590.6185202144425     
   2792.6407661130252     
  -4009.4107382080601     
   5098.9761970751078     
   2609.9078141858272     
   2782.6491486485465     
  -3983.8669214511692     
   5118.5505056815009     
   2628.7542930805407     
   2772.7215133598647     
  -3958.2248797797656     
   5138.2661628796050     
   2647.1610013386107     
   2762.8581066858242     
  -3932.4839146965933     
   5158.1198703896443     
   2665.1303192951968     
   2753.0591767909336     
  -3906.6433441511576     
   5178.1083477843586     
   2682.6648015597702     
   2743.3249735243671     
  -3880.7025024472073     
   5198.2283337960571     
   2699.7663247264713     
   2733.6557483791839     
  -3854.6607401596375     
   5218.4765812315054     
   2716.4367817024536     
   2724.0517544517425     
  -3828.5174240638239     
   5238.8498570942738     
   2732.6775555447334     
   2714.5132464012763     
  -3802.2719370741852     
   5259.3449387608598     
   2748.4899506673760     
   2705.0404804096138     
  -3775.9236781938066     
   5279.9586133908651     
   2763.8747866681388     
   2695.6337141410063     
  -3749.4720624746014     
   5300.6876742908762     
   2778.8327815709317     
   2686.2932067020465     
  -3722.9165209884932     
   5321.5289201526575     
   2793.3641365337544     
   2677.0192186016407     
  -3696.2565008101692     
   5342.4791511766616     
   2807.4690273321412     
   2667.8120117110138     
  -3669.4914650100241     
   5363.5351688816518     
   2821.1470341583354     
   2658.6718492237169     
  -3642.6208926587260     
   5384.6937716378388     
   2834.3975619201301     
   2649.5989956156045     
  -3615.6442788462500     
   5405.9517533522403     
   2847.2198349412488     
   2640.5937166047574     
  -3588.5611347075846     
   5427.3059021142999     
   2859.6123646273804     
   2631.6562791113197     
  -3561.3709874651754     
   5448.7529948490055     
   2871.5737838578821     
   2622.7869512172151     
  -3534.0733804824840     
   5470.2897982279392     
   2883.1019700427778     
   2613.9860021257159     
  -3506.6678733294052     
   5491.9130630032605     
   2894.1948213175856     
   2605.2537021208304     
  -3479.1540418614895     
   5513.6195241631413     
   2904.8494454064221     
   2596.5903225264751     
  -3451.5314783135718     
   5535.4058950036906     
   2915.0630781265759     
   2587.9961356653957     
  -3423.7997914058392     
   5557.2688680896390     
   2924.8320489511802     
   2579.4714148178073     
  -3395.9586064644727     
   5579.2051084567738     
   2934.1527189573471     
   2571.0164341797104     
  -3368.0075655587088     
   5601.2112538489528     
   2943.0207406308232     
   2562.6314688208490     
  -3339.9463276505767     
   5623.2839094036844     
   2951.4315528996749     
   2554.3167946422745     
  -3311.7745687619422     
   5645.4196460504318     
   2959.3798997822205     
   2546.0726883334682     
  -3283.4919821585681     
   5667.6149952987989     
   2966.8604277443314     
   2537.8994273289868     
  -3255.0982785490546     
   5689.8664485068812     
   2973.8668591107166     
   2529.7972897645868     
  -3226.5931863029114     
   5712.1704499502121     
   2980.3929053620504     
   2521.7665544327810     
  -3197.9764516861851     
   5734.5233967404274     
   2986.4312529051167     
   2513.8075007377834     
  -3169.2478391164905     
   5756.9216311372156     
   2991.9745565012545     
   2505.9204086497894     
  -3140.4071314378707     
   5779.3614403109750     
   2997.0145021287171     
   2498.1055586585480     
  -3111.4541302144003     
   5801.8390490769407     
   3001.5424357970646     
   2490.3632317261695     
  -3082.3886560483447     
   5824.3506173454180     
   3005.5489960505142     
   2482.6937092391099     
  -3053.2105489179412     
   5846.8922348157976     
   3009.0242240717730     
   2475.0972729592863     
  -3023.9196685396614     
   5869.4599164963356     
   3011.9574511675851     
   2467.5742049742503     
  -2994.5158947549698     
   5892.0495973800926     
   3014.3373720711411     
   2460.1247876463681     
  -2964.9991279423434     
   5914.6571276706254     
   3016.1519218950802     
   2452.7493035609341     
  -2935.3692894554556     
   5937.2782670848383     
   3017.3881850012763     
   2445.4480354731550     
  -2905.6263220915621     
   5959.9086784723486     
   3018.0327098109688     
   2438.2212662539278     
  -2875.7701905858917     
   5982.5439237959308     
   3018.0707876710799     
   2431.0692788343426     
  -2845.8008821396425     
   6005.1794547034642     
   3017.4872880278331     
   2423.9923561488245     
  -2815.7184069794753     
   6027.8106093636725     
   3016.2656842845749     
   2416.9907810768354     
  -2785.5227989510759     
   6050.4326019958071     
   3014.3889553591821     
   2410.0648363830478     
  -2755.2141161481845     
   6073.0405191610007     
   3011.8385390958097     
   2403.2148046558991     
  -2724.7924415797711     
   6095.6293082042193     
   3008.5952596564953     
   2396.4409682444270     
  -2694.2578838776321     
   6118.1937726516426     
   3004.6383968000769     
   2389.7436091932868     
  -2663.6105780444332     
   6140.7285606276437     
   2999.9463556306823     
   2383.1230091758416     
  -2632.8506862471272     
   6163.2281582948735     
   2994.4959241541474     
   2376.5794494252118     
  -2601.9783986570742     
   6185.6868777260297     
   2988.2629411606740     
   2370.1132106631635     
  -2570.9939343382980     
   6208.0988497847347     
   2981.2213159234711     
   2363.7245730267118     
  -2539.8975421897003     
   6230.4580096541613     
   2973.3440079288534     
   2357.4138159922982     
  -2508.6895019412814     
   6252.7580897136268     
   2964.6017949067068     
   2351.1812182974086     
  -2477.3701252090582     
   6274.9926031754276     
   2954.9643350412857     
   2345.0270578594736     
  -2445.9397566118996     
   6297.1548356882377     
   2944.3989160506362     
   2338.9516116918999     
  -2414.3987749537819     
   6319.2378275586179     
   2932.8714227493660     
   2332.9551558170538     
  -2382.7475944768125     
   6341.2343632292377     
   2920.3453086770660     
   2327.0379651760272     
  -2350.9866661861279     
   6363.1369530443153     
   2906.7821769688344     
   2321.2003135349901     
  -2319.1164792550890     
   6384.9378193715820     
   2892.1410561735015     
   2315.4424733879273     
  -2287.1375625134269     
   6406.6288772928838     
   2876.3788790147987     
   2309.7647158555469     
  -2255.0504860229817     
   6428.2017188854934     
   2859.4495429789526     
   2304.1673105801315     
  -2222.8558627496227     
   6449.6475904578365     
   2841.3046234144226     
   2298.6505256160826     
  -2190.5543503356453     
   6470.9573751334447     
   2821.8924544761339     
   2293.2146273159078     
  -2158.1466529764575     
   6492.1215685420148     
   2801.1582699565488     
   2287.8598802113679     
  -2125.6335234161847     
   6513.1302555666898     
   2779.0440473991703     
   2282.5865468894881     
  -2093.0157650624633     
   6533.9730859221827     
   2755.4881008055690     
   2277.3948878631204     
  -2060.2942342309616     
   6554.6392466782254     
   2730.4248862911336     
   2272.2851614357237     
  -2027.4698425309532     
   6575.1174333254075     
   2703.7847575239825     
   2267.2576235599913     
  -1994.5435594001219     
   6595.3958190068388     
   2675.4937950951557     
   2262.3125276899505     
  -1961.5164147964304     
   6615.4620224700520     
   2645.4731377994294     
   2257.4501246261175     
  -1928.3895020627456     
   6635.3030710035473     
   2613.6391315349661     
   2252.6706623532659     
  -1895.1639809740122     
   6654.9053644900596     
   2579.9024462393704     
   2247.9743858703346     
  -1861.8410809806942     
   6674.2546328368553     
   2544.1682101111469     
   2243.3615370119664     
  -1828.4221046625710     
   6693.3358944126885     
   2506.3349917492237     
   2238.8323542611342     
  -1794.9084314094116     
   6712.1334068508077     
   2466.2949067757454     
   2234.3870725522615     
  -1761.3015213456561     
   6730.6306186516258     
   2423.9326404956396     
   2230.0259230642114     
  -1727.6029195153878     
   6748.8101134553435     
   2379.1252174784458     
   2225.7491330024636     
  -1693.8142603502843     
   6766.6535525864310     
   2331.7410207698604     
   2221.5569253697449     
  -1659.9372724432119     
   6784.1416102422063     
   2281.6397396060470     
   2217.4495187243219     
  -1625.9737836468839     
   6801.2539082892508     
   2228.6707644255725     
   2213.4271269251121     
  -1591.9257265286039     
   6817.9689390224430     
   2172.6733893107403     
   2209.4899588626813     
  -1557.7951442074429     
   6834.2639894422737     
   2113.4749558793796     
   2205.6382181751428     
  -1523.5841966048079     
   6850.1150516113685     
   2050.8907592037285     
   2201.8721029478716     
  -1489.2951671450169     
   6865.4967323053970     
   1984.7224051272401     
   2198.1918053958734     
  -1454.9304699383929     
   6880.3821503438512     
   1914.7569569552115     
   2194.5975115275446     
  -1420.4926574937315     
   6894.7428275210150     
   1840.7654952412061     
   2191.0894007884431     
  -1385.9844290030899     
   6908.5485687353248     
   1762.5020112946379     
   2187.6676456835839     
  -1351.4086392467020     
   6921.7673338200339     
   1679.7014281836157     
   2184.3324113766384     
  -1316.7683081758244     
   6934.3650945314112     
   1592.0784760126112     
   2181.0838552642658     
  -1282.0666312317412     
   6946.3056831015056     
   1499.3251583009944     
   2177.9221265236615     
  -1247.3069904695162     
   6957.5506217887632     
   1401.1094186714804     
   2174.8473656312085     
  -1212.4929665589716     
   6968.0589424287991     
   1297.0722463515181     
   2171.8597038499552     
  -1177.6283517422091     
   6977.7869842764358     
   1186.8253762697075     
   2168.9592626833978     
  -1142.7171638450211     
   6986.6881745984583     
   1069.9486807047151     
   2166.1461532928247     
  -1107.7636614342664     
   6994.7127897037435     
   945.98663233935076     
   2163.4204758752157     
  -1072.7723602363906     
   7001.8076894462884     
   814.44505439305351     
   2160.7823189983878     
  -1037.7480509443899     
   7007.9160273542366     
   674.78736724586531     
   2158.2317588897504     
  -1002.6958185444821     
   7012.9769326085807     
   526.42982183680249     
   2155.7688586746840     
  -967.62106332228052     
   7016.9251562723566     
   368.73704226926804     
   2153.3936675601212     
  -932.52952372137531     
   7019.6906840893762     
   201.01650130146001     
   2151.1062199584762     
  -897.42730124152979     
   7021.1983078491376     
   22.512033438033022     
   2148.9065345465469     
  -862.32088760165630     
   7021.3671480999219     
  -167.60247348102342     
   2146.7946132534298     
  -827.21719440753520     
   7020.1101295488152     
  -370.23121295023032     
   2144.7704401708579     
  -792.12358559503321     
   7017.3333954516875     
  -586.36531481735233     
   2142.8339803786339     
  -757.04791296742837     
   7012.9356555905579     
  -817.09230403283004     
   2140.9851786769955     
  -721.99855517017534     
   7006.8074633103115     
  -1063.6077902492843     
   2139.2239582168440     
  -686.98446049969175     
   6998.8304048834416     
  -1327.2280999991983     
   2137.5502190176862     
  -652.01519400214863     
   6988.8761941334478     
  -1609.4045668502420     
   2135.9638363619479     
  -617.10098936711063     
   6976.8056598820713     
  -1911.7405765704020     
   2134.4646590529578     
  -582.25280620351020     
   6962.4676055577929     
  -2236.0100496464406     
   2133.0525075223268     
  -547.48239336415281     
   6945.6975301854454     
  -2584.1796162139276     
   2131.7271717706735     
  -512.80235908102884     
   6926.3161830638401     
  -2958.4332348659423     
   2130.4884091235958     
  -478.22624878886404     
   6904.1279338023460     
  -3361.2013398755871     
   2129.3359417824390     
  -443.76863164497576     
   6878.9189237532792     
  -3795.1937530239807     
   2128.2694541466976     
  -409.44519690907777     
   6850.4549706055986     
  -4263.4387188810251     
   2127.2885898817613     
  -375.27286153202948     
   6818.4791802139916     
  -4769.3271388895291     
   2126.3929487020710     
  -341.26989051481291     
   6782.7092266723193     
  -5316.6654400986999     
   2125.5820828355531     
  -307.45603185845391     
   6742.8342358715799     
  -5909.7360385840602     
   2124.8554931302556     
  -273.85266822981868     
   6698.5112155821989     
  -6553.3696962265403     
   2124.2126247583769     
  -240.48298783371266     
   6649.3609428605014     
  -7253.0291217990598     
   2123.6528624661055     
  -207.37217741544310     
   6594.9632244470067     
  -8014.9095713892057     
   2123.1755253097576     
  -174.54764084767234     
   6534.8514026615885     
  -8846.0562471811281     
   2122.7798608092762     
  -142.03924738899829     
   6468.5059808077294     
  -9754.5059163329170     
   2122.4650384390288     
  -109.87961447089155     
   6395.3471864352341     
  -10749.454724118485     
   2122.2301423625368     
  -78.104430814791883     
   6314.7262760043432     
  -11841.460863773753     
   2122.0741633018988     
  -46.752826825966579     
   6225.9153195260424     
  -13042.688438242993     
   2121.9959894135741     
  -15.867800636552726     
   6128.0951562392174     
  -14367.203357037521     
   2121.9943960191567     
   14.503290081698264     
   6020.3411310614383     
  -15831.333990661913     
   2122.0680340118365     
   44.308158224681222     
   5901.6061261314708     
  -17454.112583532522     
   2122.2154167251774     
   73.488924244396728     
   5770.7002817549801     
  -19257.819944467894     
   2122.4349050091128     
   101.98134152921351     
   5626.2666321714678     
  -21268.659353415569     
   2122.7246902065845     
   129.71388732719370     
   5466.7516870208538     
  -23517.598600027399     
   2123.0827746604682     
   156.60669078854809     
   5290.3696975206440     
  -26041.426240307021     
   2123.5069493007641     
   182.57026253414500     
   5095.0590007183455     
  -28884.088555233364     
   2123.9947677619703     
   207.50398087732668     
   4878.4283365540905     
  -32098.393087926026     
   2124.5435163538750     
   231.29427768969802     
   4637.6903883946507     
  -35748.198663749732     
   2125.1501790474226     
   253.81245090672647     
   4369.5788984165210     
  -39911.253886893821     
   2125.8113964294625     
   274.91200938842940     
   4070.2444942648244     
  -44682.912786755645     
   2126.5234173105105     
   294.42542724500146     
   3735.1226483641640     
  -50181.047004067230     
   2127.2820413163158     
   312.16014585549641     
   3358.7647958336511     
  -56552.611192773453     
   2128.0825503263786     
   327.89360837479984     
   2934.6202118878591     
  -63982.525363683024     
   2128.9196259966811     
   341.36703708367037     
   2454.7512716602255     
  -72705.838530840498     
   2129.7872497561111     
   352.27755896951800     
   1909.4574826789335     
  -83024.653447964025     
   2130.6785805025916     
   360.26813413076349     
   1286.7725818191889     
  -95331.921062227586     
   2131.5858036052882     
   364.91452351994263     
   571.78317385249716     
  -110145.91656109846     
   2132.4999425289784     
   365.70820345368446     
  -254.31120035576046     
  -128159.41755639848     
   2133.4106211017111     
   362.03365837272332     
  -1215.5068320287285     
  -150317.74217792205     
   2134.3057596152212     
   353.13766654674339     
  -2342.8898983631698     
  -177920.61486355620     
   2135.1711807101160     
   338.08720552623623     
  -3677.2945098398131     
  -212847.22126216974     
   2135.9900898954129     
   315.70984757837090     
  -5273.6486693061233     
  -257673.86451945297     
   2136.7423780560425     
   284.51021927210132     
  -7206.2026532019790     
  -316797.71571599448     
   2137.4036648733322     
   242.53924883641540     
  -9582.1855210719914     
  -394886.40926390002     
   2137.9439542357718     
   187.22420105735864     
  -12543.833590551179     
  -507325.18170770153     
   2138.3256888225101     
   114.99268594758146     
  -16348.772453359030     
  -649858.00082338753     
   2138.5008366782827     
   21.063986165350073     
  -21222.707459534333     
  -928833.68920541764     
   2138.4063416956801     
  -102.46518280492641     
  -28188.960128575127     
  -1110863.9494181483     
   2137.9566404886546     
  -264.23868249938846     
  -36520.439749211058     
  -2386010.2199430326     
   2137.0305096242869     
  -491.57857286938190     
  -54415.516398784217     
  -1001439.7808778575     
   2135.4458187180448     
  -782.43315075475618     
  -61926.314755367988     
  -12672006.750361608     
   2132.9046962684624     
  -1329.6648511008943     
  -156966.36538308224     
   16011400.528735587     
   2128.8496724903275     
  -1814.2829181025095     
  -36880.861417567896     
  -137634332.66403079     
   2121.9329233633357     
  -4579.3309626410501     
  -1069138.3563978225     
  -106905186.02547890     
   2102.1320876975992     
  -11929.494982607692     
  -1870927.2515888973     
  -106905186.02547890     
   2805.3255953628168     
   213311.80732683386     
  -58882045726.337616     
   14324284446119026.     
   2805.4943494088634     
   138520.56921251569     
  -15909192387.980541     
   17416497130274698.     
   2805.5055265996889     
   136277.16005502225     
  -11656989962.131218     
   871393961236450.00     
   2805.5174300896438     
   134245.64163937676     
  -11426926810.766998     
   4044659808257240.0     
   2805.5301059639305     
   132180.58417601802     
  -10272160997.923435     
   2640279389333221.0     
   2805.5436031434706     
   130150.19742356642     
  -9457004107.1493607     
   2424588554016966.5     
   2805.5579735522706     
   128135.37601101567     
  -8647519174.7034225     
   2009756978924854.0     
   2805.5732722940875     
   126141.32249506250     
  -7921925205.8293114     
   1713416793141614.0     
   2805.5895578388577     
   124166.47227305958     
  -7252976931.1501350     
   1449125251166794.8     
   2805.6068922193799     
   122211.14466789558     
  -6641169365.6280212     
   1228283937390924.2     
   2805.6253412387523     
   120275.13451413173     
  -6080396370.2602863     
   1040396533962120.2     
   2805.6449746890971     
   118358.38265921579     
  -5566747170.5219784     
   881364050388257.75     
   2805.6658665821165     
   116460.78929253778     
  -5096200774.4572611     
   746568665781883.50     
   2805.6880953920468     
   114582.26591626898     
  -4665181910.8793135     
   632367415470769.25     
   2805.7117443116017     
   112722.72087273741     
  -4270383493.5760670     
   535607471730056.81     
   2805.7369015215099     
   110882.06337659677     
  -3908780559.0388842     
   453631320898723.00     
   2805.7636604742820     
   109060.20239042526     
  -3577597775.2911015     
   384182845933125.50     
   2805.7921201928511     
   107257.04693355082     
  -3274291015.8570571     
   325350396442166.62     
   2805.8223855847668     
   105472.50600849747     
  -2996527717.9132028     
   275513453591646.44     
   2805.8545677726283     
   103706.48860799977     
  -2742169525.1898475     
   233298666574442.78     
   2805.8887844414680     
   101958.90371487892     
  -2509256070.8320923     
   197541955221656.41     
   2805.9251602038235     
   100229.66030764343     
  -2295990343.5879998     
   167256843461437.59     
   2805.9638269832403     
   98518.667353205805     
  -2100725069.0219674     
   141607293819217.75     
   2806.0049244169795     
   96825.833811965727     
  -1921950333.8101954     
   119884843296842.23     
   2806.0486002787093     
   95151.068632853159     
  -1758282173.7316136     
   101489154480226.11     
   2806.0950109219834     
   93494.280758042776     
  -1608452113.2938886     
   85911512002148.516     
   2806.1443217453202     
   91855.379117038698     
  -1471297606.4532919     
   72720907175929.719     
   2806.1967076797009     
   90234.272629923289     
  -1345753188.2331674     
   61552124985404.320     
   2806.2523536993331     
   88630.870208653898     
  -1230842461.4596763     
   52095767517263.562     
   2806.3114553565069     
   87045.080751729984     
  -1125670648.2334909     
   44089699216337.906     
   2806.3742193414005     
   85476.813148673551     
  -1029417829.4385386     
   37311858068048.211     
   2806.4408640676716     
   83925.976276772155     
  -941332699.85309100     
   31574127059751.090     
   2806.5116202846834     
   82392.479002069551     
  -860726866.32925797     
   26717159708574.562     
   2806.5867317171947     
   80876.230178796322     
  -786969600.75532520     
   22605981017162.266     
   2806.6664557333379     
   79377.138649383065     
  -719483042.56756592     
   19126269958266.051     
   2806.7510640416872     
   77895.113243945409     
  -657737785.57572174     
   16181199910018.631     
   2806.8408434181956     
   76430.062780399356     
  -601248843.06528330     
   13688768427605.684     
   2806.9360964637458     
   74981.896062594504     
  -549571937.74205065     
   11579529723055.643     
   2807.0371423930237     
   73550.521882346759     
  -502300104.67704749     
   9794674723106.4707     
   2807.1443178553754     
   72135.849018388239     
  -459060577.19252604     
   8284405306678.5967     
   2807.2579777882447     
   70737.786235804073     
  -419511927.51458806     
   7006554899984.0146     
   2807.3784963037269     
   69356.242285777655     
  -383341449.27101547     
   5925421556351.1045     
   2807.5062676086891     
   67991.125905251698     
  -350262753.72199196     
   5010777907040.2852     
   2807.6417069588188     
   66642.345818443311     
  -320013568.87420702     
   4237033074256.9990     
   2807.7852516468511     
   65309.810734684484     
  -292353721.70732665     
   3582523134509.8472     
   2807.9373620250963     
   63993.429348691403     
  -267063285.17534930     
   3028908904189.1602     
   2808.0985225622626     
   62693.110341511572     
  -243940883.88634184     
   2560666977867.4683     
   2808.2692429343924     
   61408.762379310130     
  -222802137.75129700     
   2164657930843.0720     
   2808.4500591495589     
   60140.294113957352     
  -203478236.95592600     
   1829760892030.1953     
   2808.6415347057614     
   58887.614182891404     
  -185814635.24277440     
   1546563947056.5649     
   2808.8442617812284     
   57650.631208770290     
  -169669852.53046498     
   1307102033560.4922     
   2809.0588624560787     
   56429.253799897742     
  -154914376.90886953     
   1104634828462.2424     
   2809.2859899640075     
   55223.390550060220     
  -141429659.33871052     
   933458863148.41870     
   2809.5263299723347     
   54032.950038510317     
  -129107191.12811695     
   788748224451.92334     
   2809.7806018884085     
   52857.840830437730     
  -117847659.70005110     
   666419837992.07910     
   2810.0495601899484     
   51697.971476507992     
  -107560174.11647096     
   563019308568.04468     
   2810.3339957764833     
   50553.250513553823     
  -98161555.818803847     
   475624301578.26288     
   2810.6347373385524     
   49423.586464361906     
  -89575688.763878375     
   401762764011.33667     
   2810.9526527407975     
   48308.887838064693     
  -81732923.685016796     
   339343651964.50916     
   2811.2886504144963     
   47209.063130212831     
  -74569532.756019250     
   286598345126.19580     
   2811.6436807544228     
   46124.020822737948     
  -68027209.455543593     
   242031009858.96786     
   2812.0187375142245     
   45053.669384630630     
  -62052610.806484669     
   204376617948.18436     
   2812.4148591937114     
   43997.917271924067     
  -56596937.808870941     
   172565400001.47339     
   2812.8331304105991     
   42956.672927647996     
  -51615551.232486039     
   145692773343.19986     
   2813.2746832483058     
   41929.844782112203     
  -47067619.530028261     
   122993881044.63007     
   2813.7406985703869     
   40917.341253336934     
  -42915796.538071342     
   103822057254.24956     
   2814.2324072910542     
   39919.070746675323     
  -39125926.179498747     
   87630602130.587830     
   2814.7510915900075     
   38934.941654947179     
  -35666771.997988358     
   73957359376.931000     
   2815.2980860584803     
   37964.862358587983     
  -32509769.536581069     
   62411671033.769836     
   2815.8747787619332     
   37008.741225262973     
  -29628799.543637745     
   52663340644.761551     
   2816.4826122032500     
   36066.486609613268     
  -26999980.277824104     
   44433295558.055069     
   2817.1230841685751     
   35138.006852895938     
  -24601477.367288604     
   37485689625.525093     
   2817.7977484360499     
   34223.210282309679     
  -22413329.688083827     
   31621222563.136086     
   2818.5082153256817     
   33322.005210209463     
  -20417289.957950246     
   26671489900.341415     
   2819.2561520663689     
   32434.299932985898     
  -18596678.795397080     
   22494204660.145695     
   2820.0432829537176     
   31560.002729826763     
  -16936251.106847931     
   18969156008.518585     
   2820.8713892696965     
   30699.021860994711     
  -15422073.799931463     
   15994792581.626394     
   2821.7423089323620     
   29851.265565670947     
  -14041413.816995697     
   13485332819.077135     
   2822.6579358408621     
   29016.642059593210     
  -12782635.671326462     
   11368322107.879267     
   2823.6202188776360     
   28195.059532039697     
  -11635107.660506021     
   9582567413.4449387     
   2824.6311605261758     
   27386.426142213106     
  -10589116.032948099     
   8076391299.5737448     
   2825.6928150588815     
   26590.650015066731     
  -9635786.4334032461     
   6806155925.6021538     
   2826.8072862454019     
   25807.639236409730     
  -8767012.0244732164     
   5735015554.2950869     
   2827.9767245273738     
   25037.301847158047     
  -7975387.7090093587     
   4831862089.9355621     
   2829.2033236006505     
   24279.545836649686     
  -7254149.9493206693     
   4070434004.9398007     
   2830.4893163408983     
   23534.279135006909     
  -6597121.6990351789     
   3428563209.9255028     
   2831.8369700028338     
   22801.409604276807     
  -5998662.0324594900     
   2887538817.9032183     
   2833.2485806173067     
   22080.845028595151     
  -5453620.0482258368     
   2431569255.3647432     
   2834.7264665039197     
   21372.493101763506     
  -4957292.7418727418     
   2047328643.1314025     
   2836.2729608098280     
   20676.261417970771     
  -4505386.3456057534     
   1723570980.6026938     
   2837.8904029777900     
   19992.057442422043     
  -4093981.4083559797     
   1450812753.3972518     
   2839.5811290383617     
   19319.788551698661     
  -3719499.2849634066     
   1221036600.6828878     
   2841.3474606123223     
   18659.361793858603     
  -3378677.1376774306     
   1027534803.2624023     
   2843.1916924999136     
   18010.684726780801     
  -3068524.7942883391     
   864465683.70874357     
   2845.1160787232543     
   17373.662057132537     
  -2786358.1428445140     
   727513380.19245791     
   2847.1228168772209     
   16748.208579073387     
  -2529568.0220678207     
   611009175.87472582     
   2849.2140306321926     
   16134.198785278750     
  -2296348.7374551129     
   516913413.28611386     
   2851.3917502191694     
   15531.662451912634     
  -2082988.2827044786     
   424490330.08181733     
   2853.6578907138869     
   14940.024753514568     
  -1893517.0292972354     
   390625994.91924185     
   2856.0142279215188     
   14361.057762593067     
  -1704971.5744481767     
   216251896.82051069     
   2858.4623716472911     
   13787.415531533718     
  -1592097.4869609876     
   554095213.73123288     
   2861.0037361207351     
   13247.167886423480     
  -1279346.9055858285     
   99219312.272401854     
   2887.6760394311386     
   8710.7954636018712     
  -535202.06354281458     
   25259531.787232254     
   2906.5026953771762     
   6508.4013668984044     
  -345755.57513857272     
   14800744.071906894     
   2920.8439880759297     
   5057.1374425537942     
  -234749.99459927095     
   7609553.5631681429     
   2932.1385434904932     
   4026.0665988668420     
  -177678.34287550987     
   5072575.0934975045     
   2941.1724793305243     
   3232.7856674923714     
  -139634.02967427860     
   3399844.7637944510     
   2948.4348533882253     
   2598.3626084421235     
  -114135.19394582021     
   2468495.9466182436     
   2954.2559851963351     
   2073.9709377121148     
  -95621.474346183386     
   1845763.8628343013     
   2958.8721183863086     
   1630.4716384093413     
  -81778.245374926133     
   1429193.7182522977     
   2962.4595146005863     
   1248.3777937519410     
  -71059.292488033883     
   1133174.1320776672     
   2965.1540443527297     
   914.32834628822786     
  -62560.486497451391     
   917554.60101860273     
   2967.0631989684821     
   618.73006257006989     
  -55678.826989811874     
   755742.14872927917     
   2968.2738399272948     
   354.50609290968430     
  -50010.760874342275     
   631662.06791705638     
   2968.8574076239156     
   116.29595231141754     
  -45273.295364964346     
   534626.65183207532     
   2968.8735429500980     
  -100.04627479155242     
  -41263.595476223789     
   457477.96863260627     
   2968.3726778846526     
  -297.78654026081017     
  -37832.510711479241     
   395241.57031351095     
   2967.3979339915900     
  -479.53831437482819     
  -34868.198934127904     
   344391.26676096488     
   2965.9865430758578     
  -647.42197279369930     
  -32285.264433420674     
   302371.35245592333     
   2964.1709297935467     
  -803.17883210225432     
  -30017.479290001247     
   267296.22728908120     
   2961.9795499712800     
  -948.25442429059035     
  -28012.757585333136     
   237751.47279940400     
   2959.4375490424077     
  -1083.8603721022671     
  -26229.621539337611     
   212660.51389531913     
   2956.5672857980608     
  -1211.0210951634178     
  -24634.667685122717     
   191192.99026794126     
   2953.3887537775931     
  -1330.6095650215077     
  -23200.720258113153     
   172700.72604066224     
   2949.9199238122706     
  -1443.3750276988108     
  -21905.464812808190     
   156672.20029742917     
   2946.1770250910731     
  -1549.9647480072751     
  -20730.423310577469     
   142699.68364455769     
   2942.1747777579208     
  -1650.9412454918270     
  -19660.175683243287     
   130455.18369032786     
   2937.9265869084161     
  -1746.7960892138499     
  -18681.761805565828     
   119672.61241455407     
   2933.4447055586656     
  -1837.9610367589062     
  -17784.217212456671     
   110134.40921889611     
   2928.7403724593346     
  -1924.8171026483349     
  -16958.209143314954     
   101661.39794266592     
   2923.8239293549109     
  -2007.7019971534849     
  -16195.748658744958     
   94105.017433363813     
   2918.7049213238074     
  -2086.9162713703340     
  -15489.961027994730     
   87341.314765480201     
   2913.3921830969998     
  -2162.7284268584549     
  -14834.901167253627     
   81266.260608021475     
   2907.8939136828803     
  -2235.3791903083229     
  -14225.404212693466     
   75792.065745673899     
   2902.2177411818075     
  -2305.0851101390590     
  -13656.963719600910     
   70844.262975886129     
   2896.3707793248213     
  -2372.0415988062650     
  -13125.631747281768     
   66359.378276683070     
   2890.3596769946707     
  -2436.4255191999864     
  -12627.936410206643     
   62283.060536819299     
   2884.1906617669279     
  -2498.3973938659542     
  -12160.813456180498     
   58568.568869270479     
   2877.8695783320504     
  -2558.1033004805577     
  -11721.549189660969     
   55175.543455733481     
   2871.4019225162801     
  -2615.6765049890678     
  -11307.732613742968     
   52068.998986472754     
   2864.7928715030807     
  -2671.2388743267861     
  -10917.215121344423     
   49218.498532135214     
   2858.0473107617950     
  -2724.9021030860308     
  -10548.076382353411     
   46597.469516167395     
   2851.1698581121514     
  -2776.7687824443697     
  -10198.595360982154     
   44182.636563866581     
   2844.1648852887306     
  -2826.9333348137079     
  -9867.2255867531549     
   41953.548406149966     
   2837.0365373159730     
  -2875.4828337148583     
  -9552.5739737070289     
   39892.180673674702     
   2829.7887499596732     
  -2922.4977251957621     
  -9253.3826186544684     
   37982.603233821246     
   2822.4252654834927     
  -2968.0524644784005     
  -8968.5130944008088     
   36210.697535187122     
   2814.9496469076057     
  -3012.2160793716193     
  -8696.9328628869080     
   34563.918592410999     
   2807.3652909400116     
  -3055.0526702124462     
  -8437.7034734438239     
   33031.091159325268     
   2799.6754397285708     
  -3096.6218546204282     
  -8189.9702897488842     
   31602.236623178549     
   2791.8831915626561     
  -3136.9791641324882     
  -7952.9535150750453     
   30268.424245640355     
   2783.9915106369845     
  -3176.1763987532577     
  -7725.9403332327420     
   29021.643603238746     
   2776.0032359761999     
  -3214.2619446018607     
  -7508.2780062084512     
   27854.694264290603     
   2767.9210896067543     
  -3251.2810591154475     
  -7299.3677992262719     
   26761.091076092427     
   2759.7476840522686     
  -3287.2761276539022     
  -7098.6596161555790     
   25734.981274328289     
   2751.4855292196153     
  -3322.2868948357864     
  -6905.6472565981167     
   24771.073141034845     
   2743.1370387351899     
  -3356.3506734973826     
  -6719.8642080403552     
   23864.573374608033     
   2734.7045357841052     
  -3389.5025337868101     
  -6540.8799077307958     
   23011.132449977209     
   2726.1902584991594     
  -3421.7754745920270     
  -6368.2964143559675     
   22206.797184410952     
   2717.5963649412956     
  -3453.2005792165992     
  -6201.7454354728852     
   21447.968275664680     
   2708.9249377087867     
  -3483.8071569887948     
  -6040.8856734053998     
   20731.363993963787     
   2700.1779882084184     
  -3513.6228722809351     
  -5885.4004434506714     
   20053.986958970090     
   2691.3574606184907     
  -3542.6738622427079     
  -5734.9955412583950     
   19413.096235762878     
   2682.4652355703797     
  -3570.9848443945793     
  -5589.3973194901737     
   18806.180991233286     
   2673.5031335727244     
  -3598.5792150984444     
  -5448.3509620559234     
   18230.938765518735     
   2664.4729181998837     
  -3625.4791398068705     
  -5311.6189213145335     
   17685.254648530903     
   2655.3762990642122     
  -3651.7056358887835     
  -5178.9795114505514     
   17167.184182728201     
   2646.2149345897965     
  -3677.2786487426101     
  -5050.2256300800891     
   16674.936695774781     
   2636.9904346036378     
  -3702.2171218299645     
  -4925.1636048617784     
   16206.861679131163     
   2627.7043627587464     
  -3726.5390611977896     
  -4803.6121422682963     
   15761.435644090019     
   2618.3582388022946     
  -3750.2615949908045     
  -4685.4013749376209     
   15337.250910653062     
   2608.9535407007697     
  -3773.4010284109177     
  -4570.3719931077230     
   14933.005402195327     
   2599.4917066329949     
  -3795.9728945251654     
  -4458.3744525912580     
   14547.493068854497     
   2589.9741368609325     
  -3817.9920012930806     
  -4349.2682545748485     
   14179.596162520453     
   2580.4021954872987     
  -3839.4724751379076     
  -4242.9212833559450     
   13828.277268154749     
   2570.7772121082653     
  -3860.4278013559097     
  -4139.2092038447845     
   13492.572663630095     
   2561.1004833687994     
  -3880.8708616376903     
  -4038.0149088675589     
   13171.586424921850     
   2551.3732744275626     
  -3900.8139689365607     
  -3939.2280106806447     
   12864.484584400350     
   2541.5968203377261     
  -3920.2688999040065     
  -3842.7443762976422     
   12570.490342084839     
   2531.7723273495258     
  -3939.2469250915806     
  -3748.4656987320059     
   12288.879288674969     
   2521.9009741399186     
  -3957.7588370985782     
  -3656.2991040669435     
   12018.975566295001     
   2511.9839129742650     
  -3975.8149768270446     
  -3566.1567873197309     
   11760.147751921006     
   2502.0222708045853     
  -3993.4252579932950     
  -3477.9556791803243     
   11511.805696518320     
   2492.0171503085712     
  -4010.5991900323866     
  -3391.6171364564370     
   11273.397229685350     
   2481.9696308732191     
  -4027.3458995166125     
  -3307.0666572337968     
   11044.405424102197     
   2471.8807695266546     
  -4043.6741502010796     
  -3224.2336165530301     
   10824.345764133150     
   2461.7516018214510     
  -4059.5923618007669     
  -3143.0510233220311     
   10612.764115101563     
   2451.5831426724926     
  -4075.1086275902189     
  -3063.4552924587697     
   10409.234094982448     
   2441.3763871522219     
  -4090.2307309132320     
  -2985.3860367464013     
   10213.355393625025     
   2431.1323112458872     
  -4104.9661606833333     
  -2908.7858712942134     
   10024.751802781193     
   2420.8518725692302     
  -4119.3221259435022     
  -2833.6002327733545     
   9843.0695426897182     
   2410.5360110508782     
  -4133.3055695534440     
  -2759.7772112031817     
   9667.9755647465663     
   2400.1856495815427     
  -4146.9231810676210     
  -2687.2673944675821     
   9499.1564390806070     
   2389.8016946319776     
  -4160.1814088567262     
  -2616.0237211744775     
   9336.3166361127733     
   2379.3850368415260     
  -4173.0864715256712     
  -2546.0013464036324     
   9179.1776880836478     
   2368.9365515789482     
  -4185.6443686760376     
  -2477.1575137430050     
   9027.4765861688520     
   2358.4570994771188     
  -4197.8608910587618     
  -2409.4514393467384     
   8880.9654613734820     
   2347.9475269430613     
  -4209.7416301530948     
  -2342.8441983864373     
   8739.4096930462565     
   2337.4086666447151     
  -4221.2919872132825     
  -2277.2986256885906     
   8602.5879170230310     
   2326.8413379757076     
  -4232.5171818182816     
  -2212.7792163109175     
   8470.2905730125094     
   2316.2463474993501     
  -4243.4222599515915     
  -2149.2520370133238     
   8342.3194569997049     
   2305.6244893729813     
  -4254.0121016468402     
  -2086.6846410858261     
   8218.4868315003241     
   2294.9765457537142     
  -4264.2914282241782     
  -2025.0459898495733     
   8098.6150083595403     
   2284.3032871865767     
  -4274.2648091420197     
  -1964.3063772868768     
   7982.5354439446910     
   2273.6054729759799     
  -4283.9366684888801     
  -1904.4373614572914     
   7870.0883517943494     
   2262.8838515413790     
  -4293.3112911395701     
  -1845.4116988188339     
   7761.1221882391346     
   2252.1391607579467     
  -4302.3928285926349     
  -1787.2032824070402     
   7655.4930413663378     
   2241.3721282830288     
  -4311.1853045101443     
  -1729.7870845967927     
   7553.0643008084489     
   2230.5834718691044     
  -4319.6926199774880     
  -1673.1391023407293     
   7453.7061157975977     
   2219.7738996639291     
  -4327.9185584995212     
  -1617.2363064722472     
   7357.2950700899974     
   2208.9441104985003     
  -4335.8667907493182     
  -1562.0565934465722     
   7263.7138414242308     
   2198.0947941634467     
  -4343.5408790820238     
  -1507.5787396358905     
   7172.8506768733887     
   2187.2266316744108     
  -4350.9442818300122     
  -1453.7823595593400     
   7084.5994300268021     
   2176.3402955269548     
  -4358.0803573884959     
  -1400.6478638341400     
   6998.8587061733078     
   2165.4364499415019     
  -4364.9523681069259     
  -1348.1564235378403     
   6915.5321845837016     
   2154.5157510987779     
  -4371.5634839961540     
  -1296.2899321534624     
   6834.5279674442218     
   2143.5788473662110     
  -4377.9167862575314     
  -1245.0309723976306     
   6755.7582556493735     
   2132.6263795157124     
  -4384.0152706522267     
  -1194.3627854802603     
   6679.1397287616683     
   2121.6589809332309     
  -4389.8618507097135     
  -1144.2692375145480     
   6604.5922705718058     
   2110.6772778204763     
  -4395.4593607922125     
  -1094.7347954852594     
   6532.0400643332905     
   2099.6818893891500     
  -4400.8105590184332     
  -1045.7444950027595     
   6461.4100578675279     
   2088.6734280480423     
  -4405.9181300548616     
  -997.28391956875305     
   6392.6330497909421     
   2077.6524995832992     
  -4410.7846877830216     
  -949.33917169532094     
   6325.6423637945491     
   2066.6197033321805     
  -4415.4127778471775     
  -901.89685396686173     
   6260.3747183596115     
   2055.5756323505802     
  -4419.8048800910428     
  -854.94404357916460     
   6196.7691941119201     
   2044.5208735745989     
  -4423.9634108865484     
  -808.46827462332521     
   6134.7678316887886     
   2033.4560079764135     
  -4427.8907253628213     
  -762.45751588565929     
   6074.3148695453847     
   2022.3816107147020     
  -4431.5891195384456     
  -716.90015436406884     
   6015.3571721464859     
   2011.2982512798469     
  -4435.0608323632878     
  -671.78497557297010     
   5957.8436286381539     
   2000.2064936341480     
  -4438.3080476731157     
  -627.10114835818399     
   5901.7254128447184     
   1989.1068963472476     
  -4441.3328960634162     
  -582.83820776184848     
   5846.9556901269534     
   1978.0000127269732     
  -4444.1374566830355     
  -538.98604008589632     
   5793.4894822150973     
   1966.8863909457882     
  -4446.7237589556735     
  -495.53486896928308     
   5741.2838025270448     
   1955.7665741630274     
  -4449.0937842292224     
  -452.47524045033020     
   5690.2972355096554     
   1944.6411006430958     
  -4451.2494673583078     
  -409.79801118400775     
   5640.4901888358218     
   1933.5105038697893     
  -4453.1926982231871     
  -367.49433476773902     
   5591.8245235531977     
   1922.3753126568972     
  -4454.9253231872099     
  -325.55565084109003     
   5544.2637626579944     
   1911.2360512552327     
  -4456.4491464958655     
  -283.97367262115506     
   5497.7726836926859     
   1900.0932394562376     
  -4457.7659316211520     
  -242.74037749346076     
   5452.3176274447287     
   1888.9473926922883     
  -4458.8774025531047     
  -201.84799528762528     
   5407.8660971927839     
   1877.7990221338428     
  -4459.7852450402206     
  -161.28899955867934     
   5364.3869732878284     
   1866.6486347835414     
  -4460.4911077822644     
  -121.05609725902060     
   5321.8501749148099     
   1855.4967335673869     
  -4460.9966035777798     
  -81.142220947159501     
   5280.2269788822550     
   1844.3438174231080     
  -4461.3033104266615     
  -41.540518605542545     
   5239.4894965701005     
   1833.1903813858235     
  -4461.4127725916287     
  -2.2443473812667589     
   5199.6111097343428     
   1822.0369166710968     
  -4461.3265016202276     
   36.752735941740845     
   5160.5660506958593     
   1810.8839107554904     
  -4461.0459773270686     
   75.456981321959830     
   5122.3295543869326     
   1799.7318474547053     
  -4460.5726487413140     
   113.87445297986184     
   5084.8777718396586     
   1788.5812069993983     
  -4459.9079350181928     
   152.01103626865932     
   5048.1877022513327     
   1777.4324661087624     
  -4459.0532263174318     
   189.87244403554436     
   5012.2372019886352     
   1766.2860980619503     
  -4458.0098846497167     
   227.46422305045917     
   4977.0048855380091     
   1755.1425727674214     
  -4456.7792446928606     
   264.79175969199423     
   4942.4702071100637     
   1744.0023568302843     
  -4455.3626145780172     
   301.86028624531980     
   4908.6132332713887     
   1732.8659136177100     
  -4453.7612766486673     
   338.67488549485523     
   4875.4148887363344     
   1721.7337033224803     
  -4451.9764881920291     
   375.24049716037774     
   4842.8565789177374     
   1710.6061830247415     
  -4450.0094821453722     
   411.56192150226082     
   4810.9205662657996     
   1699.4838067520213     
  -4447.8614677772439     
   447.64382574925435     
   4779.5895263012608     
   1688.3670255375755     
  -4445.5336313448788     
   483.49074719651384     
   4748.8468848546245     
   1677.2562874771158     
  -4443.0271367298055     
   519.10709883292361     
   4718.6765242562115     
   1666.1520377839797     
  -4440.3431260508114     
   554.49717276484512     
   4689.0629810524115     
   1655.0547188427915     
  -4437.4827202560919     
   589.66514512273829     
   4659.9911817811926     
   1643.9647702616705     
  -4434.4470196958200     
   624.61507898609727     
   4631.4466764221452     
   1632.8826289230290     
  -4431.2371046757071     
   659.35092905926342     
   4603.4154478747223     
   1621.8087290330129     
  -4427.8540359907629     
   693.87654491832313     
   4575.8839102947450     
   1610.7435021696278     
  -4424.2988554428530     
   728.19567424553372     
   4548.8389800108807     
   1599.6873773295938     
  -4420.5725863407506     
   762.31196659561533     
   4522.2679943135936     
   1588.6407809739705     
  -4416.6762339828783     
   796.22897655296731     
   4496.1586335640468     
   1577.6041370725954     
  -4412.6107861257342     
   829.95016630469763     
   4470.4990910908427     
   1566.5778671473688     
  -4408.3772134362534     
   863.47890948787904     
   4445.2777980087794     
   1555.5623903144281     
  -4403.9764699301013     
   896.81849297294491     
   4420.4837294846093     
   1544.5581233252421     
  -4399.4094933953083     
   929.97212094407951     
   4396.1059932762928     
   1533.5654806066659     
  -4394.6772058032138     
   962.94291589365173     
   4372.1342670913791     
   1522.5848742999801     
  -4389.7805137062378     
   995.73392289683716     
   4348.5583482810362     
   1511.6167142989568     
  -4384.7203086227237     
   1028.3481105089450     
   4325.3685281756098     
   1500.6614082869739     
  -4379.4974674102759     
   1060.7883744702619     
   4302.5552289880543     
   1489.7193617732141     
  -4374.1128526273806     
   1093.0575386876724     
   4280.1093397168379     
   1478.7909781279709     
  -4368.5673128838225     
   1125.1583587355487     
   4258.0218613637917     
   1467.8766586170950     
  -4362.8616831802447     
   1157.0935226957772     
   4236.2842043559531     
   1456.9768024356019     
  -4356.9967852379341     
   1188.8656542284468     
   4214.8879357165888     
   1446.0918067404700     
  -4350.9734278179967     
   1220.4773137463212     
   4193.8249690921302     
   1435.2220666826511     
  -4344.7924070310946     
   1251.9310010145123     
   4173.0873485088032     
   1424.3679754383195     
  -4338.4545066382379     
   1283.2291561283284     
   4152.6674867641041     
   1413.5299242393792     
  -4331.9604983422187     
   1314.3741622790592     
   4132.5578792127280     
   1402.7083024032547     
  -4325.3111420705882     
   1345.3683463731547     
   4112.7513553952631     
   1391.9034973619830     
  -4318.5071862508094     
   1376.2139815386192     
   4093.2408971583718     
   1381.1158946906296     
  -4311.5493680762947     
   1406.9132882673071     
   4074.0196925395558     
   1370.3458781350482     
  -4304.4384137657225     
   1437.4684359613536     
   4055.0811312127244     
   1359.5938296390013     
  -4297.1750388147057     
   1467.8815444454492     
   4036.4188408647983     
   1348.8601293706620     
  -4289.7599482392125     
   1498.1546857519345     
   4018.0264785131349     
   1338.1451557485136     
  -4282.1938368139809     
   1528.2898843407829     
   3999.8981207941106     
   1327.4492854666639     
  -4274.4773893025122     
   1558.2891202467390     
   3982.0277518018847     
   1316.7728935195928     
  -4266.6112806809315     
   1588.1543283852529     
   3964.4097463096805     
   1306.1163532263452     
  -4258.5961763562618     
   1617.8874014825756     
   3947.0384539736606     
   1295.4800362541896     
  -4250.4327323778371     
   1647.4901898873782     
   3929.9085301279283     
   1284.8643126417526     
  -4242.1215956434608     
   1676.9645038633375     
   3913.0146694243158     
   1274.2695508216473     
  -4233.6634040990921     
   1706.3121138840202     
   3896.3517584012116     
   1263.6961176426075     
  -4225.0587869342016     
   1735.5347520720293     
   3879.9148226095404     
   1253.1443783911416     
  -4216.3083647709182     
   1764.6341132416007     
   3863.6990127759382     
   1242.6146968127191     
  -4207.4127498482203     
   1793.6118558374203     
   3847.6996111648496     
   1232.1074351325040     
  -4198.3725462013235     
   1822.4696029211568     
   3831.9120054132750     
   1221.6229540756440     
  -4189.1883498366169     
   1851.2089429617563     
   3816.3317865545555     
   1211.1616128871303     
  -4179.8607489008100     
   1879.8314313609148     
   3800.9544871818921     
   1200.7237693512379     
  -4170.3903238473704     
   1908.3385900147796     
   3785.7760278138253     
   1190.3097798105578     
  -4160.7776475967758     
   1936.7319102233828     
   3770.7920992291788     
   1179.9199991846310     
  -4151.0232856937973     
   1965.0128509676024     
   3755.9988632253753     
   1169.5547809881975     
  -4141.1277964602741     
   1993.1828424417920     
   3741.3922269954628     
   1159.2144773490654     
  -4131.0917311438088     
   2021.2432841442587     
   3726.9685278458724     
   1148.8994390256153     
  -4120.9156340631907     
   2049.1955481031018     
   3712.7239012081241     
   1138.6100154239437     
  -4110.6000427495273     
   2077.0409773621636     
   3698.6548788243331     
   1128.3465546146610     
  -4100.1454880837391     
   2104.7808889533453     
   3684.7577234479163     
   1118.1094033493468     
  -4089.5524944316571     
   2132.4165718792055     
   3671.0292259239723     
   1107.8989070766738     
  -4078.8215797742755     
   2159.9492910736349     
   3657.4657770465428     
   1097.7154099582099     
  -4067.9532558355872     
   2187.3802844014845     
   3644.0643165125362     
   1087.5592548839036     
  -4056.9480282076456     
   2214.7107667753280     
   3630.8214547787957     
   1077.4307834872618     
  -4045.8063964714916     
   2241.9419276861695     
   3617.7342560403167     
   1067.3303361602291     
  -4034.5288543157603     
   2269.0749346064713     
   3604.7994693328369     
   1057.2582520677724     
  -4023.1158896526777     
   2296.1109306264680     
   3592.0143409309130     
   1047.2148691621815     
  -4011.5679847306533     
   2323.0510381834492     
   3579.3757401014400     
   1037.2005241970892     
  -3999.8856162446086     
   2349.8963562342110     
   3566.8810677131510     
   1027.2155527412210     
  -3988.0692554434181     
   2376.6479642420591     
   3554.5273172103039     
   1017.2602891918781     
  -3976.1193682350099     
   2403.3069191211371     
   3542.3120124641928     
   1007.3350667881605     
  -3964.0364152891707     
   2429.8742592146177     
   3530.2323138416436     
   997.44021762393731     
  -3951.8208521372130     
   2456.3510015684305     
   3518.2858154869632     
   987.57607266057016     
  -3939.4731292703309     
   2482.7381451845822     
   3506.4698386043901     
   977.74296173939274     
  -3926.9936922349339     
   2509.0366689741159     
   3494.7820518459430     
   967.94121359395626     
  -3914.3829817265914     
   2535.2475343629599     
   3483.2199859629159     
   958.17115586204204     
  -3901.6414336800399     
   2561.3716842576814     
   3471.7812278645506     
   948.43311509745001     
  -3888.7694793607288     
   2587.4100434666661     
   3460.4636475032121     
   938.72741678156456     
  -3875.7675454500049     
   2613.3635208229393     
   3449.2647681006133     
   929.05438533470647     
  -3862.6360541314880     
   2639.2330065836945     
   3438.1826139502032     
   919.41434412727244     
  -3849.3754231745584     
   2665.0193761883206     
   3427.2148137576669     
   909.80761549066847     
  -3835.9860660158583     
   2690.7234872915037     
   3416.3594674226988     
   900.23452072804128     
  -3822.4683918393871     
   2716.3461832971734     
   3405.6143092781563     
   890.69538012481178     
  -3808.8228056546018     
   2741.8882906167601     
   3394.9775190371652     
   881.19051295901556     
  -3795.0497083730365     
   2767.3506220095383     
   3384.4469050658190     
   871.72023751145321     
  -3781.1494968835186     
   2792.7339737975326     
   3374.0207616749822     
   862.28487107565525     
  -3767.1225641252499     
   2818.0391295100944     
   3363.6969510297736     
   852.88472996766620     
  -3752.9692991598672     
   2843.2668566428183     
   3353.4738481588452     
   843.52012953564963     
  -3738.6900872420006     
   2868.4179105040093     
   3343.3494014517373     
   834.19138416931946     
  -3724.2853098882028     
   2893.4930310148975     
   3333.3220506486014     
   824.89880730920004     
  -3709.7553449446791     
   2918.4929463947619     
   3323.3898249314420     
   815.64271145571911     
  -3695.1005666534875     
   2943.4183700817480     
   3313.5512164986972     
   806.42340817813636     
  -3680.3213457177694     
   2968.2700042054876     
   3303.8043315614832     
   797.24120812331068     
  -3665.4180493655249     
   2993.0485366921994     
   3294.1477411389105     
   788.09642102430985     
  -3650.3910414119177     
   3017.7546447507407     
   3284.5795782980226     
   778.98935570886545     
  -3635.2406823210708     
   3042.3889915879763     
   3275.0985004431886     
   769.92032010767446     
  -3619.9673292662478     
   3066.9522303413000     
   3265.7027082217310     
   760.88962126255308     
  -3604.5713361887620     
   3091.4450006529632     
   3256.3908844653965     
   751.89756533444302     
  -3589.0530538564135     
   3115.8679322864537     
   3247.1613116982712     
   742.94445761127406     
  -3573.4128299203867     
   3140.2216421241910     
   3238.0126868157058     
   734.03060251568479     
  -3557.6510089718881     
   3164.5067372753083     
   3228.9434533822491     
   725.15630361260469     
  -3541.7679325957611     
   3188.7238131756749     
   3219.9521535572949     
   716.32186361669983     
  -3525.7639394270032     
   3212.8734543273549     
   3211.0375046435142     
   707.52758439968306     
  -3509.6393652021547     
   3236.9562356121805     
   3202.1979413182803     
   698.77376699749288     
  -3493.3945428126935     
   3260.9727201720684     
   3193.4322942293647     
   690.06071161734201     
  -3477.0298023563168     
   3284.9234623787879     
   3184.7390049713058     
   681.38871764463784     
  -3460.5454711880793     
   3308.8090049160737     
   3176.1169741262843     
   672.75808364977627     
  -3443.9418739702346     
   3332.6298822220201     
   3167.5646656437671     
   664.16910739481227     
  -3427.2193327216432     
   3356.3866172143489     
   3159.0810210590225     
   655.62208584000689     
  -3410.3781668664269     
   3380.0797248722911     
   3150.6645471274351     
   647.11731515025463     
  -3393.4186932818066     
   3403.7097089757472     
   3142.3141953441459     
   638.65509070139069     
  -3376.3412263457653     
   3427.2770654408278     
   3134.0285536731431     
   630.23570708638124     
  -3359.1460779831796     
   3450.7822795933771     
   3125.8065476063834     
   621.85945812139823     
  -3341.8335577124453     
   3474.2258287004242     
   3117.6468352783750     
   613.52663685177811     
  -3324.4039726907813     
   3497.6081799650128     
   3109.5483682092645     
   605.23753555786936     
  -3306.8576277590528     
   3520.9297927265816     
   3101.5097930141760     
   596.99244576076660     
  -3289.1948254868003     
   3544.1911161741887     
   3093.5301367768920     
   588.79165822793425     
  -3271.4158662158652     
   3567.3925922000149     
   3085.6080421951642     
   580.63546297872131     
  -3253.5210481040735     
   3590.5346525164791     
   3077.7425673363468     
   572.52414928976714     
  -3235.5106671683543     
   3613.6177217715012     
   3069.9323553721315     
   564.45800570030019     
  -3217.3850173278329     
   3636.6422144367925     
   3062.1765150888423     
   556.43732001732906     
  -3199.1443904459916     
   3659.6085382999586     
   3054.4736930923341     
   548.46237932072972     
  -3180.7890763727460     
   3682.5170909981516     
   3046.8229964336128     
   540.53346996822609     
  -3162.3193629865723     
   3705.3682634714032     
   3039.2231291375747     
   532.65087760026756     
  -3143.7355362355433     
   3728.1624369399356     
   3031.6731343154706     
   524.81488714480247     
  -3125.0378801795760     
   3750.8999854473013     
   3024.1718592488460     
   517.02578282194804     
  -3106.2266770299789     
   3773.5812743916667     
   3016.7181710045256     
   509.28384814855929     
  -3087.3022071923137     
   3796.2066606742014     
   3009.3111100288938     
   501.58936594269397     
  -3068.2647493056302     
   3818.7764939994177     
   3001.9494233494916     
   493.94261832797696     
  -3049.1145802839446     
   3841.2911146745391     
   2994.6322096068525     
   486.34388673786225     
  -3029.8519753566425     
   3863.7508562465900     
   2987.3582069651311     
   478.79345191979399     
  -3010.4772081090282     
   3886.1560427988293     
   2980.1265063218761     
   471.29159393926574     
  -2990.9905505230408     
   3908.5069915962431     
   2972.9358595539675     
   463.83859218377825     
  -2971.3922730176928     
   3930.8040105428981     
   2965.7853398461789     
   456.43472536669600     
  -2951.6826444898566     
   3953.0474005917440     
   2958.6736977160626     
   449.08027153100142     
  -2931.8619323550652     
   3975.2374533246148     
   2951.6000010484904     
   441.77550805294720     
  -2911.9304025884230     
   3997.3744533324780     
   2944.5629892327133     
   434.52071164560601     
  -2891.8883197657119     
   4019.4586757517241     
   2937.5617155009140     
   427.31615836231714     
  -2871.7359471047880     
   4041.4903886179804     
   2930.5949006517271     
   420.16212360002919     
  -2851.4735465073104     
   4063.4698503728687     
   2923.6615933650396     
   413.05888210253829     
  -2831.1013786005710     
   4085.3973123231062     
   2916.7604774594347     
   406.00670796362118     
  -2810.6197027800026     
   4107.2730159040530     
   2909.8905913968047     
   399.00587463006121     
  -2790.0287772518941     
   4129.0971953395283     
   2903.0505903291000     
   392.05665490456767     
  -2769.3288590766274     
   4150.8700747669973     
   2896.2394749104242     
   385.15932094858533     
  -2748.5202042126384     
   4172.5918708288245     
   2889.4558899985227     
   378.31414428499454     
  -2727.6030675605562     
   4194.2627900038142     
   2882.6987743704808     
   371.52139580069917     
  -2706.5777030085183     
   4215.8830308115921     
   2875.9667495400454     
   364.78134574910075     
  -2685.4443634779059     
   4237.4527814331432     
   2869.2587141071881     
   358.09426375245749     
  -2664.2033009698512     
   4258.9722217889466     
   2862.5732434283486     
   351.46041880412582     
  -2642.8547666125914     
   4280.4415211146597     
   2855.9091526961010     
   344.88007927068196     
  -2621.3990107104055     
   4301.8608397598800     
   2849.2650537825893     
   338.35351289392105     
  -2599.8362827918481     
   4323.2303276632483     
   2842.6395527415734     
   331.88098679273219     
  -2578.1668316619175     
   4344.5501243088111     
   2836.0313655583618     
   325.46276746484455     
  -2556.3909054522696     
   4365.8203595504983     
   2829.4389026168828     
   319.09912078844377     
  -2534.5087516750928     
   4387.0411513201252     
   2822.8608672315804     
   312.79031202365297     
  -2512.5206172772318     
   4408.2126078243618     
   2816.2955726576261     
   306.53660581387697     
  -2490.4267486961221     
   4429.3348246192945     
   2809.7416327733899     
   300.33826618700368     
  -2468.2273919174118     
   4450.4078868650940     
   2803.1972799053883     
   294.19555655646042     
  -2445.9227925340874     
   4471.4318664643852     
   2796.6610073196221     
   288.10873972211897     
  -2423.5131958078787     
   4492.4068240192819     
   2790.1309657052743     
   282.07807787104559     
  -2400.9988467321750     
   4513.3328062620722     
   2783.6055075217382     
   276.10383257809048     
  -2378.3799900975991     
   4534.2098475684852     
   2777.0826807888893     
   270.18626480631053     
  -2355.6568705594914     
   4555.0379676744014     
   2770.5606854283951     
   264.32563490722060     
  -2332.8297327082682     
   4575.8171728151146     
   2764.0374405267994     
   258.52220262086490     
  -2309.8988211421820     
   4596.5474536190659     
   2757.5109859048684     
   252.77622707570384     
  -2286.8643805431016     
   4617.2287860133520     
   2750.9790703725503     
   247.08796678830652     
  -2263.7266557554649     
   4637.8611290411463     
   2744.4395718932942     
   241.45767966284279     
  -2240.4858918682867     
   4658.4444258303456     
   2737.8900263427845     
   235.88562299036505     
  -2217.1423343011402     
   4678.9786010279167     
   2731.3281243837664     
   230.37205344787068     
  -2193.6962288936688     
   4699.4635619607952     
   2724.7511759356994     
   224.91722709713576     
  -2170.1478219993155     
   4719.8991957803137     
   2718.1566264864737     
   219.52139938330851     
  -2146.4973605836681     
   4740.2853704789613     
   2711.5415425109231     
   214.18482513325131     
  -2122.7450923273504     
   4760.6219320477940     
   2704.9030896052168     
   208.90775855361912     
  -2098.8912657341821     
   4780.9087052198320     
   2698.2380365180975     
   203.69045322866049     
  -2074.9361302448974     
   4801.1454904937182     
   2691.5432187667311     
   198.53316211772673     
  -2050.8799363570774     
   4821.3320646344691     
   2684.8151155828082     
   193.43613755247429     
  -2026.7229357504887     
   4841.4681780013398     
   2678.0500810510894     
   188.39963123374298     
  -2002.4653814214616     
   4861.5535536092229     
   2671.2443277022999     
   183.42389422809211     
  -1978.1075278222715     
   4881.5878860669900     
   2664.3936721668365     
   178.50917696397536     
  -1953.6496310105831     
   4901.5708386082415     
   2657.4939113017194     
   173.65572922753267     
  -1929.0919488067054     
   4921.5020429430042     
   2650.5403402173511     
   168.86380015797701     
  -1904.4347409606107     
   4941.3810954946348     
   2643.5282033956919     
   164.13363824255060     
  -1879.6782693293244     
   4961.2075570201014     
   2636.4522124387195     
   159.46549131102438     
  -1854.8227980652400     
   4980.9809486133927     
   2629.3069551722160     
   154.85960652971139     
  -1829.8685938167641     
   5000.7007507771841     
   2622.0864477823247     
   150.31623039496247     
  -1804.8159259419817     
   5020.3663991355515     
   2614.7845145476472     
   145.83560872611025     
  -1779.6650667366569     
   5039.9772829946587     
   2607.3943410069060     
   141.41798665782380     
  -1754.4162916777891     
   5059.5327405522112     
   2599.9088466308067     
   137.06360863183360     
  -1729.0698796841543     
   5079.0320569019414     
   2592.3202346463167     
   132.77271838798242     
  -1703.6261133952444     
   5098.4744586617890     
   2584.6203384583173     
   128.54555895455383     
  -1678.0852794705897     
   5117.8591112002268     
   2576.8001918932300     
   124.38237263782526     
  -1652.4476689109902     
   5137.1851126394258     
   2568.8503316555034     
   120.28340101078830     
  -1626.7135774040751     
   5156.4514901268421     
   2560.7603752281057     
   116.24888490097217     
  -1600.8833056964047     
   5175.6571929410529     
   2552.5193105239487     
   112.27906437730135     
  -1574.9571599946275     
   5194.8010877699826     
   2544.1150411579979     
   108.37417873591077     
  -1548.9354523987554     
   5213.8819505786678     
   2535.5346714640832     
   104.53446648483433     
  -1522.8185013707725     
   5232.8984606146478     
   2526.7640305452333     
   100.76016532747413     
  -1496.6066322421261     
   5251.8491908437372     
   2517.7879239102904     
   97.051512144747974     
  -1470.3001777643346     
   5270.7326002730642     
   2508.5896463461145     
   93.408742975801985     
  -1443.8994787070997     
   5289.5470226206608     
   2499.1511670326495     
   89.832092997162675     
  -1417.4048845096152     
   5308.2906563734050     
   2489.4526914960429     
   86.321796500189350     
  -1390.8167539897831     
   5326.9615515596251     
   2479.4726337694892     
   82.878086866671964     
  -1364.1354561201013     
   5345.5575963128967     
   2469.1873968678537     
   79.501196542401814     
  -1337.3613708748460     
   5364.0765017894055     
   2458.5709820539137     
   76.191357008522402     
  -1310.4948901599848     
   5382.5157841548098     
   2447.5949625255976     
   72.948798750444766     
  -1283.5364188336639     
   5400.8727463737514     
   2436.2278638975458     
   69.773751224085743     
  -1256.4863758293466     
   5419.1444553529836     
   2424.4351103952404     
   66.666442819156998     
  -1229.3451953942622     
   5437.3277186809473     
   2412.1782948903628     
   63.627100819198887     
  -1202.1133284578277     
   5455.4190558926257     
   2399.4149886213163     
   60.655951358012906     
  -1174.7912441473286     
   5473.4146683072850     
   2386.0978891584086     
   57.753219372100958     
  -1147.3794314703698     
   5491.3104024759741     
   2372.1744391747557     
   54.919128548666180     
  -1119.8784011872560     
   5509.1017107697844     
   2357.5857881910815     
   52.153901268668228     
  -1092.2886878998777     
   5526.7836041812170     
   2342.2661555307559     
   49.457758544353403     
  -1064.6108523885562     
   5544.3506003476978     
   2326.1415133997079     
   46.830919950595273     
  -1036.8454842334406     
   5561.7966616981957     
   2309.1285851533521     
   44.273603549281482     
  -1008.9932047639787     
   5579.1151260868455     
   2291.1331143589832     
   41.786025805864433     
  -981.05467038764959     
   5596.2986244445383     
   2272.0483343375722     
   39.368401497053362     
  -953.03057635915866     
   5613.3389869520697     
   2251.7526078320252     
   37.020943608458360     
  -924.92166106300078     
   5630.2271315108101     
   2230.1071067901398     
   34.743863220796392     
  -896.72871089719501     
   5646.9529348117358     
   2206.9524876743744     
   32.537369383028548     
  -868.45256586399182     
   5663.5050784692939     
   2182.1053478830900     
   30.401668970505106     
  -840.09412599637312     
   5679.8708685784168     
   2155.3533961864973     
   28.336966525839557     
  -811.65435877730192     
   5696.0360190498159     
   2126.4499614670513     
   26.343464079796053     
  -783.13430774527592     
   5711.9843937608184     
   2095.1067347770249     
   24.421360948936556     
  -754.53510252519413     
   5727.6976942716465     
   2060.9850939279099     
   22.570853506104900     
  -725.85797058332537     
   5743.1550824761061     
   2023.6848045223701     
   20.792134918987170     
  -697.10425108086065     
   5758.3327185100234     
   1982.7299071563627     
   19.085394850930467     
  -668.27541130255065     
   5773.2031928136967     
   1937.5504788727499     
   17.450819116855442     
  -639.37306626700399     
   5787.7348214052417     
   1887.4589096481504     
   15.888589285367143     
  -610.39900230542116     
   5801.8907632276032     
   1831.6189995371524     
   14.398882215920661     
  -581.35520563304249     
   5815.6279057241318     
   1769.0046411060894     
   12.981869516946317     
  -552.24389726740037     
   5828.8954405324275     
   1698.3445895592374     
   11.637716906915383     
  -523.06757610368459     
   5841.6330249541215     
   1618.0467462348670     
   10.366583455042516     
  -493.82907260242143     
   5853.7683755508833     
   1526.0937047037585     
   9.1686206710978162     
  -464.53161646770445     
   5865.2140783361610     
   1419.8943923830157     
   8.0439714037680119     
  -435.17892305616579     
   5875.8632862790346     
   1296.0735813401066     
   6.9927684928165714     
  -405.77530524512110     
   5885.5838381390849     
   1150.1519865707185     
   6.0151330998169064     
  -376.32582070467680     
   5894.2099780383651     
   976.10180533276696     
   5.1111726120086809     
  -346.83646890563563     
   5901.5307415783609     
   765.51478283325253     
   4.2809779680479201     
  -317.31446179556502     
   5907.2721024496104     
   506.80324835885756     
   3.5246201830000885     
  -287.76859872241084     
   5911.0731268123018     
   181.84787017989527     
   2.8421457346095949     
  -258.20982344078283     
   5912.4369858386508     
  -232.20056705341034     
   2.2335702790352814     
  -228.65199227222243     
   5910.6954815857507     
  -788.65790074194592     
   1.6988698223349257     
  -199.11330219993192     
   5904.7805473301860     
  -1511.0841430719443     
   1.2379678345661831     
  -169.61773229096423     
   5893.4474162571460     
  -2690.7636197843490     
  0.85071550700881249     
  -140.20094702754875     
   5873.2666891087629     
  -3938.9699092995147     
  0.53685950984204345     
  -110.90846926780493     
   5843.7244147890178     
  -8137.0661691986179     
  0.29598447260606403     
  -81.842417184531655     
   5782.6964185200268     
  -7961.5254632618298     
  0.12739588342512442     
  -53.078213694368294     
   5722.9849775455641     
  -41473.309742353689     
   2.9820984834137729E-002
  -25.240913364308980     
   5411.9351544779038     
  -34770.952886535648     
   0.0000000000000000     
   1.1668070414574494     
   5151.1530078288924     
  -34770.952886535648     
  -425.48666830130429     
   187695.37054183974     
  -71631107472.149017     
   18012264921592294.     
  -425.35259177331301     
   98469.950362318588     
  -17594312707.372139     
   22036862408799688.     
  -425.34468267862246     
   96044.066001887928     
  -12214057476.260244     
   502968255629640.44     
  -425.33632449966012     
   93905.936855814522     
  -12081265114.740860     
   4719674788111275.0     
  -425.32749301641945     
   91734.676040583989     
  -10733779948.763716     
   2949621706300013.0     
  -425.31816279682187     
   89619.104949089233     
  -9823117058.7752228     
   2725820445483859.5     
  -425.30830714308678     
   87533.987714976000     
  -8913061381.2803383     
   2235843862780488.0     
  -425.29789803627017     
   85485.843956568206     
  -8105841981.5270424     
   1895105305574649.5     
  -425.28690607895584     
   83472.355506705411     
  -7365959292.4032297     
   1591168143723028.5     
  -425.27530043608471     
   81493.667302458940     
  -6694182503.2238941     
   1339390058557581.2     
  -425.26304877391709     
   79549.241292377454     
  -6082684011.5163937     
   1126500499827652.5     
  -425.25011719712364     
   77638.732289759646     
  -5526524834.3633251     
   947558279078845.38     
  -425.23647018401186     
   75761.744138017399     
  -5020638381.3301868     
   796915094223133.50     
  -425.22207051989801     
   73917.897596162482     
  -4560552854.0057373     
   670166399545351.12     
  -425.20687922864511     
   72106.811436751494     
  -4142155847.1432767     
   563517928650502.88     
  -425.19085550239521     
   70328.107710004493     
  -3761709816.3847003     
   473793843828378.81     
  -425.17395662953282     
   68581.410277588715     
  -3415806972.1746182     
   398314749253438.12     
  -425.15613792092950     
   66866.345220285963     
  -3101343280.9668283     
   334825305944330.56     
  -425.13735263452719     
   65182.540726117011     
  -2815490913.0853925     
   281426144604637.09     
  -425.11755189833497     
   63529.627119332996     
  -2555674034.4772272     
   236518057302422.41     
  -425.09668463192355     
   61907.236854095572     
  -2319546505.1039953     
   198754622971713.47     
  -425.07469746651941     
   60315.004515091321     
  -2104971585.2413967     
   167002371935505.50     
  -425.05153466381586     
   58752.566817984691     
  -1910003395.3946023     
   140307165824103.86     
  -425.02713803363508     
   57219.562609428605     
  -1732870030.7068985     
   117865916564453.05     
  -425.00144685059655     
   55715.632866032829     
  -1571958132.5087731     
   99002720644657.719     
  -424.97439776996504     
   54240.420695888934     
  -1425798834.0728164     
   83148772722120.469     
  -424.94592474287583     
   52793.571337225309     
  -1293054936.8775480     
   69825442831320.938     
  -424.91595893115834     
   51374.732159447092     
  -1172509210.2405963     
   58630010210840.797     
  -424.88442862200378     
   49983.552662601352     
  -1063053735.1345378     
   49223665407715.492     
  -424.85125914275358     
   48619.684477190232     
  -963680170.03919792     
   41321386449792.508     
  -424.81637277611077     
   47282.781364938361     
  -873470892.29401767     
   34683428993848.152     
  -424.77968867611310     
   45972.499218039484     
  -791590908.40742064     
   29108149479548.121     
  -424.74112278523722     
   44688.496059699792     
  -717280488.14797282     
   24425969206157.156     
  -424.70058775304295     
   43430.432043798028     
  -649848443.82549810     
   20494288254324.465     
  -424.65799285680339     
   42197.969455333114     
  -588666008.26819360     
   17193206273932.889     
  -424.61324392461052     
   40990.772710104880     
  -533161252.65122247     
   14421919169391.145     
  -424.56624326148926     
   39808.508354999729     
  -482813999.82817829     
   12095686437325.064     
  -424.51688957910085     
   38650.845067844537     
  -437151189.02478987     
   10143279098975.266     
  -424.46507792966696     
   37517.453657588194     
  -395742651.04731101     
   8504831428018.6953     
  -424.41069964479880     
   36408.007064459140     
  -358197260.03851163     
   7130033848967.5547     
  -424.35364227997320     
   35322.180359852449     
  -324159426.24767423     
   5976612009708.4258     
  -424.29378956545685     
   34259.650746559484     
  -293305901.54783541     
   5009047437886.0742     
  -424.23102136454361     
   33220.097558785703     
  -265342869.10994017     
   4197501221254.1973     
  -424.16521364003694     
   32203.202262278726     
  -240003292.56193087     
   3516908685152.9121     
  -424.09623842997979     
   31208.648454429753     
  -217044501.58098900     
   2946217950907.9531     
  -424.02396383370882     
   30236.121864422708     
  -196245993.01615754     
   2467749565090.8120     
  -423.94825400938765     
   29285.310353389679     
  -177407428.52652049     
   2066658016157.6858     
  -423.86896918425623     
   28355.903914434690     
  -160346811.30096662     
   1730478988219.0142     
  -423.78596567891890     
   27447.594672927924     
  -144898825.81542873     
   1448748664845.7922     
  -423.69909594708292     
   26560.076886622759     
  -130913326.66646457     
   1212683785668.3979     
  -423.60820863225473     
   25693.046945786737     
  -118253962.49622181     
   1014912629978.8434     
  -423.51314864299621     
   24846.203373466898     
  -106796923.80666408     
   849248989807.41638     
  -423.41375724844750     
   24019.246825671631     
  -96429802.945340186     
   710502166973.77808     
  -423.30987219592555     
   23211.880091575771     
  -87050556.883481145     
   594317365889.79517     
  -423.20132785251980     
   22423.808093739266     
  -78566563.066403031     
   497041551031.32410     
  -423.08795537271516     
   21654.737888461037     
  -70893760.578887895     
   415610788131.41241     
  -422.96958289419268     
   20904.378665886612     
  -63955868.576614484     
   347455593116.76611     
  -422.84603576407460     
   20172.441750426369     
  -57683675.334823295     
   290421439028.41351     
  -422.71713679800342     
   19458.640600999028     
  -52014391.557941236     
   242702002906.99539     
  -422.58270657457081     
   18762.690811347955     
  -46891062.107077256     
   202783105589.82214     
  -422.44256376773649     
   18084.310110414797     
  -42262031.063443892     
   169395650678.67853     
  -422.29652552000869     
   17423.218362634881     
  -38080455.213758238     
   141476113024.53854     
  -422.14440785928514     
   16779.137568390703     
  -34303861.700350508     
   118133374490.78416     
  -421.98602616238486     
   16151.791864372039     
  -30893745.849163547     
   98620890841.750229     
  -421.82119566843147     
   15540.907523992586     
  -27815205.536616482     
   82313333155.110535     
  -421.64973204537597     
   14946.212957850974     
  -25036608.859811164     
   68686990185.362801     
  -421.47145201307512     
   14367.438714206331     
  -22529292.062133104     
   57303325442.112289     
  -421.28617402646353     
   13804.317479461482     
  -20267285.034928806     
   47795185638.994720     
  -421.09371902247824     
   13256.584078688164     
  -18227061.857993819     
   39855231988.289238     
  -420.89391123450497     
   12723.975476202610     
  -16387314.171091989     
   33226239762.822342     
  -420.68657907822353     
   12206.230776103235     
  -14728745.266239597     
   27692963838.357830     
  -420.47155611282358     
   11703.091222930681     
  -13233883.056866195     
   23075319264.945213     
  -420.24868208164747     
   11214.300202297916     
  -11886910.204001362     
   19222664952.658817     
  -420.01780403638912     
   10739.603241560526     
  -10673509.840117769     
   16009012557.152784     
  -419.77877754903125     
   10278.748010566158     
  -9580725.4822918102     
   13329011568.552689     
  -419.53146801574070     
   9831.4843223991265     
  -8596833.8442545198     
   11094585420.077133     
  -419.27575205695683     
   9397.5641341981500     
  -7711229.3679571562     
   9232113259.3016739     
  -419.01151901789518     
   8976.7415480140044     
  -6914319.4192973264     
   7680069548.9292116     
  -418.73867257365231     
   8568.7728117106672     
  -6197429.1626671255     
   6387047136.8583069     
  -418.45713244302198     
   8173.4163199385075     
  -5552715.2439002097     
   5310102018.7568245     
  -418.16683621502625     
   7790.4326151470095     
  -4973087.4663481312     
   4413367489.3168716     
  -417.86774129201001     
   7419.5843886935299     
  -4452137.7370480187     
   3666894154.8288403     
  -417.55982695294949     
   7060.6364819970504     
  -3984075.6125840461     
   3045679102.7073388     
  -417.24309654037114     
   6713.3558877817413     
  -3563669.8417579150     
   2528853548.5791602     
  -416.91757977396304     
   6377.5117514163567     
  -3186195.3538669851     
   2099003198.5322282     
  -416.58333519357979     
   6052.8753723441523     
  -2847385.1932792878     
   1741599761.4435036     
  -416.24045273388708     
   5739.2202055904254     
  -2543386.9442388606     
   1444525525.1395936     
  -415.88905643235000     
   5436.3218635224011     
  -2270723.2302078367     
   1197675748.7889597     
  -415.52930727163891     
   5143.9581172330691     
  -2026255.9270580928     
   992626565.43925869     
  -415.16140615678938     
   4861.9089000031636     
  -1807153.6859345394     
   822356374.36284733     
  -414.78559702660493     
   4589.9563034236617     
  -1610862.6852161384     
   681016458.15731573     
  -414.40217009781367     
   4327.8846028159369     
  -1435079.4983652774     
   563727888.42794299     
  -414.01146523937751     
   4075.4801697367125     
  -1277728.8101782505     
   466449906.33415830     
  -413.61387547308243     
   3832.5318240400702     
  -1136935.0082906301     
   385743669.29853725     
  -413.20985059510218     
   3598.8294796282808     
  -1011026.0201921572     
   318994612.00307673     
  -412.79990091160278     
   3374.1694193351605     
  -898430.61346339760     
   263204251.11686221     
  -412.38460107962777     
   3158.3338211103878     
  -797966.80772002251     
   218611488.82525551     
  -411.96459404244837     
   2951.1703031814404     
  -707733.03651073785     
   176336553.53200305     
  -411.54059504626230     
   2752.2829598946864     
  -629025.21809522202     
   159151330.82141703     
  -411.11339572254889     
   2562.2325141060801     
  -552206.82799867750     
   85824362.190555617     
  -410.68386821751596     
   2377.8745012413578     
  -507410.24258666852     
   221537865.49058774     
  -410.25296934687151     
   2210.4675219964256     
  -382366.57768614340     
   34885538.167186163     
  -406.57150511855656     
   952.73847420044899     
  -120725.04143224716     
   6934379.9570567468     
  -404.83584075517797     
   479.13289123402728     
  -68717.191754321568     
   4018120.3976975731     
  -404.00470784434339     
   210.88668991924888     
  -38581.288771589767     
   1746047.8224544958     
  -403.69134217714185     
   50.718642732321825     
  -25485.930103181046     
   1108660.5875505907     
  -403.70650981177545     
  -55.923621767009791     
  -17170.975696551621     
   671100.85833605600     
  -403.94315151338492     
  -129.19535915596688     
  -12137.719259031195     
   455061.54152036819     
  -404.33489032005753     
  -181.35155154761594     
  -8724.7576976284363     
   314908.53766063898     
  -404.83787848863579     
  -219.07080495462111     
  -6362.9436651736441     
   227438.77533640759     
  -405.42177016806505     
  -246.62104624293173     
  -4657.1528501505854     
   168152.93209404100     
  -406.06480259942185     
  -266.75394301692137     
  -3396.0058594452789     
   127210.74045333319     
  -406.75092482576611     
  -281.34877093064779     
  -2441.9253060452806     
   97926.418581025617     
  -407.46802868596518     
  -291.72227711247996     
  -1707.4771666875877     
   76520.341667061468     
  -408.20681048069963     
  -298.82490653966050     
  -1133.5746041846264     
   60534.396432772155     
  -408.96001173838067     
  -303.35775962746914     
  -679.56663093883594     
   48387.612586369738     
  -409.72189737244605     
  -305.84832504616890     
  -316.65953654106266     
   39014.483272221885     
  -410.48788770586373     
  -306.70010116752002     
  -24.050911999398224     
   31684.386444699103     
  -411.25429320844432     
  -306.22627348167890     
   213.58198633584459     
   25883.849687707119     
  -412.01811956958255     
  -304.67304136835520     
   407.71085899364812     
   21245.440486376541     
  -412.77692202012713     
  -302.23613506426739     
   567.05166264147238     
   17501.588100125799     
  -413.52869482258222     
  -299.07272197418268     
   698.31357339241561     
   14454.469613855030     
  -414.27178631659626     
  -295.31013280196078     
   806.72209549632839     
   11955.789359618224     
  -415.00483282629557     
  -291.05235127398629     
   896.39051569346520     
   9892.9843893704819     
  -415.72670668587637     
  -286.38490523821832     
   970.58789861374362     
   8179.6373907054585     
  -416.43647496777135     
  -281.37859754407384     
   1031.9351790440346     
   6748.7116485167853     
  -417.13336641814300     
  -276.09238330544400     
   1082.5505164079104     
   5547.7072143928763     
  -417.81674475275383     
  -270.57561121313455     
   1124.1583205158572     
   4535.1470826621799     
  -418.48608692961028     
  -264.86978560275537     
   1158.1719236358235     
   3677.9969102873283     
  -419.14096535039272     
  -259.00996354250839     
   1185.7569004629784     
   2949.7490598242593     
  -419.78103318879204     
  -253.02587124532178     
   1207.8800184116603     
   2328.9849566659518     
  -420.40601222640032     
  -246.94280268532597     
   1225.3474055866550     
   1798.2860723563801     
  -421.01568271360884     
  -240.78234779353602     
   1238.8345511293278     
   1343.4013896872546     
  -421.60987487650141     
  -234.56298626183275     
   1248.9100615519824     
   952.60575695203818     
  -422.18846176980634     
  -228.30057459612996     
   1256.0546047291225     
   616.20133167794222     
  -422.75135323687130     
  -222.00874779751541     
   1260.6761147167072     
   326.12747332771022     
  -423.29849078490633     
  -215.69925233380698     
   1263.1220707666648     
   75.653252044389703     
  -423.82984322071650     
  -209.38222348149782     
   1263.6894701569979     
  -140.86633225215326     
  -424.34540292126820     
  -203.06641737444255     
   1262.6329726651068     
  -328.18503787277649     
  -424.84518263651637     
  -196.75940598057713     
   1260.1715848810609     
  -490.32146936385698     
  -425.32921274033527     
  -190.46774158372239     
   1256.4941738608320     
  -630.68524043383445     
  -425.79753886016482     
  -184.19709606267639     
   1251.7640345575783     
  -752.17913892758975     
  -426.25021982790457     
  -177.95237924874340     
   1246.1226910156213     
  -857.28255288226967     
  -426.68732590424747     
  -171.73783984153184     
   1239.6930718690041     
  -948.11971743126753     
  -427.10893723652271     
  -165.55715172688863     
   1232.5821739882697     
  -1026.5159011933056     
  -427.51514251656346     
  -159.41348803009467     
   1224.8833047293199     
  -1094.0437717404157     
  -427.90603781041807     
  -153.30958482716818     
   1216.6779764412668     
  -1152.0619531349266     
  -428.28172553610125     
  -147.24779610658317     
   1208.0375117927549     
  -1201.7469796909370     
  -428.64231356921556     
  -141.23014130348858     
   1199.0244094450729     
  -1244.1201611255326     
  -428.98791445929277     
  -135.25834650928431     
   1189.6935082366313     
  -1280.0699988909844     
  -429.31864474223323     
  -129.33388028058036     
   1180.0929832449490     
  -1310.3710661202729     
  -429.63462433633731     
  -123.45798482184537     
   1170.2652002490470     
  -1335.7000136695649     
  -429.93597601120308     
  -117.63170319585643     
   1160.2474501465251     
  -1356.6490079948369     
  -430.22282492027006     
  -111.85590311402370     
   1150.0725825865638     
  -1373.7372567837599     
  -430.49529818905859     
  -106.13129777465558     
   1139.7695531606857     
  -1387.4207320713128     
  -430.75352455223691     
  -100.45846414757848     
   1129.3638976701509     
  -1398.1005272718664     
  -430.99763403356616     
  -94.837859044114069     
   1118.8781437156117     
  -1406.1299975800382     
  -431.22775766355943     
  -89.269833262990687     
   1108.3321687337616     
  -1411.8208738108465     
  -431.44402723036347     
  -83.754644060705829     
   1097.7435121801802     
  -1415.4485336906860     
  -431.64657505994745     
  -78.292466159811624     
   1087.1276481775001     
  -1417.2565603644657     
  -431.83553382217963     
  -72.883401479430958     
   1076.4982239747667     
  -1417.4606476815129     
  -432.01103635980098     
  -67.527487746701141     
   1065.8672691171553     
  -1416.2520093778298     
  -432.17321553767340     
  -62.224706126291203     
   1055.2453790468217     
  -1413.8003382616475     
  -432.32220411000037     
  -56.974987987399494     
   1044.6418765098592     
  -1410.2563461506165     
  -432.45813460349609     
  -51.778220911340519     
   1034.0649539137296     
  -1405.7540409148021     
  -432.58113921471937     
  -46.634254030039017     
   1023.5217986068685     
  -1400.4126152444303     
  -432.69134972000029     
  -41.542902773540504     
   1013.0187039925353     
  -1394.3382233633645     
  -432.78889739656893     
  -36.503953095265885     
   1002.5611673173100     
  -1387.6254118188842     
  -432.87391295365842     
  -31.517165235150937     
   992.15397672866834     
  -1380.3584672510538     
  -432.94652647249279     
  -26.582277072768601     
   981.80128822428560     
  -1372.6125540667215     
  -433.00686735419447     
  -21.699007117035922     
   971.50669406878524     
  -1364.4547219059848     
  -433.05506427475416     
  -16.867057172727726     
   961.27328365449034     
  -1355.9448153814844     
  -433.09124514630088     
  -12.086114719743676     
   951.10369753912914     
  -1347.1362464333868     
  -433.11553708399447     
  -7.3558550366686521     
   941.00017569087868     
  -1338.0766797650483     
  -433.12806637793619     
  -2.6759430959598483     
   930.96460059264086     
  -1328.8086955232518     
  -433.12895846955826     
   1.9539647439622985     
   920.99853537621652     
  -1319.3702729691029     
  -433.11833793201276     
   6.5342192282252132     
   911.10325832894819     
  -1309.7953144972041     
  -433.09632845412943     
   11.065176857723136     
   901.27979347021915     
  -1300.1140781343327     
  -433.06305282755841     
   15.547198686109216     
   891.52893788421170     
  -1290.3535246799254     
  -433.01863293675518     
   19.980649246942530     
   881.85128644911219     
  -1280.5377012661882     
  -432.96318975149910     
   24.365895597289356     
   872.24725368961572     
  -1270.6880136475763     
  -432.89684332167053     
   28.703306465481546     
   862.71709358725889     
  -1260.8235069483401     
  -432.81971277403920     
   32.993251492662516     
   853.26091728514643     
  -1250.9611114978713     
  -432.73191631084188     
   37.236100558247664     
   843.87870894891239     
  -1241.1158582216547     
  -432.63357120995062     
   41.432223180650574     
   834.57034001224997     
  -1231.3010610193021     
  -432.52479382645299     
   45.581987985817719     
   825.33558205460531     
  -1221.5284941109746     
  -432.40569959548333     
   49.685762236826164     
   816.17411834877294     
  -1211.8085709300874     
  -432.27640303616050     
   53.743911417865100     
   807.08555406679727     
  -1202.1504331291214     
  -432.13701775650344     
   57.756798867577913     
   798.06942581832891     
  -1192.5621323613984     
  -431.98765645920645     
   61.724785456687783     
   789.12520982561841     
  -1183.0506909364192     
  -431.82843094817036     
   65.648229305360829     
   780.25232964359520     
  -1173.6222485433461     
  -431.65945213569432     
   69.527485536418610     
   771.45016277952004     
  -1164.2821095909756     
  -431.48083005024387     
   73.362906060761389     
   762.71804695758783     
  -1155.0348654827860     
  -431.29267384471825     
   77.154839391821525     
   754.05528546646690     
  -1145.8844328371358     
  -431.09509180514880     
   80.903630486038125     
   745.46115222018841     
  -1136.8341431602280     
  -430.88819135976581     
   84.609620606954820     
   736.93489614648672     
  -1127.8867976461120     
  -430.67207908837872     
   88.273147210231386     
   728.47574516414090     
  -1119.0447052624668     
  -430.44686073201939     
   91.894543847828430     
   720.08290987467240     
  -1110.3097689752180     
  -430.21264120280324     
   95.474140089033511     
   711.75558660735828     
  -1101.6834658918688     
  -429.96952459396852     
   99.012261457084833     
   703.49296061316920     
  -1093.1669740527232     
  -429.71761419005594     
   102.50922937938719     
   695.29420830777372     
  -1084.7611182171809     
  -429.45701247719802     
   105.96536114995949     
   687.15849992114488     
  -1076.4664635367003     
  -429.18782115348711     
   109.38096990337391     
   679.08500144461959     
  -1068.2833370837434     
  -428.91014113939679     
   112.75636459802668     
   671.07287641649157     
  -1060.2118044505110     
  -428.62407258823356     
   116.09185000877569     
   663.12128788311270     
  -1052.2517818773727     
  -428.32971489659644     
   119.38772672728106     
   655.22939951903243     
  -1044.4029640121803     
  -428.02716671482756     
   122.64429116930100     
   647.39637728894104     
  -1036.6649134219178     
  -427.71652595743552     
   125.86183558861904     
   639.62139043827665     
  -1029.0370513082385     
  -427.39788981347766     
   129.04064809609841     
   631.90361255346488     
  -1021.5186487422775     
  -427.07135475688784     
   132.18101268420182     
   624.24222268789777     
  -1014.1089147015341     
  -426.73701655673733     
   135.28320925549065     
   616.63640582763628     
  -1006.8069073307120     
  -426.39497028742011     
   138.34751365511639     
   609.08535402265591     
  -999.61164443187636     
  -426.04531033875162     
   141.37419770689658     
   601.58826668941686     
  -992.52204440863193     
  -425.68813042597452     
   144.36352925201092     
   594.14435135635222     
  -985.53697552853146     
  -425.32352359966376     
   147.31577219050152     
   586.75282403988831     
  -978.65523458249208     
  -424.95158225552530     
   150.23118652505255     
   579.41290978051961     
  -971.87559347181514     
  -424.57239814408268     
   153.11002840657756     
   572.12384282948096     
  -965.19676198730531     
  -424.18606238024796     
   155.95255018143772     
   564.88486711457620     
  -958.61743524337646     
  -423.79266545277233     
   158.75900044009978     
   557.69523635025087     
  -952.13626495712936     
  -423.39229723357403     
   161.52962406688309     
   550.55421436307233     
  -945.75188738488043     
  -422.98504698694029     
   164.26466229080998     
   543.46107520768578     
  -939.46292760795052     
  -422.57100337860146     
   166.96435273695576     
   536.41510325062609     
  -933.26798355656058     
  -422.15025448467600     
   169.62892947851722     
   529.41559337395188     
  -927.16565288771938     
  -421.72288780048444     
   172.25862308939531     
   522.46185097729403     
  -921.15452875997255     
  -421.28899024923186     
   174.85366069686756     
   515.55319201159421     
  -915.23319350017039     
  -420.84864819055827     
   177.41426603454738     
   508.68894306034292     
  -909.40023721930095     
  -420.40194742895648     
   179.94065949540126     
   501.86844128119816     
  -903.65424432139810     
  -419.94897322205753     
   182.43305818472621     
   495.09103444878770     
  -897.99381784639456     
  -419.48981028878381     
   184.89167597288554     
   488.35608081493967     
  -892.41754659013770     
  -419.02454281737067     
   187.31672354796169     
   481.66294921551366     
  -886.92405040833285     
  -418.55325447325646     
   189.70840846809409     
   475.01101883745116     
  -881.51193738682343     
  -418.07602840684251     
   192.06693521345534     
   468.39967930704995     
  -876.17984982102746     
  -417.59294726112336     
   194.39250523780646     
   461.82833043339224     
  -870.92642135288463     
  -417.10409317918896     
   196.68531701957303     
   455.29638227324563     
  -865.75031149495692     
  -416.60954781159944     
   198.94556611259875     
   448.80325493703344     
  -860.65019043194218     
  -416.10939232363381     
   201.17344519621332     
   442.34837850879387     
  -855.62475073891085     
  -415.60370740241433     
   203.36914412468093     
   435.93119287825203     
  -850.67268298276906     
  -415.09257326390781     
   205.53284997626628     
   429.55114775588129     
  -845.79271720634313     
  -414.57606965980489     
   207.66474710159801     
   423.20770237683382     
  -840.98358840275216     
  -414.05427588427960     
   209.76501717119962     
   416.90032546381315     
  -836.24404129936840     
  -413.52727078063060     
   211.83383922274433     
   410.62849515406788     
  -831.57286054685005     
  -412.99513274780497     
   213.87138970737942     
   404.39169869996653     
  -826.96882862008965     
  -412.45793974680760     
   215.87784253534264     
   398.18943248531582     
  -822.43075574422096     
  -411.91576930699676     
   217.85336912109901     
   392.02120181723421     
  -817.95746627762969     
  -411.36869853226807     
   219.79813842769246     
   385.88652082015199     
  -813.54781307236908     
  -410.81680410712829     
   221.71231701029814     
   379.78491222210920     
  -809.20065184033024     
  -410.26016230266134     
   223.59606905918668     
   373.71590733330669     
  -804.91487111951801     
  -409.69884898238740     
   225.44955644201971     
   367.67904579991034     
  -800.68937080310934     
  -409.13293960801752     
   227.27293874531671     
   361.67387551888697     
  -796.52307076285570     
  -408.56250924510522     
   229.06637331533435     
   355.69995248816554     
  -792.41491237815399     
  -407.98763256859684     
   230.83001529816809     
   349.75684064532942     
  -788.36384379690617     
  -407.40838386828244     
   232.56401767932354     
   343.84411181685260     
  -784.36885917249060     
  -406.82483705414870     
   234.26853132229832     
   337.96134537305892     
  -780.42892557730784     
  -406.23706566163634     
   235.94370500680904     
   332.10812843122909     
  -776.54308331558400     
  -405.64514285680229     
   237.58968546615301     
   326.28405530636223     
  -772.71033603842557     
  -405.04914144139025     
   239.20661742388410     
   320.48872778607404     
  -768.92974622993438     
  -404.44913385780916     
   240.79464363007267     
   314.72175468934950     
  -765.20037412353690     
  -403.84519219402301     
   242.35390489650462     
   308.98275188342296     
  -761.52129565152723     
  -403.23738818835272     
   243.88454013162826     
   303.27134216603650     
  -757.89161710508711     
  -402.62579323419163     
   245.38668637463772     
   297.58715503774835     
  -754.31044226941071     
  -402.01047838463671     
   246.86047882903389     
   291.92982672072776     
  -750.77691643559137     
  -401.39151435703644     
   248.30605089545438     
   286.29899984746083     
  -747.29016689608943     
  -400.76897153745762     
   249.72353420406239     
   280.69432359574017     
  -743.84937600448086     
  -400.14291998507150     
   251.11305864624097     
   275.11545327570667     
  -740.45370384903822     
  -399.51342943646205     
   252.47475240567235     
   269.56205049683888     
  -737.10236023954894     
  -398.88056930985664     
   253.80874198890203     
   264.03378279504227     
  -733.79453807330538     
  -398.24440870928157     
   255.11515225528839     
   258.53032375949249     
  -730.52946755977860     
  -397.60501642864278     
   256.39410644656908     
   253.05135275279412     
  -727.30639015381871     
  -396.96246095573400     
   257.64572621551770     
   247.59655482664047     
  -724.12454416312289     
  -396.31681047617354     
   258.87013165444785     
   242.16562074541704     
  -720.98320561846026     
  -395.66813287727035     
   260.06744132306954     
   236.75824670327859     
  -717.88164832449797     
  -395.01649575182154     
   261.23777227567990     
   231.37413434084485     
  -714.81916456115687     
  -394.36196640184215     
   262.38124008804857     
   226.01299060663615     
  -711.79505860686663     
  -393.70461184222853     
   263.49795888373291     
   220.67452766708465     
  -708.80864830623341     
  -393.04449880435641     
   264.58804135991255     
   215.35846280478791     
  -705.85926163828321     
  -392.38169373961506     
   265.65159881278078     
   210.06451834250078     
  -702.94624159975513     
  -391.71626282287849     
   266.68874116246332     
   204.79242153050262     
  -700.06894101776368     
  -391.04827195591497     
   267.69957697747174     
   199.54190447286936     
  -697.22672750154345     
  -390.37778677073595     
   268.68421349869544     
   194.31270401660780     
  -694.41897246137160     
  -389.70487263288555     
   269.64275666304479     
   189.10456172314750     
  -691.64506825260560     
  -389.02959464467136     
   270.57531112663082     
   183.91722371125297     
  -688.90440696104008     
  -388.35201764833795     
   271.48198028755655     
   178.75044065904515     
  -686.19640809915779     
  -387.67220622918381     
   272.36286630819995     
   173.60396759830147     
  -683.52047269182719     
  -386.99022471862321     
   273.21807013732848     
   168.47756405311276     
  -680.87605192558499     
  -386.30613719719287     
   274.04769153162044     
   163.37099366367087     
  -678.26256398508576     
  -385.62000749750598     
   274.85182907686408     
   158.28402443378272     
  -675.67946888316555     
  -384.93189920715281     
   275.63058020899143     
   153.21642841715897     
  -673.12621965087317     
  -384.24187567154991     
   276.38404123445878     
   148.16798176977741     
  -670.60228353862510     
  -383.54999999673839     
   277.11230735049128     
   143.13846464323785     
  -668.10713473172370     
  -382.85633505213212     
   277.81547266493124     
   138.12766113274989     
  -665.64025619938093     
  -382.16094347321672     
   278.49363021579126     
   133.13535921125455     
  -663.20114122779842     
  -381.46388766420000     
   279.14687199044954     
   128.16135065204605     
  -660.78928744525967     
  -380.76522980061492     
   279.77528894457015     
   123.20543099620660     
  -658.40420342481934     
  -380.06503183187544     
   280.37897102073697     
   118.26739947052044     
  -656.04540320725221     
  -379.36335548378634     
   280.95800716677945     
   113.34705894646606     
  -653.71240803537148     
  -378.66026226100735     
   281.51248535386111     
   108.44421588620077     
  -651.40475216982964     
  -377.95581344947266     
   282.04249259418890     
   103.55868024492705     
  -649.12196152960689     
  -377.25007011876630     
   282.54811495863487     
   98.690265533454976     
  -646.86359329648519     
  -376.54309312445378     
   283.02943759392787     
   93.838788583731343     
  -644.62917889215646     
  -375.83494311037123     
   283.48654473974227     
   89.004069742040159     
  -642.41828877408068     
  -375.12568051087175     
   283.91951974553797     
   84.185932576234549     
  -640.23047842176572     
  -374.41536555303054     
   284.32844508694870     
   79.384203988071420     
  -638.06530580447657     
  -373.70405825880863     
   284.71340238240526     
   74.598714194537735     
  -635.92236620826202     
  -372.99181844717589     
   285.07447240901149     
   69.829296447975864     
  -633.80120392343531     
  -372.27870573619435     
   285.41173511867783     
   65.075787418549993     
  -631.70143938097772     
  -371.56477954506130     
   285.72526965378216     
   60.338026623192761     
  -629.62262338154142     
  -370.85009909611392     
   286.01515436270978     
   55.615856947831091     
  -627.56437872163872     
  -370.13472341679466     
   286.28146681534787     
   50.909124107418897     
  -625.52627660923622     
  -369.41871134157867     
   286.52428381819857     
   46.217677032849515     
  -623.50794315756184     
  -368.70212151386335     
   286.74368142942859     
   41.541367459167901     
  -621.50895228927459     
  -367.98501238782052     
   286.93973497386901     
   36.880050316998236     
  -619.52894499139541     
  -367.26744223021115     
   287.11251905773543     
   32.233583229562868     
  -617.56750587271858     
  -366.54946912216388     
   287.26210758314812     
   27.601826935517373     
  -615.62426905172811     
  -365.83115096091689     
   287.38857376278099     
   22.984644917629510     
  -613.69883606165422     
  -365.11254546152350     
   287.49199013419297     
   18.381903647166997     
  -611.79084925879749     
  -364.39371015852225     
   287.57242857400519     
   13.793472277726114     
  -609.89990396553230     
  -363.67470240757149     
   287.62996031219450     
   9.2192229979845166     
  -608.02565914377465     
  -362.95557938704820     
   287.66465594607547     
   4.6590305544063044     
  -606.16771174991982     
  -362.23639809961253     
   287.67658545425218     
  0.11277271628180116     
  -604.32571215610176     
  -361.51721537373669     
   287.66581821073066     
  -4.4196701248888655     
  -602.49928640584824     
  -360.79808786519948     
   287.63242299848611     
  -8.9384147729328323     
  -600.68806806201474     
  -360.07907205854667     
   287.57646802334529     
  -13.443575283397847     
  -598.89168130034170     
  -359.36022426851633     
   287.49802092790389     
  -17.935262893150515     
  -597.10979124007395     
  -358.64160064143016     
   287.39714880485241     
  -22.413586327450972     
  -595.34198864864584     
  -357.92325715655113     
   287.27391821092800     
  -26.878651242315918     
  -593.58795704862848     
  -357.20524962740592     
   287.12839518052175     
  -31.330560920180538     
  -591.84729952638668     
  -356.48763370307444     
   286.96064523905471     
  -35.769415666628348     
  -590.11966966708576     
  -355.77046486944454     
   286.77073341691533     
  -40.195313189131589     
  -588.40469637267370     
  -355.05379845043308     
   286.55872426291268     
  -44.608348411926549     
  -586.70202260384622     
  -354.33768960917246     
   286.32468185792925     
  -49.008613581455492     
  -585.01127429713301     
  -353.62219334916369     
   286.06866982862886     
  -53.396198138683900     
  -583.33209261793763     
  -352.90736451539442     
   285.79075136119889     
  -57.771188833318533     
  -581.66410810095317     
  -352.19325779542334     
   285.49098921500541     
  -62.133669644075589     
  -580.00694889762713     
  -351.47992772042966     
   285.16944573649317     
  -66.483721760807896     
  -578.36024571568839     
  -350.76742866622828     
   284.82618287308196     
  -70.821423603675470     
  -576.72362083849669     
  -350.05581485424966     
   284.46126218717285     
  -75.146850759964281     
  -575.09670644524624     
  -349.34514035248503     
   284.07474487012718     
  -79.460076058303542     
  -573.47911024048085     
  -348.63545907639616     
   283.66669175651867     
  -83.761169385107252     
  -571.87046309410414     
  -347.92682478978952     
   283.23716333841014     
  -88.050197858312941     
  -570.27035601046339     
  -347.21929110565441     
   282.78621977994334     
  -92.327225528391509     
  -568.67843358173434     
  -346.51291148696464     
   282.31392093167176     
  -96.592313780254429     
  -567.09425212489577     
  -345.80773924744426     
   281.82032634554315     
  -100.84552067119125     
  -565.51746126064370     
  -345.10382755229494     
   281.30549528978855     
  -105.08690163064598     
  -563.94761003316887     
  -344.40122941888706     
   280.76948676394716     
  -109.31650870589485     
  -562.38431761061975     
  -343.69999771741158     
   280.21235951446249     
  -113.53439108797440     
  -560.82714920651267     
  -343.00018517149391     
   279.63417204997501     
  -117.74059470702335     
  -559.27568630811550     
  -342.30184435876851     
   279.03498265732162     
  -121.93516235433412     
  -557.72949029436484     
  -341.60502771141319     
   278.41484941760694     
  -126.11813353154196     
  -556.18812665933933     
  -340.90978751664323     
   277.77383022257436     
  -130.28954448148693     
  -554.65114440826676     
  -340.21617591716392     
   277.11198279120924     
  -134.44942806454901     
  -553.11808011766789     
  -339.52424491158132     
   276.42936468688430     
  -138.59781366543143     
  -551.58848139990971     
  -338.83404635476955     
   275.72603333453094     
  -142.73472727593065     
  -550.06184752417232     
  -338.14563195819505     
   275.00204603851017     
  -146.86019113236205     
  -548.53771621165811     
  -337.45905329019519     
   274.25746000066943     
  -150.97422400394942     
  -547.01556468674983     
  -336.77436177621172     
   273.49233233881176     
  -155.07684073910013     
  -545.49490113594197     
  -336.09160869897715     
   272.70672010572002     
  -159.16805249761961     
  -543.97517992262465     
  -335.41084519865313     
   271.90068030860834     
  -163.24786634703938     
  -542.45588659131010     
  -334.73212227291953     
   271.07426992899957     
  -167.31628549647411     
  -540.93644326053891     
  -334.05549077701329     
   270.22754594320605     
  -171.37330882092826     
  -539.41630530635803     
  -333.38100142371519     
   269.36056534337695     
  -175.41893111072585     
  -537.89486571256941     
  -332.70870478328345     
   268.47338515909115     
  -179.45314260357020     
  -536.37154852892206     
  -332.03865128333246     
   267.56606247953840     
  -183.47592921753704     
  -534.84570450101683     
  -331.37089120865534     
   266.63865447649130     
  -187.48727200129477     
  -533.31672528166791     
  -330.70547470098796     
   265.69121842788581     
  -191.48714744090719     
  -531.78392233038687     
  -330.04245175871353     
   264.72381174213757     
  -195.47552685838519     
  -530.24664780336923     
  -329.38187223650493     
   263.73649198319936     
  -199.45237671691035     
  -528.70415917568528     
  -328.72378584490389     
   262.72931689663022     
  -203.41765791072811     
  -527.15577328141296     
  -328.06824214983322     
   261.70234443632762     
  -207.37132621033862     
  -525.60069883303333     
  -327.41529057204212     
   260.65563279217275     
  -211.31333145158646     
  -524.03818136682480     
  -326.76498038647986     
   259.58924041901423     
  -215.24361781183757     
  -522.46740678148103     
  -326.11736072159687     
   258.50322606607784     
  -219.16212336269876     
  -520.88753598379162     
  -325.47248055857045     
   257.39764880796469     
  -223.06877988257710     
  -519.29770127449558     
  -324.83038873045138     
   256.27256807665287     
  -226.96351264213592     
  -517.69700994340690     
  -324.19113392122955     
   255.12804369450578     
  -230.84624021671138     
  -516.08450555771640     
  -323.55476466481502     
   253.96413590894301     
  -234.71687400839434     
  -514.45924220336633     
  -322.92132934393089     
   252.78090542810975     
  -238.57531832491952     
  -512.82018097591003     
  -322.29087618891549     
   251.57841345809186     
  -242.42146968223875     
  -511.16628253214981     
  -321.66345327642892     
   250.35672174188318     
  -246.25521680122995     
  -509.49644960771201     
  -321.03910852806126     
   249.11589259944691     
  -250.07644017328772     
  -507.80952543553292     
  -320.41788970883755     
   247.85598896997851     
  -253.88501161405429     
  -506.10433556233772     
  -319.79984442561545     
   246.57707445561647     
  -257.68079413077174     
  -504.37961424324811     
  -319.18502012537118     
   245.27921336719552     
  -261.46364123759622     
  -502.63408379295174     
  -318.57346409336850     
   243.96247077193647     
  -265.23339686604328     
  -500.86636343510787     
  -317.96522345120599     
   242.62691254329181     
  -268.98989459180666     
  -499.07505883131120     
  -317.36034515473676     
   241.27260541297971     
  -272.73295753304143     
  -497.25866114763437     
  -316.75887599185546     
   239.89961702541794     
  -276.46239749164874     
  -495.41564126719697     
  -316.16086258014565     
   238.50801599468599     
  -280.17801480115264     
  -493.54435319788757     
  -315.56635136438194     
   237.09787196405773     
  -283.87959745013688     
  -491.64310755948486     
  -314.97538861387943     
   235.66925566854033     
  -287.56692075683293     
  -489.71011584887384     
  -314.38802041968336     
   234.22223900008396     
  -291.23974662569958     
  -487.74350251821846     
  -313.80429269159180     
   232.75689507628329     
  -294.89782289458617     
  -485.74130730292512     
  -313.22425115500209     
   231.27329831229838     
  -298.54088269935818     
  -483.70147314595221     
  -312.64794134757375     
   229.77152449618015     
  -302.16864374795273     
  -481.62181678786760     
  -312.07540861569760     
   228.25165086837558     
  -305.78080737386182     
  -479.50008895735891     
  -311.50669811076165     
   226.71375620483835     
  -309.37705804104195     
  -477.33386827358152     
  -310.94185478520399     
   225.15792090460297     
  -312.95706205309386     
  -475.12066079834642     
  -310.38092338834065     
   223.58422708194755     
  -316.52046700908141     
  -472.85779185517686     
  -309.82394846195757     
   221.99275866330484     
  -320.06690044799529     
  -470.54249412998252     
  -309.27097433565359     
   220.38360148929996     
  -323.59596915397015     
  -468.17180590656506     
  -308.72204512192201     
   218.75684342216931     
  -327.10725769826945     
  -465.74262828634545     
  -308.17720471095578     
   217.11257445939762     
  -330.60032741041698     
  -463.25170107423753     
  -307.63649676516144     
   215.45088685295045     
  -334.07471516847363     
  -460.69554322841174     
  -307.09996471336672     
   213.77187523567250     
  -337.52993174268681     
  -458.07053734736041     
  -306.56765174470308     
   212.07563675438385     
  -340.96546077279197     
  -455.37278862469833     
  -306.03960080214677     
   210.36227121073313     
  -344.38075668747729     
  -452.59826063323032     
  -305.51585457569706     
   208.63188120990890     
  -347.77524364222643     
  -449.74259262711013     
  -304.99645549517305     
   206.88457231808599     
  -351.14831308692982     
  -446.80126127246740     
  -304.48144572260435     
   205.12045322900252     
  -354.49932254647325     
  -443.76938679223599     
  -303.97086714419441     
   203.33963594026775     
  -357.82759294741510     
  -440.64186969500071     
  -303.46476136182889     
   201.54223594047392     
  -361.13240697012753     
  -437.41325196372270     
  -302.96316968410332     
   199.72837240714892     
  -364.41300635985556     
  -434.07776933299050     
  -302.46613311684035     
   197.89816841717470     
  -367.66858962985293     
  -430.62928622457122     
  -301.97369235306519     
   196.05175116990867     
  -370.89830927653725     
  -427.06129199829434     
  -301.48588776240609     
   194.18925222430107     
  -374.10126896652440     
  -423.36685717553041     
  -301.00275937988351     
   192.31080775089634     
  -377.27652039534098     
  -419.53861322047925     
  -300.52434689404959     
   190.41655879992180     
  -380.42305999449445     
  -415.56871525948685     
  -300.05068963443591     
   188.50665158653817     
  -383.53982535894067     
  -411.44880308564518     
  -299.58182655826562     
   186.58123779468565     
  -386.62569138208301     
  -407.16996178022299     
  -299.11779623638068     
   184.64047490099182     
  -389.67946609543469     
  -402.72268964508561     
  -298.65863683833334     
   182.68452652008384     
  -392.69988626777280     
  -398.09682064563037     
  -298.20438611658511     
   180.71356277335784     
  -395.68561242261512     
  -393.28152706629834     
  -297.75508138975323     
   178.72776068261231     
  -398.63522387561227     
  -388.26519042580924     
  -297.31075952483951     
   176.72730459091372     
  -401.54721280380591     
  -383.03540995073854     
  -296.87145691837054     
   174.71238661295814     
  -404.41997837843638     
  -377.57888899068615     
  -296.43720947637314     
   172.68320711689734     
  -407.25182004586657     
  -371.88138485563167     
  -296.00805259310283     
   170.63997524070200     
  -410.04093043228374     
  -365.92760380807118     
  -295.58402112843510     
   168.58290944596922     
  -412.78538746084428     
  -359.70114663549873     
  -295.16514938382221     
   166.51223811216556     
  -415.48314606061058     
  -353.18438410594877     
  -294.75147107671069     
   164.42820017466056     
  -418.13202894140511     
  -346.35834257761979     
  -294.34301931330401     
   162.33104581103015     
  -420.72971651073732     
  -339.20262304162219     
  -293.93982655954562     
   160.22103717929448     
  -423.27373618354943     
  -331.69522126002363     
  -293.54192461018636     
   158.09844921297807     
  -425.76145034299964     
  -323.81242517304378     
  -293.14934455578771     
   155.96357047829110     
  -428.19004353179741     
  -315.52862403021163     
  -292.76211674749879     
   153.81670409893150     
  -430.55650821202408     
  -306.81613753533355     
  -292.38027075942995     
   151.65816875529265     
  -432.85762924353901     
  -297.64504882668228     
  -292.00383534842837     
   149.48829976440939     
  -435.08996710973918     
  -287.98291377920054     
  -291.63283841104482     
   147.30745024922740     
  -437.24983896308316     
  -277.79460376761375     
  -291.26730693745594     
   145.11599240559127     
  -439.33329849134032     
  -267.04197035571156     
  -290.90726696208833     
   142.91431887619046     
  -441.33611326900814     
  -255.68354543135547     
  -290.55274351066117     
   140.70284424336853     
  -443.25373985974329     
  -243.67426280481888     
  -290.20376054333724     
   138.48200665164225     
  -445.08129683077942     
  -230.96496222715962     
  -289.86034089364085     
   136.25226957444656     
  -446.81353404748313     
  -217.50210562093352     
  -289.52250620276294     
   134.01412373972880     
  -448.44479983964015     
  -203.22714749309611     
  -289.19027684883679     
   131.76808923151506     
  -449.96900344583838     
  -188.07611989855505     
  -288.86367187071892     
   129.51471778703780     
  -451.37957434507751     
  -171.97893553177039     
  -288.54270888576184     
   127.25459531027114     
  -452.66941636156582     
  -154.85873869984391     
  -288.22740400100622     
   124.98834462711274     
  -453.83085690181463     
  -136.63111091312570     
  -287.91777171715518     
   122.71662850927400     
  -454.85559023366307     
  -117.20317483610893     
  -287.61382482462056     
   120.44015299857756     
  -455.73461404493389     
  -96.472602812637021     
  -287.31557429084631     
   118.15967106705010     
  -456.45815856602871     
  -74.326437582557659     
  -287.02302913802032     
   115.87598665351533     
  -457.01560684789786     
  -50.639790876494942     
  -286.73619631017607     
   113.58995912319695     
  -457.39540527947156     
  -25.274336538154202     
  -286.45508052856258     
   111.30250820298946     
  -457.58496280350772     
   1.9234433115798721     
  -286.17968413401883     
   109.01461945353405     
  -457.57053697867087     
   31.124243871305872     
  -285.91000691492479     
   106.72735034821324     
  -457.33710514963605     
   62.518237634425503     
  -285.64604591911399     
   104.44183703942075     
  -456.86821836737789     
   96.317771205392589     
  -285.38779524791505     
   102.15930190579391     
  -456.14583508333743     
   132.76045027003249     
  -285.13524583023781     
   99.881061988819837     
  -455.15013170631221     
   172.11275725962480     
  -284.88838517432708     
   97.608538444486840     
  -453.85928602686499     
   214.67429831282519     
  -284.64719709446763     
   95.343267157445922     
  -452.24922878951884     
   260.78274084153998     
  -284.41166140952362     
   93.086910689889052     
  -450.29335823320724     
   310.81966042492678     
  -284.18175360973066     
   90.841271767356034     
  -447.96221078002031     
   365.21744875203990     
  -283.95744448760701     
   88.608308540619987     
  -445.22307991437998     
   424.46744950732176     
  -283.73869972820103     
   86.390151905726398     
  -442.03957404307516     
   489.12975915300200     
  -283.52547945312199     
   84.189125218495079     
  -438.37110084942753     
   559.84478446527021     
  -283.31773771188131     
   82.007766803956713     
  -434.17226496593810     
   637.34731151289122     
  -283.11542191297571     
   79.848855741217847     
  -429.39216012959128     
   722.48328000331810     
  -282.91847218582222     
   77.715441502069993     
  -423.97353552956656     
   816.23032190481513     
  -282.72682066306533     
   75.610878142957830     
  -417.85180811528028     
   919.72261584661192     
  -282.54039067084278     
   73.538863901428599     
  -410.95388849643086     
   1034.2814886345070     
  -282.35909581224405     
   71.503487236858291     
  -403.19677733167185     
   1161.4530540961503     
  -282.18283892630626     
   69.509280594964281     
  -394.48587942595088     
   1303.0549083593128     
  -282.01151090133231     
   67.561283477366217     
  -384.71296761325584     
   1461.2344652858069     
  -281.84498931689797     
   65.665116785524091     
  -373.75370912361251     
   1638.5422328613365     
  -281.68313688339379     
   63.827070906772128     
  -361.46464237715224     
   1838.0246447033294     
  -281.52579964100664     
   62.054210656974597     
  -347.67945754187753     
   2063.3425500769463     
  -281.37280487124650     
   60.354501042079185     
  -332.20438841630079     
   2318.9236771687124     
  -281.22395866288645     
   58.736958918944559     
  -314.81246083753501     
   2610.1607756114945     
  -281.07904305970720     
   57.211837129299631     
  -295.23625502044922     
   2943.6712898328669     
  -280.93781269861393     
   55.790849690881721     
  -273.15872034670224     
   3327.6417667800697     
  -280.79999082198628     
   54.487449372275357     
  -248.20140709585223     
   3772.2886927675954     
  -280.66526451533912     
   53.317172749785463     
  -219.90924190009463     
   4290.4859993450746     
  -280.53327897738279     
   52.298073152772730     
  -187.73059690500725     
   4898.6188392415643     
  -280.40363056981215     
   51.451269271483461     
  -150.99095561069464     
   5617.8061136658735     
  -280.27585831188549     
   50.801648358061236     
  -108.85740975820150     
   6475.5109916816864     
  -280.14943336994207     
   50.378777140364249     
  -60.291077320587739     
   7508.3114385436329     
  -280.02374592895819     
   50.218102593234008     
  -3.9787415315116905     
   8764.2703088012186     
  -279.89808859788610     
   50.362538953866476     
   61.753285784498956     
   10312.836223555449     
  -279.77163515439929     
   50.864671061980623     
   139.09955746116316     
   12236.112384119215     
  -279.64341291525420     
   51.789595956488697     
   230.87040034205938     
   14704.862985312060     
  -279.51226622187670     
   53.219664139173560     
   341.15687273189747     
   17763.218286973606     
  -279.37680728078846     
   55.258508845713855     
   474.38100988420263     
   22242.296758707114     
  -279.23534859147554     
   58.047456959360559     
   641.19823557450241     
   26531.446789966903     
  -279.08580790624870     
   61.750912764545049     
   840.18408649925880     
   38927.608217946283     
  -278.92557122991832     
   66.681725851127709     
   1132.1411481338496     
   32026.173647994037     
  -278.75129062415141     
   72.942922347697007     
   1372.3374504938106     
   113555.23416149362     
  -278.55858190868281     
   81.933770240693832     
   2224.0017067049944     
  -111523.67822606165     
  -278.34159002988645     
   90.962709807480309     
   1387.5741200095129     
   827885.00973187655     
  -278.09257521384063     
   113.42342433999976     
   7596.7116929984550     
  -2723100.4648729749     
  -277.80408564967303     
   100.34884908862226     
  -12826.541793549328     
  -2012903.3699520351     
  -277.66483102831666     
  -1.5257980657220500     
  -27923.317068189266     
  -2012903.3699520351     
  -262.25277662611734     
  -13535.504075627792     
   3981114510.7559652     
  -971478906305263.50     
  -262.26330249458852     
  -8487.7117730316531     
   1066677791.8401750     
  -1181806985117137.5     
  -262.26398681937377     
  -8337.5754358317117     
   778142015.01824260     
  -56431689582370.008     
  -262.26471458605590     
  -8201.9246183021187     
   763243068.13581800     
  -272640901620272.59     
  -262.26548846867036     
  -8064.0599529932042     
   685403050.11225224     
  -177365456772142.47     
  -262.26631129910334     
  -7928.6217151571418     
   630643438.36161244     
  -162940948486926.97     
  -262.26718607585769     
  -7794.3093687762112     
   576243180.44564843     
  -134942837437981.31     
  -262.26811597325917     
  -7661.4762586064453     
   527524001.95067489     
  -114984054001171.81     
  -262.26910435112126     
  -7530.0153001208746     
   482632189.95981163     
  -97184958775442.078     
  -262.27015476488691     
  -7399.9475892064229     
   441601579.95153534     
  -82322930794805.406     
  -262.27127097626601     
  -7271.2585359446903     
   404017048.32661259     
  -69685571057720.492     
  -262.27245696438717     
  -7143.9434850020807     
   369612918.13329887     
  -58995510977741.906     
  -262.27371693748404     
  -7017.9950156632913     
   338116143.26218402     
  -49940107953132.336     
  -262.27505534513415     
  -6893.4064754693227     
   309284061.81609786     
  -42272897471542.617     
  -262.27647689107096     
  -6770.1709980008391     
   282892327.18795764     
  -35780675760845.383     
  -262.27798654658795     
  -6648.2817766026637     
   258735835.65684992     
  -30283828046079.398     
  -262.27958956455456     
  -6527.7319871347136     
   236626510.28008890     
  -25629965169683.168     
  -262.28129149406232     
  -6408.5148090663915     
   216392026.19961751     
  -21690024843946.348     
  -262.28309819572138     
  -6290.6234211140218     
   197874474.35698557     
  -18354667617629.973     
  -262.28501585762501     
  -6174.0510016065182     
   180929167.24984905     
  -15531277178330.311     
  -262.28705101200018     
  -6058.7907282955066     
   165423534.61461753     
  -13141400383321.834     
  -262.28921055256149     
  -5944.8357784680511     
   151236116.52102724     
  -11118588245888.020     
  -262.29150175258462     
  -5832.1793286935608     
   138255636.07138547     
  -9406561471385.2539     
  -262.29393228371453     
  -5720.8145555200927     
   126380149.35777712     
  -7957652381052.0234     
  -262.29651023552225     
  -5610.7346349262771     
   115516271.25663239     
  -6731495773973.2471     
  -262.29924413582199     
  -5501.9327417929480     
   105578456.48404789     
  -5693907563170.9082     
  -262.30214297175934     
  -5394.4020508882413     
   96488346.606769532     
  -4815940002693.2236     
  -262.30521621167873     
  -5288.1357365094163     
   88174171.092450991     
  -4073082600768.2207     
  -262.30847382777534     
  -5183.1269722006600     
   80570195.080676854     
  -3444581461590.5996     
  -262.31192631953439     
  -5079.3689306823508     
   73616215.988215342     
  -2912866094503.7441     
  -262.31558473795701     
  -4976.8547844128534     
   67257098.612691596     
  -2463059281355.7026     
  -262.31946071056910     
  -4875.5777050596662     
   61442354.796418130     
  -2082568411993.4319     
  -262.32356646720302     
  -4775.5308634770663     
   56125749.767197117     
  -1760731839755.3259     
  -262.32791486654060     
  -4676.7074301084467     
   51264949.916993223     
  -1488525875996.3518     
  -262.33251942339689     
  -4579.1005744197337     
   46821192.839246936     
  -1258311932319.1772     
  -262.33739433672127     
  -4482.7034653637520     
   42758989.712004490     
  -1063625183957.0135     
  -262.34255451828329     
  -4387.5092710171630     
   39045849.635661833     
  -898994079471.13086     
  -262.34801562200471     
  -4293.5111587333831     
   35652028.476609461     
  -759788212486.47742     
  -262.35379407389001     
  -4200.7022950560031     
   32550297.887852859     
  -642089125111.34888     
  -262.35990710249882     
  -4109.0758457451639     
   29715734.090928830     
  -542581113833.71863     
  -262.36637276989291     
  -4018.6249757285082     
   27125523.979458768     
  -458458624187.39240     
  -262.37321000297953     
  -3929.3428490394649     
   24758787.697725482     
  -387347973019.37720     
  -262.38043862515997     
  -3841.2226289093710     
   22596415.696140904     
  -327240895753.64514     
  -262.38807938817865     
  -3754.2574776950623     
   20620919.968920849     
  -276438499403.11725     
  -262.39615400405211     
  -3668.4405567038493     
   18816297.132486459     
  -233503637980.50473     
  -262.40468517694143     
  -3583.7650264744411     
   17167903.328844007     
  -197220650491.11725     
  -262.41369663481299     
  -3500.2240465171417     
   15662339.719179930     
  -166561356085.20013     
  -262.42321316071087     
  -3417.8107753212389     
   14287347.089280797     
  -140656129109.93713     
  -262.43326062344482     
  -3336.5183705180052     
   13031709.860666700     
  -118769538329.71504     
  -262.44386600747072     
  -3256.3399885813310     
   11885167.801620245     
  -100279677213.94800     
  -262.45505744171538     
  -3177.2687850235461     
   10838335.174905391     
  -84660653020.844803     
  -262.46686422706949     
  -3099.2979142941072     
   9882626.9213158581     
  -71467825960.861603     
  -262.47931686223819     
  -3022.4205297177996     
   9010190.6884504743     
  -60325253459.358047     
  -262.49244706760817     
  -2946.6297835688406     
   8213844.9174737986     
  -50915118446.345894     
  -262.50628780674919     
  -2871.9188269202846     
   7487021.8850559685     
  -42968751572.852158     
  -262.52087330513007     
  -2798.2808097530478     
   6823715.6820443356     
  -36259049824.587372     
  -262.53623906558346     
  -2725.7088808285171     
   6218434.5416796720     
  -30594062478.802742     
  -262.55242188000562     
  -2654.1961876878149     
   5666157.1407112079     
  -25811557959.884899     
  -262.56945983672676     
  -2583.7358766259890     
   5162292.6626355723     
  -21774436973.008373     
  -262.58739232292902     
  -2514.3210926428856     
   4702644.1517720474     
  -18366844873.848061     
  -262.60626002143016     
  -2445.9449794576208     
   4283375.0275156321     
  -15490889022.769234     
  -262.62610490108273     
  -2378.6006793846636     
   3900978.3888283456     
  -13063860327.791439     
  -262.64697019996777     
  -2312.2813333237673     
   3552248.9169814307     
  -11015883254.447641     
  -262.66890040048526     
  -2246.9800807296137     
   3234257.1702566519     
  -9287929785.0152912     
  -262.69194119535842     
  -2182.6900595264701     
   2944326.0408658446     
  -7830139438.0216255     
  -262.71613944347951     
  -2119.4044060520368     
   2680009.2092243554     
  -6600398966.0015841     
  -262.74154311442680     
  -2057.1162549819669     
   2439071.4253125582     
  -5563141695.9552069     
  -262.76820122037759     
  -1995.8187392401348     
   2219470.4595309808     
  -4688332428.5444880     
  -262.79616373402826     
  -1935.5049899153094     
   2019340.5854859191     
  -3950609336.7688584     
  -262.82548149101103     
  -1876.1681361466763     
   1836977.4671051530     
  -3328558807.7707930     
  -262.85620607516495     
  -1817.8013050083896     
   1670824.3250117654     
  -2804102318.2863784     
  -262.88838968487801     
  -1760.3976213720232     
   1519459.2847333166     
  -2361978516.5918813     
  -262.92208497856473     
  -1703.9502077417501     
   1381583.7951520130     
  -1989305349.7355635     
  -262.95734489718109     
  -1648.4521840919876     
   1256012.0369598255     
  -1675210181.0510473     
  -262.99422246150294     
  -1593.8966676602067     
   1141661.2314127684     
  -1410517228.6155801     
  -263.03277054170610     
  -1540.2767727235957     
   1037542.7752613272     
  -1187483494.8169477     
  -263.07304159658480     
  -1487.5856103489364     
   942754.13208805071     
  -999575686.37825346     
  -263.11508737952892     
  -1435.8162881024589     
   856471.41581929894     
  -841281781.57159579     
  -263.15895860814840     
  -1384.9619097277584     
   777942.60713510390     
  -707951853.83569932     
  -263.20470459418578     
  -1335.0155747786780     
   706481.35059438180     
  -595663660.28593838     
  -263.25237283009159     
  -1285.9703782221770     
   641461.28085551341     
  -501109090.33579582     
  -263.30200852835407     
  -1237.8194099668422     
   582310.83721079759     
  -421498339.50972193     
  -263.35365410936890     
  -1190.5557543549276     
   528508.51843125094     
  -354478925.66983509     
  -263.40734863331335     
  -1144.1724895974951     
   479578.54880464927     
  -298067382.79203099     
  -263.46312717113710     
  -1098.6626871097337     
   435086.91237136221     
  -250591552.48395175     
  -263.52102010941593     
  -1054.0194108208639     
   394637.72954097006     
  -210641885.99435925     
  -263.58105238341568     
  -1010.2357163576386     
   357869.94515416923     
  -177030350.62275454     
  -263.64324263229071     
  -967.30465017736685     
   324454.29963115224     
  -148755718.34899452     
  -263.70760226989228     
  -925.21924852974644     
   294090.56443015707     
  -124974336.52122048     
  -263.77413446417677     
  -883.97253658334398     
   266505.00691224867     
  -104975298.50931135     
  -263.84283301769307     
  -843.55752635359659     
   241448.10088282722     
  -88160009.485944346     
  -263.91368114107706     
  -803.96721876004415     
   218692.34038010295     
  -74023261.286243796     
  -263.98665011089736     
  -765.19458897638970     
   198030.57901555515     
  -62142856.121209703     
  -264.06169780256971     
  -727.23263600930136     
   179273.30443011964     
  -52152302.643036120     
  -264.13876708839251     
  -690.07418205398585     
   162250.48804863275     
  -43779404.582346551     
  -264.21778409004065     
  -653.71264301476810     
   146797.68828396249     
  -36674143.250458211     
  -264.29865627409691     
  -618.13902580551564     
   132799.34293929377     
  -30943345.578467619     
  -264.38127037838268     
  -583.35358131387409     
   120027.21106104128     
  -25343432.633004922     
  -264.46549015598401     
  -549.32052832531610     
   108715.17022917606     
  -23257247.718697190     
  -264.55115392293374     
  -516.14390999042973     
   97489.475045818966     
  -12818551.779029656     
  -264.63807189451518     
  -483.38448804622385     
   90798.748369020526     
  -32914019.336233620     
  -264.72602329408227     
  -452.71316489881400     
   72220.932810062455     
  -5776276.4930830710     
  -265.49667969647084     
  -199.91368509380928     
   28898.859111939433     
  -1417718.0041263134     
  -265.83799788357021     
  -82.001602111480508     
   18265.974080992084     
  -826770.81288504507     
  -265.94175784479404     
  -6.1736844481146633     
   12065.192984354244     
  -414834.43493785337     
  -265.88826638780802     
   46.374134818571818     
   8953.9347223203440     
  -274007.83556626295     
  -265.72065033117781     
   86.006161513306097     
   6898.8759555733723     
  -180919.36668189176     
  -265.46534381777661     
   117.10830316588749     
   5541.9807054591820     
  -129953.55233458601     
  -265.13996620470800     
   142.38157758690991     
   4567.3290629497878     
  -96074.325298750729     
  -264.75696761543009     
   163.41682930230726     
   3846.7716232091580     
  -73641.284629531699     
  -264.32553386460160     
   181.26991333154933     
   3294.4619884876693     
  -57819.614431610382     
  -263.85267212532017     
   196.65810550339498     
   2860.8148802505921     
  -46387.348001352235     
  -263.34387157087264     
   210.09241712962259     
   2512.9097702404501     
  -37870.460181027069     
  -262.80352656792491     
   221.94689485243060     
   2228.8813188827471     
  -31386.127264066563     
  -262.23521923078931     
   232.50281156064310     
   1993.4853644022476     
  -26349.668921121480     
  -261.64191463193708     
   241.97618209038328     
   1795.8628474938369     
  -22371.827871441226     
  -261.02609959372478     
   250.53602455526294     
   1628.0741384580274     
  -19183.377062336065     
  -260.38988380923786     
   258.31670692763430     
   1484.1988104905070     
  -16594.423858273749     
  -259.73507508722599     
   265.42655553274420     
   1359.7406315534540     
  -14467.980656762289     
  -259.06323638164469     
   271.95398405319719     
   1251.2307766277368     
  -12703.441550240870     
  -258.37572972043199     
   277.97194840726883     
   1155.9549650009301     
  -11225.675091072366     
  -257.67375053205586     
   283.54124182431588     
   1071.7624018178876     
  -9977.7428166997342     
  -256.95835481471522     
   288.71297115559219     
   996.92933069263950     
  -8915.9133130418850     
  -256.23048088965493     
   293.53044443443588     
   930.05998084482530     
  -8006.1906157328549     
  -255.49096700041693     
   298.03062826461496     
   870.01355122682901     
  -7221.8541532585896     
  -254.74056568653137     
   302.24528625537556     
   815.84964507738960     
  -6541.6891950197678     
  -253.97995562450487     
   306.20187780835585     
   766.78697611474126     
  -5948.6958211948095     
  -253.20975145975547     
   309.92427464228217     
   722.17175745578015     
  -5429.1349631551566     
  -252.43051202989946     
   313.43333714900194     
   681.45324523211639     
  -4971.8150886882204     
  -251.64274728885502     
   316.74738184224958     
   644.16463206695494     
  -4567.5529683706445     
  -250.84692417331411     
   319.88256338442739     
   609.90798480417504     
  -4208.7619455756185     
  -250.04347160185341     
   322.85318902196872     
   578.34227021235790     
  -3889.1345175102365     
  -249.23278475783650     
   325.67197910082723     
   549.17376133103107     
  -3603.3955551359181     
  -248.41522877713166     
   328.35028424082356     
   522.14829466751166     
  -3347.1087923492373     
  -247.59114193826281     
   330.89826742430461     
   497.04497872489242     
  -3116.5239750893907     
  -246.76083843427213     
   333.32505749339612     
   473.67104891172210     
  -2908.4552375997278     
  -245.92461079109603     
   335.63887920224971     
   451.85763462972409     
  -2720.1836423046848     
  -245.08273198574338     
   337.84716393210516     
   431.45625731243894     
  -2549.3786486483805     
  -244.23545730834630     
   339.95664436900518     
   412.33591744757609     
  -2394.0343875700341     
  -243.38302600472704     
   341.97343581147612     
   394.38065954080082     
  -2252.4176933910080     
  -242.52566273010268     
   343.90310627742906     
   377.48752684036822     
  -2123.0255035998239     
  -241.66357883963985     
   345.75073718343839     
   361.56483556336963     
  -2004.5497067950787     
  -240.79697353754815     
   347.52097605425280     
   346.53071276240649     
  -1895.8480814883769     
  -239.92603490308403     
   349.21808246653694     
   332.31185215124367     
  -1795.9200709361637     
  -239.05094080909285     
   350.84596822596313     
   318.84245161922240     
  -1703.8865605211738     
  -238.17185974643283     
   352.40823261104947     
   306.06330241531361     
  -1618.9729127674739     
  -237.28895156571687     
   353.90819338101164     
   293.92100556955756     
  -1540.4946583350027     
  -236.40236814620857     
   355.34891413401562     
   282.36729563204506     
  -1467.8454013784958     
  -235.51225400036023     
   356.73322851090001     
   271.35845512170636     
  -1400.4865715030849     
  -234.61874682134115     
   358.06376166329289     
   260.85480583543324     
  -1337.9386562152536     
  -233.72197797993795     
   359.34294934266597     
   250.82026591381879     
  -1279.7737572777964     
  -232.82207297638428     
   360.57305491428616     
   241.22196273423532     
  -1225.6091631954962     
  -231.91915185197465     
   361.75618455614739     
   232.02989401026909     
  -1175.1018635381445     
  -231.01332956471333     
   362.89430086625742     
   223.21663003373300     
  -1127.9437774937255     
  -230.10471633273150     
   363.98923507059806     
   214.75705170253005     
  -1083.8576744307024     
  -229.19341794875803     
   365.04269799771515     
   206.62811914429977     
  -1042.5935757710411     
  -228.27953606854371     
   366.05628996389095     
   198.80866732601697     
  -1003.9257003599761     
  -227.36316847580227     
   367.03150969363924     
   191.27922457331721     
  -967.64972655310453     
  -226.44440932594156     
   367.96976238413299     
   184.02185162416893     
  -933.58045748970744     
  -225.52334937060323     
   368.87236700867589     
   177.01999819299613     
  -901.54974727110675     
  -224.60007616480763     
   369.74056294187955     
   170.25837508846280     
  -871.40468981783022     
  -223.67467425830691     
   370.57551597938777     
   163.72283991482908     
  -843.00601524218939     
  -222.74722537257796     
   371.37832381617613     
   157.40029480051265     
  -816.22669938146475     
  -221.81780856473719     
   372.15002103956527     
   151.27859455515164     
  -790.95070802533985     
  -220.88650037952712     
   372.89158368656558     
   145.34646424496160     
  -767.07189804689551     
  -219.95337499040758     
   373.60393340970199     
   139.59342500960989     
  -744.49305480574924     
  -219.01850433068100     
   374.28794128997242     
   134.00972709856677     
  -723.12500790543129     
  -218.08195821548995     
   374.94443133156705     
   128.58628953927601     
  -702.88587388137614     
  -217.14380445544319     
   375.57418366912816     
   123.31464548516570     
  -683.70036515580762     
  -216.20410896255430     
   376.17793751470731     
   118.18689274649719     
  -665.49916894829494     
  -215.26293584911238     
   376.75639386902202     
   113.19564897938497     
  -648.21840689676492     
  -214.32034752004631     
   377.31021801878961     
   108.33401092765922     
  -631.79914521276658     
  -213.37640475929268     
   377.84004183945518     
   103.59551733856347     
  -616.18693503720237     
  -212.43116681063154     
   378.34646592111602     
   98.974115325784453     
  -601.33143923975126     
  -211.48469145341170     
   378.83006153325920     
   94.464129531486321     
  -587.18606094534437     
  -210.53703507355118     
   379.29137244227394     
   90.060234074396220     
  -573.70761869518344     
  -209.58825273016407     
   379.73091659479536     
   85.757426934182348     
  -560.85607095743865     
  -208.63839821813485     
   380.14918767813583     
   81.551006402001548     
  -548.59424034939741     
  -207.68752412693451     
   380.54665656813927     
   77.436549599381067     
  -536.88757333758679     
  -206.73568189594749     
   380.92377267413610     
   73.409892799349166     
  -525.70394567048265     
  -205.78292186655631     
   381.28096518915152     
   69.467113206820542     
  -515.01343857782251     
  -204.82929333121086     
   381.61864425321232     
   65.604512417486873     
  -504.78818366936429     
  -203.87484457969060     
   381.93720203685592     
   61.818601039966680     
  -495.00219328295668     
  -202.91962294275123     
   382.23701375093174     
   58.106084590344494     
  -485.63120852575662     
  -201.96367483333285     
   382.51843858872360     
   54.463850526401316     
  -476.65257659067169     
  -201.00704578549175     
   382.78182060554451     
   50.888956201971283     
  -468.04511833368451     
  -200.04978049120660     
   383.02748954058563     
   47.378617814468640     
  -459.78902371865860     
  -199.09192283519729     
   383.25576158546323     
   43.930200136578698     
  -451.86574285121594     
  -198.13351592788501     
   383.46694010346766     
   40.541207065194577     
  -444.25790680484204     
  -197.17460213661198     
   383.66131630304108     
   37.209272764158257     
  -436.94921122372853     
  -196.21522311523103     
   383.83916986915142     
   33.932153679980289     
  -429.92438992267199     
  -195.25541983216624     
   384.00076955524025     
   30.707720755560249     
  -423.16907490570264     
  -194.29523259704021     
   384.14637373886359     
   27.533952693767475     
  -416.66979879608482     
  -193.33470108595432     
   384.27623094360496     
   24.408929202796838     
  -410.41388430887719     
  -192.37386436550474     
   384.39058032928818     
   21.330825070480291     
  -404.38940303587640     
  -191.41276091560925     
   384.48965215333362     
   18.297904547711212     
  -398.58514728841180     
  -190.45142865121542     
   384.57366820456053     
   15.308515943048123     
  -392.99053132979685     
  -189.48990494295643     
   384.64284221181333     
   12.361086958074644     
  -387.59560874101010     
  -188.52822663681479     
   384.69738022893983     
   9.4541198925170651     
  -382.39097598705899     
  -187.56643007285211     
   384.73748099760269     
   6.5861875726141204     
  -377.36777585159945     
  -186.60455110305728     
   384.76333628966853     
   3.7559292537271221     
  -372.51764075190982     
  -185.64262510836340     
   384.77513123017303     
  0.96204694808779578     
  -367.83266320486706     
  -184.68068701487991     
   384.77304460247842     
  -1.7966980259487095     
  -363.30537965416636     
  -183.71877130938293     
   384.75724913648014     
  -4.5214883733549591     
  -358.92872099530979     
  -182.75691205410533     
   384.72791178109469     
  -7.2134537808197852     
  -354.69600655071451     
  -181.79514290086382     
   384.68519396206779     
  -9.8736738299501461     
  -350.60091214290298     
  -180.83349710455934     
   384.62925182581535     
  -12.503180671021921     
  -346.63744011759161     
  -179.87200753608400     
   384.56023647045805     
  -15.102961471903861     
  -342.79992202100902     
  -178.91070669466583     
   384.47829416456062     
  -17.673960887061430     
  -339.08296692695859     
  -177.94962671968133     
   384.38356655449542     
  -20.217083139013624     
  -335.48147627633404     
  -176.98879940196278     
   384.27619086112020     
  -22.733194211086129     
  -331.99060345020337     
  -176.02825619462698     
   384.15630006625008     
  -25.223123736962656     
  -328.60574784283938     
  -175.06802822344952     
   384.02402308979322     
  -27.687666845783955     
  -325.32254851093023     
  -174.10814629680766     
   383.87948495777971     
  -30.127585959615878     
  -322.13684501661930     
  -173.14864091521366     
   383.72280696213755     
  -32.543612297240529     
  -319.04469898184800     
  -172.18954228045860     
   383.55410681254546     
  -34.936447539604387     
  -316.04235839568889     
  -171.23088030438620     
   383.37349878062753     
  -37.306765227572058     
  -313.12624740705292     
  -170.27268461731492     
   383.18109383735077     
  -39.655212083124958     
  -310.29297327268750     
  -169.31498457612477     
   382.97699978368627     
  -41.982409382670113     
  -307.53929740244359     
  -168.35780927202572     
   382.76132137494665     
  -44.288954113188446     
  -304.86213827434597     
  -167.40118753802247     
   382.53416043928803     
  -46.575420150246039     
  -302.25855780622953     
  -166.44514795609015     
   382.29561599057797     
  -48.842359333792764     
  -299.72575656546468     
  -165.48971886407449     
   382.04578433597339     
  -51.090302508033751     
  -297.26105926464868     
  -164.53492836232928     
   381.78475917857202     
  -53.319760452518622     
  -294.86192481849088     
  -163.58080432010325     
   381.51263171521907     
  -55.531224888657306     
  -292.52591334455047     
  -162.62737438168816     
   381.22949072990053     
  -57.725169238741429     
  -290.25070805905642     
  -161.67466597233846     
   380.93542268293072     
  -59.902049549184355     
  -288.03408615864583     
  -160.72270630397341     
   380.63051179606936     
  -62.062305195374208     
  -285.87393336218673     
  -159.77152238067092     
   380.31484013384193     
  -64.206359695590606     
  -283.76821849960101     
  -158.82114100396282     
   379.98848768126709     
  -66.334621334337612     
  -281.71500967422082     
  -157.87158877794002     
   379.65153241816404     
  -68.447483906894277     
  -279.71244957650305     
  -156.92289211417605     
   379.30405039020002     
  -70.545327278718048     
  -277.75876894509088     
  -155.97507723647681     
   378.94611577688869     
  -72.628518045806231     
  -275.85227014189661     
  -155.02817018546409     
   378.57780095659450     
  -74.697410071870451     
  -273.99133027796387     
  -154.08219682300009     
   378.19917656879244     
  -76.752345048955192     
  -272.17439058297947     
  -153.13718283645952     
   377.81031157372422     
  -78.793652978327543     
  -270.39996305959852     
  -152.19315374285574     
   377.41127330952520     
  -80.821652701274530     
  -268.66662177257842     
  -151.25013489282728     
   377.00212754686061     
  -82.836652364568863     
  -266.97299150292508     
  -150.30815147449042     
   376.58293854144711     
  -84.838949800840766     
  -265.31776754139264     
  -149.36722851716317     
   376.15376908430147     
  -86.828833057401212     
  -263.69968345557430     
  -148.42739089496658     
   375.71468054994972     
  -88.806580683318018     
  -262.11753423162327     
  -147.48866333030745     
   375.26573294276625     
  -90.772462190055194     
  -260.57016373049726     
  -146.55107039724803     
   374.80698494124601     
  -92.726738418033932     
  -259.05645250135314     
  -145.61463652476709     
   374.33849394067147     
  -94.669661811794072     
  -257.57533514867083     
  -144.67938599991635     
   373.86031609407848     
  -96.601476825409108     
  -256.12578804366967     
  -143.74534297087675     
   373.37250635142561     
  -98.522420235736632     
  -254.70681563684229     
  -142.81253144991865     
   372.87511849745374     
  -100.43272135301295     
  -253.31748293561679     
  -141.88097531626914     
   372.36820518788363     
  -102.33260247503009     
  -251.95686476478136     
  -140.95069831889091     
   371.85181798429414     
  -104.22227896076595     
  -250.62409619376331     
  -140.02172407917519     
   371.32600738768667     
  -106.10195968221916     
  -249.31832706857313     
  -139.09407609355284     
   370.79082287064301     
  -107.97184713523347     
  -248.03875159329868     
  -138.16777773602632     
   370.24631290837448     
  -109.83213777218322     
  -246.78458458488399     
  -137.24285226062560     
   369.69252500855259     
  -111.68302215656985     
  -245.55507957877842     
  -136.31932280379081     
   369.12950574002764     
  -113.52468525341068     
  -244.34951107444908     
  -135.39721238668469     
   368.55730076042795     
  -115.35730658646905     
  -243.16718197290163     
  -134.47654391743700     
   367.97595484283363     
  -117.18106045126581     
  -242.00742431397350     
  -133.55734019332374     
   367.38551190137139     
  -118.99611613362062     
  -240.86959070876594     
  -132.63962390288350     
   366.78601501587752     
  -120.80263806393637     
  -239.75305694959823     
  -131.72341762797322     
   366.17750645574000     
  -122.60078599105836     
  -238.65722377591945     
  -130.80874384576543     
   365.56002770283891     
  -124.39071516937776     
  -237.58151447658216     
  -129.89562493068931     
   364.93361947359563     
  -126.17257652795212     
  -236.52536998187068     
  -128.98408315631752     
   364.29832174026870     
  -127.94651680281615     
  -235.48824724640534     
  -128.07414069720073     
   363.65417375161871     
  -129.71267865716419     
  -234.46963752044428     
  -127.16581963065140     
   363.00121405262939     
  -131.47120093856748     
  -233.46902847277400     
  -126.25914193847926     
   362.33948050365274     
  -133.22221865211330     
  -232.48594483362106     
  -125.35412950867959     
   361.66901029892654     
  -134.96586323836544     
  -231.51991528028171     
  -124.45080413707619     
   360.98983998432317     
  -136.70226260296755     
  -230.57049175933153     
  -123.54918752892058     
   360.30200547458787     
  -138.43154129116255     
  -229.63723699100436     
  -122.64930130044901     
   359.60554206993845     
  -140.15382056859508     
  -228.71973244101562     
  -121.75116698039854     
   358.90048447211223     
  -141.86921856190270     
  -227.81757113553149     
  -120.85480601148382     
   358.18686679984393     
  -143.57785034541919     
  -226.93036023926234     
  -119.96023975183574     
   357.46472260386230     
  -145.27982804721367     
  -226.05772247601388     
  -119.06748947640330     
   356.73408488132981     
  -146.97526096578378     
  -225.19928786804238     
  -118.17657637831988     
   355.99498608985340     
  -148.66425562479409     
  -224.35470716837338     
  -117.28752157023520     
   355.24745816096998     
  -150.34691592855688     
  -223.52363094850583     
  -116.40034608561406     
   354.49153251324697     
  -152.02334316067069     
  -222.70573615944025     
  -115.51507088000282     
   353.72724006489062     
  -153.69363618186648     
  -221.90069355067104     
  -114.63171683226507     
   352.95461124597716     
  -155.35789138349651     
  -221.10820049255133     
  -113.75030474578691     
   352.17367601030048     
  -157.01620288719067     
  -220.32795228982971     
  -112.87085534965345     
   351.38446384675910     
  -158.66866252936438     
  -219.55966049501095     
  -111.99338929979706     
   350.58700379047798     
  -160.31535998307697     
  -218.80304367551540     
  -111.11792718011831     
   349.78132443349369     
  -161.95638281064333     
  -218.05783075172067     
  -110.24448950358075     
   348.96745393511384     
  -163.59181654128125     
  -217.32375583222827     
  -109.37309671328003     
   348.14542003198562     
  -165.22174471002296     
  -216.60056831289560     
  -108.50376918348839     
   347.31525004777961     
  -166.84624897236966     
  -215.88801491710095     
  -107.63652722067525     
   346.47697090263807     
  -168.46540908424794     
  -215.18586505567876     
  -106.77139106450457     
   345.63060912224705     
  -170.07930307216552     
  -214.49387645966718     
  -105.90838088880997     
   344.77619084670260     
  -171.68800714561303     
  -213.81183695057928     
  -105.04751680254785     
   343.91374183903173     
  -173.29159592274235     
  -213.13951573812611     
  -104.18881885072972     
   343.04328749349793     
  -174.89014229077827     
  -212.47671448196550     
  -103.33230701533395     
   342.16485284364751     
  -176.48371764939304     
  -211.82321987829746     
  -102.47800121619795     
   341.27846257002778     
  -178.07239179848025     
  -211.17883956220263     
  -101.62592131189099     
   340.38414100779363     
  -179.65623309519680     
  -210.54337790275477     
  -100.77608710056863     
   339.48191215398197     
  -181.23530842946744     
  -209.91665200186540     
  -99.928518320809047     
   338.57179967460957     
  -182.80968331948145     
  -209.29847949923024     
  -99.083234652432012     
   337.65382691152155     
  -184.37942191572566     
  -208.68868588801755     
  -98.240255717300897     
   336.72801688908254     
  -185.94458705988581     
  -208.08710290847594     
  -97.399601080108297     
   335.79439232060355     
  -187.50524033169938     
  -207.49356401982749     
  -96.561290249145799     
   334.85297561461971     
  -189.06144206184808     
  -206.90791138617595     
  -95.725342677058251     
   333.90378888097194     
  -190.61325139724440     
  -206.32998974155026     
  -94.891777761583143     
   332.94685393667811     
  -192.16072632030603     
  -205.75965093939186     
  -94.060614846275513     
   331.98219231162147     
  -193.70392370235143     
  -205.19674315290311     
  -93.231873221218692     
   331.00982525417555     
  -195.24289927599824     
  -204.64113709885945     
  -92.405572123721512     
   330.02977373647502     
  -196.77770780423964     
  -204.09268021977692     
  -91.581730739002211     
   329.04205845969966     
  -198.30840290588802     
  -203.55125698740019     
  -90.760368200859531     
   328.04669985910175     
  -199.83503733329349     
  -203.01672107971271     
  -89.941503592331358     
   327.04371810891496     
  -201.35766274139138     
  -202.48896466322753     
  -89.125155946341295     
   326.03313312712061     
  -202.87632997636553     
  -201.96784958507226     
  -88.311344246333476     
   325.01496458005903     
  -204.39108884825362     
  -201.45327521610599     
  -87.500087426896073     
   323.98923188690748     
  -205.90198841237438     
  -200.94511073659865     
  -86.691404374373718     
   322.95595422401931     
  -207.40907674289889     
  -200.44326192674333     
  -85.885313927469298     
   321.91515052914372     
  -208.91240120734943     
  -199.94760391378003     
  -85.081834877835277     
   320.86683950553356     
  -210.41200823670283     
  -199.45805249846984     
  -84.280985970655010     
   319.81103962586570     
  -211.90794363044131     
  -198.97448479089911     
  -83.482785905214342     
   318.74776913612362     
  -213.40025226637312     
  -198.49682521547575     
  -82.687253335463609     
   317.67704605931903     
  -214.88897845548914     
  -198.02495690557404     
  -81.894406870570592     
   316.59888819909958     
  -216.37416563228098     
  -197.55880913080398     
  -81.104265075464454     
   315.51331314326700     
  -217.85585670076199     
  -197.09827211670017     
  -80.316846471371150     
   314.42033826716096     
  -219.33409374163728     
  -196.64327758949148     
  -79.532169536340362     
   313.31998073699799     
  -220.80891832355843     
  -196.19372685027773     
  -78.750252705764353     
   312.21225751300170     
  -222.28037127493553     
  -195.74955058673558     
  -77.971114372889062     
   311.09718535255354     
  -223.74849290433602     
  -195.31065926749537     
  -77.194772889317363     
   309.97478081317058     
  -225.21332284884227     
  -194.87698734805423     
  -76.421246565505186     
   308.84506025541361     
  -226.67490025395264     
  -194.44844987102221     
  -75.650553671250250     
   307.70803984570875     
  -228.13326362798534     
  -194.02498589447947     
  -74.882712436174074     
   306.56373555908334     
  -229.58845102219391     
  -193.60651957691019     
  -74.117741050197139     
   305.41216318173031     
  -231.04049991902070     
  -193.19298313646536     
  -73.355657664007651     
   304.25333831370136     
  -232.48944729254424     
  -192.78431981440306     
  -72.596480389523990     
   303.08727637124218     
  -233.93532969115222     
  -192.38045500189412     
  -71.840227300351046     
   301.91399258925509     
  -235.37818310366646     
  -191.98134219140979     
  -71.086916432230794     
   300.73350202357068     
  -236.81804317010199     
  -191.58690725507324     
  -70.336565783487089     
   299.54581955320913     
  -238.25494497451507     
  -191.19711053294120     
  -69.589193315465025     
   298.35095988251408     
  -239.68892330351213     
  -190.81188065755569     
  -68.844816952965004     
   297.14893754323418     
  -241.12001240844381     
  -190.43118310831753     
  -68.103454584671724     
   295.93976689650867     
  -242.54824628175618     
  -190.05494655562092     
  -67.365124063578236     
   294.72346213485196     
  -243.97365838092335     
  -189.68314603105063     
  -66.629843207405159     
   293.50003728395927     
  -245.39628197615622     
  -189.31570986626542     
  -65.897629799015562     
   292.26950620451851     
  -246.81614980015323     
  -188.95261701002659     
  -65.168501586825172     
   291.03188259394881     
  -248.23329442772840     
  -188.59380200086795     
  -64.442476285208613     
   289.78717998802261     
  -249.64774794273495     
  -188.23924398297268     
  -63.719571574901401     
   288.53541176248427     
  -251.05954227260719     
  -187.88888385768834     
  -62.999805103398188     
   287.27659113454888     
  -252.46870890153991     
  -187.54270224364805     
  -62.283194485347188     
   286.01073116437414     
  -253.87527916836723     
  -187.20064477102619     
  -61.569757302941113     
   284.73784475644283     
  -255.27928400414996     
  -186.86269423320539     
  -60.859511106304645     
   283.45794466090524     
  -256.68075421089895     
  -186.52880123157297     
  -60.152473413878703     
   282.17104347482763     
  -258.07972022013581     
  -186.19894989215993     
  -59.448661712801616     
   280.87715364341648     
  -259.47621234432700     
  -185.87309577589079     
  -58.748093459287333     
   279.57628746114904     
  -260.87026056264619     
  -185.55122573039111     
  -58.050786079000893     
   278.26845707285338     
  -262.26189475562410     
  -185.23329783333364     
  -57.356756967431245     
   276.95367447474086     
  -263.65114448937413     
  -184.91930235101503     
  -56.666023490261566     
   275.63195151537496     
  -265.03803925700669     
  -184.60920484855984     
  -55.978602983737325     
   274.30329989649903     
  -266.42260829337090     
  -184.30298695219705     
  -55.294512755032066     
   272.96773117402677     
  -267.80488069551240     
  -184.00063404746271     
  -54.613770082611268     
   271.62525675866084     
  -269.18488545086831     
  -183.70211678197992     
  -53.936392216594243     
   270.27588791671684     
  -270.56265132673320     
  -183.40743128760943     
  -53.262396379114371     
   268.91963577074654     
  -271.93820706139024     
  -183.11654819274995     
  -52.591799764677688     
   267.55651130016093     
  -273.31158117283587     
  -182.82946901689846     
  -51.924619540520084     
   266.18652534175271     
  -274.68280219046261     
  -182.54616575824946     
  -51.260872846963217     
   264.80968859019242     
  -276.05189843364951     
  -182.26664391232637     
  -50.600576797769271     
   263.42601159845083     
  -277.41889826299195     
  -181.99087883080131     
  -49.943748480494754     
   262.03550477815776     
  -278.78382985422297     
  -181.71887891926235     
  -49.290404956843446     
   260.63817839990696     
  -280.14672144611740     
  -181.45062243435328     
  -48.640563263018677     
   259.23404259350571     
  -281.50760111437512     
  -181.18612264224612     
  -47.994240410075058     
   257.82310734813433     
  -282.86649703419192     
  -180.92535879898870     
  -47.351453384269902     
   256.40538251248586     
  -284.22343722518434     
  -180.66834929146398     
  -46.712219147414316     
   254.98087779481074     
  -285.57844984487031     
  -180.41507652717578     
  -46.076554637224376     
   253.54960276290146     
  -286.93156291882417     
  -180.16556107982453     
  -45.444476767672271     
   252.11156684403713     
  -288.28280462692283     
  -179.91979089769228     
  -44.816002429337814     
   250.66677932482315     
  -289.63220305865553     
  -179.67778795244655     
  -44.191148489760323     
   249.21524935100578     
  -290.97978646829887     
  -179.43954554885562     
  -43.569931793791120     
   247.75698592718521     
  -292.32558305991529     
  -179.20508822314599     
  -42.952369163946798     
   246.29199791648148     
  -293.66962122158884     
  -178.97441331507068     
  -42.338477400763423     
   244.82029404012385     
  -295.01192932145193     
  -178.74754925723931     
  -41.728273283151843     
   243.34188287696804     
  -296.35253594088118     
  -178.52449802509383     
  -41.121773568754321     
   241.85677286292565     
  -297.69146967606946     
  -178.30528911817777     
  -40.518994994302638     
   240.36497229037437     
  -299.02875934445575     
  -178.08993494489113     
  -39.919954275977851     
   238.86648930737189     
  -300.36443385654241     
  -177.87845820534628     
  -39.324668109771920     
   237.36133191699778     
  -301.69852229308253     
  -177.67088958193349     
  -38.733153171851420     
   235.84950797635275     
  -303.03105396494698     
  -177.46724416773691     
  -38.145426118923496     
   234.33102519569985     
  -304.36205829620508     
  -177.26756347676465     
  -37.561503588604289     
   232.80589113740365     
  -305.69156502228077     
  -177.07186548914979     
  -36.981402199790054     
   231.27411321481429     
  -307.01960401344940     
  -176.88019704158174     
  -36.405138553031193     
   229.73569869105256     
  -308.34620549126123     
  -176.69257983069019     
  -35.832729230909429     
   228.19065467772438     
  -309.67139983999147     
  -176.50906719349371     
  -35.264190798418305     
   226.63898813351457     
  -310.99521784394261     
  -176.32968578782473     
  -34.699539803347371     
   225.08070586268630     
  -312.31769048735134     
  -176.15449341489955     
  -34.138792776670172     
   223.51581451349807     
  -313.63884918796305     
  -175.98352358660512     
  -33.581966232936395     
   221.94432057649095     
  -314.95872561486260     
  -175.81683851267178     
  -33.029076670668374     
   220.36623038269457     
  -316.27735190370765     
  -175.65448002692554     
  -32.480140572762274     
   218.78155010167549     
  -317.59476050390958     
  -175.49651418386622     
  -31.935174406894280     
   217.19028573951502     
  -318.91098436028858     
  -175.34299010744854     
  -31.394194625931952     
   215.59244313664902     
  -320.22605678609449     
  -175.19398147858087     
  -30.857217668351215     
   213.98802796556586     
  -321.54001164718380     
  -175.04954359950085     
  -30.324259958659201     
   212.37704572838743     
  -322.85288322418012     
  -174.90975748826062     
  -29.795337907823356     
   210.75950175431365     
  -324.16470640534203     
  -174.77468600751700     
  -29.270467913707062     
   209.13540119692428     
  -325.47551655039842     
  -174.64441886705603     
  -28.749666361512247     
   207.50474903131854     
  -326.78534969190133     
  -174.51902651083793     
  -28.232949624229303     
   205.86755005111192     
  -328.09424239073263     
  -174.39860728901326     
  -27.720334063094715     
   204.22380886527162     
  -329.40223194540022     
  -174.28324118495931     
  -27.211836028056826     
   202.57352989477238     
  -330.70935625428740     
  -174.17303470699980     
  -26.707471858250162     
   200.91671736910021     
  -332.01565401458993     
  -174.06808229739940     
  -26.207257882478800     
   199.25337532248423     
  -333.32116463182035     
  -173.96849111305696     
  -25.711210419709200     
   197.58350759011671     
  -334.62592831516832     
  -173.87437902248536     
  -25.219345779573061     
   195.90711780393423     
  -335.92998615783694     
  -173.78585466696731     
  -24.731680262880680     
   194.22420938837001     
  -337.23338006783922     
  -173.70305240562885     
  -24.248230162145383     
   192.53478555579824     
  -338.53615296088140     
  -173.62609284642357     
  -23.769011762119582     
   190.83884930175293     
  -339.83834865722963     
  -173.55512338786895     
  -23.294041340343121     
   189.13640339990329     
  -341.14001208263858     
  -173.49027788875614     
  -22.823335167704460     
   187.42745039677965     
  -342.44118916680429     
  -173.43171994601022     
  -22.356909509015438     
   185.71199260619667     
  -343.74192706639934     
  -173.37959775147337     
  -21.894780623600315     
   183.99003210340680     
  -345.04227404953542     
  -173.33409111571797     
  -21.436964765899791     
   182.26157071895074     
  -346.34227973290331     
  -173.29536642249818     
  -20.983478186090835     
   180.52661003216576     
  -347.64199498107206     
  -173.26362086654200     
  -20.534337130723138     
   178.78515136436920     
  -348.94147213757111     
  -173.23904024617772     
  -20.089557843373068     
   177.03719577167666     
  -350.24076493941743     
  -173.22184236034360     
  -19.649156565316044     
   175.28274403743538     
  -351.53992875712004     
  -173.21223406688259     
  -19.213149536218335     
   173.52179666426096     
  -352.83902051262169     
  -173.21045647498551     
  -18.781552994849278     
   171.75435386563899     
  -354.13809893618401     
  -173.21674043058292     
  -18.354383179815091     
   169.98041555707496     
  -355.43722448941344     
  -173.23135236243075     
  -17.931656330315352     
   168.19998134677112     
  -356.73645963213164     
  -173.25455136840046     
  -17.513388686923481     
   166.41305052577229     
  -358.03586876739467     
  -173.28663124178348     
  -17.099596492392468     
   164.61962205759957     
  -359.33551850170801     
  -173.32788396418718     
  -16.690295992487282     
   162.81969456726665     
  -360.63547763143947     
  -173.37863424545873     
  -16.285503436845481     
   161.01326632971740     
  -361.93581738828038     
  -173.43921012556106     
  -15.885235079867513     
   159.20033525758609     
  -363.23661146422211     
  -173.50997282647228     
  -15.489507181638533     
   157.38089888827452     
  -364.53793626042062     
  -173.59129288762830     
  -15.098336008883434     
   155.55495437023083     
  -365.83987095707778     
  -173.68356759345315     
  -14.711737835957074     
   153.72249844855301     
  -367.14249771402871     
  -173.78722175535387     
  -14.329728945871752     
   151.88352744957498     
  -368.44590187719382     
  -173.90269416117857     
  -13.952325631364134     
   150.03803726467345     
  -369.75017208340273     
  -174.03046534029531     
  -13.579544196004001     
   148.18602333303136     
  -371.05540057345490     
  -174.17102898206900     
  -13.211400955347326     
   146.32748062337063     
  -372.36168329082045     
  -174.32492597084010     
  -12.847912238136443     
   144.46240361455460     
  -373.66912023560172     
  -174.49271442544779     
  -12.489094387550184     
   142.59078627498107     
  -374.97781559379263     
  -174.67500458404092     
  -12.134963762507146     
   140.71262204067619     
  -376.28787812817291     
  -174.87242974227848     
  -11.785536739025464     
   138.82790379197763     
  -377.59942135124004     
  -175.08568025893769     
  -11.440829711642726     
   136.93662382871662     
  -378.91256395318203     
  -175.31547706656335     
  -11.100859094899963     
   135.03877384375565     
  -380.22743003118126     
  -175.56260406587205     
  -10.765641324893965     
   133.13434489477356     
  -381.54414956167528     
  -175.82788449452826     
  -10.435192860902479     
   131.22332737413086     
  -382.86285869538426     
  -176.11221224434337     
  -10.109530187087321     
   129.30571097667442     
  -384.18370028721682     
  -176.41653032290654     
  -9.7886698142807091     
   127.38148466529472     
  -385.50682426463868     
  -176.74186258432579     
  -9.4726282818607359     
   125.45063663404811     
  -386.83238823402110     
  -177.08929346832338     
  -9.1614221597222816     
   123.51315426862543     
  -388.16055793503352     
  -177.46000092892396     
  -8.8550680503503330     
   121.56902410393289     
  -389.49150794200045     
  -177.85523700332121     
  -8.5535825910032095     
   119.61823177852904     
  -390.82542221952536     
  -178.27636376704658     
  -8.2569824560139491     
   117.66076198561082     
  -392.16249494777821     
  -178.72483383010419     
  -7.9652843592188676     
   115.69659842023756     
  -393.50293120150400     
  -179.20222905457121     
  -7.6785050565231181     
   113.72572372243530     
  -394.84694791941325     
  -179.71024458200458     
  -7.3966613486140913     
   111.74811941575229     
  -396.19477475377835     
  -180.25072652342644     
  -7.1197700838345295     
   109.76376584086113     
  -397.54665520270396     
  -180.82566582878985     
  -6.8478481612284279     
   107.77264208361336     
  -398.90284769641988     
  -181.43722645234712     
  -6.5809125337741543     
   105.77472589713523     
  -400.26362689481255     
  -182.08776321469421     
  -6.3189802118207146     
   103.76999361710094     
  -401.62928511892267     
  -182.77983102335187     
  -6.0620682667448094     
   101.75842006967459     
  -403.00013385159787     
  -183.51622704340508     
  -5.8101938348482483     
   99.739978471159574     
  -404.37650555442337     
  -184.29999490552547     
  -5.5633741215174792     
   97.714640318482935     
  -405.75875551621482     
  -185.13447773733955     
  -5.3216264056694680     
   95.682375269444321     
  -407.14726409924486     
  -186.02332996993735     
  -5.0849680445110028     
   93.643151011511122     
  -408.54243907401940     
  -186.97057862469080     
  -4.8534164786417335     
   91.596933117791849     
  -409.94471841370455     
  -187.98064739573439     
  -4.6269892375349500     
   89.543684888584608     
  -411.35457326917265     
  -189.05842986332976     
  -4.4057039454343920     
   87.483367176678854     
  -412.77251149314759     
  -190.20932908802720     
  -4.1895783277102892     
   85.415938194292664     
  -414.19908146130780     
  -191.43934870835847     
  -3.9786302177235187     
   83.341353299197891     
  -415.63487657662046     
  -192.75515433394739     
  -3.7728775642534096     
   81.259564757170978     
  -417.08054023412512     
  -194.16418942284241     
  -3.5723384395524094     
   79.170521477448716     
  -418.53677165479638     
  -195.67476877774200     
  -3.3770310480998877     
   77.074168717260108     
  -420.00433242062945     
  -197.29623004459847     
  -3.1869737361379649     
   74.970447750843675     
  -421.48405414596391     
  -199.03907390684702     
  -3.0021850020847936     
   72.859295497478044     
  -422.97684720026530     
  -200.91516936440004     
  -2.8226835079356252     
   70.740644102051192     
  -424.48371097049829     
  -202.93796255522906     
  -2.6484880917797238     
   68.614420460400737     
  -426.00574568966255     
  -205.12276469680029     
  -2.4796177815824842     
   66.480545680114403     
  -427.54416642488854     
  -207.48706567523615     
  -2.3160918104077513     
   64.338934465508501     
  -429.10031941745285     
  -210.05095089632727     
  -2.1579296332864502     
   62.189494413091978     
  -430.67570154917524     
  -212.83758003801913     
  -2.0051509459755872     
   60.032125200720337     
  -432.27198339946040     
  -215.87381054002213     
  -1.8577757058983257     
   57.866717649775453     
  -433.89103697851056     
  -219.19094696241257     
  -1.7158241556135521     
   55.693152634627403     
  -435.53496908072862     
  -222.82570335793875     
  -1.5793168492353500     
   53.511299807285745     
  -437.20616185591319     
  -226.82141487408018     
  -1.4482746823133452     
   51.321016096477337     
  -438.90732246746876     
  -231.22958439323077     
  -1.3227189257998269     
   49.122143929432575     
  -440.64154435041803     
  -236.11190051402039     
  -1.2026712648768836     
   46.914509109545889     
  -442.41238360427315     
  -241.54285658982542     
  -1.0881538436076772     
   44.697918262963412     
  -444.22395502869688     
  -247.61324742858579     
 -0.97918931662619135     
   42.472155739430690     
  -446.08105438441123     
  -254.43484666132557     
 -0.87580090941199396     
   40.236979814133683     
  -447.98931573437119     
  -262.14680759272244     
 -0.77801248914387022     
   37.992117982819515     
  -449.95541679131657     
  -270.92455450701266     
 -0.68584864873792928     
   35.737261063465873     
  -451.98735095011921     
  -280.99227912248949     
 -0.59933480752706592     
   33.472055703481779     
  -454.09479304353783     
  -292.64137870211931     
 -0.51849733324642400     
   31.196094712413370     
  -456.28960338380381     
  -306.25628186869079     
 -0.44336369174094509     
   28.908904390209361     
  -458.58652549781891     
  -322.35936535507045     
 -0.37396263341486519     
   26.609927524619806     
  -461.00422073798200     
  -341.66035141772272     
 -0.31032442942592026     
   24.298500289340865     
  -463.56667337361489     
  -365.21685160941229     
 -0.25248117692445832     
   21.973819106505058     
  -466.30579976068555     
  -394.40528960904817     
 -0.20046720298935114     
   19.634895008521511     
  -469.26383943275334     
  -432.01742223087786     
 -0.15431961473672343     
   17.280475484690861     
  -472.50397009948500     
  -479.98157578361884     
 -0.11407907555024047     
   14.908955979647544     
  -476.10383191786207     
  -551.44348521850907     
  -7.9790950855064061E-002
   12.518097254710332     
  -480.23965805700095     
  -633.41538619071332     
  -5.1507102696554258E-002
   10.105022425934303     
  -484.99027345343120     
  -845.12180029711635     
  -2.9288940868931648E-002
   7.6642250249115191     
  -491.32868695565975     
  -902.63100340909762     
  -1.3213286209554267E-002
   5.1906572588193525     
  -498.09841948122784     
  -2336.1548769324741     
  -3.3862606042154766E-003
   2.6563622574706698     
  -515.61958105822180     
  -2049.4501022278296     
   0.0000000000000000     
   3.9837162762845546E-002
  -530.99045682493022     
  -2049.4501022278296     
  -7.1111111111111107     
   7.1111111464764081     
   1.1226506313525497     
   27215.941573219439     
  -7.1111039999988144     
   7.1111134734254948     
   1.2042984560722081     
   115303.32942265351     
  -7.1111034212774991     
   7.1111136717345200     
   1.2324495299312130     
  -356014.48365264869     
  -7.1111027954582875     
   7.1111138803879008     
   1.1384555184002920     
   494245.85711100837     
  -7.1111021187082253     
   7.1111141105058913     
   1.2795645970343430     
  -549236.27657038206     
  -7.1111013868824200     
   7.1111143564224371     
   1.1099940063922258     
   321742.25292052561     
  -7.1111005954986588     
   7.1111146154355174     
   1.2174124405174216     
  -129780.59127370320     
  -7.1110997397099514     
   7.1111149028162393     
   1.1705570170544854     
   8778.6705654486341     
  -7.1110988142748468     
   7.1111152079330724     
   1.1739843655853508     
   89361.413931669915     
  -7.1110978135253298     
   7.1111155436728692     
   1.2117119457687258     
  -128958.16162712910     
  -7.1110967313321050     
   7.1111159035176490     
   1.1528361008835657     
   124555.79750875686     
  -7.1110955610670592     
   7.1111162930783944     
   1.2143299483010439     
  -86879.253842989128     
  -7.1110942955626619     
   7.1111167170316927     
   1.1679464819336540     
   45517.173724564607     
  -7.1110929270680705     
   7.1111171716183632     
   1.1942250566867145     
  -23485.794978532351     
  -7.1110914472016544     
   7.1111176656178579     
   1.1795624500125070     
   28080.826311066005     
  -7.1110898468996622     
   7.1111182007870148     
   1.1985205671678032     
  -44930.613431358412     
  -7.1110881163607065     
   7.1111187761405326     
   1.1657180578476520     
   46832.083190529323     
  -7.1110862449857359     
   7.1111193994154274     
   1.2026913051970083     
  -35046.637216915646     
  -7.1110842213131127     
   7.1111200754211303     
   1.1727707345087142     
   18553.335160557654     
  -7.1110820329484197     
   7.1111208025054307     
   1.1898994545000969     
  -2797.3832354975443     
  -7.1110796664885410     
   7.1111215935325438     
   1.1871066901773986     
  -7799.1668440858884     
  -7.1110771074395744     
   7.1111224449004702     
   1.1786867320624976     
   13640.942536282773     
  -7.1110743401280594     
   7.1111233684756741     
   1.1946119542212001     
  -14827.413361960253     
  -7.1110713476049758     
   7.1111243660381360     
   1.1758928132351150     
   10724.915436825264     
  -7.1110681115419423     
   7.1111254429293940     
   1.1905345905296580     
  -4732.2091085175598     
  -7.1110646121189482     
   7.1111266112282561     
   1.1835483546075598     
   1883.8185655003558     
  -7.1110608279029677     
   7.1111278724890541     
   1.1865558002956522     
  -1326.7120103077859     
  -7.1110567357166810     
   7.1111292368072290     
   1.1842653821209064     
   139.42574029795847     
  -7.1110523104965191     
   7.1111307108939039     
   1.1845256739167196     
   552.09059878774406     
  -7.1110475251391509     
   7.1111323058708678     
   1.1856402437197349     
  -278.07826653360536     
  -7.1110423503354783     
   7.1111340310205984     
   1.1850331672942835     
   489.99918959430431     
  -7.1110367543911215     
   7.1111358970001755     
   1.1861899481234093     
  -1049.6933980650390     
  -7.1110307030322932     
   7.1111379135421107     
   1.1835101777172354     
   1265.5591006014129     
  -7.1110241591958756     
   7.1111400949446670     
   1.1870039689622909     
  -1118.7876176234254     
  -7.1110170828024044     
   7.1111424540286361     
   1.1836640066045783     
   668.50902198550239     
  -7.1110094305105918     
   7.1111450038293746     
   1.1858221514730722     
  -194.43135880461708     
  -7.1110011554518513     
   7.1111477628611883     
   1.1851433871100572     
   66.535567529200719     
  -7.1109922069432328     
   7.1111507458922789     
   1.1853945676484685     
  -130.78323030987559     
  -7.1109825301769840     
   7.1111539713056384     
   1.1848606631481329     
   49.953206970486647     
  -7.1109720658848499     
   7.1111574587505553     
   1.1850811863535278     
   91.064636633557299     
  -7.1109607499750442     
   7.1111612310557035     
   1.1855159168234828     
  -122.00566691134622     
  -7.1109485131396788     
   7.1111653100253251     
   1.1848860775681564     
   96.014632658395598     
  -7.1109352804302421     
   7.1111697207777160     
   1.1854220797363995     
  -75.277432347448567     
  -7.1109209707985173     
   7.1111744906529877     
   1.1849676431183356     
   44.992950362206223     
  -7.1109054966001439     
   7.1111796483636542     
   1.1852613623574340     
  -24.196150689892733     
  -7.1108887630577637     
   7.1111852261117390     
   1.1850905522355268     
   20.114170174016646     
  -7.1108706676804765     
   7.1111912577478593     
   1.1852441018895674     
  -14.394912123575809     
  -7.1108510996360366     
   7.1111977803500857     
   1.1851252694151979     
   6.7431025237998750     
  -7.1108299390719534     
   7.1112048336045257     
   1.1851854650897042     
  -4.6173213005420957     
  -7.1108070563813257     
   7.1112124609218217     
   1.1851408917660589     
   1.4821713770659386     
  -7.1107823114089195     
   7.1112207088692010     
   1.1851563643463363     
 -0.28624961339555588     
  -7.1107555525926172     
   7.1112296281025138     
   1.1851531329618814     
   1.1030962349196780     
  -7.1107266160349809     
   7.1112392732483762     
   1.1851665988972271     
 -0.76298845869261811     
  -7.1106953244992370     
   7.1112497033567683     
   1.1851565267865016     
  -3.5622167193634469     
  -7.1106614863235293     
   7.1112609820051933     
   1.1851056754630225     
   6.4453955860547483     
  -7.1106248942467838     
   7.1112731787903067     
   1.1852051726724269     
  -7.2909923766517188     
  -7.1105853241389845     
   7.1112863680585949     
   1.1850834623628219     
   5.3210104441010690     
  -7.1105425336280916     
   7.1113006305501951     
   1.1851795160928760     
  -3.5656134012164902     
  -7.1104962606151529     
   7.1113160539333622     
   1.1851099121604742     
   1.8028564714277002     
  -7.1104462216685418     
   7.1113327322904514     
   1.1851479696447353     
  -1.7103757661053716     
  -7.1103921102874388     
   7.1113507679690473     
   1.1851089260444583     
   1.0231265596133883     
  -7.1103335950239357     
   7.1113702713256357     
   1.1851341821906209     
 -0.98643172293348103     
  -7.1102703174522208     
   7.1113913619076268     
   1.1851078501719741     
  -6.5472851476946592E-002
  -7.1102018899724095     
   7.1114141686256556     
   1.1851059601894893     
   5.3675324852187282E-002
  -7.1101278934355259     
   7.1114388314127597     
   1.1851076357133052     
 -0.23896504343655811     
  -7.1100478745750761     
   7.1114655012510886     
   1.1850995691285842     
 -0.46697553519490731     
  -7.1099613432294513     
   7.1114943412461482     
   1.1850825228786270     
  0.12514845367036523     
  -7.1098677693381038     
   7.1115255281573351     
   1.1850874630226669     
 -0.41464486057902383     
  -7.1097665796930585     
   7.1115592529606539     
   1.1850697631634983     
  -9.7788160087931494E-002
  -7.1096571544258254     
   7.1115957220362649     
   1.1850652491879836     
 -0.21915685036230140     
  -7.1095388232081191     
   7.1116351588050035     
   1.1850543094385599     
 -0.22943021825430773     
  -7.1094108611430658     
   7.1116778046230751     
   1.1850419248283406     
 -0.14437547010410445     
  -7.1092724843216413     
   7.1117239206661669     
   1.1850334972162839     
 -0.24106515230107919     
  -7.1091228450170361     
   7.1117737892578603     
   1.1850182803592952     
 -0.17538836936908420     
  -7.1089610264874095     
   7.1118277156693912     
   1.1850063082488416     
 -0.20812156729609410     
  -7.1087860373550642     
   7.1118860300829851     
   1.1849909455890746     
 -0.18269854080618672     
  -7.1085968055274780     
   7.1119490894816870     
   1.1849763620206559     
 -0.21991848148548013     
  -7.1083921716227785     
   7.1120172798559702     
   1.1849573788018772     
 -0.17829114594688900     
  -7.1081708818591984     
   7.1120910186355966     
   1.1849407363503266     
 -0.21359026632056233     
  -7.1079315803647125     
   7.1121707571876236     
   1.1849191763689051     
 -0.18312548482654009     
  -7.1076728008594934     
   7.1122569835630873     
   1.1848991871827448     
 -0.21100355058366110     
  -7.1073929576599006     
   7.1123502255035858     
   1.1848742805229608     
 -0.19058690335041920     
  -7.1070903359485458     
   7.1124510536260868     
   1.1848499529838743     
 -0.19854024309025844     
  -7.1067630812503726     
   7.1125600850287940     
   1.1848225477776391     
 -0.20252921462330836     
  -7.1064091880498017     
   7.1126779868290022     
   1.1847923168409302     
 -0.19333332159699587     
  -7.1060264874786006     
   7.1128054804852967     
   1.1847611099834165     
 -0.20166771271051340     
  -7.1056126339983594     
   7.1129433460501899     
   1.1847259086513373     
 -0.19608706721480762     
  -7.1051650909951949     
   7.1130924269374090     
   1.1846888959249509     
 -0.19974294113269325     
  -7.1046811151974589     
   7.1132536351309428     
   1.1846481247745027     
 -0.19781550738752318     
  -7.1041577398199038     
   7.1134279566631298     
   1.1846044610015325     
 -0.19911992304305323     
  -7.1035917563297231     
   7.1136164576890728     
   1.1845569323993648     
 -0.19771007381609582     
  -7.1029796947212516     
   7.1138202909491399     
   1.1845058997019438     
 -0.19946998491096793     
  -7.1023178021766924     
   7.1140407027729884     
   1.1844502225923974     
 -0.19863426774090792     
  -7.1016020199800654     
   7.1142790406623719     
   1.1843902665856307     
 -0.19872696338813117     
  -7.1008279585404876     
   7.1145367615415713     
   1.1843254009433415     
 -0.19922635695061197     
  -7.0999908703689307     
   7.1148154405250574     
   1.1842550800919920     
 -0.19896992164548000     
  -7.0990856208395536     
   7.1151167805348452     
   1.1841791342230628     
 -0.19936474699027643     
  -7.0981066565525701     
   7.1154426226242240     
   1.1840968447099920     
 -0.19950600400828705     
  -7.0970479711002667     
   7.1157949571161456     
   1.1840077952076524     
 -0.19919025557553932     
  -7.0959030680210793     
   7.1161759357289727     
   1.1839116510241432     
 -0.20079013590789915     
  -7.0946649207085182     
   7.1165878844314729     
   1.1838068473035734     
 -0.19661985978736859     
  -7.0933259290220114     
   7.1170333180154133     
   1.1836958682264500     
 -0.20124537347641080     
  -7.0755259507722554     
   7.1229480240057930     
   1.1821865279253769     
 -0.20378910338718639     
  -7.0577111952306462     
   7.1288551355997312     
   1.1806581096499731     
 -0.20633153080662489     
  -7.0398816815023917     
   7.1347545574317781     
   1.1791106231689235     
 -0.20890851514943073     
  -7.0220374289316130     
   7.1406461935129641     
   1.1775438093053028     
 -0.21151091966251656     
  -7.0041784571038805     
   7.1465299467297472     
   1.1759574774078339     
 -0.21414153827798968     
  -6.9863047858487839     
   7.1524057189629433     
   1.1743514158707489     
 -0.21680008165803077     
  -6.9684164352425286     
   7.1582734110407662     
   1.1727254152583138     
 -0.21948714915973622     
  -6.9505134256105681     
   7.1641329227330104     
   1.1710792616396155     
 -0.22220289150882680     
  -6.9325957775302705     
   7.1699841527369932     
   1.1694127399532994     
 -0.22494781174491341     
  -6.9146635118336128     
   7.1758269986652889     
   1.1677256313652125     
 -0.22772226216467584     
  -6.8967166496099139     
   7.1816613570297001     
   1.1660177143989774     
 -0.23052647652472816     
  -6.8787552122086009     
   7.1874871232302597     
   1.1642887658250420     
 -0.23336104489461976     
  -6.8607792212420051     
   7.1933041915397933     
   1.1625385579883325     
 -0.23622616325673684     
  -6.8427886985882020     
   7.1991124550891739     
   1.1607668617639069     
 -0.23912222914133063     
  -6.8247836663938779     
   7.2049118058561969     
   1.1589734450453468     
 -0.24204987100877573     
  -6.8067641470772351     
   7.2107021346463425     
   1.1571580710127811     
 -0.24500910463498607     
  -6.7887301633309427     
   7.2164833310806946     
   1.1553205027280187     
 -0.24800065954930761     
  -6.7706817381251092     
   7.2222552835819682     
   1.1534604977813989     
 -0.25102475694838122     
  -6.7526188947103050     
   7.2280178793566821     
   1.1515778121042861     
 -0.25408191385649698     
  -6.7345416566206175     
   7.2337710043813184     
   1.1496721977503623     
 -0.25717251262860041     
  -6.7164500476767488     
   7.2395145433854591     
   1.1477434039056478     
 -0.26029692294557960     
  -6.6983440919891502     
   7.2452483798376814     
   1.1457911769835558     
 -0.26345569928687468     
  -6.6802238139611951     
   7.2509723959282377     
   1.1438152592389044     
 -0.26664920991876762     
  -6.6620892382923982     
   7.2566864725517464     
   1.1418153901645136     
 -0.26987790026600211     
  -6.6439403899816725     
   7.2623904892919393     
   1.1397913059125186     
 -0.27314220957852497     
  -6.6257772943306277     
   7.2680843244050717     
   1.1377427393406796     
 -0.27644270513125213     
  -6.6075999769469114     
   7.2737678548010543     
   1.1356694190521952     
 -0.27977968800334674     
  -6.5894084637475974     
   7.2794409560271651     
   1.1335710713921703     
 -0.28315380600918399     
  -6.5712027809626115     
   7.2851035022502630     
   1.1314474178471012     
 -0.28656539977580636     
  -6.5529829551382086     
   7.2907553662382529     
   1.1292981773487827     
 -0.29001502403538354     
  -6.5347490131404893     
   7.2963964193432966     
   1.1271230646685173     
 -0.29350321365355619     
  -6.5165009821589646     
   7.3020265314813830     
   1.1249217905661157     
 -0.29703040721551471     
  -6.4982388897101702     
   7.3076455711140778     
   1.1226940625119992     
 -0.30059715128871872     
  -6.4799627636413248     
   7.3132534052300517     
   1.1204395838773340     
 -0.30420392254457668     
  -6.4616726321340368     
   7.3188498993258904     
   1.1181580544582497     
 -0.30785138700770681     
  -6.4433685237080596     
   7.3244349173846750     
   1.1158491690556918     
 -0.31153982161355981     
  -6.4250504672251010     
   7.3300083218582985     
   1.1135126203935901     
 -0.31527014911312240     
  -6.4067184918926738     
   7.3355699736449704     
   1.1111480942752416     
 -0.31904250068552881     
  -6.3883726272680113     
   7.3411197320694592     
   1.1087552755201002     
 -0.32285780974716943     
  -6.3700129032620190     
   7.3466574548631263     
   1.1063338419469964     
 -0.32671639371557565     
  -6.3516393501432926     
   7.3521829981404796     
   1.1038834689941297     
 -0.33061899683040047     
  -6.3332519985421820     
   7.3576962163792592     
   1.1014038265179016     
 -0.33456608490278733     
  -6.3148508794549132     
   7.3631969623977573     
   1.0988945808811308     
 -0.33855837153242668     
  -6.2964360242477628     
   7.3686850873326968     
   1.0963553930946375     
 -0.34259635155346996     
  -6.2780074646612922     
   7.3741604406165777     
   1.0937859204579865     
 -0.34668079293831583     
  -6.2595652328146354     
   7.3796228699540007     
   1.0911858145109492     
 -0.35081214069507782     
  -6.2411093612098494     
   7.3850722212989171     
   1.0885547234557360     
 -0.35499124889248856     
  -6.2226398827363187     
   7.3905083388302790     
   1.0858922890890423     
 -0.35921852802551746     
  -6.2041568306752257     
   7.3959310649283241     
   1.0831981501288510     
 -0.36349485997335640     
  -6.1856602387040738     
   7.4013402401503434     
   1.0804719386790509     
 -0.36782074704497758     
  -6.1671501409012803     
   7.4067357032047321     
   1.0777132830762135     
 -0.37219704979150026     
  -6.1486265717508282     
   7.4121172909254289     
   1.0749218052027771     
 -0.37662420064219460     
  -6.1300895661469852     
   7.4174848382476810     
   1.0720971236979608     
 -0.38110324730831169     
  -6.1115391593990811     
   7.4228381781802835     
   1.0692388493431484     
 -0.38563451189235176     
  -6.0929753872363612     
   7.4281771417799014     
   1.0663465905039557     
 -0.39021916948674251     
  -6.0743982858128955     
   7.4335015581229937     
   1.0634199467328052     
 -0.39485749259753311     
  -6.0558078917125693     
   7.4388112542786713     
   1.0604585155383237     
 -0.39955060965133316     
  -6.0372042419541287     
   7.4441060552824316     
   1.0574618859659388     
 -0.40429909476005188     
  -6.0185873739963087     
   7.4493857841042352     
   1.0544296427552384     
 -0.40910377779386181     
  -5.9999573257430274     
   7.4546502616221773     
   1.0513613644217843     
 -0.41396543938956271     
  -5.9813141355486543     
   7.4598993065922974     
   1.0482566236263626     
 -0.41888484513374863     
  -5.9626578422233516     
   7.4651327356195836     
   1.0451149872878596     
 -0.42386298373366899     
  -5.9439884850384912     
   7.4703503631250774     
   1.0419360149098571     
 -0.42890036436820062     
  -5.9253061037321535     
   7.4755520013177952     
   1.0387192621770955     
 -0.43399822487133438     
  -5.9066107385146926     
   7.4807374601619641     
   1.0354642754905605     
 -0.43915707328696613     
  -5.8879024300743952     
   7.4859065473442925     
   1.0321705974409083     
 -0.44437801654879611     
  -5.8691812195832069     
   7.4910590682436871     
   1.0288377623167924     
 -0.44966184684281280     
  -5.8504471487025498     
   7.4961948258956426     
   1.0254652984654713     
 -0.45500947049321688     
  -5.8317002595892182     
   7.5013136209603983     
   1.0220527274367721     
 -0.46042185180079592     
  -5.8129405949013622     
   7.5064152516878613     
   1.0185995635482661     
 -0.46589987263341254     
  -5.7941681978045558     
   7.5114995138829901     
   1.0151053145035156     
 -0.47144448981599707     
  -5.7753831119779528     
   7.5165662008713241     
   1.0115694808298956     
 -0.47705674800975162     
  -5.7565853816205310     
   7.5216151034614480     
   1.0079915552198224     
 -0.48273753728920132     
  -5.7377750514574313     
   7.5266460099087231     
   1.0043710236901533     
 -0.48848788019366607     
  -5.7189521667463845     
   7.5316587058794200     
   1.0007073645887008     
 -0.49430887873698159     
  -5.7001167732842335     
   7.5366529744108872     
  0.99700004799817354     
 -0.50020141194415624     
  -5.6812689174135533     
   7.5416285958744043     
  0.99324853740859242     
 -0.50616671657328594     
  -5.6624086460293634     
   7.5465853479355118     
  0.98945228703429278     
 -0.51220573093377864     
  -5.6435360065859452     
   7.5515230055132285     
  0.98561074405228943     
 -0.51831954727610219     
  -5.6246510471037547     
   7.5564413407419782     
  0.98172334744771861     
 -0.52450949546399261     
  -5.6057538161764393     
   7.5613401229261763     
  0.97778952623173865     
 -0.53077627989070963     
  -5.5868443629779643     
   7.5662191185020875     
  0.97380870413255838     
 -0.53712158666665522     
  -5.5679227372698330     
   7.5710780909930007     
  0.96978029223255846     
 -0.54354606002966444     
  -5.5489889894084312     
   7.5759168009655378     
  0.96570369678233603     
 -0.55005133798902106     
  -5.5300431703524646     
   7.5807350059868623     
  0.96157831174741837     
 -0.55663830953100968     
  -5.5110853316705226     
   7.5855324605772951     
  0.95740352442593579     
 -0.56330843138092612     
  -5.4921155255487459     
   7.5903089161663369     
  0.95317871119057873     
 -0.57006283204346031     
  -5.4731338047986169     
   7.5950641210441887     
  0.94890323995025283     
 -0.57690281673206056     
  -5.4541402228648632     
   7.5997978203161258     
  0.94457646882476243     
 -0.58382976679314191     
  -5.4351348338334828     
   7.6045097558521224     
  0.94019774557381375     
 -0.59084492339305184     
  -5.4161176924398946     
   7.6091996662376777     
  0.93576640864836591     
 -0.59794961438182026     
  -5.3970888540772091     
   7.6138672867256503     
  0.93128178654050231     
 -0.60514540215471158     
  -5.3780483748046262     
   7.6185123491820628     
  0.92674319602434196     
 -0.61243341770560400     
  -5.3589963113559680     
   7.6231345820356022     
  0.92214994539154993     
 -0.61981533946591172     
  -5.3399327211483349     
   7.6277337102249447     
  0.91750133034555559     
 -0.62729244039221255     
  -5.3208576622909023     
   7.6323094551434156     
  0.91279663704261393     
 -0.63486635169691608     
  -5.3017711935938490     
   7.6368615345845337     
  0.90803513940488711     
 -0.64253838415864128     
  -5.2826733745774286     
   7.6413896626868558     
  0.90321610152369725     
 -0.65031041733722927     
  -5.2635642654811772     
   7.6458935498741489     
  0.89833877339366808     
 -0.65818351296960065     
  -5.2444439272732755     
   7.6503729028002487     
  0.89340239704639601     
 -0.66615984368740777     
  -5.2253124216600408     
   7.6548274242884116     
  0.88840619821874056     
 -0.67424051432001197     
  -5.2061698110955890     
   7.6592568132698622     
  0.88334939436134041     
 -0.68242757311793800     
  -5.1870161587916304     
   7.6636607647246731     
  0.87823118756295582     
 -0.69072246565602335     
  -5.1678515287274349     
   7.6680389696162568     
  0.87305076907053569     
 -0.69912702476559940     
  -5.1486759856599473     
   7.6723911148298951     
  0.86780731638479369     
 -0.70764293273557421     
  -5.1294895951340660     
   7.6767168831068302     
  0.86249999438927683     
 -0.71627214361127334     
  -5.1102924234930862     
   7.6810159529760842     
  0.85712795331219227     
 -0.72501618654601185     
  -5.0910845378893157     
   7.6852879986891471     
  0.85169033191309729     
 -0.73387716585309115     
  -5.0718660062948491     
   7.6895326901518528     
  0.84618625316919904     
 -0.74285695855706924     
  -5.0526368975125271     
   7.6937496928497255     
  0.84061482598002102     
 -0.75195726408665498     
  -5.0333972811870726     
   7.6979386677809245     
  0.83497514649937110     
 -0.76118040789174235     
  -5.0141472278163990     
   7.7020992713807734     
  0.82926629344018310     
 -0.77052797460934674     
  -4.9948868087631126     
   7.7062311554484504     
  0.82348733363061299     
 -0.78000245148448433     
  -4.9756160962661946     
   7.7103339670706381     
  0.81763731524447936     
 -0.78960553945441814     
  -4.9563351634528843     
   7.7144073485429958     
  0.81171527369857133     
 -0.79933963384342044     
  -4.9370440843507479     
   7.7184509372933539     
  0.80572022644474561     
 -0.80920666751016435     
  -4.9177429338999534     
   7.7224643658005618     
  0.79965117643841932     
 -0.81920913293458331     
  -4.8984317879657420     
   7.7264472615115114     
  0.79350710794140999     
 -0.82934899713211696     
  -4.8791107233511166     
   7.7303992467575222     
  0.78728699046291917     
 -0.83962874617424721     
  -4.8597798178097316     
   7.7343199386708461     
  0.78098977486661225     
 -0.85005067961414416     
  -4.8404391500590034     
   7.7382089490949362     
  0.77461439476950611     
 -0.86061709664852970     
  -4.8210887997934408     
   7.7420658844982215     
  0.76815976654464224     
 -0.87133065494873130     
  -4.8017288476981959     
   7.7458903458811648     
  0.76162478663252675     
 -0.88219354498228963     
  -4.7823593754628506     
   7.7496819286853587     
  0.75500833504515952     
 -0.89320861490552661     
  -4.7629804657954278     
   7.7534402226990551     
  0.74830927043336803     
 -0.90437819778317252     
  -4.7435922024366493     
   7.7571648119600134     
  0.74152643394999429     
 -0.91570511986243031     
  -4.7241946701744295     
   7.7608552746587662     
  0.73465864555102600     
 -0.92719200030781856     
  -4.7047879548586229     
   7.7645111830365154     
  0.72770470554871736     
 -0.93884156605774560     
  -4.6853721434160214     
   7.7681321032848958     
  0.72066339380328426     
 -0.95065671794230999     
  -4.6659473238656091     
   7.7717175954404505     
  0.71353346841871690     
 -0.96264023557190903     
  -4.6465135853340840     
   7.7752672132781271     
  0.70631366665192763     
 -0.97479515270030204     
  -4.6270710180716463     
   7.7787805042022731     
  0.69900270300667533     
 -0.98712428984894984     
  -4.6076197134680639     
   7.7822570091368721     
  0.69159927083280825     
 -0.99963089579444464     
  -4.5881597640690117     
   7.7856962624117401     
  0.68410203911434986     
  -1.0123180269241407     
  -4.5686912635927071     
   7.7890977916443074     
  0.67650965391241880     
  -1.0251886830232362     
  -4.5492143069468325     
   7.7924611176260621     
  0.66882073878974457     
  -1.0382464823313176     
  -4.5297289902457516     
   7.7957857541984676     
  0.66103389017225989     
  -1.0514943837788162     
  -4.5102354108280416     
   7.7990712081296332     
  0.65314768229391873     
  -1.0649359830432794     
  -4.4907336672743279     
   7.8023169789914206     
  0.64516066242109416     
  -1.0785746792147157     
  -4.4712238594254385     
   7.8055225590282902     
  0.63707135232698375     
  -1.0924140600958134     
  -4.4517060884008854     
   7.8086874330262983     
  0.62887824687626515     
  -1.1064576625298352     
  -4.4321804566176777     
   7.8118110781795078     
  0.62057981440729137     
  -1.1207092381528385     
  -4.4126470678094707     
   7.8148929639533291     
  0.61217449512114508     
  -1.1351725261979018     
  -4.3931060270460636     
   7.8179325519440681     
  0.60366070117466075     
  -1.1498514417773154     
  -4.3735574407532498     
   7.8209292957354082     
  0.59503681536133091     
  -1.1647498341670770     
  -4.3540014167330314     
   7.8238826407528244     
  0.58630119160507776     
  -1.1798718106395867     
  -4.3344380641841989     
   7.8267920241144004     
  0.57745215302528097     
  -1.1952214218123969     
  -4.3148674937232911     
   7.8296568744778678     
  0.56848799236168790     
  -1.2108029711433754     
  -4.2952898174059406     
   7.8324766118839673     
  0.55940697007811258     
  -1.2266206031917071     
  -4.2757051487486146     
   7.8352506475980475     
  0.55020731555417479     
  -1.2426789021142237     
  -4.2561136027507551     
   7.8379783839464041     
  0.54088722378831811     
  -1.2589822168184817     
  -4.2365152959173376     
   7.8406592141487801     
  0.53144485716217948     
  -1.2755351702370954     
  -4.2169103462818454     
   7.8432925221501488     
  0.52187834338540129     
  -1.2923425476338946     
  -4.1972988734296761     
   7.8458776824443079     
  0.51218577427814704     
  -1.3094090635736955     
  -4.1776809985219927     
   7.8484140598957568     
  0.50236520630134429     
  -1.3267396667730791     
  -4.1580568443200212     
   7.8509010095585117     
  0.49241465880054625     
  -1.3443393495352385     
  -4.1384265352098097     
   7.8533378764897108     
  0.48233211367903195     
  -1.3622133777862799     
  -4.1187901972274590     
   7.8557239955572724     
  0.47211551334563484     
  -1.3803668457122096     
  -4.0991479580848393     
   7.8580586912456436     
  0.46176276200279320     
  -1.3988052039928465     
  -4.0794999471957940     
   7.8603412774580823     
  0.45127172297284690     
  -1.4175340701586423     
  -4.0598462957028500     
   7.8625710573091308     
  0.44064021744665705     
  -1.4365588624955379     
  -4.0401871365044508     
   7.8647473229176930     
  0.42986602597794077     
  -1.4558856268746299     
  -4.0205226042827071     
   7.8668693551920787     
  0.41894688377638101     
  -1.4755198950133761     
  -4.0008528355317017     
   7.8689364236129284     
  0.40788048456378068     
  -1.4954681643860144     
  -3.9811779685863309     
   7.8709477860076653     
  0.39666447333088556     
  -1.5157362048038734     
  -3.9614981436517316     
   7.8729026883204796     
  0.38529645179485650     
  -1.5363306483750658     
  -3.9418135028332730     
   7.8748003643797970     
  0.37377397193204348     
  -1.5572577935371854     
  -3.9221241901671520     
   7.8766400356558286     
  0.36209453848051459     
  -1.5785243826915250     
  -3.9024303516515904     
   7.8784209110160557     
  0.35025560561032815     
  -1.6001371939837126     
  -3.8827321352786588     
   7.8801421864717200     
  0.33825457665545028     
  -1.6221031575832254     
  -3.8630296910667372     
   7.8818030449207930     
  0.32608880297357612     
  -1.6444294693140944     
  -3.8433231710936271     
   7.8834026558831107     
  0.31375558195372039     
  -1.6671233609136844     
  -3.8236127295303346     
   7.8849401752298620     
  0.30125215674686773     
  -1.6901924221976434     
  -3.8038985226755369     
   7.8864147449056805     
  0.28857571358038536     
  -1.7136441958406397     
  -3.7841807089907533     
   7.8878254926449101     
  0.27572338211158059     
  -1.7374866802804130     
  -3.7644594491362322     
   7.8891715316802129     
  0.26269223200947744     
  -1.7617278317678937     
  -3.7447349060075790     
   7.8904519604434151     
  0.24947927327121827     
  -1.7863759163939714     
  -3.7250072447731362     
   7.8916658622613385     
  0.23608145389826346     
  -1.8114394810052932     
  -3.7052766329121378     
   7.8928123050405610     
  0.22249565779072375     
  -1.8369271175146791     
  -3.6855432402536614     
   7.8938903409460615     
  0.20871870440936363     
  -1.8628476957786617     
  -3.6658072390163889     
   7.8948990060738122     
  0.19474734669102367     
  -1.8892104920069497     
  -3.6460688038492015     
   7.8958373201105418     
  0.18057826800097154     
  -1.9160246696204764     
  -3.6263281118726356     
   7.8967042859879912     
  0.16620808297881795     
  -1.9432999200111083     
  -3.6065853427212082     
   7.8974988895293858     
  0.15163333357873462     
  -1.9710461239474768     
  -3.5868406785866456     
   7.8982200990824554     
  0.13685048764912855     
  -1.9992732409621776     
  -3.5670943042620360     
   7.8988668651474327     
  0.12185593834191219     
  -2.0279917780417618     
  -3.5473464071869247     
   7.8994381199933041     
  0.10664600000659930     
  -2.0572122456285200     
  -3.5275971774933828     
   7.8999327772637313     
   9.1216908164385394E-002
  -2.0869455634834968     
  -3.5078468080530718     
   7.9003497315752380     
   7.5564816438259158E-002
  -2.1172030228951138     
  -3.4880954945253282     
   7.9006878581007500     
   5.9685793766545786E-002
  -2.1479959282456789     
  -3.4683434354063016     
   7.9009460121459281     
   4.3575824304703178E-002
  -2.1793362667520331     
  -3.4485908320791641     
   7.9011230287124503     
   2.7230802304062916E-002
  -2.2112359531248820     
  -3.4288378888654303     
   7.9012177220498492     
   1.0646532655626286E-002
  -2.2437075892899538     
  -3.4090848130774076     
   7.9012288851958283     
  -6.1812742640483809E-003
  -2.2767637724596823     
  -3.3893318150718161     
   7.9011552895037740     
  -2.3257002557496013E-002
  -2.3104177673050095     
  -3.3695791083046003     
   7.9009956841578495     
  -4.0585135812283603E-002
  -2.3446828734385332     
  -3.3498269093869744     
   7.9007487956749118     
  -5.8170257363072617E-002
  -2.3795730895983156     
  -3.3300754381427251     
   7.9004133273926662     
  -7.6017055535059996E-002
  -2.4151024536715573     
  -3.3103249176668164     
   7.8999879589439850     
  -9.4130323937596697E-002
  -2.4512857681460436     
  -3.2905755743853216     
   7.8994713457161438     
 -0.11251496719869164     
  -2.4881377485230320     
  -3.2708276381167281     
   7.8988621182973660     
 -0.13117600031261481     
  -2.5256741786927783     
  -3.2510813421346461     
   7.8981588819049522     
 -0.15011855665281024     
  -2.5639105639517341     
  -3.2313369232319649     
   7.8973602157986136     
 -0.16934788588244870     
  -2.6028634702430775     
  -3.2115946217864972     
   7.8964646726791345     
 -0.18886936190927134     
  -2.6425494562427656     
  -3.1918546818281461     
   7.8954707780672839     
 -0.20868848283109254     
  -2.6829859477629410     
  -3.1721173511076515     
   7.8943770296666074     
 -0.22881087743931416     
  -2.7241904100382279     
  -3.1523828811669437     
   7.8931818967092227     
 -0.24924230551460136     
  -2.7661814401185683     
  -3.1326515274111655     
   7.8918838192796477     
 -0.26998866631549018     
  -2.8089773620357099     
  -3.1129235491824017     
   7.8904812076225319     
 -0.29105599653075848     
  -2.8525979083090456     
  -3.0931992098351664     
   7.8889724414290976     
 -0.31245048084307586     
  -2.8970625391465386     
  -3.0734787768137006     
   7.8873558691022732     
 -0.33417844988667544     
  -2.9423920996817028     
  -3.0537625217311337     
   7.8856298070009707     
 -0.35624639063428770     
  -2.9886071994350147     
  -3.0340507204505598     
   7.8837925386628100     
 -0.37866094463005084     
  -3.0357299938380859     
  -3.0143436531680883     
   7.8818423140022746     
 -0.40142891958383597     
  -3.0837822336594112     
  -2.9946416044979269     
   7.8797773484874751     
 -0.42455728633628209     
  -3.1327875034199204     
  -2.9749448635595530     
   7.8775958222901039     
 -0.44805319261193099     
  -3.1827688533130711     
  -2.9552537240670445     
   7.8752958794110448     
 -0.47192395901177964     
  -3.2337512559930470     
  -2.9355684844206245     
   7.8728756267799360     
 -0.49617709343172695     
  -3.2857592656776808     
  -2.9158894478004966     
   7.8703331333265458     
 -0.52082028792431012     
  -3.3388193183638770     
  -2.8962169222630321     
   7.8676664290247054     
 -0.54586143281203869     
  -3.3929575352908965     
  -2.8765512208393864     
   7.8648735039068587     
 -0.57130861432672098     
  -3.4482019717695449     
  -2.8568926616366150     
   7.8619523070482540     
 -0.59717012911499201     
  -3.5045804816882544     
  -2.8372415679413709     
   7.8589007455186470     
 -0.62345448272765447     
  -3.5621226892860052     
  -2.8175982683262588     
   7.8557166833045846     
 -0.65017040289729899     
  -3.6208585579457493     
  -2.7979630967589308     
   7.8523979401921373     
 -0.67732684208189153     
  -3.6808191252222939     
  -2.7783363927140119     
   7.8489422906231301     
 -0.70493298552105932     
  -3.7420367824030598     
  -2.7587185012879387     
   7.8453474625058544     
 -0.73299826138908175     
  -3.8045442107040537     
  -2.7391097733168106     
   7.8416111359949578     
 -0.76153234296936279     
  -3.8683760694353246     
  -2.7195105654973433     
   7.8377309422288093     
 -0.79054516349012705     
  -3.9335671361865532     
  -2.6999212405110291     
   7.8337044620275549     
 -0.82004691701152699     
  -4.0001543496118028     
  -2.6803421671516037     
   7.8295292245484429     
 -0.85004807463361476     
  -4.0681747738630927     
  -2.6607737204559294     
   7.8252027058982643     
 -0.88055938543758872     
  -4.1376678202171160     
  -2.6412162818384028     
   7.8207223276994480     
 -0.91159189408921648     
  -4.2086730412327942     
  -2.6216702392290081     
   7.8160854556094783     
 -0.94315694189846311     
  -4.2812324577316456     
  -2.6021359872151288     
   7.8112893977914037     
 -0.97526618533144971     
  -4.3553883546270429     
  -2.5826139271872512     
   7.8063314033330968     
  -1.0079315979911534     
  -4.4311855578239632     
  -2.5631044674886807     
   7.8012086606139324     
  -1.0411654896748324     
  -4.5086693090433299     
  -2.5436080235694138     
   7.7959182956160129     
  -1.0749805094926581     
  -4.5878874533218905     
  -2.5241250181443000     
   7.7904573701788005     
  -1.1093896653925714     
  -4.6688884442194025     
  -2.5046558813556432     
   7.7848228801935084     
  -1.1444063287242179     
  -4.7517234179392922     
  -2.4852010509403928     
   7.7790117537358006     
  -1.1800442543587617     
  -4.8364442314823055     
  -2.4657609724020837     
   7.7730208491346664     
  -1.2163175860948798     
  -4.9231056381580478     
  -2.4463360991876861     
   7.7668469529734772     
  -1.2532408783810645     
  -5.0117632506019483     
  -2.4269268928695427     
   7.7604867780206224     
  -1.2908291027605800     
  -5.1024755803489947     
  -2.4075338233325647     
   7.7539369610896882     
  -1.3290976696131966     
  -5.1953024148178617     
  -2.3881573689668754     
   7.7471940608213448     
  -1.3680624377243316     
  -5.2903064220968039     
  -2.3687980168660960     
   7.7402545553873088     
  -1.4077397358900567     
  -5.3875517699586295     
  -2.3494562630314730     
   7.7331148401121714     
  -1.4481463741647473     
  -5.4871056540472480     
  -2.3301326125820574     
   7.7257712250103348     
  -1.4892996665701008     
  -5.5890372075264452     
  -2.3108275799711544     
   7.7182199322298430     
  -1.5312174456265484     
  -5.6934182734264667     
  -2.2915416892092750     
   7.7104570934090830     
  -1.5739180826772476     
  -5.8003235339385020     
  -2.2722754740938247     
   7.7024787469294358     
  -1.6174205091817857     
  -5.9098299814931607     
  -2.2530294784457765     
   7.6942808350713738     
  -1.6617442340429853     
  -6.0220180982341232     
  -2.2338042563535940     
   7.6858592010618167     
  -1.7069093697797402     
  -6.1369707345761881     
  -2.2146003724246679     
   7.6772095860116449     
  -1.7529366502890626     
  -6.2547745291865020     
  -2.1954184020445555     
   7.6683276257377777     
  -1.7998474592579605     
  -6.3755188234837359     
  -2.1762589316443126     
   7.6592088474635469     
  -1.8476638504340896     
  -6.4992969619238004     
  -2.1571225589762344     
   7.6498486663933409     
  -1.8964085776485171     
  -6.6262052993299374     
  -2.1380098933983187     
   7.6402423821557353     
  -1.9461051173934929     
  -6.7563446576857640     
  -2.1189215561677988     
   7.6303851751064364     
  -1.9967777023261348     
  -6.8898189465682345     
  -2.0998581807440928     
   7.6202721024895581     
  -2.0484513444253980     
  -7.0267371663315705     
  -2.0808204131015402     
   7.6098980944455619     
  -2.1011518731728835     
  -7.1672116134407506     
  -2.0618089120523146     
   7.5992579498619452     
  -2.1549059602736902     
  -7.3113601552446061     
  -2.0428243495799143     
   7.5883463320576663     
  -2.2097411614380240     
  -7.4593043233886434     
  -2.0238674111836588     
   7.5771577642944123     
  -2.2656859438634398     
  -7.6111716589555583     
  -2.0049387962346295     
   7.5656866251064905     
  -2.3227697313056055     
  -7.7670939682942013     
  -1.9860392183435267     
   7.5539271434380559     
  -2.3810229360678132     
  -7.9272093136298150     
  -1.9671694057409279     
   7.5418733935830868     
  -2.4404770059200356     
  -8.0916607623286918     
  -1.9483301016704562     
   7.5295192899141927     
  -2.5011644616375022     
  -8.2605981162857205     
  -1.9295220647954019     
   7.5168585813913253     
  -2.5631189475096439     
  -8.4341766918157468     
  -1.9107460696193559     
   7.5038848458408056     
  -2.6263752726982634     
  -8.6125592984589492     
  -1.8920029069214477     
   7.4905914839904684     
  -2.6909694674367040     
  -8.7959147886562867     
  -1.8732933842068111     
   7.4769717132509967     
  -2.7569388283516276     
  -8.9844201942794442     
  -1.8546183261729268     
   7.4630185612305961     
  -2.8243219798087220     
  -9.1782595778297349     
  -1.8359785751925304     
   7.4487248589644688     
  -2.8931589266424438     
  -9.3776253403151042     
  -1.8173749918138062     
   7.4340832338561249     
  -2.9634911166948088     
  -9.5827186481057414     
  -1.7988084552786245     
   7.4190861022979995     
  -3.0353615065556001     
  -9.7937489379235263     
  -1.7802798640596222     
   7.4037256619726355     
  -3.1088146235900282     
  -10.010935999004591     
  -1.7617901364169635     
   7.3879938838047039     
  -3.1838966435825613     
  -10.234508574815168     
  -1.7433402109756702     
   7.3718825035510127     
  -3.2606554578936766     
  -10.464706826610339     
  -1.7249310473244490     
   7.3553830130085460     
  -3.3391407590932527     
  -10.701781070291025     
  -1.7065636266370008     
   7.3384866508180115     
  -3.4194041171204370     
  -10.945994099406120     
  -1.6882389523168460     
   7.3211843928430458     
  -3.5014990728659812     
  -11.197620221195866     
  -1.6699580506667593     
   7.3034669420995684     
  -3.5854812245249521     
  -11.456947449954912     
  -1.6517219715839679     
   7.2853247182122569     
  -3.6714083303996121     
  -11.724276815453024     
  -1.6335317892823271     
   7.2667478463699684     
  -3.7593404065155118     
  -11.999924495686976     
  -1.6153886030427635     
   7.2477261457530977     
  -3.8493398402331622     
  -12.284221318766591     
  -1.5972935379933400     
   7.2282491174022043     
  -3.9414715001239138     
  -12.577515024835774     
  -1.5792477459203829     
   7.2083059314948699     
  -4.0358028628101801     
  -12.880169721743565     
  -1.5612524061121897     
   7.1878854139985355     
  -4.1324041357232595     
  -13.192568490858672     
  -1.5433087262369247     
   7.1669760326607159     
  -4.2313483994046965     
  -13.515112816798112     
  -1.5254179432564066     
   7.1455658822983770     
  -4.3327117455306849     
  -13.848225369206741     
  -1.5075813243775920     
   7.1236426693450516     
  -4.4365734357997333     
  -14.192349688514065     
  -1.4898001680436666     
   7.1011936956093926     
  -4.5430160584635910     
  -14.547952922693730     
  -1.4720758049667733     
   7.0782058411997744     
  -4.6521257053837921     
  -14.915525973094745     
  -1.4544095992045254     
   7.0546655465608596     
  -4.7639921501820055     
  -15.295586159429291     
  -1.4368029492825960     
   7.0305587935694609     
  -4.8787090463777227     
  -15.688677742712358     
  -1.4192572893658015     
   7.0058710856298960     
  -4.9963741294480677     
  -16.095374764387483     
  -1.4017740904802669     
   6.9805874267058234     
  -5.1170894401809717     
  -16.516281945633523     
  -1.3843548617894093     
   6.9546922992184390     
  -5.2409615547732198     
  -16.952037273952367     
  -1.3670011519266625     
   6.9281696407456854     
  -5.3681018343278657     
  -17.403314248378724     
  -1.3497145503880483     
   6.9010028194318895     
  -5.4986266911907036     
  -17.870823497479847     
  -1.3324966889879053     
   6.8731746080353577     
  -5.6326578674218055     
  -18.355316401667334     
  -1.3153492433813074     
   6.8446671565157180     
  -5.7703227404343078     
  -18.857586486199381     
  -1.2982739346569343     
   6.8154619630669293     
  -5.9117546390808062     
  -19.378473808286913     
  -1.2812725310044148     
   6.7855398434876211     
  -6.0570931926429550     
  -19.918866494616946     
  -1.2643468494604384     
   6.7548808987776310     
  -6.2064846913525855     
  -20.479705847068612     
  -1.2474987577382195     
   6.7234644808362365     
  -6.3600824852055968     
  -21.061988345059081     
  -1.2307301761452289     
   6.6912691561287376     
  -6.5180473977935431     
  -21.666771215340503     
  -1.2140430795944439     
   6.6582726671794834     
  -6.6805481819085939     
  -22.295175266300422     
  -1.1974394997147453     
   6.6244518917336963     
  -6.8477619964058505     
  -22.948390987663593     
  -1.1809215270664981     
   6.5897827994206493     
  -7.0198749288133246     
  -23.627682254950940     
  -1.1644913134687864     
   6.5542404057343013     
  -7.1970825457254604     
  -24.334393149858421     
  -1.1481510744452548     
   6.5177987231341152     
  -7.3795904943493946     
  -25.069952731451959     
  -1.1319030917960202     
   6.4804307090486528     
  -7.5676151398352882     
  -25.835882766448410     
  -1.1157497163036911     
   6.4421082105476062     
  -7.7613842605836476     
  -26.633803531253182     
  -1.0996933705821306     
   6.4028019054284755     
  -7.9611377870680506     
  -27.465443024370071     
  -1.0837365520772761     
   6.3624812394364296     
  -8.1671286097508222     
  -28.332643844614282     
  -1.0678818362300557     
   6.3211143593155876     
  -8.3796234385854333     
  -29.237374014284168     
  -1.0521318798122272     
   6.2786680413598939     
  -8.5989037436925599     
  -30.181735538832136     
  -1.0364894244468430     
   6.2351076151000768     
  -8.8252667602338075     
  -31.167976976892351     
  -1.0209573003259849     
   6.1903968817305923     
  -9.0590265875604956     
  -32.198504094805145     
  -1.0055384301394568     
   6.1444980268410108     
  -9.3005153682715385     
  -33.275894533554506     
 -0.99023583322925834     
   6.0973715269771498     
  -9.5500845772731928     
  -34.402911341867281     
 -0.97505262998591347     
   6.0489760495031248     
  -9.8081064123371924     
  -35.582519630320128     
 -0.95999204650410164     
   5.9992683451983693     
  -10.074975309564598     
  -36.817904409310991     
 -0.94505741951654720     
   5.9482031329428731     
  -10.351109592634426     
  -38.112489345980023     
 -0.93025220162678968     
   5.8957329758044628     
  -10.636953262729282     
  -39.469959510522784     
 -0.91557996686328824     
   5.8418081477499948     
  -10.932977959058196     
  -40.894283921683737     
 -0.90104441657934331     
   5.7863764901311709     
  -11.239685088470832     
  -42.389743281553308     
 -0.88664938572555740     
   5.7293832570022891     
  -11.557608163082474     
  -43.960957948600893     
 -0.87239884952403857     
   5.6707709482253392     
  -11.887315347696989     
  -45.612921771195488     
 -0.85829693057630130     
   5.6104791292036458     
  -12.229412260980947     
  -47.351037014031377     
 -0.84434790643987634     
   5.5484442359547259     
  -12.584545038586192     
  -49.181155842849108     
 -0.83055621771204102     
   5.4845993640897435     
  -12.953403707407553     
  -51.109624143254592     
 -0.81692647666286489     
   5.4188740401000182     
  -13.336725888481970     
  -53.143332966525200     
 -0.80346347646399574     
   5.3511939731644871     
  -13.735300885730901     
  -55.289773526783534     
 -0.79017220106433139     
   5.2814807854822039     
  -14.149974187181787     
  -57.557101628893811     
 -0.77705783576900900     
   5.2096517188907550     
  -14.581652449398481     
  -59.954207220398139     
 -0.76412577858407837     
   5.1356193152583778     
  -15.031309003551478     
  -62.490795502033599     
 -0.75138165239588461     
   5.0592910678249590     
  -15.499989969816721     
  -65.177475701114943     
 -0.73883131806169111     
   4.9805690403064782     
  -15.988821037575093     
  -68.025863907880108     
 -0.72648088849653358     
   4.8993494501703312     
  -16.499015016884183     
  -71.048697236607126     
 -0.71433674385085733     
   4.8155222120127226     
  -17.031880246158750     
  -74.259965506166893     
 -0.70240554788432530     
   4.7289704364286900     
  -17.588829987454989     
  -77.675058952281603     
 -0.69069426565347103     
   4.6395698791360571     
  -18.171392929597115     
  -81.310938730500084     
 -0.67921018264485877     
   4.5471883343868766     
  -18.781224970075851     
  -85.186329559443223     
 -0.66796092550135366     
   4.4516849658572557     
  -19.420122441771689     
  -89.321942614863076     
 -0.65695448450732519     
   4.3529095672243709     
  -20.090037011383149     
  -93.740729515638549     
 -0.64619923801948431     
   4.2507017434890395     
  -20.793092482750424     
  -98.468176282915678     
 -0.63570397905403309     
   4.1448900027699800     
  -21.531603804872308     
  -103.53264222149690     
 -0.62547794426842351     
   4.0352907467039678     
  -22.308098621533517     
  -108.96575192735011     
 -0.61553084560792182     
   3.9217071457476598     
  -23.125341760988661     
  -114.80285193944684     
 -0.60587290492412060     
   3.8039278834688544     
  -23.986363150534494     
  -121.08354110842261     
 -0.59651489191546891     
   3.6817257513203958     
  -24.894489708847686     
  -127.85229251087091     
 -0.58746816578991889     
   3.5548560722915816     
  -25.853381902679196     
  -135.15918115322492     
 -0.57874472110828701     
   3.4230549281315596     
  -26.867075761328408     
  -143.06074240913082     
 -0.57035723833556673     
   3.2860371604047494     
  -27.940031329396867     
  -151.62098472666449     
 -0.56231913970824976     
   3.1434941102941365     
  -29.077188714846876     
  -160.91259257039556     
 -0.55464465112124128     
   2.9950910556092105     
  -30.284033159124817     
  -171.01835779932446     
 -0.54734887085130324     
   2.8404642956048454     
  -31.566670842619779     
  -182.03289332597200     
 -0.54044784606901586     
   2.6792178246418881     
  -32.931917542564541     
  -194.06469120167719     
 -0.53395865825285205     
   2.5109195239690298     
  -34.387402726577150     
  -207.23860866215219     
 -0.52789951881323105     
   2.3350967864237324     
  -35.941692291543262     
  -221.69888372193810     
 -0.52228987646905189     
   2.1512314708962257     
  -37.604433919457833     
  -237.61281506527760     
 -0.51715053820404344     
   1.9587540610164667     
  -39.386530032447382     
  -255.17527498381705     
 -0.51250380597787659     
   1.7570368744482785     
  -41.300344594826051     
  -274.61427934518042     
 -0.50837363179358841     
   1.5453861337364307     
  -43.359951689914865     
  -296.19790302958819     
 -0.50478579424954406     
   1.3230326646050463     
  -45.581435962636824     
  -320.24292491137248     
 -0.50176810035849972     
   1.0891209299497790     
  -47.983257899472065     
  -347.12571027060454     
 -0.49935061723471991     
  0.84269603338483912     
  -50.586700726501661     
  -377.29601431242747     
 -0.49756593928102211     
  0.58268822948397847     
  -53.416420833844811     
  -411.29463170822237     
 -0.49644949781614411     
  0.30789435097021878     
  -56.501130571656546     
  -449.77615976356839     
 -0.49603992175728773     
   1.6955395116375532E-002
  -59.874451769883237     
  -493.53862900535631     
 -0.49637946013413675     
 -0.29167071302688430     
  -63.575991487423330     
  -543.56246031512705     
 -0.49751448002694282     
 -0.61974246659491738     
  -67.652709939786874     
  -601.06223425576957     
 -0.49949605722796397     
 -0.96927593318613980     
  -72.160676696705053     
  -667.55630272873270     
 -0.50238068185751394     
  -1.3425959973458377     
  -77.167348967170668     
  -744.96154209797567     
 -0.50623110780601854     
  -1.7424007710960192     
  -82.754560532905359     
  -835.72426771897653     
 -0.51111738392877248     
  -2.1718434037802874     
  -89.022492540797828     
  -943.00329576160368     
 -0.51711811744309932     
  -2.6346371782797959     
  -96.095017259009708     
  -1070.9323154904021     
 -0.52432203756409734     
  -3.1351922454903018     
  -104.12700962518791     
  -1224.9949037709575     
 -0.53282995253335175     
  -3.6787959480619348     
  -113.31447140346989     
  -1412.6014751617122     
 -0.54275722974782792     
  -4.2718545827385803     
  -123.90898246718298     
  -1643.8824370723164     
 -0.55423698300817326     
  -4.9222222907695867     
  -136.23810074522510     
  -1933.2252679512956     
 -0.56742423350956694     
  -5.6396607682698168     
  -150.73729025486014     
  -2300.5880308880342     
 -0.58250144018231664     
  -6.4364832451232497     
  -167.99170048652002     
  -2777.9900588547789     
 -0.59968600251783555     
  -7.3285290611593989     
  -188.82662592793136     
  -3404.3534055936575     
 -0.61924068460474557     
  -8.3364938171539134     
  -214.35927646988324     
  -4277.9799781648908     
 -0.64148850806272650     
  -9.4885023240939503     
  -246.44412630612067     
  -5421.4410495671609     
 -0.66683474967877354     
  -10.822374975303907     
  -287.10493417787347     
  -7403.3818105049022     
 -0.69580077079643488     
  -12.396713055140282     
  -342.63029775666155     
  -9261.9460806838269     
 -0.72907871070277463     
  -14.283526032936367     
  -412.09489336178876     
  -16807.538921997955     
 -0.76762573666428391     
  -16.659141854532834     
  -538.15143527677628     
  -13039.759515795702     
 -0.81284078401352911     
  -19.594394521837817     
  -635.94963164524199     
  -72711.108251646496     
 -0.86693756658233978     
  -24.137475959782535     
  -1181.2829435326034     
   49745.209781929196     
 -0.93388700597603069     
  -29.111167994034297     
  -808.19387016814244     
  -703121.61038233642     
  -1.0227024128118940     
  -46.335667539544517     
  -6081.6059480357872     
  -552548.24634949013     
  -1.1851851851851851     
  -87.103976898775301     
  -10225.717795656876     
  -552548.24634949013     


==> anc/Pgq/DATPgq.f <==
      SUBROUTINE DATPgq
*     -----------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pgq
      CHARACTER*80 STAR
      COMMON/Pgq/ Pgq(6,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgq00.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgq(1,IX,1)
          A(IX)=Pgq(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(1,IX,2)=B(IX)
          Pgq(1,IX,3)=C(IX)
          Pgq(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='Pgq10.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(2,IX,1)
          A(IX)=Pgq(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(2,IX,2)=B(IX)
          Pgq(2,IX,3)=C(IX)
          Pgq(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgq11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pgq(3,IX,1)
          A(IX)=Pgq(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(3,IX,2)=B(IX)
          Pgq(3,IX,3)=C(IX)
          Pgq(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgq20.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(4,IX,1)
          A(IX)=Pgq(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(4,IX,2)=B(IX)
          Pgq(4,IX,3)=C(IX)
          Pgq(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgq21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(5,IX,1)
          A(IX)=Pgq(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(5,IX,2)=B(IX)
          Pgq(5,IX,3)=C(IX)
          Pgq(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pgq22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pgq(6,IX,1)
          A(IX)=Pgq(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pgq(6,IX,2)=B(IX)
          Pgq(6,IX,3)=C(IX)
          Pgq(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pgq.dat',STATUS='NEW')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pgq(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/Pgq/GRPgq.f <==
      REAL*8 FUNCTION GRPgq(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 Pgq
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pgq/  Pgq(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgq'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgq'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pgq(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pgq(2,I1,K)*DX**(K-1)
      T3  = T3   + Pgq(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + Pgq(4,I1,K)*DX**(K-1)
      T5  = T5   + Pgq(5,I1,K)*DX**(K-1)
      T6  = T6   + Pgq(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPgq= G/as
*
      RETURN
      END


==> anc/Pgq/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/Pgq/LXPgq.f <==
      REAL*8 FUNCTION LXPgq(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
      w(2)=10*w(1) + 62 - NF
*
      G = 8.D0/9.D0*as*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 1376.D0/9.D0 + NF
      w(2)=NF*w(2)
      w(3)=4.D0/3.D0*w(1) + 22 - 1.D0/3.D0*NF
      w(3)=w(1)*w(3)
      w(2)=100.D0/3.D0*w(3) + 19732.D0/3.D0 + w(2)
      w(2)=w(1)*w(2)
      w(3)= - 1304.D0/9.D0 + NF
      w(3)=NF*w(3)
      w(3)=26455.D0/3.D0 + 2*w(3)
      w(4)= - 52*w(1) - 358 + 5*NF
      w(4)=z2*w(4)
      w(2)=40.D0/3.D0*w(4) + 9280.D0/3.D0*z3 + 8.D0/3.D0*w(3) + w(2)
*
      G = 1.D0/9.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPgq = G
*
      RETURN
      END


==> anc/Pgq/PMAIN3.f <==
      PROGRAM PMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPgq,LXPgq,GRPgq,DELPgq,PLUPgq
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pgq
      COMMON/Pgq/ Pgq(6,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST7=47.74128052805280528052805280528052805281D0
      TEST8=57.88738142116586749878787634309043591754D0
      TEST9=151.40857426443442031688264963459473954937D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPgq
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pgq.dat',STATUS='OLD')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pgq(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT3 = SXPgq(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPgq(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPgq(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPgq.f' 
      include 'SXPgq.f'
      include 'LXPgq.f'
      include 'GRPgq.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/Pgq/Pgq.dat <==
  -5.3333333333333330     
   7.9999999856345925     
   2.3409571393076249E-002
  -9702.2966598144285     
  -5.3333253333333337     
   8.0000000033468446     
  -5.6973185863670329E-003
   91243.743243413192     
  -5.3333246822720790     
   8.0000000042324793     
   1.6579656138291324E-002
  -448875.19917686831     
  -5.3333239782257298     
   7.9999999967210487     
 -0.10193119829239507     
   832835.33157888032     
  -5.3333232168822189     
   7.9999999999486944     
  0.13584646762455962     
  -794892.46783113817     
  -5.3333223935785492     
   8.0000000026531168     
 -0.10956773936987509     
   489953.19785203156     
  -5.3333215032722405     
   7.9999999964702369     
   5.4010419327539652E-002
  -218390.35787053488     
  -5.3333205405104387     
   7.9999999999812044     
  -2.4836291092090599E-002
   154517.88777054922     
  -5.3333194993965236     
   8.0000000013677006     
   3.5490230070140419E-002
  -148576.09110643039     
  -5.3333183735539915     
   8.0000000025291449     
  -2.7237250885302784E-002
   74892.701062049920     
  -5.3333171560874035     
   7.9999999994425250     
   6.9550095744051396E-003
  -27648.521234310865     
  -5.3333158395401501     
   7.9999999994852802     
  -6.6952096856183240E-003
   22039.076626421716     
  -5.3333144158487835     
   7.9999999991962527     
   5.0711064859892217E-003
   2557.2953823270409     
  -5.3333128762936308     
   8.0000000014321913     
   6.5475179670006203E-003
  -38850.227103395177     
  -5.3333112114453893     
   7.9999999991097566     
  -1.7707381632583674E-002
   50557.875270708813     
  -5.3333094111073756     
   7.9999999988213002     
   1.6425592656966803E-002
  -28133.632396353441     
  -5.3333074642530702     
   8.0000000018174244     
  -4.1139385982864440E-003
  -789.08278037382445     
  -5.3333053589585893     
   7.9999999994882200     
  -4.7369079566894250E-003
   10719.690897425806     
  -5.3333030823296506     
   7.9999999993965760     
   4.4148764860782192E-003
  -5277.5439829779134     
  -5.3333006204225999     
   8.0000000006144347     
  -4.5743204197611293E-004
   1286.5122122149330     
  -5.3332979581590125     
   8.0000000007374048     
   8.2695593940484372E-004
  -3592.3493151343987     
  -5.3332950792333413     
   7.9999999999369278     
  -3.0513340590276822E-003
   1995.7559001295920     
  -5.3332919660130509     
   7.9999999984687689     
  -7.2137364759953995E-004
   4186.4310894383989     
  -5.3332885994306221     
   8.0000000000857767     
   4.5638633575801283E-003
  -5843.6883339806072     
  -5.3332849588667699     
   8.0000000006090417     
  -3.4140068334590477E-003
   3590.6007492805570     
  -5.3332810220241598     
   7.9999999998575220     
   1.8868544263247764E-003
  -1911.1995305553405     
  -5.3332767647908383     
   8.0000000002420304     
  -1.1643039455677094E-003
   896.30399069095381     
  -5.3332721610925589     
   7.9999999997924558     
   3.8306348189635973E-004
  -58.986866601248146     
  -5.3332671827330822     
   8.0000000002006857     
   2.7294179701793024E-004
  -752.03095113814493     
  -5.3332617992214848     
   7.9999999995463664     
  -1.2452709581200296E-003
   1463.2188892046586     
  -5.3332559775854111     
   8.0000000000585469     
   1.9491019930063468E-003
  -1650.9656744113804     
  -5.3332496821691260     
   8.0000000000590479     
  -1.9484665790660970E-003
   1519.6802846623477     
  -5.3332428744151388     
   8.0000000000443006     
   1.9311369901199638E-003
  -1366.1905298309225     
  -5.3332355126280442     
   8.0000000001277396     
  -1.8404644387920845E-003
   1105.7663843394487     
  -5.3332275517191583     
   7.9999999997497566     
   1.4606250995092239E-003
  -745.63262084963981     
  -5.3332189429303556     
   8.0000000003030092     
  -9.4649755934281753E-004
   420.95683486489645     
  -5.3332096335354491     
   7.9999999998102798     
   5.2307247108095980E-004
  -179.38436719479091     
  -5.3331995665172514     
   8.0000000002745519     
  -1.5412716225483660E-004
   9.1314196401560892     
  -5.3331886802183668     
   7.9999999999058105     
  -1.1684940096402288E-004
   23.490627334260729     
  -5.3331769079635567     
   7.9999999997145155     
  -1.3147781975876258E-005
   39.967338598504867     
  -5.3331641776513736     
   7.9999999999762874     
   1.7765097958610693E-004
  -29.657549138808371     
  -5.3331504113125625     
   8.0000000003242295     
   2.4547528432758940E-005
  -44.611075864775913     
  -5.3331355246325245     
   7.9999999999521618     
  -2.2449402626702823E-004
   74.453504859542917     
  -5.3331194264349149     
   7.9999999999531166     
   2.2496868647811684E-004
  -66.162110628738247     
  -5.3331020181232134     
   7.9999999999923368     
  -2.0694530526008727E-004
   46.475838677329200     
  -5.3330831930768561     
   7.9999999997904396     
   1.2114587634793512E-004
  -6.2165322199153907     
  -5.3330628359982111     
   8.0000000002862244     
   7.3689463110770603E-005
  -32.190518011413552     
  -5.3330408222064207     
   7.9999999999605320     
  -1.9204879730353575E-004
   36.164510907693639     
  -5.3330170168737698     
   7.9999999997782512     
   1.3079178232615490E-004
  -18.128579528979753     
  -5.3329912741999008     
   8.0000000000568487     
  -4.4212509119706445E-005
   9.2253537064465689     
  -5.3329634365188392     
   8.0000000000842686     
   5.2092161190399206E-005
  -8.7506439085728989     
  -5.3329333333333331     
   8.0000000001045919     
  -4.6691185136813517E-005
   4.8656831551422055     
  -5.3329007802706130     
   7.9999999999663016     
   1.2706148210272383E-005
  -1.4188768976407771     
  -5.3328655779531617     
   7.9999999999957039     
  -6.0242599053599651E-006
  0.41273343503820387     
  -5.3328275107775909     
   7.9999999999664082     
  -1.3241135450532905E-007
  0.79786478006420125     
  -5.3327863455941351     
   8.0000000000284217     
   1.2184182412102158E-005
  -1.8414930274743884     
  -5.3327418302786818     
   7.9999999999929647     
  -1.8556308721436768E-005
   2.0295757002631958     
  -5.3326936921885890     
   7.9999999999901057     
   1.8081152994761349E-005
  -1.4003029768347357     
  -5.3326416364928306     
   8.0000000000475442     
  -9.2540016544521844E-006
  0.58985948617929462     
  -5.3325853443662501     
   8.0000000000049276     
   3.1976651683055097E-006
 -0.47311271298985585     
  -5.3325244710368516     
   7.9999999999714122     
  -7.6023145893650165E-006
  0.55212619400157770     
  -5.3324586436741788     
   7.9999999999584510     
   6.0270646158618335E-006
 -0.27953608669384655     
  -5.3323874591058411     
   7.9999999999993117     
  -1.4349312589347548E-006
   4.7880505031276402E-002
  -5.3323104813482090     
   7.9999999999849969     
  -5.2781042081934994E-008
  0.16751559504654037     
  -5.3322272389361460     
   8.0000000000383089     
   5.1763697791025535E-006
 -0.34130153211168168     
  -5.3321372220354304     
   8.0000000000251621     
  -6.3447200196429330E-006
  0.24700130717437047     
  -5.3320398793201784     
   7.9999999999804698     
   2.6716966970515800E-006
  -6.0552671410000557E-002
  -5.3319346145961388     
   8.0000000000193268     
   2.8142410486526252E-007
  -8.0312541361605580E-002
  -5.3318207831491895     
   7.9999999999785558     
  -3.1468606918949472E-006
  0.15473523986143872     
  -5.3316976877966606     
   7.9999999999916183     
   3.9958351454026115E-006
 -0.14656645103738511     
  -5.3315645746173024     
   8.0000000000028582     
  -3.3203872113979800E-006
  0.10602808546290206     
  -5.3314206283337535     
   7.9999999999863505     
   2.4029936089376627E-006
  -6.0247229596214799E-002
  -5.3312649673192123     
   8.0000000000114344     
  -1.1138107218997822E-006
   3.6322751562662715E-002
  -5.3310966381977476     
   8.0000000000128075     
   1.1790056004953102E-006
  -4.6290832742944994E-002
  -5.3309146100051610     
   7.9999999999945626     
  -1.9808331310713259E-006
   5.4783057431109436E-002
  -5.3307177678746500     
   7.9999999999965850     
   2.0630220216808605E-006
  -4.4485894277626073E-002
  -5.3305049062085867     
   8.0000000000118856     
  -1.4879810679039887E-006
   2.8054874819123544E-002
  -5.3302747212946091     
   7.9999999999959366     
   9.3369728718335030E-007
  -1.7546996829380729E-002
  -5.3300258033207761     
   8.0000000000030767     
  -7.0421379942366242E-007
   1.0265085684431659E-002
  -5.3297566277409079     
   7.9999999999905516     
   3.3195259739166015E-007
  -1.3195064938153352E-003
  -5.3294655459372038     
   8.0000000000094680     
   1.8792097355954858E-007
  -7.2460004311785398E-003
  -5.3291507751229679     
   7.9999999999906022     
  -6.6739007231831100E-007
   1.0686290036664043E-002
  -5.3288103874235873     
   7.9999999999918474     
   6.9666555787007365E-007
  -7.4439814626641627E-003
  -5.3284422980688877     
   8.0000000000086793     
  -3.3085331699921686E-007
   2.4183556880844016E-003
  -5.3280442526245633     
   7.9999999999937161     
   3.0127482150134450E-008
   1.9079124804913394E-004
  -5.3276138131844526     
   7.9999999999986153     
   6.0924011395757560E-008
  -4.6173048608012535E-004
  -5.3271483434391138     
   8.0000000000010161     
  -1.9671578018312766E-008
   2.8948578560912547E-004
  -5.3266449925292392     
   8.0000000000019789     
   3.4970772074978333E-008
  -2.0336962270510830E-004
  -5.3261006775850159     
   8.0000000000039115     
  -6.5406497397914932E-009
  -2.5941019126416104E-004
  -5.3255120648444958     
   7.9999999999987370     
  -6.3800203589345670E-008
   3.2639738810468833E-004
  -5.3248755492353261     
   7.9999999999947828     
   1.4108683531011955E-008
   2.7376519079259850E-004
  -5.3241872322947872     
   8.0000000000032916     
   8.4772640488187815E-008
  -6.6666224691221728E-004
  -5.3234428982929058     
   8.0000000000017515     
  -1.0130962631695308E-007
   4.5057548496423808E-004
  -5.3226379884124055     
   7.9999999999950502     
   3.4692621092712143E-008
  -5.7302597693032895E-006
  -5.3217675728273450     
   8.0000000000023963     
   3.2822230814094286E-008
  -1.4211850909022326E-004
  -5.3208263205094513     
   8.0000000000042171     
  -1.7341285222171135E-008
   3.6666835385493790E-005
  -5.3198084665772081     
   8.0000000000015845     
  -3.3457292546612930E-009
  -6.2738161184158219E-005
  -5.3187077769877247     
   7.9999999999971010     
  -2.9241444584186804E-008
   1.3890419333978802E-004
  -5.3175175103551373     
   7.9999999999976250     
   3.2758440337900808E-008
  -9.7706850953827506E-005
  -5.3162303766616885     
   8.0000000000005773     
  -1.4402227140891091E-008
   4.3908836939883195E-005
  -5.3148384926086099     
   7.9999999999995541     
   8.5162765813061421E-009
  -1.6002300977972671E-005
  -5.3133333333333335     
   8.0000000000010587     
  -5.1597782222820218E-010
   6.6488997541667468E-008
  -5.2933333333333330     
   7.9999999999997256     
  -1.7310340665696141E-011
   2.3635959760568401E-008
  -5.2733333333333334     
   8.0000000000000817     
   1.5995935753856682E-010
  -4.7914433050933088E-008
  -5.2533333333333330     
   7.9999999999999840     
  -1.9939889034343145E-010
   5.4761260363004036E-008
  -5.2333333333333334     
   8.0000000000000142     
   2.1131056237909886E-010
  -5.6591119396554934E-008
  -5.2133333333333329     
   8.0000000000000089     
  -2.1312283309506291E-010
   5.5358425652863143E-008
  -5.1933333333333334     
   7.9999999999999813     
   2.0206535930141109E-010
  -4.7745140361633424E-008
  -5.1733333333333329     
   8.0000000000000959     
  -1.5602319341083944E-010
   2.0229995506230126E-008
  -5.1533333333333333     
   7.9999999999996962     
  -4.2982271141135728E-012
   2.1963274631696689E-008
  -5.1333333333333337     
   8.0000000000000870     
   1.6042633262361176E-010
  -4.7829070040560497E-008
  -5.1133333333333333     
   7.9999999999999911     
  -1.9829169268059176E-010
   5.3960865243104930E-008
  -5.0933333333333337     
   8.0000000000000124     
   2.0641479664269495E-010
  -5.6032855776067243E-008
  -5.0733333333333333     
   7.9999999999999929     
  -2.1383162167780976E-010
   5.8189022705372496E-008
  -5.0533333333333337     
   8.0000000000000160     
   2.2258604861248433E-010
  -5.9341575097854450E-008
  -5.0333333333333332     
   8.0000000000000160     
  -2.2247576462142321E-010
   5.8100795512523618E-008
  -5.0133333333333336     
   7.9999999999999920     
   2.1328020172250428E-010
  -5.5679947004671776E-008
  -4.9933333333333332     
   8.0000000000000142     
  -2.0431940081253433E-010
   5.4484868463348223E-008
  -4.9733333333333336     
   8.0000000000000142     
   2.0431711266257654E-010
  -5.5678116484705526E-008
  -4.9533333333333331     
   7.9999999999999929     
  -2.1326876097271527E-010
   5.8093473432658644E-008
  -4.9333333333333336     
   8.0000000000000160     
   2.2243228977222490E-010
  -5.9314117298360783E-008
  -4.9133333333333331     
   8.0000000000000160     
  -2.2242358996548011E-010
   5.8086513587262808E-008
  -4.8933333333333335     
   7.9999999999999920     
   2.1322526193899136E-010
  -5.5650277103122202E-008
  -4.8733333333333331     
   8.0000000000000142     
  -2.0415181633442558E-010
   5.4380470782410751E-008
  -4.8533333333333335     
   8.0000000000000142     
   2.0370171453365430E-010
  -5.5290195662505198E-008
  -4.8333333333333330     
   7.9999999999999956     
  -2.1097475293513507E-010
   5.6646187824794818E-008
  -4.8133333333333335     
   8.0000000000000036     
   2.1387165575082640E-010
  -5.7607717915058257E-008
  -4.7933333333333330     
   7.9999999999999920     
  -2.1818622861211093E-010
   6.0097846113822405E-008
  -4.7733333333333334     
   8.0000000000000284     
   2.3254761724155750E-010
  -6.1991401461014690E-008
  -4.7533333333333330     
   8.0000000000000284     
  -2.3238789371605050E-010
   5.9970067293416837E-008
  -4.7333333333333334     
   7.9999999999999911     
   2.1738761098457617E-010
  -5.7096602633436004E-008
  -4.7133333333333329     
   8.0000000000000071     
  -2.1083690876619426E-010
   5.4729505518711349E-008
  -4.6933333333333334     
   7.9999999999999796     
   1.9963438262414119E-010
  -4.8134581719793560E-008
  -4.6733333333333329     
   8.0000000000000746     
  -1.6137498027431081E-010
   2.4121983638847052E-008
  -4.6533333333333333     
   7.9999999999997202     
   1.9539897017042231E-011
   1.5595493382814486E-008
  -4.6333333333333337     
   8.0000000000001101     
   1.3650609738815033E-010
  -4.3871393024498627E-008
  -4.6133333333333333     
   7.9999999999999707     
  -1.9252935029558966E-010
   5.3308668351165041E-008
  -4.5933333333333337     
   8.0000000000000071     
   2.0728566233814849E-010
  -5.5676442658545680E-008
  -4.5733333333333333     
   8.0000000000000000     
  -2.1028765760094448E-010
   5.5710264561401856E-008
  -4.5533333333333337     
   7.9999999999999929     
   2.0753932660956981E-010
  -5.3477777865445951E-008
  -4.5333333333333332     
   8.0000000000000284     
  -1.9354400738127518E-010
   5.1619436536367276E-008
  -4.5133333333333336     
   8.0000000000000284     
   1.9360176664147759E-010
  -5.3523985273607876E-008
  -4.4933333333333332     
   7.9999999999999929     
  -2.0782812291058180E-010
   5.5895094194049500E-008
  -4.4733333333333336     
   8.0000000000000018     
   2.1138508354478985E-010
  -5.6369553780974311E-008
  -4.4533333333333331     
   8.0000000000000018     
  -2.1138656981251781E-010
   5.5896283208231887E-008
  -4.4333333333333336     
   7.9999999999999929     
   2.0783555424922172E-010
  -5.3528741330337419E-008
  -4.4133333333333331     
   8.0000000000000284     
  -1.9363000572830932E-010
   5.1637271749103112E-008
  -4.3933333333333335     
   8.0000000000000284     
   1.9364953238996216E-010
  -5.3544362659659713E-008
  -4.3733333333333331     
   7.9999999999999929     
  -2.0793318755748601E-010
   5.5958768525521062E-008
  -4.3533333333333335     
   8.0000000000000018     
   2.1175757638392228E-010
  -5.6603873720808691E-008
  -4.3333333333333330     
   7.9999999999999991     
  -2.1277147652214332E-010
   5.6769888636097876E-008
  -4.3133333333333335     
   8.0000000000000000     
   2.1300268824859118E-010
  -5.6788843101966984E-008
  -4.2933333333333330     
   8.0000000000000000     
  -2.1291363501616156E-010
   5.6698646050154214E-008
  -4.2733333333333334     
   7.9999999999999991     
   2.1232621035999541E-010
  -5.6318903377034047E-008
  -4.2533333333333330     
   8.0000000000000053     
  -2.1006556496776035E-010
   5.4890129736366162E-008
  -4.2333333333333334     
   7.9999999999999831     
   2.0161040805498618E-010
  -4.9554777846814745E-008
  -4.2133333333333329     
   8.0000000000000622     
  -1.7005042579612471E-010
   4.3852998644479201E-008
  -4.1933333333333334     
   8.0000000000000338     
   1.5884706403746592E-010
  -4.0592088439887727E-008
  -4.1733333333333329     
   8.0000000000000675     
  -1.4559359926169229E-010
   1.9039372108658097E-008
  -4.1533333333333333     
   7.9999999999996962     
  -2.7983084467564507E-012
   2.1278018866063252E-008
  -4.1333333333333337     
   8.0000000000000817     
   1.5678683304871810E-010
  -4.7308028712103184E-008
  -4.1133333333333333     
   7.9999999999999787     
  -1.9802338229205613E-010
   5.4267258260733637E-008
  -4.0933333333333337     
   8.0000000000000053     
   2.0898105466344656E-010
  -5.6074166609215540E-008
  -4.0733333333333333     
   7.9999999999999991     
  -2.1157519490567032E-010
   5.6342570454512664E-008
  -4.0533333333333337     
   7.9999999999999973     
   2.1099408350317508E-010
  -5.5609277487219324E-008
  -4.0333333333333332     
   8.0000000000000107     
  -2.0607549765097024E-010
   5.2407701772748796E-008
  -4.0133333333333336     
   7.9999999999999627     
   1.8698226564464609E-010
  -4.0334691882160013E-008
  -3.9933333333333332     
   8.0000000000001403     
  -1.1552792347155429E-010
   2.3665937464679381E-008
  -3.9733333333333332     
   8.0000000000000071     
   6.1966607513541221E-011
  -1.1696493830951561E-008
  -3.9533333333333331     
   8.0000000000000977     
  -2.5757096218594588E-011
  -5.3016715712777419E-009
  -3.9333333333333331     
   7.9999999999998694     
  -6.5519633003177690E-011
   1.8692325400860401E-008
  -3.9133333333333336     
   7.9999999999998925     
   7.4672807503275423E-011
  -1.2624211171355937E-008
  -3.8933333333333335     
   8.0000000000000284     
  -2.0008776281894188E-011
   3.3828098541593977E-009
  -3.8733333333333335     
   7.9999999999999920     
   5.3622976243013173E-012
  -9.0702824528165268E-010
  -3.8533333333333335     
   8.0000000000000018     
  -1.4404142153110844E-012
   2.4530312696721358E-010
  -3.8333333333333335     
   7.9999999999999991     
   3.9935923694301941E-013
  -7.4184262587201649E-011
  -3.8133333333333335     
   8.0000000000000000     
  -1.5702273246099336E-013
   5.1433923381592950E-011
  -3.7933333333333334     
   8.0000000000000000     
   2.2873169290095408E-013
  -1.3155143093917015E-010
  -3.7733333333333334     
   7.9999999999999991     
  -7.5790403914282284E-013
   4.7477180037508759E-010
  -3.7533333333333334     
   8.0000000000000036     
   2.8028844636703370E-012
  -1.7675357705611803E-009
  -3.7333333333333334     
   7.9999999999999849     
  -1.0453633815538527E-011
   6.5953712818696334E-009
  -3.7133333333333334     
   8.0000000000000568     
   3.9011650798483764E-011
  -1.0403094641715431E-008
  -3.6933333333333334     
   8.0000000000000568     
  -3.9011559014381166E-011
   6.5952978545875481E-009
  -3.6733333333333333     
   7.9999999999999849     
   1.0453174895025492E-011
  -1.7672420614328378E-009
  -3.6533333333333333     
   8.0000000000000036     
  -2.8011405657208041E-012
   4.7367039114380349E-010
  -3.6333333333333333     
   7.9999999999999991     
   7.5138736785772515E-013
  -1.2743950314237609E-010
  -3.6133333333333333     
   8.0000000000000000     
  -2.0440890571009639E-013
   3.6087621425700875E-011
  -3.5933333333333333     
   8.0000000000000000     
   6.6248254982660446E-014
  -1.6910982560427429E-011
  -3.5733333333333333     
   8.0000000000000000     
  -6.0584114220545387E-014
   3.1556308816008841E-011
  -3.5533333333333332     
   8.0000000000000000     
   1.7608820189952113E-013
  -1.0931425270360794E-010
  -3.5333333333333332     
   7.9999999999999991     
  -6.4376869337753916E-013
   4.0570070199842294E-010
  -3.5133333333333332     
   8.0000000000000036     
   2.3989865716106356E-012
  -1.5134885552900840E-009
  -3.4933333333333332     
   7.9999999999999867     
  -8.9521775930650039E-012
   5.6482535191619120E-009
  -3.4733333333333332     
   8.0000000000000480     
   3.3409723800649382E-011
  -6.8686708061555914E-009
  -3.4533333333333331     
   8.0000000000000870     
  -1.8105307245517033E-011
  -6.5952797249438873E-009
  -3.4333333333333331     
   7.9999999999998721     
  -6.7569905182596226E-011
   1.9038934990729087E-008
  -3.4133333333333336     
   7.9999999999998916     
   7.5222107247872071E-011
  -1.2717041377164550E-008
  -3.3933333333333335     
   8.0000000000000284     
  -2.0155703080862142E-011
   3.4075210875251500E-009
  -3.3733333333333335     
   7.9999999999999920     
   5.4007050755765080E-012
  -9.1304297293605233E-010
  -3.3533333333333335     
   8.0000000000000018     
  -1.4471172214438900E-012
   2.4465080421905878E-010
  -3.3333333333333335     
   7.9999999999999991     
   3.8776381019905236E-013
  -6.5560243940182915E-011
  -3.3133333333333335     
   8.0000000000000000     
  -1.0393801935231989E-013
   1.7590171541672926E-011
  -3.2933333333333334     
   8.0000000000000000     
   2.7988267210227164E-014
  -4.8004422265087853E-012
  -3.2733333333333334     
   8.0000000000000000     
  -8.0150494885887579E-015
   1.6115973643622162E-012
  -3.2533333333333334     
   8.0000000000000000     
   4.0719307441278722E-015
  -1.6459472309400790E-012
  -3.2333333333333334     
   8.0000000000000000     
  -8.2726734879227310E-015
   4.9721915593980999E-012
  -3.2133333333333334     
   8.0000000000000000     
   2.9018763207563050E-014
  -1.8242819006652321E-011
  -3.1933333333333334     
   8.0000000000000000     
  -1.0780237934232947E-013
   6.7999084467211164E-011
  -3.1733333333333333     
   8.0000000000000000     
   4.0219075416175478E-013
  -2.5375351886219238E-010
  -3.1533333333333333     
   7.9999999999999982     
  -1.5009606373046897E-012
   9.4701499098155807E-010
  -3.1333333333333333     
   8.0000000000000089     
   5.6016517950570036E-012
  -3.5343064450640401E-009
  -3.1133333333333333     
   7.9999999999999698     
  -2.0905646542923322E-011
   1.3190210789274603E-008
  -3.0933333333333333     
   8.0000000000001119     
   7.8020934376636286E-011
  -2.0804827281630644E-008
  -3.0733333333333333     
   8.0000000000001119     
  -7.8015270235590217E-011
   1.3185679476437746E-008
  -3.0533333333333332     
   7.9999999999999698     
   2.0877325837692967E-011
  -3.5161811937166163E-009
  -3.0333333333333332     
   8.0000000000000089     
  -5.4940331151816807E-012
   8.7904529842872414E-010
  -3.0133333333333332     
   7.9999999999999973     
   1.0988066230337558E-012
   1.7201762059730049E-021
  -2.9933333333333332     
   8.0000000000000036     
   1.0988066230466573E-012
  -8.7904529843560483E-010
  -2.9733333333333332     
   7.9999999999999920     
  -5.4940331152203853E-012
   3.5161811937406988E-009
  -2.9533333333333331     
   8.0000000000000302     
   2.0877325837834883E-011
  -1.3185679476527192E-008
  -2.9333333333333331     
   7.9999999999998872     
  -7.8015270236119135E-011
   2.0804827281964104E-008
  -2.9133333333333336     
   7.9999999999998872     
   7.8020934378611800E-011
  -1.3190210790521316E-008
  -2.8933333333333335     
   8.0000000000000302     
  -2.0905646550298171E-011
   3.5343064497172044E-009
  -2.8733333333333335     
   7.9999999999999920     
   5.6016518225808852E-012
  -9.4701500834750035E-010
  -2.8533333333333335     
   8.0000000000000018     
  -1.5009607400253740E-012
   2.5375358367279783E-010
  -2.8333333333333335     
   7.9999999999999991     
   4.0219113752061133E-013
  -6.7999326343690930E-011
  -2.8133333333333335     
   8.0000000000000000     
  -1.0780381005707108E-013
   1.8243721701965859E-011
  -2.7933333333333334     
   8.0000000000000000     
   2.9024102707672981E-014
  -4.9755604641725068E-012
  -2.7733333333333334     
   8.0000000000000000     
  -8.2926007736208547E-015
   1.6585201547241716E-012
  -2.7533333333333334     
   8.0000000000000000     
   4.1463003868104431E-015
  -1.6585201547241799E-012
  -2.7333333333333334     
   8.0000000000000000     
  -8.2926007736209179E-015
   4.9755604641725472E-012
  -2.7133333333333334     
   8.0000000000000000     
   2.9024102707673220E-014
  -1.8243721701966007E-011
  -2.6933333333333334     
   8.0000000000000000     
  -1.0780381005707194E-013
   6.7999326343691486E-011
  -2.6733333333333333     
   8.0000000000000000     
   4.0219113752061456E-013
  -2.5375358367279995E-010
  -2.6533333333333333     
   7.9999999999999982     
  -1.5009607400253866E-012
   9.4701500834750821E-010
  -2.6333333333333333     
   8.0000000000000089     
   5.6016518225809312E-012
  -3.5343064497172321E-009
  -2.6133333333333333     
   7.9999999999999698     
  -2.0905646550298332E-011
   1.3190210790521419E-008
  -2.5933333333333333     
   8.0000000000001119     
   7.8020934378612407E-011
  -2.0804827281964726E-008
  -2.5733333333333333     
   8.0000000000001119     
  -7.8015270236119716E-011
   1.3185679476527265E-008
  -2.5533333333333332     
   7.9999999999999698     
   2.0877325837834864E-011
  -3.5161811937406123E-009
  -2.5333333333333332     
   8.0000000000000089     
  -5.4940331152197504E-012
   8.7904529843518411E-010
  -2.5133333333333332     
   7.9999999999999973     
   1.0988066230441366E-012
  -1.2442040414890622E-022
  -2.4933333333333332     
   8.0000000000000036     
   1.0988066230432034E-012
  -8.7904529843468635E-010
  -2.4733333333333332     
   7.9999999999999920     
  -5.4940331152169498E-012
   3.5161811937388695E-009
  -2.4533333333333331     
   8.0000000000000302     
   2.0877325837824595E-011
  -1.3185679476520791E-008
  -2.4333333333333331     
   7.9999999999998872     
  -7.8015270236081433E-011
   2.0804827281940341E-008
  -2.4133333333333336     
   7.9999999999998872     
   7.8020934378471270E-011
  -1.3190210790432656E-008
  -2.3933333333333335     
   8.0000000000000302     
  -2.0905646549773732E-011
   3.5343064493863185E-009
  -2.3733333333333335     
   7.9999999999999920     
   5.6016518206236813E-012
  -9.4701500711262206E-010
  -2.3533333333333335     
   8.0000000000000018     
  -1.5009607327209912E-012
   2.5375357906416963E-010
  -2.3333333333333335     
   7.9999999999999991     
   4.0219111026028274E-013
  -6.7999309144056314E-011
  -2.3133333333333335     
   8.0000000000000000     
  -1.0780370832014005E-013
   1.8243657512055661E-011
  -2.2933333333333334     
   8.0000000000000000     
   2.9023723020277522E-014
  -4.9753209041663362E-012
  -2.2733333333333334     
   8.0000000000000000     
  -8.2911837609700292E-015
   1.6576261046096821E-012
  -2.2533333333333334     
   8.0000000000000000     
   4.1410120236025986E-015
  -1.6551835142723932E-012
  -2.2333333333333334     
   8.0000000000000000     
  -8.2728643334403621E-015
   4.9631079524798906E-012
  -2.2133333333333334     
   8.0000000000000000     
   2.8950445310158848E-014
  -1.8197248295647166E-011
  -2.1933333333333334     
   8.0000000000000000     
  -1.0752891690719503E-013
   6.7825885230108783E-011
  -2.1733333333333333     
   8.0000000000000000     
   4.0116522231862131E-013
  -2.5310629262478794E-010
  -2.1533333333333333     
   7.9999999999999982     
  -1.4971319723672901E-012
   9.4459928526904302E-010
  -2.1333333333333333     
   8.0000000000000089     
   5.5873626671505395E-012
  -3.5252908484513837E-009
  -2.1133333333333333     
   7.9999999999999698     
  -2.0852318696234863E-011
   1.3156564108536496E-008
  -2.0933333333333333     
   8.0000000000001119     
   7.7821912117788931E-011
  -2.0679256155290866E-008
  -2.0733333333333333     
   8.0000000000001137     
  -7.7272509046889278E-011
   1.2717041651816768E-008
  -2.0533333333333332     
   7.9999999999999654     
   1.8105303341736580E-011
  -1.7672010215724836E-009
  -2.0333333333333332     
   8.0000000000000231     
   4.8512956799429426E-012
  -5.6482375655268344E-009
  -2.0133333333333332     
   7.9999999999999414     
  -3.7510486061508353E-011
   1.0149296568477840E-008
  -1.9933333333333334     
   7.9999999999999440     
   3.8609238202075515E-011
  -6.5272392779805643E-009
  -1.9733333333333334     
   8.0000000000000142     
  -1.0345056382778757E-011
   1.7488058282424357E-009
  -1.9533333333333334     
   7.9999999999999956     
   2.7709873290395221E-012
  -4.6798403498918022E-010
  -1.9333333333333333     
   8.0000000000000018     
  -7.3889293337933200E-013
   1.2313031171428485E-010
  -1.9133333333333333     
   8.0000000000000000     
   1.8458440447780530E-013
  -2.4537211867959272E-011
  -1.8933333333333333     
   8.0000000000000000     
   5.5531546811061142E-016
  -2.4981464242447755E-011
  -1.8733333333333333     
   8.0000000000000000     
  -1.8680566635024773E-013
   1.2446306883775029E-010
  -1.8533333333333333     
   8.0000000000000018     
   7.4666734993288020E-013
  -4.7287081110855337E-010
  -1.8333333333333333     
   7.9999999999999956     
  -2.7998637333812729E-012
   1.7670201755964630E-009
  -1.8133333333333332     
   8.0000000000000142     
   1.0452787583592210E-011
  -6.5952098912772989E-009
  -1.7933333333333332     
   7.9999999999999440     
  -3.9011286600987572E-011
   1.0402964674310751E-008
  -1.7733333333333334     
   7.9999999999999440     
   3.9010948456343124E-011
  -6.5949393755617406E-009
  -1.7533333333333334     
   8.0000000000000142     
  -1.0451096860369977E-011
   1.7659381127342350E-009
  -1.7333333333333334     
   7.9999999999999956     
   2.7934389851367968E-012
  -4.6881307537520034E-010
  -1.7133333333333334     
   8.0000000000000018     
  -7.2265908017720930E-013
   1.0931418876656652E-010
  -1.6933333333333334     
   8.0000000000000000     
   9.7197335572040338E-014
   3.1556320308934298E-011
  -1.6733333333333333     
   8.0000000000000000     
   3.3386973788904779E-013
  -2.3553947000230366E-010
  -1.6533333333333333     
   7.9999999999999982     
  -1.4326762871282314E-012
   9.1060155970028037E-010
  -1.6333333333333333     
   8.0000000000000071     
   5.3968354106238773E-012
  -3.4068667687988177E-009
  -1.6133333333333333     
   7.9999999999999707     
  -2.0154665355367280E-011
   1.2716865515494991E-008
  -1.5933333333333333     
   8.0000000000001084     
   7.5221826010845237E-011
  -1.9038885862777363E-008
  -1.5733333333333333     
   8.0000000000001279     
  -6.7569817959981949E-011
   6.5952590748044362E-009
  -1.5533333333333332     
   7.9999999999999138     
  -1.8105374898948626E-011
   6.8687042787613472E-009
  -1.5333333333333334     
   7.9999999999999520     
   3.3409907191761529E-011
  -5.6483667594458713E-009
  -1.5133333333333334     
   8.0000000000000124     
  -8.9528435040825455E-012
   1.5139080438201582E-009
  -1.4933333333333334     
   7.9999999999999964     
   2.4014668245686528E-012
  -4.0726541583476242E-010
  -1.4733333333333334     
   8.0000000000000018     
  -6.5302379419206801E-013
   1.1515361951889152E-010
  -1.4533333333333334     
   8.0000000000000000     
   2.1062835219961915E-013
  -5.3349062240803666E-011
  -1.4333333333333333     
   8.0000000000000000     
  -1.8948961460640873E-013
   9.8242629444323155E-011
  -1.4133333333333333     
   8.0000000000000000     
   5.4733010622601561E-013
  -3.3962145553648890E-010
  -1.3933333333333333     
   7.9999999999999973     
  -1.9998308102976535E-012
   1.2602431927016324E-009
  -1.3733333333333333     
   8.0000000000000107     
   7.4519931349645975E-012
  -4.7013513152700408E-009
  -1.3533333333333333     
   7.9999999999999600     
  -2.7808141729560736E-011
   1.7545162068378533E-008
  -1.3333333333333333     
   8.0000000000001492     
   1.0378057378327835E-010
  -3.7057587527840854E-008
  -1.3133333333333332     
   7.9999999999999742     
  -1.7415133267552210E-010
   4.5420059751768424E-008
  -1.2933333333333332     
   7.9999999999999547     
   1.6649911546274896E-010
  -4.5146668472824664E-008
  -1.2733333333333334     
   7.9999999999999405     
  -1.7210089808342881E-010
   4.9901485848312103E-008
  -1.2533333333333334     
   8.0000000000000160     
   2.0216024577892068E-010
  -5.4983291914016591E-008
  -1.2333333333333334     
   7.9999999999999956     
  -2.1021444357619491E-010
   5.6344844086131209E-008
  -1.2133333333333334     
   8.0000000000000018     
   2.1237188706979892E-010
  -5.6709246708899867E-008
  -1.1933333333333334     
   8.0000000000000000     
  -2.1294746324694103E-010
   5.6805305027844884E-008
  -1.1733333333333333     
   8.0000000000000000     
   2.1309232446190542E-010
  -5.6825135680871402E-008
  -1.1533333333333333     
   8.0000000000000000     
  -2.1309619314462099E-010
   5.6808399974017321E-008
  -1.1333333333333333     
   8.0000000000000000     
   2.1296680666051868E-010
  -5.6721626493589574E-008
  -1.1133333333333333     
   8.0000000000000018     
  -2.1244539204139403E-010
   5.6391268278717592E-008
  -1.0933333333333333     
   7.9999999999999964     
   2.1048912004899763E-010
  -5.5156608899672415E-008
  -1.0733333333333333     
   8.0000000000000142     
  -2.0318544669853665E-010
   5.0548329598349043E-008
  -1.0533333333333332     
   7.9999999999999458     
   1.7592702528908995E-010
  -4.7560726487316706E-008
  -1.0333333333333334     
   7.9999999999999343     
  -1.8077842336577776E-010
   5.4429448059699148E-008
  -1.0133333333333334     
   8.0000000000000515     
   2.2744243708197522E-010
  -6.3575655387472368E-008
 -0.99333333333333329     
   7.9999999999999956     
  -2.4937497832405742E-010
   6.4870053695763416E-008
 -0.97333333333333338     
   7.9999999999999654     
   2.3715042439417947E-010
  -6.0901439601170916E-008
 -0.95333333333333337     
   8.0000000000000089     
  -2.1961037261459262E-010
   5.7943439629695254E-008
 -0.93333333333333335     
   7.9999999999999973     
   2.1496542460813179E-010
  -5.7185481196002097E-008
 -0.91333333333333333     
   8.0000000000000000     
  -2.1392568436187479E-010
   5.7111647432689641E-008
 -0.89333333333333331     
   8.0000000000000018     
   2.1441167138330746E-010
  -5.7574270813148271E-008
 -0.87333333333333329     
   7.9999999999999938     
  -2.1739535971529537E-010
   5.2393170740679205E-008
 -0.85333333333333339     
   7.9999999999998890     
   1.7555342083980772E-010
  -2.4100719712756680E-008
 -0.83333333333333337     
   8.0000000000003144     
  -5.2019770058635242E-012
  -1.9939138108065775E-008
 -0.81333333333333335     
   7.9999999999999156     
  -1.5474551281635365E-010
   4.7013853284207919E-008
 -0.79333333333333333     
   8.0000000000000231     
   1.9785838681521386E-010
  -5.4429437307155449E-008
 -0.77333333333333332     
   7.9999999999999920     
  -2.1036239298844327E-010
   5.7017058222790992E-008
 -0.75333333333333330     
   8.0000000000000089     
   2.1726554368249900E-010
  -5.9951957862400278E-008
 -0.73333333333333328     
   7.9999999999999716     
  -2.3237414028549354E-010
   6.1998508147585406E-008
 -0.71333333333333337     
   7.9999999999999716     
   2.3261467082140767E-010
  -6.0144382291131572E-008
 -0.69333333333333336     
   8.0000000000000071     
  -2.1846819636206951E-010
   5.7786755937716067E-008
 -0.67333333333333334     
   7.9999999999999982     
   2.1493247317081101E-010
  -5.7315803738124636E-008
 -0.65333333333333332     
   7.9999999999999982     
  -2.1493605486511464E-010
   5.7789621293158975E-008
 -0.63333333333333330     
   8.0000000000000071     
   2.1848610483358771E-010
  -6.0155843712903214E-008
 -0.61333333333333329     
   7.9999999999999716     
  -2.3268272301317672E-010
   6.2041488479229023E-008
 -0.59333333333333338     
   7.9999999999999716     
   2.3262844058105171E-010
  -6.0112417767203195E-008
 -0.57333333333333336     
   8.0000000000000071     
  -2.1821469267296262E-010
   5.7615917510358938E-008
 -0.55333333333333334     
   7.9999999999999973     
   2.1390468865473938E-010
  -5.6664414552624448E-008
 -0.53333333333333333     
   8.0000000000000036     
  -2.1107842048993494E-010
   5.5354902978515500E-008
 -0.51333333333333331     
   7.9999999999999867     
   2.0408335184894090E-010
  -5.4478964771477571E-008
 -0.49333333333333335     
   7.9999999999999858     
  -2.0450888393713221E-010
   5.5695328649068538E-008
 -0.47333333333333333     
   8.0000000000000071     
   2.1320608093089148E-010
  -5.8026117234836702E-008
 -0.45333333333333331     
   7.9999999999999849     
  -2.2198979833037446E-010
   5.9169588889854262E-008
 -0.43333333333333335     
   7.9999999999999849     
   2.2178211834354272E-010
  -5.7859973245371281E-008
 -0.41333333333333333     
   8.0000000000000089     
  -2.1216768099673266E-010
   5.5030752691206922E-008
 -0.39333333333333331     
   7.9999999999999796     
   2.0056296418732878E-010
  -5.1986804929496387E-008
 -0.37333333333333335     
   8.0000000000000071     
  -1.8933807278388579E-010
   4.6050839568452915E-008
 -0.35333333333333333     
   7.9999999999999245     
   1.5604322397951905E-010
  -2.1940320754353239E-008
 -0.33333333333333331     
   8.0000000000002931     
  -8.5091816781267266E-012
  -1.8543580543500341E-008
 -0.31333333333333335     
   7.9999999999999032     
  -1.4758603575437633E-010
   4.6092434330839951E-008
 -0.29333333333333333     
   8.0000000000000302     
   1.9810722172693128E-010
  -5.5549924189897441E-008
 -0.27333333333333332     
   7.9999999999999787     
  -2.1851720969729066E-010
   5.8867711028326355E-008
 -0.25333333333333335     
   7.9999999999999893     
   2.2299062301516721E-010
  -5.9128654844198863E-008
 -0.23333333333333334     
   7.9999999999999964     
  -2.2047428831631481E-010
   5.8702054382220675E-008
 -0.21333333333333335     
   7.9999999999999947     
   2.1979111955035046E-010
  -5.8582119831427374E-008
 -0.19333333333333333     
   7.9999999999999947     
  -2.1957477918534543E-010
   5.8528982090216674E-008
 -0.17333333333333334     
   7.9999999999999947     
   2.1939258649128969E-010
  -5.8436365676182771E-008
 -0.15333333333333332     
   7.9999999999999956     
  -2.1888015608007177E-010
   5.8119037761242341E-008
 -0.13333333333333333     
   7.9999999999999911     
   2.1701262712925587E-010
  -5.7794993798442165E-008
 -0.11333333333333333     
   7.9999999999999920     
  -2.1644982635905109E-010
   5.7668797145078523E-008
  -9.3333333333333338E-002
   7.9999999999999911     
   2.1606615222904782E-010
  -5.7488054494439537E-008
  -7.3333333333333334E-002
   7.9999999999999938     
  -2.1509425647923950E-010
   5.7317606186687952E-008
  -5.3333333333333337E-002
   7.9999999999999929     
   2.1478778992093008E-010
  -5.7242881247791962E-008
  -3.3333333333333333E-002
   7.9999999999999938     
  -2.1453381943750053E-010
   5.7114429799944307E-008
  -1.3333333333333334E-002
   7.9999999999999920     
   2.1382440406209167E-010
  -5.6959566041768924E-008
   6.6666666666666671E-003
   7.9999999999999929     
  -2.1337234125116611E-010
   5.6894888098355929E-008
   2.6666666666666668E-002
   7.9999999999999929     
   2.1333931948651319E-010
  -5.6933148630046564E-008
   4.6666666666666669E-002
   7.9999999999999920     
  -2.1365929523882687E-010
   5.7008760153054857E-008
   6.6666666666666666E-002
   7.9999999999999929     
   2.1390640590909440E-010
  -5.6846620071956532E-008
   8.6666666666666670E-002
   7.9999999999999964     
  -2.1244324463057049E-010
   5.6264556771691820E-008
  0.10666666666666667     
   7.9999999999999893     
   2.0954093115712790E-010
  -5.4524769293202363E-008
  0.12666666666666668     
   8.0000000000000142     
  -1.9939483854188114E-010
   4.7295031396582673E-008
  0.14666666666666667     
   7.9999999999999041     
   1.5531789693249708E-010
  -2.0115867288605771E-008
  0.16666666666666666     
   8.0000000000003038     
   4.4488922679570072E-012
  -2.1969678537147145E-008
  0.18666666666666668     
   7.9999999999999138     
  -1.6032369676064307E-010
   4.7740557444733893E-008
  0.20666666666666667     
   8.0000000000000071     
   1.9773048407486940E-010
  -5.3600410954353857E-008
  0.22666666666666666     
   7.9999999999999911     
  -2.0427259808277591E-010
   5.4679551216883001E-008
  0.24666666666666667     
   7.9999999999999956     
   2.0582403604385605E-010
  -5.4841561323218017E-008
  0.26666666666666666     
   7.9999999999999964     
  -2.0548767388027033E-010
   5.4410461486014449E-008
  0.28666666666666668     
   7.9999999999999885     
   2.0259078726484740E-010
  -5.4229354596703890E-008
  0.30666666666666664     
   7.9999999999999849     
  -2.0412937221042311E-010
   5.5641329442474935E-008
  0.32666666666666666     
   8.0000000000000071     
   2.1318059860814854E-010
  -5.8059730583235929E-008
  0.34666666666666668     
   7.9999999999999849     
  -2.2226738076611169E-010
   5.9358041490044775E-008
  0.36666666666666664     
   7.9999999999999867     
   2.2291793040923445E-010
  -5.8580170297734179E-008
  0.38666666666666666     
   8.0000000000000036     
  -2.1643334682376252E-010
   5.7723088300467801E-008
  0.40666666666666668     
   8.0000000000000036     
   2.1648981542975600E-010
  -5.8625345182528967E-008
  0.42666666666666669     
   7.9999999999999858     
  -2.2320027343920195E-010
   5.9538741029223948E-008
  0.44666666666666666     
   7.9999999999999867     
   2.2334028427998798E-010
  -5.8737353855157861E-008
  0.46666666666666667     
   8.0000000000000018     
  -2.1718986963368660E-010
   5.8171122990983356E-008
  0.48666666666666669     
   8.0000000000000071     
   2.1909355279869866E-010
  -6.0260300387167618E-008
  0.50666666666666671     
   7.9999999999999725     
  -2.3285870010504879E-010
   6.2077813478462262E-008
  0.52666666666666662     
   7.9999999999999716     
   2.3272490098342897E-010
  -6.0153261089871747E-008
  0.54666666666666663     
   8.0000000000000071     
  -2.1842455719059955E-010
   5.7742965801799914E-008
  0.56666666666666665     
   7.9999999999999982     
   2.1464768632290985E-010
  -5.7131764395719859E-008
  0.58666666666666667     
   8.0000000000000000     
  -2.1384054664497997E-010
   5.7097254059456048E-008
  0.60666666666666669     
   8.0000000000000018     
   2.1438885880095027E-010
  -5.7570414120496126E-008
  0.62666666666666671     
   7.9999999999999938     
  -2.1738924710276142E-010
   5.2392137343304191E-008
  0.64666666666666661     
   7.9999999999998890     
   1.7555178297202907E-010
  -2.4100442815908787E-008
  0.66666666666666663     
   8.0000000000003144     
  -5.2015381472830015E-012
  -1.9939212298082305E-008
  0.68666666666666665     
   7.9999999999999156     
  -1.5474563038289710E-010
   4.7013873147426147E-008
  0.70666666666666667     
   8.0000000000000231     
   1.9785841822280715E-010
  -5.4429442570011873E-008
  0.72666666666666668     
   7.9999999999999920     
  -2.1036240105227318E-010
   5.7017059410998494E-008
  0.74666666666666670     
   8.0000000000000089     
   2.1726554453022539E-010
  -5.9951957352373868E-008
  0.76666666666666672     
   7.9999999999999716     
  -2.3237413561256908E-010
   6.1998504919272230E-008
  0.78666666666666663     
   7.9999999999999716     
   2.3261465128198333E-010
  -6.0144369887905292E-008
  0.80666666666666664     
   8.0000000000000071     
  -2.1846812287729676E-010
   5.7786709553124151E-008
  0.82666666666666666     
   7.9999999999999982     
   2.1493219877114442E-010
  -5.7315630602983296E-008
  0.84666666666666668     
   7.9999999999999982     
  -2.1493503075122110E-010
   5.7788975137185480E-008
  0.86666666666666670     
   8.0000000000000071     
   2.1848228277768007E-010
  -6.0153432224150608E-008
  0.88666666666666671     
   7.9999999999999716     
  -2.3266845890343985E-010
   6.2032488680192146E-008
  0.90666666666666662     
   7.9999999999999716     
   2.3257520619801197E-010
  -6.0078830059808252E-008
  0.92666666666666664     
   8.0000000000000089     
  -2.1801601925054034E-010
   5.7490566479816049E-008
  0.94666666666666666     
   7.9999999999999956     
   2.1316322934808997E-010
  -5.6196598137847804E-008
  0.96666666666666667     
   8.0000000000000089     
  -2.0831125668575959E-010
   5.3608988349951917E-008
  0.98666666666666669     
   7.9999999999999716     
   1.9375615593888907E-010
  -5.1657944897952181E-008
   1.0066666666666666     
   7.9999999999999716     
  -1.9367843079574406E-010
   5.3546808235435886E-008
   1.0266666666666666     
   8.0000000000000071     
   2.0792263097003442E-010
  -5.5947877679783694E-008
   1.0466666666666666     
   7.9999999999999982     
  -2.1168645162833438E-010
   5.6557864762075714E-008
   1.0666666666666667     
   8.0000000000000000     
   2.1249753408724328E-010
  -5.6596743646910853E-008
   1.0866666666666667     
   8.0000000000000018     
  -2.1197804326457903E-010
   5.6142272103944331E-008
   1.1066666666666667     
   7.9999999999999938     
   2.0908899751501318E-010
  -5.4285507047258065E-008
   1.1266666666666667     
   8.0000000000000213     
  -1.9805230533941364E-010
   4.7312918363465095E-008
   1.1466666666666667     
   7.9999999999999183     
   1.5679458238658276E-010
  -2.1279328684991938E-008
   1.1666666666666667     
   8.0000000000003038     
  -2.8003827508533755E-012
  -1.9039022484309196E-008
   1.1866666666666668     
   7.9999999999999325     
  -1.4559305138316929E-010
   4.0591999761417253E-008
   1.2066666666666668     
   7.9999999999999654     
   1.5884694682746713E-010
  -4.3852993554950566E-008
   1.2266666666666666     
   7.9999999999999378     
  -1.7005050483465510E-010
   4.9554846167167193E-008
   1.2466666666666666     
   8.0000000000000160     
   2.0161084141910747E-010
  -5.4890408107310950E-008
   1.2666666666666666     
   7.9999999999999956     
  -2.1006721938571588E-010
   5.6319948540453614E-008
   1.2866666666666666     
   8.0000000000000018     
   2.1233239466769606E-010
  -5.6702548332895155E-008
   1.3066666666666666     
   8.0000000000000000     
  -2.1293671782900855E-010
   5.6803407069503603E-008
   1.3266666666666667     
   8.0000000000000000     
   2.1308883519227828E-010
  -5.6824242223510949E-008
   1.3466666666666667     
   8.0000000000000000     
  -2.1309298148404476E-010
   5.6806724102916811E-008
   1.3666666666666667     
   8.0000000000000000     
   2.1295744928784110E-010
  -5.6715816466548015E-008
   1.3866666666666667     
   8.0000000000000018     
  -2.1241117421125992E-010
   5.6369704041651872E-008
   1.4066666666666667     
   7.9999999999999956     
   2.1036160610113888E-010
  -5.5076161978451106E-008
   1.4266666666666667     
   8.0000000000000142     
  -2.0270960873723563E-010
   5.0248106150529549E-008
   1.4466666666666668     
   7.9999999999999440     
   1.7415118739174471E-010
  -4.6440279617259978E-008
   1.4666666666666666     
   7.9999999999999440     
  -1.7415090973769773E-010
   5.0247884027291968E-008
   1.4866666666666666     
   8.0000000000000142     
   2.0270822046700068E-010
  -5.5075273485500749E-008
   1.5066666666666666     
   7.9999999999999956     
  -2.1035633067424613E-010
   5.6366372193088019E-008
   1.5266666666666666     
   8.0000000000000018     
   2.1239146077392377E-010
  -5.6703377565242952E-008
   1.5466666666666666     
   8.0000000000000000     
  -2.1288387096538930E-010
   5.6760300346260415E-008
   1.5666666666666667     
   8.0000000000000000     
   2.1281838163157363E-010
  -5.6650986098190413E-008
   1.5866666666666667     
   8.0000000000000018     
  -2.1206401410484542E-010
   5.6156806324877881E-008
   1.6066666666666667     
   7.9999999999999938     
   2.0911203333174840E-010
  -5.4289401479712699E-008
   1.6266666666666667     
   8.0000000000000213     
  -1.9805847776608816E-010
   4.7313961872350074E-008
   1.6466666666666667     
   7.9999999999999183     
   1.5679623627654557E-010
  -2.1279608288077219E-008
   1.6666666666666667     
   8.0000000000003038     
  -2.8008258840301602E-012
  -1.9038947580853044E-008
   1.6866666666666668     
   7.9999999999999325     
  -1.4559293274042495E-010
   4.0591979750677947E-008
   1.7066666666666668     
   7.9999999999999654     
   1.5884691538966665E-010
  -4.3852988415449496E-008
   1.7266666666666666     
   7.9999999999999378     
  -1.7005049772619754E-010
   4.9554845619902237E-008
   1.7466666666666666     
   8.0000000000000160     
   2.0161084442307779E-010
  -5.4890411057752188E-008
   1.7666666666666666     
   7.9999999999999956     
  -2.1006723851005484E-010
   5.6319960889483543E-008
   1.7866666666666666     
   8.0000000000000018     
   2.1233246816108152E-010
  -5.6702594778573612E-008
   1.8066666666666666     
   8.0000000000000000     
  -2.1293699267821150E-010
   5.6803580503187515E-008
   1.8266666666666667     
   8.0000000000000000     
   2.1308986109570472E-010
  -5.6824889512568186E-008
   1.8466666666666667     
   8.0000000000000000     
  -2.1309681024854764E-010
   5.6809139825461848E-008
   1.8666666666666667     
   8.0000000000000000     
   2.1297173844242608E-010
  -5.6724832067670937E-008
   1.8866666666666667     
   8.0000000000000018     
  -2.1246450206509688E-010
   5.6403350723598500E-008
   1.9066666666666667     
   7.9999999999999964     
   2.1056062836190167E-010
  -5.5201733105114702E-008
   1.9266666666666667     
   8.0000000000000142     
  -2.0345236992644981E-010
   5.0716743975237278E-008
   1.9466666666666668     
   7.9999999999999476     
   1.7692320988783863E-010
  -4.8189259789427423E-008
   1.9666666666666666     
   7.9999999999999289     
  -1.8449623853285941E-010
   5.6775166891253643E-008
   1.9866666666666666     
   8.0000000000000711     
   2.4131751315155268E-010
  -6.5224570053978834E-008
   2.0066666666666668     
   8.0000000000000551     
  -2.4786676225327818E-010
   6.2014566172633749E-008
   2.0266666666666668     
   7.9999999999999778     
   2.1724248404148575E-010
  -5.4936002199746466E-008
   2.0466666666666669     
   8.0000000000000338     
  -1.9477753245660393E-010
   4.4042604904729085E-008
   2.0666666666666669     
   7.9999999999998863     
   1.3554200432887186E-010
  -3.5969289127963993E-008
   2.0866666666666664     
   7.9999999999998890     
  -1.3422766413085233E-010
   4.2991132746313490E-008
   2.1066666666666665     
   8.0000000000000249     
   1.8820583146650628E-010
  -5.0730113566083836E-008
   2.1266666666666665     
   8.0000000000000142     
  -1.9227002027911435E-010
   4.6242483796399796E-008
   2.1466666666666665     
   7.9999999999999201     
   1.5454860819389214E-010
  -2.0552983897904760E-008
   2.1666666666666665     
   8.0000000000003073     
   4.0122895960973310E-013
  -2.0873967065592555E-008
   2.1866666666666665     
   7.9999999999999174     
  -1.5615352403233109E-010
   4.7205433299463139E-008
   2.2066666666666666     
   8.0000000000000213     
   1.9788722571365056E-010
  -5.4260928410649582E-008
   2.2266666666666666     
   7.9999999999999938     
  -2.0906973736621261E-010
   5.6151442621512357E-008
   2.2466666666666666     
   8.0000000000000018     
   2.1206608229513977E-010
  -5.6658004353791413E-008
   2.2666666666666666     
   8.0000000000000000     
  -2.1286895035828675E-010
   5.6793737072029933E-008
   2.2866666666666666     
   8.0000000000000000     
   2.1308407768194760E-010
  -5.6830106212720050E-008
   2.3066666666666666     
   8.0000000000000000     
  -2.1314171891344373E-010
   5.6839850057226866E-008
   2.3266666666666667     
   8.0000000000000000     
   2.1315715651576759E-010
  -5.6842456294579153E-008
   2.3466666666666667     
   8.0000000000000000     
  -2.1316126569356700E-010
   5.6843137399466358E-008
   2.3666666666666667     
   8.0000000000000000     
   2.1316226480244055E-010
  -5.6843255581678013E-008
   2.3866666666666667     
   8.0000000000000000     
  -2.1316215206013548E-010
   5.6843047205622304E-008
   2.4066666666666667     
   8.0000000000000000     
   2.1316070198204165E-010
  -5.6842095519202941E-008
   2.4266666666666667     
   8.0000000000000000     
  -2.1315501441197130E-010
   5.6838497149566026E-008
   2.4466666666666668     
   8.0000000000000000     
   2.1313371420978376E-010
  -5.6825055357452915E-008
   2.4666666666666668     
   8.0000000000000000     
  -2.1305420097110399E-010
   5.6774886558622200E-008
   2.4866666666666668     
   7.9999999999999991     
   2.1275744821857234E-010
  -5.6587653155427610E-008
   2.5066666666666668     
   8.0000000000000018     
  -2.1164995044712571E-010
   5.5888888341464891E-008
   2.5266666666666668     
   7.9999999999999920     
   2.0751671211387068E-010
  -5.3281062488823481E-008
   2.5466666666666669     
   8.0000000000000302     
  -1.9209125655229687E-010
   4.3548523892206364E-008
   2.5666666666666669     
   7.9999999999998863     
   1.3452267263925842E-010
  -3.5647904788795976E-008
   2.5866666666666664     
   7.9999999999998908     
  -1.3283661327670567E-010
   4.2199676402164226E-008
   2.6066666666666665     
   8.0000000000000178     
   1.8366095973953329E-010
  -4.7885672528654634E-008
   2.6266666666666665     
   8.0000000000000391     
  -1.7548158422536875E-010
   3.5656175990832875E-008
   2.6466666666666665     
   7.9999999999998295     
   9.1939735705883937E-011
   1.8947806286936116E-008
   2.6666666666666665     
   8.0000000000006448     
   2.3404828285790180E-010
   1.8947806286936116E-008
  -17.390886388380174     
   5476.0745030579337     
  -1132780267.2558179     
   269746751819159.16     
  -17.386273347392553     
   4019.7542240037760     
  -323540011.79834038     
   326745258711400.00     
  -17.385948175845424     
   3973.5853681899957     
  -243765820.04584152     
   21770707043148.422     
  -17.385600350443571     
   3931.1856029504734     
  -238017974.99230570     
   79513499342904.125     
  -17.385228314790837     
   3888.0426889021755     
  -215316567.44418660     
   53121700706578.586     
  -17.384830407348282     
   3845.4128069791591     
  -198915833.28114739     
   48645834880434.508     
  -17.384404854477779     
   3802.9462497785526     
  -182674698.14227006     
   40557603254194.797     
  -17.383949763037421     
   3760.7403784414919     
  -168031956.44671649     
   34695207305681.574     
  -17.383463112500902     
   3718.7680935906906     
  -154486332.77845713     
   29465130856472.168     
  -17.382942746571256     
   3677.0369452838604     
  -142046421.20934057     
   25073446251026.047     
  -17.382386364257780     
   3635.5448376328695     
  -130599140.06338128     
   21323623301791.164     
  -17.381791510382975     
   3594.2923605912715     
  -120071555.92892188     
   18136944453045.441     
  -17.381155565484452     
   3553.2793568360489     
  -110388526.71500400     
   15425355136804.330     
  -17.380475735074789     
   3512.5058774628365     
  -101482957.34666124     
   13118935995934.670     
  -17.379749038220016     
   3471.9719160535778     
  -93292568.276658610     
   11157000723978.293     
  -17.378972295395300     
   3431.6774827125837     
  -85760178.578298807     
   9488191383212.7305     
  -17.378142115573894     
   3391.6225834880006     
  -78833131.237743437     
   8068743422772.6182     
  -17.377254882503017     
   3351.8072260820245     
  -72462975.864663810     
   6861433183254.7998     
  -17.376306740117574     
   3312.2314183996214     
  -66605124.359199211     
   5834585949202.0107     
  -17.375293577039951     
   3272.8951689108821     
  -61218546.252099819     
   4961253019288.1084     
  -17.374211010111168     
   3233.7984865916264     
  -56265485.029623792     
   4218506085942.9844     
  -17.373054366895580     
   3194.9413810183755     
  -51711197.980612993     
   3586838225065.4849     
  -17.371818667098143     
   3156.3238623915336     
  -47523716.402301185     
   3049653708300.9429     
  -17.370498602829862     
   3117.9459415251226     
  -43673624.931129314     
   2592834253253.6670     
  -17.369088517653527     
   3079.8076299467352     
  -40133857.935163036     
   2204368812731.8149     
  -17.367582384338043     
   3041.9089398982906     
  -36879513.033679053     
   1874040241374.2478     
  -17.365973781245923     
   3004.2498843942490     
  -33887678.073322520     
   1593156686024.7944     
  -17.364255867274220     
   2966.8304772911310     
  -31137273.312878508     
   1354324854733.5005     
  -17.362421355265155     
   2929.6507332770229     
  -28608904.822241787     
   1151255673337.5854     
  -17.360462483797996     
   2892.7106679988829     
  -26284730.471384533     
   978599774095.65918     
  -17.358370987269236     
   2856.0102980636143     
  -24148336.066273537     
   831807130191.51917     
  -17.356138064163183     
   2819.5496411089457     
  -22184621.508842707     
   707007750259.61804     
  -17.353754343409946     
   2783.3287158724629     
  -20379695.947175071     
   600910116112.83386     
  -17.351209848722529     
   2747.3475422576180     
  -18720781.320633665     
   510714818656.69916     
  -17.348493960799178     
   2711.6061413937150     
  -17196123.518768765     
   434041043642.99359     
  -17.345595377271341     
   2676.1045357135636     
  -15794910.640187474     
   368864041790.53943     
  -17.342502070271582     
   2640.8427490208073     
  -14507197.753210986     
   313461937838.47076     
  -17.339201241489533     
   2605.8208065811405     
  -13323837.616045672     
   266370454566.78391     
  -17.335679274577402     
   2571.0387352042185     
  -12236416.972644340     
   226344430807.48364     
  -17.331921684759870     
   2536.4965633205579     
  -11237197.854751620     
   192325056885.50781     
  -17.327913065496105     
   2502.1943210936065     
  -10319063.599185612     
   163412013536.14130     
  -17.323637032034345     
   2468.1320405056276     
  -9475469.1701516137     
   138839778857.53912     
  -17.319076161692003     
   2434.3097554569067     
  -8700395.4085219931     
   117957462067.36679     
  -17.314211930686351     
   2400.7275018874393     
  -7988306.9582959218     
   100211658227.50917     
  -17.309024647332794     
   2367.3853178813397     
  -7334113.5398509577     
   85131864855.536423     
  -17.303493381419411     
   2334.2832437888610     
  -6733134.3014370836     
   72318073729.987030     
  -17.297595889557773     
   2301.4213223516499     
  -6181065.0335498648     
   61430223210.021652     
  -17.291308536301226     
   2268.7995988341941     
  -5673947.9797980208     
   52179222093.042824     
  -17.284606210812626     
   2236.4181211627833     
  -5208144.0775099192     
   44319320480.720169     
  -17.277462238854174     
   2204.2769400654688     
  -4780307.3975487631     
   37641618060.001022     
  -17.269848289862310     
   2172.3761092284740     
  -4387361.6382252835     
   31968545740.185593     
  -17.261734278860761     
   2140.7156854554123     
  -4026478.4896907769     
   27149171332.241894     
  -17.253088262954702     
   2109.2957288251123     
  -3695057.7357491464     
   23055209643.463432     
  -17.243876332138715     
   2078.1163028701299     
  -3390708.9324586289     
   19577627019.423000     
  -17.234062494140524     
   2047.1774747597890     
  -3111234.5705793132     
   16623757016.529926     
  -17.223608553011971     
   2016.4793154781969     
  -2854614.5678378530     
   14114845851.493919     
  -17.212473981167577     
   1986.0219000323928     
  -2618992.0119684949     
   11983966312.944794     
  -17.200615784560046     
   1955.8053076514475     
  -2402660.0432019271     
   10174244116.511894     
  -17.187988360670925     
   1925.8296219962863     
  -2204049.7845903533     
   8637349717.8410244     
  -17.174543348983185     
   1896.0949313871718     
  -2021719.2407267154     
   7332216164.6864624     
  -17.160229473591169     
   1866.6013290312098     
  -1854343.0870464481     
   6223949278.4988556     
  -17.144992377591919     
   1837.3489132598397     
  -1700703.2746405969     
   5282900943.1821337     
  -17.128774448890340     
   1808.3377877786486     
  -1559680.3909362876     
   4483881526.6047802     
  -17.111514637039264     
   1779.5680619230652     
  -1430245.7114087660     
   3805490275.4798050     
  -17.093148260724000     
   1751.0398509232593     
  -1311453.8903039536     
   3229546242.0088353     
  -17.073606805489693     
   1722.7532761788957     
  -1202436.2365208771     
   2740604483.8708377     
  -17.052817711298491     
   1694.7084655427925     
  -1102394.5308112931     
   2325544947.1723733     
  -17.030704149492632     
   1666.9055536110188     
  -1010595.3381466825     
   1973222982.6957724     
  -17.007184788728569     
   1639.3446820241829     
  -926364.77791903995     
   1674172365.1169727     
  -16.982173549436819     
   1612.0259997749554     
  -849083.71386441495     
   1420352880.2213547     
  -16.955579346351826     
   1584.9496635245225     
  -778183.33097821835     
   1204935830.7991021     
  -16.927305818646285     
   1558.1158379256301     
  -713141.06794364052     
   1022121756.0076654     
  -16.897251047194782     
   1531.5246959531344     
  -653476.87687191076     
   866985540.45743489     
  -16.865307258482474     
   1505.1764192409216     
  -598749.78399151633     
   735344797.77282560     
  -16.831360514665924     
   1479.0711984234858     
  -548554.72731665580     
   623648042.62478244     
  -16.795290389285018     
   1453.2092334835836     
  -502519.64879181399     
   528879668.52383381     
  -16.756969628117218     
   1427.5907341027078     
  -460302.82102105475     
   448479224.98627669     
  -16.716263794658424     
   1402.2159200144122     
  -421590.38908693357     
   380272827.70528901     
  -16.673030899707996     
   1377.0850213596557     
  -386094.11092091800     
   322414896.50803071     
  -16.627121014529681     
   1352.1982790405871     
  -353549.27964873676     
   273338656.12077081     
  -16.578375867054525     
   1327.5559450744868     
  -323712.81375660945     
   231714090.86355272     
  -16.526628420586949     
   1303.1582829424017     
  -296361.50136248255     
   196412229.59913564     
  -16.471702434470558     
   1279.0055679331142     
  -271290.38625112525     
   166474809.13481256     
  -16.413412006165935     
   1255.0980874790637     
  -248311.28435058633     
   141088508.52377385     
  -16.351561094188675     
   1231.4361414805865     
  -227251.42007642565     
   119563065.82773080     
  -16.285943021351866     
   1208.0200426182182     
  -207952.17290911416     
   101312692.47480725     
  -16.216339957752993     
   1184.8501166454437     
  -190267.92547192721     
   85840292.344169602     
  -16.142522382940754     
   1161.9267026705397     
  -174065.00450117572     
   72724053.206607804     
  -16.064248526691905     
   1139.2501533757372     
  -159220.70863936591     
   61606085.489740059     
  -15.981263787821865     
   1116.8208353595671     
  -145622.41108455678     
   52182693.587252080     
  -15.893300130444972     
   1094.6391288550383     
  -133166.74896074878     
   44196387.908168256     
  -15.800075457090285     
   1072.7054297034417     
  -121758.82802031239     
   37428198.052124940     
  -15.701292958066240     
   1051.0201423737774     
  -111311.67285556484     
   31694152.937618740     
  -15.596640436451578     
   1029.5837075403208     
  -101745.07153546880     
   26832307.711346738     
  -15.485789608069782     
   1008.3964951702588     
  -92986.849479806595     
   22724897.851386007     
  -15.368395375779082     
   987.45921973354086     
  -84965.650938617313     
   19206975.376618870     
  -15.244095077378722     
   966.77132697025706     
  -77634.440158523619     
   16354805.916535996     
  -15.112507706393339     
   946.33725952021541     
  -70883.853429641342     
   13515090.825763246     
  -14.973233104949959     
   926.14211771173154     
  -64851.392812278078     
   12518743.695610205     
  -14.825851127904217     
   906.24620048702718     
  -58808.906508427273     
   6996425.0047536260     
  -14.669920777302934     
   886.41777113132878     
  -55157.076861172980     
   17861435.832916468     
  -14.504979306186579     
   867.55952915334251     
  -45075.462181048104     
   3335970.7091862406     
  -12.565677579603738     
   704.73166904534401     
  -20055.681862151298     
   908077.13014880987     
  -10.915007713470249     
   621.47970592487763     
  -13245.103386035224     
   534766.92954843550     
  -9.4357346115465806     
   565.28106892373467     
  -9234.3514144219553     
   285252.91152021068     
  -8.0757895588348774     
   524.45780394262886     
  -7094.9545780203753     
   192210.52643208441     
  -6.8059852256154318     
   492.58697842312858     
  -5653.3756297797436     
   131264.32814025963     
  -5.6078003721165413     
   466.78130642685971     
  -4668.8931687277955     
   96433.799125885940     
  -4.4685209102425993     
   445.24497431683113     
  -3945.6396752836508     
   72974.379272837847     
  -3.3789284977449068     
   426.88504555177860     
  -3398.3318307373675     
   57062.504828137382     
  -2.3320638561696283     
   410.96330836361932     
  -2970.3630445263366     
   45649.256332884739     
  -1.3225070846586688     
   396.96741669722923     
  -2627.9936220297013     
   37254.055875319747     
 -0.34593140843023001     
   384.52596213474294     
  -2348.5882029648033     
   30900.175403216206     
  0.60118763587877333     
   373.36239940872923     
  -2116.8368874406815     
   25988.661453733333     
   1.5217694766893075     
   363.26550237378331     
  -1921.9219265376814     
   22119.193656470674     
   2.4182668329837860     
   354.07062762215378     
  -1756.0279741141517     
   19021.391962007176     
   3.2927654364503640     
   345.64713885087065     
  -1613.3675343990976     
   16506.147789992687     
   4.1470576450467656     
   337.88979144993749     
  -1489.5714259741526     
   14438.518842236457     
   4.9826979041161792     
   330.71265654835867     
  -1381.2825346573793     
   12720.112561161488     
   5.8010452814042361     
   324.04474598559358     
  -1285.8816904486680     
   11277.914053883400     
   6.6032966032100084     
   317.82679842186053     
  -1201.2973350445425     
   10056.854153789682     
   7.3905126292667829     
   312.00887776202137     
  -1125.8709288911200     
   9014.7985175831454     
   8.1636389865931047     
   306.54855058977046     
  -1058.2599400092463     
   8119.0872401386214     
   8.9235230991806009     
   301.40948377547682     
  -997.36678570820663     
   7344.1047063420365     
   9.6709280178446519     
   296.56035181017972     
  -942.28600041064146     
   6669.5435634481719     
   10.406543821485714     
   291.97397574994113     
  -892.26442368478001     
   6079.1460380499020     
   11.130997094869382     
   287.62663761973067     
  -846.67082839940576     
   5559.7786588559484     
   11.844858867782758     
   283.49752932758719     
  -804.97248845798617     
   5100.7434657219010     
   12.548651312165516     
   279.56830582527954     
  -766.71691246507180     
   4693.2592810393880     
   13.242853428202071     
   275.82271987447371     
  -731.51746785727664     
   4330.0668487924177     
   13.927905901008661     
   272.24632128860219     
  -699.04196649133337     
   4005.1252624769709     
   14.604215272021822     
   268.82620755481696     
  -669.00352702275609     
   3713.3764203954197     
   15.272157540371541     
   265.55081572758559     
  -641.15320386979045     
   3450.5606800586716     
   15.932081287176945     
   262.40974772098770     
  -615.27399876935033     
   3213.0714279731110     
   16.584310398228169     
   259.39362281641547     
  -591.17596305955203     
   2997.8394779411842     
   17.229146446741925     
   256.49395249132908     
  -568.69216697499326     
   2802.2405383669684     
   17.866870786935067     
   253.70303366654852     
  -547.67536293724095     
   2624.0206418698313     
   18.497746400405610     
   251.01385723889737     
  -527.99520812321725     
   2461.2356898611870     
   19.122019530259738     
   248.42002936746619     
  -509.53594044925831     
   2312.2021324900379     
   19.739921132208917     
   245.91570345520407     
  -492.19442445558298     
   2175.4565284802748     
   20.351668167202337     
   243.49552114283517     
  -475.87850049198096     
   2049.7221920836505     
   20.957464756340599     
   241.15456093147685     
  -460.50558405135359     
   1933.8815660455889     
   21.557503215668440     
   238.88829329058342     
  -446.00147230601169     
   1826.9532094150220     
   22.151964985836884     
   236.69254130172990     
  -432.29932323539902     
   1728.0725660550258     
   22.741021469454832     
   234.56344604616643     
  -419.33877898998628     
   1636.4757964517125     
   23.324834787135881     
   232.49743607239998     
  -407.06521051659843     
   1551.4861589883012     
   23.903558461722387     
   230.49120038529801     
  -395.42906432418619     
   1472.5024644910673     
   24.477338038884611     
   228.54166448488630     
  -384.38529584050320     
   1398.9892805620445     
   25.046311651205333     
   226.64596905469432     
  -373.89287623628786     
   1330.4685632113933     
   25.610610531936892     
   224.80145095907309     
  -363.91436201220245     
   1266.5125087302090     
   26.170359483829948     
   223.00562625855076     
  -354.41551819672588     
   1206.7374087275186     
   26.725677307759607     
   221.25617499398078     
  -345.36498763126946     
   1150.7983628276397     
   27.276677195296283     
   219.55092752512743     
  -336.73399991006215     
   1098.3847094517037     
   27.823467088870750     
   217.88785223887936     
  -328.49611458917434     
   1049.2160684783632     
   28.366150012752836     
   216.26504446721745     
  -320.62699407558665     
   1003.0389060565929     
   28.904824377690815     
   214.68071647632806     
  -313.10420228016221     
   959.62353736906528     
   29.439584261735156     
   213.13318840625294     
  -305.90702574989416     
   918.76151517982782     
   29.970519669488521     
   211.62088005591309     
  -299.01631438604556     
   880.26334258025747     
   30.497716771778119     
   210.14230342165624     
  -292.41433931669360     
   843.95646070815849     
   31.021258127531230     
   208.69605590871106     
  -286.08466586138240     
   809.68348906193273     
   31.541222889445891     
   207.28081414482406     
  -280.01203969341793     
   777.30066590659067     
   32.057686994882772     
   205.89532833384271     
  -274.18228469911850     
   746.67647362626826     
   32.570723343257910     
   204.53841709422761     
  -268.58221114692145     
   717.69042488289119     
   33.080401961086700     
   203.20896273395957     
  -263.19953296029979     
   690.23198043593595     
   33.586790155715292     
   201.90590691879123     
  -258.02279310703022     
   664.19959401999847     
   34.089952658674008     
   200.62824669564395     
  -253.04129615188026     
   639.49985587120693     
   34.589951759497417     
   199.37503083718212     
  -248.24504723284622     
   616.04673259813524     
   35.086847430775364     
   198.14535647725413     
  -243.62469673836017     
   593.76089077729773     
   35.580697445127804     
   196.93836601026439     
  -239.17149005753043     
   572.56907896376686     
   36.071557484732459     
   195.75324423020732     
  -234.87722196530223     
   552.40359788433534     
   36.559481243976911     
   194.58921568784115     
  -230.73419498116971     
   533.20179037109438     
   37.044520525755857     
   193.44554224650474     
  -226.73518155338650     
   514.90562240803069     
   37.526725331887761     
   192.32152081915797     
  -222.87338938532628     
   497.46126783842283     
   38.006143948084308     
   191.21648127100329     
  -219.14242987653810     
   480.81876505328250     
   38.482823023868292     
   190.12978447346535     
  -215.53628913863849     
   464.93168295231118     
   38.956807647802385     
   189.06082049682752     
  -212.04930151649614     
   449.75683782549783     
   39.428141418360568     
   188.00900692995427     
  -208.67612523280491     
   435.25402045713082     
   39.896866510746818     
   186.97378731667382     
  -205.41172007937644     
   421.38576329637050     
   40.363023739940559     
   185.95462969933874     
  -202.25132685465366     
   408.11711767365716     
   40.826652620226028     
   184.95102526102184     
  -199.19044847210120     
   395.41545717830184     
   41.287791421442151     
   183.96248705848345     
  -196.22483254326394     
   383.25029913156038     
   41.746477222170888     
   182.98854883887583     
  -193.35045529977725     
   371.59313561825894     
   42.202745960065194     
   182.02876393366981     
  -190.56350678264033     
   360.41729061266744     
   42.656632479502143     
   181.08270422395557     
  -187.86037710304532     
   349.69777418730786     
   43.108170576732860     
   180.14995917170637     
  -185.23764379664050     
   339.41116581858040     
   43.557393042687863     
   179.23013491208226     
  -182.69206005300114     
   329.53549399782077     
   44.004331703584832     
   178.32285340232971     
  -180.22054384801748     
   320.05013228937258     
   44.449017459474923     
   177.42775162307007     
  -177.82016785584719     
   310.93570659397443     
   44.891480320853915     
   176.54448082828947     
  -175.48815005639239     
   302.17400036534883     
   45.331749443455543     
   175.67270584051434     
  -173.22184505365226     
   293.74787942381005     
   45.769853161335860     
   174.81210438798527     
  -171.01873595797369     
   285.64121179228414     
   46.205819018350020     
   173.96236648091650     
  -168.87642686953154     
   277.83880476671618     
   46.639673798115702     
   173.12319382415822     
  -166.79263583378119     
   270.32633516572821     
   47.071443552551123     
   172.29429926377367     
  -164.76518832003822     
   263.09029418428037     
   47.501153629069400     
   171.47540626518946     
  -162.79201111365614     
   256.11793451276674     
   47.928828696505640     
   170.66624842089328     
  -160.87112660481040     
   249.39721734894226     
   48.354492769848115     
   169.86656898569453     
  -159.00064747469332     
   242.91676643829283     
   48.778169233840110     
   169.07612043769177     
  -157.17877172640613     
   236.66582953160835     
   49.199880865514636     
   168.29466406336346     
  -155.40377800491905     
   230.63423154810587     
   49.619649855720382     
   167.52196956518040     
  -153.67402126830825     
   224.81234612446295     
   50.037497829693315     
   166.75781469032867     
  -151.98792867237478     
   219.19105313271226     
   50.453445866725140     
   166.00198487921304     
  -150.34399577387944     
   213.76171559767820     
   50.867514518976392     
   165.25427293251110     
  -148.74078290689687     
   208.51614079597576     
   51.279723829479202     
   164.51447869561656     
  -147.17691185092704     
   203.44656385566947     
   51.690093349371736     
   163.78240875943422     
  -145.65106262200950     
   198.54561083259040     
   52.098642154404104     
   163.05787617652726     
  -144.16197054076508     
   193.80628590835994     
   52.505388860752760     
   162.34070019168422     
  -142.70842339645239     
   189.22193946890201     
   52.910351640178547     
   161.63070598606700     
  -141.28925885043560     
   184.78625625188255     
   53.313548234561154     
   160.92772443411954     
  -139.90336192854650     
   180.49322872236058     
   53.714995969841098     
   160.23159187251537     
  -138.54966271312878     
   176.33714581969554     
   54.114711769398333     
   159.54214988043384     
  -137.22713411948106     
   172.31256909741134     
   54.512712166895064     
   158.85924507050700     
  -135.93478985125049     
   168.41432618474229     
   54.909013318608608     
   158.18272888986672     
  -134.67168240486492     
   164.63748405148871     
   55.303631015278924     
   157.51245743066838     
  -133.43690127447877     
   160.97734943856480     
   55.696580693493715     
   156.84829124959793     
  -132.22957115368953     
   157.42944376039517     
   56.087877446633058     
   156.19009519590000     
  -131.04885032548657     
   153.98949754695636     
   56.477536035394174     
   155.53773824735157     
  -129.89392909388440     
   150.65343822978136     
   56.865570897915688     
   154.89109335384896     
  -128.76402830716103     
   147.41737959360236     
   57.251996159519948     
   154.25003728818055     
  -127.65839796020902     
   144.27760916458951     
   57.636825642090791     
   153.61445050355132     
  -126.57631589147459     
   141.23058361638232     
   58.020072873103217     
   152.98421699753678     
  -125.51708651435173     
   138.27291655671263     
   58.401751094320666     
   152.35922418215046     
  -124.48003964017639     
   135.40137012912214     
   58.781873270174700     
   151.73936275963948     
  -123.46452936420798     
   132.61285125217898     
   59.160452095841073     
   151.12452660377943     
  -122.46993297981663     
   129.90439822627582     
   59.537500005025620     
   150.51461264634708     
  -121.49564999311956     
   127.27317985950310     
   59.913029177472467     
   149.90952076850385     
  -120.54110114417328     
   124.71648507268742     
   60.287051546206655     
   149.30915369687810     
  -119.60572750612812     
   122.23171805941308     
   60.659578804522532     
   148.71341690406106     
  -118.68898962068252     
   119.81639348030900     
   61.030622412728704     
   148.12221851333541     
  -117.79036666958021     
   117.46812960291199     
   61.400193604659883     
   147.53546920741755     
  -116.90935569755837     
   115.18464371347069     
   61.768303393965375     
   146.95308214099938     
  -116.04547086970734     
   112.96374686182550     
   62.134962580183483     
   146.37497285690452     
  -115.19824276824365     
   110.80334309454533     
   62.500181754610679     
   145.80105920574633     
  -114.36721769503455     
   108.70141549517588     
   62.863971305974069     
   145.23126126881169     
  -113.55195707882073     
   106.65603686036879     
   63.226341425914931     
   144.66550128410870     
  -112.75203680236797     
   104.66534914067712     
   63.587302114291269     
   144.10370357539327     
  -111.96704668381290     
   102.72757588872415     
   63.946863184306352     
   143.54579448402211     
  -111.19658986464745     
   100.84100436689587     
   64.305034267470447     
   142.99170230353076     
  -110.44028233189573     
   99.003994763713607     
   64.661824818402110     
   142.44135721677310     
  -109.69775237116789     
   97.214967605481121     
   65.017244119475592     
   141.89469123555986     
  -108.96864011412680     
   95.472407349663428     
   65.371301285320143     
   141.35163814262702     
  -108.25259705900432     
   93.774853369745784     
   65.724005267177176     
   140.81213343583269     
  -107.54928565873122     
   92.120906897591141     
   66.075364857120562     
   140.27611427454337     
  -106.85837885699928     
   90.509214848026346     
   66.425388692145546     
   139.74351942803676     
  -106.17955974563910     
   88.938482003595624     
   66.774085258131009     
   139.21428922584616     
  -105.51252113061213     
   87.407458863634631     
   67.121462893680103     
   138.68836551004676     
  -104.85696518913485     
   85.914941683426989     
   67.467529793843752     
   138.16569158925768     
  -104.21260312650915     
   84.459773554573232     
   67.812294013731318     
   137.64621219437927     
  -103.57915482484987     
   83.040839134858331     
   68.155763472012723     
   137.12987343598880     
  -102.95634853133842     
   81.657064639512029     
   68.497945954316009     
   136.61662276329409     
  -102.34392054654208     
   80.307413141917934     
   68.838849116524159     
   136.10640892455780     
  -101.74161494797769     
   78.990890646488694     
   69.178480487974795     
   135.59918192901753     
  -101.14918326812904     
   77.706531044054756     
   69.516847474566461     
   135.09489301013397     
  -100.56638428529862     
   76.453411109011356     
   69.853957361774562     
   134.59349459016576     
  -99.992983701981032     
   75.230634659351310     
   70.189817317580506     
   134.09494024605573     
  -99.428753942035897     
   74.037339082505511     
   70.524434395316931     
   133.59918467645335     
  -98.873473898917098     
   72.872694166872449     
   70.857815536432042     
   133.10618366997437     
  -98.326928692665561     
   71.735894792996589     
   71.189967573176006     
   132.61589407453843     
  -97.788909481718093     
   70.626166780957021     
   71.520897231211947     
   132.12827376775698     
  -97.259213230860908     
   69.542763542401019     
   71.850611132154327     
   131.64328162841909     
  -96.737642504292893     
   68.484959982833914     
   72.179115796037223     
   131.16087750889730     
  -96.224005304421638     
   67.452061140880858     
   72.506417643714769     
   130.68102220852157     
  -95.718114845865045     
   66.443391918865245     
   72.832522999196286     
   130.20367744789073     
  -95.219789406473552     
   65.458301785417888     
   73.157438091918181     
   129.72880584401685     
  -94.728852143082918     
   64.496162118476207     
   73.481169058954862     
   129.25637088634116     
  -94.245130927194353     
   63.556365397407376     
   73.803721947170629     
   128.78633691355640     
  -93.768458186713801     
   62.638323205908307     
   74.125102715314654     
   128.31866909118293     
  -93.298670762669488     
   61.741470189384927     
   74.445317236060816     
   127.85333338993563     
  -92.835609736249097     
   60.865253302705412     
   74.764371297994387     
   127.39029656475381     
  -92.379120336478806     
   60.009146796227185     
   75.082270607547088     
   126.92952613457385     
  -91.929051735507102     
   59.172633486618004     
   75.399020790882574     
   126.47099036277419     
  -91.485256984357463     
   58.355218303385875     
   75.714627395733643     
   126.01465823819559     
  -91.047592847082072     
   57.556420116644297     
   76.029095893192903     
   125.56049945683736     
  -90.615919696207243     
   56.775776327758315     
   76.342431679458400     
   125.10848440416247     
  -90.190101373749059     
   56.012834497838021     
   76.654640077535760     
   124.65858413794057     
  -89.770005115015266     
   55.267160324873949     
   76.965726338898023     
   124.21077037162158     
  -89.355501412578718     
   54.538334115470327     
   77.275695645104719     
   123.76501545832335     
  -88.946463906712680     
   53.825946006943987     
   77.584553109381517     
   123.32129237527741     
  -88.542769311660606     
   53.129601326682469     
   77.892303778161534     
   122.87957470874399     
  -88.144297301710480     
   52.448921213148431     
   78.198952632589652     
   122.43983663950817     
  -87.750930392611878     
   51.783529315390766     
   78.504504589991114     
   122.00205292871978     
  -87.362553922746443     
   51.133075270288899     
   78.808964505305198     
   121.56619890426737     
  -86.979055858219269     
   50.497203206698728     
   79.112337172485553     
   121.13225044753639     
  -86.600326834169039     
   49.875586039568944     
   79.414627325867713     
   120.70018398060380     
  -86.226259938872261     
   49.267888910851767     
   79.715839641505369     
   120.26997645382652     
  -85.856750772040868     
   48.673805643858216     
   80.015978738475823     
   119.84160533382213     
  -85.491697229711946     
   48.093022246500496     
   80.315049180156166     
   119.41504859184069     
  -85.130999562863181     
   47.525249123543702     
   80.613055475470517     
   118.99028469244745     
  -84.774560194436603     
   46.970195571351361     
   80.910002080109720     
   118.56729258264222     
  -84.422283727651475     
   46.427584759170728     
   81.205893397724040     
   118.14605168121821     
  -84.074076841957691     
   45.897149088591462     
   81.500733781089778     
   117.72654186855382     
  -83.729848223793255     
   45.378624498898958     
   81.794527533250772     
   117.30874347664421     
  -83.389508540051523     
   44.871760782595473     
   82.087278908635270     
   116.89263727945863     
  -83.052970334182049     
   44.376311738216103     
   82.378992114149199     
   116.47820448363281     
  -82.720147996145428     
   43.892039907261413     
   82.669671310246429     
   116.06542671940035     
  -82.390957696840971     
   43.418716146916800     
   82.959320611976764     
   115.65428603184390     
  -82.065317325739102     
   42.956116602539360     
   83.247944090012410     
   115.24476487240149     
  -81.743146451220042     
   42.504025240287966     
   83.535545771653489     
   114.83684609061865     
  -81.424366261917896     
   42.062234020238485     
   83.822129641813305     
   114.43051292619694     
  -81.108899506766107     
   41.630538761705758     
   84.107699643984049     
   114.02574900126490     
  -80.796670466053314     
   41.208743685460512     
   84.392259681183418     
   113.62253831287873     
  -80.487604888412349     
   40.796657785747371     
   84.675813616882834     
   113.22086522577015     
  -80.181629955019247     
   40.394098856061113     
   84.958365275917842     
   112.82071446534860     
  -79.878674213598785     
   40.000884486811970     
   85.239918445381193     
   112.42207111086475     
  -79.578667579947705     
   39.616846512158126     
   85.520476875499213     
   112.02492058883711     
  -79.281541231106516     
   39.241811968339263     
   85.800044280491917     
   111.62924866665598     
  -78.987227641343978     
   38.875625832415565     
   86.078624339417459     
   111.23504144643361     
  -78.695660447600858     
   38.518121645274420     
   86.356220697001390     
   110.84228535897647     
  -78.406774535261292     
   38.169158966774404     
   86.632836964451101     
   110.45096715803078     
  -78.120505843010477     
   37.828578274766137     
   86.908476720256189     
   110.06107391465838     
  -77.836791505949748     
   37.496249633240652     
   87.183143510974830     
   109.67259301180925     
  -77.555569633700429     
   37.172025407202455     
   87.456840852007034     
   109.28551213911715     
  -77.276779443146424     
   36.855778641845518     
   87.729572228354854     
   108.89981928775093     
  -77.000361103332580     
   36.547377812439024     
   88.001341095370108     
   108.51550274556826     
  -76.726255769739282     
   36.246701399306019     
   88.272150879490184     
   108.13255109237079     
  -76.454405509244481     
   35.953624496642846     
   88.542004978962055     
   107.75095319528390     
  -76.184753325519665     
   35.668038323301829     
   88.810906764555085     
   107.37069820437485     
  -75.917243038094895     
   35.389822171077199     
   89.078859580263000     
   106.99177554835009     
  -75.651819371811825     
   35.118876910914921     
   89.345866743995259     
   106.61417493043309     
  -75.388427794979961     
   34.855091706536037     
   89.611931548258426     
   106.23788632442771     
  -75.127014607180939     
   34.598370205338028     
   89.877057260827740     
   105.86289997083314     
  -74.867526830640898     
   34.348612341536743     
   90.141247125409194     
   105.48920637316135     
  -74.609912238079374     
   34.105729659747574     
   90.404504362292641     
   105.11679629440206     
  -74.354119265631269     
   33.869626930749789     
   90.666832168996152     
   104.74566075357887     
  -74.100097063650651     
   33.640224021521384     
   90.928233720901957     
   104.37579102246102     
  -73.847795383489228     
   33.417432953770998     
   91.188712171884347     
   104.00717862241146     
  -73.597164636335961     
   33.201177119308767     
   91.448270654929786     
   103.63981532130077     
  -73.348155807941140     
   32.991382699228872     
   91.706912282749599     
   103.27369313068667     
  -73.100720437696921     
   32.787970432888599     
   91.964640148385612     
   102.90880430294381     
  -72.854810659450266     
   32.590877276327703     
   92.221457325808814     
   102.54514132859548     
  -72.610379079877802     
   32.400033675354912     
   92.477366870511574     
   102.18269693382751     
  -72.367378827312649     
   32.215375365203833     
   92.732371820093718     
   101.82146407797903     
  -72.125763512073604     
   32.036845004565578     
   92.986475194842413     
   101.46143595126252     
  -71.885487174539378     
   31.864381713764775     
   93.239679998306698     
   101.10260597254694     
  -71.646504311686130     
   31.697933225593253     
   93.491989217866319     
   100.74496778723649     
  -71.408769812494185     
   31.537448727983257     
   93.743405825295724     
   100.38851526533766     
  -71.172238947034316     
   31.382875078865126     
   93.993932777323067     
   100.03324249951022     
  -70.936867383942825     
   31.234174095225587     
   94.243573016184669     
   99.679143803354791     
  -70.702611078228628     
   31.091293829860643     
   94.492329470175278     
   99.326213709722964     
  -70.469426374504678     
   30.954202422149276     
   94.740205054194163     
   98.974446969145845     
  -70.237269856338557     
   30.822855926292139     
   94.987202670287544     
   98.623838548412778     
  -70.006098436891364     
   30.697224244186572     
   95.233325208187480     
   98.274383629182893     
  -69.775869255059959     
   30.577271952592550     
   95.478575545847463     
   97.926077606756721     
  -69.546539715415520     
   30.462972281747376     
   95.722956549975081     
   97.578916088909907     
  -69.318067423302409     
   30.354297913036213     
   95.966471076561859     
   97.232894894879280     
  -69.090410188954650     
   30.251223691863782     
   96.209121971410752     
   96.888010054378725     
  -68.863526011265662     
   30.153730398988120     
   96.450912070661161     
   96.544257806767376     
  -68.637373033273263     
   30.061798957654435     
   96.691844201312236     
   96.201634600331460     
  -68.411909541090836     
   29.975410406924325     
   96.931921181744215     
   95.860137091571147     
  -68.187093963038919     
   29.894557733414494     
   97.171145822238344     
   95.519762144713440     
  -67.962884780038308     
   29.819223402481679     
   97.409520925495613     
   95.180506831252060     
  -67.739240604519694     
   29.749404320190031     
   97.647049287154402     
   94.842368429560466     
  -67.516120072118269     
   29.685092630382595     
   97.883733696307431     
   94.505344424686683     
  -67.293481877390406     
   29.626286448721039     
   98.119576936018134     
   94.169432508170658     
  -67.071284729024995     
   29.572986250988038     
   98.354581783836920     
   93.834630578017723     
  -66.849487332142587     
   29.525191194101470     
   98.588751012317246     
   93.500936738691919     
  -66.628048398186820     
   29.482913451439458     
   98.822087389532015     
   93.168349301328192     
  -66.406926547301026     
   29.446152248053810     
   99.054593679590539     
   92.836866783946334     
  -66.186080405440620     
   29.414925140316260     
   99.286272643156082     
   92.506487911765504     
  -65.965468466888240     
   29.389241512718115     
   99.517127037964471     
   92.177211617709432     
  -65.745049155542858     
   29.369119357902949     
   99.747159619344018     
   91.849037042919676     
  -65.524780760358595     
   29.354574272951254     
   99.976373140736783     
   91.521963537385503     
  -65.304621453311455     
   29.345633599728448     
   100.20477035422169     
   91.195990660748933     
  -65.084529201313487     
   29.342312897410409     
   100.43235401103969     
   90.871118183109203     
  -64.864461854582913     
   29.344648595699883     
   100.65912686212101     
   90.547346085997447     
  -64.644376990115163     
   29.352661681570339     
   100.88509165861515     
   90.224674563453419     
  -64.424232027503393     
   29.366392430605291     
   101.11025115242350     
   89.903104023173967     
  -64.203984084273841     
   29.385869137788404     
   101.33460809673511     
   89.582635087798934     
  -63.983590065740437     
   29.411136362799827     
   101.55816524656571     
   89.263268596277030     
  -63.763006543019429     
   29.442230625298922     
   101.78092535930035     
   88.945005605386157     
  -63.542189813329699     
   29.479199392688599     
   102.00289119523998     
   88.627847391308123     
  -63.321095817884526     
   29.522086541114508     
   102.22406551815199     
   88.311795451341354     
  -63.099680168826168     
   29.570946385367620     
   102.44445109582533     
   87.996851505741930     
  -62.877898070935913     
   29.625826181582859     
   102.66405070063027     
   87.683017499628164     
  -62.655704374574043     
   29.686789963276563     
   102.88286711008310     
   87.370295605067099     
  -62.433053449849467     
   29.753887224173706     
   103.10090310741619     
   87.058688223203319     
  -62.209899295668166     
   29.827190391882322     
   103.31816148215344     
   86.748197986544824     
  -61.986195367729053     
   29.906757583962239     
   103.53464503069185     
   86.438827761410877     
  -61.761894685849327     
   29.992659476336954     
   103.75035655688889     
   86.130580650346815     
  -61.536949739776809     
   30.084972032658911     
   103.96529887265658     
   85.823459994873531     
  -61.311312449531862     
   30.183761935348418     
   104.17947479856223     
   85.517469378162176     
  -61.084934235016753     
   30.289117798495379     
   104.39288716443613     
   85.212612627945802     
  -60.857765851528029     
   30.401111199785838     
   104.60553880998678     
   84.908893819523172     
  -60.629757517529640     
   30.519835861078811     
   104.81743258542355     
   84.606317278857901     
  -60.400858748571551     
   30.645373442657529     
   105.02857135208747     
   84.304887585867107     
  -60.171018447751621     
   30.777819592427846     
   105.23895798309027     
   84.004609577745697     
  -59.940184800808410     
   30.917268124446856     
   105.44859536396194     
   83.705488352518998     
  -59.708305289875057     
   31.063816059437237     
   105.65748639330731     
   83.407529272620721     
  -59.475326669429279     
   31.217566778483484     
   105.86563398347165     
   83.110737968650682     
  -59.241194918590651     
   31.378625937386303     
   106.07304106121607     
   82.815120343294055     
  -59.005855224060255     
   31.547097302352928     
   106.27971056840255     
   82.520682575248173     
  -58.769251994292610     
   31.723100982744491     
   106.48564546268916     
   82.227431123420132     
  -58.531328736922021     
   31.906739770811722     
   106.69084871823591     
   81.935372731106227     
  -58.292028188640941     
   32.098146028265944     
   106.89532332642104     
   81.644514430401046     
  -58.051292093428941     
   32.297427189904916     
   107.09907229656875     
   81.354863546693721     
  -57.809061389504656     
   32.504717609460656     
   107.30209865668802     
   81.066427703201370     
  -57.565276007433695     
   32.720139323131278     
   107.50440545422315     
   80.779214825776506     
  -57.319874962510212     
   32.943823658015198     
   107.70599575681632     
   80.493233147657548     
  -57.072796285075100     
   33.175903727357792     
   107.90687265308217     
   80.208491214427056     
  -56.823977007119922     
   33.416513293815989     
   108.10703925339497     
   79.924997889015714     
  -56.573353157416292     
   33.665792795694223     
   108.30649869068829     
   79.642762356843562     
  -56.320859711448591     
   33.923876705079451     
   108.50525412126777     
   79.361794130974545     
  -56.066430636160504     
   34.190912775134230     
   108.70330872563675     
   79.082103057408261     
  -55.809998790346988     
   34.467037675211309     
   108.90066570933529     
   78.803699320412946     
  -55.551496007782909     
   34.752399925679974     
   109.09732830379252     
   78.526593447872628     
  -55.290853008340306     
   35.047139395364759     
   109.29329976719245     
   78.250796316694604     
  -55.027999462875073     
   35.351406785712562     
   109.48858338535328     
   77.976319158257454     
  -54.762863911982222     
   35.665338746628855     
   109.68318247262039     
   77.703173563799041     
  -54.495373871382512     
   35.989085810265088     
   109.87710037277266     
   77.431371489801066     
  -54.225455727805517     
   36.322783004244094     
   110.07034045994234     
   77.160925263343373     
  -53.953034855273692     
   36.666573947221657     
   110.26290613954808     
   76.891847587328513     
  -53.678035550669520     
   37.020589219027833     
   110.45480084924091     
   76.624151545623022     
  -53.400381131526821     
   37.384963564418271     
   110.64602805986296     
   76.357850608032223     
  -53.119993904793674     
   37.759816502163183     
   110.83659127641826     
   76.092958635067674     
  -52.836795281027463     
   38.145270484321799     
   111.02649403905528     
   75.829489882484111     
  -52.550705752395039     
   38.541426974460904     
   111.21573992406033     
   75.567459005477915     
  -52.261645050086585     
   38.948391133845014     
   111.40433254486108     
   75.306881062561231     
  -51.969532116582741     
   39.366237918945885     
   111.59227555303922     
   75.047771518939300     
  -51.674285332190657     
   39.795047589865867     
   111.77957263935086     
   74.790146249420658     
  -51.375822475266659     
   40.234861105087710     
   111.96622753475364     
   74.534021540690048     
  -51.074061016978504     
   40.685716859623739     
   112.15224401143834     
   74.279414092796273     
  -50.768918140531319     
   41.147618002708860     
   112.33762588386348     
   74.026341019931166     
  -50.460311005511009     
   41.620545083686018     
   112.52237700979055     
   73.774819850123919     
  -50.148156917383361     
   42.104442043354069     
   112.70650129131702     
   73.524868523825333     
  -49.832373602058212     
   42.599222204315353     
   112.89000267590443     
   73.276505391231368     
  -49.512879435525832     
   43.104747370197522     
   113.07288515739771     
   73.029749208066931     
  -49.189593830249365     
   43.620840636020340     
   113.25515277703207     
   72.784619129677608     
  -48.862437525479216     
   44.147258012713003     
   113.43680962442264     
   72.541134703137942     
  -48.531333090383860     
   44.683699856902123     
   113.61785983853147     
   72.299315857058346     
  -48.196205341457102     
   45.229789147219556     
   113.79830760860619     
   72.059182888897567     
  -47.856981922852945     
   45.785063053593952     
   113.97815717508303     
   71.820756449215565     
  -47.513593949951002     
   46.348967736994588     
   114.15741283044650     
   71.584057522610877     
  -47.165976691923532     
   46.920833544985932     
   114.33607892003673     
   71.349107404780227     
  -46.814070440336145     
   47.499870242647162     
   114.51415984279390     
   71.115927675145599     
  -46.457821413516285     
   48.085142633482604     
   114.69166005192828     
   70.884540164502397     
  -46.097182843765168     
   48.675551118075632     
   114.86858405550225     
   70.654966916867025     
  -45.732116210379594     
   49.269809904034986     
   115.04493641690888     
   70.427230144750837     
  -45.362592636099343     
   49.866423890829296     
   115.22072175522966     
   70.201352177018293     
  -44.988594456918115     
   50.463645125457298     
   115.39594474545130     
   69.977355398079808     
  -44.610117118477191     
   51.059458764775442     
   115.57061011851856     
   69.755262177339247     
  -44.227171177741369     
   51.651517440241115     
   115.74472266119700     
   69.535094787402556     
  -43.839784796939568     
   52.237123073968874     
   115.91828721571558     
   69.316875309475492     
  -43.448006373884795     
   52.813142412195603     
   116.09130867915478     
   69.100625524026299     
  -43.051907805793334     
   53.375976649211957     
   116.26379200254070     
   68.886366784559499     
  -42.651587980924234     
   53.921461601087813     
   116.43574218960005     
   68.674119872059904     
  -42.247177018916084     
   54.444808383320428     
   116.60716429512397     
   68.463904827122505     
  -41.838840956041167     
   54.940483546434145     
   116.77806342288085     
   68.255740756408798     
  -41.426787329442924     
   55.402126291246532     
   116.94844472300929     
   68.049645609629536     
  -41.011271382258563     
   55.822379481096839     
   117.11831338881190     
   67.845635922333528     
  -40.592603536150349     
   56.192781410936853     
   117.28767465285785     
   67.643726519304224     
  -40.171157675568310     
   56.503538411847174     
   117.45653378228842     
   67.443930172271607     
  -39.747381137479465     
   56.743361652543243     
   117.62489607320201     
   67.246257204615205     
  -39.321805925085400     
   56.899178377704480     
   117.79276684397618     
   67.050715034584343     
  -38.895062087252612     
   56.955868933696301     
   117.96015142736005     
   66.857307646690600     
  -38.467893070249893     
   56.895903134835741     
   118.12705516114357     
   66.666034979523118     
  -38.041173796738619     
   56.698938896298543     
   118.29348337717707     
   66.476892215643730     
  -37.615931755016391     
   56.341326393758472     
   118.45944138847594     
   66.289868956738530     
  -37.193371807063187     
   55.795531317398904     
   118.62493447409916     
   66.104948263915418     
  -36.774905322182704     
   55.029427701406924     
   118.78996786143550     
   65.922105539073911     
  -36.362184614422148     
   54.005460750305630     
   118.95454670546467     
   65.741307218390872     
  -35.957143658794863     
   52.679635799899877     
   119.11867606448209     
   65.562509243268138     
  -35.562046390295606     
   51.000275137233707     
   119.28236087167961     
   65.385655266475482     
  -35.179544326766361     
   48.906547577503126     
   119.44560590185857     
   65.210674542608729     
  -34.812745219935074     
   46.326611066851619     
   119.60841573241076     
   65.037479440466555     
  -34.465295636933696     
   43.175407945738868     
   119.77079469752995     
   64.865962501180874     
  -34.141480077340645     
   39.351875959980148     
   119.93274683440548     
   64.695992948468415     
  -33.846341007640802     
   34.735555478616838     
   120.09427581988841     
   64.527412535095436     
  -33.585824341551174     
   29.182315514123669     
   120.25538489579769     
   64.360030581803571     
  -33.366956975195251     
   22.519045991136203     
   120.41607678063120     
   64.193618029039925     
  -33.198064130261720     
   14.536935045350273     
   120.57635356494259     
   64.027900275920729     
  -33.089037117421597     
   4.9829847084523049     
   120.73621658700955     
   63.862548521296894     
  -33.051664732108208     
  -6.4508382163027944     
   120.89566628461387     
   63.697169244419804     
  -33.100046018730474     
  -20.141525158870156     
   121.05470201772597     
   63.531291360729419     
  -33.251107457422002     
  -36.553057657546688     
   121.21332185556466     
   63.364350453611230     
  -33.525255389853598     
  -56.259919962914161     
   121.37152231979125     
   63.195669303162653     
  -33.947204789575466     
  -79.978089505062684     
   121.52929807336157     
   63.024433690036560     
  -34.547040460863421     
  -108.60615366705649     
   121.68664154161263     
   62.849662122350992     
  -35.361586613366327     
  -143.28055648786940     
   121.84354244824348     
   62.670167678850007     
  -36.436190787025375     
  -185.45050137917198     
   121.99998724358410     
   62.484509528014023     
  -37.827069547369135     
  -236.98081487323483     
   122.15595839539424     
   62.290930789998299     
  -39.604425658918437     
  -300.29490729125996     
   122.31143350260093     
   62.087278132192004     
  -41.856637463602837     
  -378.57660949603138     
   122.46638417868775     
   61.870896633445930     
  -44.695962034823140     
  -476.05804604632544     
   122.62077463210167     
   61.638490734908451     
  -48.266397380170503     
  -598.44302024593401     
   122.77455984328313     
   61.385937941377982     
  -52.754720032015115     
  -753.51881753462681     
   122.92768319740485     
   61.108035863389141     
  -58.406111163524692     
  -952.14349596634315     
   123.08007337162643     
   60.798152617022140     
  -65.547187383272430     
  -1209.5465316770503     
   123.23164018408328     
   60.447737682636841     
  -74.618786370850117     
  -1548.2589589382228     
   123.38226896932882     
   60.045613895302488     
  -86.230728562887052     
  -1999.6662972516872     
   123.53181281722766     
   59.576966509414596     
  -101.22822579227439     
  -2618.8774998196573     
   123.68008163712906     
   59.021721427331592     
  -120.86980704092227     
  -3464.6624039698904     
   123.82682636905332     
   58.352409972052563     
  -146.85477507069589     
  -4737.6299064220620     
   123.97171552617198     
   57.529305535953647     
  -182.38699936886218     
  -6383.2857847698442     
   124.11429913242542     
   56.497683930644925     
  -230.26164275463498     
  -9809.5422677873503     
   124.25395093288688     
   55.162446799350704     
  -303.83320976304185     
  -11980.937039867722     
   124.38977089018299     
   53.418638181038013     
  -393.69023756204786     
  -28635.804780885166     
   124.52040948720112     
   50.913265653586109     
  -608.45877341869152     
  -10721.796793379055     
   124.64372225592632     
   47.669938096616868     
  -688.87224936903272     
  -165726.37858513370     
   124.75600217494392     
   41.118207251300227     
  -1931.8200887575642     
   204848.79499684169     
   124.84992457993926     
   35.300021713703231     
  -395.45412628128429     
  -1846255.9696050477     
   124.90685529640918     
  -1.2945483477994841     
  -14242.373898319462     
  -1436035.0166846875     
   124.79216604153949     
  -99.432074402232018     
  -25012.636523454388     
  -1436035.0166846875     
   4.7407407407407405     
  -7.1111110052852711     
  -4.4965922028064154E-002
   87952.198930772094     
   4.7407336296297782     
  -7.1111108313605182     
  0.21889067476425211     
   376148.28274294012     
   4.7407330509086876     
  -7.1111107882588644     
  0.31072651456571737     
  -1165865.2934956064     
   4.7407324250897407     
  -7.1111107606563468     
   2.9178133128650082E-003
   622020.81576445862     
   4.7407317483399867     
  -7.1111107432001726     
  0.18050713033168167     
   77191.445149825668     
   4.7407310165145429     
  -7.1111107035945054     
  0.20433913033777959     
  -337824.62100327632     
   4.7407302251312045     
  -7.1111106706653588     
   9.1551358549305739E-002
   207384.64902243408     
   4.7407293693429908     
  -7.1111106396191825     
  0.16642461543843079     
  -70785.361446043491     
   4.7407284439084636     
  -7.1111105998989466     
  0.13878875614172603     
   99359.874226837215     
   4.7407274431596216     
  -7.1111105549319023     
  0.18073759576919030     
  -147160.83492025841     
   4.7407263609671872     
  -7.1111105101460366     
  0.11355132092923420     
   86695.036354475684     
   4.7407251907030643     
  -7.1111104657282942     
  0.15635311292980356     
   10861.233406290192     
   4.7407239251997471     
  -7.1111104090467148     
  0.16215175451712061     
  -74507.151213741381     
   4.7407225567064186     
  -7.1111103549144055     
  0.11913630380711250     
   98504.865761986919     
   4.7407210768414787     
  -7.1111102925302569     
  0.18063467350180917     
  -83801.746751731218     
   4.7407194765412140     
  -7.1111102239615605     
  0.12405787212357833     
   57188.836516710209     
   4.7407177460042780     
  -7.1111101534203076     
  0.16580974683844052     
  -31361.896094304506     
   4.7407158746316691     
  -7.1111100726665448     
  0.14104998680551467     
   1146.1538905831071     
   4.7407138509618081     
  -7.1111099921084611     
  0.14202849947395133     
   15447.842367759900     
   4.7407116626003436     
  -7.1111099003043527     
  0.15629018148953266     
  -13891.871725300003     
   4.7407092961442414     
  -7.1111098008982827     
  0.14242124739512363     
   9518.3795566085646     
   4.7407067370996909     
  -7.1111096946952506     
  0.15269726261451178     
  -5661.6642702122563     
   4.7407039697933397     
  -7.1111095784223988     
  0.14608750958232219     
   1643.0945442193440     
   4.7407009772762958     
  -7.1111094545955522     
  0.14816186454066022     
   562.54219245934644     
   4.7406977412203233     
  -7.1111093193978814     
  0.14892985357976185     
  -31.907288166328588     
   4.7406942418055875     
  -7.1111091728427134     
  0.14888274834040058     
  -2375.6316914954800     
   4.7406904575992641     
  -7.1111090164038160     
  0.14509014144187682     
   3167.8752984582693     
   4.7406863654242697     
  -7.1111088462688166     
  0.15055911971488833     
  -1816.4119668624132     
   4.7406819402173133     
  -7.1111086609946836     
  0.14716808781661153     
   1353.4285540989092     
   4.7406771548753870     
  -7.1111084610857187     
  0.14990041218556352     
  -1680.4760339822651     
   4.7406719800897728     
  -7.1111082455890147     
  0.14623174222266622     
   1146.2524992881945     
   4.7406663841665324     
  -7.1111080133121272     
  0.14893779346657110     
  -520.22360641413934     
   4.7406603328323982     
  -7.1111077609593201     
  0.14760971059243710     
   338.12134579074296     
   4.7406537890248561     
  -7.1111074884325305     
  0.14854315210230312     
  -66.011531149281950     
   4.7406467126651535     
  -7.1111071929940088     
  0.14834608518295167     
  -88.793266068115315     
   4.7406390604128283     
  -7.1111068740324441     
  0.14805943425496185     
  -142.48303500069181     
   4.7406307854002643     
  -7.1111065300253342     
  0.14756202268983537     
   372.45916820657106     
   4.7406218369456434     
  -7.1111061568785594     
  0.14896810514889464     
  -317.29805895347016     
   4.7406121602425406     
  -7.1111057532133932     
  0.14767277958443470     
   124.16863085150794     
   4.7406016960242470     
  -7.1111053177963690     
  0.14822093387012558     
  -16.337785526968883     
   4.7405903802007892     
  -7.1111048461957909     
  0.14814293945382168     
   16.063308822124235     
   4.7405781434663989     
  -7.1111043362066200     
  0.14822586431069704     
  -20.302660031933037     
   4.7405649108750412     
  -7.1111037847697727     
  0.14811252460926908     
   11.832526510633999     
   4.7405506013813969     
  -7.1111031885398619     
  0.14818395549051677     
  -23.915208624593134     
   4.7405351273444927     
  -7.1111025439714659     
  0.14802783421321561     
   38.415923460737737     
   4.7405183939909321     
  -7.1111018466756031     
  0.14829902729072633     
  -39.359628130117038     
   4.7405002988344487     
  -7.1111010927064431     
  0.14799855964874742     
   34.248326991535073     
   4.7404807310482138     
  -7.1111002774260905     
  0.14828128547607347     
  -25.415538970905708     
   4.7404595707860731     
  -7.1110993956298909     
  0.14805440096617614     
   17.756172098982297     
   4.7404366884485327     
  -7.1110984422492853     
  0.14822581022149070     
  -12.413519634687084     
   4.7404119438890229     
  -7.1110974111345007     
  0.14809622387132496     
   4.4589373675740278     
   4.7403851855555557     
  -7.1110962964030682     
  0.14814655945335004     
   2.9945341383201192     
   4.7403562495625406     
  -7.1110950905982584     
  0.14818311492495839     
  -4.0474516054162439     
   4.7403249586870588     
  -7.1110937867361024     
  0.14812968504635246     
 -0.14610225742480554     
   4.7402911212834526     
  -7.1110923770263446     
  0.14812759940874570     
   2.2756063597632710     
   4.7402545301095911     
  -7.1110908524206353     
  0.14816272781622303     
  0.44791913854468185     
   4.7402149610576148     
  -7.1110892035013871     
  0.14817020503937922     
  -3.1654986649414831     
   4.7401721717813867     
  -7.1110874206875607     
  0.14811306214190836     
   2.9135572195097668     
   4.7401259002122487     
  -7.1110854927853504     
  0.14816993735998057     
  -1.2493947016489901     
   4.7400758629539990     
  -7.1110834077707157     
  0.14814356320322025     
  0.12446530479009679     
   4.7400217535472438     
  -7.1110811532511153     
  0.14814640443478169     
  0.21639082607296869     
   4.7399632405925152     
  -7.1110787151853891     
  0.14815174609880183     
 -0.33624004066018670     
   4.7398999657206504     
  -7.1110760787357314     
  0.14814277043549473     
  0.41408127958110763     
   4.7398315413980052     
  -7.1110732276961466     
  0.14815472357863713     
 -0.30698227638785019     
   4.7397575485530670     
  -7.1110701446067202     
  0.14814514084920696     
  -4.9309677108332730E-003
   4.7396775340099255     
  -7.1110668107169843     
  0.14814497439779539     
  0.14994007524976435     
   4.7395910077128978     
  -7.1110632054418712     
  0.14815044773806410     
  -1.7050858610942580E-002
   4.7394974397253042     
  -7.1110593066967276     
  0.14814977466784174     
  -8.3498668100799325E-002
   4.7393962569840209     
  -7.1110550907216403     
  0.14814621037751363     
   3.5056490934764692E-002
   4.7392868397899397     
  -7.1110505316692425     
  0.14814782861167991     
   6.2819174795292448E-002
   4.7391685180128507     
  -7.1110456015099448     
  0.14815096438421055     
 -0.12591452885959195     
   4.7390405669875042     
  -7.1110402701870612     
  0.14814416753603271     
  0.12471305033694655     
   4.7389022030757300     
  -7.1110345049775576     
  0.14815144739601094     
  -8.5220203986593177E-002
   4.7387525788674543     
  -7.1110282705400003     
  0.14814606800523542     
   5.2988720988756038E-002
   4.7385907779912140     
  -7.1110215287674503     
  0.14814968504565129     
  -3.2808967998271509E-002
   4.7384158095024267     
  -7.1110142383021309     
  0.14814726322546606     
   4.9636213967380665E-003
   4.7382266018150405     
  -7.1110063545732700     
  0.14814765943723612     
   1.8704288434589003E-002
   4.7380219961394383     
  -7.1109978291877534     
  0.14814927397912026     
  -2.0894084953232715E-002
   4.7378007393864188     
  -7.1109886099941626     
  0.14814732363663588     
   1.0551646618496698E-002
   4.7375614764938225     
  -7.1109786405478888     
  0.14814838872873481     
  -4.1454023643504469E-004
   4.7373027421288549     
  -7.1109678597244832     
  0.14814834347931491     
  -6.3944999797868078E-003
   4.7370229517153071     
  -7.1109562015605059     
  0.14814758867857791     
   8.2090637877956542E-003
   4.7367203917307785     
  -7.1109435946117019     
  0.14814863652770421     
  -4.9467251086793623E-003
   4.7363932092145324     
  -7.1109299616591137     
  0.14814795371388431     
  -2.2535045289370307E-004
   4.7360394004217730     
  -7.1109152192562721     
  0.14814792007648886     
   3.0141770540833847E-003
   4.7356567985549507     
  -7.1108992770531509     
  0.14814840660924522     
  -3.6120001271602326E-003
   4.7352430604970310     
  -7.1108820374395609     
  0.14814777613045294     
   3.3375663300017088E-003
   4.7347956524655723     
  -7.1108633948204449     
  0.14814840611809632     
  -2.9444409824514800E-003
   4.7343118344998869     
  -7.1108432350134843     
  0.14814780510438538     
   1.8648370398405450E-003
   4.7337886436863919     
  -7.1108214345618075     
  0.14814821672945064     
  -1.0010631571521654E-003
   4.7332228760196040     
  -7.1107978599177137     
  0.14814797778232863     
   6.2332577413137141E-004
   4.7326110667878503     
  -7.1107723667131673     
  0.14814813867446233     
  -8.6875623094490105E-004
   4.7319494693638111     
  -7.1107447988114965     
  0.14814789618266155     
   4.3932470581149822E-004
   4.7312340322702457     
  -7.1107149873718019     
  0.14814802878896022     
  -2.3393097664962338E-004
   4.7304603743807601     
  -7.1106827497918204     
  0.14814795243252227     
   2.9541309312545839E-005
   4.7296237581040756     
  -7.1106478886396891     
  0.14814796285970697     
  -2.3902768244231636E-004
   4.7287190603880012     
  -7.1106101904046595     
  0.14814787162398202     
  -1.5187676948364220E-005
   4.7277407413660031     
  -7.1105694242005217     
  0.14814786535513783     
  -2.2948595261133010E-004
   4.7266828104549337     
  -7.1105253403505566     
  0.14814776292408580     
   3.4922381212784100E-005
   4.7255387896969472     
  -7.1104776688535276     
  0.14814777978025087     
  -2.7354054729257949E-004
   4.7243016741218895     
  -7.1104261177453250     
  0.14814763700397876     
   7.2582694422059166E-005
   4.7229638888883088     
  -7.1103703712901298     
  0.14814767797217215     
  -2.2321816330883593E-004
   4.7051888888795830     
  -7.1096296370856100     
  0.14814600383594734     
  -3.7640989823117815E-004
   4.6874157406935115     
  -7.1088889141241154     
  0.14814318076171060     
  -5.2987176719643248E-004
   4.6696444442948017     
  -7.1081482081554030     
  0.14813920672345662     
  -6.8574329981641025E-004
   4.6518749996337405     
  -7.1074075249794726     
  0.14813406364870801     
  -8.4341521953690312E-004
   4.6341074066460113     
  -7.1066668704752640     
  0.14812773803456147     
  -1.0030682899814227E-003
   4.6163416652525129     
  -7.1059262505926215     
  0.14812021502238662     
  -1.1648854555484929E-003
   4.5985777753591739     
  -7.1051856713591119     
  0.14811147838147001     
  -1.3285604102519783E-003
   4.5808157368567572     
  -7.1044451388777121     
  0.14810151417839312     
  -1.4944113907899834E-003
   4.5630555496206764     
  -7.1037046593270343     
  0.14809030609296220     
  -1.6623244071423135E-003
   4.5452972135107981     
  -7.1029642389651517     
  0.14807783865990862     
  -1.8323662708458208E-003
   4.5275407283712461     
  -7.1022238841287200     
  0.14806409591287728     
  -2.0045683249925155E-003
   4.5097860940302024     
  -7.1014836012348121     
  0.14804906165043985     
  -2.1789073522820984E-003
   4.4920333102997052     
  -7.1007433967810725     
  0.14803271984529773     
  -2.3554970326661361E-003
   4.4742823769754470     
  -7.1000032773474153     
  0.14801505361755274     
  -2.5343512323860984E-003
   4.4565332938365643     
  -7.0992632495984127     
  0.14799604598330984     
  -2.7153305068944285E-003
   4.4387860606454286     
  -7.0985233202809432     
  0.14797568100450811     
  -2.8988369432242423E-003
   4.4210406771474382     
  -7.0977834962291135     
  0.14795393972743393     
  -3.0844248203820675E-003
   4.4032971430707946     
  -7.0970437843634420     
  0.14793080654128107     
  -3.2725367341640524E-003
   4.3855554581262934     
  -7.0963041916907992     
  0.14790626251577485     
  -3.4630135961832907E-003
   4.3678156220070976     
  -7.0955647253097256     
  0.14788028991380348     
  -3.6558217915316740E-003
   4.3500776343885130     
  -7.0948253924068148     
  0.14785287125036697     
  -3.8512261617745756E-003
   4.3323414949277659     
  -7.0940862002610539     
  0.14782398705415367     
  -4.0489686254391389E-003
   4.3146072032637672     
  -7.0933471562439445     
  0.14779361978946287     
  -4.2493619205358178E-003
   4.2968747590168848     
  -7.0926082678205331     
  0.14776174957505886     
  -4.4522371213079294E-003
   4.2791441617887020     
  -7.0918695425521037     
  0.14772835779664906     
  -4.6576985548885076E-003
   4.2614154111617815     
  -7.0911309880949682     
  0.14769342505748739     
  -4.8658545314411673E-003
   4.2436885066994217     
  -7.0903926122044538     
  0.14765693114850159     
  -5.0765685130710570E-003
   4.2259634479454089     
  -7.0896544227343705     
  0.14761885688465354     
  -5.2900765479757484E-003
   4.2082402344237710     
  -7.0889164276388827     
  0.14757918131054373     
  -5.5062587859921967E-003
   4.1905188656385217     
  -7.0881786349746827     
  0.14753788436964879     
  -5.7252392077350393E-003
   4.1727993410734054     
  -7.0874410529010694     
  0.14749494507559077     
  -5.9470140663042629E-003
   4.1550816601916374     
  -7.0867036896822047     
  0.14745034247009348     
  -6.1716386457938369E-003
   4.1373658224356404     
  -7.0859665536880794     
  0.14740405518025004     
  -6.3991860263485096E-003
   4.1196518272267779     
  -7.0852296533969161     
  0.14735606128505241     
  -6.6295615574002370E-003
   4.1019396739650817     
  -7.0844929973947695     
  0.14730633957337191     
  -6.8630764448379617E-003
   4.0842293620289816     
  -7.0837565943795866     
  0.14725486650003564     
  -7.0993706384997407E-003
   4.0665208907750205     
  -7.0830204531602856     
  0.14720162122024688     
  -7.3389791204192464E-003
   4.0488142595375809     
  -7.0822845826600425     
  0.14714657887684374     
  -7.5814231581289235E-003
   4.0311094676285890     
  -7.0815489919173427     
  0.14708971820315778     
  -7.8271794572260332E-003
   4.0134065143372348     
  -7.0808136900859422     
  0.14703101435722860     
  -8.0760676418517516E-003
   3.9957053989296711     
  -7.0800786864404239     
  0.14697044384991470     
  -8.3281392415007691E-003
   3.9780061206487169     
  -7.0793439903737854     
  0.14690798280560344     
  -8.5835333593520177E-003
   3.9603086787135573     
  -7.0786096114010073     
  0.14684360630540830     
  -8.8422133305204789E-003
   3.9426130723194346     
  -7.0778755591609803     
  0.14677728970542939     
  -9.1042657234169291E-003
   3.9249193006373386     
  -7.0771418434174356     
  0.14670900771250378     
  -9.3697282422089846E-003
   3.9072273628136913     
  -7.0764084740612780     
  0.14663873475068720     
  -9.6386448777740965E-003
   3.8895372579700265     
  -7.0756754611121160     
  0.14656644491410389     
  -9.9110634414339895E-003
   3.8718489852026665     
  -7.0749428147199849     
  0.14649211193829315     
  -1.0187055650881507E-002
   3.8541625435823934     
  -7.0742105451675865     
  0.14641570902091153     
  -1.0466630727687378E-002
   3.8364779321541147     
  -7.0734786628718087     
  0.14633720929045388     
  -1.0749901188447642E-002
   3.8187951499365260     
  -7.0727471783860034     
  0.14625658503154051     
  -1.1036834070823887E-002
   3.8011141959217669     
  -7.0720161024014843     
  0.14617380877600933     
  -1.1327562394425329E-002
   3.7834350690750749     
  -7.0712854457493997     
  0.14608885205805114     
  -1.1622127055665999E-002
   3.7657577683344310     
  -7.0705552194039916     
  0.14600168610513364     
  -1.1920515666297139E-002
   3.7480822926102011     
  -7.0698254344831346     
  0.14591228223763641     
  -1.2222863074737425E-002
   3.7304086407847752     
  -7.0690961022506293     
  0.14582061076457589     
  -1.2529205027256286E-002
   3.7127368117121970     
  -7.0683672341194006     
  0.14572664172687147     
  -1.2839559274926958E-002
   3.6950668042177912     
  -7.0676388416525020     
  0.14563034503230951     
  -1.3154063492526446E-002
   3.6773986170977842     
  -7.0669109365660310     
  0.14553168955611556     
  -1.3472666506958430E-002
   3.6597322491189184     
  -7.0661835307307479     
  0.14543064455731339     
  -1.3795564938190440E-002
   3.6420676990180643     
  -7.0654566361748037     
  0.14532717782027696     
  -1.4122677178704511E-002
   3.6244049655018218     
  -7.0647302650858999     
  0.14522125774143668     
  -1.4454189882120981E-002
   3.6067440472461212     
  -7.0640044298132523     
  0.14511285131732077     
  -1.4790091740729525E-002
   3.5890849428958136     
  -7.0632791428708863     
  0.14500192562926528     
  -1.5130468705404340E-002
   3.5714276510642580     
  -7.0625544169390277     
  0.14488844711397475     
  -1.5475386184346504E-002
   3.5537721703329019     
  -7.0618302648669493     
  0.14477238171759216     
  -1.5824951341220070E-002
   3.5361184992508554     
  -7.0611066996761984     
  0.14465369458253302     
  -1.6179108943684295E-002
   3.5184666363344577     
  -7.0603837345615785     
  0.14453235126545538     
  -1.6538109183603086E-002
   3.5008165800668412     
  -7.0596613828947987     
  0.14440831544657834     
  -1.6901870544511186E-002
   3.4831683288974840     
  -7.0589396582276382     
  0.14428155141749452     
  -1.7270542795624885E-002
   3.4655218812417590     
  -7.0582185742932282     
  0.14415202234652733     
  -1.7644154075213674E-002
   3.4478772354804756     
  -7.0574981450093848     
  0.14401969119096322     
  -1.8022855880497884E-002
   3.4302343899594150     
  -7.0567783844819774     
  0.14388451977185951     
  -1.8406610940180351E-002
   3.4125933429888553     
  -7.0560593070070734     
  0.14374647018980813     
  -1.8795587372513727E-002
   3.3949540928430952     
  -7.0553409270733880     
  0.14360550328451430     
  -1.9189832096777586E-002
   3.3773166377599662     
  -7.0546232593663172     
  0.14346157954378846     
  -1.9589415643297952E-002
   3.3596809759403379     
  -7.0539063187701414     
  0.14331465892646372     
  -1.9994463718778204E-002
   3.3420471055476173     
  -7.0531901203717036     
  0.14316470044857288     
  -2.0404942978619039E-002
   3.3244150247072386     
  -7.0524746794621418     
  0.14301166337623325     
  -2.0821145311561411E-002
   3.3067847315061489     
  -7.0517600115417354     
  0.14285550478639653     
  -2.1242886928574341E-002
   3.2891562239922796     
  -7.0510461323219333     
  0.14269618313443222     
  -2.1670520149488760E-002
   3.2715295001740174     
  -7.0503330577285137     
  0.14253365423331105     
  -2.2103939298115362E-002
   3.2539045580196611     
  -7.0496208039062092     
  0.14236787468857520     
  -2.2543345497938440E-002
   3.2362813954568725     
  -7.0489093872204940     
  0.14219879959734066     
  -2.2988756160202663E-002
   3.2186600103721195     
  -7.0481988242616858     
  0.14202638392613914     
  -2.3440342757616285E-002
   3.2010404006101094     
  -7.0474891318484820     
  0.14185058135545703     
  -2.3898140952524606E-002
   3.1834225639732132     
  -7.0467803270318470     
  0.14167134529831307     
  -2.4362234526809058E-002
   3.1658064982208818     
  -7.0460724270972532     
  0.14148862853936200     
  -2.4832821124745587E-002
   3.1481922010690542     
  -7.0453654495699523     
  0.14130238238092641     
  -2.5309879038645768E-002
   3.1305796701895523     
  -7.0446594122182793     
  0.14111255828813657     
  -2.5793581672123287E-002
   3.1129689032094712     
  -7.0439543330564955     
  0.14091910642559566     
  -2.6284024504491497E-002
   3.0953598977105572     
  -7.0432502303498268     
  0.14072197624181196     
  -2.6781289997488130E-002
   3.0777526512285767     
  -7.0425471226178056     
  0.14052111656683081     
  -2.7285543998217785E-002
   3.0601471612526741     
  -7.0418450286389209     
  0.14031647498684419     
  -2.7796790988468521E-002
   3.0425434252247205     
  -7.0411439674538174     
  0.14010799905443067     
  -2.8315262149627960E-002
   3.0249414405386541     
  -7.0404439583697105     
  0.13989563458830845     
  -2.8841000298743234E-002
   3.0073412045398054     
  -7.0397450209655252     
  0.13967932708606787     
  -2.9374130492507117E-002
   2.9897427145242150     
  -7.0390471750950416     
  0.13945902110737407     
  -2.9914791808141578E-002
   2.9721459677379407     
  -7.0383504408918505     
  0.13923466016881300     
  -3.0463098687938367E-002
   2.9545509613763512     
  -7.0376548387741069     
  0.13900618692865346     
  -3.1019136406532061E-002
   2.9369576925834102     
  -7.0369603894482715     
  0.13877354340560449     
  -3.1583103122387296E-002
   2.9193661584509498     
  -7.0362671139144268     
  0.13853667013218657     
  -3.2155087265159338E-002
   2.9017763560179288     
  -7.0355750334716527     
  0.13829550697769788     
  -3.2735162235353304E-002
   2.8841882822696814     
  -7.0348841697210558     
  0.13804999326093273     
  -3.3323599700621459E-002
   2.8666019341371554     
  -7.0341945445722454     
  0.13780006626317806     
  -3.3920376458224072E-002
   2.8490173084961330     
  -7.0335061802479881     
  0.13754566343974139     
  -3.4525768398813134E-002
   2.8314344021664444     
  -7.0328190992889468     
  0.13728672017675028     
  -3.5139803609168768E-002
   2.8138532119111637     
  -7.0321333245593811     
  0.13702317164968153     
  -3.5762719129173136E-002
   2.7962737344357955     
  -7.0314488792521166     
  0.13675495125621273     
  -3.6394590315738627E-002
   2.7786959663874451     
  -7.0307657868944036     
  0.13648199182884468     
  -3.7035589244072097E-002
   2.7611199043539769     
  -7.0300840713525581     
  0.13620422490951414     
  -3.7685915182751023E-002
   2.7435455448631592     
  -7.0294037568389198     
  0.13592158054564352     
  -3.8345610798709538E-002
   2.7259728843817901     
  -7.0287248679163943     
  0.13563398846465319     
  -3.9014982589932710E-002
   2.7084019193148179     
  -7.0280474295049942     
  0.13534137609522870     
  -3.9694046556351635E-002
   2.6908326460044365     
  -7.0273714668878915     
  0.13504367074605605     
  -4.0383068850235980E-002
   2.6732650607291735     
  -7.0266970057167022     
  0.13474079772967928     
  -4.1082165983763429E-002
   2.6556991597029587     
  -7.0260240720186653     
  0.13443268148480106     
  -4.1791515250594290E-002
   2.6381349390741788     
  -7.0253526922021523     
  0.13411924512042162     
  -4.2511342567191877E-002
   2.6205723949247157     
  -7.0246828930642238     
  0.13380041005116766     
  -4.3241703842433712E-002
   2.6030115232689663     
  -7.0240147017959149     
  0.13347609727234941     
  -4.3982945332213211E-002
   2.5854523200528510     
  -7.0233481459897780     
  0.13314622518235780     
  -4.4735104032930753E-002
   2.5678947811527979     
  -7.0226832536470667     
  0.13281071190211083     
  -4.5498424667564333E-002
   2.5503389023747167     
  -7.0220200531830184     
  0.13246947371710410     
  -4.6273170324750937E-002
   2.5327846794529516     
  -7.0213585734363768     
  0.13212242493966847     
  -4.7059379747246791E-002
   2.5152321080492137     
  -7.0206988436750484     
  0.13176947959156413     
  -4.7857430683315119E-002
   2.4976811837515012     
  -7.0200408936039160     
  0.13141054886143927     
  -4.8667365012819389E-002
   2.4801319020729942     
  -7.0193847533727034     
  0.13104554362384310     
  -4.9489518541087588E-002
   2.4625842584509363     
  -7.0187304535830561     
  0.13067437223478495     
  -5.0324040939209128E-002
   2.4450382482454920     
  -7.0180780252976502     
  0.13029694192774088     
  -5.1171134585906115E-002
   2.4274938667385859     
  -7.0174275000467849     
  0.12991315841834658     
  -5.2031090850404534E-002
   2.4099511091327233     
  -7.0167789098376465     
  0.12952292523696857     
  -5.2904048227658769E-002
   2.3924099705497861     
  -7.0161322871623657     
  0.12912614487526111     
  -5.3790326658775763E-002
   2.3748704460298118     
  -7.0154876650066145     
  0.12872271742532029     
  -5.4690071078300435E-002
   2.3573325305297468     
  -7.0148450768583208     
  0.12831254189223304     
  -5.5603603940532161E-002
   2.3397962189221815     
  -7.0142045567164333     
  0.12789551486267906     
  -5.6531138952814426E-002
   2.3222615059940592     
  -7.0135661391009751     
  0.12747153132053293     
  -5.7472859519731696E-002
   2.3047283864453645     
  -7.0129298590604892     
  0.12704048487413497     
  -5.8429200324602810E-002
   2.2871968548877875     
  -7.0122957521836238     
  0.12660226587170043     
  -5.9400193219771802E-002
   2.2696669058433621     
  -7.0116638546078889     
  0.12615676442255214     
  -6.0386306397339162E-002
   2.2521385337430839     
  -7.0110342030290207     
  0.12570386712457210     
  -6.1387692261116678E-002
   2.2346117329254982     
  -7.0104068347126276     
  0.12524345943261372     
  -6.2404640797422639E-002
   2.2170864976352656     
  -7.0097817875024795     
  0.12477542462663306     
  -6.3437544959721259E-002
   2.1995628220217016     
  -7.0091590998333144     
  0.12429964303943515     
  -6.4486504045760340E-002
   2.1820407001372857     
  -7.0085388107400686     
  0.12381599425909195     
  -6.5552035309762668E-002
   2.1645201259361491     
  -7.0079209598694350     
  0.12332435399426872     
  -6.6634244173838175E-002
   2.1470010932725279     
  -7.0073055874915413     
  0.12282459716296494     
  -6.7733584359061461E-002
   2.1294835958991940     
  -7.0066927345104340     
  0.12231659528027197     
  -6.8850295608949230E-002
   2.1119676274658525     
  -7.0060824424770747     
  0.12180021806320486     
  -6.9984727374369726E-002
   2.0944531815175114     
  -7.0054747536003967     
  0.12127533260789708     
  -7.1137231627957306E-002
   2.0769402514928199     
  -7.0048697107604507     
  0.12074180337068741     
  -7.2308097391413015E-002
   2.0594288307223758     
  -7.0042673575204235     
  0.12019949264025181     
  -7.3497720859805257E-002
   2.0419189124270019     
  -7.0036677381394883     
  0.11964825973380327     
  -7.4706416702807685E-002
   2.0244104897159887     
  -7.0030708975861327     
  0.11908796160853222     
  -7.5934604831445693E-002
   2.0069035555853052     
  -7.0024768815519307     
  0.11851845207229636     
  -7.7182564668662398E-002
   1.9893981029157732     
  -7.0018857364646561     
  0.11793958283728140     
  -7.8450776553093335E-002
   1.9718941244712109     
  -7.0012975095025300     
  0.11735120201313320     
  -7.9739555028490658E-002
   1.9543916128965366     
  -7.0007122486091218     
  0.11675315535041952     
  -8.1049321631124147E-002
   1.9368905607158391     
  -7.0001300025071496     
  0.11614528543818609     
  -8.2380505728335482E-002
   1.9193909603304098     
  -6.9995508207144415     
  0.11552743164522357     
  -8.3733455214066096E-002
   1.9018928040167362     
  -6.9989747535585005     
  0.11489943073111808     
  -8.5108708147096854E-002
   1.8843960839244585     
  -6.9984018521931226     
  0.11426111542001485     
  -8.6506531961279734E-002
   1.8669007920742828     
  -6.9978321686134972     
  0.11361231643030525     
  -8.7927567733245199E-002
   1.8494069203558585     
  -6.9972657556732401     
  0.11295285967230592     
  -8.9372103003193454E-002
   1.8319144605256092     
  -6.9967026671018102     
  0.11228256889978197     
  -9.0840712638978666E-002
   1.8144234042045242     
  -6.9961429575206733     
  0.11160126355498963     
  -9.2333790358800544E-002
   1.7969337428759042     
  -6.9955866824614672     
  0.11090876012729863     
  -9.3851918457810074E-002
   1.7794454678830651     
  -6.9950338983843023     
  0.11020487073886505     
  -9.5395486214408437E-002
   1.7619585704269920     
  -6.9944846626959745     
  0.10948940459225698     
  -9.6965111125604714E-002
   1.7444730415639509     
  -6.9939390337688465     
  0.10876216625881495     
  -9.8561230843310838E-002
   1.7269888722030486     
  -6.9933970709606310     
  0.10802295702749012     
 -0.10018444733147494     
   1.7095060531037465     
  -6.9928588346338811     
  0.10727157367250406     
 -0.10183525463323952     
   1.6920245748733214     
  -6.9923243861765423     
  0.10650780926275476     
 -0.10351425784358982     
   1.6745444279642776     
  -6.9917937880225631     
  0.10573145232892783     
 -0.10522200998794574     
   1.6570656026717043     
  -6.9912671036736063     
  0.10494228725401825     
 -0.10695910447477687     
   1.6395880891305796     
  -6.9907443977205448     
  0.10414009397045741     
 -0.10872615314763957     
   1.6221118773130194     
  -6.9902257358660638     
  0.10332464782185011     
 -0.11052376741349225     
   1.6046369570254693     
  -6.9897111849475939     
  0.10249571956624892     
 -0.11235257041229398     
   1.5871633179058386     
  -6.9892008129604575     
  0.10165307528815672     
 -0.11421326668631927     
   1.5696909494205757     
  -6.9886946890827675     
  0.10079647578800932     
 -0.11610642238757675     
   1.5522198408616796     
  -6.9881928836992468     
   9.9925677620102488E-002
 -0.11803284845305062     
   1.5347499813436534     
  -6.9876954684270549     
   9.9040431256704614E-002
 -0.11999311192610873     
   1.5172813598003887     
  -6.9872025161416200     
   9.8140482917258798E-002
 -0.12198805589215256     
   1.4998139649819895     
  -6.9867141010030815     
   9.7225572498067653E-002
 -0.12401830265059410     
   1.4823477854515239     
  -6.9862302984837665     
   9.6295435228188203E-002
 -0.12608471212052486     
   1.4648828095817110     
  -6.9857511853959773     
   9.5349799887284259E-002
 -0.12818798296247702     
   1.4474190255515331     
  -6.9852768399212222     
   9.4388390015065687E-002
 -0.13032890505924460     
   1.4299564213427789     
  -6.9848073416381160     
   9.3410923227121370E-002
 -0.13250839862149050     
   1.4124949847365100     
  -6.9843427715544548     
   9.2417110237460187E-002
 -0.13472714435691635     
   1.3950347033094512     
  -6.9838832121372239     
   9.1406656654783314E-002
 -0.13698613906649437     
   1.3775755644303038     
  -6.9834287473440577     
   9.0379260611784612E-002
 -0.13928615404576450     
   1.3601175552559763     
  -6.9829794626563872     
   8.9334614456441364E-002
 -0.14162818413858816     
   1.3426606627277353     
  -6.9825354451125579     
   8.8272403075401962E-002
 -0.14401307775076103     
   1.3252048735672688     
  -6.9820967833423886     
   8.7192304992271250E-002
 -0.14644183232915678     
   1.3077501742726654     
  -6.9816635676017835     
   8.6093991249802576E-002
 -0.14891543613094596     
   1.2902965511143025     
  -6.9812358898099616     
   8.4977125478820470E-002
 -0.15143482197438315     
   1.2728439901306428     
  -6.9808138435854801     
   8.3841364314012595E-002
 -0.15400111099060906     
   1.2553924771239386     
  -6.9803975242847409     
   8.2686355981583026E-002
 -0.15661529493225648     
   1.2379419976558377     
  -6.9799870290416131     
   8.1511741269591112E-002
 -0.15927849580117934     
   1.2204925370428901     
  -6.9795824568070612     
   8.0317152551082266E-002
 -0.16199175306620611     
   1.2030440803519551     
  -6.9791839083896754     
   7.9102214403085735E-002
 -0.16475641635885671     
   1.1855966123955015     
  -6.9787914865004668     
   7.7866541280394289E-002
 -0.16757332278492185     
   1.1681501177268006     
  -6.9784052957938671     
   7.6609741359507405E-002
 -0.17044409329117793     
   1.1507045806350100     
  -6.9780254429138191     
   7.5331410659823544E-002
 -0.17336954966174442     
   1.1332599851401433     
  -6.9776520365395758     
   7.4031139037360486E-002
 -0.17635139626609045     
   1.1158163149879223     
  -6.9772851874330692     
   7.2708503565364777E-002
 -0.17939050159678194     
   1.0983735536445107     
  -6.9769250084871475     
   7.1363074803388937E-002
 -0.18248868360202780     
   1.0809316842911243     
  -6.9765716147759473     
   6.9994409676373701E-002
 -0.18564686397431870     
   1.0634906898185130     
  -6.9762251236062651     
   6.8602058196566340E-002
 -0.18886691797650160     
   1.0460505528213151     
  -6.9758856545699945     
   6.7185556311742542E-002
 -0.19214989695735535     
   1.0286112555922753     
  -6.9755533295990038     
   6.5744432084562404E-002
 -0.19549771130670349     
   1.0111727801163262     
  -6.9752282730206678     
   6.4278199249762094E-002
 -0.19891153300766193     
  0.99373510806452747     
  -6.9749106116156634     
   6.2786362752204672E-002
 -0.20239333032530343     
  0.97629822078785933     
  -6.9746004746768460     
   6.1268412774764858E-002
 -0.20594439206561588     
  0.95886209931086630     
  -6.9742979940703229     
   5.9723829834272768E-002
 -0.20956677949916447     
  0.94142672432514563     
  -6.9740033042982672     
   5.8152078988029002E-002
 -0.21326185391580721     
  0.92399207618267754     
  -6.9737165425630883     
   5.6552615083660482E-002
 -0.21703181234134003     
  0.90655813488899162     
  -6.9734378488341511     
   5.4924876491100394E-002
 -0.22087810399816277     
  0.88912488009616431     
  -6.9731673659161455     
   5.3268290711114205E-002
 -0.22480302107170011     
  0.87169229109564328     
  -6.9729052395192355     
   5.1582268053076419E-002
 -0.22880816238546253     
  0.85426034681089336     
  -6.9726516183320149     
   4.9866206835185486E-002
 -0.23289590105239638     
  0.83682902578985718     
  -6.9724066540959830     
   4.8119487577292466E-002
 -0.23706796654616674     
  0.81939830619722798     
  -6.9721705016824700     
   4.6341477828196254E-002
 -0.24132686741597795     
  0.80196816580652552     
  -6.9719433191720928     
   4.4531526322576384E-002
 -0.24567449207532105     
  0.78453858199197124     
  -6.9717252679372059     
   4.2688967632011514E-002
 -0.25011331655736524     
  0.76710953172015572     
  -6.9715165127237313     
   4.0813117757831315E-002
 -0.25464571369892730     
  0.74968099154149270     
  -6.9713172217420745     
   3.8903274905089311E-002
 -0.25927388433721399     
  0.73225293758145160     
  -6.9711275667528803     
   3.6958720772560252E-002
 -0.26400067413990758     
  0.71482534553156329     
  -6.9709477231616574     
   3.4978715716510900E-002
 -0.26882827648929702     
  0.69739819064019093     
  -6.9707778701132588     
   3.2962503642841215E-002
 -0.27375974944343412     
  0.67997144770305906     
  -6.9706181905903470     
   3.0909305522015408E-002
 -0.27879745296526925     
  0.66254509105353288     
  -6.9704688715149805     
   2.8818324624775935E-002
 -0.28394460379222342     
  0.64511909455263949     
  -6.9703301038531773     
   2.6688740096334210E-002
 -0.28920374113810882     
  0.62769343157882407     
  -6.9702020827228424     
   2.4519712037798441E-002
 -0.29457829318789547     
  0.61026807501743097     
  -6.9700850075056504     
   2.2310374838889174E-002
 -0.30007096072071687     
  0.59284299724990119     
  -6.9699790819619691     
   2.0059842633483843E-002
 -0.30568538713224525     
  0.57541817014267815     
  -6.9698845143498103     
   1.7767202229991952E-002
 -0.31142449424325480     
  0.55799356503581021     
  -6.9698015175479275     
   1.5431518523167591E-002
 -0.31729211215451336     
  0.54056915273124151     
  -6.9697303091824150     
   1.3051827682008688E-002
 -0.32329141695828922     
  0.52314490348078047     
  -6.9696711117580730     
   1.0627142054821570E-002
 -0.32942646315515439     
  0.50572078697373424     
  -6.9696241527939824     
   8.1564435811578538E-003
 -0.33570066407772797     
  0.48829677232419916     
  -6.9695896649635287     
   5.6386886005749485E-003
 -0.34211833260898605     
  0.47087282805799474     
  -6.9695678862392620     
   3.0728011060074936E-003
 -0.34868314963660563     
  0.45344892209922966     
  -6.9695590600427879     
   4.5767748373300729E-004
 -0.35539969105665009     
  0.43602502175648639     
  -6.9695634353995759     
  -2.2078201991919300E-003
 -0.36227193818682923     
  0.41860109370861254     
  -6.9695812670994135     
  -4.9248597355930910E-003
 -0.36930475012511571     
  0.40117710399010353     
  -6.9696128158621562     
  -7.6946453615315234E-003
 -0.37650242288668606     
  0.38375301797606465     
  -6.9696583485093928     
  -1.0518413533181607E-002
 -0.38387013519969398     
  0.36632880036673532     
  -6.9697181381420936     
  -1.3397439547179379E-002
 -0.39141255095908706     
  0.34890441517156218     
  -6.9697924643251605     
  -1.6333033679372472E-002
 -0.39913505763765500     
  0.33147982569280388     
  -6.9698816132758878     
  -1.9326546611654817E-002
 -0.40704299380889258     
  0.31405499450865065     
  -6.9699858780650796     
  -2.2379369065221585E-002
 -0.41514171647585602     
  0.29662988345584235     
  -6.9701055588175898     
  -2.5492931938790438E-002
 -0.42343729607362329     
  0.27920445361176560     
  -6.9702409629265851     
  -2.8668711659342684E-002
 -0.43193533251566169     
  0.26177866527601207     
  -6.9703924052723663     
  -3.1908226653210081E-002
 -0.44064238106438802     
  0.24435247795137696     
  -6.9705602084502774     
  -3.5213044511193066E-002
 -0.44956447079990819     
  0.22692585032427859     
  -6.9707447030066607     
  -3.8584778042192305E-002
 -0.45870864560553831     
  0.20949874024457618     
  -6.9709462276839771     
  -4.2025092884233922E-002
 -0.46808140871405873     
  0.19207110470476407     
  -6.9711651296748114     
  -4.5535703449589286E-002
 -0.47769032205477258     
  0.17464289981851880     
  -6.9714017648855986     
  -4.9118380865000165E-002
 -0.48754242485825117     
  0.15721408079857438     
  -6.9716564982103897     
  -5.2774949051436967E-002
 -0.49764583435414306     
  0.13978460193390027     
  -6.9719297038150403     
  -5.6507292809093126E-002
 -0.50800817638795681     
  0.12235441656615523     
  -6.9722217654323932     
  -6.0317354132002725E-002
 -0.51863817963675363     
  0.10492347706538896     
  -6.9725330766689213     
  -6.4207140479278474E-002
 -0.52954410507884841     
   8.7491734804962390E-002
  -6.9728640413232883     
  -6.8178721267369749E-002
 -0.54073535596949607     
   7.0059140135655909E-002
  -6.9732150737175491     
  -7.2234236437141053E-002
 -0.55222088975563011     
   5.2625642358933272E-002
  -6.9735865990414183     
  -7.6375893110308193E-002
 -0.56401084229460663     
   3.5191189699327975E-002
  -6.9739790537102628     
  -8.0605974427517851E-002
 -0.57611494170535360     
   1.7755729275916555E-002
  -6.9743928857375570     
  -8.4926836490307911E-002
 -0.58854412608815609     
   3.1920707284222347E-004
  -6.9748285551223725     
  -8.9340917435969169E-002
 -0.60130896807707890     
  -1.7118432091149938E-002
  -6.9752865342527040     
  -9.3850734696547172E-002
 -0.61442128808591145     
  -3.4557244594206581E-002
  -6.9757673083253389     
  -9.8458894357191615E-002
 -0.62789259230751304     
  -5.1997288043931042E-002
  -6.9762713757832300     
 -0.10316808879949786     
 -0.64173565583044623     
  -6.9438621311064139E-002
  -6.9767992487707744     
 -0.10798110621822632     
 -0.65596306728241138     
  -8.6881304564327494E-002
  -6.9773514536093773     
 -0.11290082922284431     
 -0.67058850275653381     
 -0.10432539930647856     
  -6.9779285312899182     
 -0.11793024299351820     
 -0.68562600905066962     
 -0.12177096841162886     
  -6.9785310379925551     
 -0.12307243806139834     
 -0.70109002864579384     
 -0.13921807616387946     
  -6.9791595456208997     
 -0.12833061327624168     
 -0.71699619485927912     
 -0.15666678829733063     
  -6.9798146423659340     
 -0.13370808473768639     
 -0.73336007544454918     
 -0.17411717203752589     
  -6.9804969332910369     
 -0.13920828530352039     
 -0.75019874644946460     
 -0.19156929614439244     
  -6.9812070409440512     
 -0.14483477590189150     
 -0.76752921011838360     
 -0.20902323095674549     
  -6.9819456059962501     
 -0.15059124497777926     
 -0.78537006666394149     
 -0.22647904843842492     
  -6.9827132879098892     
 -0.15648152047775896     
 -0.80373993143920452     
 -0.24393682222613869     
  -6.9835107656359918     
 -0.16250956996355287     
 -0.82265909257519021     
 -0.26139662767908967     
  -6.9843387383437960     
 -0.16867951315786694     
 -0.84214795586166202     
 -0.27885854193046783     
  -6.9851979261837576     
 -0.17499562282682926     
 -0.86222868682821152     
 -0.29632264394089353     
  -6.9860890710857699     
 -0.18146233797804101     
 -0.88292369170515028     
 -0.31378901455390262     
  -6.9870129375948791     
 -0.18808426566582948     
 -0.90425721387453328     
 -0.33125773655356960     
  -6.9879703137459686     
 -0.19486619476988865     
 -0.92625389163783245     
 -0.34872889472436852     
  -6.9889620119802860     
 -0.20181309895717225     
 -0.94894030935872598     
 -0.36620257591338046     
  -6.9899888701058730     
 -0.20893015127736286     
 -0.97234356217119478     
 -0.38367886909495841     
  -6.9910517523040498     
 -0.21622272799364667     
 -0.99649288094334965     
 -0.40115786543797016     
  -6.9921515501855360     
 -0.22369642460072195     
  -1.0214181097711046     
 -0.41863965837574535     
  -6.9932891838980975     
 -0.23135706042400506     
  -1.0471514141324836     
 -0.43612434367885949     
  -6.9944656032892327     
 -0.23921069602999889     
  -1.0737257615234870     
 -0.45361201953089741     
  -6.9956817891274117     
 -0.24726363924142486     
  -1.1011765871440560     
 -0.47110278660734578     
  -6.9969387543846278     
 -0.25552246364500547     
  -1.1295403737633676     
 -0.48859674815777310     
  -6.9982375455848604     
 -0.26399401644823056     
  -1.1588562365152386     
 -0.50609401009146715     
  -6.9995792442215361     
 -0.27268543822209501     
  -1.1891646489371441     
 -0.52359468106670715     
  -7.0009649682498143     
 -0.28160417308912344     
  -1.2205087371285988     
 -0.54109887258386213     
  -7.0023958736540814     
 -0.29075798861758773     
  -1.2529337450224376     
 -0.55860669908251637     
  -7.0038731561048886     
 -0.30015499170525622     
  -1.2864871082770510     
 -0.57611827804283744     
  -7.0053980526966946     
 -0.30980364501733393     
  -1.3212194216423030     
 -0.59363373009141440     
  -7.0069718437859372     
 -0.31971279067965142     
  -1.3571833129810373     
 -0.61115317911180989     
  -7.0085958549264538     
 -0.32989166552700899     
  -1.3944351110589348     
 -0.62867675236008458     
  -7.0102714589124213     
 -0.34034992885995119     
  -1.4330335280989732     
 -0.64620458058556951     
  -7.0120000779353733     
 -0.35109768032069327     
  -1.4730413717286333     
 -0.66373679815718178     
  -7.0137831858626960     
 -0.36214549060865830     
  -1.5145242636839795     
 -0.68127354319559608     
  -7.0156223106456839     
 -0.37350442258628791     
  -1.5575524116902135     
 -0.69881495771160829     
  -7.0175190368663340     
 -0.38518606567396474     
  -1.6021993436060376     
 -0.71636118775104896     
  -7.0194750084323969     
 -0.39720256075100979     
  -1.6485437066808781     
 -0.73391238354663046     
  -7.0214919314306519     
 -0.40956663855111664     
  -1.6966680697360876     
 -0.75146869967713625     
  -7.0235715771497151     
 -0.42229164907413708     
  -1.7466608168233351     
 -0.76903029523439292     
  -7.0257157852854011     
 -0.43539160520031239     
  -1.7986148456766655     
 -0.78659733399849552     
  -7.0279264673397597     
 -0.44888121654288704     
  -1.8526297364121607     
 -0.80416998462178835     
  -7.0302056102300314     
 -0.46277593956597862     
  -1.9088103425752030     
 -0.82174842082214694     
  -7.0325552801217848     
 -0.47709201713529231     
  -1.9672691104383622     
 -0.83933282158613876     
  -7.0349776265032817     
 -0.49184653546358037     
  -2.0281247375268583     
 -0.85692337138269226     
  -7.0374748865194281     
 -0.50705747099503151     
  -2.0915045544321846     
 -0.87452026038794362     
  -7.0400493895847989     
 -0.52274375515327320     
  -2.1575433418598484     
 -0.89212368472198966     
  -7.0427035622982253     
 -0.53892533021722178     
  -2.2263856837483593     
 -0.90973384669832580     
  -7.0454399336808819     
 -0.55562322284533483     
  -2.2981851029504496     
 -0.92735095508681264     
  -7.0482611407657885     
 -0.57285961111746286     
  -2.3731063266969508     
 -0.94497522539108336     
  -7.0511699345650021     
 -0.59065790856769040     
  -2.4513247597985424     
 -0.96260688014137341     
  -7.0541691864470861     
 -0.60904284426617905     
  -2.5330285964241903     
 -0.98024614920383923     
  -7.0572618949545998     
 -0.62804055873936004     
  -2.6184191862154766     
 -0.99789327010751805     
  -7.0604511931080385     
 -0.64767870263597660     
  -2.7077120748911576     
  -1.0155484883901804     
  -7.0637403562226222     
 -0.66798654319765982     
  -2.8011390875257631     
  -1.0332120579644306     
  -7.0671328102965019     
 -0.68899508635410356     
  -2.8989484425863750     
  -1.0508842415055306     
  -7.0706321410115711     
 -0.71073719967350091     
  -3.0014076443967115     
  -1.0685653108625524     
  -7.0742421034032708     
 -0.73324775700647682     
  -3.1088037947834208     
  -1.0862555474946007     
  -7.0779666322594554     
 -0.75656378546735192     
  -3.2214468530453209     
  -1.1039552429340160     
  -7.0818098533152867     
 -0.78072463686519233     
  -3.3396702180367432     
  -1.1216646992786314     
  -7.0857760953162012     
 -0.80577216350046743     
  -3.4638344827859635     
  -1.1393842297153580     
  -7.0898699030302561     
 -0.83175092212136281     
  -3.5943285822877749     
  -1.1571141590775806     
  -7.0940960513017801     
 -0.85870838648852055     
  -3.7315739309513178     
  -1.1748548244390937     
  -7.0984595602454288     
 -0.88669519097065597     
  -3.8760262170558439     
  -1.1926065757475601     
  -7.1029657116918514     
 -0.91576538759857429     
  -4.0281803620295387     
  -1.2103697765007808     
  -7.1076200670116325     
 -0.94597674031379642     
  -4.1885728908752426     
  -1.2281448044693879     
  -7.1124284864549052     
 -0.97739103699536012     
  -4.3577879661831238     
  -1.2459320524699438     
  -7.1173971501642477     
  -1.0100744467417342     
  -4.5364606450155467     
  -1.2637319291928437     
  -7.1225325810350508     
  -1.0440979015793501     
  -4.7252840844092443     
  -1.2815448600898804     
  -7.1278416696195306     
  -1.0795375322124203     
  -4.9250141942785035     
  -1.2993712883268520     
  -7.1333317012967346     
  -1.1164751386695082     
  -5.1364782838902920     
  -1.3172116758071841     
  -7.1390103859579055     
  -1.1549987257986865     
  -5.3605814102106555     
  -1.3350665042731993     
  -7.1448858904883403     
  -1.1952030863752654     
  -5.5983171297975511     
  -1.3529362764924155     
  -7.1509668743664001     
  -1.2371904648487480     
  -5.8507760843827938     
  -1.3708215175371128     
  -7.1572625287422262     
  -1.2810712854816182     
  -6.1191593917004159     
  -1.3887227761663685     
  -7.1637826194082290     
  -1.3269649809193722     
  -6.4047904312702943     
  -1.4066406263208699     
  -7.1705375341334117     
  -1.3750009091538984     
  -6.7091315134801919     
  -1.4245756687420652     
  -7.1775383348950585     
  -1.4253193955049988     
  -7.0338006925839398     
  -1.4425285327286610     
  -7.1847968156355702     
  -1.4780729006993796     
  -7.3805918522561482     
  -1.4604998780451266     
  -7.1923255662362964     
  -1.5334273395912996     
  -7.7514990485693307     
  -1.4784903969987628     
  -7.2001380435414140     
  -1.5915635824555707     
  -8.1487419990386520     
  -1.4965008167041001     
  -7.2082486503661736     
  -1.6526791474483593     
  -8.5747991085901170     
  -1.5145319015559235     
  -7.2166728235867019     
  -1.7169901407627868     
  -9.0324422889542930     
  -1.5325844559351804     
  -7.2254271325834329     
  -1.7847334579299425     
  -9.5247813193421145     
  -1.5506593271754596     
  -7.2345293895228213     
  -1.8561693178250100     
  -10.055312137967036     
  -1.5687574088217549     
  -7.2439987732145328     
  -1.9315841588597613     
  -10.627977373166097     
  -1.5868796442179309     
  -7.2538559685845785     
  -2.0112939891585087     
  -11.247234314503869     
  -1.6050270304648604     
  -7.2641233241737675     
  -2.0956482465172859     
  -11.918138726476792     
  -1.6232006227977536     
  -7.2748250305074755     
  -2.1850342869658639     
  -12.646441797656930     
  -1.6414015394389685     
  -7.2859873227260108     
  -2.2798826004482891     
  -13.438708778671193     
  -1.6596309669918614     
  -7.2976387115178527     
  -2.3806729162883253     
  -14.302458867877460     
  -1.6778901664523023     
  -7.3098102472030666     
  -2.4879413577974039     
  -15.246337011868020     
  -1.6961804799278124     
  -7.3225358228110267     
  -2.6022888853864168     
  -16.280319269220282     
  -1.7145033381703618     
  -7.3358525232242568     
  -2.7243912799055661     
  -17.415966946849345     
  -1.7328602690484058     
  -7.3498010290040376     
  -2.8550110320069395     
  -18.666734743613176     
  -1.7512529071075960     
  -7.3644260854405150     
  -2.9950115425840353     
  -20.048355391366073     
  -1.7696830043988918     
  -7.3797770498170241     
  -3.1453742080192839     
  -21.579313435931638     
  -1.7881524427890065     
  -7.3959085329840439     
  -3.3072190587887680     
  -23.281442765909063     
  -1.8066632480131277     
  -7.4128811553298490     
  -3.4818298795330902     
  -25.180675484401419     
  -1.8252176057862535     
  -7.4307624423928464     
  -3.6706849456660966     
  -27.307997896290271     
  -1.8438178803606136     
  -7.4496278920817325     
  -3.8754949298882782     
  -29.700671720071725     
  -1.8624666360071249     
  -7.4695622543259246     
  -4.0982499677888118     
  -32.403816655758156     
  -1.8811666620148733     
  -7.4906610757271643     
  -4.3412785927069928     
  -35.472474586761820     
  -1.8999210019528114     
  -7.5130325775892013     
  -4.6073221521077121     
  -38.974334027883401     
  -1.9187329881342039     
  -7.5367999571127617     
  -4.8996296573168312     
  -42.993367786629371     
  -1.9376062824837161     
  -7.5621042310453461     
  -5.2220799157165594     
  -47.634744367897625     
  -1.9565449253536831     
  -7.5891077820808261     
  -5.5793404984757835     
  -53.031561318081906     
  -1.9755533943051466     
  -7.6179988263479199     
  -5.9770772083614077     
  -59.354185854662880     
  -1.9946366755127223     
  -7.6489971033745014     
  -6.4222336022713691     
  -66.823503481066084     
  -2.0138003513484151     
  -7.6823612120761293     
  -6.9234098783793767     
  -75.729772466421451     
  -2.0330507089680396     
  -7.7183981947017708     
  -7.4913831718775254     
  -86.461006595982823     
  -2.0523948765528468     
  -7.7574762544348337     
  -8.1398407213474115     
  -99.542823597202087     
  -2.0718409965500606     
  -7.8000418859840170     
  -8.8864118983264113     
  -115.70991782133645     
  -2.0913984493068516     
  -7.8466435064348010     
  -9.7542362819864543     
  -135.98073362336726     
  -2.1110781467486635     
  -7.8979643266001700     
  -10.774091784161687     
  -161.92406008608040     
  -2.1308929257022542     
  -7.9548708616475938     
  -11.988522234807318     
  -195.56522415871711     
  -2.1508580868269678     
  -8.0184803207746054     
  -13.455261415997665     
  -241.28558072936752     
  -2.1709921530999536     
  -8.0902807324932713     
  -15.264903271467965     
  -301.52486088457630     
  -2.1913179719025844     
  -8.1722588399921943     
  -17.526339728102236     
  -398.13788897283939     
  -2.2118643795303812     
  -8.2673556240509480     
  -20.512373895398603     
  -503.53580370467529     
  -2.2326688386742872     
  -8.3793587898474016     
  -24.288892423183587     
  -821.76363631472236     
  -2.2537818812833685     
  -8.5162113201442242     
  -30.452119695544148     
  -799.29726129423807     
  -2.2752752243515335     
  -8.6834587422712080     
  -36.446849155250803     
  -2989.3570792490536     
  -2.2972583727187956     
  -8.9217434332833889     
  -58.867027249619227     
   748.01891686028091     
  -2.3199189624267378     
  -9.2020532148403493     
  -53.256885373167236     
  -25534.829080752064     
  -2.3436559327018083     
  -9.9471156869703137     
  -244.76810347881215     
  -20278.259481229827     
  -2.3703703703703702     
  -11.551173569637392     
  -396.85504958803261     
  -20278.259481229827     
  -6755.4401594006895     
   4548846.4419071954     
  -1765962378110.1011     
   4.4556982484352102E+017
  -6752.2117055120489     
   2353631.1602175566     
  -429252903579.53784     
   5.4549641140321024E+017
  -6752.0227097286297     
   2294602.3688679845     
  -296071061874.48053     
   10832126365098076.     
  -6751.8230571190579     
   2242742.1164234541     
  -293211192242.15735     
   1.1576483305512778E+017
  -6751.6121757882893     
   2190078.9310115282     
  -260159890555.74817     
   71972575386362880.     
  -6751.3894652121307     
   2138818.0841741473     
  -237939158533.98788     
   66569129307127008.     
  -6751.1542949509076     
   2088331.7932826078     
  -215714065104.88336     
   54537201598571840.     
  -6750.9060033159367     
   2038781.0602742615     
  -196024189675.08649     
   46196728339683008.     
  -6750.6438959878960     
   1990107.3764687886     
  -177988168409.06903     
   38756351238444912.     
  -6750.3672445861957     
   1942313.4251023368     
  -161625587686.23560     
   32598903053164944.     
  -6750.0752851885445     
   1895384.9356093332     
  -146742559459.34479     
   27396046123029728.     
  -6749.7672167999635     
   1849312.4388692838     
  -133216988479.69336     
   23026233927872180.     
  -6749.4421997705631     
   1804085.2107192185     
  -120923644560.19678     
   19350265930642172.     
  -6749.0993541615126     
   1759692.9579918988     
  -109752093953.23201     
   16259739967048698.     
  -6748.7377580587136     
   1716125.3491424304     
  -99600844145.437469     
   13661320009566774.     
  -6748.3564458337923     
   1673372.1449396869     
  -90377721493.405853     
   11476945690911618.     
  -6747.9544063521635     
   1631423.1620524044     
  -81998743570.744232     
   9640803906868282.0     
  -6747.5305811280487     
   1590268.2831856997     
  -74387469349.926224     
   8097539413764372.0     
  -6747.0838624264670     
   1549897.4542631074     
  -67474309638.447754     
   6800567402877831.0     
  -6746.6130913124016     
   1510300.6852004454     
  -61195922824.520439     
   5710694154018008.0     
  -6746.1170556474999     
   1471468.0496934764     
  -55494657910.652817     
   4794945963475783.0     
  -6745.5944880348852     
   1433389.6852637278     
  -50318048026.188721     
   4025584765583504.0     
  -6745.0440637128486     
   1396055.7932423283     
  -45618348460.701401     
   3379278987800858.5     
  -6744.4643983984361     
   1359456.6387682401     
  -41352115486.698929     
   2836405303761355.5     
  -6743.8540460821832     
   1323582.5507914624     
  -37479822505.055763     
   2380460837592303.0     
  -6743.2114967755297     
   1288423.9220622631     
  -33965510133.524635     
   1997568288228258.2     
  -6742.5351742127368     
   1253971.2091215772     
  -30776467279.226955     
   1676059339577364.2     
  -6741.8234335094412     
   1220214.9323061695     
  -27882940467.458931     
   1406123956943498.8     
  -6741.0745587803085     
   1187145.6757425100     
  -25257869020.058708     
   1179515295632747.2     
  -6740.2867607186345     
   1154754.0873315537     
  -22876643667.565197     
   989301294428095.62     
  -6739.4581741411030     
   1123030.8787604319     
  -20716886628.648643     
   829655623488182.88     
  -6738.5868555013285     
   1091966.8254847878     
  -18758251307.594135     
   695681865931720.25     
  -6737.6707803762783     
   1061552.7667265250     
  -16982239683.750246     
   583265465019895.75     
  -6736.7078409300821     
   1031779.6054715688     
  -15372036118.969030     
   488949293328977.94     
  -6735.6958433603013     
   1002638.3084602061     
  -13912355828.604351     
   409828873036292.12     
  -6734.6325053321889     
   974119.90618670115     
  -12589306998.721695     
   343464326725585.94     
  -6733.5154534070944     
   946215.49288729753     
  -11390265103.517412     
   287806258896685.94     
  -6732.3422204716926     
   918916.22654232383     
  -10303758536.393080     
   241133467669621.94     
  -6731.1102431753943     
   892213.32886035985     
  -9319364411.3563881     
   202000542073432.34     
  -6729.8168593839036     
   866098.08528099302     
  -8427613716.4336472     
   169193809842061.88     
  -6728.4593056575895     
   840561.84496697388     
  -7619904959.3880444     
   141694301088102.97     
  -6727.0347147640641     
   815596.02079428174     
  -6888425550.7621098     
   118646612787660.73     
  -6725.5401132350980     
   791192.08934952237     
  -6226080239.9682674     
   99332735758420.156     
  -6723.9724189787785     
   767341.59092367243     
  -5626425986.4498882     
   83150059975215.359     
  -6722.3284389586524     
   744036.12950334803     
  -5083612675.6912251     
   69592887631406.344     
  -6720.6048669524171     
   721267.37276702363     
  -4592329174.7516232     
   58236899855021.852     
  -6718.7982814036050     
   699027.05207888840     
  -4147754243.3586197     
   48726104806179.539     
  -6716.9051433806144     
   677306.96248077031     
  -3745511871.1368270     
   40761873042831.688     
  -6714.9217946583685     
   656098.96268632310     
  -3381630640.9017992     
   34093725963366.902     
  -6712.8444559388217     
   635394.97507703933     
  -3052506765.2318678     
   28511599285516.816     
  -6710.6692252275298     
   615186.98569354310     
  -2754870462.4322467     
   23839345409564.703     
  -6708.3920763844890     
   595467.04423058731     
  -2485755373.4843369     
   19929276655706.824     
  -6706.0088578684436     
   576227.26403189602     
  -2242470751.1319141     
   16657583870607.648     
  -6703.5152916949046     
   557459.82208352082     
  -2022576167.8628259     
   13920489738994.447     
  -6700.9069726291318     
   539156.95900911419     
  -1823858520.2647109     
   11631019780919.732     
  -6698.1793676363677     
   521310.97906361381     
  -1644311121.6172392     
   9716292010875.6660     
  -6695.3278156126298     
   503914.25012930791     
  -1482114695.1551507     
   8115242156707.7891     
  -6692.3475274203656     
   486959.20371062908     
  -1335620098.3803165     
   6776714902187.4990     
  -6689.2335862542850     
   470438.33492953400     
  -1203332619.9350088     
   5657862157919.6865     
  -6685.9809483636054     
   454344.20252208080     
  -1083897710.1468651     
   4722799420313.0576     
  -6682.5844441578938     
   438669.42883426085     
  -976088013.34843493     
   3941478563965.1528     
  -6679.0387797245212     
   423406.69981942227     
  -878791586.26133215     
   3288742466396.0420     
  -6675.3385387865646     
   408548.76503536606     
  -791001193.94467592     
   2743532149727.3223     
  -6671.4781851306934     
   394088.43764232786     
  -711804586.61542332     
   2288221978791.3604     
  -6667.4520655352089     
   380018.59440219216     
  -640375667.79670131     
   1908062255177.7197     
  -6663.2544132289022     
   366332.17567742040     
  -575966473.82828403     
   1590711984994.0576     
  -6658.8793519118080     
   353022.18543135689     
  -517899889.90198255     
   1325847211247.8008     
  -6654.3209003691099     
   340081.69122963626     
  -465563037.09801388     
   1104832811224.8228     
  -6649.5729777095703     
   327503.82424174139     
  -418401268.02100337     
   920447449915.44165     
  -6644.6294092596572     
   315281.77924461185     
  -375912716.77146608     
   766653161406.31848     
  -6639.4839331442281     
   303408.81462649588     
  -337643351.85410136     
   638402311975.05310     
  -6634.1302075839703     
   291878.25239241915     
  -303182486.77232665     
   531475927713.71661     
  -6628.5618189389361     
   280683.47817102895     
  -272158705.98030698     
   442348292013.47198     
  -6622.7722905262463     
   269817.94122275757     
  -244236168.71430779     
   368073578855.46252     
  -6616.7550922385253     
   259275.15444926888     
  -219111255.60262710     
   306190935111.53662     
  -6610.5036509875990     
   249048.69440529819     
  -196509527.09863034     
   254645033819.69049     
  -6604.0113619956501     
   239132.20131120851     
  -176182964.79108232     
   211719580181.14917     
  -6597.2716009531150     
   229519.37906826357     
  -157907469.78429747     
   175981670611.40656     
  -6590.2777370592075     
   220203.99527577037     
  -141480594.45418894     
   146235240254.51556     
  -6583.0231469569799     
   211179.88125004107     
  -126719486.10691521     
   121482121489.15616     
  -6575.5012295702227     
   202440.93204603298     
  -113459022.96659379     
   100889473509.29633     
  -6567.7054218441690     
   193981.10648142046     
  -101550124.81996924     
   83762546824.645782     
  -6559.6292153859467     
   185794.42716302854     
  -90858222.091981500     
   69521911542.904419     
  -6551.2661739938021     
   177874.98051656157     
  -81261868.758000851     
   57684421918.628410     
  -6542.6099520563621     
   170216.91681870751     
  -72651485.750549674     
   47847307091.492851     
  -6533.6543137944736     
   162814.45023299716     
  -64928222.722321063     
   39674876273.659279     
  -6524.3931533083232     
   155661.85884820390     
  -58002927.264028549     
   32887412403.992699     
  -6514.8205153816898     
   148753.48472299473     
  -51795211.405164756     
   27251892394.327831     
  -6504.9306169829815     
   142083.73392337174     
  -46232606.796943471     
   22574244461.692886     
  -6494.7178693893093     
   135647.07660756362     
  -41249798.835281543     
   18692859467.346802     
  -6484.1769008449510     
   129438.04694546854     
  -36787937.523661226     
   15473252232.999214     
  -6473.3025796492038     
   123451.24370212322     
  -32793999.409708198     
   12803346209.620754     
  -6462.0900375505971     
   117681.32826343423     
  -29220262.189080868     
   10590400206.093742     
  -6450.5346933047031     
   112123.03262015525     
  -26023643.027452826     
   8755582782.6639252     
  -6438.6322762311256     
   106771.12869486510     
  -23165769.636083066     
   7238951508.4541807     
  -6426.3788495816561     
   101620.54785279628     
  -20610639.678664520     
   5972034452.2954473     
  -6413.7708335057932     
   96665.917069189381     
  -18331142.647130005     
   4959834697.8879671     
  -6400.8050273717681     
   91903.361048525781     
  -16283928.240558561     
   4000871628.5012889     
  -6387.4786311707185     
   87323.502572957645     
  -14498139.240306169     
   3610819124.3702216     
  -6373.7892656985287     
   82938.652235215268     
  -12755286.631833930     
   1949191683.0442922     
  -6359.7349911739348     
   78677.193911444469     
  -11737893.324325264     
   5023632580.1258106     
  -6345.3143239125902     
   74793.831437321918     
  -8902380.6342415847     
   794931529.44843769     
  -6201.5488191356635     
   45186.894443272198     
  -2940394.1633783029     
   160863849.25771922     
  -6104.4455489039456     
   33501.120799962919     
  -1733915.2939454089     
   93857392.627017945     
  -6030.0631957313999     
   26591.370441992462     
  -1029984.8492427741     
   41752147.058942616     
  -5969.3697976363901     
   22224.298953133763     
  -716843.74630070443     
   26860512.209792681     
  -5917.8696281646571     
   19143.714825563853     
  -515389.90472725942     
   16625170.523023462     
  -5872.9717597158706     
   16878.487249234244     
  -390701.12580458337     
   11491303.092957975     
  -5833.0378720182362     
   15140.443553204292     
  -304516.35260739858     
   8134096.9482466504     
  -5796.9628950742053     
   13770.376107946922     
  -243510.62549554877     
   6010649.5979030039     
  -5763.9649798137179     
   12665.522660429860     
  -198430.75351127618     
   4554861.0523052271     
  -5733.4701956681465     
   11758.772537604202     
  -164269.29561898700     
   3536237.1421370236     
  -5705.0446937164088     
   11003.730505924337     
  -137747.51705295933     
   2798072.1963683935     
  -5678.3525695551107     
   10367.456774341446     
  -116761.97558019636     
   2251000.4124801438     
  -5653.1285180851883     
   9825.8531541744669     
  -99879.472486595274     
   1836612.5454148515     
  -5629.1594348317713     
   9360.8922769680212     
  -86104.878395983906     
   1517071.5217615028     
  -5606.2716553867986     
   8958.8129760211286     
  -74726.841982772632     
   1266712.5204818808     
  -5584.3218733260055     
   8608.9296258663016     
  -65226.498079158511     
   1067812.9011633985     
  -5563.1905302977539     
   8302.8186273673218     
  -57217.901320433040     
   907829.61990670220     
  -5542.7769107747772     
   8033.7509261384075     
  -50409.179171132768     
   777721.50995797792     
  -5522.9954389306577     
   7796.2873085944557     
  -44576.267846447925     
   670855.60155434848     
  -5503.7728402144376     
   7585.9845118913609     
  -39544.850834790319     
   582290.50319596520     
  -5485.0459359633142     
   7399.1782046523331     
  -35177.672060820580     
   508293.04882977478     
  -5466.7599088231755     
   7232.8203390137887     
  -31365.474194597264     
   446006.98659975617     
  -5448.8669233301916     
   7084.3555990395480     
  -28020.421795099101     
   393221.62024459068     
  -5431.3250178809958     
   6951.6263954436381     
  -25071.259643264668     
   348207.75074368034     
  -5414.0972065190517     
   6832.7989925537586     
  -22459.701512687061     
   309599.62723730615     
  -5397.1507446779460     
   6726.3054780010234     
  -20137.704308407265     
   276308.87407345447     
  -5380.4565243087136     
   6630.7977478478642     
  -18065.387752856353     
   247460.96180220164     
  -5363.9885720350212     
   6545.1107021173739     
  -16209.430539339850     
   222347.78526487734     
  -5347.7236300364539     
   6468.2325703943907     
  -14541.822149853268     
   200391.89102716683     
  -5331.6408038756072     
   6399.2808076018837     
  -13038.882967149515     
   181119.23297825380     
  -5315.7212648871318     
   6337.4823783844786     
  -11680.488719812611     
   164138.22889605002     
  -5299.9479973358430     
   6282.1575265772162     
  -10449.452003092234     
   149123.52924100036     
  -5284.3055825392748     
   6232.7063327350243     
  -9331.0255337847302     
   135803.33372228206     
  -5268.7800136899341     
   6188.5975175733929     
  -8312.5005308676191     
   123949.40869380087     
  -5253.3585363148077     
   6149.3590663320638     
  -7382.8799656641122     
   113369.17434940286     
  -5238.0295102554137     
   6114.5703385227944     
  -6532.6111580435900     
   103899.39113071923     
  -5222.7822898008581     
   6083.8553963162776     
  -5753.3657245631948     
   95401.090772771757     
  -5207.6071192038025     
   6056.8773381454512     
  -5037.8575437674062     
   87755.483000565815     
  -5192.4950412886656     
   6033.3334657328751     
  -4379.6914212631618     
   80860.631312906131     
  -5177.4378172483521     
   6012.9511454636759     
  -3773.2366864163687     
   74628.738996168278     
  -5162.4278560399362     
   5995.4842508877719     
  -3213.5211439451064     
   68983.922987073573     
  -5147.4581520460697     
   5980.7100937240539     
  -2696.1417215420543     
   63860.377926072157     
  -5132.5222298791141     
   5968.4267672024580     
  -2217.1888870965126     
   59200.856778773632     
  -5117.6140953782651     
   5958.4508388315771     
  -1773.1824612557098     
   54955.406290773994     
  -5102.7281919933457     
   5950.6153403932503     
  -1361.0169140749044     
   51080.311411853509     
  -5087.8593618682098     
   5944.7680116618485     
  -977.91457848600498     
   47537.210400707772     
  -5073.0028110362582     
   5940.7697614644321     
  -621.38550048069646     
   44292.350004580680     
  -5058.1540782240063     
   5938.4933155246144     
  -289.19287544634102     
   41315.956054080554     
  -5043.3090068288529     
   5937.8220253233967     
   20.676794959263422     
   38581.700773523626     
  -5028.4637196965014     
   5938.6488161876960     
   310.03955076069087     
   36066.249422585039     
  -5013.6145963736926     
   5940.8752561181736     
   580.53642143007892     
   33748.873257108498     
  -4998.7582525546186     
   5944.4107295988942     
   833.65297085839279     
   31611.119123663884     
  -4983.8915214758172     
   5949.1717029367555     
   1070.7363642858722     
   29636.525555859131     
  -4969.0114370454867     
   5955.0810696123572     
   1293.0103059548160     
   27810.378013171383     
  -4954.1152185198871     
   5962.0675657298780     
   1501.5881410536015     
   26119.498895084933     
  -4939.2002565625107     
   5970.0652470394289     
   1697.4843827667364     
   24552.064524869162     
  -4924.2641005415117     
   5979.0130201631036     
   1881.6248667032553     
   23097.447182265274     
  -4909.3044469380748     
   5988.8542216312871     
   2054.8557205702450     
   21746.078038294108     
  -4894.3191287532736     
   5999.5362391973567     
   2217.9513058574512     
   20489.326624230926     
  -4879.3061058138901     
   6011.0101706008481     
   2371.6212555391830     
   19319.396800530951     
  -4864.2634558889658     
   6023.2305155685544     
   2516.5167315431654     
   18229.235018360152     
  -4849.1893665386751     
   6036.1548973828640     
   2653.2359941808663     
   17212.449601723831     
  -4834.0821276257293     
   6049.7438107838007     
   2782.3293661937955     
   16263.240836848703     
  -4818.9401244270930     
   6063.9603933804610     
   2904.3036724701606     
   15376.338046416398     
  -4803.7618312904069     
   6078.7702180811821     
   3019.6262078182840     
   14546.945356383581     
  -4788.5458057853839     
   6094.1411043457056     
   3128.7282979911606     
   13770.692564764782     
  -4773.2906833055858     
   6110.0429463212504     
   3232.0084922268970     
   13043.592951453544     
  -4757.9951720805666     
   6126.4475561502250     
   3329.8354393627974     
   12362.004165072256     
  -4742.6580485623799     
   6143.3285209251335     
   3422.5504706008396     
   11722.595486785020     
  -4727.2781531540713     
   6160.6610719435157     
   3510.4699367517269     
   11122.316573300022     
  -4711.8543862509114     
   6178.4219650630230     
   3593.8873110514774     
   10558.371550331858     
  -4696.3857045680043     
   6196.5893710848495     
   3673.0750976789664     
   10028.194235905166     
  -4680.8711177303967     
   6215.1427752151676     
   3748.2865544482552     
   9529.4272451927009     
  -4665.3096851040928     
   6234.0628847482558     
   3819.7572587872005     
   9059.9022801023166     
  -4649.7005128483815     
   6253.3315442099438     
   3887.7065258879679     
   8617.6234507713089     
  -4634.0427511717035     
   6272.9316572790858     
   3952.3387017687528     
   8200.7511381016157     
  -4618.3355917748831     
   6292.8471148717690     
   4013.8443353045150     
   7807.5886346798070     
  -4602.5782654670356     
   6313.0627288351916     
   4072.4012500646136     
   7436.5692965060525     
  -4586.7700399407395     
   6333.5641707598243     
   4128.1755197884086     
   7086.2453341727751     
  -4570.9102176942579     
   6354.3379154587819     
   4181.3223597947053     
   6755.2774046680279     
  -4554.9981340896529     
   6375.3711887090931     
   4231.9869403297143     
   6442.4259653821482     
  -4539.0331555365974     
   6396.6519188975926     
   4280.3051350700807     
   6146.5419029622299     
  -4523.0146777925420     
   6418.1686922336239     
   4326.4041993422979     
   5866.5602921780137     
  -4506.9421243707075     
   6439.9107112358133     
   4370.4034015336329     
   5601.4921082223691     
  -4490.8149450480441     
   6461.8677562205112     
   4412.4145923453007     
   5350.4192038937572     
  -4474.6326144659906     
   6484.0301495423100     
   4452.5427363745039     
   5112.4880169347261     
  -4458.3946308174072     
   6506.3887223745005     
   4490.8863965015144     
   4886.9043038413065     
  -4442.1005146136131     
   6528.9347838127051     
   4527.5381787803235     
   4672.9289487359847     
  -4425.7498075259491     
   6551.6600921243953     
   4562.5851458958441     
   4469.8734513736745     
  -4409.3420712967036     
   6574.5568279810877     
   4596.1091967811462     
   4277.0955071349781     
  -4392.8768867146537     
   6597.6175695057527     
   4628.1874130846591     
   4093.9965772064133     
  -4376.3538526508610     
   6620.8352690069987     
   4658.8923874137072     
   3920.0172966638493     
  -4359.7725851506520     
   6644.2032312683796     
   4688.2925171386851     
   3754.6357222045995     
  -4343.1327165780658     
   6667.7150932738641     
   4716.4522850552203     
   3597.3633451645551     
  -4326.4338948092973     
   6691.3648052618619     
   4743.4325101439545     
   3447.7440496251770     
  -4309.6757824719534     
   6715.1466130135123     
   4769.2905905161433     
   3305.3500992747076     
  -4292.8580562271336     
   6739.0550412804541     
   4794.0807162607034     
   3169.7817028079016     
  -4275.9804060916167     
   6763.0848782686853     
   4817.8540790317629     
   3040.6638224862918     
  -4259.0425347975788     
   6787.2311611105160     
   4840.6590577004099     
   2917.6448700355622     
  -4242.0441571874908     
   6811.4891622403311     
   4862.5413942256764     
   2800.3953354696000     
  -4224.9849996419989     
   6835.8543766240000     
   4883.5443592416987     
   2688.6056119114960     
  -4207.8647995387309     
   6860.3225097754312     
   4903.7089013310351     
   2581.9850080366427     
  -4190.6833047401433     
   6884.8894665009875     
   4923.0737888913100     
   2480.2607721361687     
  -4173.4402731086357     
   6909.5513403349214     
   4941.6757446823312     
   2383.1758238880843     
  -4156.1354720472718     
   6934.3044036050314     
   4959.5495633614919     
   2290.4890243085883     
  -4138.7686780645972     
   6959.1450980910440     
   4976.7282310438059     
   2201.9731045637836     
  -4121.3396763620958     
   6984.0700262419741     
   4993.2430293280340     
   2117.4141242299793     
  -4103.8482604429619     
   7009.0759429034433     
   5009.1236352597589     
   2036.6106453822777     
  -4086.2942317409415     
   7034.1597475293429     
   5024.3982151001264     
   1959.3728631581125     
  -4068.6773992680728     
   7059.3184768460278     
   5039.0935115738121     
   1885.5216998288581     
  -4050.9975792802338     
   7084.5492979357687     
   5053.2349243225290     
   1814.8883464119012     
  -4033.2545949594873     
   7109.8495017138766     
   5066.8465869206175     
   1747.3135369738868     
  -4015.4482761122604     
   7135.2164967772978     
   5079.9514384479216     
   1682.6467822674188     
  -3997.5784588824708     
   7160.6478035967048     
   5092.5712893149275     
   1620.7460490077196     
  -3979.6449854787638     
   7186.1410490316985     
   5104.7268846824854     
   1561.4771684640787     
  -3961.6477039150745     
   7211.6939611520193     
   5116.4379634459656     
   1504.7132005858643     
  -3943.5864677637792     
   7237.3043643417604     
   5127.7233124503600     
   1450.3341651272408     
  -3925.4611359207506     
   7262.9701746696082     
   5138.6008186888139     
   1398.2266615270407     
  -3907.2715723816682     
   7288.6893955129563     
   5149.0875186502672     
   1348.2831553301355     
  -3889.0176460289699     
   7314.4601134153700     
   5159.1996423152432     
   1300.4020112058231     
  -3870.6992304288856     
   7340.2804941646564     
   5168.9526573992871     
   1254.4869685038054     
  -3852.3162036380063     
   7366.1487790823121     
   5178.3613096630652     
   1210.4466448745359     
  -3833.8684480188863     
   7392.0632815052186     
   5187.4396594996242     
   1168.1946888245864     
  -3815.3558500642093     
   7418.0223834531325     
   5196.2011196658086     
   1127.6490255869239     
  -3796.7783002290626     
   7444.0245324706912     
   5204.6584873577103     
   1088.7318980150658     
  -3778.1356927709039     
   7470.0682386305680     
   5212.8239765928238     
   1051.3694967127767     
  -3759.4279255968254     
   7496.1520716915948     
   5220.7092478181694     
   1015.4918270044609     
  -3740.6549001177377     
   7522.2746584024426     
   5228.3254365207031     
   981.03233036817892     
  -3721.8165211091232     
   7548.4346799412406     
   5235.6831789984644     
   947.92790190831431     
  -3702.9126965780279     
   7574.6308694843938     
   5242.7926382627766     
   916.11850054459785     
  -3683.9433376359761     
   7600.8620098975925     
   5249.6635270168608     
   885.54714828214776     
  -3664.9083583775141     
   7627.1269315417076     
   5256.3051306289772     
   856.15956623760133     
  -3645.8076757641002     
   7653.4245101867191     
   5262.7263273757599     
   827.90429249207523     
  -3626.6412095130827     
   7679.7536650290822     
   5268.9356095694502     
   800.73216705113668     
  -3607.4088819915100     
   7706.1133568050618     
   5274.9411008223333     
   774.59670342404866     
  -3588.1106181145437     
   7732.5025859973621     
   5280.7505760980139     
   749.45323016265104     
  -3568.7463452482434     
   7758.9203911259174     
   5286.3714753242339     
   725.25978320772924     
  -3549.3159931165237     
   7785.3658471234739     
   5291.8109236982918     
   701.97575962993085     
  -3529.8194937120707     
   7811.8380637874579     
   5297.0757418955163     
   679.56308583588850     
  -3510.2567812110419     
   7838.3361843047951     
   5302.1724650392853     
   657.98496428660599     
  -3490.6277918913584     
   7864.8593838480720     
   5307.1073522714350     
   637.20672258268621     
  -3470.9324640544314     
   7891.4068682354782     
   5311.8864026908050     
   617.19502787846011     
  -3451.1707379501536     
   7917.9778726557042     
   5316.5153653998932     
   597.91826078426254     
  -3431.3425557050077     
   7944.5716604500940     
   5320.9997523557759     
   579.34615458589121     
  -3411.4478612531466     
   7971.1875219522708     
   5325.3448485151694     
   561.44987493989856     
  -3391.4866002703084     
   7997.8247733800026     
   5329.5557225772191     
   544.20191635144829     
  -3371.4587201104373     
   8024.4827557788203     
   5333.6372369498549     
   527.57597090485388     
  -3351.3641697448847     
   8051.1608340130233     
   5337.5940567316411     
   511.54697478841581     
  -3331.2028997040761     
   8077.8583958024592     
   5341.4306590425540     
   496.09087884191422     
  -3310.9748620215310     
   8104.5748508016504     
   5345.1513406338690     
   481.18493776728383     
  -3290.6800101801332     
   8131.3096297224029     
   5348.7602276671232     
   466.80704466425556     
  -3270.3182990605442     
   8158.0621834928261     
   5352.2612805021054     
   452.93650297899109     
  -3249.8896848916761     
   8184.8319824547671     
   5355.6583042744478     
   439.55314666700320     
  -3229.3941252031195     
   8211.6185155976400     
   5358.9549528744501     
   426.63790480864878     
  -3208.8315787794527     
   8238.4212898227270     
   5362.1547371605147     
   414.17252893115767     
  -3188.2020056163428     
   8265.2398292434464     
   5365.2610311274984     
   402.13939150999033     
  -3167.5053668783617     
   8292.0736745126760     
   5368.2770765638234     
   390.52183704106903     
  -3146.7416248584477     
   8318.9223821799387     
   5371.2059903416321     
   379.30382326458096     
  -3125.9107429389360     
   8345.7855240783338     
   5374.0507690161157     
   368.46987015087473     
  -3105.0126855540921     
   8372.6626867334799     
   5376.8142930422473     
   358.00547720682482     
  -3084.0474181540912     
   8399.5534708013874     
   5379.4993341212985     
   347.89632110151445     
  -3063.0149071703700     
   8426.4574905280151     
   5382.1085565295598     
   338.12909153939444     
  -3041.9151199823045     
   8453.3743732311286     
   5384.6445247161055     
   328.69074425216212     
  -3020.7480248851543     
   8480.3037588061634     
   5387.1097052979967     
   319.56890522751536     
  -2999.5135910592167     
   8507.2452992496274     
   5389.5064720872033     
   310.75167140343154     
  -2978.2117885401472     
   8534.1986582039026     
   5391.8371096227293     
   302.22766562601436     
  -2956.8425881903950     
   8561.1635105207461     
   5394.1038171149239     
   293.98590556893367     
  -2935.4059616717063     
   8588.1395418420507     
   5396.3087114066911     
   286.01589393283552     
  -2913.9018814186566     
   8615.1264481970957     
   5398.4538306111872     
   278.30762154990202     
  -2892.3303206131659     
   8642.1239356180558     
   5400.5411377728115     
   270.85129015267717     
  -2870.6912531599583     
   8669.1317197686094     
   5402.5725224489561     
   263.63774879719108     
  -2848.9846536629316     
   8696.1495255886439     
   5404.5498055649350     
   256.65792762583783     
  -2827.2104974023950     
   8723.1770869526117     
   5406.4747400221295     
   249.90341492930361     
  -2805.3687603131475     
   8750.2141463417520     
   5408.3490156340995     
   243.36582107171103     
  -2783.4594189633544     
   8777.2604545290687     
   5410.1742592921364     
   237.03731965479145     
  -2761.4824505342031     
   8804.3157702752724     
   5411.9520391895476     
   230.91028308008370     
  -2739.4378328002967     
   8831.3798600390273     
   5413.6838663126482     
   224.97732601932492     
  -2717.3255441107640     
   8858.4524976954544     
   5415.3711962577936     
   219.23152508297770     
  -2695.1455633710561     
   8885.5334642678390     
   5417.0154326959155     
   213.66593322463794     
  -2672.8978700254020     
   8912.6225476675663     
   5418.6179271951005     
   208.27419651695871     
  -2650.5824440399037     
   8939.7195424447254     
   5420.1799836689779     
   203.04988230782311     
  -2628.1992658862396     
   8966.8242495483646     
   5421.7028577862866     
   197.98703642582024     
  -2605.7483165259600     
   8993.9364760942281     
   5423.1877605594800     
   193.07979035884256     
  -2583.2295773953492     
   9021.0560351430959     
   5424.6358589871716     
   188.32247310274380     
  -2560.6430303908342     
   9048.1827454844024     
   5426.0482775354421     
   183.70978943539723     
  -2537.9886578549231     
   9075.3164314306305     
   5427.4261009562069     
   179.23628924409439     
  -2515.2664425626490     
   9102.4569226158346     
   5428.7703731255378     
   174.89724156421275     
  -2492.4763677085080     
   9129.6040538047419     
   5430.0821024372699     
   170.68742477904365     
  -2469.6184168938648     
   9156.7576647061433     
   5431.3622581231120     
   166.60241835397741     
  -2446.6925741148234     
   9183.9175997921029     
   5432.6117762607673     
   162.63749326508318     
  -2423.6988237505307     
   9211.0837081264053     
   5433.8315574602557     
   158.78833406086400     
  -2400.6371505519128     
   9238.2558431949710     
   5435.0224699657119     
   155.05071018424118     
  -2377.5075396308207     
   9265.4338627456145     
   5436.1853502920940     
   151.42042082006796     
  -2354.3099764495732     
   9292.6176286299651     
   5437.3210034482445     
   147.89358807302037     
  -2331.0444468108894     
   9319.8070066519831     
   5438.4302053587917     
   144.46626263334096     
  -2307.7109368481906     
   9347.0018664212021     
   5439.5137023285424     
   141.13480746691482     
  -2284.3094330162667     
   9374.2020812104838     
   5440.5722133845438     
   137.89548469303543     
  -2260.8399220822898     
   9401.4075278177443     
   5441.6064295197411     
   134.74490947855872     
  -2237.3023911171717     
   9428.6180864323960     
   5442.6170163408306     
   131.67946718904486     
  -2213.6968274872474     
   9455.8336405041100     
   5443.6046123447486     
   128.69619322036371     
  -2190.0232188462815     
   9483.0540766194572     
   5444.5698337939011     
   125.79136722806921     
  -2166.2815531277820     
   9510.2792843765619     
   5445.5132690481114     
   122.96240236518940     
  -2142.4718185376209     
   9537.5091562668476     
   5446.4354870658508     
   120.20569660280927     
  -2118.5940035469462     
   9564.7435875589872     
   5447.3370297903721     
   117.51882886573823     
  -2094.6480968853803     
   9591.9824761859800     
   5448.2184210068644     
   114.89830072496505     
  -2070.6340875344986     
   9619.2257226341535     
   5449.0801582623026     
   112.34193165800856     
  -2046.5519647215808     
   9646.4732298366835     
   5449.9227227497377     
   109.84625638375526     
  -2022.4017179136247     
   9673.7249030677394     
   5450.7465696726158     
   107.40924016217583     
  -1998.1833368116249     
   9700.9806498393555     
   5451.5521389738315     
   105.02764893572245     
  -1973.8968113451015     
   9728.2403798026426     
   5452.3398463408494     
   102.69936186914255     
  -1949.5421316668771     
   9755.5040046473823     
   5453.1100915548686     
   100.42141085750914     
  -1925.1192881481024     
   9782.7714380066100     
   5453.8632521362997     
   98.191723261604693     
  -1900.6282713735138     
   9810.0425953621034     
   5454.5996900607615     
   96.007342849590941     
  -1876.0690721369315     
   9837.3173939500848     
   5455.3197451321339     
   93.866403387344334     
  -1851.4416814369861     
   9864.5957526708098     
   5456.0237431575388     
   91.765931008378317     
  -1826.7460904730722     
   9891.8775919978034     
   5456.7119876401011     
   89.704163427902785     
  -1801.9822906415268     
   9919.1628338890678     
   5457.3847688658107     
   87.678159349890905     
  -1777.1502735320280     
   9946.4514016988851     
   5458.0423550609348     
   85.686234835882559     
  -1752.2500309242137     
   9973.7432200910935     
   5458.6850018222040     
   83.725500483798868     
  -1727.2815547845141     
   10001.038214953338     
   5459.3129430758327     
   81.794259425530910     
  -1702.2448372632007     
   10028.336313311082     
   5459.9264000215244     
   79.889728896889096     
  -1677.1398706916464     
   10055.637443243606     
   5460.5255729882501     
   78.010169188926753     
  -1651.9666475797967     
   10082.941533799220     
   5461.1106492571671     
   76.152900098078845     
  -1626.7251606138523     
   10110.248514912382     
   5461.6817960079034     
   74.315980793473258     
  -1601.4154026541596     
   10137.558317317060     
   5462.2391658638544     
   72.497180570460984     
  -1576.0373667333113     
   10164.870872468517     
   5462.7828947181324     
   70.693980556372168     
  -1550.5910460544551     
   10192.186112454241     
   5463.3130995723059     
   68.904618637678368     
  -1525.0764339898119     
   10219.503969913703     
   5463.8298842120876     
   67.126300970268474     
  -1499.4935240794034     
   10246.824377952906     
   5464.3333314693646     
   65.357345024129557     
  -1473.8423100299904     
   10274.147270060472     
   5464.8235115570460     
   63.594904181810755     
  -1448.1227857142221     
   10301.472580022710     
   5465.3004733384096     
   61.837246689445628     
  -1422.3349451699994     
   10328.800241837778     
   5465.7642526885802     
   60.081519774122540     
  -1396.4787826000525     
   10356.130189629717     
   5466.2148640868863     
   58.325899054487778     
  -1370.5542923717348     
   10383.462357560758     
   5466.6523083297952     
   56.567492529394556     
  -1344.5614690170394     
   10410.796679742893     
   5467.0765645237652     
   54.804442760085848     
  -1318.5003072328338     
   10438.133090148815     
   5467.4875978444661     
   53.033729723939580     
  -1292.3708018813238     
   10465.471522520467     
   5467.8853508173961     
   51.253439840364713     
  -1266.1729479907444     
   10492.811910276552     
   5468.2697516161988     
   49.460472611918846     
  -1239.9067407562861     
   10520.154186418495     
   5468.6407051607875     
   47.652821889458927     
  -1213.5721755412567     
   10547.498283434708     
   5468.9981013249590     
   45.827248862043298     
  -1187.1692478784864     
   10574.844133202250     
   5469.3418056914243     
   43.981656876802738     
  -1160.6979534719812     
   10602.191666886774     
   5469.6716681180005     
   42.112689287115231     
  -1134.1582881988284     
   10629.540814840288     
   5469.9875132876532     
   40.218093292604841     
  -1107.5502481113613     
   10656.891506495975     
   5470.2891489873482     
   38.294385051813968     
  -1080.8738294395910     
   10684.243670260632     
   5470.5763568752363     
   36.339142285031883     
  -1054.1290285939092     
   10711.597233403925     
   5470.8489004423745     
   34.348733400930364     
  -1027.3158421680732     
   10738.952121944889     
   5471.1065159428817     
   32.320541703938197     
  -1000.4342669424773     
   10766.308260534761     
   5471.3489200056611     
   30.250807747780264     
  -973.48429988772205     
   10793.665572337433     
   5471.5758010637692     
   28.136482228001714     
  -946.46593816848986     
   10821.023978901794     
   5471.7868246804792     
   25.974094029606331     
  -919.37917914773527     
   10848.383400039460     
   5471.9816303857015     
   23.759714713015054     
  -892.22402039120175     
   10875.743753686038     
   5472.1598282460491     
   21.490167997398615     
  -865.00045967227561     
   10903.104955767920     
   5472.3210045060296     
   19.160980569723005     
  -837.70849497718791     
   10930.466920058834     
   5472.4647118603025     
   16.768819568914818     
  -810.34812451057826     
   10957.829558033503     
   5472.5904780070687     
   14.308885386981579     
  -782.91934670143121     
   10985.192778715140     
   5472.6977946474717     
   11.777545847325838     
  -755.42216020940202     
   11012.556488517363     
   5472.7861262413262     
   9.1696928149760559     
  -727.85656393154375     
   11039.920591080308     
   5472.8548989374385     
   6.4813354961186951     
  -700.22255700945311     
   11067.284987100036     
   5472.9035089536592     
   3.7070254989885933     
  -672.52013883685038     
   11094.649574151532     
   5472.9313116449021     
  0.84236360326029047     
  -644.74930906761119     
   11122.014246504075     
   5472.9376293719270     
  -2.1184700987760605     
  -616.91006762426912     
   11149.378894929619     
   5472.9217408461855     
  -5.1803220326290722     
  -589.00241470700666     
   11176.743406502814     
   5472.8828884309405     
  -8.3494577220337263     
  -561.02635080315781     
   11204.107664392635     
   5472.8202674980257     
  -11.631199418297642     
  -532.98187669724120     
   11231.471547645137     
   5472.7330335023889     
  -15.032316776342078     
  -504.86899348154952     
   11258.834930956709     
   5472.6202911265664     
  -18.558650774320565     
  -476.68770256731648     
   11286.197684437640     
   5472.4811012457585     
  -22.217565513529298     
  -448.43800569648965     
   11313.559673364514     
   5472.3144695044066     
  -26.015460668167488     
  -420.11990495413488     
   11340.920757922149     
   5472.1193535493958     
  -29.960353667320945     
  -391.73340278150096     
   11368.280792933265     
   5471.8946508968911     
  -34.059299047020552     
  -363.27850198977558     
   11395.639627575893     
   5471.6392061540382     
  -38.321012966935903     
  -334.75520577456382     
   11422.997105087670     
   5471.3517985567860     
  -42.753328383058864     
  -306.16351773112376     
   11450.353062455548     
   5471.0311485939128     
  -47.365632200036188     
  -277.50344187039479     
   11477.707330092911     
   5470.6759063524132     
  -52.166891661364595     
  -248.77498263585611     
   11505.059731495456     
   5470.2846546649525     
  -57.166824917293113     
  -219.97814492125678     
   11532.410082890814     
   5469.8559034780728     
  -62.376001765279817     
  -191.11293408925866     
   11559.758192858169     
   5469.3880834648335     
  -67.804597147731585     
  -162.17935599103774     
   11587.103861939298     
   5468.8795489862259     
  -73.464501658510670     
  -133.17741698689179     
   11614.446882224822     
   5468.3285652237864     
  -79.366905165532430     
  -104.10712396790430     
   11641.787036921471     
   5467.7333134350447     
  -85.524902021736125     
  -74.968484378718870     
   11669.124099896731     
   5467.0918766698824     
  -91.950915048708040     
  -45.761506241480227     
   11696.457835200425     
   5466.4022448070173     
  -98.659370778207006     
  -16.486198181002415     
   11723.787996561257     
   5465.6622995261805     
  -105.66408938811702     
   12.857430548772047     
   11751.114326857212     
   5464.8698188557692     
  -112.98098797679144     
   42.269370036954363     
   11778.436557557967     
   5464.0224614459439     
  -120.62546663118786     
   71.749609686461085     
   11805.754408137698     
   5463.1177704462098     
  -128.61512329828020     
   101.29813818325869     
   11833.067585456367     
   5462.1531570214720     
  -136.96713894741745     
   130.91494346402013     
   11860.375783107618     
   5461.1259034793666     
  -145.70101531835772     
   160.60001268210692     
   11887.678680730978     
   5460.0331458644796     
  -154.83594108390758     
   190.35333217178513     
   11914.975943286407     
   5458.8718763063498     
  -164.39357135905433     
   220.17488741057787     
   11942.267220288473     
   5457.6389245211567     
  -174.39537766885729     
   250.06466297965022     
   11969.552144997750     
   5456.3309591886409     
  -184.86544465295478     
   280.02264252211631     
   11996.830333566604     
   5454.9444683537431     
  -195.82784573048687     
   310.04880869915064     
   12024.101384136266     
   5453.4757595107649     
  -207.30941528973275     
   340.14314314377799     
   12051.364875882284     
   5451.9209388960917     
  -219.33718419213113     
   370.30562641220899     
   12078.620368004560     
   5450.2759100146504     
  -231.94112572110083     
   400.53623793257725     
   12105.867398658525     
   5448.5363515717427     
  -245.15164668427477     
   430.83495595092711     
   12133.105483823010     
   5446.6977142216101     
  -259.00221724332920     
   461.20175747428823     
   12160.334116102544     
   5444.7551975922852     
  -273.52736131488786     
   491.63661821066387     
   12187.552763452481     
   5442.7037423824240     
  -288.76408140194388     
   522.13951250574689     
   12214.760867837867     
   5440.5380117719087     
  -304.75200970414073     
   552.71041327616433     
   12241.957843796543     
   5438.2523716991282     
  -321.53224749298880     
   583.34929193903815     
   12269.143076925400     
   5435.8408798429309     
  -339.14978372868785     
   614.05611833763464     
   12296.315922266169     
   5433.2972564649654     
  -357.65099901854313     
   644.83086066285682     
   12323.475702592263     
   5430.6148739723267     
  -377.08667922443857     
   675.67348537031978     
   12350.621706586888     
   5427.7867238781437     
  -397.50943588523108     
   706.58395709272702     
   12377.753186904356     
   5424.8054031090041     
  -418.97670472045303     
   737.56223854724567     
   12404.869358106687     
   5421.6630778236004     
  -441.54826197362928     
   768.60829043755791     
   12431.969394465894     
   5418.3514658587983     
  -465.28928769031234     
   799.72207135023848     
   12459.052427621044     
   5414.8617962011213     
  -490.26780644952629     
   830.90353764508359     
   12486.117544080678     
   5411.1847876527499     
  -516.55796385849692     
   862.15264333898926     
   12513.163782557120     
   5407.3106029238106     
  -544.23744062004164     
   893.46933998294105     
   12540.190131119727     
   5403.2288221191602     
  -573.39071269444821     
   924.85357653164806     
   12567.195524154460     
   5398.9283917739522     
  -604.10674856228491     
   956.30529920531558     
   12594.178839111795     
   5394.3975911597354     
  -636.48210697012007     
   987.82445134300622     
   12621.138893028086     
   5389.6239753574591     
  -670.61886213021626     
   1019.4109732470034     
   12648.074438801210     
   5384.5943338914822     
  -706.62780719650664     
   1051.0648020175331     
   12674.984161199282     
   5379.2946253375085     
  -744.62631039976361     
   1082.7858713771543     
   12701.866672582650     
   5373.7099280095099     
  -784.74189364653137     
   1114.5741114840682     
   12728.720508312192     
   5367.8243638071617     
  -827.10996195462849     
   1146.4294487335301     
   12755.544121819441     
   5361.6210390925016     
  -871.87768194628040     
   1178.3518055464835     
   12782.335879308366     
   5355.0819564779049     
  -919.20185320148141     
   1210.3411001444542     
   12809.094054056010     
   5348.1879425788939     
  -969.25272332493728     
   1242.3972463096609     
   12835.816820280341     
   5340.9185471539568     
  -1022.2127742507146     
   1274.5201531292062     
   12862.502246526592     
   5333.2519513470761     
  -1078.2791723213199     
   1306.7097247221072     
   12889.148288548848     
   5325.1648575546660     
  -1137.6653636642247     
   1338.9658599478171     
   12915.752781611052     
   5316.6323673271845     
  -1200.6007762973873     
   1371.2884520947541     
   12942.313432183133     
   5307.6278615049541     
  -1267.3351946338059     
   1403.6773885472332     
   12968.827808955757     
   5298.1228475452008     
  -1338.1374570102398     
   1436.1325504290228     
   12995.293333116166     
   5288.0868166176242     
  -1413.3005389783038     
   1468.6538122215954     
   13021.707267814147     
   5277.4870625752865     
  -1493.1408775190557     
   1501.2410413549464     
   13048.066706735570     
   5266.2885059938935     
  -1578.0036134776647     
   1533.8940977686407     
   13074.368561697787     
   5254.4534788928113     
  -1668.2626959079769     
   1566.6128334405244     
   13100.609549166702     
   5241.9415086735007     
  -1764.3266260037683     
   1599.3970918802661     
   13126.786175585832     
   5228.7090589784730     
  -1866.6392887464576     
   1632.2467075846112     
   13152.894721394061     
   5214.7092643128744     
  -1975.6864919263955     
   1665.1615054508961     
   13178.931223593901     
   5199.8916156234263     
  -2091.9976666364591     
   1698.1413001450157     
   13204.891456715770     
   5184.2016331236528     
  -2216.1535348815523     
   1731.1858954196125     
   13230.770912002608     
   5167.5804816120417     
  -2348.7887633535506     
   1764.2950833778054     
   13256.564774621356     
   5149.9645658868894     
  -2490.6012790173540     
   1797.4686436772499     
   13282.267898676808     
   5131.2850562942604     
  -2642.3561880159768     
   1830.7063426687291     
   13307.874779779755     
   5111.4673848841394     
  -2804.8969977759639     
   1864.0079324628177     
   13333.379524885468     
   5090.4306574008206     
  -2979.1515766882408     
   1897.3731499173975     
   13358.775819080409     
   5068.0870205756582     
  -3166.1456760120691     
   1930.8017155379503     
   13384.056888951862     
   5044.3409280055675     
  -3367.0116403771449     
   1964.2933322815738     
   13409.215462123633     
   5019.0883407027386     
  -3583.0051409946318     
   1997.8476842545563     
   13434.243722480753     
   4992.2158021452797     
  -3815.5175029982302     
   2031.4644352920614     
   13459.133260538298     
   4963.5994208727925     
  -4066.0966812878501     
   2065.1432274070262     
   13483.875018329887     
   4933.1036957631341     
  -4336.4651225646430     
   2098.8836790936812     
   13508.459228087655     
   4900.5802073438999     
  -4628.5452246037330     
   2132.6853834691779     
   13532.875343901413     
   4865.8661181593707     
  -4944.4867056267103     
   2166.5479062345644     
   13557.111965366479     
   4828.7824678671714     
  -5286.6971935318961     
   2200.4707834337619     
   13581.156752133436     
   4789.1322389156812     
  -5657.8818245391021     
   2234.4535189861845     
   13604.996328043804     
   4746.6981252316391     
  -6061.0841143789421     
   2268.4955819651382     
   13628.616173342818     
   4701.2399943737964     
  -6499.7397001063764     
   2302.5964035900265     
   13652.000503195310     
   4652.4919466229994     
  -6977.7338078848725     
   2336.7553738955912     
   13675.132130419528     
   4600.1589430638614     
  -7499.4748173732442     
   2370.9718380357394     
   13697.992309982021     
   4543.9128819335638     
  -8069.9755967398187     
   2405.2450921728387     
   13720.560562349250     
   4483.3880649580133     
  -8694.9565484872473     
   2439.5743788954210     
   13742.814472238755     
   4418.1758908443608     
  -9380.9620029426351     
   2473.9588820978051     
   13764.729458655424     
   4347.8186758222892     
  -10135.506830057000     
   2508.3977212438726     
   13786.278511281471     
   4271.8023745968630     
  -10967.246257565441     
   2542.8899449236956     
   13807.431887287126     
   4189.5480276651206     
  -11886.188243884570     
   2577.4345235953942     
   13828.156761395878     
   4100.4016158359882     
  -12903.945337513298     
   2612.0303413848378     
   13848.416820499981     
   4003.6220258046360     
  -14034.049560420979     
   2646.6761867917239     
   13868.171792199744     
   3898.3666541014809     
  -15292.332987580732     
   2681.3707421211093     
   13887.376894226736     
   3783.6741566946230     
  -16697.405724901630     
   2716.1125714231903     
   13905.982188652866     
   3658.4436137578632     
  -18271.244240822794     
   2750.9001066792180     
   13923.931820892141     
   3521.4092819516891     
  -20039.936061310043     
   2785.7316319154588     
   13941.163118500750     
   3371.1097614918672     
  -22034.613011498768     
   2820.6052648568925     
   13957.605518314243     
   3205.8501639056221     
  -24292.645619455987     
   2855.5189356436140     
   13973.179282028406     
   3023.6553217597066     
  -26859.167867239394     
   2890.4703620199489     
   13987.793949239694     
   2822.2115627554062     
  -29789.057054639215     
   2925.4570202612981     
   14001.346462233696     
   2598.7936348456169     
  -33149.511850223986     
   2960.4761109159767     
   14013.718877060734     
   2350.1722959689423     
  -37023.458251273820     
   2995.5245181939440     
   14024.775548698366     
   2072.4963590843822     
  -41514.087118850803     
   3030.5987615103222     
   14034.359641360310     
   1761.1407056930079     
  -46750.974081436092     
   3065.6949372591644     
   14042.288764124747     
   1410.5084000822289     
  -52898.440818849660     
   3100.8086483088382     
   14048.349460359805     
   1013.7700939408651     
  -60167.142234549996     
   3135.9349179112282     
   14052.290176912613     
   562.51652718172966     
  -68830.317276638918     
   3171.0680836080965     
   14053.812191099583     
   46.289147606948795     
  -79247.206207467054     
   3206.2016651554218     
   14052.557751721228     
  -548.06489894906781     
  -91896.454163195391     
   3241.3281982470094     
   14048.094368710923     
  -1237.2883051730184     
  -107428.41213356932     
   3276.4390225479406     
   14039.893644457554     
  -2043.0013961748070     
  -126734.71639163805     
   3311.5240076704140     
   14027.302361544336     
  -2993.5117691120722     
  -151094.34223859504     
   3346.5711932766212     
   14009.501783781801     
  -4126.7193359015610     
  -182267.15634193111     
   3381.5663078159077     
   13985.450677920884     
  -5493.7230084660150     
  -223181.33198638802     
   3416.4921115335956     
   13953.797412903808     
  -7167.5829983639642     
  -277110.57690629998     
   3451.3274778193504     
   13912.763674594997     
  -9245.9123251611691     
  -353797.25482464238     
   3486.0460719716998     
   13859.900414441227     
  -11899.391736346050     
  -452211.84838327847     
   3520.6143859993190     
   13791.924483602312     
  -15290.980599220566     
  -635825.15565856430     
   3554.9886938115233     
   13703.547858937609     
  -20059.669266659908     
  -774538.50841373659     
   3589.1100883617560     
   13588.726915571555     
  -25868.708079762808     
  -1560021.2682998546     
   3622.8958508928699     
   13430.132976392113     
  -37568.867592011986     
  -850303.46600014379     
   3656.2230919197432     
   13226.345448444556     
  -43946.143587012928     
  -7713970.3808210846     
   3688.8937613562362     
   12861.977785869083     
  -101800.92144317241     
   8458296.3877941985     
   3720.5446109429477     
   12511.566235924367     
  -38363.698534717259     
  -80644436.214610979     
   3750.3236841010639     
   10807.664564226750     
  -643196.97014431353     
  -62823889.694130749     
   3772.3412411717577     
   6413.7317817403500     
  -1114376.1428502840     
  -62823889.694130749     
  -41.817140569642163     
  -28089.513121452437     
   11674138204.108345     
  -2965650158059976.0     
  -41.836521594717567     
  -13638.187187415675     
   2777187729.9284172     
  -3635459916531224.0     
  -41.837615072474179     
  -13258.391801004493     
   1889597569.8335657     
  -51595321990471.961     
  -41.838767287964146     
  -12926.999553819980     
   1875975508.0557485     
  -757900156713581.38     
  -41.839981186533834     
  -12590.526869664682     
   1659592120.5740886     
  -466312600444127.50     
  -41.841259846298442     
  -12263.756057188679     
   1515623292.4862385     
  -432012656039985.69     
  -41.842606483051100     
  -11942.465350371411     
   1371389445.0109894     
  -353041261933709.12     
  -41.844024455272518     
  -11627.724268532329     
   1243928954.4596176     
  -298642395192399.50     
  -41.845517269236105     
  -11319.129953921874     
   1127333671.9751294     
  -250108692401440.25     
  -41.847088584203028     
  -11016.690129558230     
   1021740045.6886243     
  -210024571795179.34     
  -41.848742217700469     
  -10720.298896273625     
   925853333.63360524     
  -176202952383938.47     
  -41.850482150875621     
  -10429.882667461889     
   838861016.25355482     
  -147842882458017.41     
  -41.852312533916908     
  -10145.359541596537     
   759930027.98168898     
  -124023909685868.25     
  -41.854237691532759     
  -9866.6506127842822     
   688326909.52866411     
  -104031072303601.05     
  -41.856262128477340     
  -9593.6768220223930     
   623378429.11835456     
  -87249416786439.047     
  -41.858390535111091     
  -9326.3598335540555     
   564474013.45602989     
  -73165421977675.406     
  -41.860627792982982     
  -9064.6217911469575     
   511058107.17195404     
  -61346744081609.383     
  -41.862978980419705     
  -8808.3853857444847     
   462625746.52339590     
  -51430278287444.461     
  -41.865449378105723     
  -8557.5738367669001     
   418717874.06493986     
  -43110895819210.008     
  -41.868044474636505     
  -8312.1108972086513     
   378917242.17452097     
  -36132268808179.172     
  -41.870769972025478     
  -8071.9208522372073     
   342844633.33596754     
  -30279071027095.766     
  -41.873631791143772     
  -7836.9285196582714     
   310155435.25840807     
  -25370447384051.973     
  -41.876636077069591     
  -7607.0592496290874     
   280536513.41469789     
  -21254508430569.875     
  -41.879789204322478     
  -7382.2389249337721     
   253703367.93009835     
  -17803707205444.965     
  -41.883097781955421     
  -7162.3939607545708     
   229397543.10053274     
  -14910950516759.150     
  -41.886568658475660     
  -6947.4513047985174     
   207384268.59300655     
  -12486328357530.627     
  -41.890208926562948     
  -6737.3384373024473     
   187450313.66407874     
  -10454366831388.797     
  -41.894025927551361     
  -6531.9833709689656     
   169402032.19075713     
  -8751717063345.6680     
  -41.898027255638603     
  -6331.3146510642000     
   153063584.59851742     
  -7325214143805.0752     
  -41.902220761783944     
  -6135.2613553708034     
   138275318.86236566     
  -6130245254402.2061     
  -41.906614557253391     
  -5943.7530942389449     
   124892297.51886913     
  -5129378691658.4102     
  -41.911217016767857     
  -5756.7200105989750     
   112782957.21414493     
  -4291211891354.5293     
  -41.916036781207254     
  -5574.0927799672590     
   101827889.13972315     
  -3589403718512.1738     
  -41.921082759820443     
  -5395.8026104827868     
   91918729.400958046     
  -3001861485880.7148     
  -41.926364131888000     
  -5221.7812429531514     
   82957149.733847767     
  -2510058210640.5146     
  -41.931890347781533     
  -5051.9609508790054     
   74853939.352593824     
  -2098459164127.5085     
  -41.937671129360147     
  -4886.2745404760417     
   67528169.957117319     
  -1754040392714.6604     
  -41.943716469641366     
  -4724.6553507418357     
   60906436.249894708     
  -1465884370023.5305     
  -41.950036631680568     
  -4567.0372535145734     
   54922165.481594115     
  -1224840623788.2610     
  -41.956642146589516     
  -4413.3546534859061     
   49514989.509582490     
  -1023240798198.0433     
  -41.963543810621296     
  -4263.5424882958550     
   44630173.959637783     
  -854659508713.20215     
  -41.970752681245621     
  -4117.5362286063064     
   40218099.322836772     
  -713713654701.31982     
  -41.978280072134979     
  -3975.2718781430685     
   36233789.266830534     
  -595894016363.66016     
  -41.986137546978838     
  -3836.6859737945142     
   32636481.905562881     
  -497423946523.70929     
  -41.994336912039984     
  -3701.7155857196267     
   29389240.239788298     
  -415140842328.27014     
  -42.002890207363684     
  -3570.2983174110168     
   26458598.139085941     
  -346396717822.07373     
  -42.011809696547466     
  -3442.3723058104097     
   23814238.678951826     
  -288974809257.80292     
  -42.021107854976485     
  -3317.8762214471071     
   21428701.947654210     
  -241019646930.69281     
  -42.030797356426682     
  -3196.7492685336674     
   19277119.621106148     
  -200978424784.44382     
  -42.040891057935490     
  -3078.9311851144012     
   17336973.854633819     
  -167551837902.06531     
  -42.051401982837966     
  -2964.3622432096308     
   15587878.370334394     
  -139652884428.11270     
  -42.062343301864125     
  -2852.9832489724881     
   14011379.612963945     
  -116372324844.33630     
  -42.073728312192337     
  -2744.7355428666056     
   12590776.266885117     
  -96949746577.155838     
  -42.085570414352333     
  -2639.5609998278542     
   11310955.358449265     
  -80749312517.682266     
  -42.097883086871526     
  -2537.4020294810211     
   10158243.512131857     
  -67239447920.757690     
  -42.110679858558456     
  -2438.2015763455124     
   9120271.9337093905     
  -55975823657.086540     
  -42.123974278318322     
  -2341.9031200519821     
   8185853.8907677978     
  -46587105836.334862     
  -42.137779882397446     
  -2248.4506755838465     
   7344873.5290469490     
  -38763021421.445084     
  -42.152110158956560     
  -2157.7887935453637     
   6588185.0103800111     
  -32244367232.477329     
  -42.166978509876493     
  -2069.8625604209033     
   5907521.0097210240     
  -26814646003.698700     
  -42.182398209704999     
  -1984.6175988714986     
   5295409.7176381666     
  -22293065598.884151     
  -42.198382361660023     
  -1902.0000680444530     
   4745099.5747846263     
  -18528680964.597172     
  -42.214943850612322     
  -1821.9566638995186     
   4250491.0161598781     
  -15395492171.684811     
  -42.232095292980105     
  -1744.4346195600044     
   3806074.5917769209     
  -12788343967.579559     
  -42.249848983479424     
  -1669.3817056755684     
   3406874.8674701815     
  -10619495858.888142     
  -42.268216838687472     
  -1596.7462308160757     
   3048399.5783301927     
  -8815753828.2544460     
  -42.287210337391379     
  -1526.4770418830653     
   2726593.5478413599     
  -7316072071.5686274     
  -42.306840457712887     
  -1458.5235245403196     
   2437796.9324662350     
  -6069548120.6895552     
  -42.327117611019816     
  -1392.8356036721984     
   2178707.3906264831     
  -5033747073.6795435     
  -42.348051572658690     
  -1329.3637438665050     
   1946345.8141596359     
  -4173301250.8150554     
  -42.369651409569329     
  -1268.0589499163073     
   1738025.2899416559     
  -3458740174.1695237     
  -42.391925404872211     
  -1208.8727673511585     
   1551322.9922538185     
  -2865513187.1049299     
  -42.414880979553281     
  -1151.7572829937506     
   1384054.7335467730     
  -2373173169.8687863     
  -42.438524611408575     
  -1096.6651255382765     
   1234251.9255090007     
  -1964694928.5159283     
  -42.462861751453360     
  -1043.5494661581636     
   1100140.7254510729     
  -1625906142.3473611     
  -42.487896738047766     
  -992.36401914144085     
   980123.16454931255     
  -1345012399.2494640     
  -42.513632709043058     
  -943.06304254796726     
   872760.07198208256     
  -1112200837.7016981     
  -42.540071512310860     
  -895.60133889790620     
   776755.62667490682     
  -919309448.67868912     
  -42.567213615081961     
  -849.93425588471894     
   690943.38469101477     
  -759551240.63426161     
  -42.595058012591956     
  -806.01768711357090     
   614273.64257690543     
  -627284195.25762355     
  -42.623602136609342     
  -763.80807286926893     
   545802.01195542014     
  -517819472.58585024     
  -42.652841764507329     
  -723.26240090699662     
   484679.09057556454     
  -427261533.37383586     
  -42.682770929634906     
  -684.33820726945396     
   430141.12668333249     
  -352374903.30783492     
  -42.713381833845979     
  -646.99357712911558     
   381501.58264429373     
  -290473163.32767463     
  -42.744664763158426     
  -611.18714565343214     
   338143.51288387703     
  -239326484.21021986     
  -42.776608007638266     
  -576.87809889323330     
   299512.67868369340     
  -197084623.01379043     
  -42.809197786739105     
  -544.02617468970993     
   265111.33020203857     
  -162212818.24985105     
  -42.842418181473747     
  -512.59166361398741     
   234492.59157977044     
  -133438423.29791272     
  -42.876251074955036     
  -482.53540987447604     
   207255.39360429163     
  -109706532.17474389     
  -42.910676103016776     
  -453.81881243408168     
   183039.89514567167     
  -90142960.582317933     
  -42.945670616814994     
  -426.40382538979964     
   161523.36959538105     
  -74023805.550510347     
  -42.981209659514853     
  -400.25296128338363     
   142416.42983403488     
  -60748988.958899215     
  -43.017265959391587     
  -375.32928307637525     
   125459.85306078778     
  -49824079.387734376     
  -43.053809941915070     
  -351.59644019681440     
   110420.89289102337     
  -40832528.331851870     
  -43.090809763649567     
  -329.01853341604254     
   97092.917001970491     
  -33454654.415438108     
  -43.128231371083302     
  -307.56064462108742     
   85284.440372152007     
  -27343750.136762485     
  -43.166038587809105     
  -287.18678386845772     
   74847.461522538346     
  -22487106.178549651     
  -43.204193233808972     
  -267.86786864516301     
   65565.715146911782     
  -17964861.622246530     
  -43.242655280953805     
  -249.55073424654421     
   57547.099391404074     
  -16037951.569421679     
  -43.281383049216991     
  -232.27851371766917     
   49805.978951815952     
  -8540256.6874651443     
  -43.320333448519023     
  -215.72304197145849     
   45348.336292135187     
  -22056033.440772828     
  -43.359462271572319     
  -201.00117668259401     
   32899.145051191554     
  -3237086.4498934634     
  -43.706925032488442     
  -97.200822362138666     
   8620.9966769905768     
  -545250.06494260579     
  -43.904565391427326     
  -64.319277694859650     
   4531.6211899210348     
  -318572.59218071803     
  -44.042018649980292     
  -47.634407848642944     
   2142.3267485656488     
  -120972.30118363607     
  -44.149605319629359     
  -39.191004753007874     
   1235.0344896883782     
  -74644.365101584757     
  -44.241030184156038     
  -34.415414150220698     
   675.20175142649282     
  -41146.319241452322     
  -44.323491619823322     
  -31.810898878865462     
   366.60435711560018     
  -26217.556112192975     
  -44.401137239102766     
  -30.469456270391081     
   169.97268627415298     
  -16696.433508903709     
  -44.476509432263107     
  -29.932650967312259     
   44.749434957375200     
  -11117.232105837902     
  -44.551235082464558     
  -29.917351894509846     
  -38.629805836409133     
  -7489.0739541583725     
  -44.626386915267844     
  -30.250921060332360     
  -94.797860492596897     
  -5112.2581794094594     
  -44.702686583580807     
  -30.820765203659271     
  -133.13979683816783     
  -3494.7338502263588     
  -44.780625225536603     
  -31.551990447541854     
  -159.35030071486554     
  -2374.2852957444888     
  -44.860538239242672     
  -32.393259800411393     
  -177.15744043294922     
  -1582.8308813939602     
  -44.942653354478928     
  -33.308725081602276     
  -189.02867204340390     
  -1016.0645988948678     
  -45.027122472392563     
  -34.272919653048575     
  -196.64915653511542     
  -605.50231036776211     
  -45.114043289727128     
  -35.267518604043545     
  -201.19042386287362     
  -305.59575078126556     
  -45.203474301319986     
  -36.279200643685058     
  -203.48239199373313     
  -85.248289485559710     
  -45.295445399883683     
  -37.298211009081584     
  -204.12175416487480     
   77.132493528563302     
  -45.389965483174706     
  -38.317373545652295     
  -203.54326046341060     
   196.80146621095142     
  -45.487027987393823     
  -39.331399820477891     
  -202.06724946682846     
   284.69255600999168     
  -45.586614958932998     
  -40.336398082386850     
  -199.93205529675350     
   348.74656905428736     
  -45.688700080319428     
  -41.329519360700850     
  -197.31645602884635     
   394.79786620794431     
  -45.793250937854701     
  -42.308699180853679     
  -194.35547203228680     
   427.17797819086019     
  -45.900230732851128     
  -43.272466953924038     
  -191.15163719585533     
   449.13265115673613     
  -46.009599580270738     
  -44.219803902694125     
  -187.78314231217979     
   463.11419956305105     
  -46.121315498507556     
  -45.150036223013217     
  -184.30978581545691     
   470.98911136988551     
  -46.235335166021571     
  -46.062754106252314     
  -180.77736748018276     
   474.18723444684696     
  -46.351614500658414     
  -46.957749933007349     
  -177.22096322183143     
   473.81015839746641     
  -46.470109103227344     
  -47.834970808646553     
  -173.66738703385045     
   470.71075266224472     
  -46.590774596562412     
  -48.694481917203390     
  -170.13705638888359     
   465.55207563712560     
  -46.713566883706669     
  -49.536438097729615     
  -166.64541582160516     
   458.85138491538231     
  -46.838442343246989     
  -50.361061713370475     
  -163.20403043473979     
   451.01327210375320     
  -46.965357975638256     
  -51.168625366692225     
  -159.82143089396163     
   442.35480115867949     
  -47.094271511204305     
  -51.959438368640306     
  -156.50376988527154     
   433.12470437362794     
  -47.225141488114183     
  -52.733836129859661     
  -153.25533460246933     
   423.51813365643767     
  -47.357927306809259     
  -53.492171837865953     
  -150.07894860004606     
   413.68806764438057     
  -47.492589265956617     
  -54.234809929597851     
  -146.97628809271319     
   403.75417200450522     
  -47.629088583922254     
  -54.962120979336333     
  -143.94813180267940     
   393.80972641511642     
  -47.767387408917386     
  -55.674477705979449     
  -140.99455885456604     
   383.92705552162346     
  -47.907448820314933     
  -56.372251867961239     
  -138.11510593815387     
   374.16181178739657     
  -48.049236823118640     
  -57.055811863681001     
  -135.30889234974839     
   364.55636087486278     
  -48.192716337161890     
  -57.725520893663337     
  -132.57471964318691     
   355.14247631321859     
  -48.337853182292626     
  -58.381735570448399     
  -129.91115107083778     
   345.94347457114310     
  -48.484614060546150     
  -59.024804885654383     
  -127.31657501155419     
   336.97593371438160     
  -48.632966536105144     
  -59.655069461955009     
  -124.78925550869633     
   328.25105972682576     
  -48.782879013684152     
  -60.272861032128610     
  -122.32737256074515     
   319.77578893825552     
  -48.934320715846276     
  -60.878502098889740     
  -119.92905414370824     
   311.55367202399560     
  -49.087261659655773     
  -61.472305738257830     
  -117.59240160352826     
   303.58558843942063     
  -49.241672632986621     
  -62.054575516492235     
  -115.31550969023260     
   295.87032020194755     
  -49.397525170739662     
  -62.625605496439611     
  -113.09648228871799     
   288.40501725629764     
  -49.554791531166671     
  -63.185680313809648     
  -110.93344465929576     
   281.18557037960818     
  -49.713444672455779     
  -63.735075307661511     
  -108.82455288144871     
   274.20691889068087     
  -49.873458229697334     
  -64.274056692339556     
  -106.76800098976859     
   267.46328681570026     
  -50.034806492320513     
  -64.802881760660597     
  -104.76202633865084     
   260.94838980031034     
  -50.197464382068191     
  -65.321799110045106     
  -102.80491341514852     
   254.65558535460650     
  -50.361407431558625     
  -65.831048884895438     
  -100.89499652498898     
   248.57800573788018     
  -50.526611763467805     
  -66.330863029912805     
  -99.030661481954880     
   242.70865726504928     
  -50.693054070354080     
  -66.821465549998848     
  -97.210346552467001     
   237.04050134488008     
  -50.860711595137197     
  -67.303072773360981     
  -95.432542792380403     
   231.56652172928156     
  -51.029562112236150     
  -67.775893615040445     
  -93.695793879410786     
   226.27977072033454     
  -51.199583909364080     
  -68.240129838736507     
  -91.998695599008286     
   221.17341141440627     
  -51.370755769973862     
  -68.695976315267515     
  -90.339895013400238     
   216.24074774300348     
  -51.543056956344181     
  -69.143621276314349     
  -88.718089405327703     
   211.47524578312991     
  -51.716467193293035     
  -69.583246562482543     
  -87.132025061954238     
   206.87054944229698     
  -51.890966652503543     
  -70.015027864990273     
  -85.580495941137002     
   202.42049736206820     
  -52.066535937445380     
  -70.439134960370424     
  -84.062342210921486     
   198.11912374699415     
  -52.243156068873816     
  -70.855731937854770     
  -82.576448782819028     
   193.96066621435097     
  -52.420808470887934     
  -71.264977419277344     
  -81.121743786211411     
   189.93957036851424     
  -52.599474957529004     
  -71.667024771263996     
  -79.697197008447560     
   186.05048285208437     
  -52.779137719899673     
  -72.062022309752749     
  -78.301818387056926     
   182.28825757497856     
  -52.959779313784949     
  -72.450113496858506     
  -76.934656455244578     
   178.64794609106679     
  -53.141382647755783     
  -72.831437130145531     
  -75.594796859561583     
   175.12479659450392     
  -53.323930971736573     
  -73.206127524507181     
  -74.281360885102799     
   171.71425072257861     
  -53.507407866018205     
  -73.574314686731654     
  -72.993504004683459     
   168.41193431461207     
  -53.691797230698590     
  -73.936124482986671     
  -71.730414497323864     
   165.21365435894054     
  -53.877083275533316     
  -74.291678799454061     
  -70.491312089631805     
   162.11539407299668     
  -54.063250510179479     
  -74.641095696263349     
  -69.275446634084332     
   159.11330198468207     
  -54.250283734816257     
  -74.984489555021554     
  -68.082096869199219     
   156.20369323304274     
  -54.438168031126537     
  -75.321971220119437     
  -66.910569169951401     
   153.38303436589044     
  -54.626888753624236     
  -75.653648134074828     
  -65.760196412207222     
   150.64794678022236     
  -54.816431521312829     
  -75.979624467133732     
  -64.630336811355562     
   147.99519091358619     
  -55.006782209660877     
  -76.300001241360889     
  -63.520372879503668     
   145.42166955808810     
  -55.197926942881189     
  -76.614876449454187     
  -62.429710357818003     
   142.92441373682283     
  -55.389852086500596     
  -76.924345168485715     
  -61.357777254791827     
   140.50058435119854     
  -55.582544240208023     
  -77.228499668803096     
  -60.304022872157844     
   138.14745979237404     
  -55.775990230968922     
  -77.527429518292777     
  -59.267916923715035     
   135.86243743594213     
  -55.970177106394843     
  -77.821221682209426     
  -58.248948642945464     
   133.64302199564111     
  -56.165092128357166     
  -78.109960618761733     
  -57.246625977978155     
   131.48682604866184     
  -56.360722766834776     
  -78.393728370663212     
  -56.260474782613194     
   129.39156230023474     
  -56.557056693985665     
  -78.672604652783150     
  -55.290038065361429     
   127.35503852972403     
  -56.754081778433054     
  -78.946666936137518     
  -54.334875276388502     
   125.37515598307738     
  -56.951786079757063     
  -79.215990528344790     
  -53.394561606515424     
   123.44990389006070     
  -57.150157843183216     
  -79.480648650679413     
  -52.468687327339978     
   121.57735215857588     
  -57.349185494459583     
  -79.740712511963153     
  -51.556857186150651     
   119.75565537798180     
  -57.548857634914789     
  -79.996251379355556     
  -50.658689770815791     
   117.98303995176401     
  -57.749163036689247     
  -80.247332646210552     
  -49.773816971177560     
   116.25780797718751     
  -57.950090638132593     
  -80.494021897166860     
  -48.901883411348649     
   114.57832982160586     
  -58.151629539360428     
  -80.736382970539452     
  -48.042545937686612     
   112.94304257652773     
  -58.353768997963847     
  -80.974478018179568     
  -47.195473118362649     
   111.35044652548903     
  -58.556498424865559     
  -81.208367562899028     
  -46.360344769421481     
   109.79910217375409     
  -58.759807380316644     
  -81.438110553580387     
  -45.536851503118328     
   108.28762883606221     
  -58.963685570028289     
  -81.663764418055294     
  -44.724694286847857     
   106.81469961347777     
  -59.168122841433039     
  -81.885385113871791     
  -43.923584039746771     
   105.37904016089773     
  -59.373109180070465     
  -82.103027177067503     
  -43.133241238540037     
   103.97942954518973     
  -59.578634706092288     
  -82.316743768956229     
  -42.353395516951117     
   102.61468895024342     
  -59.784689670882145     
  -82.526586721123167     
  -41.583785349824289     
   101.28369280201915     
  -59.991264453785689     
  -82.732606578632257     
  -40.824157653809145     
   99.985352388954055     
  -60.198349558946475     
  -82.934852641544012     
  -40.074267510891985     
   98.718626599602914     
  -60.405935612243738     
  -83.133373004849730     
  -39.333877811394970     
   97.482509903512863     
  -60.614013358327966     
  -83.328214596846010     
  -38.602758987118619     
   96.276040131538480     
  -60.822573657750624     
  -83.519423216029139     
  -37.880688686132082     
   95.098285444247111     
  -61.031607484184271     
  -83.707043566607709     
  -37.167451545300239     
   93.948355733223025     
  -61.241105921729890     
  -83.891119292664214     
  -36.462838877301067     
   92.825388848174043     
  -61.451060162307833     
  -84.071693011009813     
  -35.766648460939763     
   91.728559614509123     
  -61.661461503129495     
  -84.248806342821752     
  -35.078684263830944     
   90.657068565101099     
  -61.872301344246502     
  -84.422499944105297     
  -34.398756249592687     
   89.610151458184987     
  -62.083571186174709     
  -84.592813535013420     
  -33.726680113656300     
   88.587065867989793     
  -62.295262627590049     
  -84.759785928096690     
  -33.062277119646375     
   87.587102857745620     
  -62.507367363093806     
  -84.923455055516328     
  -32.405373848213280     
   86.609573705909710     
  -62.719877181044559     
  -85.083857995250412     
  -31.755802045418957     
   85.653818586447912     
  -62.932783961454554     
  -85.241030996379010     
  -31.113398406020597     
   84.719199218643055     
  -63.146079673948051     
  -85.395009503423765     
  -30.478004411880775     
   83.805100488190405     
  -63.359756375779490     
  -85.545828179849011     
  -29.849466158219343     
   82.910930403546885     
  -63.573806209909314     
  -85.693520930695044     
  -29.227634180192744     
   82.036115920884995     
  -63.788221403135367     
  -85.838120924422498     
  -28.612363310786105     
   81.180105136080201     
  -64.002994264277973     
  -85.979660614005127     
  -28.003512522265503     
   80.342367239256802     
  -64.218117182416762     
  -86.118171757230712     
  -27.400944767971076     
   79.522384592885160     
  -64.433582625177380     
  -86.253685436359447     
  -26.804526883524439     
   78.719664910730032     
  -64.649383137066536     
  -86.386232077060001     
  -26.214129396693963     
   77.933726839305635     
  -64.865511337853434     
  -86.515841466665236     
  -25.629626445399168     
   77.164105890076868     
  -65.081959920996226     
  -86.642542771906790     
  -25.050895651223591     
   76.410360135878292     
  -65.298721652111936     
  -86.766364555910357     
  -24.477817950204503     
   75.672051497463784     
  -65.515789367488097     
  -86.887334794695803     
  -23.910277563973523     
   74.948766697658726     
  -65.733155972635132     
  -87.005480893140088     
  -23.348161813741083     
   74.240102180453889     
  -65.950814440877721     
  -87.120829700292916     
  -22.791361047387678     
   73.545664372160786     
  -66.168757811983994     
  -87.233407524322871     
  -22.239768564596474     
   72.865082498803474     
  -66.386979190831411     
  -87.343240146848999     
  -21.693280445855457     
   72.197984686808709     
  -66.605471746107810     
  -87.450352836865406     
  -21.151795560704393     
   71.544025134574994     
  -66.824228709046835     
  -87.554770364197651     
  -20.615215372195081     
   70.902857443254717     
  -67.043243372196258     
  -87.656517012481558     
  -20.083443941370668     
   70.274156006258025     
  -67.262509088218408     
  -87.755616591763300     
  -19.556387771323735     
   69.657598173302247     
  -67.482019268721416     
  -87.852092450654169     
  -19.033955785023966     
   69.052876570820075     
  -67.701767383120512     
  -87.945967488143594     
  -18.516059210742814     
   68.459692521641756     
  -67.921746957528242     
  -88.037264164962522     
  -18.002611516830502     
   67.877755496232638     
  -68.141951573672699     
  -88.126004514631120     
  -17.493528350608756     
   67.306785507941612     
  -68.362374867842945     
  -88.212210154155883     
  -16.988727459299191     
   66.746511390855488     
  -68.583010529860715     
  -88.295902294363813     
  -16.488128623867777     
   66.196670700152126     
  -68.803852302077544     
  -88.377101749907524     
  -15.991653593616636     
   65.657007319501247     
  -69.024893978396534     
  -88.455828948988355     
  -15.499226038720376     
   65.127276569965474     
  -69.246129403318051     
  -88.532103942746275     
  -15.010771464445634     
   64.607238083218675     
  -69.467552471008474     
  -88.605946414354449     
  -14.526217178821494     
   64.096661009873955     
  -69.689157124391400     
  -88.677375687854621     
  -14.045492221247439     
   63.595320317396840     
  -69.910937354260540     
  -88.746410736704902     
  -13.568527318866963     
   63.103000023654531     
  -70.132887198413670     
  -88.813070192048798     
  -13.095254818689552     
   62.619487602799794     
  -70.355000740806915     
  -88.877372350749681     
  -12.625608661668554     
   62.144579485746064     
  -70.577272110728870     
  -88.939335183192668     
  -12.159524315525458     
   61.678078294821269     
  -70.799695481993851     
  -88.998976340802272     
  -11.696938728314297     
   61.219791128709154     
  -71.022265072153672     
  -89.056313163360187     
  -11.237790294848978     
   60.769531912075379     
  -71.244975141727480     
  -89.111362686111079     
  -10.782018805508413     
   60.327120078580641     
  -71.467819993449041     
  -89.164141646637148     
  -10.329565404919057     
   59.892380760733793     
  -71.690793971530965     
  -89.214666491522479     
  -9.8803725492135541     
   59.465145029034105     
  -71.913891460945308     
  -89.262953382799253     
  -9.4343839614958078     
   59.045245517296102     
  -72.137106886720105     
  -89.309018204253277     
  -8.9915446201160858     
   58.632525177619804     
  -72.360434713251408     
  -89.352876567506783     
  -8.5518006812839378     
   58.226827781432128     
  -72.583869443630249     
  -89.394543817892298     
  -8.1150994729231964     
   57.828004195976618     
  -72.807405618984120     
  -89.434035040178230     
  -7.6813894414533710     
   57.435905280346184     
  -73.031037817832555     
  -89.471365064161503     
  -7.2506201518507742     
   57.050395430558204     
  -73.254760655456479     
  -89.506548470006422     
  -6.8227421861215873     
   56.671330377819324     
  -73.478568783280622     
  -89.539599593492454     
  -6.3977072082879420     
   56.298584247171441     
  -73.702456888269026     
  -89.570532531079252     
  -5.9754678264341559     
   55.932020822805526     
  -73.926419692332814     
  -89.599361144821003     
  -5.5559776702631138     
   55.571521401518396     
  -74.150451951750284     
  -89.626099067146043     
  -5.1391912597517262     
   55.216959411724041     
  -74.374548456598532     
  -89.650759705455826     
  -4.7250640641637949     
   54.868220423780251     
  -74.598704030196629     
  -89.673356246643692     
  -4.3135524109854426     
   54.525187507425386     
  -74.822913528559752     
  -89.693901661432861     
  -3.9046135046797521     
   54.187752506871284     
  -75.047171839864106     
  -89.712408708596755     
  -3.4982053608782171     
   53.855805591871459     
  -75.271473883922141     
  -89.728889939046297     
  -3.0942868189391808     
   53.529243040993975     
  -75.495814611667953     
  -89.743357699833979     
  -2.6928174961317257     
   53.207966566343501     
  -75.720189004652411     
  -89.755824137941516     
  -2.2937577468841490     
   52.891872774429189     
  -75.944592074547671     
  -89.766301204061421     
  -1.8970687010759297     
   52.580872351111992     
  -76.169018862661076     
  -89.774800656210218     
  -1.5027121584425895     
   52.274869335681394     
  -76.393464439457759     
  -89.781334063202380     
  -1.1106506384249786     
   51.973777545877162     
  -76.617923904091981     
  -89.785912808065518     
 -0.72084730683089959     
   51.677507436039548     
  -76.842392383946759     
  -89.788548091335258     
 -0.33326600106060261     
   51.385978592624738     
  -77.066865034181689     
  -89.789250934241949     
   5.2128838384083234E-002
   51.099108359844791     
  -77.291337037288486     
  -89.788032181768273     
  0.43537215108291949     
   50.816818145654914     
  -77.515803602654174     
  -89.784902505672633     
  0.81649828717532325     
   50.539033639748943     
  -77.740259966131660     
  -89.779872407356009     
   1.1955410394734407     
   50.265679998030890     
  -77.964701389617304     
  -89.772952220658681     
   1.5725336394586726     
   49.996687551286634     
  -78.189123160635461     
  -89.764152114569796     
   1.9475087960933228     
   49.731987121416665     
  -78.413520591929611     
  -89.753482095830805     
   2.3204986995039478     
   49.471513409535639     
  -78.637889021059920     
  -89.740952011456855     
   2.6915350500754656     
   49.215201159088465     
  -78.862223810006981     
  -89.726571551184747     
   3.0606490587686297     
   48.962991069427495     
  -79.086520344781590     
  -89.710350249808357     
   3.4278714917893360     
   48.714821801818033     
  -79.310774035040197     
  -89.692297489440620     
   3.7932326553029716     
   48.470636942449950     
  -79.534980313706001     
  -89.672422501721428     
   4.1567624323713463     
   48.230382424785169     
  -79.759134636595377     
  -89.650734369889108     
   4.5184903005572359     
   47.994003510692323     
  -79.983232482049416     
  -89.627242030820497     
   4.8784453268874284     
   47.761451258112466     
  -80.207269350570499     
  -89.601954276974979     
   5.2366562113232717     
   47.532677540874815     
  -80.431240764463524     
  -89.574879758214465     
   5.5931512928798259     
   47.307630129689898     
  -80.655142267481764     
  -89.546026983685138     
   5.9479585188525084     
   47.086275393669325     
  -80.878969424477177     
  -89.515404323427248     
   6.3011055843050201     
   46.868556429551752     
  -81.102717821054654     
  -89.483020010072664     
   6.6526197575266668     
   46.654447228800962     
  -81.326383063230608     
  -89.448882140399490     
   7.0025281117426665     
   46.443896063933636     
  -81.549960777095038     
  -89.412998676789570     
   7.3508573322221764     
   46.236876499655033     
  -81.773446608477485     
  -89.375377448694096     
   7.6976339059695817     
   46.033346061292590     
  -81.996836222616281     
  -89.336026153925602     
   8.0428840014292842     
   45.833277201634189     
  -82.220125303831125     
  -89.294952359970921     
   8.3866335804415328     
   45.636635373793602     
  -82.443309555198752     
  -89.252163505155451     
   8.7289083457449941     
   45.443393354149009     
  -82.666384698231454     
  -89.207666899801339     
   9.0697337959011044     
   45.253522835079551     
  -82.889346472558444     
  -89.161469727268681     
   9.4091352171642093     
   45.067000416137653     
  -83.112190635609622     
  -89.113579044925061     
   9.7471377202852345     
   44.883798995109665     
  -83.334912962301829     
  -89.064001785092472     
   10.083766212748564     
   44.703901988156389     
  -83.557509244727257     
  -89.012744755866450     
   10.419045477659729     
   44.527284744041786     
  -83.779975291843868     
  -88.959814641889196     
   10.753000113240050     
   44.353934069566193     
  -84.002306929167659     
  -88.905218005059197     
   11.085654618761790     
   44.183830204691297     
  -84.224499998466598     
  -88.848961285149045     
   11.417033345296982     
   44.016963410240400     
  -84.446550357456005     
  -88.791050800358619     
   11.747160570873778     
   43.853317001282882     
  -84.668453879495260     
  -88.731492747810478     
   12.076060448383409     
   43.692887346171226     
  -84.890206453285614     
  -88.670293203930825     
   12.403757103479684     
   43.535658435440247     
  -85.111803982568887     
  -88.607458124817754     
   12.730274541745494     
   43.381633291735113     
  -85.333242385827020     
  -88.542993346484806     
   13.055636791433500     
   43.230800445268677     
  -85.554517595982034     
  -88.476904585019298     
   13.379867794773023     
   43.083162662040159     
  -85.775625560096444     
  -88.409197436745515     
   13.702991514738319     
   42.938719791001240     
  -85.996562239073839     
  -88.339877378175743     
   14.025031913170821     
   42.797470644810510     
  -86.217323607359347     
  -88.268949766035306     
   14.346012943006906     
   42.659425595950239     
  -86.437905652640012     
  -88.196419837090346     
   14.665958634976526     
   42.524586073029354     
  -86.658304375544617     
  -88.122292707926590     
   14.984893030524255     
   42.392965709388811     
  -86.878515789342899     
  -88.046573374666920     
   15.302840273344664     
   42.264571300449298     
  -87.098535919643936     
  -87.969266712588308     
   15.619824558098040     
   42.139421148359986     
  -87.318360804093459     
  -87.890377475651292     
   15.935870216710732     
   42.017527108053535     
  -87.537986492069876     
  -87.809910295934458     
   16.251001670021143     
   41.898912588148647     
  -87.757409044378761     
  -87.727869682973321     
   16.565243514432250     
   41.783593059734258     
  -87.976624532945593     
  -87.644260023031293     
   16.878620462380265     
   41.671596930345522     
  -88.195629040506574     
  -87.559085578276949     
   17.191157439357848     
   41.562948766949965     
  -88.414418660297201     
  -87.472350485790770     
   17.502879555109981     
   41.457677476877024     
  -88.632989495738244     
  -87.384058756562538     
   17.813812136186552     
   41.355814687833828     
  -88.851337660119199     
  -87.294214274356207     
   18.123980746345314     
   41.257397867320293     
  -89.069459276278579     
  -87.202820794414464     
   18.433411230350210     
   41.162460085592770     
  -89.287350476280992     
  -87.109881942136113     
   18.742129680992161     
   41.071049036149340     
  -89.505007401090680     
  -87.015401211561723     
   19.050162548763275     
   40.983200005670405     
  -89.722426200241159     
  -86.919381963817798     
   19.357536548805811     
   40.898970713425506     
  -89.939603031500852     
  -86.821827425372902     
   19.664278829156494     
   40.818403205201058     
  -90.156534060534057     
  -86.722740686167015     
   19.970416853195509     
   40.741557291810238     
  -90.373215460557304     
  -86.622124697701821     
   20.275978532884082     
   40.668488963493616     
  -90.589643411990593     
  -86.519982270869335     
   20.580992200110288     
   40.599261111484154     
  -90.805814102103056     
  -86.416316073722939     
   20.885486658446414     
   40.533938016132382     
  -91.021723724652972     
  -86.311128629092906     
   21.189491193567413     
   40.472592725705574     
  -91.237368479521479     
  -86.204422312011459     
   21.493035639010198     
   40.415297255105081     
  -91.452744572339739     
  -86.096199346992876     
   21.796150368423483     
   40.362129107854152     
  -91.667848214109156     
  -85.986461805229979     
   22.098866336732392     
   40.313177377776704     
  -91.882675620814226     
  -85.875211601470497     
   22.401215167065715     
   40.268521796649061     
  -92.097223013027460     
  -85.762450490851478     
   22.703229080540588     
   40.228265411745106     
  -92.311486615506183     
  -85.648180065472303     
   23.004941071128670     
   40.192497225997450     
  -92.525462656780405     
  -85.532401750793667     
   23.306384800323656     
   40.161329597754545     
  -92.739147368731608     
  -85.415116801862098     
   23.607594772306811     
   40.134865018403119     
  -92.952536986161675     
  -85.296326299281461     
   23.908606259944840     
   40.113227184980147     
  -93.165627746351575     
  -85.176031144972029     
   24.209455463832185     
   40.096528842260923     
  -93.378415888609098     
  -85.054232057737067     
   24.510179430149151     
   40.084907753142716     
  -93.590897653805314     
  -84.930929568565958     
   24.810816238297711     
   40.078491963722271     
  -93.803069283898807     
  -84.806124015650141     
   25.111404928025635     
   40.077429503741655     
  -94.014927021447292     
  -84.679815539206828     
   25.411985649303695     
   40.081865685539739     
  -94.226467109105855     
  -84.552004075978701     
   25.712599641945246     
   40.091964717648807     
  -94.437685789111086     
  -84.422689353430513     
   26.013289377327609     
   40.107884513899492     
  -94.648579302750363     
  -84.291870883709237     
   26.314098511181861     
   40.129809113700929     
  -94.859143889815670     
  -84.159547957232448     
   26.615072079534613     
   40.157914520646678     
  -95.069375788040844     
  -84.025719635937520     
   26.916256438439468     
   40.192401769047741     
  -95.279271232521666     
  -83.890384746212149     
   27.217699451707318     
   40.233466258141483     
  -95.488826455117717     
  -83.753541871461266     
   27.519450448643390     
   40.281331794585789     
  -95.698037683835253     
  -83.615189344246915     
   27.821560437102775     
   40.336214234810576     
  -95.906901142189795     
  -83.475325238044491     
   28.124082043863861     
   40.398359229129859     
  -96.115413048547765     
  -83.333947358589626     
   28.427069738082331     
   40.468008472868661     
  -96.323569615445749     
  -83.191053234740338     
   28.730579801628849     
   40.545431610620298     
  -96.531367048886466     
  -83.046640108889505     
   29.034670538708497     
   40.630898863963850     
  -96.738801547610024     
  -82.900704926842266     
   29.339402280188217     
   40.724704507451776     
  -96.945869302339375     
  -82.753244327231812     
   29.644837563994116     
   40.827152026705150     
  -97.152566494998425     
  -82.604254630311331     
   29.951041204194397     
   40.938565343323084     
  -97.358889297901598     
  -82.453731826190179     
   30.258080444269325     
   41.059281875147654     
  -97.564833872913013     
  -82.301671562433668     
   30.566025058332926     
   41.189657414284156     
  -97.770396370574090     
  -82.148069131065483     
   30.874947488940066     
   41.330072033982105     
  -97.975572929197568     
  -81.992919454770146     
   31.184923029194927     
   41.480914568318390     
  -98.180359673926276     
  -81.836217072476018     
   31.496029888457322     
   41.642609491848681     
  -98.384752715754885     
  -81.677956124105762     
   31.808349459646180     
   41.815589604498371     
  -98.588748150512444     
  -81.518130334502445     
   32.121966381679925     
   42.000323815468661     
  -98.792342057803751     
  -81.356732996522510     
   32.436968810295930     
   42.197295131862681     
  -98.995530499907261     
  -81.193756953187304     
   32.753448523784911     
   42.407023731196084     
  -99.198309520627205     
  -81.029194578873415     
   33.071501201768875     
   42.630049251353064     
  -99.400675144097363     
  -80.863037759441113     
   33.391226571154029     
   42.866946989826211     
  -99.602623373533845     
  -80.695277871329282     
   33.712728673577715     
   43.118321416559695     
  -99.804150189934191     
  -80.525905759434835     
   34.036116084201922     
   43.384813585967876     
  -100.00525155071954     
  -80.354911713759094     
   34.361502186096672     
   43.667096600203749     
  -100.20592338831689     
  -80.182285444767345     
   34.689005410598213     
   43.965886005273319     
  -100.40616160867802     
  -80.008016057351767     
   35.018749555637754     
   44.281933909373492     
  -100.60596208973146     
  -79.832092023312768     
   35.350864059958063     
   44.616042875234527     
  -100.80532067976370     
  -79.654501152209065     
   35.685484381522315     
   44.969049947249957     
  -101.00423319572543     
  -79.475230560614946     
   36.022752256126694     
   45.341856641848011     
  -101.20269542145886     
  -79.294266639522277     
   36.362816180940548     
   45.735401292676777     
  -101.40070310584089     
  -79.111595019843335     
   36.705831690635634     
   46.150691621857035     
  -101.59825196083787     
  -78.927200535922253     
   37.051961877799556     
   46.588788635183960     
  -101.79533765946611     
  -78.741067186746349     
   37.401377792563423     
   47.050813218546828     
  -101.99195583365282     
  -78.553178095035676     
   37.754258891702534     
   47.537968404121806     
  -102.18810207199158     
  -78.363515463669586     
   38.110793654733442     
   48.051514488787063     
  -102.38377191738550     
  -78.172060529499262     
   38.471180013399355     
   48.592800436061239     
  -102.57896086457166     
  -77.978793514424083     
   38.835626016669806     
   49.163255320979289     
  -102.77366435751925     
  -77.783693573303466     
   39.204350431577154     
   49.764400624016851     
  -102.96787778669355     
  -77.586738738633883     
   39.577583436257278     
   50.397847909262595     
  -103.16159648617729     
  -77.387905861804299     
   39.955567295576756     
   51.065323066368883     
  -103.35481573064052     
  -77.187170550518914     
   40.338557218574515     
   51.768649851449538     
  -103.54753073214906     
  -76.984507102241324     
   40.726822092460395     
   52.509786152004935     
  -103.73973663680117     
  -76.779888433288676     
   41.120645488600424     
   53.290801542443425     
  -103.93142852118132     
  -76.573286003316753     
   41.520326500168757     
   54.113923903206725     
  -104.12260138861892     
  -76.364669734742733     
   41.926180929442801     
   54.981507695112846     
  -104.31325016523891     
  -76.154007926826225     
   42.338542237156155     
   55.896089322789550     
  -104.50336969579060     
  -75.941267163965648     
   42.757762907077066     
   56.860362322924480     
  -104.69295473923918     
  -75.726412217636707     
   43.184215624499011     
   57.877217409841634     
  -104.88199996410410     
  -75.509405941687774     
   43.618294755072810     
   58.949741782839084     
  -105.07049994352639     
  -75.290209160253980     
   44.060417818444115     
   60.081243751543525     
  -105.25844915004622     
  -75.068780547841428     
   44.511027146580687     
   61.275269371078174     
  -105.44584195007008     
  -74.845076500807806     
   44.970591666863783     
   62.535619724263739     
  -105.63267259800512     
  -74.619050999603658     
   45.439608814795747     
   63.866372193719855     
  -105.81893523003697     
  -74.390655461051040     
   45.918606606248659     
   65.271913078537096     
  -106.00462385752466     
  -74.159838579649588     
   46.408145954337677     
   66.756947233888894     
  -106.18973235998428     
  -73.926546157117258     
   46.908823058591857     
   68.326547601834903     
  -106.37425447763064     
  -73.690720919056773     
   47.421272165605608     
   69.986164422883306     
  -106.55818380344343     
  -73.452302317645817     
   47.946168398777218     
   71.741682158478184     
  -106.74151377472127     
  -73.211226319111447     
   48.484231014965815     
   73.599440266448966     
  -106.92423766408395     
  -72.967425174531627     
   49.036226816964174     
   75.566285822770524     
  -107.10634856987946     
  -72.720827172587633     
   49.602973960634969     
   77.649621536528684     
  -107.28783940594833     
  -72.471356372380654     
   50.185346122158919     
   79.857445705540471     
  -107.46870289069344     
  -72.218932314662865     
   50.784276964950486     
   82.198431868855309     
  -107.64893153539856     
  -71.963469709240584     
   51.400765203966884     
   84.681967119396433     
  -107.82851763173340     
  -71.704878096337254     
   52.035879957362376     
   87.318252744677679     
  -108.00745323837681     
  -71.443061479311481     
   52.690766852947448     
   90.118353698329003     
  -108.18573016668299     
  -71.177917925914898     
   53.366654505684927     
   93.094316622023712     
  -108.36333996530841     
  -70.909339134949818     
   54.064861880350094     
   96.259250241977327     
  -108.54027390370825     
  -70.637209964606015     
   54.786806257164940     
   99.627445341425144     
  -108.71652295440182     
  -70.361407918720047     
   55.534012097225613     
   103.21449898253735     
  -108.89207777389647     
  -70.081802586377989     
   56.308120839594658     
   107.03745934597551     
  -109.06692868214687     
  -69.798255029817284     
   57.110901784689460     
   111.11497194371252     
  -109.24106564041382     
  -69.510617115169893     
   57.944264074267323     
   115.46748288814076     
  -109.41447822737186     
  -69.218730779494408     
   58.810270195928354     
   120.11740923138071     
  -109.58715561329736     
  -68.922427227091674     
   59.711150765163737     
   125.08940223055004     
  -109.75908653215089     
  -68.621526046974040     
   60.649321281892838     
   130.41057706514164     
  -109.93025925134505     
  -68.315834242244591     
   61.627400609881420     
   136.11083358779871     
  -110.10066153896507     
  -68.005145161065414     
   62.648231861789895     
   142.22317296127426     
  -110.27028062818152     
  -67.689237317263434     
   63.714905658999470     
   148.78410011620707     
  -110.43910317856275     
  -67.367873087091269     
   64.830786409870996     
   155.83404567090676     
  -110.60711523395845     
  -67.040797266685573     
   65.999541752402834     
   163.41789066463329     
  -110.77430217658467     
  -66.707735472473615     
   67.225175932387558     
   171.58552911106366     
  -110.94064867689238     
  -66.368392364140846     
   68.512067400720497     
   180.39255326899459     
  -111.10613863874784     
  -66.022449666763450     
   69.865011550237995     
   189.90101399407968     
  -111.27075513938921     
  -65.669563964999867     
   71.289269155193566     
   200.18033328120273     
  -111.43448036355178     
  -65.309364237974876     
   72.790621654802621     
   211.30833609779694     
  -111.59729553106862     
  -64.941449098399033     
   74.375434175536057     
   223.37247590315653     
  -111.75918081715609     
  -64.565383693598164     
   76.050727744809777     
   236.47125824885299     
  -111.92011526447827     
  -64.180696218781961     
   77.824262181676133     
   250.71591254265815     
  -112.08007668595046     
  -63.786873984513392     
   79.704631525746109     
   266.23236725101833     
  -112.23904155708397     
  -63.383358969998710     
   81.701374280128704     
   283.16357743579971     
  -112.39698489648882     
  -62.969542781521135     
   83.825101110897251     
   301.67229553416280     
  -112.55388013293106     
  -62.544760920425396     
   86.087643327403427     
   321.94436167255810     
  -112.70969895708068     
  -62.108286247007008     
   88.502226039947672     
   344.19266165398619     
  -112.86441115577510     
  -61.659321504401262     
   91.083671002352503     
   368.66185207865669     
  -113.01798442625091     
  -61.196990739663015     
   93.848634892942499     
   395.63410159040859     
  -113.17038416734914     
  -60.720329425793494     
   96.815890654870500     
   425.43602258078164     
  -113.32157324415918     
  -60.228273047095740     
   100.00666082422643     
   458.44715914521271     
  -113.47151172190991     
  -59.719643858740646     
   103.44501451781545     
   495.11034961230388     
  -113.62015656411681     
  -59.193135467096326     
   107.15834213990783     
   535.94456416828393     
  -113.76746128901236     
  -58.647294795818645     
   111.17792637116986     
   581.56076275261137     
  -113.91337557707517     
  -58.080500899661168     
   115.53963209181455     
   632.68176229216738     
  -114.05784482097121     
  -57.490939956159131     
   120.28474530900570     
   690.16715652603409     
  -114.20080960734161     
  -56.876575595429223     
   125.46099898295108     
   755.04492537797228     
  -114.34220511750958     
  -56.235113508163650     
   131.12383592328575     
   828.55171821402757     
  -114.48196043118487     
  -55.563958983830688     
   137.33797380989111     
   912.18476574638555     
  -114.61999771342117     
  -54.860165650423504     
   144.17935955298884     
   1007.7692073340403     
  -114.75623126015616     
  -54.120373180021062     
   151.73762860799400     
   1117.5464282897960     
  -114.89056637126447     
  -53.340731041450638     
   160.11922682016765     
   1244.2910098297925     
  -115.02289801165344     
  -52.516804450915515     
   169.45140939389091     
   1391.4674334621500     
  -115.15310920979337     
  -51.643457389568624     
   179.88741514485727     
   1563.4425094397209     
  -115.28106912813342     
  -50.714705766792363     
   191.61323396565493     
   1765.7773178903842     
  -115.40663071956753     
  -49.723531272253616     
   204.85656384983309     
   2005.6339393635456     
  -115.52962785619380     
  -48.661642816641411     
   219.89881839505938     
   2292.3523039166112     
  -115.64987177761569     
  -47.519167118967651     
   237.09146067443436     
   2638.2786330894301     
  -115.76714665068025     
  -46.284242091225082     
   256.87855042260469     
   3059.9941892775837     
  -115.88120395255896     
  -44.942474448063066     
   279.82850684218704     
   3580.1183400890659     
  -115.99175527116229     
  -43.476204694975493     
   306.67939439285448     
   4230.2424077980895     
  -116.09846293914715     
  -41.863490677864966     
   338.40621245134088     
   5054.9716432670602     
  -116.20092764308207     
  -40.076678897297050     
   376.31849977584307     
   6120.7796239197769     
  -116.29867171252009     
  -38.080321780469291     
   422.22434695524242     
   7522.4788818771240     
  -116.39111607607026     
  -35.828153566657932     
   478.64293856931965     
   9426.8526124582295     
  -116.47754764704878     
  -33.258185387327678     
   549.34433316275795     
   12031.443880210105     
  -116.55707171712420     
  -30.285874148760016     
   639.58016226433188     
   15948.658693436433     
  -116.62853982868987     
  -26.788935986936337     
   759.19510246510788     
   21237.831078791438     
  -116.69043535815619     
  -22.594751141883556     
   918.47883555604028     
   32038.626142842906     
  -116.74068113975520     
  -17.401632723924916     
   1158.7685316273676     
   41765.782727199148     
  -116.77629032788722     
  -10.824681639653251     
   1472.0119020813545     
   95339.780309860231     
  -116.79266227353101     
  -1.6770012484363468     
   2187.0602544053227     
   80952.931321904456     
  -116.78192076051016     
   10.776167485875678     
   2794.2072393195931     
   622961.60689095687     
  -116.72778277144205     
   36.427733811679943     
   7466.4192910018774     
   514559.87177715055     
  -116.58200831834758     
   83.407827862509691     
   11325.618329330424     
   514559.87177715055     
 -0.59259259259259256     
   1.3333333396430744     
 -0.29613779540777557     
   5797.3306778740107     
 -0.59259125925954326     
   1.3333327647594757     
 -0.27874580337415356     
   34980.120967774237     
 -0.59259115074938229     
   1.3333327200843619     
 -0.27020547783549420     
  -121164.46720392870     
 -0.59259103340838026     
   1.3333326697098034     
 -0.30219500312294167     
   94218.649973404521     
 -0.59259090651786084     
   1.3333326147512492     
 -0.27529521894345554     
  -46676.917002130234     
 -0.59259076930065957     
   1.3333325566052816     
 -0.28970619783004414     
   26336.596112847586     
 -0.59259062091636472     
   1.3333324931020105     
 -0.28091333370060506     
   4184.2349929698757     
 -0.59259046045616959     
   1.3333324256706542     
 -0.27940267559264059     
  -27623.637324687374     
 -0.59259028693730664     
   1.3333323515446307     
 -0.29018743304493066     
   26155.984640744911     
 -0.59259009929702855     
   1.3333322714223517     
 -0.27914461305818122     
  -25168.518145912167     
 -0.59258989638609871     
   1.3333321847113511     
 -0.29063529927494514     
   28075.875715407321     
 -0.59258967696175324     
   1.3333320913336915     
 -0.27677409287679289     
  -22454.358810138558     
 -0.59258943968008870     
   1.3333319906900631     
 -0.28876212167079718     
   11217.900285247337     
 -0.59258918308783226     
   1.3333318807951196     
 -0.28228565560104302     
  -1929.5831472102636     
 -0.59258890561343991     
   1.3333317630537254     
 -0.28349032926691570     
  -1695.9130649765380     
 -0.59258860555747195     
   1.3333316352014577     
 -0.28463528555185069     
   1254.1251492941451     
 -0.59258828108218453     
   1.3333314968884173     
 -0.28371968594711339     
  -399.20876936709050     
 -0.59258793020027400     
   1.3333313474771045     
 -0.28403485545417528     
   113.20158272853588     
 -0.59258755076270564     
   1.3333311858441146     
 -0.28393821120448332     
   740.28531986519931     
 -0.59258714044555161     
   1.3333310112970651     
 -0.28325476858632487     
  -1954.5544034262457     
 -0.59258669673575792     
   1.3333308221229825     
 -0.28520609571783639     
   1863.7750634465895     
 -0.59258621691575331     
   1.3333306175752901     
 -0.28319396951467446     
  -737.74276191217757     
 -0.59258569804680461     
   1.3333303968288166     
 -0.28405525291559608     
   52.468585201371525     
 -0.59258513695101911     
   1.3333301577828360     
 -0.28398901298421031     
   4.8047896313203866     
 -0.59258453019188106     
   1.3333298993157874     
 -0.28398245343041767     
   192.03680833939069     
 -0.59258387405320467     
   1.3333296199567468     
 -0.28369894642174154     
  -303.44668775288085     
 -0.59258316451637427     
   1.3333293177557974     
 -0.28418338767811380     
   99.785721229073459     
 -0.59258239723573258     
   1.3333289907812884     
 -0.28401111892068376     
   110.42964365640165     
 -0.59258156751196545     
   1.3333286374322189     
 -0.28380495949705864     
  -160.05865089328765     
 -0.59258067026332117     
   1.3333282552479500     
 -0.28412808859831251     
   184.97259497280913     
 -0.59257969999448790     
   1.3333278420192263     
 -0.28372427242395870     
  -145.01654064913737     
 -0.59257865076293748     
   1.3333273952092188     
 -0.28406662473329203     
   5.4689548471233804     
 -0.59257751614253173     
   1.3333269117571755     
 -0.28405266299610377     
   85.996484241690496     
 -0.59257628918416583     
   1.3333263891918368     
 -0.28381525506817185     
  -54.256402441102026     
 -0.59257496237320939     
   1.3333258241738077     
 -0.28397722892180022     
  -9.4980859811687637     
 -0.59257352758348514     
   1.3333252129658146     
 -0.28400789155288919     
   35.934791461604810     
 -0.59257197602750133     
   1.3333245521263919     
 -0.28388244236616095     
  -24.341554616234536     
 -0.59257029820263474     
   1.3333238375483281     
 -0.28397433494363977     
  -1.3385642890630542     
 -0.59256848383293492     
   1.3333230646835206     
 -0.28397979944773732     
   9.1171351451686178     
 -0.59256652180619207     
   1.3333222289721074     
 -0.28393955098346113     
   1.6329207890204795     
 -0.59256440010588407     
   1.3333213253247309     
 -0.28393175563668049     
  -12.948070514099483     
 -0.59256210573758639     
   1.3333203480345215     
 -0.28399859845879666     
   13.148981637627879     
 -0.59255962464939360     
   1.3333192912220480     
 -0.28392519420287421     
  -6.4324419130827524     
 -0.59255694164586492     
   1.3333181484729377     
 -0.28396402572326107     
   1.2545475680233760     
 -0.59255404029496883     
   1.3333169126571911     
 -0.28395583589009554     
   2.2199095647780305     
 -0.59255090282745482     
   1.3333155763236240     
 -0.28394016467742034     
  -3.9603451029741334     
 -0.59254751002803774     
   1.3333141311986265     
 -0.28397039757369108     
   1.6338622039205704     
 -0.59254384111772862     
   1.3333125684194396     
 -0.28395690976030230     
   8.1197108372279794E-002
 -0.59253987362659044     
   1.3333108784994228     
 -0.28395618491373664     
  0.17794779867728802     
 -0.59253558325614175     
   1.3333090510570851     
 -0.28395446709418148     
 -0.68270574837479414     
 -0.59253094373056503     
   1.3333070748738129     
 -0.28396159394851228     
  0.48609314128613884     
 -0.59252592663580939     
   1.3333049378573265     
 -0.28395610659151038     
 -0.60065559702076243     
 -0.59252050124560274     
   1.3333026269172528     
 -0.28396343903375648     
  0.51484407480601690     
 -0.59251463433330953     
   1.3333001279043777     
 -0.28395664264454679     
 -0.55390730422778134     
 -0.59250828996848182     
   1.3332974255099097     
 -0.28396454977702179     
  0.20446418125581922     
 -0.59250142929686023     
   1.3332945031629544     
 -0.28396139347494748     
  0.11684071909276875     
 -0.59249401030247739     
   1.3332913430160558     
 -0.28395944302439691     
 -0.51425498246193146     
 -0.59248598755041015     
   1.3332879256438834     
 -0.28396872624415059     
  0.40958215874732007     
 -0.59247731190860653     
   1.3332842301485046     
 -0.28396073083755924     
 -0.39759187772091892     
 -0.59246793024708488     
   1.3332802339010963     
 -0.28396912382217476     
  0.15837143749699140     
 -0.59245778511266911     
   1.3332759123921016     
 -0.28396550859841896     
 -0.22566452638129431     
 -0.59244681437726709     
   1.3332712391711343     
 -0.28397107918615172     
   9.1816156498473078E-002
 -0.59243495085754594     
   1.3332661856032701     
 -0.28396862822610164     
 -0.11630833474692577     
 -0.59242212190367605     
   1.3332607207539044     
 -0.28397198565915271     
  -8.6792161517009234E-002
 -0.59240824895463384     
   1.3332548110974523     
 -0.28397469495498001     
   1.4628304901747487E-003
 -0.59239324705734309     
   1.3332484204675275     
 -0.28397464557517987     
  -8.7776962321117036E-002
 -0.59237702434671824     
   1.3332415097127739     
 -0.28397784974312323     
  -4.5953847281604877E-002
 -0.59235948148343520     
   1.3332340364764086     
 -0.28397966373776795     
  -5.6938514036822437E-002
 -0.59234051104599383     
   1.3332259549878180     
 -0.28398209426030796     
  -6.0049221783415728E-002
 -0.59231999687336256     
   1.3332172157261655     
 -0.28398486617785468     
  -5.0292366340658319E-002
 -0.59229781335419218     
   1.3332077651522869     
 -0.28398737664414753     
  -6.0989151798724404E-002
 -0.59227382465826173     
   1.3331975453611888     
 -0.28399066882979940     
  -4.5451972844146128E-002
 -0.59224788390546890     
   1.3331864937406570     
 -0.28399332199237659     
  -6.8371950996119202E-002
 -0.59221983226729680     
   1.3331745425632480     
 -0.28399763786379306     
  -4.6242270261837373E-002
 -0.59218949799528131     
   1.3331616185972461     
 -0.28400079438762188     
  -5.8639680774523084E-002
 -0.59215669537055660     
   1.3331476426603830     
 -0.28400512292250796     
  -5.6865526577155615E-002
 -0.59212122356808428     
   1.3331325290886966     
 -0.28400966210653122     
  -5.3719195543792765E-002
 -0.59208286542864874     
   1.3331161852703655     
 -0.28401429911218318     
  -5.5519107846183767E-002
 -0.59204138613114732     
   1.3330985110431481     
 -0.28401948150112094     
  -5.7571087103872438E-002
 -0.59199653175710132     
   1.3330793980704596     
 -0.28402529277515404     
  -5.3411903929160696E-002
 -0.59194802773866173     
   1.3330587292096965     
 -0.28403112298765465     
  -5.6535295333478106E-002
 -0.59189557718068164     
   1.3330363777701608     
 -0.28403779636050908     
  -5.6094982017664698E-002
 -0.59183885904667233     
   1.3330122067224923     
 -0.28404495662621254     
  -5.4492783967134535E-002
 -0.59177752619763635     
   1.3329860678952066     
 -0.28405247845634485     
  -5.6627398966882965E-002
 -0.59171120327189231     
   1.3329578010258918     
 -0.28406093106066338     
  -5.4956085145734607E-002
 -0.59163948439305325     
   1.3329272327915724     
 -0.28406980178560870     
  -5.5911176246243227E-002
 -0.59156193069228824     
   1.3328941757491626     
 -0.28407956114597199     
  -5.5550335619931952E-002
 -0.59147806762989530     
   1.3328584271630324     
 -0.28409004663796383     
  -5.5571680926474340E-002
 -0.59138738210001185     
   1.3328197677767768     
 -0.28410138982411526     
  -5.5819560733755436E-002
 -0.59128931930100492     
   1.3327779604458241     
 -0.28411371086334708     
  -5.5457985070578947E-002
 -0.59118327935269255     
   1.3327327486896576     
 -0.28412694831577850     
  -5.5713928000656672E-002
 -0.59106861364005070     
   1.3326838551043905     
 -0.28414132913095358     
  -5.5693991274343622E-002
 -0.59094462086145194     
   1.3326309796448477     
 -0.28415687473023082     
  -5.5608168032964922E-002
 -0.59081054275774159     
   1.3325737977870420     
 -0.28417365956668816     
  -5.5742022920904230E-002
 -0.59066555949659283     
   1.3325119585119050     
 -0.28419185408874809     
  -5.5621906737313216E-002
 -0.59050878468457246     
   1.3324450821416256     
 -0.28421148693198889     
  -5.5732909547446051E-002
 -0.59033925997718451     
   1.3323727579901361     
 -0.28423275991741570     
  -5.5695972464297042E-002
 -0.59015594925484105     
   1.3322945418172103     
 -0.28425574890881611     
  -5.5724561644578001E-002
 -0.58995773233020798     
   1.3322099530833116     
 -0.28428062156619399     
  -5.5718169390639914E-002
 -0.58974339814969867     
   1.3321184719647230     
 -0.28430751534112897     
  -5.5823623623037284E-002
 -0.58951163744901069     
   1.3320195361210263     
 -0.28433665284544374     
  -5.5482893842181927E-002
 -0.58926103481951797     
   1.3319125372414087     
 -0.28436796931755087     
  -5.5879655140927964E-002
 -0.58593303164934230     
   1.3304896496512870     
 -0.28478706673110787     
  -5.6100653408847075E-002
 -0.58260858832095386     
   1.3290646624303799     
 -0.28520782163167419     
  -5.6320640431417587E-002
 -0.57928771009377311     
   1.3276375673102134     
 -0.28563022643490982     
  -5.6542802629316866E-002
 -0.57597040224789409     
   1.3262083560004896     
 -0.28605429745462974     
  -5.6766342003161691E-002
 -0.57265667008422605     
   1.3247770201443039     
 -0.28648004501965341     
  -5.6991449403553891E-002
 -0.56934651892463806     
   1.3233435513295293     
 -0.28690748089018009     
  -5.7218135909042928E-002
 -0.56603995411210317     
   1.3219079410850301     
 -0.28733661690949791     
  -5.7446375822606283E-002
 -0.56273698101084590     
   1.3204701808809360     
 -0.28776746472816744     
  -5.7676236836828827E-002
 -0.55943760500648931     
   1.3190302621278545     
 -0.28820003650444365     
  -5.7907694147746352E-002
 -0.55614183150620555     
   1.3175881761760670     
 -0.28863434421055179     
  -5.8140781835991390E-002
 -0.55284966593886642     
   1.3161439143153548     
 -0.28907040007432172     
  -5.8375513722241874E-002
 -0.54956111375519590     
   1.3146974677741010     
 -0.28950821642723851     
  -5.8611914415174160E-002
 -0.54627618042792447     
   1.3132488277185694     
 -0.28994780578535229     
  -5.8849979093389515E-002
 -0.54299487145194514     
   1.3117979852525348     
 -0.29038918062855273     
  -5.9089753875990414E-002
 -0.53971719234447013     
   1.3103449314165068     
 -0.29083235378262268     
  -5.9331231344283919E-002
 -0.53644314864519049     
   1.3088896571870059     
 -0.29127733801770478     
  -5.9574442803339678E-002
 -0.53317274591643626     
   1.3074321534761149     
 -0.29172414633872984     
  -5.9819405452765595E-002
 -0.52990598974333880     
   1.3059724111305688     
 -0.29217279187962558     
  -6.0066134866459897E-002
 -0.52664288573399498     
   1.3045104209311420     
 -0.29262328789112402     
  -6.0314641931186297E-002
 -0.52338343951963273     
   1.3030461735921501     
 -0.29307564770560790     
  -6.0564966999959668E-002
 -0.52012765675477812     
   1.3015796597604909     
 -0.29352988495810761     
  -6.0817096083942646E-002
 -0.51687554311742501     
   1.3001108700151489     
 -0.29398601317873718     
  -6.1071092534875755E-002
 -0.51362710430920533     
   1.2986397948662700     
 -0.29444404637274879     
  -6.1326922990051436E-002
 -0.51038234605556265     
   1.2971664247546002     
 -0.29490399829517416     
  -6.1584659539143327E-002
 -0.50714127410592580     
   1.2956907500507582     
 -0.29536588324171775     
  -6.1844280244754912E-002
 -0.50390389423388604     
   1.2942127610542948     
 -0.29582971534355340     
  -6.2105833450853909E-002
 -0.50067021223737485     
   1.2927324479931999     
 -0.29629550909443481     
  -6.2369321234384836E-002
 -0.49744023393884435     
   1.2912498010229547     
 -0.29676327900369270     
  -6.2634781443882070E-002
 -0.49421396518544919     
   1.2897648102257842     
 -0.29723303986452176     
  -6.2902216218441109E-002
 -0.49099141184923101     
   1.2882774656099074     
 -0.29770480648616010     
  -6.3171665130090593E-002
 -0.48777257982730404     
   1.2867877571087554     
 -0.29817859397463575     
  -6.3443136148350010E-002
 -0.48455747504204350     
   1.2852956745800794     
 -0.29865441749574839     
  -6.3716661989243695E-002
 -0.48134610344127549     
   1.2838012078051884     
 -0.29913229246066775     
  -6.3992255449674434E-002
 -0.47813847099846940     
   1.2823043464880954     
 -0.29961223437654028     
  -6.4269948442535696E-002
 -0.47493458371293196     
   1.2808050802546793     
 -0.30009425898985931     
  -6.4549752576759045E-002
 -0.47173444761000383     
   1.2793033986518692     
 -0.30057838213418497     
  -6.4831707455198451E-002
 -0.46853806874125792     
   1.2777992911466836     
 -0.30106461994009898     
  -6.5115818559446870E-002
 -0.46534545318470050     
   1.2762927471253851     
 -0.30155298857929486     
  -6.5402124973989950E-002
 -0.46215660704497386     
   1.2747837558926454     
 -0.30204350451659978     
  -6.5690641378557707E-002
 -0.45897153645356176     
   1.2732723066705365     
 -0.30253618432693896     
  -6.5981396444564300E-002
 -0.45579024756899678     
   1.2717583885977184     
 -0.30303104480027321     
  -6.6274416416661708E-002
 -0.45261274657707024     
   1.2702419907284093     
 -0.30352810292339816     
  -6.6569724676201980E-002
 -0.44943903969104443     
   1.2687231020314547     
 -0.30402737585846967     
  -6.6867344980636678E-002
 -0.44626913315186717     
   1.2672017113894438     
 -0.30452888094582442     
  -6.7167309270438291E-002
 -0.44310303322838868     
   1.2656778075976660     
 -0.30503263576535272     
  -6.7469642525730719E-002
 -0.43994074621758122     
   1.2641513793630419     
 -0.30553865808429570     
  -6.7774360676370271E-002
 -0.43678227844476103     
   1.2626224153033576     
 -0.30604696578936846     
  -6.8081516422185906E-002
 -0.43362763626381251     
   1.2610909039459779     
 -0.30655757716253484     
  -6.8391104014131565E-002
 -0.43047682605741583     
   1.2595568337269649     
 -0.30707051044264089     
  -6.8703183985496741E-002
 -0.42732985423727593     
   1.2580201929900521     
 -0.30758578432253209     
  -6.9017762674189409E-002
 -0.42418672724435535     
   1.2564809699853892     
 -0.30810341754258852     
  -6.9334878540366851E-002
 -0.42104745154910900     
   1.2549391528687037     
 -0.30862342913164126     
  -6.9654559699194818E-002
 -0.41791203365172180     
   1.2533947297000512     
 -0.30914583832938525     
  -6.9976836418278399E-002
 -0.41478048008234930     
   1.2518476884427212     
 -0.30967066460252229     
  -7.0301737147793142E-002
 -0.41165279740136090     
   1.2502980169621372     
 -0.31019792763113074     
  -7.0629293253744063E-002
 -0.40852899219958599     
   1.2487457030247331     
 -0.31072764733053382     
  -7.0959543019694024E-002
 -0.40540907109856283     
   1.2471907342966486     
 -0.31125984390318151     
  -7.1292500189395966E-002
 -0.40229304075079092     
   1.2456330983427542     
 -0.31179453765460202     
  -7.1628221431668734E-002
 -0.39918090783998533     
   1.2440727826253295     
 -0.31233174931533952     
  -7.1966721763549943E-002
 -0.39607267908133525     
   1.2425097745027196     
 -0.31287149972856615     
  -7.2308035865858919E-002
 -0.39296836122176482     
   1.2409440612284044     
 -0.31341380999756008     
  -7.2652208950479899E-002
 -0.38986796104019705     
   1.2393756299494987     
 -0.31395870156468869     
  -7.2999263520800925E-002
 -0.38677148534782158     
   1.2378044677054842     
 -0.31450619604109470     
  -7.3349238434305894E-002
 -0.38367894098836497     
   1.2362305614270581     
 -0.31505631532935197     
  -7.3702172473211133E-002
 -0.38059033483836457     
   1.2346538979346775     
 -0.31560908162290108     
  -7.4058095472206917E-002
 -0.37750567380744576     
   1.2330744639372728     
 -0.31616451733894263     
  -7.4417048262154159E-002
 -0.37442496483860233     
   1.2314922460309232     
 -0.31672264520090876     
  -7.4779069962966557E-002
 -0.37134821490848052     
   1.2299072306973569     
 -0.31728348822563102     
  -7.5144187435877072E-002
 -0.36827543102766647     
   1.2283194043027144     
 -0.31784706963140008     
  -7.5512455913118101E-002
 -0.36520662024097700     
   1.2267287530960089     
 -0.31841341305074849     
  -7.5883898324163798E-002
 -0.36214178962775445     
   1.2251352632076615     
 -0.31898254228817974     
  -7.6258562758590928E-002
 -0.35908094630216464     
   1.2235389206481690     
 -0.31955448150886917     
  -7.6636491928089231E-002
 -0.35602409741349883     
   1.2219397113064010     
 -0.32012925519832980     
  -7.7017712033533511E-002
 -0.35297125014647956     
   1.2203376209483088     
 -0.32070688803858133     
  -7.7402288722683218E-002
 -0.34992241172156979     
   1.2187326352152024     
 -0.32128740520400145     
  -7.7790238736879999E-002
 -0.34687758939528679     
   1.2171247396222060     
 -0.32187083199452804     
  -7.8181621309575330E-002
 -0.34383679046051907     
   1.2155139195568339     
 -0.32245719415434987     
  -7.8576474088126666E-002
 -0.34080002224684786     
   1.2139001602771728     
 -0.32304651771001081     
  -7.8974846597801227E-002
 -0.33776729212087259     
   1.2122834469102490     
 -0.32363882905949432     
  -7.9376769543626421E-002
 -0.33473860748654061     
   1.2106637644505227     
 -0.32423415483107154     
  -7.9782313551835779E-002
 -0.33171397578548067     
   1.2090410977579882     
 -0.32483252218271030     
  -8.0191492435366316E-002
 -0.32869340449734141     
   1.2074154315565915     
 -0.32543395837597555     
  -8.0604389574034860E-002
 -0.32567690114013337     
   1.2057867504324071     
 -0.32603849129778079     
  -8.1021020370475247E-002
 -0.32266447327057640     
   1.2041550388317863     
 -0.32664614895055938     
  -8.1441456368008744E-002
 -0.31965612848445063     
   1.2025202810597266     
 -0.32725695987331943     
  -8.1865735667008208E-002
 -0.31665187441695264     
   1.2008824612778162     
 -0.32787095289082202     
  -8.2293911434461117E-002
 -0.31365171874305603     
   1.1992415635025226     
 -0.32848815722658042     
  -8.2726041988034835E-002
 -0.31065566917787679     
   1.1975975716031024     
 -0.32910860254149071     
  -8.3162160634353485E-002
 -0.30766373347704368     
   1.1959504692998832     
 -0.32973231874624837     
  -8.3602349388245331E-002
 -0.30467591943707284     
   1.1943002401621010     
 -0.33035933636666021     
  -8.4046630576700629E-002
 -0.30169223489574848     
   1.1926468676059443     
 -0.33098968609598545     
  -8.4495085119756716E-002
 -0.29871268773250742     
   1.1909903348926183     
 -0.33162339923438366     
  -8.4947755678500311E-002
 -0.29573728586882980     
   1.1893306251260276     
 -0.33226050740197238     
  -8.5404699770369394E-002
 -0.29276603726863443     
   1.1876677212508970     
 -0.33290104265025017     
  -8.5865978622373593E-002
 -0.28979894993867966     
   1.1860016060505465     
 -0.33354503748991793     
  -8.6331652188920055E-002
 -0.28683603192896967     
   1.1843322621446184     
 -0.33419252488133488     
  -8.6801774692302130E-002
 -0.28387729133316636     
   1.1826596719869362     
 -0.33484353819152712     
  -8.7276412482462012E-002
 -0.28092273628900666     
   1.1809838178632446     
 -0.33549811128514562     
  -8.7755626077823307E-002
 -0.27797237497872573     
   1.1793046818888298     
 -0.33615627848072926     
  -8.8239476536872058E-002
 -0.27502621562948598     
   1.1776222460062411     
 -0.33681807455475582     
  -8.8728032142187857E-002
 -0.27208426651381185     
   1.1759364919828648     
 -0.33748353479582222     
  -8.9221353056229052E-002
 -0.26914653595003080     
   1.1742474014085158     
 -0.33815269494374395     
  -8.9719510487035109E-002
 -0.26621303230272025     
   1.1725549556929755     
 -0.33882559127239670     
  -9.0222571554493453E-002
 -0.26328376398316095     
   1.1708591360633969     
 -0.33950226055905541     
  -9.0730601580674058E-002
 -0.26035873944979659     
   1.1691599235618220     
 -0.34018274007091043     
  -9.1243673613888771E-002
 -0.25743796720869988     
   1.1674572990425871     
 -0.34086706762301461     
  -9.1761863569977870E-002
 -0.25452145581404517     
   1.1657512431695300     
 -0.34155528159978943     
  -9.2285231720923205E-002
 -0.25160921386858809     
   1.1640417364134363     
 -0.34224742083769638     
  -9.2813867848839854E-002
 -0.24870125002415142     
   1.1623287590492257     
 -0.34294352484656265     
  -9.3347833945872566E-002
 -0.24579757298211855     
   1.1606122911531065     
 -0.34364363360115674     
  -9.3887215034282795E-002
 -0.24289819149393352     
   1.1588923125998187     
 -0.34434778771391383     
  -9.4432089860265536E-002
 -0.24000311436160865     
   1.1571688030595644     
 -0.34505602838786581     
  -9.4982530207798815E-002
 -0.23711235043823919     
   1.1554417419951837     
 -0.34576839736442433     
  -9.5538624593222071E-002
 -0.23422590862852577     
   1.1537111086591503     
 -0.34648493704887351     
  -9.6100455566483417E-002
 -0.23134379788930406     
   1.1519768820903642     
 -0.34720569046562211     
  -9.6668104269142990E-002
 -0.22846602723008269     
   1.1502390411110810     
 -0.34793070124764069     
  -9.7241656207330746E-002
 -0.22559260571358866     
   1.1484975643237889     
 -0.34866001366919563     
  -9.7821205134768136E-002
 -0.22272354245632095     
   1.1467524301078467     
 -0.34939367270770644     
  -9.8406830543018492E-002
 -0.21985884662911248     
   1.1450036166162354     
 -0.35013172393677905     
  -9.8998634079161457E-002
 -0.21699852745770015     
   1.1432511017721625     
 -0.35087421369237276     
  -9.9596698097548148E-002
 -0.21414259422330373     
   1.1414948632656112     
 -0.35162118892810440     
 -0.10020112621701985     
 -0.21129105626321310     
   1.1397348785498542     
 -0.35237269737473204     
 -0.10081200602937149     
 -0.20844392297138464     
   1.1379711248378674     
 -0.35312878741995235     
 -0.10142944487720454     
 -0.20560120379904642     
   1.1362035790986762     
 -0.35388950825653137     
 -0.10205353331254598     
 -0.20276290825531279     
   1.1344322180536439     
 -0.35465490975637548     
 -0.10268438265318970     
 -0.19992904590780813     
   1.1326570181726874     
 -0.35542504262627439     
 -0.10332208768269448     
 -0.19709962638330045     
   1.1308779556704120     
 -0.35619995828389461     
 -0.10396676191040667     
 -0.19427465936834434     
   1.1290950065022067     
 -0.35697970899822262     
 -0.10461851021466008     
 -0.19145415460993429     
   1.1273081463601491     
 -0.35776434782483257     
 -0.10527744261380469     
 -0.18863812191616786     
   1.1255173506689760     
 -0.35855392864443614     
 -0.10594367137281559     
 -0.18582657115691931     
   1.1237225945819154     
 -0.35934850617973224     
 -0.10661731434748457     
 -0.18301951226452368     
   1.1219238529763726     
 -0.36014813603733836     
 -0.10729848396823218     
 -0.18021695523447179     
   1.1201211004496117     
 -0.36095287466710013     
 -0.10798730380264789     
 -0.17741891012611605     
   1.1183143113143299     
 -0.36176277944561996     
 -0.10868389186798878     
 -0.17462538706338757     
   1.1165034595941292     
 -0.36257790863462991     
 -0.10938837550486515     
 -0.17183639623552457     
   1.1146885190189153     
 -0.36339832145091638     
 -0.11010088189759805     
 -0.16905194789781269     
   1.1128694630201252     
 -0.36422407806514834     
 -0.11082153541706598     
 -0.16627205237233678     
   1.1110462647260104     
 -0.36505523958077635     
 -0.11155047487996773     
 -0.16349672004874530     
   1.1092188969567025     
 -0.36589186814237612     
 -0.11228782925288273     
 -0.16072596138502676     
   1.1073873322191921     
 -0.36673402686177270     
 -0.11303374302584758     
 -0.15795978690829890     
   1.1055515427022016     
 -0.36758177993446661     
 -0.11378834633036784     
 -0.15519820721561089     
   1.1037115002710356     
 -0.36843519253194434     
 -0.11455179660352356     
 -0.15244123297475845     
   1.1018671764621895     
 -0.36929433100647080     
 -0.11532422392033771     
 -0.14968887492511276     
   1.1000185424779587     
 -0.37015926268587329     
 -0.11610579431313707     
 -0.14694114387846269     
   1.0981655691808858     
 -0.37103005614322182     
 -0.11689664794112810     
 -0.14419805071987149     
   1.0963082270880209     
 -0.37190678100278030     
 -0.11769694453750967     
 -0.14145960640854746     
   1.0944464863652970     
 -0.37278950808681161     
 -0.11850685003185746     
 -0.13872582197872929     
   1.0925803168214248     
 -0.37367830946205055     
 -0.11932651441635123     
 -0.13599670854058665     
   1.0907096879019691     
 -0.37457325832017319     
 -0.12015611681450700     
 -0.13327227728113555     
   1.0888345686831780     
 -0.37547442919628199     
 -0.12099581569797724     
 -0.13055253946516970     
   1.0869549278656523     
 -0.37638189781401682     
 -0.12184579636912429     
 -0.12783750643620748     
   1.0850707337679002     
 -0.37729574128678522     
 -0.12270622318469859     
 -0.12512718961745550     
   1.0831819543197816     
 -0.37821603796067049     
 -0.12357728991946304     
 -0.12242160051278846     
   1.0812885570557924     
 -0.37914286763506644     
 -0.12445917178154342     
 -0.11972075070774625     
   1.0793905091081462     
 -0.38007631142342801     
 -0.12535206395871679     
 -0.11702465187054828     
   1.0774877771998297     
 -0.38101645190311839     
 -0.12625615890621267     
 -0.11433331575312558     
   1.0755803276373346     
 -0.38196337309491502     
 -0.12717165157657406     
 -0.11164675419217114     
   1.0736681263033929     
 -0.38291716048173929     
 -0.12809874920525199     
 -0.10896497911020862     
   1.0717511386494367     
 -0.38387790110077868     
 -0.12903765358408525     
 -0.10628800251668025     
   1.0698293296879280     
 -0.38484568350265935     
 -0.12998857866105540     
 -0.10361583650905386     
   1.0679026639845648     
 -0.38582059784261724     
 -0.13095174473148066     
 -0.10094849327395003     
   1.0659711056501382     
 -0.38680273592810333     
 -0.13192736245551939     
  -9.8285985088289271E-002
   1.0640346183324516     
 -0.38779219114651975     
 -0.13291566973042668     
  -9.5628324320460145E-002
   1.0620931652079115     
 -0.38878905866949798     
 -0.13391689111560401     
  -9.2975523431508472E-002
   1.0601467089728556     
 -0.38979343535286498     
 -0.13493126607657657     
  -9.0327594976348319E-002
   1.0581952118348523     
 -0.39080541984843931     
 -0.13595903704659562     
  -8.7684551604995192E-002
   1.0562386355036655     
 -0.39182511262628877     
 -0.13700045055168297     
  -8.5046406063821980E-002
   1.0542769411820863     
 -0.39285261600542642     
 -0.13805576308871792     
  -8.2413171196838095E-002
   1.0523100895565012     
 -0.39388803422859175     
 -0.13912523158743351     
  -7.9784859946992512E-002
   1.0503380407872660     
 -0.39493147346549751     
 -0.14020912525610763     
  -7.7161485357501086E-002
   1.0483607544988400     
 -0.39598304190491834     
 -0.14130771438205500     
  -7.4543060573198927E-002
   1.0463781897696707     
 -0.39704284976278376     
 -0.14242127752698272     
  -7.1929598841918227E-002
   1.0443903051219032     
 -0.39811100934423616     
 -0.14355010348497940     
  -6.9321113515892235E-002
   1.0423970585107416     
 -0.39918763512037347     
 -0.14469448069571719     
  -6.6717618053186142E-002
   1.0403984073136268     
 -0.40027284372559135     
 -0.14585471187734664     
  -6.4119126019155231E-002
   1.0383943083191509     
 -0.40136675406467148     
 -0.14703110206943912     
  -6.1525651087931225E-002
   1.0363847177156638     
 -0.40246948733019228     
 -0.14822396728049178     
  -5.8937207043937366E-002
   1.0343695910796264     
 -0.40358116708479597     
 -0.14943362865803542     
  -5.6353807783433026E-002
   1.0323488833636651     
 -0.40470191929973121     
 -0.15066041632582058     
  -5.3775467316088489E-002
   1.0303225488843604     
 -0.40583187242217489     
 -0.15190466938569389     
  -5.1202199766590684E-002
   1.0282905413096985     
 -0.40697115744256757     
 -0.15316673424040625     
  -4.8634019376280674E-002
   1.0262528136462186     
 -0.40811990794937059     
 -0.15444696646851316     
  -4.6070940504823660E-002
   1.0242093182258505     
 -0.40927826019788449     
 -0.15574573015372226     
  -4.3512977631912302E-002
   1.0221600066924206     
 -0.41044635317403738     
 -0.15706340007792793     
  -4.0960145359004212E-002
   1.0201048299877991     
 -0.41162432867462184     
 -0.15840035674613548     
  -3.8412458411094502E-002
   1.0180437383377370     
 -0.41281233135021789     
 -0.15975700075786867     
  -3.5869931638524290E-002
   1.0159766812372217     
 -0.41401050885590185     
 -0.16113372163023540     
  -3.3332580018825983E-002
   1.0139036074356615     
 -0.41521901176812859     
 -0.16253094777101115     
  -3.0800418658606436E-002
   1.0118244649215502     
 -0.41643799387641123     
 -0.16394909342095629     
  -2.8273462795468871E-002
   1.0097392009066666     
 -0.41766761207706837     
 -0.16538859857396768     
  -2.5751727799974537E-002
   1.0076477618100579     
 -0.41890802656637316     
 -0.16684990821976817     
  -2.3235229177645245E-002
   1.0055500932414470     
 -0.42015940087802139     
 -0.16833348207562202     
  -2.0723982571007771E-002
   1.0034461399842678     
 -0.42142190199358853     
 -0.16983978974219868     
  -1.8218003761681274E-002
   1.0013358459782422     
 -0.42269570041665505     
 -0.17136931558862076     
  -1.5717308672508826E-002
  0.99921915430149177     
 -0.42398097028356974     
 -0.17292255510473736     
  -1.3221913369734290E-002
  0.99709600715216562     
 -0.42527788944685524     
 -0.17450001807033361     
  -1.0731834065225699E-002
  0.99496634582959254     
 -0.42658663958238274     
 -0.17610222886947896     
  -8.2470871187464313E-003
  0.99283011071488936     
 -0.42790740629890384     
 -0.17772972046513608     
  -5.7676890402754560E-003
  0.99068724125113605     
 -0.42924037920239233     
 -0.17938305893661460     
  -3.2936564923779794E-003
  0.98853767592276909     
 -0.43058575214441697     
 -0.18106278328860606     
  -8.2500629262789098E-004
  0.98638135223486034     
 -0.43194372301908152     
 -0.18276951970091326     
   1.6382445839165929E-003
  0.98421820669127058     
 -0.43331449441683834     
 -0.18450381585477088     
   4.0960790021825977E-003
  0.98204817477263906     
 -0.43469827303574915     
 -0.18626634269039274     
   6.5484796644960652E-003
  0.97987119091353492     
 -0.43609527060592707     
 -0.18805767798549378     
   8.9954291079374533E-003
  0.97768718847904301     
 -0.43750570319081827     
 -0.18987852880891071     
   1.1436909701638054E-002
  0.97549609974067375     
 -0.43892979215688510     
 -0.19172950909190467     
   1.3872903644015234E-002
  0.97329785585159379     
 -0.44036776347507445     
 -0.19361136365291656     
   1.6303392959944891E-002
  0.97109238682115007     
 -0.44181984870247126     
 -0.19552474499244346     
   1.8728359497869291E-002
  0.96887962148866902     
 -0.44328628428991462     
 -0.19747043832104993     
   2.1147784926838501E-002
  0.96665948749650099     
 -0.44476731257732249     
 -0.19944913799486247     
   2.3561650733483420E-002
  0.96443191126227690     
 -0.44626318111228397     
 -0.20146167168018522     
   2.5969938218918489E-002
  0.96219681795037149     
 -0.44777414364988533     
 -0.20350877873851012     
   2.8372628495571994E-002
  0.95995413144252073     
 -0.44930045949042419     
 -0.20559133253573053     
   3.0769702483941858E-002
  0.95770377430758358     
 -0.45084239448444213     
 -0.20771012062161329     
   3.3161140909274710E-002
  0.95544566777039963     
 -0.45240022038910427     
 -0.20986606518196729     
   3.5546924298165958E-002
  0.95317973167973202     
 -0.45397421587796899     
 -0.21206000563596739     
   3.7927032975078517E-002
  0.95090588447523650     
 -0.45556466592023881     
 -0.21429291601639436     
   4.0301447058777744E-002
  0.94862404315345994     
 -0.45717186279036170     
 -0.21656569193045427     
   4.2670146458680072E-002
  0.94633412323278443     
 -0.45879610547984018     
 -0.21887936370111238     
   4.5033110871112676E-002
  0.94403603871731590     
 -0.46043770070759849     
 -0.22123488545738357     
   4.7390319775481513E-002
  0.94172970205967554     
 -0.46209696234852887     
 -0.22363334873878793     
   4.9741752430344899E-002
  0.93941502412264410     
 -0.46377421246406975     
 -0.22607577328907535     
   5.2087387869389705E-002
  0.93709191413957449     
 -0.46546978076373785     
 -0.22856330794769830     
   5.4427204897307131E-002
  0.93476027967373188     
 -0.46718400557334555     
 -0.23109706321021098     
   5.6761182085564965E-002
  0.93242002657592993     
 -0.46891723354742210     
 -0.23367821548417339     
   5.9089297768073056E-002
  0.93007105894165243     
 -0.47066982016355341     
 -0.23630800292629375     
   6.1411530036738569E-002
  0.92771327906577994     
 -0.47244213018550063     
 -0.23898763314255669     
   6.3727856736907645E-002
  0.92534658739673092     
 -0.47423453743406985     
 -0.24171844804155534     
   6.6038255462689710E-002
  0.92297088248865988     
 -0.47604742579438142     
 -0.24450172807253803     
   6.8342703552160697E-002
  0.92058606095228646     
 -0.47788118875492552     
 -0.24733890284253629     
   7.0641178082441289E-002
  0.91819201740408363     
 -0.47973623052624448     
 -0.25023133983058088     
   7.2933655864646077E-002
  0.91578864441383057     
 -0.48161296557497391     
 -0.25318056257151428     
   7.5220113438699471E-002
  0.91337583245040754     
 -0.48351181979426022     
 -0.25618803363255910     
   7.7500527068013803E-002
  0.91095346982580550     
 -0.48543323004650446     
 -0.25925537340222848     
   7.9774872734025268E-002
  0.90852144263732182     
 -0.48737764534702110     
 -0.26238415203281801     
   8.2043126130582830E-002
  0.90607963470773600     
 -0.48934552648726731     
 -0.26557609389420989     
   8.4305262658185109E-002
  0.90362792752353915     
 -0.49133734719147382     
 -0.26883288188340115     
   8.6561257418060283E-002
  0.90116620017104643     
 -0.49335359380559940     
 -0.27215635744139460     
   8.8811085206083482E-002
  0.89869432927031645     
 -0.49539476648640979     
 -0.27554832441691240     
   9.1054720506526216E-002
  0.89621218890680154     
 -0.49746137891953668     
 -0.27901074869476944     
   9.3292137485631976E-002
  0.89371965056066593     
 -0.49955395953474746     
 -0.28254556622743687     
   9.5523309985012128E-002
  0.89121658303362539     
 -0.50167305128145323     
 -0.28615488108786946     
   9.7748211514855618E-002
  0.88870285237319768     
 -0.50381921288961218     
 -0.28984076892170524     
   9.9966815246946089E-002
  0.88617832179433231     
 -0.50599301865652513     
 -0.29360548384361268     
  0.10217909400747958     
  0.88364285159822764     
 -0.50819505978535218     
 -0.29745125546633422     
  0.10438502026967568     
  0.88109629908826093     
 -0.51042594420134968     
 -0.30138049893308572     
  0.10658456614617473     
  0.87853851848289921     
 -0.51268629794334775     
 -0.30539561419157663     
  0.10877770338121341     
  0.87596936082541632     
 -0.51497676504978462     
 -0.30949918364461920     
  0.11096440334257060     
  0.87338867389047414     
 -0.51729800892711930     
 -0.31369381166302501     
  0.11314463701327514     
  0.87079630208686987     
 -0.51965071251459194     
 -0.31798223217400046     
  0.11531837498306677     
  0.86819208635744360     
 -0.52203557925589694     
 -0.32236729769348904     
  0.11748558743960096     
  0.86557586407433240     
 -0.52445333398859806     
 -0.32685190954574805     
  0.11964624415938832     
  0.86294746893108543     
 -0.52690472331019123     
 -0.33143916296136261     
  0.12180031449845838     
  0.86030673083022891     
 -0.52939051703240136     
 -0.33613217406121332     
  0.12394776738273733     
  0.85765347576680329     
 -0.53191150833786049     
 -0.34093427965985085     
  0.12608857129812906     
  0.85498752570737035     
 -0.53446851543530938     
 -0.34584884592066301     
  0.12822269428028785     
  0.85230869846433277     
 -0.53706238177971444     
 -0.35087946682991950     
  0.13035010390407084     
  0.84961680756543112     
 -0.53969397778093875     
 -0.35602978177091971     
  0.13247076727265800     
  0.84691166211811819     
 -0.54236420114422068     
 -0.36130366869613012     
  0.13458465100632627     
  0.84419306666860916     
 -0.54507397865944163     
 -0.36670506601358660     
  0.13669172123086457     
  0.84146082105532405     
 -0.54782426665454365     
 -0.37223816292405137     
  0.13879194356561494     
  0.83871472025649663     
 -0.55061605287647386     
 -0.37790722366425572     
  0.14088528311112539     
  0.83595455423167042     
 -0.55345035705395595     
 -0.38371678277966098     
  0.14297170443639820     
  0.83318010775672358     
 -0.55632823292480327     
 -0.38967146085773441     
  0.14505117156571770     
  0.83039116025220849     
 -0.55925076888123637     
 -0.39577616988024378     
  0.14712364796504002     
  0.82758748560461703     
 -0.56221909015533811     
 -0.40203592684855588     
  0.14918909652792678     
  0.82476885198021188     
 -0.56523435960670243     
 -0.40845605621043540     
  0.15124747956100384     
  0.82193502163112453     
 -0.56829778002828057     
 -0.41504200969128141     
  0.15329875876892513     
  0.81908575069330136     
 -0.57141059510096526     
 -0.42179957396608414     
  0.15534289523882061     
  0.81622078897578476     
 -0.57457409190571085     
 -0.42873467344688565     
  0.15737984942420644     
  0.81333987974112898     
 -0.57778960195656248     
 -0.43585360242669274     
  0.15940958112833445     
  0.81044275947630073     
 -0.58105850397476266     
 -0.44316282253554862     
  0.16143204948695630     
  0.80752915765350430     
 -0.58438222514377935     
 -0.45066916798862505     
  0.16344721295047712     
  0.80459879648088561     
 -0.58776224390369403     
 -0.45837971717155179     
  0.16545502926547181     
  0.80165139064167024     
 -0.59120009178248056     
 -0.46630188125449423     
  0.16745545545553550     
  0.79868664702248426     
 -0.59469735589188932     
 -0.47444343360514185     
  0.16944844780143870     
  0.79570426442864484     
 -0.59825568164392784     
 -0.48281243650419853     
  0.17143396182055576     
  0.79270393328724065     
 -0.60187677491770941     
 -0.49141740496577652     
  0.17341195224553363     
  0.78968533533630902     
 -0.60556240545495266     
 -0.50026715169525460     
  0.17538237300216611     
  0.78664814329993993     
 -0.60931440909266710     
 -0.50937100488446219     
  0.17734517718643714     
  0.78359202054813504     
 -0.61313469162930057     
 -0.51873861765986318     
  0.17930031704069394     
  0.78051662074090744     
 -0.61702523126174957     
 -0.52838021364163279     
  0.18124774392890994     
  0.77742158745559298     
 -0.62098808286406171     
 -0.53830639671534763     
  0.18318740831099362     
  0.77430655379633417     
 -0.62502538083942694     
 -0.54852838415895333     
  0.18511925971609816     
  0.77117114198493408     
 -0.62913934372061897     
 -0.55905783640220852     
  0.18704324671488359     
  0.76801496293189842     
 -0.63333227749363563     
 -0.56990708807750468     
  0.18895931689068071     
  0.76483761578652887     
 -0.63760658065421683     
 -0.58108898567027267     
  0.19086741680950259     
  0.76163868746477636     
 -0.64196474804674397     
 -0.59261710478514407     
  0.19276749198884693     
  0.75841775215382801     
 -0.64640937633263251     
 -0.60450562870310853     
  0.19465948686522902     
  0.75517437079162653     
 -0.65094316854790590     
 -0.61676953203215956     
  0.19654334476038068     
  0.75190809052016150     
 -0.65556894003814703     
 -0.62942448265328121     
  0.19841900784604835     
  0.74861844411092093     
 -0.66028962365804666     
 -0.64248704650407251     
  0.20028641710731765     
  0.74530494936050884     
 -0.66510827650682713     
 -0.65597456029743029     
  0.20214551230438829     
  0.74196710845496905     
 -0.67002808570905803     
 -0.66990536937567058     
  0.20399623193271860     
  0.73860440730074806     
 -0.67505237597937540     
 -0.68429871157628752     
  0.20583851318145327     
  0.73521631482000904     
 -0.68018461631619775     
 -0.69917493908411665     
  0.20767229189004285     
  0.73180228220832022     
 -0.68542842835932849     
 -0.71455543082314399     
  0.20949750250295784     
  0.72836174215219562     
 -0.69078759409050217     
 -0.73046281337227237     
  0.21131407802239377     
  0.72489410800399245     
 -0.69626606519079415     
 -0.74692091335469202     
  0.21312194995885700     
  0.72139877291091314     
 -0.70186797204095419     
 -0.76395490925206710     
  0.21492104827951361     
  0.71787510889615980     
 -0.70759763386034480     
 -0.78159142365283318     
  0.21671130135417635     
  0.71432246588766468     
 -0.71345956953774092     
 -0.79985855269108330     
  0.21849263589879606     
  0.71074017069211293     
 -0.71945850868292416     
 -0.81878607688748517     
  0.22026497691631458     
  0.70712752590975669     
 -0.72559940425958014     
 -0.83840544694448194     
  0.22202824763472728     
  0.70348380878632855     
 -0.73188744511166393     
 -0.85875003336240596     
  0.22378236944219185     
  0.69980826999764478     
 -0.73832807036188186     
 -0.87985513308325347     
  0.22552726181900978     
  0.69610013236209001     
 -0.74492698386000644     
 -0.90175823500130126     
  0.22726284226629342     
  0.69235858947588369     
 -0.75169017062251609     
 -0.92449903696620961     
  0.22898902623111933     
  0.68858280426582796     
 -0.75862391339976276     
 -0.94811976383017771     
  0.23070572702795381     
  0.68477190745325744     
 -0.76573481162848900     
 -0.97266518423158010     
  0.23241285575612081     
  0.68092499592291056     
 -0.77302980051022596     
 -0.99818297276350521     
  0.23411032121306591     
  0.67704113098962015     
 -0.78051617280595209     
  -1.0247237550402784     
  0.23579802980315129     
  0.67311933655518330     
 -0.78820160096875436     
  -1.0523415062172916     
  0.23747588544169712     
  0.66915859714709802     
 -0.79609416226538388     
  -1.0810936316242721     
  0.23914378945396275     
  0.66515785583017806     
 -0.80420236450256610     
  -1.1110414143968199     
  0.24080164046873792     
  0.66111601198114534     
 -0.81253517511054207     
  -1.1422501412241950     
  0.24244933430618792     
  0.65703191891544466     
 -0.82110205116972379     
  -1.1747895954805216     
  0.24408676385956926     
  0.65290438135468087     
 -0.82991297313582746     
  -1.2087342561882539     
  0.24571381897040115     
  0.64873215272169804     
 -0.83897848005723952     
  -1.2441638330513525     
  0.24733038629664511     
  0.64451393224954223     
 -0.84830970880512457     
  -1.2811635636663581     
  0.24893634917340829     
  0.64024836188869783     
 -0.85791843553262237     
  -1.3198248005982964     
  0.25053158746564541     
  0.63593402299602353     
 -0.86781712153710944     
  -1.3602454106099857     
  0.25211597741229136     
  0.63156943278688893     
 -0.87801896211668451     
  -1.4025304557228357     
  0.25368939146120695     
  0.62715304053026089     
 -0.88853794053460566     
  -1.4467927142900769     
  0.25525169809426806     
  0.62268322346419491     
 -0.89938888589178090     
  -1.4931534182779249     
  0.25680276164186960     
  0.61815828240814319     
 -0.91058753652886559     
  -1.5417430405022632     
  0.25834244208605162     
  0.61357643704348963     
 -0.92215060933263238     
  -1.5927020241264764     
  0.25987059485138292     
  0.60893582083387399     
 -0.93409587451358123     
  -1.6461818381286260     
  0.26138707058266064     
  0.60423447555184129     
 -0.94644223829954566     
  -1.7023458982980795     
  0.26289171490839625     
  0.59947034537475030     
 -0.95920983253678149     
  -1.7613707638678131     
  0.26438436818896155     
  0.59464127051024396     
 -0.97242011326578992     
  -1.8234473534979334     
  0.26586486524816438     
  0.58974498030603684     
 -0.98609596841702474     
  -1.8887824191997373     
  0.26733303508690154     
  0.58477908579359184     
  -1.0002618365610223     
  -1.9575999920393263     
  0.26878870057740717     
  0.57974107161093591     
  -1.0149438365013177     
  -2.0301432909594506     
  0.27023167813646742     
  0.57462828724172388     
  -1.0301699111835132     
  -2.1066764829437989     
  0.27166177737580682     
  0.56943793750175098     
  -1.0459699848055921     
  -2.1874870635726151     
  0.27307880072767077     
  0.56416707219528117     
  -1.0623761377823864     
  -2.2728881255340259     
  0.27448254304342090     
  0.55881257485401536     
  -1.0794227987238920     
  -2.3632212619644712     
  0.27587279116273167     
  0.55337115046173413     
  -1.0971469581886251     
  -2.4588595491616392     
  0.27724932345071690     
  0.54783931205424419     
  -1.1155884048073379     
  -2.5602111285261677     
  0.27861190930002355     
  0.54221336607154769     
  -1.1347899882712837     
  -2.6677230868615891     
  0.27996030859460252     
  0.53648939632231252     
  -1.1547979114227460     
  -2.7818859787820989     
  0.28129427113149347     
  0.53066324640309670     
  -1.1756620562636113     
  -2.9032388689655293     
  0.28261353599654226     
  0.52473050039298541     
  -1.1974363477808534     
  -3.0323751143528792     
  0.28391783088948991     
  0.51868646162068721     
  -1.2201791611384993     
  -3.1699489266244707     
  0.28520687139333256     
  0.51252612927262031     
  -1.2439537780881835     
  -3.3166829143284988     
  0.28648036018223050     
  0.50624417257753584     
  -1.2688288999456467     
  -3.4733766173480203     
  0.28773798616154006     
  0.49983490226623223     
  -1.2948792245757574     
  -3.6409164785801473     
  0.28897942353273204     
  0.49329223895938018     
  -1.3221860981651079     
  -3.8202870892906895     
  0.29020433077503116     
  0.48660967808563060     
  -1.3508382513347876     
  -4.0125843945311566     
  0.29141234953454326     
  0.47978025087155907     
  -1.3809326342937720     
  -4.2190308476384617     
  0.29260310341040080     
  0.47279648087169712     
  -1.4125753656510598     
  -4.4409929443476637     
  0.29377619662603000     
  0.46565033542573514     
  -1.4458828127336680     
  -4.6800018765747238     
  0.29493121257198540     
  0.45833317132688117     
  -1.4809828268079777     
  -4.9377772995871290     
  0.29606771220486477     
  0.45083567386847384     
  -1.5180161565548820     
  -5.2162555531973132     
  0.29718523228456445     
  0.44314778829407719     
  -1.5571380732038609     
  -5.5176225010245945     
  0.29828328342949056     
  0.43525864250616347     
  -1.5985202419615465     
  -5.8443525894014936     
  0.29936134796623448     
  0.42715645968530463     
  -1.6423528863820567     
  -6.1992547976455272     
  0.30041887754655167     
  0.41882845922593831     
  -1.6888472973643993     
  -6.5855276259944322     
  0.30145529050013881     
  0.41026074409612912     
  -1.7382387545593563     
  -7.0068243518408284     
  0.30246996888653266     
  0.40143817236673507     
  -1.7907899371981637     
  -7.4673317137665931     
  0.30346225520328396     
  0.39234421021111132     
  -1.8467949250514120     
  -7.9718642760511598     
  0.30443144870015088     
  0.38296076313067812     
  -1.9065839071217972     
  -8.5259790142137728     
  0.30537680124013594     
  0.37326798148855284     
  -1.9705287497283992     
  -9.1361144435437964     
  0.30629751263738336     
  0.36324403559409413     
  -2.0390496080549791     
  -9.8097609437415620     
  0.30719272538880349     
  0.35286485453612432     
  -2.1126228151330393     
  -10.555670149533981     
  0.30806151870020315     
  0.34210382164515513     
  -2.1917903412545461     
  -11.384114083089324     
  0.30890290168790063     
  0.33093141779982471     
  -2.2771711968777142     
  -12.307207708784622     
  0.30971580561229928     
  0.31931480167089615     
  -2.3694752546936009     
  -13.339313364042855     
  0.31049907496936335     
  0.30721731327185259     
  -2.4695201049239204     
  -14.497551106721684     
  0.31125145722765118     
  0.29459788366398165     
  -2.5782517382243353     
  -15.802448092519876     
  0.31197159095019578     
  0.28141032907112551     
  -2.6967700989182317     
  -17.278771056697284     
  0.31265799197895761     
  0.26760250161922094     
  -2.8263608818434642     
  -18.956603376803521     
  0.31330903728056636     
  0.25311526089668890     
  -2.9685354071694876     
  -20.872750972229159     
  0.31392294594977932     
  0.23788121978011251     
  -3.1250810394612030     
  -23.072596691042246     
  0.31449775673340968     
  0.22182320339484907     
  -3.2981255146440240     
  -25.612571872187587     
  0.31503130126099477     
  0.20485234009902578     
  -3.4902198036854268     
  -28.563490586785939     
  0.31552117193292889     
  0.18686567563209600     
  -3.7044459830863263     
  -32.015102470351195     
  0.31596468309863873     
  0.16774316254534569     
  -3.9445592516139554     
  -36.082404630700857     
  0.31635882372210716     
  0.14734382120044978     
  -4.2151772863442183     
  -40.914495445947082     
  0.31670019912807729     
  0.12550078797911768     
  -4.5220360021888144     
  -46.707316753286221     
  0.31698495857118714     
  0.10201484577904893     
  -4.8723408778384689     
  -53.721901353669111     
  0.31720870415043961     
   7.6645855739475854E-002
  -5.2752551379909791     
  -62.312660821467759     
  0.31736637480985053     
   4.9101217659117777E-002
  -5.7426000941519977     
  -72.966033373121107     
  0.31745209650913842     
   1.9020104062612432E-002
  -6.2898453444503950     
  -86.377221749096975     
  0.31745898559180230     
  -1.4048695567435907E-002
  -6.9376745075686372     
  -103.51158674024006     
  0.31737888601866859     
  -5.0677910356657772E-002
  -7.7140114081204203     
  -125.93985468974431     
  0.31720201086124666     
  -9.1609339672693579E-002
  -8.6585603182935245     
  -155.53551287915408     
  0.31691644126768687     
 -0.13781843213064429     
  -9.8250766648871561     
  -197.26433981203849     
  0.31650740620289514     
 -0.19064252182655711     
  -11.304559213477479     
  -251.82283875784964     
  0.31595621167138893     
 -0.25188699612065280     
  -13.193230504161310     
  -349.04312016820791     
  0.31523858269168364     
 -0.32439770714461502     
  -15.811053905422931     
  -435.60011228699665     
  0.31432196308515875     
 -0.41162047877710883     
  -19.078054747575337     
  -822.29112364578600     
  0.31316082574723664     
 -0.52242871108334688     
  -25.245238174918875     
  -586.77381223558496     
  0.31168780289011888     
 -0.65965691093735535     
  -29.646041766685666     
  -3749.4738731397933     
  0.30979478732246585     
 -0.87818975489216144     
  -57.767095815234768     
   2968.6957281511468     
  0.30728465445714265     
  -1.1113621890654974     
  -35.501877854101636     
  -37360.225175932545     
  0.30370060872951671     
  -1.9893758003847775     
  -315.70356667360215     
  -29294.440995116165     
  0.29629629629629628     
  -4.1171644024111593     
  -535.41187413696878     
  -29294.440995116165     


==> anc/Pgq/Pgq00.dat <==
# Pgq00
-5.33333333333333333333333333333
-5.33332533333333333333333333333
-5.33332468227207893098691217191
-5.3333239782257299056458851143
-5.33332321688221848607601609221
-5.33332239357854936951710755008
-5.33332150327224030682304901315
-5.33332054051043844654390103144
-5.33331949939652328503767301418
-5.33331837355399167593290560588
-5.33331715608740370571100056377
-5.3333158395401502408844314331
-5.33331441584878348596112396341
-5.33331287629363084088139080781
-5.3333112114453895829639659215
-5.33330941110737528218154256994
-5.33330746425307023903700738549
-5.33330535895858944839271378387
-5.3333030823296504640117345451
-5.3333006204225998766489962226
-5.33329795815901271711259389997
-5.33329507923334173185390474774
-5.33329196601305091124779332244
-5.33328859943062161907898861671
-5.33328495886676989392791561822
-5.3332810220241596642749979101
-5.33327676479083840953138126578
-5.33327216109255885234016170185
-5.33326718273308219784531626117
-5.33326179922148482628993863347
-5.33325597758541074544648943424
-5.33324968216912603147488109451
-5.33324287441513840364857293952
-5.33323551262804441987869796564
-5.33322755171915792959910285868
-5.33321894293035571167597129265
-5.33320963353544893664354217413
-5.33319956651725144514018391662
-5.3331886802183669848785038716
-5.33317690796355658517151402227
-5.33316417765137318510326592187
-5.3331504113125624027947722524
-5.33313552463252478603182334328
-5.33311942643491477212646280317
-5.33310201812321355915755513692
-5.33308319307685569384355127894
-5.33306283599821083676528132838
-5.33304082220642116870354046905
-5.33301701687376940897144166985
-5.332991274199900434260982378
-5.3329634365188388589030995585
-5.33293333333333333333333333333
-5.33290078027061321601227526194
-5.33286557795316194896092238163
-5.33282751077759097046747127702
-5.33278634559413514252204417067
-5.33274183027868200781911732415
-5.33269369218858899386171823876
-5.33264163649283091855031737566
-5.33258534436625046331194696054
-5.33252447103685195221669485497
-5.33245864367417871088823832177
-5.33238745910584096472286483728
-5.3323104813482087107362070571
-5.33222723893614581486496274157
-5.33213722203543077574379516384
-5.33203987932017861851703594101
-5.33193461459613908630235586027
-5.33182078314918986725339392182
-5.33169768779666049911647779683
-5.33156457461730252229636166539
-5.33142062833375325936190405367
-5.33126496731921222905633278863
-5.33109663819774762061609750215
-5.33091461000516136306244757789
-5.33071776787464988041656217166
-5.33050490620858714323572995588
-5.33027472129460928367475175906
-5.33002580332077655893247972507
-5.32975662774090798116359834008
-5.32946554593720393899113837871
-5.32915077512296824041072139217
-5.32881038742358684909531364249
-5.32844229806888766060156494858
-5.32804425262456314662180960046
-5.32761381318445225046523129906
-5.32714834343911349884377537302
-5.32664499252923892367586249742
-5.32610067758501591059186024668
-5.3255120648444959252423677804
-5.32487554923532592182996276041
-5.32418723229478680640527928686
-5.32344289829290596825783383063
-5.3226379884124052729898068251
-5.32176757282734462454442351261
-5.32082632050945135884423061357
-5.31980846657720850493073308566
-5.31870777698772510184369011938
-5.31751751035513711523875015894
-5.31623037666168837971578556676
-5.31483849260860961182164459178
-5.31333333333333333333333333333
-5.29333333333333333333333333333
-5.27333333333333333333333333333
-5.25333333333333333333333333333
-5.23333333333333333333333333333
-5.21333333333333333333333333333
-5.19333333333333333333333333333
-5.17333333333333333333333333333
-5.15333333333333333333333333333
-5.13333333333333333333333333333
-5.11333333333333333333333333333
-5.09333333333333333333333333333
-5.07333333333333333333333333333
-5.05333333333333333333333333333
-5.03333333333333333333333333333
-5.01333333333333333333333333333
-4.99333333333333333333333333333
-4.97333333333333333333333333333
-4.95333333333333333333333333333
-4.93333333333333333333333333333
-4.91333333333333333333333333333
-4.89333333333333333333333333333
-4.87333333333333333333333333333
-4.85333333333333333333333333333
-4.83333333333333333333333333333
-4.81333333333333333333333333333
-4.79333333333333333333333333333
-4.77333333333333333333333333333
-4.75333333333333333333333333333
-4.73333333333333333333333333333
-4.71333333333333333333333333333
-4.69333333333333333333333333333
-4.67333333333333333333333333333
-4.65333333333333333333333333333
-4.63333333333333333333333333333
-4.61333333333333333333333333333
-4.59333333333333333333333333333
-4.57333333333333333333333333333
-4.55333333333333333333333333333
-4.53333333333333333333333333333
-4.51333333333333333333333333333
-4.49333333333333333333333333333
-4.47333333333333333333333333333
-4.45333333333333333333333333333
-4.43333333333333333333333333333
-4.41333333333333333333333333333
-4.39333333333333333333333333333
-4.37333333333333333333333333333
-4.35333333333333333333333333333
-4.33333333333333333333333333333
-4.31333333333333333333333333333
-4.29333333333333333333333333333
-4.27333333333333333333333333333
-4.25333333333333333333333333333
-4.23333333333333333333333333333
-4.21333333333333333333333333333
-4.19333333333333333333333333333
-4.17333333333333333333333333333
-4.15333333333333333333333333333
-4.13333333333333333333333333333
-4.11333333333333333333333333333
-4.09333333333333333333333333333
-4.07333333333333333333333333333
-4.05333333333333333333333333333
-4.03333333333333333333333333333
-4.01333333333333333333333333333
-3.99333333333333333333333333333
-3.97333333333333333333333333333
-3.95333333333333333333333333333
-3.93333333333333333333333333333
-3.91333333333333333333333333333
-3.89333333333333333333333333333
-3.87333333333333333333333333333
-3.85333333333333333333333333333
-3.83333333333333333333333333333
-3.81333333333333333333333333333
-3.79333333333333333333333333333
-3.77333333333333333333333333333
-3.75333333333333333333333333333
-3.73333333333333333333333333333
-3.71333333333333333333333333333
-3.69333333333333333333333333333
-3.67333333333333333333333333333
-3.65333333333333333333333333333
-3.63333333333333333333333333333
-3.61333333333333333333333333333
-3.59333333333333333333333333333
-3.57333333333333333333333333333
-3.55333333333333333333333333333
-3.53333333333333333333333333333
-3.51333333333333333333333333333
-3.49333333333333333333333333333
-3.47333333333333333333333333333
-3.45333333333333333333333333333
-3.43333333333333333333333333333
-3.41333333333333333333333333333
-3.39333333333333333333333333333
-3.37333333333333333333333333333
-3.35333333333333333333333333333
-3.33333333333333333333333333333
-3.31333333333333333333333333333
-3.29333333333333333333333333333
-3.27333333333333333333333333333
-3.25333333333333333333333333333
-3.23333333333333333333333333333
-3.21333333333333333333333333333
-3.19333333333333333333333333333
-3.17333333333333333333333333333
-3.15333333333333333333333333333
-3.13333333333333333333333333333
-3.11333333333333333333333333333
-3.09333333333333333333333333333
-3.07333333333333333333333333333
-3.05333333333333333333333333333
-3.03333333333333333333333333333
-3.01333333333333333333333333333
-2.99333333333333333333333333333
-2.97333333333333333333333333333
-2.95333333333333333333333333333
-2.93333333333333333333333333333
-2.91333333333333333333333333333
-2.89333333333333333333333333333
-2.87333333333333333333333333333
-2.85333333333333333333333333333
-2.83333333333333333333333333333
-2.81333333333333333333333333333
-2.79333333333333333333333333333
-2.77333333333333333333333333333
-2.75333333333333333333333333333
-2.73333333333333333333333333333
-2.71333333333333333333333333333
-2.69333333333333333333333333333
-2.67333333333333333333333333333
-2.65333333333333333333333333333
-2.63333333333333333333333333333
-2.61333333333333333333333333333
-2.59333333333333333333333333333
-2.57333333333333333333333333333
-2.55333333333333333333333333333
-2.53333333333333333333333333333
-2.51333333333333333333333333333
-2.49333333333333333333333333333
-2.47333333333333333333333333333
-2.45333333333333333333333333333
-2.43333333333333333333333333333
-2.41333333333333333333333333333
-2.39333333333333333333333333333
-2.37333333333333333333333333333
-2.35333333333333333333333333333
-2.33333333333333333333333333334
-2.31333333333333333333333333333
-2.29333333333333333333333333333
-2.27333333333333333333333333333
-2.25333333333333333333333333333
-2.23333333333333333333333333333
-2.21333333333333333333333333333
-2.19333333333333333333333333333
-2.17333333333333333333333333333
-2.15333333333333333333333333333
-2.13333333333333333333333333333
-2.11333333333333333333333333333
-2.09333333333333333333333333333
-2.07333333333333333333333333333
-2.05333333333333333333333333333
-2.03333333333333333333333333333
-2.01333333333333333333333333333
-1.99333333333333333333333333333
-1.97333333333333333333333333333
-1.95333333333333333333333333333
-1.93333333333333333333333333333
-1.91333333333333333333333333333
-1.89333333333333333333333333333
-1.87333333333333333333333333333
-1.85333333333333333333333333333
-1.83333333333333333333333333333
-1.81333333333333333333333333333
-1.79333333333333333333333333333
-1.77333333333333333333333333333
-1.75333333333333333333333333333
-1.73333333333333333333333333333
-1.71333333333333333333333333333
-1.69333333333333333333333333333
-1.67333333333333333333333333333
-1.65333333333333333333333333333
-1.63333333333333333333333333333
-1.61333333333333333333333333333
-1.59333333333333333333333333333
-1.57333333333333333333333333333
-1.55333333333333333333333333333
-1.53333333333333333333333333333
-1.51333333333333333333333333333
-1.49333333333333333333333333333
-1.47333333333333333333333333333
-1.45333333333333333333333333333
-1.43333333333333333333333333333
-1.41333333333333333333333333333
-1.39333333333333333333333333333
-1.37333333333333333333333333333
-1.35333333333333333333333333333
-1.33333333333333333333333333333
-1.31333333333333333333333333333
-1.29333333333333333333333333333
-1.27333333333333333333333333333
-1.25333333333333333333333333333
-1.23333333333333333333333333333
-1.21333333333333333333333333333
-1.19333333333333333333333333333
-1.17333333333333333333333333333
-1.15333333333333333333333333333
-1.13333333333333333333333333333
-1.11333333333333333333333333333
-1.09333333333333333333333333333
-1.07333333333333333333333333333
-1.05333333333333333333333333333
-1.03333333333333333333333333333
-1.01333333333333333333333333333
-0.993333333333333333333333333333
-0.973333333333333333333333333333
-0.953333333333333333333333333333
-0.933333333333333333333333333333
-0.913333333333333333333333333333
-0.893333333333333333333333333333
-0.873333333333333333333333333333
-0.853333333333333333333333333333
-0.833333333333333333333333333333
-0.813333333333333333333333333333
-0.793333333333333333333333333333
-0.773333333333333333333333333333
-0.753333333333333333333333333333
-0.733333333333333333333333333333
-0.713333333333333333333333333333
-0.693333333333333333333333333333
-0.673333333333333333333333333333
-0.653333333333333333333333333333
-0.633333333333333333333333333333
-0.613333333333333333333333333333
-0.593333333333333333333333333333
-0.573333333333333333333333333333
-0.553333333333333333333333333333
-0.533333333333333333333333333333
-0.513333333333333333333333333333
-0.493333333333333333333333333333
-0.473333333333333333333333333333
-0.453333333333333333333333333333
-0.433333333333333333333333333333
-0.413333333333333333333333333333
-0.393333333333333333333333333333
-0.373333333333333333333333333333
-0.353333333333333333333333333333
-0.33333333333333333333494291629
-0.313333333333333333334473124086
-0.293333333333333333334138611837
-0.273333333333333333333900959899
-0.253333333333333333333732506271
-0.233333333333333333333613377864
-0.21333333333333333333352932892
-0.193333333333333333333470170461
-0.173333333333333333333428631604
-0.153333333333333333333399535796
-0.133333333333333333333379206174
-0.11333333333333333333336503729
-0.0933333333333333333333551873503
-0.0733333333333333333333483575673
-0.0533333333333333333333436343375
-0.0333333333333333333333403766219
-0.0133333333333333333333381357766
0.00666666666666666666666340137794
0.0266666666666666666666644528846
0.0466666666666666666666651701452
0.066666666666666666666665658003
0.0866666666666666666666659888612
0.10666666666666666666666621258
0.126666666666666666666666363399
0.146666666666666666666666464762
0.166666666666666666666666532675
0.186666666666666666666666578034
0.206666666666666666666666608231
0.226666666666666666666666628269
0.246666666666666666666666641522
0.266666666666666666666666650258
0.286666666666666666666666655996
0.306666666666666666666666659753
0.326666666666666666666666662203
0.346666666666666666666666663796
0.366666666666666666666666664827
0.386666666666666666666666665492
0.40666666666666666666666666592
0.426666666666666666666666666194
0.446666666666666666666666666368
0.466666666666666666666666666479
0.486666666666666666666666666549
0.506666666666666666666666666594
0.526666666666666666666666666621
0.546666666666666666666666666639
0.566666666666666666666666666649
0.586666666666666666666666666656
0.60666666666666666666666666666
0.626666666666666666666666666663
0.646666666666666666666666666664
0.666666666666666666666666666665
0.686666666666666666666666666666
0.706666666666666666666666666666
0.726666666666666666666666666666
0.746666666666666666666666666666
0.766666666666666666666666666667
0.786666666666666666666666666667
0.806666666666666666666666666667
0.826666666666666666666666666667
0.846666666666666666666666666667
0.866666666666666666666666666667
0.886666666666666666666666666667
0.906666666666666666666666666667
0.926666666666666666666666666667
0.946666666666666666666666666667
0.966666666666666666666666666667
0.986666666666666666666666666667
1.00666666666666666666666666667
1.02666666666666666666666666667
1.04666666666666666666666666667
1.06666666666666666666666666667
1.08666666666666666666666666667
1.10666666666666666666666666667
1.12666666666666666666666666667
1.14666666666666666666666666667
1.16666666666666666666666666667
1.18666666666666666666666666667
1.20666666666666666666666666667
1.22666666666666666666666666667
1.24666666666666666666666666667
1.26666666666666666666666666667
1.28666666666666666666666666667
1.30666666666666666666666666667
1.32666666666666666666666666667
1.34666666666666666666666666667
1.36666666666666666666666666667
1.38666666666666666666666666667
1.40666666666666666666666666667
1.42666666666666666666666666667
1.44666666666666666666666666667
1.46666666666666666666666666667
1.48666666666666666666666666667
1.50666666666666666666666666667
1.52666666666666666666666666667
1.54666666666666666666666666667
1.56666666666666666666666666667
1.58666666666666666666666666667
1.60666666666666666666666666667
1.62666666666666666666666666667
1.64666666666666666666666666667
1.66666666666666666666666666667
1.68666666666666666666666666667
1.70666666666666666666666666667
1.72666666666666666666666666667
1.74666666666666666666666666667
1.76666666666666666666666666667
1.78666666666666666666666666667
1.80666666666666666666666666667
1.82666666666666666666666666667
1.84666666666666666666666666667
1.86666666666666666666666666667
1.88666666666666666666666666667
1.90666666666666666666666666667
1.92666666666666666666666666667
1.94666666666666666666666666667
1.96666666666666666666666666667
1.98666666666666666666666666667
2.00666666666666666666666666667
2.02666666666666666666666666667
2.04666666666666666666666666667
2.06666666666666666666666666667
2.08666666666666666666666666667
2.10666666666666666666666666667
2.12666666666666666666666666667
2.14666666666666666666666666667
2.16666666666666666666666666667
2.18666666666666666666666666667
2.20666666666666666666666666667
2.22666666666666666666666666667
2.24666666666666666666666666667
2.26666666666666666666666666667
2.28666666666666666666666666667
2.30666666666666666666666666667
2.32666666666666666666666666667
2.34666666666666666666666666667
2.36666666666666666666666666667
2.38666666666666666666666666667
2.40666666666666666666666666667
2.42666666666666666666666666667
2.44666666666666666666666666667
2.46666666666666666666666666667
2.48666666666666666666666666667
2.50666666666666666666666666667
2.52666666666666666666666666667
2.54666666666666666666666666667
2.56666666666666666666666666667
2.58666666666666666666666666667
2.60666666666666666666666666667
2.62666666666666666666666666667
2.64666666666666666666666666667
2.66666666666666666666666666667


==> anc/Pgq/Pgq10.dat <==
# Pgq10
-17.3908863883801747324320960013
-17.3862733473925528983638224044
-17.3859481758454249630679393106
-17.3856003504435699609144146194
-17.3852283147908364454779472706
-17.3848304073482824508608530272
-17.3844048544777777050619744982
-17.3839497630374219133635319462
-17.3834631125009013654750240089
-17.3829427465712552361496291187
-17.3823863642577813174795599224
-17.3817915103829741580711268092
-17.3811555654844521481267021088
-17.3804757350747892804088255735
-17.3797490382200172776675365805
-17.3789722953952994931936884433
-17.3781421155738942936928945717
-17.3772548825030172015989006236
-17.3763067401175724380239649098
-17.3752935770399500553666852885
-17.3742110101111688308620567938
-17.3730543668955816305536356845
-17.3718186670981430487982369787
-17.37049860282986267390860437
-17.3690885176535251220002298742
-17.3675823843380437330580908587
-17.3659737812459221855445391852
-17.3642558672742208630152762345
-17.3624213552651561791094243873
-17.3604624837979948178173350076
-17.3583709872692345844382360838
-17.3561380641631829585107563451
-17.3537543434099472556424709305
-17.3512098487225304335244357053
-17.3484939607991780832592920825
-17.3455953772713393123108992856
-17.3425020702715815982920169353
-17.3392012414895321422059460976
-17.3356792745774010231730828727
-17.3319216847598702435147962371
-17.3279130654961037526248959088
-17.3236370320343435324781883976
-17.3190761616920032599383482519
-17.3142119306863521182684515672
-17.3090246473327960316238828934
-17.3034933814194118863216481716
-17.2975958895577731490284767903
-17.2913085363012247879742589753
-17.2846062108126248742383240924
-17.2774622388541743535802637753
-17.2698482898623113578001979078
-17.2617342788607597608951597443
-17.2530882629547028580005724144
-17.2438763321387132344777055054
-17.2340624941405221938533566635
-17.2236085530119716467773445981
-17.2124739811675753772545765627
-17.2006157845600445687748039001
-17.1879883606709261691810862555
-17.1745433489831862499210764748
-17.1602294735911705440255396498
-17.1449923775919198423999879175
-17.1287744488903403402768446779
-17.1115146370392621971432021538
-17.0931482607239996500054943143
-17.0736068054896913108887692538
-17.0528177112984900563711405107
-17.0307041494926301395993032192
-17.0071847887285681149057586438
-16.9821735494368180307381371877
-16.9555793463518245994874460638
-16.9273058186462847942609479449
-16.8972510471947814360740712392
-16.8653072584824724831331856287
-16.8313605146659241701239043741
-16.7952903892850173149877272235
-16.7569696281172200176395432091
-16.7162637946584242872983483315
-16.6730308997079959984366045692
-16.6271210145296811065577899761
-16.5783758670545244811165083026
-16.5266284205869501237171525428
-16.4717024344705592193563685375
-16.4134120061659347713306326533
-16.3515610941886763079663480118
-16.2859430213518664549277725416
-16.2163399577529918091161658102
-16.1425223829407536689909373673
-16.0642485266919044221082020753
-15.9812637878218644567165215632
-15.8933001304449730098774650211
-15.8000754570902853478102903603
-15.7012929580662401254327604217
-15.5966404364515780685232767701
-15.4857896080697808508146937508
-15.3683953757790825758876966946
-15.2440950773787212521385592047
-15.1125077063933395405985388168
-14.9732331049499581713098169312
-14.8258511279042177090946789101
-14.6699207773029334516839212086
-14.5049793061865794564806027267
-12.5656775796037377623137443747
-10.9150077134702500501926472235
-9.43573461154658076686638105666
-8.07578955883487804396500791108
-6.80598522561543222289885615496
-5.60780037211654117896233544188
-4.46852091024259908368008537465
-3.37892849774490655926036577238
-2.33206385616962837816031648601
-1.32250708465866882413363469718
-0.34593140843023003464965944879
0.601187635878773281537556861344
1.52176947668930750499993003676
2.41826683298378590111146358469
3.29276543645036410425158337497
4.14705764504676595015802121381
4.98269790411617948765639207701
5.8010452814042362899559705599
6.60329660321000826799593676196
7.39051262926678329773662262805
8.163638986593105310591911233
8.92352309918060099354919187126
9.6709280178446521463904270194
10.4065438214857142604062276884
11.1309970948693820294087013675
11.8448588677827581284205306364
12.548651312165515674497812706
13.2428534282020716245095104895
13.9279059010086602501917029959
14.6042152720218211360642885657
15.2721575403715412322266138433
15.9320812871769449364092581858
16.5843103982281675563354577344
17.2291464467419239813141542254
17.8668707869350670735443195509
18.4977464004056091339542412242
19.1220195302597385504174889974
19.7399211322089152837431826491
20.3516681672023356986508157651
20.9574647563405978638386131249
21.5575032156684415350106252486
22.1519649858368819740293781365
22.741021469454831969398584686
23.3248347871358793123263025716
23.9035584617223868537092792072
24.4773380388846091226659973541
25.0463116512053313422397203131
25.6106105319368924270636316402
26.1703594838299483813138739407
26.7256773077596058565041080273
27.276677195296282584511276018
27.8234670888707512818716620286
28.3661500127528356128076162805
28.9048243776908150582387838682
29.4395842617351550302656890415
29.9705196694885197103215451697
30.4977167717781203338806684585
31.0212581275312310240110251334
31.5412228894458897276342650434
32.0576869948827724442874192601
32.5707233432579110534001671931
33.0804019610867020067443959003
33.5867901557152913016149614727
34.0899526586740086945717010982
34.589951759497420546404701022
35.0868474307753647916797060562
35.5806974451278064151149327914
36.0715574847324557346149487444
36.5594812439769136514066926186
37.0445205257558568787086541855
37.5267253318877638869147599816
38.0061439480843090272360245087
38.4828230238682940177088244422
38.9568076478023840900748576939
39.4281414183605684754242460874
39.8968665107468183000974877582
40.3630237399405585050635256741
40.8266526202260300514603524029
41.2877914214421524484557643005
41.7464772221708905098908190268
42.2027459600651936108188639928
42.6566324795021423478400493321
43.1081705767328569220458065481
43.5573930426878607308783987492
44.0043317035848330201238614308
44.449017459474920205586440031
44.8914803208539120720789827125
45.3317494434555418826410970972
45.7698531613358626678821428831
46.2058190183500175944203167414
46.6396737981156992311871478867
47.0714435525511257893472518764
47.5011536290694025226850400506
47.9288286965056388315853787118
48.3544927698481159545338216765
48.7781692338401100797787353691
49.199880865514638363418314178
49.619649855720380905907193092
50.0374978296933132121434224786
50.453445866725136538448106955
50.8675145189763955586063858837
51.279723829479203728538047156
51.690093349371738183699565537
52.0986421544041011947406235406
52.5053888607527588458145116947
52.9103516401785457343216617158
53.3135482345611543780168706019
53.7149959698410980069215853441
54.1147117693983348562231770279
54.5127121668950612039690247427
54.9090133186086102711968143133
55.3036310152789265204071618449
55.6965806934937123227868734272
56.0878774466330595000495083862
56.4775360353941755260741358068
56.8655708979156873483550391801
57.2519961595199494753855147837
57.6368256420907922129470974722
58.0200728731032161464418826895
58.4017510943206659384472194606
58.7818732701746963450638616219
59.1604520958410724524798943345
59.5375000050256211694422343609
59.913029177472468904290933113
60.2870515462066582579597658695
60.6595788045225318381175132991
61.0306224127287014987910367023
61.4001936046598841663682083988
61.7683033939653788222834699677
62.1349625801834812209309708441
62.5001817546106817131337894528
62.8639713059740654334320395208
63.2263414259149315241601414097
63.587302114291267550339633445
63.9468631843063554470438130458
64.3050342674704449683544571517
64.6618248184021084936362534584
65.0172441194755860915391745509
65.3713012853201409175750532452
65.7240052671771713682877677413
66.0753648571205670382587333428
66.4253886921455495885082367335
66.7740852581310063538226890045
67.1214628936801031603217170173
67.4675297938437527083562578289
67.8122940137313153584779332984
68.1557634720127196392572911058
68.4979459543160097124802005377
68.8388491165241558562401650678
69.1784804879748012649706232863
69.5168474745664636533713103632
69.8539573617745628527900629448
70.1898173175805053948034248206
70.5244343953169236031423577733
70.8578155364320396005187760644
71.1899675731760035417090760296
71.5208972312119399890138220255
71.8506111321543263503781506522
72.1791157960372224211108108878
72.5064176437147700408755517401
72.832522999196286447493313888
73.1574380919181838416027469573
73.4811690589548607484491916129
73.8037219471706277647796067272
74.1251027153146510116925463501
74.4453172360608208911766493027
74.7643712979943813882961124402
75.0822706075470860057116468985
75.3990207908825803048613113164
75.7146273957336478097446473676
76.0290958931928955640864072846
76.3424316794583977875983915364
76.6546400775357607262132439484
76.965726338898018815417497683
77.2756956451047215624297164905
77.5845531093815219952285708115
77.8923037781615310232691023848
78.1989526325896575103984111604
78.5045045899911111842841258449
78.8089645053052046126268806526
79.1123371724855512830357755098
79.4146273258677192534125284658
79.7158396415053638197027489007
80.0159787384758281083740208291
80.3150491801561673759596309969
80.6130554754705210248039279802
80.9100020801097258632672401038
81.205893397724034893595463625
81.5007337810897778477633806213
81.7945275332507727598711977768
82.0872789086352720146548541213
82.3789921141492014993056313798
82.6696713102464276662986942714
82.9593206119767644466706256902
83.2479440900124099965692730167
83.5355457716534821772647254045
83.8221296418133014243302877951
84.1076996439840502212876956401
84.3922596811834197242218723645
84.675813616882836155833308211
84.9583652759178423707232625842
85.2399184453811934604230530147
85.5204768754992093901498199363
85.8000442804919124141385347213
86.0786243394174623785171275567
86.3562206970013889670649410861
86.6328369644511064539277618726
86.9084767202561835776030272333
87.1831435109748287223980953844
87.4568408520070386681911133233
87.7295722283548477286784628679
88.0013410953701031252251643341
88.2721508794901819216147792215
88.5420049789620547588748230824
88.8109067645550919641298427234
89.0788595802629983490162838669
89.3458667439952541481697649989
89.6119315482584310639040082711
89.8770572608277442672989948167
90.141247125409193446953787182
90.4045043622926385836529213639
90.6668321689961490517015798622
90.9282337209019578957787098691
91.1887121718843466964085816823
91.4482706549297803086031163498
91.7069122827496049283755788909
91.9646401483856174025999775
92.2214573258088084414330130643
92.477366870511577411966086698
92.7323718200937116800517687553
92.9864751948424190178321758133
93.2396799983066974012113609023
93.4919892178663225785153050264
93.743405825295730093340943707
93.9939327773230649858786660701
94.2435730161846691728541248221
94.4923294701752735119980514782
94.7402050541941587881954457958
94.9872026702875473110071864571
95.2333252081874844831432601843
95.4785755458474675829544996314
95.7229565499750770975527108994
95.9664710765618642434025392559
96.2091219714107468149532675239
96.4509120706611642060453199518
96.6918442013122413505174066298
96.9319211817442104248535571261
97.1711458222383384441382863054
97.4095209254956083604980167809
97.6470492871544009371342567206
97.8837336963074245221245362073
98.1195769360181398729896885273
98.3545817838369273968056142096
98.5887510123172445544988169434
98.8220873895320217391168099809
99.0545936795905456691025781037
99.2862726431560802371365717617
99.5171270379644758196755434894
99.7471596193440192785496893803
99.976373140736778270229470373
100.204770354221695016655293196
100.432354011039686379454228107
100.659126862121008912102853265
100.885091658615149536753609802
101.110251152423504598027503915
101.334608096735112278387600948
101.558165246565705711240987458
101.780925359300356590254115744
102.002891195239981637055392182
102.22406551815198694391747376
102.444451095825327941218078184
102.664050700630265538043481682
102.882867110083101833122053729
103.10090310741618167537568944
103.31816148215344924966488211
103.534645030691851752322406444
103.750356556888885078713053215
103.965298872656579244243359168
104.179474798562223970569484731
104.392887164436137456082373183
104.605538809986783775787515472
104.817432585423546577477588486
105.028571352087468710435634984
105.238957983090269085779269195
105.44859536396194936340174615
105.657486393307303921408325573
105.865633983471646913923847878
106.073041061216069976931820298
106.279710568402543203904779544
106.48564546268917027641155926
106.690848718235905979768259715
106.89532332642104062582489563
107.099072296568750993644589435
107.302098656688011115465920354
107.504405454223148390880414021
107.705995756816320894646936599
107.906872653082180115315774435
108.107039253394969456236123145
108.306498690688292348423270797
108.505254121267764430393365977
108.703308725636741566409469183
108.900665709335289078100513264
109.097328303792526979145892656
109.293299767192450693491502818
109.488583385353286102327218413
109.683182472620391126145905139
109.877100372772662642393949388
110.070340459942346506386304091
110.262906139548078813327040226
110.454800849240907217854708022
110.646028059862950878388321782
110.836591276418255019649743889
111.02649403905527962794231648
111.215739924060329621344204812
111.404332544861083944316487955
111.592275553039211125127033592
111.779572639350866296310190516
111.966227534753646549214404067
112.152244011438334402568533205
112.337625883863479273953724591
112.522377009790549777662358064
112.706501291317030441121800333
112.890002675904429332493723107
113.072885157397701601903271351
113.255152777032070588439769577
113.436809624422634369102976729
113.617859838531471588805036786
113.798307608606194802991991113
113.978157175083029363482618215
114.15741283044650606529231585
114.336078920036729001128080185
114.514159842793896273833678107
114.691660051928287142625692503
114.868584055502257836556692351
115.044936416908878275279954314
115.220721755229656735303490551
115.395944745451296423897487928
115.570610118518557081361370915
115.744722661196997667015275138
115.918287215715584255215370008
116.091308679154779706061704606
116.263792002540693227184572144
116.435742189600046010070842766
116.607164295123970286610953098
116.778063422880844921390118572
116.948444723009292280834312546
117.118313388811893202318397814
117.287674652857849511868411699
117.456533782288412554378685633
117.624896073202011138323304867
117.792766843976181338777586202
117.960151427360051770251316224
118.127055161143575483194600997
118.293483377177074255464187066
118.459441388475932186844240097
118.624934474099163378021223393
118.789967861435502757016445776
118.954546705464670165099823537
119.118676064482094970986182428
119.282360871679608032182957749
119.445605901858570614721172884
119.608415732410764938595219055
119.770794697529956357861971954
119.932746834405481900424013109
120.094275819888411208547652014
120.255384895797690317966611045
120.416076780631204830896805763
120.576353564942598947342096651
120.736216587009546246773445032
120.895666284613867564642317552
121.054702017725976452588527496
121.213321855564654202131847897
121.371522319791254731101931679
121.529298073361567129419919932
121.686641541612626438130796144
121.843542448243481511392138136
121.999987243584099645911341051
122.155958395394237181862708394
122.311433502600927757318375128
122.466384178687748123143879108
122.620774632101672748741984015
122.774559843283129300594926617
122.927683197404840529471109618
123.080073371626430455575921632
123.23164018408327306736830282
123.382268969328824387976562184
123.531812817227663171796520335
123.680081637129056593710220202
123.826826369053326572044842184
123.971715526171980175138601818
124.114299132425422048278060339
124.253950932886879409553408957
124.389770890182992283616133369
124.520409487201119351711759973
124.64372225592631944267858029
124.756002174943918183951735458
124.849924579939256312743043325
124.906855296409173278117069895
124.792166041539488127552468445


==> anc/Pgq/Pgq11.dat <==
# Pgq11
4.74074074074074074074074074074
4.74073362962977777777777776296
4.74073305090868784805509649713
4.74073242508974028195900829271
4.74073174833998666952858624388
4.74073101651454313918820031494
4.74073022513120423186461928249
4.74072936934299078655203216167
4.74072844390846370199567312369
4.74072744315962175591709896742
4.74072636096718686638632352534
4.74072519070306417893415355511
4.74072392519974705979343776822
4.74072255670641836428667395606
4.74072107684147911524157034166
4.74071947654121384549189789697
4.74071774600427819699969572023
4.74071587463166878200257510128
4.74071385096180764213964289365
4.74071166260034372028210154088
4.74070929614424140354038795367
4.74070673709969120647699889208
4.74070396979333982663540868017
4.74070097727629588837533909186
4.7406977412203234451009452734
4.74069424180558746330798770726
4.74069045759926377143526482858
4.74068636542427000541660020558
4.74068194021731357844017835873
4.7406771548753872741973385106
4.74067198008977231015754387414
4.74066638416653220685072872883
4.74066033283239806222672306887
4.74065378902485636022337363321
4.74064671266515369181345793977
4.7406390604128281425386298904
4.7406307854002639621930438355
4.74062183694564378707874082602
4.74061216024254038394011337822
4.74060169602424681716369965919
4.74059038020078923105967042134
4.74057814346639913970917562265
4.74056491087504120358655848131
4.7405506013813968372322662056
4.7405351273444924378351456718
4.74051839399093225541783689928
4.74050029883444854078211769965
4.74048073104821409291237167662
4.74045957078607304541769963342
4.74043668844853291087891546432
4.74041194388902262769142915318
4.74038518555555555546295833313
4.74035624956254080315408731013
4.74032495868705852779043344603
4.74029112128345229271979882613
4.74025453010959139217993410252
4.7402149610576151723914476563
4.74017217178138649868326708898
4.74012590021224905445982273515
4.74007586295399924143596570515
4.74002175354724389734130277881
4.73996324059251533309815507154
4.73989996572065042462272224831
4.7398315413980053858462275766
4.73975754855306668069135475349
4.73967753400992511957656076284
4.73959100771289784556116543943
4.73949743972530441883511911403
4.73939625698402074166194961055
4.73928683978993968081650169677
4.73916851801285080740815755716
4.73904056698750381040692095171
4.73890220307573017528671239991
4.73875257886745411285206608966
4.73859077799121400038512846052
4.73841580950242627219037981108
4.73822660181504019205359779296
4.73802199613943849898045881438
4.7378007393864185081465437235
4.73756147649382246256075190392
4.73730274212885487125273690767
4.73702295171530673375880541628
4.73672039173077869973106264998
4.73639320921453223379348833154
4.73603940042177261254637099315
4.73565679855495075081934837507
4.73524306049703075662798696213
4.73479565246557252091806967986
4.73431183449988658270497278382
4.73378864368639203034884947071
4.73322287601960416322854454081
4.73261106678785045099186421744
4.73194946936381067321564950605
4.73123403227024567017390065562
4.73046037438076022813303259504
4.72962375810407593991118023486
4.72871906038800107946689635867
4.72774074136600285360474190605
4.72668281045493326487513892803
4.72553878969694738848065275195
4.7243016741218895391042542148
4.7229638888883087353192552825
4.70518888887958313409045614978
4.68741574069351190398197612677
4.66964444429480200969270556528
4.65187499963374011199829350353
4.63410740664601093362566671029
4.61634166525251325817799726895
4.59857777535917352700612305662
4.58081573685675699832571036552
4.56305554962067643227119900489
4.5452972135107982649575366397
4.52754072837124623398863391403
4.50978609403020241720709187725
4.49203331029970564582279877575
4.47428237697544725238818820407
4.45653329383656411340501198066
4.4387860606454289456511190361
4.42104067714743781460564905519
4.40329714307079481262694225563
4.38555545812629386379902264708
4.36781562200709761160941179823
4.35007763438851334485294600918
4.33234149492776591637286614496
4.31460720326376760845138215462
4.2968747590168848978468307848
4.27914416178870207264308365058
4.2614154111617816522286530055
4.24368850669942156085760426014
4.22596344794540900436152792867
4.2082402344237709986810497459
4.19051886563852149796625654965
4.17279934107340506905756707754
4.15508166019163705820155025776
4.13736582243564019487954701916
4.11965182722677757663023188731
4.10193967396508197772999278233
4.0842293620289814235567345909
4.06652089077502097140293500265
4.04881425953758063742199782858
4.03110946762858940828764453839
4.01340651433723527501873060195
3.9957053989296712252709271046
3.97800612064871712922161350128
3.96030867871355745297451311156
3.94261307231943473218548279637
3.92491930063733873735984044886
3.90722736281369126099406076306
3.8895372579700264554299570715
3.87184898520266664895694380702
3.85416254358239356633697187383
3.83647793215411487853656150727
3.81879514993652600503031920127
3.80111419592176709058969311901
3.78343506907507507698875163103
3.76575776833443078854469864287
3.74808229261020094886388281054
3.73040864078477504458340983904
3.71273681171219695028330002244
3.69506680421779122709359652127
3.67739861709778400583404970002
3.6597322491189183638000811825
3.64206769901806410254674530712
3.62440496550182183222140696488
3.60674404724612126615486858749
3.58908494289581362753870333709
3.57142765106425806809255631898
3.55377217033290199665810198244
3.53611849925085521364510508627
3.51846663633445774519850525904
3.50081658006684126885248017076
3.48316832889748402028685587446
3.46552188124175906860180749608
3.44787723548047584527727691334
3.43023438995941480968263827684
3.41259334298885513164854210535
3.39495409284309526920520097942
3.3773166377599663171282419271
3.35968097594033799941319916437
3.34204710554761717622127069525
3.32441502470723873320058487428
3.30678473150614871838734517682
3.28915622399227958912822376306
3.27152950017401742863758998031
3.25390455801966098890887255843
3.23628139545687241373679696123
3.21866001037211949257459275187
3.20104040061010929284565632763
3.18342256397321301515065243012
3.16580649822088191255665607998
3.14819220106905411182262793111
3.13057967018955217100317168177
3.11296890320947120437796953584
3.0953598977105574020752922865
3.07775265122857676809222777822
3.06014716125267389665938825721
3.04254342522472060305139361242
3.02494144053865422100385863656
3.00734120453980537486033527497
2.98974271452421503043599196861
2.97214596773794062434598499093
2.95455096137635106720263838428
2.93695769258341041163375791585
2.9193661584509499715116264509
2.90177635601792867410533400055
2.88418828226968142207485750753
2.86660193413715523731039315472
2.84901730849613295358142191001
2.83143440216644421979331206644
2.81385321191116357035127236009
2.79627373443579531369839026426
2.77869596638744498452242526765
2.7611199043539770994109536122
2.74354554486315894987222612911
2.72597288438179016062541660585
2.70840191931481773489437692831
2.69083264600443630210900465595
2.67326506072917327692314624882
2.6556991597029586317927269183
2.6381349390741789785174768949
2.62057239492471564712900760403
2.60301152326896644330170041586
2.5854523200528507580653463002
2.56789478115279769600397165214
2.55033890237471688032786539326
2.53278467945295158519934649183
2.51523210804921383747093274994
2.49768118375150112155072891749
2.48013190207299431243725900901
2.46258425845093645305760602087
2.44503824824549198289133297032
2.42749386673858601546073302873
2.40995110913272325260772449279
2.39240997054978611355112973759
2.37487044602981164651683736993
2.35733253052974678024883391817
2.33979621892218146193239377375
2.32226150599405921698260805285
2.30472838644536465476236272629
2.28719685488778743258395297939
2.26966690584336217830750124099
2.25213853374308385946662140631
2.23461173292549807411635151261
2.21708649763526572549887570592
2.19956282202170152914717630028
2.18204070013728578718327246082
2.16452012593614885030344253098
2.14700109327252767326465788771
2.12948359589919385458076088797
2.11196762746585253558957960793
2.09445318151751151804855211203
2.07694025149281994294130465492
2.05942883072237585621540891339
2.04191891242700196970551705952
2.02441048971598890750982818055
2.00690355558530520956325949402
1.98939810291577334506985658534
1.97189412447121096880078507164
1.95439161289653663301305713955
1.93689056071583914687752424328
1.91939096033040975380139303508
1.90189280401673627486855650699
1.88439608392445834377748239574
1.86690079207428283510748024324
1.84940692035585856346516071189
1.83191446052560930602811853336
1.81442340420452417518561331764
1.79693374287590434134853229767
1.77944546788306507853433382346
1.761958570426992076996975156
1.74447304156395093793580407738
1.72698887220304873514856479059
1.70950605310374649735824460488
1.69202457487332143280630639634
1.6745444279642776845293156387
1.65706560267170437048398322246
1.63958808913057962731754189031
1.62211187731301934005485112038
1.60463695702546920224766431606
1.5871633179058387121602812394
1.56969094942057567030265915742
1.55221984086167970201831567046
1.53474998134365328583931656621
1.5172813598003887238814431458
1.49981396498198944461416168403
1.48234778545152398084479924582
1.46488280958171091664441881994
1.44741902555153304615174596987
1.42995642134277893465587741472
1.41249498473651001801030186503
1.3950347033094513201989041744
1.37757556443030381068489574813
1.36011755525597636294852570398
1.3426606627277352132780440237
1.32520487356726875433616242443
1.3077501742726654311928513324
1.29029655111430243830240146151
1.27284399013064284421176494021
1.25539247712393869651738175712
1.2379419976558375826334878021
1.22049253704289004218593912491
1.20304408035195514418642678704
1.18559661239550145645179542764
1.1681501177268005458855818469
1.15070458063501005610149899112
1.13325998514014331330281467228
1.11581631498792231219226344294
1.09837355364451083082223083203
1.08093168429112431654513945214
1.06349068981851307442226912397
1.04605055282131517442061702208
1.02861125559227537428831093167
1.01117278011632623095703554047
0.993735108064527444472983446846
0.976298220787859344594108144049
0.958862099310866291088542396764
0.941426724325145614193477905049
0.923992076182677571400411658229
0.906558134888991640463935044191
0.889124880096164306016619593219
0.871692291095643328127711810234
0.854260346810893305269410266916
0.836829025789857161137201613066
0.819398306197227994279557759141
0.801968165806525531179526099575
0.784538581991971216930467250153
0.767109531720155762575247266127
0.749680991541492744127031448064
0.73225293758145161483333337936
0.714825345531563248933167742804
0.697398190640190881515842698476
0.679971447703059044619242490372
0.662545091053532823878313667055
0.645119094552639472294934628233
0.627693431578824117461849983142
0.610268075017430985216818468059
0.592842997249901235574979255171
0.575418170142678165197461663493
0.557993565035810173873286771227
0.540569152731241519749093781922
0.523144903480780498522629983096
0.505720786973734274659937235838
0.488296772324199166991628520894
0.470872828057994745826460187855
0.453448922099229632970027954089
0.436025021756486408672201363106
0.418601093708612519404168388552
0.401177103990103546271718519621
0.383753017976064634519864651706
0.366328800366735298611623535599
0.348904415171562203324728427165
0.331479825692803877665902020523
0.314054994508650643537749511062
0.296629883455842333243571061685
0.279204453611765627295106088101
0.261778665276012064587895345423
0.244352477951376958789170940661
0.2269258503242785955165610039
0.209498740244576182224904653359
0.192071104704764074158643306796
0.174642899818518802601760728024
0.157214080798574383124568522139
0.139784601933900278557804943969
0.122354416566155230789317477451
0.10492347706538895373066179907
0.0874917348049623932616095335112
0.07005914013565590470139815744
0.0526256423589332701794915180121
0.0351911896993279726993915380034
0.0177557292759165559089945528416
0.000319207072842223476945967177811
-0.0171184320911499359684595651701
-0.0345572445942065790380762508318
-0.0519972880439310452954009109821
-0.0694386213110641383192399684358
-0.0868813045643274884402806457416
-0.10432539930647856478250687451
-0.121770968411628868720316265496
-0.139218076163879449495493606758
-0.156666788297330645178160977891
-0.174117172037525878785772240948
-0.191569296144392441369164451396
-0.209023230956745483268756086435
-0.226479048438424924504229045265
-0.243936822226138699368180524466
-0.261396627679089683831248930582
-0.278858541930467833615406682216
-0.296322643940893503341679929563
-0.313789014553902642019671769313
-0.331257736553569587881741586905
-0.348728894724368538430541022366
-0.366202575913380473669909244958
-0.383678869094958387951801403055
-0.401157865437970167032148480797
-0.418639658375745362541890441021
-0.436124343678859499551869513896
-0.453612019530897440553697370654
-0.471102786607345760493673930623
-0.488596748157773105485843041858
-0.506094010091467159345173938942
-0.523594681066707178209457687809
-0.541098872583862130008983399705
-0.558606699082516353286459878961
-0.57611827804283739542638537511
-0.593633730091414376545132132613
-0.611153179111809931863575800558
-0.628676752360084599734206043065
-0.646204580585569540506915592944
-0.663736798157181798378278954565
-0.681273543195596070001148429307
-0.698814957711608247254007170602
-0.716361187751048997400316205532
-0.733912383546630486487695663647
-0.75146869967713621183816747926
-0.769030295234392975328872495348
-0.786597333998495509294315233024
-0.804169984621788392078228248897
-0.821748420822146916339938194216
-0.839332821586138784069665161967
-0.856923371382692213319455060045
-0.87452026038794360381016788151
-0.892123684721989712674516037006
-0.909733846698325773536918886419
-0.92735095508681263869029450613
-0.944975225391083379637975710882
-0.962606880141373455252421886661
-0.980246149203839232758280072728
-0.997893270107518092230864811534
-1.01554848839018042354552214196
-1.03321205796443050803834514783
-1.05088424150553066245198863844
-1.06856531086255234949305797834
-1.08625554749460063035353013992
-1.10395524293401594029914889387
-1.12166469927863151521381825928
-1.13938422971535793996483367777
-1.1571141590775805712210314275
-1.17485482443909368325009195178
-1.19260657574756015655988445038
-1.21036977650078088609212696564
-1.22814480446938786098276643467
-1.24593205246994370537000986753
-1.26373192919284372812364674587
-1.2815448600898804067677893589
-1.29937128832685191304660982474
-1.3172116758071841257204586175
-1.33506650427319930035299385778
-1.35293627649241554227688329948
-1.37082151753711277094433861127
-1.38872277616636860910704293637
-1.40664062632086999966774708022
-1.4245756687420651114790061641
-1.44252853272866103888636718963
-1.46049987804512660133266264861
-1.47849039699876280340214175471
-1.49650081670410003456241464682
-1.51453190155592351633068976876
-1.53258445593518034072106460774
-1.55065932717545957972353993632
-1.56875740882175487731627190913
-1.58687964421793083926718117529
-1.60502703046486047124535237403
-1.62320062279775350454384453614
-1.64140153943896849889978254606
-1.65963096699186131859739571061
-1.67789016645230216655559410537
-1.6961804799278123574235731137
-1.71450333817036178105190807317
-1.73286026904840585829562413125
-1.75125290710759585465392062715
-1.76968300439889191218539730765
-1.78815244278900660561165131876
-1.80666324801312776400142967797
-1.82521760578625351347229447994
-1.84381788036061354713244177394
-1.8624666360071248850356600583
-1.88116666201487314771749571028
-1.899921001952811517388326857
-1.91873298813420399540032590142
-1.93760628248371609869719630688
-1.95654492535368309349986815961
-1.97555339430514661944973016976
-1.99463667551272224166157258348
-2.01380035134841522959847800625
-2.03305070896803967484557113285
-2.05239487655284696368960035551
-2.07184099655006049894764031961
-2.09139844930685176829379123349
-2.11107814674866367272253642391
-2.13089292570225409883116874421
-2.15085808682696786984789134838
-2.17099215309995344427989966544
-2.19131797190258426642858124015
-2.21186437953038137927990526451
-2.23266883867428744799001383107
-2.25378188128336834356392245007
-2.27527522435153335773992060392
-2.2972583727187957518132501962
-2.31991896242673764290709630625
-2.34365593270180840558766332883
-2.37037037037037037037037037037


==> anc/Pgq/Pgq20.dat <==
# Pgq20
-6755.44015940068937511000293739
-6752.21170551204866681332606748
-6752.02270972862966868587558323
-6751.82305711905826627152384527
-6751.61217578828940587491876299
-6751.38946521213108585996627444
-6751.15429495090743062899495846
-6750.90600331593672120016110412
-6750.6438959878960053107096626
-6750.36724458619540900950509392
-6750.07528518854481109351448483
-6749.76721679996373533787726951
-6749.44219977056280713774236502
-6749.09935416151258510304999455
-6748.73775805871371896430391165
-6748.35644583379193794120072404
-6747.95440635216310382319099087
-6747.530581128048265570765986
-6747.08386242646715161208755792
-6746.61309131240168479421410995
-6746.11705564749978281885513307
-6745.59448803488481912245586682
-6745.0440637128485943082853831
-6744.46439839843645641605852465
-6743.85404608218327799910358711
-6743.21149677552933281987308079
-6742.53517421273670994912480283
-6741.82343350944076001442826813
-6741.07455878030819089742726484
-6740.28676071863481784292160958
-6739.45817414110261450077685883
-6738.58685550132857742156140814
-6737.67078037627795083576037338
-6736.70784093008246888937284647
-6735.69584336030131990512120741
-6734.63250533218932424897919875
-6733.51545340709407507146258206
-6732.34222047169216471443470762
-6731.11024317539465226541777521
-6729.81685938390404363506916669
-6728.45930565758954016157097194
-6727.03471476406429112586541953
-6725.54011323509780324362797459
-6723.97241897877825224690904376
-6722.32843895865270944575495669
-6720.60486695241747679806131528
-6718.79828140360475841228685846
-6716.90514338061439463289900825
-6714.92179465836858882340588033
-6712.84445593882130020829761107
-6710.6692252275296406080919001
-6708.39207638448908256315839037
-6706.0088578684438974890784347
-6703.51529169490473065607728522
-6700.90697262913166299634511361
-6698.17936763636786824819226027
-6695.32781561262962597387437137
-6692.34752742036572466771669586
-6689.23358625428499041634236989
-6685.98094836360561285757609808
-6682.58444415789384013835336527
-6679.03877972452104333343627458
-6675.33853878656442107705671966
-6671.47818513069369405324958524
-6667.45206553520855038429472792
-6663.25441322890232575907953626
-6658.87935191180776423291688066
-6654.3209003691102736538480686
-6649.57297770957055477765673347
-6644.6294092596575427740658368
-6639.48393314422783575144979793
-6634.13020758397053756854802446
-6628.56181893893568161016527733
-6622.77229052624659574958758914
-6616.75509223852554575591648435
-6610.50365098759880809195837074
-6604.01136199565010953139935744
-6597.27160095311520609052069669
-6590.27773705920712709513944809
-6583.02314695697979718299043418
-6575.50122957022238010240751179
-6567.70542184416911529643720428
-6559.62921538594717827700496036
-6551.26617399380174963375332708
-6542.60995205636244446603061057
-6533.65431379447363936532985493
-6524.39315330832364820726481042
-6514.82051538169006429450429113
-6504.93061698298193429131187944
-6494.71786938930966850144743401
-6484.17690084495126138527455121
-6473.30257964920338181215988489
-6462.09003755059710459512364339
-6450.53469330470305378385813504
-6438.63227623112528651347406579
-6426.37884958165583020955880469
-6413.7708335057929378930786833
-6400.80502737176772379609029413
-6387.47863117071820587289481092
-6373.78926569852860220587986809
-6359.7349911739347609072537137
-6345.31432391259009772494993479
-6201.54881913566321077390702186
-6104.44554890394576122012781812
-6030.06319573139965684814683517
-5969.36979763638999564460123251
-5917.86962816465739052210092395
-5872.97175971587020419541430117
-5833.03787201823612828462161431
-5796.96289507420544477564147126
-5763.96497981371762068551036908
-5733.47019566814668579124660315
-5705.04469371640879515680662246
-5678.35256955511110442158137292
-5653.12851808518790894268106727
-5629.15943483177135779897448317
-5606.27165538679811168217663996
-5584.3218733260057054401116383
-5563.19053029775429969634981847
-5542.77691077477759405466809874
-5522.99543893065755685526131773
-5503.77284021443754928303196311
-5485.04593596331378169883601278
-5466.75990882317513185776029139
-5448.86692333019153281994519281
-5431.32501788099552429104802303
-5414.09720651905205236249966972
-5397.15074467794614243270087944
-5380.45652430871328799990893006
-5363.98857203502157568089627106
-5347.72363003645376179570803033
-5331.64080387560745877544001824
-5315.72126488713154685661084891
-5299.94799733584273015205513126
-5284.30558253927506235399250331
-5268.78001368993427629730268917
-5253.35853631480787445332423139
-5238.02951025541396046268257594
-5222.78228980085799066526545739
-5207.60711920380240157781503261
-5192.4950412886658972269247603
-5177.43781724835250773103037596
-5162.42785603993651173774380212
-5147.45815204606940973646490751
-5132.52222987911402079961774754
-5117.61409537826542661274324553
-5102.72819199334569995418527978
-5087.85936186820969682303193293
-5073.0028110362585829844169525
-5058.15407822400623601432392729
-5043.30900682885261268574203532
-5028.46371969650166874415743429
-5013.61459637369292644870498065
-4998.75825255461870848288938946
-4983.89152147581735789380773373
-4969.01143704548632035566258757
-4954.1152185198871741921017862
-4939.20025656251098039934397528
-4924.26410054151157706048153537
-4909.30444693807491473669561517
-4894.31912875327340582328919431
-4879.30610581388979274296466325
-4864.26345588896597044747095753
-4849.18936653867503026276759537
-4834.08212762572932982566648682
-4818.94012442709290838044802229
-4803.76183129040684520791018049
-4788.54580578538365860823853965
-4773.29068330558611693172202034
-4757.99517208056636580241894949
-4742.65804856237983430928222913
-4727.27815315407097582944996258
-4711.85438625091140911240561059
-4696.38570456800457656996632617
-4680.87111773039714187145204545
-4665.3096851040928730775963416
-4649.7005128483817315807536981
-4634.04275117170319492448377065
-4618.33559177488280205417078662
-4602.578265467035770798882317
-4586.77003994073989714492420466
-4570.9102176942581100119057937
-4554.99813408965334409588625551
-4539.03315553659740388160066727
-4523.01467779254232274130103287
-4506.94212437070716567341081663
-4490.81494504804393765261593002
-4474.63261446599090175302397158
-4458.39463081740697128202418516
-4442.10051461361294379314865578
-4425.74980752594954740926687137
-4409.342071296703337380361395
-4392.87688671465366022978794238
-4376.35385265086098355835295034
-4359.7725851506522567916784936
-4343.13271657806564973315755868
-4326.4338948092977231719950008
-4309.67578247195324992204931568
-4292.85805622713370744256886308
-4275.98040609161686519790679977
-4259.04253479757865477413629725
-4242.04415718749122663220302527
-4224.9849996419991958619533273
-4207.86479953873085225469630993
-4190.68330474014372431892242978
-4173.44027310863539757179295547
-4156.13547204727184939507500579
-4138.76867806459764092687390885
-4121.33967636209588516317245533
-4103.84826044296170144558513338
-4086.29423174094151635932309274
-4068.67739926807266756069636836
-4050.99757928023384505114237576
-4033.25459495948745099991619319
-4015.44827611226041833832440099
-3997.57845888247080496380958723
-3979.64498547876394419023171454
-3961.64770391507442081372200093
-3943.58646776377896464374337208
-3925.46113592075079214101880036
-3907.27157238166824064693633539
-3889.01764602896996567790413286
-3870.69923042888572730963100246
-3852.31620363800607630220999122
-3833.86844801888624752496535807
-3815.35585006420944578068144147
-3796.77830022906262210324552096
-3778.13569277090392944682297068
-3759.42792559682544654147339945
-3740.65490011773758838183447915
-3721.81652110912299272539688659
-3702.91269657802768684982510781
-3683.94333763597609248855256969
-3664.9083583775140069145551809
-3645.80767576410018550977966752
-3626.64120951308262067793253355
-3607.40888199151013286589413707
-3588.11061811454352584259494439
-3568.74634524824336960169869397
-3549.3159931165235153121314254
-3529.81949371207076863929294422
-3510.25678121104179781188272595
-3490.62779189135837492776244884
-3470.9324640544314839562663622
-3451.17073795015371459178048111
-3431.34255570500773276350944468
-3411.4478612531465089638099407
-3391.48660027030842509961190443
-3371.45872011043739767014306931
-3351.36416974488477615375450658
-3331.20289970407602516902686742
-3310.97486202153110021389959279
-3290.68001018013300098704958406
-3270.31829906054425343497057986
-3249.88968489167605038735809494
-3229.3941252031194883588228884
-3208.83157877945279107235055568
-3188.20200561634262370600151883
-3167.50536687836158999739306147
-3146.74162485844778046160598655
-3125.91074293893581653524344252
-3105.01268555409222410674205984
-3084.04741815409118154640577452
-3063.01490717036973223704483093
-3041.91511998230443931508615284
-3020.74802488515419985326711254
-2999.51359105921653548385899956
-2978.21178854014714439127750953
-2956.84258819039484312638435323
-2935.40596167170625279149893572
-2913.90188141865669937311821771
-2892.33032061316580852270323317
-2870.69125315995818670075610011
-2848.98465366293139875797840704
-2827.21049740239518186022379364
-2805.36876031314748200117228646
-2783.45941896335446673677355002
-2761.48245053420316050387492769
-2739.4378328002967709909700653
-2717.32554411076413031981925097
-2695.14556337105596686481666585
-2672.89787002540195577194197065
-2650.58244403990367184071829587
-2628.19926588623969042274099983
-2605.74831652596015322424242747
-2583.22957739534913907667342618
-2560.64303039083415741064012322
-2537.98865785492301674942485638
-2515.2664425626492143144073609
-2492.47636770850784797059611407
-2469.61841689386487028720638477
-2446.69257411482328839022928783
-2423.6988237505306643856682419
-2400.63715055191299118418490811
-2377.50753963082070922286856841
-2354.30997644957329243770718114
-2331.04444681088946839362226896
-2307.71093684819074915752927186
-2284.30943301626653766561370348
-2260.83992208228964028689315488
-2237.30239111717156125944595344
-2213.69682748724747985579477905
-2190.02321884628131764990973828
-2166.28155312778179219134779719
-2142.47181853762082577776911004
-2118.59400354694613484853640248
-2094.64809688538026775279459093
-2070.63408753449878719203790846
-2046.55196472158070938227433475
-2022.40171791362471577549709936
-1998.18333681162504584615158638
-1973.89681134510136178074704104
-1949.54213166687724867829073632
-1925.11928814810237782406113848
-1900.62827137351371646739482443
-1876.06907213693151602545652569
-1851.4416814369861524430056628
-1826.74609047307222824231452306
-1801.98229064152667626461579771
-1777.150273532027930891243917
-1752.25003092421355428680912705
-1727.28155478451402356929032106
-1702.24483726320070041880727387
-1677.13987069164631812076466654
-1651.96664757979663303135984464
-1626.72516061385219858582172151
-1601.41540265415953087613813136
-1576.03736673331124614345954194
-1550.59104605445506290484173532
-1525.07643398981187551641852786
-1499.4935240794034224272710174
-1473.84231002999039187389273845
-1448.12278571422213099196758013
-1422.3349451699994519840971233
-1396.47878260005236180150323473
-1370.55429237173488051776033323
-1344.56146901703945895971234281
-1318.50030723283385900717453017
-1292.37080188132372109963012587
-1266.17294799074441374712403831
-1239.90674075628614012055606203
-1213.57217554125666801779699277
-1187.1692478784864526316653157
-1160.69795347198133759351889854
-1134.15828819882844979008555375
-1107.55024811136134856162008454
-1080.8738294395909512536861839
-1054.129028593909235941295597
-1027.31584216807321976752588143
-1000.43426694247722910534804016
-973.484299887722017106707881868
-946.465938168489846654862718024
-919.379179147735243978605839639
-892.224020391201741746641119092
-865.000459672275572444806977308
-837.70849497718794487739011918
-810.348124510578240985749207526
-782.919346701431208931982658388
-755.422160209402003899214170665
-727.856563931543742784855486833
-700.222557009453095547039499653
-672.520138836850337221933170239
-644.749309067611233565924062219
-616.910067624269133102336105555
-589.0024147070066924998418319
-561.026350803157774351156218689
-532.981876697241230486795498171
-504.868993481549524160243070741
-476.687702567316455290771359112
-448.438005696489639288504184212
-420.119904954134857007107666902
-391.733402781500946650016838001
-363.278501989775553988671097967
-334.755205774563801478011422713
-306.163517731123786705406791896
-277.503441870394783543300847391
-248.774982635856103426659911879
-219.97814492125678800105156985
-191.112934089258657321115267432
-162.179355991037739894694954373
-133.177416986891773039440024872
-104.107123967904295993903293567
-74.9684843787188767030016048253
-45.761506241480229914065437481
-16.4861981810024140416608145715
12.8574305487720467112785440195
42.2693700369543628012132950862
71.7496096864610789159627290423
101.298138183258691836317024497
130.914943464020139940369527678
160.600012682106919232483604923
190.353332171785123292677246334
220.174887410577859359086641527
250.0646629796502286403051626
280.022642522116341863816646999
310.048808699150633873309138305
340.143143143778003266353016087
370.305626412208990347729790308
400.536237932577270669807573678
430.834955950927129194097035652
461.201757474288233663101195759
491.636618210663881585077046576
522.13951250574688362097505041
552.710413276164290623659565134
583.34929193903818806157765021
614.056118337634677626197602956
644.830860662856839725909264296
675.673485370319810203787691148
706.58395709272698634955531805
737.562238547245664627211305123
768.608290437557954697023411928
799.722071350238444454972656418
830.903537645083624227724704252
862.152643338989310195005970905
893.469339982941010357377253959
924.853576531648098522163525024
956.305299205315522130346232194
987.824451343006255731912189853
1019.41097324700347510226810188
1051.06480201753307848089112492
1082.78587137715428660709201261
1114.57411148406812583812635262
1146.42944873353009382592066042
1178.35180554648361375275786599
1210.34110014445431429055754237
1242.39724630966095572064474293
1274.52015312920608767919307592
1306.70972472210728877359845495
1338.96585994781699319014785501
1371.28845209475419853269302741
1403.67738854723334892335603219
1436.13255042902278152307762191
1468.65381222159547480085409654
1501.24104135494634875476249574
1533.8940977686406505665330046
1566.6128334405242807845106303
1599.39709188026614419980049923
1632.24670758461115256938830199
1665.16150545089623044918773749
1698.14130014501581787161220065
1731.18589541961242406105236012
1764.29508337780539871059263966
1797.46864367724986680345676623
1830.70634266872913325282266632
1864.0079324628177973806396079
1897.37314991739763183177056995
1930.80171553795027913491799586
1964.29333228157391465025179478
1997.84768425455627046678045085
2031.46443529206143293447655279
2065.14322740702610802550188553
2098.88367909368109500848209352
2132.68538346917797346328110391
2166.54790623456458795401635051
2200.47078343376192232370339758
2234.45351898618449437896933599
2268.4955819651380233006521755
2302.59640359002662998028001575
2336.75537389559123804829110646
2370.97183803573923790990820587
2405.24509217283845911189767703
2439.57437889542076024990589471
2473.95888209780499648889387216
2508.39772124387275309403000726
2542.88994492369564674848280497
2577.43452359539412548270245305
2612.030341384837618673091312
2646.67618679172389596601487444
2681.37074212110940428952033195
2716.11257142319032856965135284
2750.90010667921786478795916295
2785.73163191545870142693881893
2820.605264856892376314271328
2855.51893564361381245371104842
2890.47036201994900333169265962
2925.45702026129796761088787405
2960.47611091597656523175397855
2995.52451819394403023015043084
3030.59876151032202777114615142
3065.69493725916429614989410263
3100.80864830883834916166267745
3135.93491791122806592491518656
3171.06808360809657309810000939
3206.2016651554217055146190168
3241.328198247009352276415882
3276.43902254794068701858600563
3311.52400767041416093222204101
3346.57119327662114807874386107
3381.56630781590761949599534205
3416.49211153359577451168422979
3451.32747781935032111885278233
3486.04607197169982419773986145
3520.61438599931886475169417784
3554.98869381152314163355456078
3589.1100883617561430707906987
3622.89585089286987736238754505
3656.22309191974328141278579199
3688.8937613562361722503776388
3720.54461094294757531125325931
3750.32368410106395073523989407
3772.34124117175764010927204951


==> anc/Pgq/Pgq21.dat <==
# Pgq21
-41.8171405696421608093064292617
-41.8365215947175685203239226733
-41.8376150724741817772855660197
-41.8387672879641482817807227053
-41.83998118653383460671534959
-41.8412598462984385519444505689
-41.8426064830511021891069203586
-41.8440244552725178464915650954
-41.8455172692361042940754886957
-41.8470885842030265342342765647
-41.8487422177004666177148574057
-41.8504821508756216962501473581
-41.8523125339169059646100672805
-41.8542376915327620843382327988
-41.8562621284773419593769259709
-41.8583905351110932005556253053
-41.8606277929829831519652468326
-41.862978980419703891107294628
-41.8654493781057261689138192542
-41.8680444746365049458385484114
-41.8707699720254812673405485523
-41.873631791143772144169508592
-41.876636077069589515027584629
-41.8797892043224791884170406825
-41.8830977819554191151095783634
-41.8865686584756620269102635684
-41.8902089265629494114046874453
-41.8940259275513614882545494095
-41.898027255638601386643862923
-41.9022207617839418152925245441
-41.9066145572533906153551028459
-41.911217016767859965662447276
-41.9160367812072558685899158671
-41.9210827598204441203958726665
-41.9263641318880016575415675077
-41.931890347781534654727473091
-41.9376711293601451460754216673
-41.9437164696413659461059502368
-41.9500366316805707077357297186
-41.9566421465895154413350927353
-41.9635438106212952185240851771
-41.970752681245622903877909711
-41.9782800721349759441500069721
-41.986137546978835620417037096
-41.9943369120399868831604128816
-42.0028902073636853892264011454
-42.0118096965474646715422941326
-42.0211078549764874154414296644
-42.0307973564266817228956428379
-42.0408910579354917135846562944
-42.0514019828379624662018668751
-42.0623433018641280936951907391
-42.0737283121923403587350296884
-42.085570414352331534440595654
-42.0978830868715237072732319996
-42.1106798585584590468619938843
-42.1239742783183210308737103078
-42.1377798823974427182125278413
-42.1521101589565612047671860349
-42.1669785098764930669175399396
-42.1823982097049996399549815715
-42.1983823616600198602162274718
-42.2149438506123200357350865446
-42.2320952929801044178605081251
-42.2498489834794209429435031744
-42.2682168386874699568922602477
-42.2872103373913818110921969289
-42.3068404577128892726759245561
-42.3271176110198167208973658006
-42.3480515726586917912111569061
-42.369651409569326960331775324
-42.3919254048722089813448418308
-42.4148809795532847198810716605
-42.4385246114085769673448809818
-42.4628617514533612865505361714
-42.4878967380477683569857443226
-42.513632709043056111051177031
-42.5400715123108613787720966735
-42.5672136150819615209482613205
-42.5950580125919548834822779563
-42.6236021366093417545151891902
-42.6528417645073287164966327979
-42.6827709296349021873825346243
-42.7133818338459770589432506286
-42.7446647631584243499182783177
-42.7766080076382667984829766935
-42.8091977867391044060092338947
-42.8424181814737500971374985167
-42.8762510749550360790304072429
-42.9106761030167763368985891381
-42.9456706168149923930572539397
-42.9812096595148564244124760877
-43.0172659593915890003903925522
-43.053809941915068608888926227
-43.0908097636495648528714936835
-43.128231371083301109602086441
-43.1660385878091059914221780563
-43.2041932338089734437461698928
-43.2426552809538049326644871378
-43.2813830492169922234326977377
-43.3203334485190208911766770887
-43.3594622715723211950027747897
-43.7069250324884400075721031614
-43.9045653914273236157071118137
-44.0420186499802947018365960797
-44.1496053196293618137853440403
-44.2410301841560415722086817602
-44.323491619823320306415201871
-44.4011372391027672320105114057
-44.4765094322631091622853269646
-44.5512350824645584789732298471
-44.6263869152678406036972909835
-44.7026865835808038556116546858
-44.7806252255366004422935319257
-44.8605382392426745537462089172
-44.9426533544789272985500859475
-45.0271224723925602204404315395
-45.1140432897271285606743312753
-45.2034743013199850349820068516
-45.2954453998836822013978347753
-45.3899654831747063594333319125
-45.4870279873938205739679274018
-45.5866149589329996510661458722
-45.6887000803194300360039683005
-45.7932509378546993791904346103
-45.9002307328511296282496069653
-46.0095995802707393250349298951
-46.1213154985075558113464372557
-46.2353351660215726050169576341
-46.3516145006584162501929142734
-46.4701091032273432911878637036
-46.5907745965624097265619152217
-46.7135668837066708084876647109
-46.8384423432469897891483310717
-46.9653579756382532249868272339
-47.0942715112043028084880832353
-47.22514148811418162221012095
-47.3579273068092604058955241376
-47.492589265956616436568405217
-47.6290885839222526386602376213
-47.7673874089173877280561924135
-47.9074488203149359810511391408
-48.0492368231186405638439557387
-48.1927163371618932457823655544
-48.337853182292625486497275107
-48.4846140605461478386947975275
-48.632966536105143240203159717
-48.782879013684152520938386824
-48.9343207158462739871165574372
-49.0872616596557700169019299856
-49.2416726329866177036717419598
-49.3975251707396593750449077991
-49.5547915311666680908941663585
-49.7134446724557808913671843479
-49.8734582296973316111268755457
-50.0348064923205104080289381546
-50.1974643820681881313126103563
-50.3614074315586261540267532568
-50.5266117634678057411368489438
-50.6930540703540769103374231195
-50.8607115951371960216854278343
-51.0295621122361486980886052292
-51.199583909364078195497437691
-51.3707557699738642624684325185
-51.5430569563441833980324194287
-51.716467193293031758152827635
-51.8909666525035460079322053854
-52.0665359374453834622123640738
-52.2431560688738128915942542052
-52.4208084708879327463238362881
-52.5994749575290014673884159674
-52.7791377198996752069937981952
-52.9597793137849525339188727201
-53.1413826477557831916926900402
-53.3239309717365755716472354956
-53.507407866018208075396718764
-53.6917972306985907011978449469
-53.8770832755333167808528959199
-54.0632505101794759540639227553
-54.2502837348162561007192298583
-54.4381680311265342534290198589
-54.6268887536242365706151745153
-54.8164315213128289171569556944
-55.0067822096608774202735724133
-55.1979269428811885554965224037
-55.3898520865005977639021383739
-55.5825442402080219246922429245
-55.7759902309689224199455671846
-55.9701771063948407326690187574
-56.1650921283571666163320139108
-56.3607227668347792904031052239
-56.5570566939856645423768477238
-56.7540817784330549554319948064
-56.9517860797570668055237788004
-57.150157843183215690793910013
-57.3491854944595839840355100978
-57.5488576349147871317709546146
-57.7491630366892431194309661866
-57.9500906381325905848743036675
-58.1516295393604266278926229393
-58.3537689979638458883630193838
-58.556498424865558519469960363
-58.7598073803166468389661743182
-58.9636855700282892739130797089
-59.1681228414330362903069851129
-59.373109180070466876798178314
-59.578634706092286377603301332
-59.7846896708821475756934612432
-59.991264453785687429527585988
-60.1983495589464722640689456419
-60.4059356122437349908265280781
-60.6140133583279695451596303936
-60.8225736577506206265112164839
-61.031607484184271434489910685
-61.2411059217298888182986342428
-61.4510601623078344882762251322
-61.6614615031294930478831917461
-61.8723013442465029466177780246
-62.0835711861747053665806265136
-62.2952626275900488589433574297
-62.5073673630938045469640923137
-62.7198771810445581998902961514
-62.9327839614545517330733128319
-63.1460796739480479659920545137
-63.3597563757794890204774197215
-63.57380620990931080240193494
-63.7882214031353638055193990585
-64.0029942642779742185571048703
-64.2181171824167592076648085061
-64.433582625177386477069221905
-64.6493831370665409625204263915
-64.8655113378534309566863702745
-65.081959920996232265960078257
-65.2987216521119323086235510086
-65.5157893674880965313585007735
-65.7331559726351372834849923609
-65.950814440877720477603438337
-66.1687578119839981062323853979
-66.386979190831405094814884762
-66.6054717461078071642155244867
-66.824228709046832456844639771
-67.0432433721962637506218666365
-67.2625090882184102397171053404
-67.4820192687214181910429316394
-67.7017673831205183768122501945
-67.9217469575282451176952341478
-68.1419515736726971256057840133
-68.3623748678429441833570721383
-68.5830105298607161100381064075
-68.8038523020775415021206606018
-69.0248939783965334737909994959
-69.2461294033180481054154406144
-69.4675524710084686029802449399
-69.6891571243913943275328097329
-69.9109373542605389231196924245
-70.1328871984136658029422707635
-70.3550007408069122924728925347
-70.5772721107288758188366328077
-70.7996954819938567194272054346
-71.0222650721536725589833798311
-71.2449751417274783307362430703
-71.4678199934490456094190009423
-71.6907939715309716558154093517
-71.913891460945306676340373547
-72.1371068867201039475358909431
-72.3604347132514133534557074529
-72.5838694436302540813959985263
-72.8074056189841168046364739352
-73.0310378178325596748195335272
-73.2547606554564758751146681319
-73.4785687832806233710186493886
-73.7024568882690198600405388185
-73.9264196923328177850629070947
-74.1504519517502856582934600881
-74.374548456598532861896515218
-74.5987040301966255651737653715
-74.8229135285597514432234414302
-75.0471718398641005141837866309
-75.271473883922138646498231685
-75.4958146116679591383988443226
-75.7201890046524062525333627406
-75.9445920745476727122013995268
-76.1690188626610809441888234024
-76.3934644394577652982247815953
-76.617923904091979595545468626
-76.8423923839467611692523407346
-77.0668650341816890668501887565
-77.2913370372884802997442049129
-77.5158036026541739542384103516
-77.7402599661316586318741890103
-77.9647013896173040714481959872
-78.1891231606354629279478878258
-78.413520591929613551672729899
-78.6378890210599192302537719561
-78.8622238100069837329918047953
-79.0865203447815871363281615786
-79.3107740350401898163514851711
-79.5349803137059961736323648217
-79.7591346365953731115725815835
-79.9832324820494215256739024815
-80.2072693505705020811063935009
-80.4312407644635193627430937565
-80.6551422674817710781073892335
-80.8789694244771713817613481229
-81.1027178210546595714887451997
-81.3263830632306073837692549117
-81.5499607770950398897070555075
-81.7734466084774865636069280254
-81.996836222616280465253639468
-82.2201253038311246437438324223
-82.4433095551987458351660762736
-82.6663846982314562878661255577
-82.8893464725584451064266141314
-83.1121906356096208573961791777
-83.3349129623018273243840234345
-83.5575092447272542351434591798
-83.7799752918438645060323946863
-84.0023069291676590566576631373
-84.2244999984665995360353095642
-84.446550357456008367221728963
-84.6684538794952643556056339822
-84.8902064532856107119187909052
-85.1118039825688907090313977119
-85.333242385827024315718485645
-85.5545175959820370242320224163
-85.7756255600964497045224805148
-85.9965622390738356685473790736
-86.2173236073593482048683368258
-86.4379056526400186375883979567
-86.6583043755446214648300408619
-86.8785157893428993298732592154
-87.0985359196439364614545108121
-87.3183608040934647764409071817
-87.5379864920698820551413591537
-87.7574090443787564629816467917
-87.976624532945586187267205204
-88.1956290405065770683719221632
-88.4144186602971948139206186843
-88.6329894957382416742193856401
-88.8513376601192003079479031661
-89.0694592762785799582753068161
-89.2873504762809919690256844991
-89.5050074010906730747576944734
-89.7224262002411657725240201898
-89.9396030315008553998591717334
-90.1565340605340532746469428013
-90.3732154605573043674811920304
-90.5896434119905864434685211269
-90.8058141021030553934777254033
-91.0217237246529785376550958856
-91.2373684795214839871771359623
-91.4527445723397396514742185343
-91.667848214109160133234405879
-91.8826756208142235129614381812
-92.0972230130274628398309994545
-92.3114866155061789590038776448
-92.5254626567804020606662315165
-92.739147368731608969725915916
-92.9525369861616816407792410514
-93.1656277463515695093169850483
-93.3784158886090942008587472337
-93.5908976538053095331450502534
-93.8030692838988026752826903599
-94.0149270214472936582478429853
-94.226467109105860063154620057
-94.4376857891110815397615489193
-94.6485793027503647126359171733
-94.8591438898156728926899220798
-95.0693757880408466948854271594
-95.2792712325216610264743781548
-95.4888264551177208013681354588
-95.6980376838352519908937753794
-95.9069011421897960627628633019
-96.1154130485477642986770402816
-96.323569615445753712309224866
-96.5313670488864680934583217265
-96.7388015476100258440303941337
-96.9458693023393704917785935824
-97.1525664949984297930621714483
-97.3588892979015948691520760695
-97.5648338729130115410786671661
-97.7703963705740915892423475374
-97.975572929197561691564092447
-98.1803596739262718829314475923
-98.3847527157548830909607203436
-98.5887481505124441642673429647
-98.7923420578037523055698114558
-98.9955304999072663958874299723
-99.1983095206272097434259520496
-99.4006751440973566553967277372
-99.602623373533845200327412898
-99.8041501899341958277564331589
-100.005251550719541298961185881
-100.205923388316886739383655757
-100.406161608678018551629938615
-100.605962089731466338275582455
-100.805320679763691688154555679
-101.004233195725430381311733519
-101.202695421458848849243673974
-101.400703105840890038905411034
-101.598251960837876475525254188
-101.795337659466107443373665598
-101.991955833652830769548397736
-102.188102071991585470207732929
-102.383771917385497049195821207
-102.578960864571659830535583535
-102.773664357519257394151874578
-102.967877786693549704251646116
-103.161596486177290274680292758
-103.354815730640524736947919371
-103.547530732149059082561430486
-103.739736636801166798360939959
-103.931428521181323742654013963
-104.122601388618911985224380482
-104.313250165238912374043864336
-104.503369695790602989871741142
-104.692954739239188788116362884
-104.881999964104097572907732073
-105.070499943526378940553903595
-105.2584491500462247489231711
-105.445841950070079488720399412
-105.632672598005112647488072343
-105.818935230036967090909278686
-106.004623857524660067435353873
-106.189732359984276950040000633
-106.37425447763064009775753187
-106.558183803443431302298146839
-106.741513774721268062128404264
-106.924237664083949656060516951
-107.106348569879462784638539059
-107.287839405948327775681639799
-107.468702890693428924119869638
-107.648931535398554100378941683
-107.828517631733409737436196929
-108.0074532383768097773058361
-108.185730166682983561529909856
-108.363339965308419247583743816
-108.540273903708254401909822913
-108.716522954401827128276410368
-108.89207777389647497924021503
-109.066928682146859903698681627
-109.241065640413826391084807545
-109.41447822737185920097506429
-109.587155613297355626535240322
-109.759086532150884698326689431
-109.930259251345044963782338388
-110.100661538965070918539884928
-110.270280628181527271570283959
-110.4391031785627426608258947
-110.607115233958448505906755183
-110.774302176584669333605917498
-110.940648676892386448415712159
-111.106138638747830298899229881
-111.270755139389210805795649595
-111.434480363551787453537879367
-111.597295531068631558644008485
-111.759180817156094553097346397
-111.920115264478269059915859913
-112.080076685950455099650341902
-112.239041557083967212635887428
-112.396984896488815556922301004
-112.553880132931049751732325431
-112.709698957080675925824113398
-112.864411155775105763467514438
-113.017984426250903541982059303
-113.170384167349135974685728841
-113.321573244159180985308155885
-113.471511721909898625301153251
-113.620156564116816305533805202
-113.767461289012365018096395224
-113.913375577075171798117305102
-114.057844820971209540800778977
-114.200809607341617698827733027
-114.342205117509576391439896423
-114.481960431184873243412549057
-114.619997713421165064339488252
-114.756231260156159712599298317
-114.890566371264472190056763935
-115.022898011653443963032357897
-115.153109209793367496718488461
-115.281069128133424959545337661
-115.406630719567529941029572407
-115.52962785619379186517022326
-115.649871777615685325594344301
-115.767146650680248334130148467
-115.881203952558956864625757237
-115.991755271162290064774616047
-116.098462939147149903638531465
-116.200927643082066463555784524
-116.298671712520087638426836235
-116.391116076070259114021022544
-116.477547647048779613396726651
-116.55707171712419779693603506
-116.628539828689862079966999801
-116.690435358156200236119106044
-116.740681139755193422509401214
-116.776290327887217655574857331
-116.79266227353100134784622734
-116.781920760510158340202921224
-116.727782771442052047225398752
-116.582008318347575319404396727


==> anc/Pgq/Pgq22.dat <==
# Pgq22
-0.592592592592592592592592592593
-0.592591259259543209932098787037
-0.592591150749382240844119445275
-0.592591033408380315165670508216
-0.592590906517860851073441013269
-0.592590769300659578587596393881
-0.59259062091636467669214714178
-0.59259046045616954365294263524
-0.592590286937306676184038469874
-0.592590099297028567677876885088
-0.592589896386098761514406635569
-0.59258967696175319551196911705
-0.592589439680088729509550181225
-0.592589183087832240012555349626
-0.592588905613439872313461064442
-0.59258860555747193828812410773
-0.59258828108218451205247573941
-0.592587930200273978684145511978
-0.592587550762705603901611533359
-0.592587140445551583193555186884
-0.592586696735757963064300129265
-0.592586216915753267676024538325
-0.592585698046804571073801517151
-0.592585136951019084959513091829
-0.592584530191881037689240142449
-0.592583874053204651042916910347
-0.592583164516374322465040491045
-0.59258239723573263254923199368
-0.592581567511965456361380537119
-0.592580670263321193374017515756
-0.592579699994487869287345872454
-0.592578650762937522712138133551
-0.592577516142531782867381693724
-0.592576289184165776256133833182
-0.592574962373209368178058673401
-0.592573527583485138040163363454
-0.592571976027501285859308400085
-0.592570298202634741500344479464
-0.592568483832934957931783247531
-0.592566521806192063605347432313
-0.592564400105884063184453262155
-0.592562105737586433183154723389
-0.592559624649393568197020508902
-0.592556941645864887359240207892
-0.592554040294968785717804322286
-0.592550902827454769559691480404
-0.592547510028037786880008843096
-0.592543841117728671623088185676
-0.592539873626590457562197521412
-0.592535583256141754589280886866
-0.592530943730565059928282708039
-0.592525926635809413715281443021
-0.5925205012456027857250415714
-0.592514634333309547364514204067
-0.592508289968481853689921694074
-0.5925014292968602082229861543
-0.59249401030247734050671217078
-0.592485987550410178726618680851
-0.592477311908606484091783087594
-0.592467930247084913568600028707
-0.592457785112669119118763144346
-0.592446814377267139002638539918
-0.592434950857545887357557659142
-0.592422121903676027501633866817
-0.592408248954633869946966306104
-0.592393247057343031939025037111
-0.592377024346718205306267086538
-0.592359481483435180215190185153
-0.592340511045993836213119384604
-0.592319996873362598276262882548
-0.592297813354192202934249879545
-0.592273824658261736150516874715
-0.592247883905468858749698383379
-0.592219832267296844658319603366
-0.592189497995281278452957502104
-0.592156695370556574823877556393
-0.592121223568084290924572136769
-0.592082865428648701517336601831
-0.592041386131147281609894306752
-0.591996531757101349316227419067
-0.591948027738661676943874047873
-0.591895577180681635026009473087
-0.591838859046672369566729430933
-0.591777526197636309948687303635
-0.591711203271892333576123183027
-0.591639484393053211284197309816
-0.591561930692288211444044095401
-0.591478067629895266224165575009
-0.591387382100011825714899710732
-0.591289319301004959554295051633
-0.591183279352692497186584368942
-0.591068613640050665660540818224
-0.590944620861451962869202102227
-0.59081054275774159090204016743
-0.590665559496592875112371372956
-0.590508784684572417736988018975
-0.590339259977184487092895763049
-0.590155949254841032620673738554
-0.589957732330207962654223755205
-0.589743398149698678817063669522
-0.589511637449010646819915427903
-0.589261034819517929634948634216
-0.585933031649342327103649499734
-0.582608588320953883089623200456
-0.579287710093773160493750115517
-0.575970402247894058892668501373
-0.572656670084226087971505324628
-0.569346518924638060723085188166
-0.566039954112103224902822933966
-0.56273698101084585152358988344
-0.559437605006489299475476515207
-0.556141831506205575661675413152
-0.552849665938866410353800187827
-0.54956111375519586778796441478
-0.54627618042792451234699814811
-0.54299487145194515100441011444
-0.5397171923444701730422463696
-0.53644314864519050839798943431
-0.533172745916436226345227562245
-0.529905989743338796569147194032
-0.526642885733995035061111783993
-0.523383439519632757626839733033
-0.520127656754778164180139613529
-0.516875543117424977378962641589
-0.513627104309205359552854877037
-0.51038234605556263227090349024
-0.507141274105925823307145461263
-0.503903894233886066176320479606
-0.500670212237374877836984298744
-0.497440233938844340591540700416
-0.494213965185449214653890626494
-0.490991411849231008305331918904
-0.487772579827304033018273477946
-0.484557475042043471395459686588
-0.481346103441275486249946154164
-0.478138470998469399638243181886
-0.474934583712931971156071449989
-0.471734447610003805313283670775
-0.468538068741257918321930702216
-0.465345453184700495159431365759
-0.462156607044973868307588763687
-0.458971536453561750118035545864
-0.455790247568996751315846318554
-0.45261274657707021872579408665
-0.449439039691044425890323226362
-0.446269133151867150845045242637
-0.443103033228388675926724226992
-0.439940746217581245110602981338
-0.436782278444761015008832656786
-0.433627636263812536310021117444
-0.430476826057415803101829165276
-0.427329854237275908194449038245
-0.424186727244355343253034963533
-0.421047451549108983252068983487
-0.417912033651721795484594254841
-0.414780480082349314094599829758
-0.411652797401360921851972933122
-0.408528992199585981656734730515
-0.405409071098562861043142033366
-0.402293040750790893755079860678
-0.399180907839985323282409210745
-0.396072679081335274084003474637
-0.392968361221764797077550436304
-0.389867961040197036849272025352
-0.386771485347821568928991063527
-0.383678940988364956387936595001
-0.380590334838364575948824124711
-0.377505673807445764750585440621
-0.374424964838602339884180464096
-0.371348214908480543811741584351
-0.3682754310276664697994355196
-0.36520662024097702253545123861
-0.362141789627754470169023710234
-0.359080946302164645094988101391
-0.356024097413498851921650976949
-0.352971250146479542198405681007
-0.349922411721569816644168749617
-0.346877589395286816809052617452
-0.343836790460519069320416708417
-0.340800022246847847111274542676
-0.337767292120872613304720352616
-0.334738607486540614733338481965
-0.331713975785480693408258876468
-0.328693404497341385619432069133
-0.325676901140133379747651281873
-0.322664473270576405300706734121
-0.31965612848445062715170299174
-0.316651874416952620457915995119
-0.313651718743056003274551726061
-0.310655669177876805450361356455
-0.307663733477043654002265776607
-0.304675919437072856814973799968
-0.301692234895748468200102859124
-0.298712687732507421578621102105
-0.295737285868829816321651724823
-0.29276603726863444759897535253
-0.289798949938679669943131693574
-0.286836031928969687141092331462
-0.283877291333166363016325908956
-0.280922736289006649663018664153
-0.277972374978725731742602336637
-0.275026215629485987551975817439
-0.272084266513811869724328936079
-0.269146535950030810628774815235
-0.266213032302720259795607247275
-0.263283763983160963011506831527
-0.260358739449796595105060493601
-0.25743796720869986087922271328
-0.254521455814045181145577325688
-0.251609213868588083377256899391
-0.24870125002415141912500201002
-0.245797572982118533036015733324
-0.242898191493933511079973047337
-0.240003114361608638422829690131
-0.237112350438239200299057356308
-0.234225908628525762218799273038
-0.231343797889304068910452463259
-0.228466027230082704543676314804
-0.225592605713588660005215821931
-0.222723542456320956312707823676
-0.21985884662911247665238993121
-0.216998527457700163018022409034
-0.214142594223303737013121743383
-0.211291056263213108059644019498
-0.208443922971384636036497474156
-0.205601203799046419253759269885
-0.202762908255312782656379758826
-0.199929045907808145247745949566
-0.197099626383300449932126037141
-0.19427465936834434329922837586
-0.191454154609934297317503615703
-0.188638121916167869469147893301
-0.185826571156919302552910518445
-0.183019512264523670204791819477
-0.180216955234471779145699163445
-0.177418910126116044263423930586
-0.174625387063387557878376404648
-0.171836396235524579932997035726
-0.169051947897812681388446553493
-0.166272052372336778814033200333
-0.163496720048745304020013200498
-0.160725961385026758618239128167
-0.15795978690829890960316473372
-0.155198207215610888433682674647
-0.1524412329747584626701244503
-0.149688874925112755986661686676
-0.146941143878462699343716952528
-0.144198050719871503274462395791
-0.141459606408547448620947203573
-0.138725821978729300656001805869
-0.135996708540586659354238085296
-0.133272277281135566636925511471
-0.130552539465169699719195701006
-0.127837506436207488242389658591
-0.125127189617455501687791490651
-0.122421600512788462649686774206
-0.119720750707746250904796902456
-0.117024651870548272861405589739
-0.114333315753125580914943045999
-0.111646754192171137487871696988
-0.108964979110208629101279738071
-0.106288002516680246724920403049
-0.103615836509053859893269784739
-0.10094849327395002366971741391
-0.0982859850882892695019443051382
-0.0956283243204601433520869995079
-0.0929755234315084672191718057177
-0.090327594976348313312827834339
-0.0876845516049951937013309296359
-0.0850464060638219822590835791334
-0.0824131711968381001948263752054
-0.0797848599469925113689995057624
-0.0771614853575010890242203905038
-0.074543060573198931475037863663
-0.0719295988419182207509494947829
-0.0693211135158922351799108404609
-0.0667176180531861444588438856705
-0.0641191260191552339044622865228
-0.0615256510879312233344855041972
-0.0589372070439373654193847537529
-0.0563538077834330283925687459709
-0.0537754673160884887378079967034
-0.05120219976659068091324874116
-0.0486340193762806733492743609342
-0.0460709405048236629016402989778
-0.0435129776319123036819167565589
-0.040960145359004210755835728023
-0.0384124584110945046295689758215
-0.0358699316385242887686444218071
-0.0333325800188259796500651683465
-0.0308004186586064370727717581757
-0.028273462795468871684127850032
-0.0257517277999745369616408821452
-0.0232352291776452442625564506924
-0.0207239825710077720641624029184
-0.0182180037616812742115512722527
-0.0157173086725088269163398713169
-0.0132219133697342904608438489074
-0.0107318340652256991112714965763
-0.0082470871187464316869863441122
-0.00576768904027545562980829959363
-0.00329365649237797932949927102163
-0.000825006292627890953785159192008
0.0016382445839165928286149738728
0.004096079002182597984291590425
0.00654847966449606521024800924199
0.00899542910793745356247775321808
0.0114369097016380537138904819816
0.0138729036440152344185391614844
0.016303392959944889109673821281
0.018728359497869290684335524921
0.0211477849268385013273837925661
0.0235616507334834205983887134346
0.0259699382189184888357940737604
0.0283726284955719941086635662223
0.0307697024839418593457518283896
0.0331611409092747117669539988238
0.0355469242981659591991494365091
0.0379270329750785171358665083908
0.040301447058777746349484970482
0.0426701464586800733294920351799
0.0450331108711126746359973351365
0.0473903197754815112509346208541
0.0497417524303448999975276121768
0.0520873878693897058892686318249
0.0544272048973071316600633382034
0.0567611820855649685035397369021
0.0590892977680730549863427983951
0.0614115300367385689596995380765
0.0637278567369076498246747454857
0.0660382554626897154444401166699
0.0683427035521606990618491046791
0.0706411780824412864772323624044
0.0729336558646460821574956628573
0.0752201134386994745534623467345
0.077500527068013805349240950198
0.0797748727340252742864389667692
0.0820431261305828302071644578361
0.084305262658185109630119958415
0.0865612574180602860766721128323
0.0888110852060834860357880451506
0.0910547205065262104079283464172
0.0932921374856319729788804623157
0.0955233099850121293944091259416
0.0977482115148556206515138863242
0.0999668152469460936725212794174
0.102179094007479587426785160691
0.104385020269675685613508459737
0.106584566146174735376946016382
0.108777703381213415104559164523
0.110964403342570602222861792124
0.113144637013275143163047520238
0.115318374983066761380215016468
0.117485587439600954450511232117
0.119646244159388326796457115668
0.121800314498458379330571497793
0.12394776738273733006548109746
0.126088571298129069209321936829
0.128222694280287857068414256642
0.130350103904070851739968499488
0.132470767272658004522135358204
0.134584651006326282516678473086
0.136691721230864568255979176977
0.138791943565614943432768435241
0.140885283111125385897029190249
0.142971704436398193816137579242
0.145051171565717695923759801425
0.147123647965040009596546238567
0.149189096527926766402468127177
0.151247479561003834874684088909
0.153298758768925129485388308492
0.15534289523882059980499621056
0.157379849424206441069334945724
0.159409581128334453013625816321
0.161432049486956293753994989083
0.163447212950477125282982721774
0.165455029265471822038074467523
0.167455455455535508881522013875
0.169448447801438704181500020414
0.171433961820555761566996813213
0.173411952245533623935056446917
0.175382373002166118507121837688
0.17734517718643712469971243702
0.179300317040693929233649009117
0.181247743928909936543927803574
0.183187408310993617747125217882
0.185119259716098147977876810118
0.18704324671488358877750984376
0.188959316890680707439087768966
0.190867416809502575806305543958
0.192767491988846942905723413344
0.194659486865229013669160945188
0.196543344760380673255691873553
0.198419007846048355035920367104
0.200286417107317640483810210841
0.20214551230438827960815085301
0.203996231932718607793422143205
0.205838513181453283533250239673
0.207672291890042853716960692398
0.209497502502957838483217713048
0.211314078022393782954701530266
0.213121949958857012046015455042
0.21492104827951360715605964209
0.216711301354176356239913507239
0.218492635898796063576420359752
0.220264976916314589865486010896
0.222028247634727269232217165595
0.223782369442191853601095942774
0.225527261819009796587587074282
0.227262842266293431197221400472
0.228989026231119332864512850295
0.230705727027953797399388890381
0.232412855756120797934723885341
0.234110321213065900503086022544
0.235798029803151286413353473675
0.237475885441697109112496106229
0.239143789453962745912971546788
0.240801640468737915340651074479
0.2424493343061879234786544675
0.244086763859569259651838865343
0.245713818970401139865955077951
0.247330386296645123683915525877
0.248936349173408302360589582535
0.250531587465645431982416769289
0.252115977412291382259278167622
0.253689391461206959244565757468
0.255251698094268054344228864103
0.256802761641869626626983686646
0.258342442086051624374658685405
0.259870594851382898148531794566
0.261387070582660662149882989857
0.262891714908396227970237856546
0.264384368188961547509347443028
0.265864865248164401666254586714
0.267333035086901537542961482272
0.268788700577407180270040005632
0.270231678136467398760647773999
0.271661777375806806518490257507
0.273078800727670752195808878561
0.274482543043420877827829522283
0.275872791162731669443749440492
0.277249323450716894970871766209
0.278611909300023560469533217279
0.279960308594602502957237537293
0.281294271131493484572533572757
0.282613535996542245651697396099
0.283917830889489905496738075514
0.285206871393332555721066319397
0.286480360182230497346558939004
0.287737986161540081689088496063
0.288979423532732024892873338894
0.290204330775031153316135610292
0.291412349534543280195571977721
0.292603103410400780402008100387
0.293776196626029990503887488471
0.294931212571985386105219005347
0.296067712204864764304061305331
0.29718523228456444910697113799
0.298283283429490580695784430709
0.29936134796623446497950664002
0.300418877546551677384167682865
0.30145529050013878940165054965
0.302469968886532678483923454575
0.303462255203283967074438604169
0.30443144870015085431576105241
0.305376801240135934150638027361
0.306297512637383341443546179321
0.307192725388803497243388891544
0.308061518700203147670100256803
0.308902901687900609128972215837
0.309715805612299280933403901833
0.310499074969363360779474213789
0.311251457227651177193996641155
0.31197159095019575074577779233
0.312657991978957622876255925255
0.313309037280566336962166880033
0.313922945949779332307409682035
0.314497756733409658117665325024
0.315031301260994757658357368661
0.315521171932928897174119049818
0.315964683098638751649385248212
0.316358823722107148363512657815
0.316700199128077299465614400546
0.316984958571187111630682312797
0.317208704150439630616594888164
0.317366374809850537910440740766
0.317452096509138393691893911809
0.317458985591802304431386402236
0.3173788860186685956903589858
0.317202010861246642310986256448
0.316916441267686869218547537792
0.31650740620289511368746967134
0.315956211671388923927759416262
0.315238582691683663625937459611
0.314321963085158738662040783216
0.313160825747236654499743617714
0.311687802890118864121577892902
0.309794787322465875455193170228
0.307284654457142666207654743874
0.303700608729516727819004002266
0.296296296296296296296296296296


==> anc/Pgq/SXPgq.f <==
      REAL*8 FUNCTION SXPgq(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=z**(-1)
      w(2)= - z + w(1)
*
      G = 16.D0/3.D0*w(2)
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)= - 5.D0/27.D0*NF + 1
      w(4)=w(1) - z
      w(3)=w(4)*w(3)
      w(4)=2 - w(2)
      w(5)=z**2
      w(5)=w(5) - 1
      w(4)=w(2)*w(5)*w(4)
      w(3)=14.D0/9.D0*w(4) + w(3)
*
      G = 16*as*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=w(1) - z
      w(4)=w(3)*z3
      w(5)=w(3)*NF
      w(6)= - 2.D0/9.D0*w(5) + 2203.D0/27.D0*w(3) - 56*w(4)
      w(6)=NF*w(6)
      w(4)=142669.D0/3.D0*w(3) - 7760*w(4)
      w(7)= - 12856.D0/5.D0*z2 - 6878
      w(3)=w(3)*w(7)
      w(3)= - 65.D0/3.D0*w(5) + w(3)
      w(3)=z2*w(3)
      w(3)=8.D0/9.D0*w(3) + 2.D0/3.D0*w(4) + w(6)
      w(4)=2908 - 37.D0/3.D0*NF
      w(4)=1.D0/3.D0*w(4) + 638*z2
      w(5)=z**2
      w(5)=w(5) - 1
      w(4)=w(5)*w(4)
      w(6)=134.D0/3.D0 - NF
      w(6)=w(2)*w(6)
      w(6)=2.D0/3.D0*w(6) - 98 - 11.D0/9.D0*NF
      w(5)=w(2)*w(5)*w(6)
      w(4)=2*w(5) + w(4)
      w(4)=w(2)*w(4)
      w(5)= - 790 - 5629.D0/9.D0*z
      w(5)=z*w(5)
      w(5)=790*w(1) + 5629.D0/9.D0 + w(5)
      w(6)=3 + 181.D0/9.D0*z
      w(6)=z*w(6)
      w(6)= - 3*w(1) - 181.D0/9.D0 + w(6)
      w(6)=z3*w(6)
      w(5)=1.D0/9.D0*w(5) + 4*w(6)
      w(6)=44 - 4669.D0/27.D0*z
      w(6)=z*w(6)
      w(7)=1 + 14*z
      w(7)=z*w(7)
      w(7)= - w(1) - 14 + w(7)
      w(7)=NF*w(7)
      w(6)=2.D0/27.D0*w(7) - 44*w(1) + 4669.D0/27.D0 + w(6)
      w(6)=z2*w(6)
      w(7)= - 599 - 1955*z
      w(7)=z*w(7)
      w(7)=599*w(1) + 1955 + w(7)
      w(7)=NF*w(7)
      w(4)=1.D0/9.D0*w(4) + 2*w(6) + 4*w(5) + 1.D0/243.D0*w(7)
      w(4)=w(2)*w(4)
      w(3)=1.D0/3.D0*w(3) + 4*w(4)
*
      G = 2*as**2*w(3)
*
200   CONTINUE
*
      SXPgq = G
*
      RETURN
      END


==> anc/Pgq/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/Pgq/delta.m <==
0


==> anc/Pgq/large-x.m <==
as*((496*Log[1 - z])/9 - (8*NF*Log[1 - z])/9 + (80*Log[1 - z]^2)/9) + 
 as^2*((211640*Log[1 - z])/81 - (14320*z2*Log[1 - z])/27 + 
   (9280*z3*Log[1 - z])/27 + (19732*Log[1 - z]^2)/27 - 
   (2080*z2*Log[1 - z]^2)/27 + (2200*Log[1 - z]^3)/27 + 
   (400*Log[1 - z]^4)/81 + NF^2*((16*Log[1 - z])/27 + Log[1 - z]^2/9) + 
   NF*((-20864*Log[1 - z])/243 + (200*z2*Log[1 - z])/27 - 
     (1376*Log[1 - z]^2)/81 - (100*Log[1 - z]^3)/81))


==> anc/Pgq/outg.f <==
      REAL*8 w(4)

      w(1)=Log(1 - z)
      w(2)= - 1376.D0/9.D0 + NF
      w(2)=NF*w(2)
      w(3)=4.D0/3.D0*w(1) + 22 - 1.D0/3.D0*NF
      w(3)=w(1)*w(3)
      w(2)=100.D0/3.D0*w(3) + 19732.D0/3.D0 + w(2)
      w(2)=w(1)*w(2)
      w(3)= - 1304.D0/9.D0 + NF
      w(3)=NF*w(3)
      w(3)=26455.D0/3.D0 + 2*w(3)
      w(4)= - 52*w(1) - 358 + 5*NF
      w(4)=z2*w(4)
      w(2)=40.D0/3.D0*w(4) + 9280.D0/3.D0*z3 + 8.D0/3.D0*w(3) + w(2)

      G = 1.D0/9.D0*AS2*w(2)*w(1)


==> anc/Pgq/plus.m <==
0


==> anc/Pgq/small-x.m <==
as*((-448*Log[z])/9 + (224*Log[z]^2)/9) + 
 as^2*((180128*Log[z])/81 + (74704*z2*Log[z])/27 - (23168*z3*Log[z])/9 - 
   (23264*Log[z]^2)/27 - (5104*z2*Log[z]^2)/9 + (1568*Log[z]^3)/9 - 
   (4288*Log[z]^4)/81 + NF*((15640*Log[z])/243 - (448*z2*Log[z])/27 + 
     (296*Log[z]^2)/81 + (176*Log[z]^3)/81 + (32*Log[z]^4)/27)) + 
 (16/3 + as*(16 - (80*NF)/27) + as^2*(570676/27 - (4*NF^2)/27 - 
     (110048*z2)/27 - (205696*z2^2)/135 - (31040*z3)/9 + (25280*Log[z])/9 - 
     704*z2*Log[z] - 384*z3*Log[z] + NF*(4406/81 - (1040*z2)/81 - 
       (112*z3)/3 + (4792*Log[z])/243 - (32*z2*Log[z])/27)))/z + 
 z*(-16/3 + as*(-16 + (80*NF)/27) + as^2*(-570676/27 + (4*NF^2)/27 + 
     (110048*z2)/27 + (205696*z2^2)/135 + (31040*z3)/9 - (25280*Log[z])/9 + 
     704*z2*Log[z] + 384*z3*Log[z] + NF*(-4406/81 + (1040*z2)/81 + 
       (112*z3)/3 - (4792*Log[z])/243 + (32*z2*Log[z])/27))) + 
 z^2*(as*((448*Log[z])/9 - (224*Log[z]^2)/9) + 
   as^2*((-180128*Log[z])/81 - (74704*z2*Log[z])/27 + (23168*z3*Log[z])/9 + 
     (23264*Log[z]^2)/27 + (5104*z2*Log[z]^2)/9 - (1568*Log[z]^3)/9 + 
     (4288*Log[z]^4)/81 + NF*((-15640*Log[z])/243 + (448*z2*Log[z])/27 - 
       (296*Log[z]^2)/81 - (176*Log[z]^3)/81 - (32*Log[z]^4)/27)))


==> anc/Pgq/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/Pgq/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sat Jan 31 11:45:35 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  = (as*((496*Log(1 - z))/9 - (8*NF*Log(1 - z))/9 + (80*Log(1 - z)^2)/9)
     + 
     as^2*((211640*Log(1 - z))/81 - (14320*z2*Log(1 - z))/27 + 
       (9280*z3*Log(1 - z))/27 + (19732*Log(1 - z)^2)/27 - 
       (2080*z2*Log(1 - z)^2)/27 + (2200*Log(1 - z)^3)/27 + 
       (400*Log(1 - z)^4)/81 + NF^2*((16*Log(1 - z))/27 + Log(1 - z)^2/9) + 
       NF*((-20864*Log(1 - z))/243 + (200*z2*Log(1 - z))/27 - 
         (1376*Log(1 - z)^2)/81 - (100*Log(1 - z)^3)/81)));
    *    
       id as^2=AS2;
    *   id AS2=0;
    *   id as*U=AS;
       id as=0;
    *   id U=1;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         13
               G         Terms in output =         13
                         Bytes used      =        764
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.02 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.02 sec out of 0.03 sec


==> anc/Pgq/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/PnsM.dat <==
  -2.6666666666666665     
  -2.6666666071366887     
 -0.10929316228690052     
   49834.532296342673     
  -2.6666693333333331     
  -2.6666666762194162     
   4.0210434602127511E-002
   223451.21922454212     
  -2.6666695503537516     
  -2.6666666652347084     
   9.4765596259401619E-002
  -705497.17161940527     
  -2.6666697850358676     
  -2.6666666649471340     
  -9.1497919212978493E-002
   456441.37989503803     
  -2.6666700388170383     
  -2.6666666699605885     
   3.8817836884452159E-002
  -103795.06719946791     
  -2.6666703132515948     
  -2.6666666652687767     
   6.7722645113815014E-003
  -80266.255996336098     
  -2.6666706100203643     
  -2.6666666667437418     
  -2.0025818283010734E-002
   91232.242477505744     
  -2.6666709309409651     
  -2.6666666675998227     
   1.2912276025263261E-002
  -31642.056806141605     
  -2.6666712779789368     
  -2.6666666658467260     
   5.5865640831143462E-004
   3295.9288517551549     
  -2.6666716532597805     
  -2.6666666654936582     
   1.9501677392352516E-003
  -23170.090149083531     
  -2.6666720590819764     
  -2.6666666665099337     
  -8.6281362345524467E-003
   15418.743591346145     
  -2.6666724979310610     
  -2.6666666680970246     
  -1.0158220369030115E-003
   8954.5922376723793     
  -2.6666729724948501     
  -2.6666666676077959     
   3.7648938361912907E-003
   3446.4868733885723     
  -2.6666734856799010     
  -2.6666666657758098     
   5.7546650703596677E-003
  -23934.218740400702     
  -2.6666740406293146     
  -2.6666666664902872     
  -9.1879006705797260E-003
   26602.932156285537     
  -2.6666746407419861     
  -2.6666666665837808     
   8.7724505992298613E-003
  -23391.441840544143     
  -2.6666752896934209     
  -2.6666666664700109     
  -8.3049478689312776E-003
   17322.714607719870     
  -2.6666759914582481     
  -2.6666666672420920     
   5.3710829270477677E-003
  -7686.7795113122493     
  -2.6666767503345610     
  -2.6666666660526426     
  -1.1913963290943672E-003
   1568.1044482220568     
  -2.6666775709702444     
  -2.6666666663404071     
   2.5630144483136349E-004
  -1519.6176774130165     
  -2.6666784583914400     
  -2.6666666666746894     
  -1.2608071085363718E-003
   2098.9337979811048     
  -2.6666794180333304     
  -2.6666666667666754     
   1.0051957887285249E-003
  -2347.2431136150476     
  -2.6666804557734274     
  -2.6666666670507237     
  -1.7351110445697096E-003
   2390.9408150555391     
  -2.6666815779675708     
  -2.6666666672408241     
   1.2833762069715926E-003
  -10.027925004595474     
  -2.6666827914888547     
  -2.6666666660790006     
   1.2696859689917646E-003
  -2245.1659838624551     
  -2.6666841037697244     
  -2.6666666664604821     
  -2.0448884481236917E-003
   1755.1707913528930     
  -2.6666855228474984     
  -2.6666666671457437     
   7.5717589341653445E-004
  -513.84580472470486     
  -2.6666870574135917     
  -2.6666666667847818     
  -1.2992074927176605E-004
   506.90630410237134     
  -2.6666887168667506     
  -2.6666666663575800     
   8.1641492677971537E-004
  -956.47159650547815     
  -2.6666905113706161     
  -2.6666666665581906     
  -1.1145260478491804E-003
   926.66553813370672     
  -2.6666924519159743     
  -2.6666666667081240     
   9.0849002417834040E-004
  -786.80114843516844     
  -2.6666945503880690     
  -2.6666666667399830     
  -9.4897526183056386E-004
   725.25130255621059     
  -2.6666968196393985     
  -2.6666666667795114     
   9.0252440579793132E-004
  -539.17807096339288     
  -2.6666992735684296     
  -2.6666666664882088     
  -5.8596840576858190E-004
   313.10192837431651     
  -2.6667019272047252     
  -2.6666666667242707     
   3.4874756572104678E-004
  -168.61931474271046     
  -2.6667047968009925     
  -2.6666666665594745     
  -1.9560546000196727E-004
   51.209200580588529     
  -2.6667078999326281     
  -2.6666666668066838     
  -1.6832958352610270E-005
   62.972659224236587     
  -2.6667112556053607     
  -2.6666666665498941     
   2.2089713153044743E-004
  -122.61101537353458     
  -2.6667148843716553     
  -2.6666666666298382     
  -2.7964542842584680E-004
   113.25544245493772     
  -2.6667188084565923     
  -2.6666666667171204     
   2.2033154429068608E-004
  -91.523927406046155     
  -2.6667230518939866     
  -2.6666666667111687     
  -2.1659151875799330E-004
   89.987368854543249     
  -2.6667276406735905     
  -2.6666666666571950     
   2.4795720937043769E-004
  -87.803998410479522     
  -2.6667326029002694     
  -2.6666666666464987     
  -2.4220905201464401E-004
   77.191231814100277     
  -2.6667379689661397     
  -2.6666666666835814     
   2.2378083679927321E-004
  -65.274169025826765     
  -2.6667437717367064     
  -2.6666666666369179     
  -2.0233656836544678E-004
   49.454432486699943     
  -2.6667500467521594     
  -2.6666666667676457     
   1.4678167569607121E-004
  -27.129169534747717     
  -2.6667568324450408     
  -2.6666666665476320     
  -6.0319813474623460E-005
   9.6129306157572643     
  -2.6667641703756373     
  -2.6666666666612318     
   1.9036581424303731E-005
  -7.3033808179979296     
  -2.6667721054865212     
  -2.6666666667419441     
  -4.6160697271292054E-005
   12.362533099420231     
  -2.6667806863778112     
  -2.6666666666549972     
   7.3181049393500482E-005
  -11.859399224664807     
  -2.6667899656048313     
  -2.6666666665764938     
  -5.0620765555791916E-005
   6.1810333806493567     
  -2.6667999999999998     
  -2.6666666666948964     
   1.9155032371783113E-005
  -2.9051240899278326     
  -2.6668108510209065     
  -2.6666666666833154     
  -1.6308975144146042E-005
   2.9193258201258123     
  -2.6668225851267238     
  -2.6666666666572669     
   2.2228662704759986E-005
  -3.3649842056447499     
  -2.6668352741852472     
  -2.6666666666742946     
  -2.5807129001433154E-005
   3.2959479965410674     
  -2.6668489959130661     
  -2.6666666666780761     
   2.5072234975497413E-005
  -2.8409823067486277     
  -2.6668638343515503     
  -2.6666666666629451     
  -2.2352973867636147E-005
   1.9898900548784211     
  -2.6668798803815816     
  -2.6666666667158059     
   1.3568091158712583E-005
 -0.76888518178568455     
  -2.6668972322801676     
  -2.6666666666368970     
  -1.4412287522604054E-006
  -4.9859520948105265E-002
  -2.6669159963223610     
  -2.6666666666645855     
  -2.4937406764297575E-006
  0.28104059514385266     
  -2.6669362874321605     
  -2.6666666666537200     
   3.9217130945247457E-006
 -0.40316086862976475     
  -2.6669582298863848     
  -2.6666666666710710     
  -6.0304181735817029E-006
  0.35543552550519480     
  -2.6669819580758309     
  -2.6666666666939638     
   3.4576534970385075E-006
  -2.8290096253783835E-002
  -2.6670076173283750     
  -2.6666666666352810     
   2.6410129322321655E-006
 -0.28885797943173064     
  -2.6670353647990623     
  -2.6666666666741441     
  -6.3759501745846877E-006
  0.38136000029148381     
  -2.6670653704326344     
  -2.6666666666727781     
   6.4973668065124769E-006
 -0.29353630936678848     
  -2.6670978180043847     
  -2.6666666666450398     
  -4.2177412105601840E-006
  0.12075231566463825     
  -2.6671329062457314     
  -2.6666666666933154     
   5.4886848402955147E-007
   3.0022640022765518E-002
  -2.6671708500613813     
  -2.6666666666594603     
   1.8304386921646505E-006
  -6.1978489908788570E-002
  -2.6672118818455575     
  -2.6666666666471524     
  -1.0305353320454331E-006
   2.4794738275476505E-003
  -2.6672562529053434     
  -2.6666666666793875     
  -9.0676634042552312E-007
   3.6680131622565428E-002
  -2.6673042349998601     
  -2.6666666666763921     
   1.0732218947617596E-006
  -1.8440013442076495E-002
  -2.6673561220047071     
  -2.6666666666555714     
  -3.1748054421897568E-009
  -1.2092153904204461E-002
  -2.6674122317118618     
  -2.6666666666717660     
  -7.6647292168327894E-007
   2.0881639524760503E-002
  -2.6674729077760575     
  -2.6666666666742129     
   6.5891974116543844E-007
  -1.2684728930310562E-002
  -2.6675385218195613     
  -2.6666666666648262     
  -2.7741365918567617E-007
   6.2757539075805058E-003
  -2.6676094757082489     
  -2.6666666666662597     
   2.2353662802706837E-007
  -5.1595222235689105E-003
  -2.6676862040129081     
  -2.6666666666662104     
  -2.2182993917258070E-007
   3.9037808182209909E-003
  -2.6677691766708524     
  -2.6666666666686769     
   1.4256551516190407E-007
   1.8749232689089623E-004
  -2.6678589018641419     
  -2.6666666666584460     
   1.6149114859131628E-007
  -4.7236984400510166E-003
  -2.6679559291320429     
  -2.6666666666654555     
  -3.5412734969019101E-007
   4.5725263104119274E-003
  -2.6680608527367884     
  -2.6666666666720857     
   1.8560933650075294E-007
  -1.8155128810110816E-003
  -2.6681743153032489     
  -2.6666666666661514     
  -4.6132508285988574E-008
   9.9673722769769244E-004
  -2.6682970117548153     
  -2.6666666666640664     
   9.1450627819474637E-008
  -1.4448623549242134E-003
  -2.6684296935695899     
  -2.6666666666656966     
  -1.2421970145061460E-007
   1.4966036735161222E-003
  -2.6685731733829603     
  -2.6666666666660661     
   1.1735426628545658E-007
  -1.5015809361400541E-003
  -2.6687283299647397     
  -2.6666666666676599     
  -1.4474841969603191E-007
   1.2851118660955482E-003
  -2.6688961136013649     
  -2.6666666666706123     
   9.7824915462646008E-008
  -3.6153435799012528E-004
  -2.6690775519161059     
  -2.6666666666623215     
   2.4029207748609320E-008
  -5.1077832410694759E-004
  -2.6692737561629456     
  -2.6666666666670809     
  -8.8714778182938880E-008
   5.2375941607837580E-004
  -2.6694859280326693     
  -2.6666666666712509     
   3.6303113235930847E-008
   5.3900909663524129E-005
  -2.6697153670128491     
  -2.6666666666638066     
   5.0215954197882934E-008
  -3.4310978859786536E-004
  -2.6699634783468089     
  -2.6666666666633732     
  -4.5554651563943662E-008
   1.0979598504402659E-004
  -2.6702317816403092     
  -2.6666666666692054     
  -1.2413699113477362E-008
   1.3372565648589018E-004
  -2.6705219201686630     
  -2.6666666666671577     
   3.1235136709442171E-008
  -1.5155883354546490E-004
  -2.6708356709412939     
  -2.6666666666661016     
  -2.2260527055008505E-008
   8.6441729304547127E-005
  -2.6711749555853750     
  -2.6666666666675685     
   1.0733868225931090E-008
  -2.9273319014727421E-005
  -2.6715418521152028     
  -2.6666666666662771     
  -1.3489458324952977E-009
   9.3695815254966610E-006
  -2.6719386076593987     
  -2.6666666666660563     
   2.8331667616715270E-009
  -1.0372145555726958E-005
  -2.6723676522238815     
  -2.6666666666659502     
  -2.1732099951274949E-009
  -4.5893657011960623E-006
  -2.6728316135749077     
  -2.6666666666671230     
  -4.5686593450930389E-009
   9.3922708482231771E-006
  -2.6733333333333333     
  -2.6666666666678447     
   7.3266449857325967E-010
  -1.1441708443578660E-007
  -2.6800000000000002     
  -2.6666666666663268     
  -1.2546363469513983E-010
   1.4304478477153270E-008
  -2.6866666666666665     
  -2.6666666666666861     
  -1.8180046116490320E-011
   5.6891448709353434E-010
  -2.6933333333333334     
  -2.6666666666667660     
  -1.3913187463288812E-011
   1.1699464457724579E-008
  -2.7000000000000002     
  -2.6666666666666163     
   7.3832795969645551E-011
  -1.9229279981891901E-008
  -2.7066666666666666     
  -2.6666666666666079     
  -7.0386803894543654E-011
   9.2268878919471084E-009
  -2.7133333333333334     
  -2.6666666666667869     
  -1.1851447049402746E-012
   9.6065694672912748E-009
  -2.7200000000000002     
  -2.6666666666666123     
   7.0864126299744242E-011
  -1.8663022142100110E-008
  -2.7266666666666666     
  -2.6666666666666079     
  -6.9108539766006520E-011
   8.7705344289091915E-009
  -2.7333333333333334     
  -2.6666666666667891     
  -3.3295315491875252E-012
   1.0865725479651158E-008
  -2.7400000000000002     
  -2.6666666666666021     
   7.8163409548196129E-011
  -2.3243292728501726E-008
  -2.7466666666666666     
  -2.6666666666666470     
  -9.6161285915566741E-011
   2.5832460762155737E-008
  -2.7533333333333334     
  -2.6666666666666434     
   9.7582169800601431E-011
  -2.3811565647921388E-008
  -2.7599999999999998     
  -2.6666666666666021     
  -8.1004572558809121E-011
   1.1433514591505706E-008
  -2.7666666666666666     
  -2.6666666666667926     
   4.7467868774835052E-012
   8.7729534667350047E-009
  -2.7733333333333334     
  -2.6666666666666043     
   7.0543937877996102E-011
  -1.9240487405257876E-008
  -2.7799999999999998     
  -2.6666666666666123     
  -7.3759717661438082E-011
   1.0208708916272402E-008
  -2.7866666666666666     
  -2.6666666666667900     
   2.8055992106047782E-012
   9.1010979250046852E-009
  -2.7933333333333334     
  -2.6666666666666052     
   7.1063833648139987E-011
  -1.9328259563103294E-008
  -2.7999999999999998     
  -2.6666666666666123     
  -7.3898113075134858E-011
   1.0231653089384388E-008
  -2.8066666666666666     
  -2.6666666666667900     
   2.8392850952479113E-012
   9.0970933904021641E-009
  -2.8133333333333335     
  -2.6666666666666052     
   7.1067485523264202E-011
  -1.9335185597805189E-008
  -2.8199999999999998     
  -2.6666666666666123     
  -7.3946406460274849E-011
   1.0263361762794493E-008
  -2.8266666666666667     
  -2.6666666666667895     
   3.0288067606837089E-012
   8.9771847314636336E-009
  -2.8333333333333335     
  -2.6666666666666061     
   7.0357692246661008E-011
  -1.8887259635461176E-008
  -2.8399999999999999     
  -2.6666666666666088     
  -7.1296755019297926E-011
   9.7284349495731550E-009
  -2.8466666666666667     
  -2.6666666666667829     
   1.6665071025008019E-012
   8.3952292675725120E-009
  -2.8533333333333335     
  -2.6666666666666168     
   6.4630726609294705E-011
  -1.7232433617467617E-008
  -2.8599999999999999     
  -2.6666666666666168     
  -6.4612525521711822E-011
   8.3806683975062135E-009
  -2.8666666666666667     
  -2.6666666666667829     
  -1.7575125404151643E-012
   9.7866784298383439E-009
  -2.8733333333333335     
  -2.6666666666666079     
   7.1642575683372476E-011
  -1.9105672686455635E-008
  -2.8799999999999999     
  -2.6666666666666079     
  -7.1649969465044890E-011
   9.7925934551762720E-009
  -2.8866666666666667     
  -2.6666666666667829     
   1.7944814487772141E-012
   8.3570082961545012E-009
  -2.8933333333333335     
  -2.6666666666666172     
   6.4472043669936042E-011
  -1.7143708237398692E-008
  -2.8999999999999999     
  -2.6666666666666163     
  -6.4105768110553553E-011
   8.0639878486485280E-009
  -2.9066666666666667     
  -2.6666666666667855     
  -3.6258592456895493E-012
   1.0964675245200165E-008
  -2.9133333333333336     
  -2.6666666666665981     
   7.8609205093311764E-011
  -2.3500979399045235E-008
  -2.9199999999999999     
  -2.6666666666666456     
  -9.7648140399527621E-011
   2.6195823490172836E-008
  -2.9266666666666667     
  -2.6666666666666425     
   9.8820535776768820E-011
  -2.4438895700838201E-008
  -2.9333333333333331     
  -2.6666666666666070     
  -8.4471181979517836E-011
   1.2371549424363674E-008
  -2.9399999999999999     
  -2.6666666666667971     
   8.3154387032092802E-012
   8.0639894898044615E-009
  -2.9466666666666668     
  -2.6666666666666043     
   6.8795359876742807E-011
  -1.8550588981185770E-008
  -2.9533333333333331     
  -2.6666666666666083     
  -7.0334057482150603E-011
   9.2949475741307069E-009
  -2.9600000000000000     
  -2.6666666666667855     
  -6.2195067617024244E-013
   9.7925081150668988E-009
  -2.9666666666666668     
  -2.6666666666666052     
   7.2821860186831564E-011
  -2.0043270603994342E-008
  -2.9733333333333332     
  -2.6666666666666168     
  -7.7502669343126137E-011
   1.1192364412094180E-008
  -2.9800000000000000     
  -2.6666666666667944     
   6.4400637475798146E-012
   8.3851044420385484E-009
  -2.9866666666666668     
  -2.6666666666666052     
   6.9328347062868974E-011
  -1.8655863777852628E-008
  -2.9933333333333332     
  -2.6666666666666083     
  -7.0590631271025852E-011
   9.3949318085640512E-009
  -3.0000000000000000     
  -2.6666666666667851     
  -1.2864270679540896E-013
   9.4978459740003789E-009
  -3.0066666666666668     
  -2.6666666666666075     
   7.1105202098207493E-011
  -1.8964606274161604E-008
  -3.0133333333333332     
  -2.6666666666666079     
  -7.1129344958004681E-011
   9.5171602618381266E-009
  -3.0200000000000000     
  -2.6666666666667851     
   2.4935700578132807E-013
   9.3176746572130604E-009
  -3.0266666666666668     
  -2.6666666666666088     
   7.0131916934879349E-011
  -1.8366149460286407E-008
  -3.0333333333333332     
  -2.6666666666666026     
  -6.7614204017268827E-011
   7.3035043231246500E-009
  -3.0400000000000000     
  -2.6666666666668037     
  -1.2837921593833910E-011
   1.2884259542175344E-008
  -3.0466666666666669     
  -2.6666666666666266     
   8.3794024972480172E-011
  -2.1039668949388037E-008
  -3.0533333333333332     
  -2.6666666666666017     
  -7.4003492147930243E-011
   9.7414153385521382E-009
  -3.0600000000000001     
  -2.6666666666667891     
  -9.4287710878913294E-013
   1.0495717025583443E-008
  -3.0666666666666669     
  -2.6666666666665972     
   7.7775000583086759E-011
  -2.3302574010481957E-008
  -3.0733333333333333     
  -2.6666666666666452     
  -9.6994304495528061E-011
   2.5871160155536457E-008
  -3.0800000000000001     
  -2.6666666666666452     
   9.7039396670995544E-011
  -2.3338647750855964E-008
  -3.0866666666666664     
  -2.6666666666665977     
  -7.8000461460424332E-011
   1.0640011987079479E-008
  -3.0933333333333333     
  -2.6666666666667882     
   1.7996284426718242E-012
   9.2003092329420185E-009
  -3.1000000000000001     
  -2.6666666666666066     
   7.0801947689737028E-011
  -1.9019539488443590E-008
  -3.1066666666666665     
  -2.6666666666666092     
  -7.1844598473590019E-011
   1.0034429860024421E-008
  -3.1133333333333333     
  -2.6666666666667802     
   3.4136254765932105E-012
   7.3035294787498576E-009
  -3.1200000000000001     
  -2.6666666666666261     
   5.8190096567217183E-011
  -1.5516420400636631E-008
  -3.1266666666666665     
  -2.6666666666666261     
  -5.8183056437556345E-011
   7.2978973750211843E-009
  -3.1333333333333333     
  -2.6666666666667802     
  -3.4488261248974172E-012
   1.0056958274939116E-008
  -3.1400000000000001     
  -2.6666666666666088     
   7.1978360937146006E-011
  -1.9104021044373687E-008
  -3.1466666666666665     
  -2.6666666666666075     
  -7.1301796895656774E-011
   9.5157070417477210E-009
  -3.1533333333333333     
  -2.6666666666667855     
   6.6005917451199229E-014
   9.4629023077867610E-009
  -3.1600000000000001     
  -2.6666666666666075     
   7.1037773225851968E-011
  -1.8945606842490809E-008
  -3.1666666666666665     
  -2.6666666666666075     
  -7.1054278092829211E-011
   9.4761062013685611E-009
  -3.1733333333333333     
  -2.6666666666667851     
   1.6518417435044407E-014
   9.4628914674205240E-009
  -3.1800000000000002     
  -2.6666666666666079     
   7.0988204423089043E-011
  -1.8905962640646701E-008
  -3.1866666666666665     
  -2.6666666666666075     
  -7.0806515381761337E-011
   9.3175402343583647E-009
  -3.1933333333333334     
  -2.6666666666667864     
  -9.2496362407354499E-013
   1.0057511133617200E-008
  -3.2000000000000002     
  -2.6666666666666026     
   7.4506369878055517E-011
  -2.1125875338423203E-008
  -3.2066666666666666     
  -2.6666666666666261     
  -8.3937695160118660E-011
   1.2912989303250960E-008
  -3.2133333333333334     
  -2.6666666666668037     
   1.2909724614262563E-011
   7.2747916678573434E-009
  -3.2200000000000002     
  -2.6666666666666030     
   6.7470662123192689E-011
  -1.8280028600292800E-008
  -3.2266666666666666     
  -2.6666666666666083     
  -6.9629552379003451E-011
   9.0019038725059501E-009
  -3.2333333333333334     
  -2.6666666666667878     
  -2.1152733352087562E-012
   1.0694122540672953E-008
  -3.2400000000000002     
  -2.6666666666665977     
   7.8090645719838460E-011
  -2.3356684604793807E-008
  -3.2466666666666666     
  -2.6666666666666452     
  -9.7084488816115232E-011
   2.5889197017694357E-008
  -3.2533333333333334     
  -2.6666666666666452     
   9.7084488816592618E-011
  -2.3356684605175716E-008
  -3.2599999999999998     
  -2.6666666666665977     
  -7.8090645722225393E-011
   1.0694122542200583E-008
  -3.2666666666666666     
  -2.6666666666667878     
   2.1152733442790493E-012
   9.0019038667773422E-009
  -3.2733333333333334     
  -2.6666666666666083     
   6.9629552345109183E-011
  -1.8280028578905993E-008
  -3.2799999999999998     
  -2.6666666666666030     
  -6.7470661996685883E-011
   7.2747915880387057E-009
  -3.2866666666666666     
  -2.6666666666668037     
  -1.2909725086395537E-011
   1.2912989601138701E-008
  -3.2933333333333334     
  -2.6666666666666261     
   8.3937696922143736E-011
  -2.1125876450155531E-008
  -3.2999999999999998     
  -2.6666666666666026     
  -7.4506376454022880E-011
   1.0057515282658763E-008
  -3.3066666666666666     
  -2.6666666666667864     
   9.2498816591790446E-013
   9.3175247499244397E-009
  -3.3133333333333335     
  -2.6666666666666075     
   7.0806423790351270E-011
  -1.8905904851952567E-008
  -3.3199999999999998     
  -2.6666666666666079     
  -7.0987862599293102E-011
   9.4626757970779061E-009
  -3.3266666666666667     
  -2.6666666666667851     
  -1.7794121208741900E-014
   9.4769110940448993E-009
  -3.3333333333333335     
  -2.6666666666666075     
   7.1059039084128061E-011
  -1.8948610742853544E-008
  -3.3399999999999999     
  -2.6666666666666075     
  -7.1055541487273645E-011
   9.4741130165613642E-009
  -3.3466666666666667     
  -2.6666666666667851     
   3.0613693664594530E-016
   9.4738681070120468E-009
  -3.3533333333333335     
  -2.6666666666666075     
   7.1054316939527055E-011
  -1.8947876014205592E-008
  -3.3599999999999999     
  -2.6666666666666075     
  -7.1054753167015004E-011
   9.4742170890024029E-009
  -3.3666666666666667     
  -2.6666666666667851     
   1.8750005030837478E-015
   9.4727170885999348E-009
  -3.3733333333333335     
  -2.6666666666666075     
   7.1047253165002654E-011
  -1.8943376012998178E-008
  -3.3799999999999999     
  -2.6666666666666075     
  -7.1028066932483788E-011
   9.4573681025848515E-009
  -3.3866666666666667     
  -2.6666666666667855     
  -9.7806163097341742E-014
   9.5356130330627226E-009
  -3.3933333333333335     
  -2.6666666666666070     
   7.1419291584873143E-011
  -1.9178110804431783E-008
  -3.3999999999999999     
  -2.6666666666666097     
  -7.2416539448365347E-011
   1.0333411323856489E-008
  -3.4066666666666667     
  -2.6666666666667780     
   5.0840454805583800E-012
   6.2661749394097845E-009
  -3.4133333333333336     
  -2.6666666666666350     
   5.2080357526131804E-011
  -1.6426620036701246E-008
  -3.4199999999999999     
  -2.6666666666666825     
  -7.1119292749124917E-011
   2.1497323117804096E-008
  -3.4266666666666667     
  -2.6666666666666350     
   9.0110630634405939E-011
  -2.2169471959316643E-008
  -3.4333333333333331     
  -2.6666666666666003     
  -7.6160409060469044E-011
   1.0337145858654574E-008
  -3.4399999999999999     
  -2.6666666666667873     
   1.3681848794403285E-012
   9.2425979551023102E-009
  -3.4466666666666668     
  -2.6666666666666070     
   7.0687669542707715E-011
  -1.8885828248659848E-008
  -3.4533333333333331     
  -2.6666666666666079     
  -7.0956042322241284E-011
   9.4572961787291714E-009
  -3.4600000000000000     
  -2.6666666666667851     
  -2.6320981772440294E-014
   9.4783529641471209E-009
  -3.4666666666666668     
  -2.6666666666666075     
   7.1061326249331030E-011
  -1.8948998604913697E-008
  -3.4733333333333332     
  -2.6666666666666075     
  -7.1056163287521829E-011
   9.4742225946997534E-009
  -3.4800000000000000     
  -2.6666666666667851     
   5.0617272639238013E-016
   9.4738176565186398E-009
  -3.4866666666666668     
  -2.6666666666666075     
   7.1054138596616244E-011
  -1.8947783790370356E-008
  -3.4933333333333332     
  -2.6666666666666075     
  -7.1054239831161536E-011
   9.4738986441548615E-009
  -3.5000000000000000     
  -2.6666666666667851     
  -8.1167862717870473E-027
   9.4738986441548648E-009
  -3.5066666666666668     
  -2.6666666666666075     
   7.1054239831161549E-011
  -1.8947783790370356E-008
  -3.5133333333333332     
  -2.6666666666666075     
  -7.1054138596616244E-011
   9.4738176565186398E-009
  -3.5200000000000000     
  -2.6666666666667851     
  -5.0617272639238013E-016
   9.4742225946997534E-009
  -3.5266666666666668     
  -2.6666666666666075     
   7.1056163287521829E-011
  -1.8948998604913697E-008
  -3.5333333333333332     
  -2.6666666666666075     
  -7.1061326249331017E-011
   9.4783529641471093E-009
  -3.5400000000000000     
  -2.6666666666667851     
   2.6320981772371297E-014
   9.4572961787292127E-009
  -3.5466666666666669     
  -2.6666666666666079     
   7.0956042322241529E-011
  -1.8885828248660001E-008
  -3.5533333333333332     
  -2.6666666666666070     
  -7.0687669542708607E-011
   9.2425979551028760E-009
  -3.5600000000000001     
  -2.6666666666667873     
  -1.3681848794369721E-012
   1.0337145858652453E-008
  -3.5666666666666669     
  -2.6666666666666003     
   7.6160409060456494E-011
  -2.2169471959308729E-008
  -3.5733333333333333     
  -2.6666666666666350     
  -9.0110630634359139E-011
   2.1497323117774556E-008
  -3.5800000000000001     
  -2.6666666666666825     
   7.1119292748950188E-011
  -1.6426620036590996E-008
  -3.5866666666666664     
  -2.6666666666666350     
  -5.2080357525479676E-011
   6.2661749389983333E-009
  -3.5933333333333333     
  -2.6666666666667780     
  -5.0840454829921304E-012
   1.0333411325392035E-008
  -3.6000000000000001     
  -2.6666666666666097     
   7.2416539457448191E-011
  -1.9178110810162513E-008
  -3.6066666666666665     
  -2.6666666666666070     
  -7.1419291618770772E-011
   9.5356130544501011E-009
  -3.6133333333333333     
  -2.6666666666667855     
   9.7806289605044975E-014
   9.4573680227660633E-009
  -3.6200000000000001     
  -2.6666666666666075     
   7.1028066460350588E-011
  -1.8943375715110395E-008
  -3.6266666666666665     
  -2.6666666666666075     
  -7.1047251402977501E-011
   9.4727159768675950E-009
  -3.6333333333333333     
  -2.6666666666667851     
  -1.8815764704670237E-015
   9.4742212380439690E-009
  -3.6400000000000001     
  -2.6666666666666075     
   7.1054777708859367E-011
  -1.8947891498639518E-008
  -3.6466666666666665     
  -2.6666666666666075     
  -7.1054408530937135E-011
   9.4739258957061821E-009
  -3.6533333333333333     
  -2.6666666666667851     
   3.5686859293015996E-017
   9.4738973462187462E-009
  -3.6600000000000001     
  -2.6666666666666075     
   7.1054265783499960E-011
  -1.8947805850177209E-008
  -3.6666666666666665     
  -2.6666666666666075     
  -7.1054278092829224E-011
   9.4739071936821644E-009
  -3.6733333333333333     
  -2.6666666666667851     
   2.5859787071914773E-017
   9.4738865058525075E-009
  -3.6800000000000002     
  -2.6666666666666075     
   7.1054174653680948E-011
  -1.8947743786688235E-008
  -3.6866666666666665     
  -2.6666666666666075     
  -7.1053903746480963E-011
   9.4736697800925237E-009
  -3.6933333333333334     
  -2.6666666666667851     
  -1.3803957869717080E-015
   9.4747740967220996E-009
  -3.7000000000000002     
  -2.6666666666666075     
   7.1059425329628846E-011
  -1.8951056736576962E-008
  -3.7066666666666666     
  -2.6666666666666075     
  -7.1073500194698487E-011
   9.4860339887778249E-009
  -3.7133333333333334     
  -2.6666666666667851     
   7.1754721135258040E-014
   9.4286302118696174E-009
  -3.7200000000000002     
  -2.6666666666666079     
   7.0786481310157445E-011
  -1.8778845405852335E-008
  -3.7266666666666666     
  -2.6666666666666061     
  -7.0054859233735211E-011
   8.8433325507318244E-009
  -3.7333333333333334     
  -2.6666666666667904     
  -3.7298651032464627E-012
   1.1827224633328991E-008
  -3.7400000000000002     
  -2.6666666666665875     
   8.4974319646721052E-011
  -2.7730521653643829E-008
  -3.7466666666666666     
  -2.6666666666666825     
  -1.2300459275560788E-010
   3.2801224734829466E-008
  -3.7533333333333334     
  -2.6666666666666825     
   1.2300459275560786E-010
  -2.7730521653643826E-008
  -3.7599999999999998     
  -2.6666666666665875     
  -8.4974319646721026E-011
   1.1827224633328987E-008
  -3.7666666666666666     
  -2.6666666666667904     
   3.7298651032464587E-012
   8.8433325507318277E-009
  -3.7733333333333334     
  -2.6666666666666061     
   7.0054859233735211E-011
  -1.8778845405852339E-008
  -3.7799999999999998     
  -2.6666666666666079     
  -7.0786481310157445E-011
   9.4286302118696158E-009
  -3.7866666666666666     
  -2.6666666666667851     
  -7.1754721135262104E-014
   9.4860339887778265E-009
  -3.7933333333333334     
  -2.6666666666666075     
   7.1073500194698487E-011
  -1.8951056736576962E-008
  -3.7999999999999998     
  -2.6666666666666075     
  -7.1059425329628846E-011
   9.4747740967220996E-009
  -3.8066666666666666     
  -2.6666666666667851     
   1.3803957869676495E-015
   9.4736697800925254E-009
  -3.8133333333333335     
  -2.6666666666666075     
   7.1053903746480963E-011
  -1.8947743786688235E-008
  -3.8199999999999998     
  -2.6666666666666075     
  -7.1054174653680935E-011
   9.4738865058525059E-009
  -3.8266666666666667     
  -2.6666666666667851     
  -2.5859787080031554E-017
   9.4739071936821677E-009
  -3.8333333333333335     
  -2.6666666666666075     
   7.1054278092829249E-011
  -1.8947805850177219E-008
  -3.8399999999999999     
  -2.6666666666666075     
  -7.1054265783500025E-011
   9.4738973462187892E-009
  -3.8466666666666667     
  -2.6666666666667851     
  -3.5686859033278835E-017
   9.4739258957060166E-009
  -3.8533333333333335     
  -2.6666666666666075     
   7.1054408530936153E-011
  -1.8947891498638893E-008
  -3.8599999999999999     
  -2.6666666666666075     
  -7.1054777708855684E-011
   9.4742212380416447E-009
  -3.8666666666666667     
  -2.6666666666667851     
   1.8815764567253046E-015
   9.4727159768762656E-009
  -3.8733333333333335     
  -2.6666666666666075     
   7.1047251403028773E-011
  -1.8943375715142751E-008
  -3.8799999999999999     
  -2.6666666666666075     
  -7.1028066460541964E-011
   9.4573680228868101E-009
  -3.8866666666666667     
  -2.6666666666667855     
  -9.7806288890816483E-014
   9.5356130539994630E-009
  -3.8933333333333335     
  -2.6666666666666070     
   7.1419291616105221E-011
  -1.9178110808480703E-008
  -3.8999999999999999     
  -2.6666666666666097     
  -7.2416539447500168E-011
   1.0333411319115425E-008
  -3.9066666666666667     
  -2.6666666666667780     
   5.0840454458655963E-012
   6.2661749624229517E-009
  -3.9133333333333336     
  -2.6666666666666350     
   5.2080357664037779E-011
  -1.6426620124012853E-008
  -3.9199999999999999     
  -2.6666666666666825     
  -7.1119293266056008E-011
   2.1497323444037356E-008
  -3.9266666666666667     
  -2.6666666666666350     
   9.0110632564224306E-011
  -2.2169473176938079E-008
  -3.9333333333333331     
  -2.6666666666666003     
  -7.6160416262811430E-011
   1.0337150402907054E-008
  -3.9399999999999999     
  -2.6666666666667873     
   1.3682117589915479E-012
   9.2425809957138173E-009
  -3.9466666666666668     
  -2.6666666666666070     
   7.0687569226845238E-011
  -1.8885764955358365E-008
  -3.9533333333333331     
  -2.6666666666666079     
  -7.0955667938342616E-011
   9.4570599649117206E-009
  -3.9600000000000000     
  -2.6666666666667851     
  -2.7718201504655885E-014
   9.4792345261154439E-009
  -3.9666666666666668     
  -2.6666666666666075     
   7.1066540744361234E-011
  -1.8952288638969537E-008
  -3.9733333333333332     
  -2.6666666666666075     
  -7.1075624047910413E-011
   9.4865011689547840E-009
  -3.9800000000000000     
  -2.6666666666667851     
   7.3134719250537859E-014
   9.4279933935543552E-009
  -3.9866666666666668     
  -2.6666666666666079     
   7.0783085170908262E-011
  -1.8776765312768250E-008
  -3.9933333333333332     
  -2.6666666666666061     
  -7.0042654674853731E-011
   8.8356489967107306E-009
  -4.0000000000000000     
  -2.6666666666667909     
  -3.7752871995232036E-012
   2.4056603707200462E-009
  -4.0066666666666668     
  -2.6666666666667647     
   1.4267165580876756E-011
   9.9634189508127430E-009
  -4.0133333333333336     
  -2.6666666666665062     
   8.8992807711974043E-011
  -2.3358899402753752E-008
  -4.0199999999999996     
  -2.6666666666664995     
  -8.6198937808675365E-011
   7.7283230281738959E-009
  -4.0266666666666664     
  -2.6666666666667855     
  -2.8236515097369797E-011
   1.1346044061275922E-008
  -4.0333333333333332     
  -2.6666666666667140     
   5.6858815362197800E-011
  -1.5169517183687467E-008
  -4.0400000000000000     
  -2.6666666666667140     
  -5.6912563515460836E-011
   1.1389042583886352E-008
  -4.0466666666666669     
  -2.6666666666667851     
   2.8505255863684973E-011
   7.5563289377321933E-009
  -4.0533333333333337     
  -2.6666666666665009     
   8.5177722896677730E-011
  -2.2713921563597332E-008
  -4.0599999999999996     
  -2.6666666666665009     
  -8.5176688830298629E-011
   7.5555016846289112E-009
  -4.0666666666666664     
  -2.6666666666667851     
  -2.8510426195580498E-011
   1.1392351596299490E-008
  -4.0733333333333333     
  -2.6666666666667140     
   5.6932210776663859E-011
  -1.5181925980236749E-008
  -4.0800000000000001     
  -2.6666666666667140     
  -5.6932234075114386E-011
   1.1392370235059912E-008
  -4.0866666666666669     
  -2.6666666666667851     
   2.8510542687833130E-011
   7.5554271295872341E-009
  -4.0933333333333337     
  -2.6666666666665009     
   8.5176246159738685E-011
  -2.2713641982191052E-008
  -4.0999999999999996     
  -2.6666666666665009     
  -8.5176068706690565E-011
   7.5552851671487408E-009
  -4.1066666666666665     
  -2.6666666666667851     
  -2.8511429953073693E-011
   1.1392938084813877E-008
  -4.1133333333333333     
  -2.6666666666667140     
   5.6935605683028560E-011
  -1.5184055416814117E-008
  -4.1200000000000001     
  -2.6666666666667140     
  -5.6944809943079967E-011
   1.1400301492854999E-008
  -4.1266666666666669     
  -2.6666666666667851     
   2.8557451253330711E-011
   7.5258315349842556E-009
  -4.1333333333333337     
  -2.6666666666665009     
   8.5001187765713930E-011
  -2.2603190861574222E-008
  -4.1399999999999997     
  -2.6666666666665000     
  -8.4522743696089116E-011
   7.1430762792844214E-009
  -4.1466666666666665     
  -2.6666666666667886     
  -3.0949671601454718E-011
   1.2931322515654425E-008
  -4.1533333333333333     
  -2.6666666666667007     
   6.6035247265951390E-011
  -2.0925384252311644E-008
  -4.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389545E-011
   3.2827232404005812E-008
  -4.1666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.1799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.1866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.1933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.2000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.2066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.2133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.2199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.2266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.2333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.2400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.2466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.2533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.2599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.2666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.2733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.2800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.2866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.2933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.2999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.3066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.3133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.3200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.3266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.3333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.3399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.3466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.3533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.3600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.3666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.3733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.3799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.3866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.3933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.4000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.4066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.4133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.4199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.4266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.4333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.4400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.4466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.4533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.4600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.4666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.4733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.4800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.4866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.4933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -4.5000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -4.5066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -4.5133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -4.5199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -4.5266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -4.5333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -4.5400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -4.5466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -4.5533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -4.5599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -4.5666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -4.5733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -4.5800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -4.5866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -4.5933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -4.5999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -4.6066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -4.6133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -4.6200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -4.6266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -4.6333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576544E-008
  -4.6399999999999997     
  -2.6666666666665000     
  -8.4522743696092799E-011
   7.1430762792850443E-009
  -4.6466666666666665     
  -2.6666666666667886     
  -3.0949671601453729E-011
   1.2931322515654256E-008
  -4.6533333333333333     
  -2.6666666666667007     
   6.6035247265951118E-011
  -2.0925384252311597E-008
  -4.6600000000000001     
  -2.6666666666667629     
  -9.0905134626389467E-011
   3.2827232404005799E-008
  -4.6666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.6733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.6799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.6866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.6933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.7000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.7066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.7133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.7199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.7266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.7333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.7400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.7466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.7533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.7599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.7666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.7733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.7800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.7866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.7933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.7999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.8066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.8133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.8200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.8266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.8333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.8399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.8466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.8533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.8600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.8666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.8733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.8799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.8866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.8933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.9000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.9066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.9133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.9199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.9266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.9333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.9400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.9466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.9533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.9600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.9666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.9733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.9800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.9866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.9933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -5.0000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -5.0066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -5.0133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -5.0199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -5.0266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -5.0333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -5.0400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -5.0466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -5.0533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -5.0599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -5.0666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -5.0733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -5.0800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -5.0866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -5.0933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -5.0999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -5.1066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -5.1133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -5.1200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -5.1266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -5.1333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576548E-008
  -5.1399999999999997     
  -2.6666666666665000     
  -8.4522743696092812E-011
   7.1430762792850493E-009
  -5.1466666666666665     
  -2.6666666666667886     
  -3.0949671601453704E-011
   1.2931322515654241E-008
  -5.1533333333333333     
  -2.6666666666667007     
   6.6035247265951028E-011
  -2.0925384252311541E-008
  -5.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389144E-011
   3.2827232404005607E-008
  -5.1666666666666670     
  -2.6666666666666021     
   1.5529910840364765E-010
  -3.4568635458104723E-008
  -5.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213225E-010
   1.0731962751588784E-008
  -5.1799999999999997     
  -2.6666666666667922     
  -2.3475936895214508E-011
   1.0541221222966677E-008
  -5.1866666666666665     
  -2.6666666666667118     
   5.5583222277033885E-011
  -1.4953865553865556E-008
  -5.1933333333333334     
  -2.6666666666667145     
  -5.6570769376960380E-011
   1.1331258902907909E-008
  -5.2000000000000002     
  -2.6666666666667851     
   2.8413672394847126E-011
   7.5718120318240299E-009
  -5.2066666666666670     
  -2.6666666666665009     
   8.5202262633528662E-011
  -2.2718070258986237E-008
  -5.2133333333333329     
  -2.6666666666665009     
  -8.5183264308864491E-011
   7.5566133720926933E-009
  -5.2199999999999998     
  -2.6666666666667851     
  -2.8508664018167986E-011
   1.1392053541833261E-008
  -5.2266666666666666     
  -2.6666666666667140     
   5.6931737545579644E-011
  -1.5181845449835607E-008
  -5.2333333333333334     
  -2.6666666666667140     
  -5.6932103328190037E-011
   1.1392346167921573E-008
  -5.2400000000000002     
  -2.6666666666667851     
   2.8510492931219946E-011
   7.5554428677394393E-009
  -5.2466666666666670     
  -2.6666666666665009     
   8.5176314439267054E-011
  -2.2713680867661543E-008
  -5.2533333333333330     
  -2.6666666666665009     
  -8.5176292068190885E-011
   7.5554249708784964E-009
  -5.2599999999999998     
  -2.6666666666667851     
  -2.8510604786600851E-011
   1.1392417755365355E-008
  -5.2666666666666666     
  -2.6666666666667140     
   5.6932528378637489E-011
  -1.5182113902749785E-008
  -5.2733333333333334     
  -2.6666666666667140     
  -5.6933325891988518E-011
   1.1393055766046181E-008
  -5.2800000000000002     
  -2.6666666666667851     
   2.8514592353356024E-011
   7.5528729281551823E-009
  -5.2866666666666671     
  -2.6666666666665009     
   8.5161139314521209E-011
  -2.2704110707449115E-008
  -5.2933333333333330     
  -2.6666666666665009     
  -8.5119690991343537E-011
   7.5197142696130491E-009
  -5.2999999999999998     
  -2.6666666666667855     
  -2.8721833969244363E-011
   1.1525690400214720E-008
  -5.3066666666666666     
  -2.6666666666667127     
   5.7720844032364202E-011
  -1.5679493780881771E-008
  -5.3133333333333335     
  -2.6666666666667180     
  -5.9875359324251796E-011
   1.3249302633724870E-008
  -5.3200000000000003     
  -2.6666666666667691     
   3.9494410428682614E-011
   6.2526533557283390E-010
  -5.3266666666666671     
  -2.6666666666665599     
   4.4183900445478971E-011
   3.1500727952031281E-009
  -5.3333333333333330     
  -2.6666666666662802     
   6.7809446409501927E-011
   3.1500727952031281E-009
   38.505728950730330     
   409.66146995496706     
  -146278358.99982518     
   35272726314592.688     
   38.506027606567599     
   222.92293089909475     
  -40460180.056047112     
   42809661036874.758     
   38.506045503729439     
   217.18801973174246     
  -30008288.200344499     
   2482757522955.6851     
   38.506064386810962     
   211.96390031262140     
  -29352797.061762445     
   10167277060962.191     
   38.506084301895541     
   206.65326306757245     
  -26450000.654574223     
   6710973774971.0098     
   38.506105296374947     
   201.42239674192439     
  -24378062.154969729     
   6152529362092.7695     
   38.506127418884567     
   196.22500987097811     
  -22323948.764557984     
   5112751992630.6729     
   38.506150719221729     
   191.07399213749636     
  -20478062.894224294     
   4364694456866.6787     
   38.506175248244801     
   185.96575737682488     
  -18774008.843797222     
   3697607664446.1411     
   38.506201057750879     
   180.90130656861183     
  -17212912.353608243     
   3138972751563.4458     
   38.506228200329353     
   175.88036375448596     
  -15779814.436516702     
   2662982288808.4038     
   38.506256729188472     
   170.90300864979736     
  -14465086.179633133     
   2259406260312.8555     
   38.506286697951779     
   165.96922207214078     
  -13258824.734583344     
   1916784329746.8872     
   38.506318160420847     
   161.07901251818120     
  -12152201.537819158     
   1626033463036.9431     
   38.506351170300604     
   156.23238103475725     
  -11137039.431132816     
   1379292195693.6660     
   38.506385780882894     
   151.42933085541361     
  -10205842.366356928     
   1169915600527.4253     
   38.506422044683774     
   146.66986489089552     
  -9351721.6575729456     
   992255201553.85815     
   38.506460013029375     
   141.95398622985638     
  -8568350.6328102648     
   841517027012.54260     
   38.506499735584825     
   137.28169822005523     
  -7849917.3766809441     
   713627802565.29126     
   38.506541259820160     
   132.65300437755783     
  -7191085.3821944492     
   605132015342.50000     
   38.506584630406444     
   128.06790829687807     
  -6586952.5334928967     
   513094445038.95721     
   38.506629888534924     
   123.52641392660291     
  -6033017.2449444253     
   435023107489.96790     
   38.506677071151188     
   119.02852530331610     
  -5525146.2079893257     
   368803869937.83887     
   38.506726210095501     
   114.57424672656249     
  -5059542.9723439449     
   312640428547.05524     
   38.506777331139986     
   110.16358272906110     
  -4632722.6813103436     
   265009657904.46686     
   38.506830452911963     
   105.79653801572800     
  -4241484.6888000853     
   224617642149.81506     
   38.506885585692338     
   101.47311762847013     
  -3882891.0472868853     
   190366859270.46344     
   38.506942730076418     
   97.193326783410612     
  -3554244.2038463335     
   161325643817.59613     
   38.507001875483731     
   92.957170998485680     
  -3253067.8109488143     
   136703419550.93069     
   38.507062998502064     
   88.764656057241140     
  -2977088.6442415202     
   115829339405.92337     
   38.507126061049625     
   84.615788014326100     
  -2724220.0464705913     
   98134196248.353973     
   38.507191008337820     
   80.510573231003519     
  -2492546.6900396398     
   83135015513.612305     
   38.507257766615609     
   76.449018394589118     
  -2280310.6650242792     
   70422033473.651291     
   38.507326240674637     
   72.431130463562340     
  -2085898.6585898721     
   59647692313.349548     
   38.507396311092542     
   68.456916750185641     
  -1907829.9671663782     
   50517056572.168045     
   38.507467831190034     
   64.526384901568079     
  -1744745.9655640698     
   42780054951.641525     
   38.507540623674821     
   60.639542897433493     
  -1595399.8059346820     
   36224495241.499916     
   38.507614476943637     
   56.796399094893268     
  -1458647.5611380106     
   30670472055.555359     
   38.507689141010644     
   52.996962191422043     
  -1333439.5889914120     
   25965375825.530998     
   38.507764323028191     
   49.241241278439780     
  -1218812.9563166832     
   21979812513.013252     
   38.507839682362672     
   45.529245815155200     
  -1113884.2531829602     
   18604052942.918835     
   38.507914825185303     
   41.860985661113347     
  -1017843.1171582279     
   15745062809.215361     
   38.507989298534078     
   38.236471071293828     
  -929946.22507836483     
   13323963110.608803     
   38.508062583799564     
   34.655712698617947     
  -849511.80341469636     
   11273885839.773130     
   38.508134089583180     
   31.118721603362751     
  -775914.55887119810     
   9538144322.8623352     
   38.508203143872386     
   27.625509258588995     
  -708581.05547898798     
   8068691416.4732485     
   38.508268985472498     
   24.176087549596041     
  -646985.43583165226     
   6824802006.6476460     
   38.508330754629952     
   20.770468772494350     
  -590645.52193913353     
   5771963514.3356619     
   38.508387482776378     
   17.408665629255243     
  -539119.20512191567     
   4880927805.1331825     
   38.508438081317166     
   14.090691234272359     
  -492001.15537233290     
   4126911568.5233283     
   38.508481329381894     
   10.816559095755117     
  -448919.78736712859     
   3488916591.0407324     
   38.508515860447275     
   7.5862831124811958     
  -409534.47360960173     
   2949152249.6051745     
   38.508540147736142     
   4.3998775526805627     
  -373532.99680238712     
   2492548493.5014415     
   38.508552488288068     
   1.2573570488073194     
  -340629.19055329391     
   2106338735.2467346     
   38.508550985589117     
  -1.8412634286711791     
  -310560.80313582253     
   1779711117.0655744     
   38.508533530638807     
  -4.8959686056537368     
  -283087.50264867977     
   1503508232.0294771     
   38.508497781323207     
  -7.9067429170220427     
  -257989.07393548836     
   1269975685.2516661     
   38.508441139952289     
  -10.873570559100392     
  -235063.74745327016     
   1072547482.5876658     
   38.508360728808690     
  -13.796435525339103     
  -214126.67041339277     
   905664461.01612091     
   38.508253363543055     
  -16.675321650031208     
  -195008.50348379053     
   764620286.08766925     
   38.508115524238207     
  -19.510212677020153     
  -177554.13503136608     
   645431361.66786957     
   38.507943323950478     
  -22.301092314932156     
  -161621.49340941804     
   544725696.91057920     
   38.507732474522086     
  -25.047944312310911     
  -147080.46956052148     
   459649818.21692872     
   38.507478249441917     
  -27.750752549232772     
  -133811.91494711681     
   387788933.17917973     
   38.507175443515706     
  -30.409501118192221     
  -121706.73263369230     
   327099897.87834191     
   38.506818329087785     
  -33.024174443922178     
  -110665.03799698700     
   275854195.53131813     
   38.506400608537163     
  -35.594757396765715     
  -100595.38934446775     
   232589607.05503339     
   38.505915362749811     
  -38.121235425418007     
  -91414.084044051007     
   196069390.52377582     
   38.505354995246243     
  -40.603594708539738     
  -83044.510634386184     
   165247601.60630637     
   38.504711171619590     
  -43.041822319351915     
  -75416.556219000850     
   139239797.52857020     
   38.503974753913340     
  -45.435906409474264     
  -68466.061665679998     
   117298172.61402917     
   38.503135729540425     
  -47.785836412695886     
  -62134.323160088956     
   98790554.875028804     
   38.502183134315452     
  -50.091603270533973     
  -56367.633910494587     
   83182580.086341515     
   38.501104969140393     
  -52.353199678046323     
  -51116.864925334601     
   70022632.393282220     
   38.499888109849792     
  -54.570620359254754     
  -46337.079969829188     
   58929081.277949341     
   38.498518209685272     
  -56.743862365566173     
  -41987.182754390735     
   49579482.568871900     
   38.496979593830090     
  -58.872925404703238     
  -38029.593531088802     
   41701441.715285540     
   38.495255145392633     
  -60.957812200694910     
  -34429.952490844153     
   35064878.513602912     
   38.493326182183026     
  -62.998528888255230     
  -31156.848048732892     
   29475487.137162283     
   38.491172323578922     
  -64.995085441511506     
  -28181.567545462472     
   24769196.710482229     
   38.488771346725230     
  -66.947496142981123     
  -25477.869124917197     
   20807493.375465248     
   38.486099031256998     
  -68.855780094204633     
  -23021.772262917537     
   17473456.282721058     
   38.483128991675791     
  -70.719961768385929     
  -20791.366168798759     
   14668410.369117856     
   38.479832496445830     
  -72.540071614116684     
  -18766.634028586952     
   12309093.765657529     
   38.476178272807928     
  -74.316146707047650     
  -16929.292017143234     
   10325262.974667266     
   38.472132296235593     
  -76.048231456423835     
  -15262.641861963155     
   8657669.0812590551     
   38.467657563378253     
  -77.736378369834711     
  -13751.435728532841     
   7256346.6740236860     
   38.462713847251187     
  -79.380648876774629     
  -12381.752465757152     
   6079167.2028366877     
   38.457257433339372     
  -80.981114222238929     
  -11140.884381906744     
   5090619.0829012161     
   38.451240835182595     
  -82.537856416312891     
  -10017.233163408062     
   4260769.8397819074     
   38.444612487901551     
  -84.050969299091790     
  -9000.2157221198286     
   3564410.2974945037     
   38.437316418007057     
  -85.520559518092966     
  -8080.1742255707513     
   2980265.4117202903     
   38.429291887707798     
  -86.946748230029755     
  -7248.3068953559487     
   2490545.7399248504     
   38.420473011793440     
  -88.329670381580968     
  -6496.5575676417884     
   2079845.9982185967     
   38.410788345019171     
  -89.669483818922288     
  -5817.6836783759809     
   1736615.4126541230     
   38.400160437752916     
  -90.966340659623896     
  -5204.7111974572817     
   1446426.4084235535     
   38.388505357466265     
  -92.220505711425432     
  -4652.6171446395992     
   1212774.6474010700     
   38.375732173451929     
  -93.431904190945062     
  -4152.0339838456875     
   986671.69763651758     
   38.361742401933348     
  -94.601886756056743     
  -3711.6330842148036     
   899407.42184650479     
   38.346429408491787     
  -95.726382189051265     
  -3277.5114854161175     
   488443.86593318480     
   38.329677764471711     
  -96.822504192551676     
  -3022.5650249849141     
   1267983.0428465586     
   38.311362553731641     
  -97.825210518558563     
  -2306.8713607973373     
   207709.51075472048     
   38.055627042535804     
  -105.46501399589424     
  -749.05003013693340     
   43306.415787532394     
   37.787959607604392     
  -108.39826885056267     
  -424.25191173044044     
   24240.554651671249     
   37.514691119696103     
  -110.06501800949604     
  -242.44775184290603     
   10381.069296540716     
   37.238175480431103     
  -111.08261171940043     
  -164.58973211885063     
   6324.0501440764492     
   36.959539078590360     
  -111.78698443979326     
  -117.15935603827729     
   3646.3491547196295     
   36.679396345721180     
  -112.30441217333365     
  -89.811737377880050     
   2333.6638275511687     
   36.398110455426540     
  -112.70971466345647     
  -72.309258671246297     
   1506.0510005523674     
   36.115907767948087     
  -113.04302250055234     
  -61.013876167103547     
   1004.4220937659367     
   35.832934569065877     
  -113.32925896712975     
  -53.480710463859012     
   676.52965904101768     
   35.549287737983576     
  -113.58397758834202     
  -48.406738021051382     
   459.46643343357420     
   35.265032431063112     
  -113.81739628282040     
  -44.960739770299575     
   311.53915310339613     
   34.980212803531764     
  -114.03635862255121     
  -42.624196122024102     
   209.24684755378473     
   34.694858775231616     
  -114.24555622476970     
  -41.054844765370717     
   137.53077497025171     
   34.408990440808267     
  -114.44825174656586     
  -40.023363953093835     
   86.832978578784932     
   34.122621022182436     
  -114.64674044798298     
  -39.372116613752944     
   50.818549153541383     
   33.835758889373473     
  -114.84264818325511     
  -38.990977495101383     
   25.222732364501656     
   33.548408969411184     
  -115.03713014449878     
  -38.801807002367624     
   7.1095367573164419     
   33.260573743842684     
  -115.23100587569643     
  -38.748485476687748     
  -5.5746508270047403     
   32.972253964015295     
  -115.42485282778286     
  -38.790295357890287     
  -14.288321624455618     
   32.683449169344826     
  -115.61907221060278     
  -38.897457770073700     
  -20.080633398672614     
   32.394158065947359     
  -115.81393601132936     
  -39.048062520563747     
  -23.714908027309157     
   32.104378804982844     
  -116.00962097845770     
  -39.225924330768564     
  -25.751981074284963     
   31.814109188134928     
  -116.20623344975668     
  -39.419064188825701     
  -26.607425520124625     
   31.523346819618332     
  -116.40382765992932     
  -39.618619880226632     
  -26.591419279850445     
   31.232089218603331     
  -116.60241934844194     
  -39.818055524825510     
  -25.936883927344191     
   30.940333902121385     
  -116.80199594263971     
  -40.012582154280594     
  -24.819593988625833     
   30.648078445820165     
  -117.00252422079841     
  -40.198729109195291     
  -23.372701341497159     
   30.355320528012779     
  -117.20395610449452     
  -40.374024369256517     
  -21.697337840831192     
   30.062057961078331     
  -117.40623305142533     
  -40.536754403062751     
  -19.870420350144951     
   29.768288713259430     
  -117.60928939382221     
  -40.685782555688839     
  -17.950451235348893     
   29.474010923158101     
  -117.81305487756131     
  -40.820410939953959     
  -15.981856084047038     
   29.179222908679321     
  -118.01745659206266     
  -40.940274860584310     
  -13.998256009924136     
   28.883923171758536     
  -118.22242043366576     
  -41.045261780658741     
  -12.024948329107644     
   28.588110399898426     
  -118.42787221035023     
  -41.135448893127048     
  -10.080799914674534     
   28.291783465304469     
  -118.63373846981426     
  -41.211054892487105     
  -8.1796992706287526     
   27.994941422229054     
  -118.83994711363803     
  -41.272402637016825     
  -6.3316762748087232     
   27.697583502996036     
  -119.04642784575326     
  -41.319890209077883     
  -4.5437684915341903     
   27.399709113071463     
  -119.25311249245787     
  -41.353968472764393     
  -2.8206933630670479     
   27.101317825464029     
  -119.45993522282225     
  -41.375123672987399     
  -1.1653750974872477     
   26.802409374675033     
  -119.66683269197026     
  -41.383863986218550     
  0.42064654072859714     
   26.502983650367796     
  -119.87374412477871     
  -41.380709137163088     
   1.9368949821419772     
   26.203040690887725     
  -120.08061135368362     
  -41.366182424797017     
   3.3837034345289365     
   25.902580676733727     
  -120.28737882136821     
  -41.340804649038056     
   4.7620163586614650     
   25.601603924057756     
  -120.49399355680667     
  -41.305089526348091     
   6.0732350418781724     
   25.300110878250496     
  -120.70040513128137     
  -41.259540263534006     
   7.3190932060633767     
   24.998102107656479     
  -120.90656559960144     
  -41.204647064488533     
   8.5015611638162554     
   24.695578297450215     
  -121.11242943065206     
  -41.140885355759906     
   9.6227703395882624     
   24.392540243695898     
  -121.31795343048698     
  -41.068714578212997     
   10.684953510423858     
   24.088988847605965     
  -121.52309666049973     
  -40.988577426884817     
   11.690399435221355     
   23.784925110008288     
  -121.72782035264474     
  -40.900899431120656     
   12.641415581633442     
   23.480350126027350     
  -121.93208782325819     
  -40.806088814258409     
   13.540302410009973     
   23.175265079981340     
  -122.13586438665929     
  -40.704536546183334     
   14.389330138153854     
   22.869671240494561     
  -122.33911726945013     
  -40.596616570147177     
   15.190725521613032     
   22.563569955822459     
  -122.54181552619733     
  -40.482686128735082     
   15.946656790877952     
   22.256962649385173     
  -122.74392995702617     
  -40.363086202803494     
   16.659230051608802     
   21.949850815504313     
  -122.94543302747672     
  -40.238141977416433     
   17.330476392201163     
   21.642236015336955     
  -123.14629879093145     
  -40.108163404474922     
   17.962356993089642     
   21.334119873000176     
  -123.34650281376021     
  -39.973445727026750     
   18.556752308736417     
   21.025504071879237     
  -123.54602210328954     
  -39.834270084711228     
   19.115468262476991     
   20.716390351112175     
  -123.74483503868319     
  -39.690904072742647     
   19.640230960139586     
   20.406780502243620     
  -123.94292130471639     
  -39.543602340541604     
   20.132691246091365     
   20.096676366040501     
  -124.14026182845824     
  -39.392607156195915     
   20.594424261723514     
   19.786079829462508     
  -124.33683871878431     
  -39.238148974232992     
   21.026932339760389     
   19.474992822780276     
  -124.53263520867411     
  -39.080446981684787     
   21.431645237299062     
   19.163417316834412     
  -124.72763560023434     
  -38.919709642405046     
   21.809926086329039     
   18.851355320428656     
  -124.92182521233224     
  -38.756135196757576     
   22.163069413911508     
   18.538808877850805     
  -125.11519033076452     
  -38.589912176153241     
   22.492308344904419     
   18.225780066515114     
  -125.30771816086381     
  -38.421219863566456     
   22.798812978380290     
   17.912270994720259     
  -125.49939678243830     
  -38.250228766228602     
   23.083696594372306     
   17.598283799517134     
  -125.69021510695831     
  -38.077101041770817     
   23.348015939080092     
   17.283820644680976     
  -125.88016283686829     
  -37.901990922227711     
   23.592775178584425     
   16.968883718782653     
  -126.06923042694484     
  -37.725045108388329     
   23.818927436921889     
   16.653475233354104     
  -126.25740904759733     
  -37.546403152611418     
   24.027377910395820     
   16.337597421143187     
  -126.44469055002457     
  -37.366197818283446     
   24.218986011110367     
   16.021252534453417     
  -126.63106743312828     
  -37.184555423200116     
   24.394568003035722     
   15.704442843564326     
  -126.81653281209422     
  -37.001596163177354     
   24.554898184028652     
   15.387170635228355     
  -127.00108038856916     
  -36.817434426797135     
   24.700712208241505     
   15.069438211240392     
  -127.18470442234924     
  -36.632179085235322     
   24.832708530599469     
   14.751247887076307     
  -127.36739970449047     
  -36.445933771255824     
   24.951549879389724     
   14.432601990596977     
  -127.54916153178651     
  -36.258797147160408     
   25.057866607830704     
   14.113502860814510     
  -127.72998568252342     
  -36.070863147601678     
   25.152255458394968     
   13.793952846717520     
  -127.90986839347158     
  -35.882221231663713     
   25.235285700017563     
   13.473954306152482     
  -128.08880633802303     
  -35.692956588913582     
   25.307495597213126     
   13.153509604758362     
  -128.26679660542516     
  -35.503150371934481     
   25.369398350885298     
   12.832621114951824     
  -128.44383668106573     
  -35.312879884302845     
   25.421480168053257     
   12.511291214960510     
  -128.61992442773411     
  -35.122218783042442     
   25.464204203053932     
   12.189522287901971     
  -128.79505806782049     
  -34.931237251519541     
   25.498009341995932     
   11.867316720905993     
  -128.96923616640294     
  -34.740002181454571     
   25.523313966018414     
   11.544676904278132     
  -129.14245761517336     
  -34.548577326709434     
   25.540514619273559     
   11.221605230702448     
  -129.31472161715780     
  -34.357023467064877     
   25.549989392755613     
   10.898104094481468     
  -129.48602767219199     
  -34.165398546619215     
   25.552096293879579     
   10.574175890811576     
  -129.65637556311958     
  -33.973757824415117     
   25.547177857569185     
   10.249823015092032     
  -129.82576534265684     
  -33.782153990483351     
   25.535557097818874     
   9.9250478622660285     
  -129.99419732091366     
  -33.590637312249704     
   25.517543991327308     
   9.5998528261921674     
  -130.16167205352508     
  -33.399255732314749     
   25.493431486400887     
   9.2742402990448944     
  -130.32819033034627     
  -33.208054996166744     
   25.463498913645545     
   8.9482126707424730     
  -130.49375316472248     
  -33.017078754314404     
   25.428012319147776     
   8.6217723284011445     
  -130.65836178326308     
  -32.826368661920796     
   25.387224123774367     
   8.2949216558142265     
  -130.82201761612035     
  -32.635964480992484     
   25.341375521463029     
   7.9676630329549116     
  -130.98472228773429     
  -32.445904164581513     
   25.290694789148183     
   7.6399988355016530     
  -131.14647760802990     
  -32.256223953662904     
   25.235400552902099     
   7.3119314343850013     
  -131.30728556403784     
  -32.066958449516136     
   25.175699726606361     
   6.9834631953549051     
  -131.46714831191557     
  -31.878140701566586     
   25.111790080966735     
   6.6545964785674512     
  -131.62606816935937     
  -31.689802275959337     
   25.043859500352973     
   6.3253336381901324     
  -131.78404760837353     
  -31.501973329706690     
   24.972086777419356     
   5.9956770220247435     
  -131.94108924839500     
  -31.314682678876046     
   24.896642538403292     
   5.6656289711470524     
  -132.09719584974178     
  -31.127957859838020     
   24.817688644512238     
   5.3351918195624588     
  -132.25237030737887     
  -30.941825195004178     
   24.735379797476732     
   5.0043678938768519     
  -132.40661564498271     
  -30.756309846523102     
   24.649862786381483     
   4.6731595129819601     
  -132.55993500928807     
  -30.571435875625241     
   24.561277326380072     
   4.3415689877544752     
  -132.71233166471632     
  -30.387226295677390     
   24.469757749508670     
   4.0095986207683083     
  -132.86380898823691     
  -30.203703112556077     
   24.375428905689468     
   3.6772507060193389     
  -133.01437046450769     
  -30.020887395763410     
   24.278413462088345     
   3.3445275286620562     
  -133.16401968123409     
  -29.838799294797745     
   24.178825177918362     
   3.0114313647575215     
  -133.31276032473602     
  -29.657458105963357     
   24.076773796098628     
   2.6779644810321095     
  -133.46059617575716     
  -29.476882302492619     
   23.972363313392698     
   2.3441291346465025     
  -133.60753110545750     
  -29.297089577642172     
   23.865692736283229     
   2.0099275729744472     
  -133.75356907160690     
  -29.118096882120049     
   23.756856255897652     
   1.6753620333907955     
  -133.89871411496270     
  -28.939920460200817     
   23.645943502264522     
   1.3404347430683794     
  -134.04297035582303     
  -28.762575883933831     
   23.533039648411581     
   1.0051479187832915     
  -134.18634199074930     
  -28.586078086570744     
   23.418225717394115     
  0.66950376672815370     
  -134.32883328944996     
  -28.410441393690288     
   23.301578705310511     
  0.33350448233298524     
  -134.47044859181767     
  -28.235679553400459     
   23.183171778087775     
  -2.8477499067090014E-003
  -134.61119230511383     
  -28.061805765064801     
   23.063074443624721     
 -0.33955075659498735     
  -134.75106890129334     
  -27.888832706737617     
   22.941352694166973     
 -0.67660237559400227     
  -134.89008291446402     
  -27.716772561531364     
   22.818069169613132     
  -1.0140004561763414     
  -135.02823893847474     
  -27.545637042759264     
   22.693283330505643     
  -1.3517428591714937     
  -135.16554162462609     
  -27.375437417780471     
   22.567051503196446     
  -1.6898274571067406     
  -135.30199567949930     
  -27.206184531506498     
   22.439427117349432     
  -2.0282521343427624     
  -135.43760586289838     
  -27.037888828126377     
   22.310460833966040     
  -2.3670147872042340     
  -135.57237698589839     
  -26.870560371871633     
   22.180200427911224     
  -2.7061133241056727     
  -135.70631390899973     
  -26.704208868662299     
   22.048691338979133     
  -3.0455456656727993     
  -135.83942154038041     
  -26.538843683619952     
   21.915976294897614     
  -3.3853097448596436     
  -135.97170483424298     
  -26.374473861408219     
   21.782095822653229     
  -3.7254035070616380     
  -136.10316878925337     
  -26.211108142738322     
   21.647087748845433     
  -4.0658249102249178     
  -136.23381844707177     
  -26.048754984621979     
   21.510989050543575     
  -4.4065719249520399     
  -136.36365889095018     
  -25.887422566742906     
   21.373831744789111     
  -4.7476425346043367     
  -136.49269524443866     
  -25.727118828656991     
   21.235649510458625     
  -5.0890347354010892     
  -136.62093267015365     
  -25.567851457328551     
   21.096471051330195     
  -5.4307465365157217     
  -136.74837636860806     
  -25.409627924443573     
   20.956324852672008     
  -5.7727759601691941     
  -136.87503157713931     
  -25.252455488048533     
   20.815236771491623     
  -6.1151210417207684     
  -137.00090356889007     
  -25.096341212262345     
   20.673231577687528     
  -6.4577798297563271     
  -137.12599765185931     
  -24.941291975429689     
   20.530331709178977     
  -6.8007503861743892     
  -137.25031916801692     
  -24.787314487610846     
   20.386558445589724     
  -7.1440307862700037     
  -137.37387349248411     
  -24.634415299268923     
   20.241931455182520     
  -7.4876191188166557     
  -137.49666603276566     
  -24.482600813355056     
   20.096468564831564     
  -7.8315134861463322     
  -137.61870222804686     
  -24.331877299118815     
   19.950186678500597     
  -8.1757120042279023     
  -137.73998754854222     
  -24.182250899030063     
   19.803100679815326     
  -8.5202128027439290     
  -137.86052749489963     
  -24.033727643931449     
   19.655224816037258     
  -8.8650140251660652     
  -137.98032759765400     
  -23.886313457811170     
   19.506571206318295     
  -9.2101138288291367     
  -138.09939341673294     
  -23.740014173763782     
   19.357151432510005     
  -9.5555103850040641     
  -138.21773054101237     
  -23.594835538019957     
   19.206975314727597     
  -9.9012018789697187     
  -138.33534458791533     
  -23.450783223159497     
   19.056051903622500     
  -10.247186510083841     
  -138.45224120305792     
  -23.307862833882329     
   18.904388609285743     
  -10.593462491853126     
  -138.56842605994092     
  -23.166079919312686     
   18.751992101754649     
  -10.940028052002598     
  -138.68390485968558     
  -23.025439978549528     
   18.598867967486736     
  -11.286881432544366     
  -138.79868333080393     
  -22.885948468793377     
   18.445020273490425     
  -11.634020889845864     
  -138.91276722901779     
  -22.747610816742196     
   18.290452631126879     
  -11.981444694697691     
  -139.02616233711464     
  -22.610432422008746     
   18.135167218945352     
  -12.329151132381128     
  -139.13887446483935     
  -22.474418667866654     
   17.979165240119940     
  -12.677138502735444     
  -139.25090944883041     
  -22.339574928565757     
   17.822447965971858     
  -13.025405120225066     
  -139.36227315257389     
  -22.205906568820971     
   17.665012928512155     
  -13.373949314006730     
  -139.47297146642558     
  -22.073418971857130     
   17.506860860836667     
  -13.722769427996667     
  -139.58301030764372     
  -21.942117515400852     
   17.347987682935425     
  -14.071863820937940     
  -139.69239562045166     
  -21.812007607778838     
   17.188391065286609     
  -14.421230866468008     
  -139.80113337615811     
  -21.683094674789189     
   17.028066365967106     
  -14.770868953186584     
  -139.90922957328769     
  -21.555384177044434     
   16.867008788964085     
  -15.120776484723898     
  -140.01669023775810     
  -21.428881611127203     
   16.705212487990536     
  -15.470951879809418     
  -140.12352142307961     
  -21.303592517467273     
   16.542670628655983     
  -15.821393572341123     
  -140.22972921059264     
  -21.179522487752354     
   16.379375808612537     
  -16.172100011455406     
  -140.33531970973499     
  -21.056677169187761     
   16.215319906397937     
  -16.523069661597678     
  -140.44029905833270     
  -20.935062269889777     
   16.050493470129709     
  -16.874301002593736     
  -140.54467342292958     
  -20.814683568863803     
   15.884886722238164     
  -17.225792529722010     
  -140.64844899914786     
  -20.695546918447015     
   15.718489448800440     
  -17.577542753786723     
  -140.75163201206291     
  -20.577658247581013     
   15.551289300557499     
  -17.929550201192033     
  -140.85422871662644     
  -20.461023577826833     
   15.383274947892275     
  -18.281813414017289     
  -140.95624539811030     
  -20.345649015717640     
   15.214432890565973     
  -18.634330950093400     
  -141.05768837257219     
  -20.231540769038396     
   15.044749560491141     
  -18.987101383080425     
  -141.15856398736312     
  -20.118705147334712     
   14.874210420980193     
  -19.340123302546466     
  -141.25887862165442     
  -20.007148569177360     
   14.702800330127973     
  -19.693395314047905     
  -141.35863868699411     
  -19.896877566701399     
   14.530502988023729     
  -20.046916039211073     
  -141.45785062789659     
  -19.787898794291223     
   14.357301875036642     
  -20.400684115815437     
  -141.55652092245788     
  -19.680219030228447     
   14.183179325173599     
  -20.754698197878344     
  -141.65465608299667     
  -19.573845185289645     
   14.008117475409408     
  -21.108956955741409     
  -141.75226265672046     
  -19.468784304224073     
   13.832095849719282     
  -21.463459076158614     
  -141.84934722644439     
  -19.365043585351181     
   13.655097299519817     
  -21.818203262386231     
  -141.94591641129679     
  -19.262630355604784     
   13.477097890959287     
  -22.173188234274541     
  -142.04197686748935     
  -19.161552121422588     
   13.298079085701874     
  -22.528412728361538     
  -142.13753528911360     
  -19.061816528279824     
   13.118016870938463     
  -22.883875497968610     
  -142.23259840893868     
  -18.963431401747783     
   12.936889639922445     
  -23.239575313298317     
  -142.32717299926668     
  -18.866404729448366     
   12.754672363047337     
  -23.595510961534288     
  -142.42126587280711     
  -18.770744686725511     
   12.571341473700304     
  -23.951681246943387     
  -142.51488388358811     
  -18.676459625672759     
   12.386871203534955     
  -24.308084990980156     
  -142.60803392788139     
  -18.583558091646246     
   12.201235170070735     
  -24.664721032393633     
  -142.70072294518019     
  -18.492048827870718     
   12.014406646867204     
  -25.021588227336654     
  -142.79295791919492     
  -18.401940778019213     
   11.826357486859241     
  -25.378685449477668     
  -142.88474587888214     
  -18.313243096867769     
   11.637059202977074     
  -25.736011590115179     
  -142.97609389950642     
  -18.225965152845440     
   11.446481313940627     
  -26.093565558294880     
  -143.06700910374602     
  -18.140116542990885     
   11.254595238679128     
  -26.451346280929581     
  -143.15749866280024     
  -18.055707078700792     
   11.061365780748844     
  -26.809352702921991     
  -143.24756979758536     
  -17.972746835345177     
   10.866765941584919     
  -27.167583787290450     
  -143.33722977990067     
  -17.891246090783291     
   10.670755863076772     
  -27.526038515297717     
  -143.42648593368216     
  -17.811215421810211     
   10.473308212986378     
  -27.884715886582860     
  -143.51534563626223     
  -17.732665610212816     
   10.274380384130428     
  -28.243614919296395     
  -143.60381631968107     
  -17.655607757331836     
   10.073943518692234     
  -28.602734650238705     
  -143.69190547202678     
  -17.580053180941647     
   9.8719523557602997     
  -28.962074135001906     
  -143.77962063882481     
  -17.506013538273443     
   9.6683769221306122     
  -29.321632448115185     
  -143.86696942444888     
  -17.433500711357464     
   9.4631686402640671     
  -29.681408683193752     
  -143.95395949359366     
  -17.362526946555484     
   9.2562959981416366     
  -30.041401953091519     
  -144.04059857277647     
  -17.293104726569421     
   9.0477085214428890     
  -30.401611390057564     
  -144.12689445187453     
  -17.225246912658598     
   8.8373713185204146     
  -30.762036145896520     
  -144.21285498572561     
  -17.158966627769697     
   8.6252322773331400     
  -31.122675392133011     
  -144.29848809575927     
  -17.094277385689697     
   8.4112541585680507     
  -31.483528320180216     
  -144.38380177167224     
  -17.031192979500439     
   8.1953817813905747     
  -31.844594141512687     
  -144.46880407316135     
  -16.969727616140005     
   7.9775759310605130     
  -32.205872087843559     
  -144.55350313169333     
  -16.909895796657054     
   7.7577783000640093     
  -32.567361411306244     
  -144.63790715233350     
  -16.851712459406571     
   7.5359470982403751     
  -32.929061384640768     
  -144.72202441562243     
  -16.795192856169770     
   7.3120213301903636     
  -33.290971301384850     
  -144.80586327950334     
  -16.740352696193341     
   7.0859563209681742     
  -33.653090476069885     
  -144.88943218130328     
  -16.687208023786081     
   6.8576881127589058     
  -34.015418244421923     
  -144.97273963977011     
  -16.635775362940389     
   6.6271682795777300     
  -34.377953963567855     
  -145.05579425717957     
  -16.586071600843557     
   6.3943308485841701     
  -34.740697012246898     
  -145.13860472148036     
  -16.538114119479175     
   6.1591232842297821     
  -35.103646791027536     
  -145.22117980851618     
  -16.491920694847451     
   5.9214779349955489     
  -35.466802722530069     
  -145.30352838427913     
  -16.447509610334986     
   5.6813338185927726     
  -35.830164251654999     
  -145.38565940732173     
  -16.404899606695540     
   5.4386278021174403     
  -36.193730845817278     
  -145.46758193108391     
  -16.364109898179660     
   5.1932876384710136     
  -36.557501995186740     
  -145.54930510643158     
  -16.325160240891126     
   4.9452506963345746     
  -36.921477212934775     
  -145.63083818418548     
  -16.288070860668618     
   4.6944388064438041     
  -37.285656035487520     
  -145.71219051776120     
  -16.252862569620287     
   4.4407869362125991     
  -37.650038022785679     
  -145.79337156585424     
  -16.219556667598695     
   4.1842110704844258     
  -38.014622758551198     
  -145.87439089523468     
  -16.188175084570062     
   3.9246428576839190     
  -38.379409850561011     
  -145.95525818360395     
  -16.158740263137432     
   3.6619928526906032     
  -38.744398930928035     
  -146.03598322255365     
  -16.131275316742251     
   3.3961895211597706     
  -39.109589656389680     
  -146.11657592058384     
  -16.105803895333555     
   3.1271370908583394     
  -39.474981708603977     
  -146.19704630624005     
  -16.082350367152117     
   2.8547596859063771     
  -39.840574794453744     
  -146.27740453133168     
  -16.060939669507817     
   2.5789566464573825     
  -40.206368646358818     
  -146.35766087424213     
  -16.041597494659388     
   2.2996454932560573     
  -40.572363022596797     
  -146.43782574336242     
  -16.024350153459967     
   2.0167223113296973     
  -40.938557707632384     
  -146.51790968058637     
  -16.009224736124995     
   1.7300965057011211     
  -41.304952512455685     
  -146.59792336495752     
  -15.996249012332235     
   1.4396584974064930     
  -41.671547274929750     
  -146.67787761642236     
  -15.985451573601686     
   1.1453139023668757     
  -42.038341860147604     
  -146.75778339965470     
  -15.976861719333936     
  0.84694394868341227     
  -42.405336160798996     
  -146.83765182805232     
  -15.970509639718809     
  0.54444751939187797     
  -42.772530097547374     
  -146.91749416785993     
  -15.966426283323372     
  0.23770194930782812     
  -43.139923619417210     
  -146.99732184236501     
  -15.964643518703562     
  -7.3403859570221788E-002
  -43.507516704192042     
  -147.07714643628088     
  -15.965194047650339     
 -0.38900013689619140     
  -43.875309358823678     
  -147.15697970027171     
  -15.968111548677062     
 -0.70920414872014792     
  -44.243301619852843     
  -147.23683355559288     
  -15.973430579792462     
  -1.0341530875397573     
  -44.611493553841584     
  -147.31672009886222     
  -15.981186727949009     
  -1.3639789932312536     
  -44.979885257817969     
  -147.39665160710808     
  -15.991416570398243     
  -1.6988177848820036     
  -45.348476859733324     
  -147.47664054279355     
  -16.004157703784859     
  -2.0388204530685767     
  -45.717268518932535     
  -147.55669955919598     
  -16.019448857182873     
  -2.3841250564750789     
  -46.086260426637828     
  -147.63684150582668     
  -16.037329795106437     
  -2.7348965052051790     
  -46.455452806446381     
  -147.71707943411170     
  -16.057841518895476     
  -3.0912815922289330     
  -46.824845914842420     
  -147.79742660323603     
  -16.081026130837191     
  -3.4534559383412411     
  -47.194440041724086     
  -147.87789648618906     
  -16.106927050374750     
  -3.8215784240876718     
  -47.564235510945778     
  -147.95850277603640     
  -16.135588888555411     
  -4.1958338213691801     
  -47.934232680876335     
  -148.03925939236331     
  -16.167057642215678     
  -4.5763964381095956     
  -48.304431944973693     
  -148.12018048800761     
  -16.201380615501499     
  -4.9634611306209129     
  -48.674833732376648     
  -148.20128045598130     
  -16.238606573981158     
  -5.3572151086507072     
  -49.045438508514167     
  -148.28257393663452     
  -16.278785687296036     
  -5.7578697488074315     
  -49.416246775733022     
  -148.36407582512877     
  -16.321969710412095     
  -6.1656233405363174     
  -49.787259073944391     
  -148.44580127911848     
  -16.368211885466117     
  -6.5807032281908464     
  -50.158475981289968     
  -148.52776572673133     
  -16.417567159677546     
  -7.0033246549774546     
  -50.529898114828484     
  -148.60998487486700     
  -16.470092094589877     
  -7.4337289303981597     
  -50.901526131243266     
  -148.69247471775739     
  -16.525845061567864     
  -7.8721498966240491     
  -51.273360727571628     
  -148.77525154587579     
  -16.584886185792545     
  -8.3188468902852222     
  -51.645402641956970     
  -148.85833195518396     
  -16.647277537469684     
  -8.7740699571794512     
  -52.017652654424374     
  -148.94173285668299     
  -16.713083062148527     
  -9.2381005934720406     
  -52.390111587680551     
  -149.02547148637987     
  -16.782368816599572     
  -9.7112086266977062     
  -52.762780307939231     
  -149.10956541562462     
  -16.855202881299803     
  -10.193694770044223     
  -53.135659725772790     
  -149.19403256180806     
  -16.931655592075135     
  -10.685854528250488     
  -53.508750796991229     
  -149.27889119954082     
  -17.011799501037011     
  -11.188007355969159     
  -53.882054523549570     
  -149.36415997218396     
  -17.095709556206778     
  -11.700480454244385     
  -54.255571954484772     
  -149.44985790397348     
  -17.183463159613616     
  -12.223610074615271     
  -54.629304186883353     
  -149.53600441246047     
  -17.275140235173225     
  -12.757757497853877     
  -55.003252366880943     
  -149.62261932158941     
  -17.370823416407134     
  -13.303283209655277     
  -55.377417690695061     
  -149.70972287523162     
  -17.470598040479544     
  -13.860580693570803     
  -55.751801405692476     
  -149.79733575132204     
  -17.574552395681330     
  -14.430039029460625     
  -56.126404811492606     
  -149.88547907653225     
  -17.682777688402282     
  -15.012086542880008     
  -56.501229261108350     
  -149.97417444159694     
  -17.795368337473885     
  -15.607145813687117     
  -56.876276162126096     
  -150.06344391726830     
  -17.912421931076537     
  -16.215680939007253     
  -57.251546977926360     
  -150.15331007094130     
  -18.034039538119092     
  -16.838153962887507     
  -57.627043228946974     
  -150.24379598401870     
  -18.160325692840747     
  -17.475066320316962     
  -58.002766493990521     
  -150.33492526997640     
  -18.291388690243124     
  -18.126925457313835     
  -58.378718411577978     
  -150.42672209327995     
  -18.427340631172978     
  -18.794275338287314     
  -58.754900681350684     
  -150.51921118909840     
  -18.568297696210134     
  -19.477668914599338     
  -59.131315065522600     
  -150.61241788387161     
  -18.714380213069628     
  -20.177702995747527     
  -59.507963390385228     
  -150.70636811686813     
  -18.865712985537737     
  -20.894979237609679     
  -59.884847547867601     
  -150.80108846265651     
  -19.022425329819807     
  -21.630150553210324     
  -60.261969497153665     
  -150.89660615462850     
  -19.184651458968887     
  -22.383877013374708     
  -60.639331266359925     
  -150.99294910961734     
  -19.352530536569194     
  -23.156871423036481     
  -61.016934954275946     
  -151.09014595363936     
  -19.526207072241974     
  -23.949860168539573     
  -61.394782732170803     
  -151.18822604887873     
  -19.705831023506015     
  -24.763623325071077     
  -61.772876845668520     
  -151.28721952193359     
  -19.891558198444052     
  -25.598958890406657     
  -62.151219616695819     
  -151.38715729340501     
  -20.083550390122099     
  -26.456725665747982     
  -62.529813445505617     
  -151.48807110896186     
  -20.281975832615213     
  -27.337802204383493     
  -62.908660812780127     
  -151.58999357191627     
  -20.487009349148085     
  -28.243128514797423     
  -63.287764281817225     
  -151.69295817732166     
  -20.698832813009062     
  -29.173685184899902     
  -63.667126500804450     
  -151.79699934798393     
  -20.917635451895816     
  -30.130496106460857     
  -64.046750205184978     
  -151.90215247204540     
  -21.143614172694267     
  -31.114653452526746     
  -64.426638220120140     
  -152.00845394266111     
  -21.376974073588222     
  -32.127286421374251     
  -64.806793463053594     
  -152.11594119964946     
  -21.617928721748523     
  -33.169605015210323     
  -65.187218946382316     
  -152.22465277335223     
  -21.866700759362608     
  -34.242859127487456     
  -65.567917780240109     
  -152.33462833075768     
  -22.123522202818759     
  -35.348392067283179     
  -65.948893175399405     
  -152.44590872412303     
  -22.388635143323388     
  -36.487594294506629     
  -66.330148446298011     
  -152.55853604223267     
  -22.662292100532181     
  -37.661954350644166     
  -66.711687014197267     
  -152.67255366437942     
  -22.944756758162018     
  -38.873025237453383     
  -67.093512410478965     
  -152.78800631739341     
  -23.236304447442912     
  -40.122463228778713     
  -67.475628280088742     
  -152.90494013581619     
  -23.537222921658760     
  -41.412003806148505     
  -67.858038385134094     
  -153.02340272549583     
  -23.847812950204869     
  -42.743493302151670     
  -68.240746608645864     
  -153.14344323074627     
  -24.168389149971013     
  -44.118878655090526     
  -68.623756958512388     
  -153.26511240547092     
  -24.499280739884185     
  -45.540225405305193     
  -69.007073571596720     
  -153.38846268839669     
  -24.840832430423980     
  -47.009715540847743     
  -69.390700718047199     
  -153.51354828271519     
  -25.193405296980330     
  -48.529675780540359     
  -69.774642805813286     
  -153.64042524062097     
  -25.557377865334395     
  -50.102552716257165     
  -70.158904385378875     
  -153.76915155281108     
  -25.933147010706314     
  -51.730972350881160     
  -70.543490154726172     
  -153.89978724359619     
  -26.321129303337933     
  -53.417694874413684     
  -70.928404964544782     
  -154.03239447189179     
  -26.721762014896026     
  -55.165683452659813     
  -71.313653823700918     
  -154.16703763853101     
  -27.135504640790984     
  -56.978066932022891     
  -71.699241904983538     
  -154.30378350048991     
  -27.562840142781148     
  -58.858197644213625     
  -72.085174551145002     
  -154.44270129240965     
  -28.004276625112759     
  -60.809633842877147     
  -72.471457281255454     
  -154.58386285616979     
  -28.460348878934326     
  -62.836180524416740     
  -72.858095797391684     
  -154.72734277894929     
  -28.931620232867445     
  -64.941900538440848     
  -73.245095991682717     
  -154.87321854074872     
  -29.418684486905761     
  -67.131123797317130     
  -73.632463953736433     
  -155.02157067175443     
  -29.922167915385629     
  -69.408503809269277     
  -74.020205978473172     
  -155.17248292077781     
  -30.442731693955160     
  -71.778996425452249     
  -74.408328574395014     
  -155.32604243543054     
  -30.981074167146041     
  -74.247939460896774     
  -74.796838472321198     
  -155.48233995513118     
  -31.537933713102781     
  -76.821033983351086     
  -75.185742634623381     
  -155.64147001808388     
  -32.114091467977900     
  -79.504425502316721     
  -75.575048264996923     
  -155.80353118340193     
  -32.710374659245289     
  -82.304698589491537     
  -75.964762818807955     
  -155.96862626979672     
  -33.327659898666461     
  -85.228960216742593     
  -76.354894014059326     
  -156.13686261229412     
  -33.966877100292045     
  -88.284845509401066     
  -76.745449843022641     
  -156.30835233864886     
  -34.629013441612543     
  -91.480612356872385     
  -77.136438584587850     
  -156.48321266733862     
  -35.315118034289100     
  -94.825155643962120     
  -77.527868817386960     
  -156.66156622917839     
  -36.026306701618800     
  -98.328111210072535     
  -77.919749433753537     
  -156.84354141477169     
  -36.763767535694363     
  -101.99989788624610     
  -78.312089654585961     
  -157.02927275053551     
  -37.528766769841191     
  -105.85181635242162     
  -78.704899045189251     
  -157.21890130594133     
  -38.322655392484371     
  -109.89612574060267     
  -79.098187532177263     
  -157.41257513526139     
  -39.146876335538877     
  -114.14616096043368     
  -79.491965421526288     
  -157.61044975745710     
  -40.002972542742143     
  -118.61642396318257     
  -79.886243417879939     
  -157.81268867812011     
  -40.892595722465998     
  -123.32273647834597     
  -80.281032645216271     
  -158.01946395804140     
  -41.817516246053614     
  -128.28235791302009     
  -80.676344668999747     
  -158.23095683348254     
  -42.779633930401246     
  -133.51418160013515     
  -81.072191519954615     
  -158.44735839403955     
  -43.780990292402279     
  -139.03887588343633     
  -81.468585719611468     
  -158.66887032442438     
  -44.823781861528033     
  -144.87914758380944     
  -81.865540307795854     
  -158.89570571774922     
  -45.910375468406627     
  -151.05992785772068     
  -82.263068872248269     
  -159.12808996873858     
  -47.043324927339505     
  -157.60869308722343     
  -82.661185580586732     
  -159.36626175637065     
  -48.225390125493661     
  -164.55574480605196     
  -83.059905214849465     
  -159.61047412721325     
  -49.459558211539076     
  -171.93458687020151     
  -83.459243208884232     
  -159.86099569177475     
  -50.749067613065563     
  -179.78234040656116     
  -83.859215688885328     
  -160.11811194872271     
  -52.097435166114799     
  -188.14020862570518     
  -84.259839517417674     
  -160.38212675346500     
  -53.508486730807562     
  -197.05405576090243     
  -84.661132341313035     
  -160.65336395066458     
  -54.986392149014364     
  -206.57502230343866     
  -85.063112643875343     
  -160.93216919307784     
  -56.535704816290121     
  -216.76030951546534     
  -85.465799801892985     
  -161.21891197296270     
  -58.161407137656141     
  -227.67402468069437     
  -85.869214148026629     
  -161.51398789661374     
  -59.868962322761320     
  -239.38824943931408     
  -86.273377039224087     
  -161.81782123790452     
  -61.664374193556213     
  -251.98422353710410     
  -86.678310931911042     
  -162.13086781306365     
  -63.554255870084454     
  -265.55381599146511     
  -87.084039464821274     
  -162.45361822646390     
  -65.545909490020492     
  -280.20121299800309     
  -87.490587550465690     
  -162.78660154665772     
  -67.647418587505470     
  -296.04498171839026     
  -87.897981476401355     
  -163.13038948300246     
  -69.867755950393445     
  -313.22050449976285     
  -88.306249017653926     
  -163.48560114721380     
  -72.216909734141609     
  -331.88295191345048     
  -88.715419561878932     
  -163.85290850123289     
  -74.706031873492549     
  -352.21083639208257     
  -89.125524249125533     
  -164.23304261378269     
  -77.347613146433119     
  -374.41040110779926     
  -89.536596128404682     
  -164.62680087453563     
  -80.155691154741675     
  -398.72091949291502     
  -89.948670333675096     
  -165.03505534754984     
  -83.146098050938477     
  -425.42131719681475     
  -90.361784282364880     
  -165.45876248750199     
  -86.336757929914654     
  -454.83828354309259     
  -90.775977900168868     
  -165.89897449496797     
  -89.748045056487783     
  -487.35650980239183     
  -91.191293876633367     
  -166.35685265480922     
  -93.403218880005795     
  -523.43146624615122     
  -91.607777957005041     
  -166.83368308920134     
  -97.328954876851853     
  -563.60570039848153     
  -92.025479277035103     
  -167.33089547046811     
  -101.55599762984056     
  -608.52959528134693     
  -92.444450748971377     
  -167.85008538852881     
  -106.11996959445057     
  -658.98822430651751     
  -92.864749508943660     
  -168.39304126570678     
  -111.06238127674933     
  -715.93629950747356     
  -93.286437438495597     
  -168.96177697770634     
  -116.43190352305552     
  -780.54419120326156     
  -93.709581776339860     
  -169.55857169890666     
  -122.28598495707985     
  -854.25926537533326     
  -94.134255840794140     
  -170.18601898491787     
  -128.69292944739499     
  -938.88847711403412     
  -94.560539889197926     
  -170.84708779110071     
  -135.73459302575012     
  -1036.7114153562015     
  -94.988522148497964     
  -171.54519909526741     
  -143.50992864092180     
  -1150.6367223539446     
  -95.418300061988916     
  -172.28432317701612     
  -152.13970405857620     
  -1284.4235108657431     
  -95.849981812199189     
  -173.06910463813776     
  -161.77288039006950     
  -1442.9958413327706     
  -96.283688201106983     
  -173.90502521211309     
  -172.59534920006504     
  -1632.9147252626931     
  -96.719554999362359     
  -174.79861910921210     
  -184.84220963953553     
  -1863.0407466620056     
  -97.157735920957293     
  -175.75776217140967     
  -198.81501523950027     
  -2145.7146310881130     
  -97.598406447022185     
  -176.79206939694009     
  -214.90787497266149     
  -2498.0038121546804     
  -98.041768826042670     
  -177.91344634328127     
  -233.64290356382119     
  -2946.0580096274271     
  -98.488058742204558     
  -179.13689944878092     
  -255.73833863602741     
  -3523.7073974216241     
  -98.937554413371060     
  -180.48166065566269     
  -282.16614411668900     
  -4303.1761234672249     
  -99.390589340537886     
  -181.97317592856118     
  -314.43996504269398     
  -5326.2620376733475     
  -99.847570752985135     
  -183.64524316698098     
  -354.38693032524321     
  -6948.2399621933027     
  -100.30900734546654     
  -185.54745731789836     
  -406.49873004169422     
  -8731.5599920146888     
  -100.77555303644891     
  -187.74366771795707     
  -471.98542998180295     
  -13967.275618319452     
  -101.24808035336274     
  -190.36548128570965     
  -576.73999711920123     
  -13773.020728275307     
  -101.72781388500788     
  -193.50742540996075     
  -680.03765258126384     
  -49239.035186422880     
  -102.21660204378621     
  -197.83084558261260     
  -1049.3304164794440     
   10442.470772482460     
  -102.71757430923991     
  -202.88170133802569     
  -971.01188568582722     
  -412954.46112973377     
  -103.23729980032567     
  -215.47965691263778     
  -4068.1703441589025     
  -328275.07474929397     
  -103.80655430530120     
  -241.97566628498086     
  -6530.2334047785553     
  -328275.07474929397     
  -117.33333333333333     
   117.33333444171923     
  -2.0267564799677893     
   920560.34466214699     
  -117.33321599999999     
   117.33333314988731     
  0.73492455401865175     
   4419531.5839516241     
  -117.33320645110160     
   117.33333335732101     
   1.8139442203630280     
  -14301962.068852762     
  -117.33319612508848     
   117.33333334428929     
  -1.9620223465649858     
   10602803.432477705     
  -117.33318495871698     
   117.33333325893280     
   1.0651185020002774     
  -3299631.7113926220     
  -117.33317288359650     
   117.33333337332182     
   4.6393916479190903E-002
  -2602548.2560697608     
  -117.33315982577064     
   117.33333328694970     
 -0.82250550802794109     
   6444718.3551771184     
  -117.33314570526422     
   117.33333336899652     
   1.5042677380141849     
  -7766144.0758513873     
  -117.33313043559345     
   117.33333336593763     
  -1.5277725111800557     
   5793781.2225836553     
  -117.33311392323633     
   117.33333328016771     
  0.91830948352852237     
  -2991532.3071157015     
  -117.33309606705970     
   117.33333335182094     
 -0.44747450300154312     
   1417468.1755965864     
  -117.33307675769998     
   117.33333331970746     
  0.25233693454426342     
  -404017.97723461973     
  -117.33305587689327     
   117.33333337113386     
   3.6638094718245390E-002
  -606895.20459643297     
  -117.33303329675103     
   117.33333331780665     
 -0.31374264503876514     
   1191620.7712303263     
  -117.33300887897683     
   117.33333334204374     
  0.43020775942218914     
  -1299307.6842036683     
  -117.33298247401927     
   117.33333333826711     
 -0.44698962163217903     
   1135001.5448025938     
  -117.33295392015614     
   117.33333332236417     
  0.38164136976640201     
  -887869.82068390527     
  -117.33292304250375     
   117.33333333876506     
 -0.31931891766349996     
   567103.75370920077     
  -117.33288965194599     
   117.33333329480307     
  0.16483788874938932     
  -129868.51026579749     
  -117.33285354397592     
   117.33333335936017     
   4.4941313347147953E-002
  -129315.00774956073     
  -117.33281449744329     
   117.33333334630881     
  -8.4160175304693080E-002
   121968.15362316846     
  -117.33277227320012     
   117.33333333312193     
   4.7516292885961944E-002
  -71882.125733686466     
  -117.33272661263585     
   117.33333333744667     
  -3.6403041757074442E-002
   20392.728250635890     
  -117.33267723609356     
   117.33333331764237     
  -1.0657866526854153E-002
   40985.863470630655     
  -117.33262384115707     
   117.33333333340539     
   4.5296503341741047E-002
  -64797.621599117068     
  -117.33256610079879     
   117.33333333091103     
  -5.0365260815611851E-002
   56925.140998364455     
  -117.33250366137675     
   117.33333332566843     
   4.0513591837648889E-002
  -28208.213020706291     
  -117.33243614046864     
   117.33333334427249     
  -8.1846963196541677E-003
  -50.572421242478768     
  -117.33236312452965     
   117.33333333402715     
  -8.2791092043603652E-003
   4417.3006194856926     
  -117.33228416635956     
   117.33333332888556     
   6.3861171341879190E-004
   6685.4619854467110     
  -117.33219878236380     
   117.33333334043593     
   1.5233734213308554E-002
  -14898.257176909579     
  -117.33210644959162     
   117.33333333673419     
  -1.9937789853706443E-002
   8635.4322689390046     
  -117.33200660253314     
   117.33333332156130     
   2.1076720702033901E-003
   4883.3377002757125     
  -117.33189862965577     
   117.33333333784616     
   1.5588956741748681E-002
  -8808.8549304141616     
  -117.33178186965876     
   117.33333334270279     
  -1.0708477569003040E-002
   2910.4398446937371     
  -117.33165560742299     
   117.33333332976680     
  -1.3127168398049303E-003
  -214.67404770550158     
  -117.33151906963103     
   117.33333332583955     
  -2.0621488971773218E-003
   2730.7481246022603     
  -117.33137142003081     
   117.33333333362216     
   8.2467852514989531E-003
  -3689.0980397506014     
  -117.33121175431383     
   117.33333333557262     
  -6.8134487015516325E-003
   2881.2844728778355     
  -117.33103909457661     
   117.33333333423766     
   5.9062569219356462E-003
  -2612.2374126041109     
  -117.33085238333125     
   117.33333333319065     
  -6.5642172379171866E-003
   2268.0615327866217     
  -117.33065047702870     
   117.33333333074739     
   5.1443715760989012E-003
  -1105.2699103048460     
  -117.33043213905481     
   117.33333333841138     
  -1.0258032401186988E-003
  -153.79569618289074     
  -117.33019603215652     
   117.33333333241471     
  -1.9542408058893881E-003
   458.39976759748140     
  -117.32994071025158     
   117.33333333042147     
   1.0382464583983152E-003
  -180.30892004086010     
  -117.32966460957167     
   117.33333333231249     
  -2.3462495854136939E-004
   238.52218878648583     
  -117.32936603908487     
   117.33333333575183     
   1.5862306498348549E-003
  -534.48216860540492     
  -117.32904317013862     
   117.33333333234030     
  -2.8260115407787588E-003
   670.20181364233599     
  -117.32869402525974     
   117.33333333332486     
   3.1568798783094352E-003
  -573.11615418102429     
  -117.32831646604298     
   117.33333333583857     
  -2.3756984639867413E-003
   325.00108413707267     
  -117.32790818005408     
   117.33333333111079     
   1.0170302328410281E-003
  -106.91414077409065     
  -117.32746666666667     
   117.33333333422324     
  -1.8989084699134394E-004
  -11.362843097403722     
  -117.32698922174677     
   117.33333333211343     
  -3.2860160100208212E-004
   64.199048505196558     
  -117.32647292109083     
   117.33333333295072     
   5.1888163107887591E-004
  -52.486979810704206     
  -117.32591460251578     
   117.33333333432351     
  -2.3038002228780485E-004
   17.476233343140596     
  -117.32531084649176     
   117.33333333334080     
   3.9399609594909917E-005
  -2.4990312937472514     
  -117.32465795519845     
   117.33333333354715     
  -2.3173277932454280E-006
  -7.5256195442557745     
  -117.32395192987708     
   117.33333333270180     
  -1.3816818465341963E-004
   22.850924489438050     
  -117.32318844633930     
   117.33333333380625     
   3.0790210522643215E-004
  -32.867553347913052     
  -117.32236282848278     
   117.33333333325730     
  -3.8591707231753884E-004
   28.311409363627732     
  -117.32147001965161     
   117.33333333230193     
   2.6036158315553707E-004
  -8.9229676720520779     
  -117.32050455166573     
   117.33333333477421     
   4.0095797254369512E-005
  -11.119331330756792     
  -117.31946051133011     
   117.33333333284662     
  -2.5672600311474217E-004
   18.379954372667402     
  -117.31833150421818     
   117.33333333301132     
   2.7384187425691305E-004
  -15.635140912776018     
  -117.31711061550791     
   117.33333333363167     
  -2.1422319168911530E-004
   11.223721728107634     
  -117.31579036763077     
   117.33333333307385     
   1.6464854998049402E-004
  -6.7376708165835391     
  -117.31436267447373     
   117.33333333408802     
  -8.1300139430053899E-005
   1.2156530586884351     
  -117.31281879185448     
   117.33333333257993     
  -3.3313120523559636E-005
   3.2860469242138768     
  -117.31114926396590     
   117.33333333362781     
   1.0695768302380136E-004
  -4.7272600453230638     
  -117.30934386546213     
   117.33333333356167     
  -1.1125622014258861E-004
   3.4483564754116980     
  -117.30739153883155     
   117.33333333272340     
   6.0876915108055723E-005
  -1.3016740789207268     
  -117.30528032667283     
   117.33333333364988     
  -9.3872646618374762E-006
 -0.11547359761242318     
  -117.30299729845956     
   117.33333333315340     
  -1.6127791170732163E-005
  0.79957911720275832     
  -117.30052847134475     
   117.33333333353670     
   3.4344377706838132E-005
  -1.0562647042053113     
  -117.29785872452014     
   117.33333333345905     
  -3.7756855417843407E-005
  0.89737217202946618     
  -117.29497170660598     
   117.33333333323088     
   2.8483388408655436E-005
 -0.57467776600460374     
  -117.29184973550372     
   117.33333333352607     
  -1.7389186611701456E-005
  0.23509634153506445     
  -117.28847369009871     
   117.33333333310929     
   2.9041750705829095E-006
   2.3402351214131260E-002
  -117.28482289314917     
   117.33333333335798     
   5.0886497632616714E-006
 -0.10303917456790797     
  -117.28087498464443     
   117.33333333335047     
  -5.3122113230494128E-006
   9.3659174181547844E-002
  -117.27660578485677     
   117.33333333333587     
   4.9112191847740837E-006
  -5.3554603804541509E-002
  -117.27198914624798     
   117.33333333347362     
  -1.4103156573355818E-006
  -2.4693867612630621E-002
  -117.26699679332371     
   117.33333333321950     
  -4.5623739518950790E-006
   8.7775206134127495E-002
  -117.26159814945480     
   117.33333333335712     
   7.5535456672921446E-006
  -9.5146633754436535E-002
  -117.25576014960470     
   117.33333333340214     
  -6.6487108734952698E-006
   6.3769461290579629E-002
  -117.24944703781641     
   117.33333333324050     
   3.6446233317886862E-006
  -3.8647202203313948E-002
  -117.24262014821811     
   117.33333333327212     
  -3.1012904310732399E-006
   3.4892116307272375E-002
  -117.23523766820662     
   117.33333333329625     
   3.4848265029449092E-006
  -2.4864460224388065E-002
  -117.22725438235801     
   117.33333333342514     
  -1.5904599771200077E-006
   4.2042470641489383E-003
  -117.21862139549705     
   117.33333333325939     
  -6.6245745727558085E-007
   1.0107188927919895E-002
  -117.20928583322923     
   117.33333333334592     
   1.7500613617686361E-006
  -1.2939694116230702E-002
  -117.19919051810132     
   117.33333333335969     
  -1.5899176378298358E-006
   8.5002799750086636E-003
  -117.18827361940707     
   117.33333333328460     
   7.8272514125982129E-007
  -3.9339355074622679E-003
  -117.17646827449306     
   117.33333333332263     
  -4.0469869344351348E-007
   4.9223855465530507E-003
  -117.16370217924550     
   117.33333333340937     
   1.2019967173303820E-006
  -8.2547567935777628E-003
  -117.14989714524972     
   117.33333333334942     
  -1.7116816447697115E-006
   7.9196051828521463E-003
  -117.13496862091017     
   117.33333333329846     
   1.3111938341716405E-006
  -5.0083917288147274E-003
  -117.11882517359774     
   117.33333333337484     
  -7.5606290431379220E-007
   1.8798081762985649E-003
  -117.10136792965312     
   117.33333333327469     
   8.2989451154054949E-008
   8.2003071392626838E-004
  -117.08248996881588     
   117.33333333336508     
   4.7879788673805033E-007
  -2.0665748643716613E-003
  -117.06207566937071     
   117.33333333334402     
  -5.9986433759157362E-007
   1.1750821407552018E-003
  -117.04000000000001     
   117.33333333324308     
   6.3392831171876127E-008
  -1.0710224266720975E-005
  -116.74666666666667     
   117.33333333335922     
  -1.6933850828531187E-008
   2.8391301328584028E-006
  -116.45333333333333     
   117.33333333332779     
   4.3596251679068335E-009
  -6.5539121173036188E-007
  -116.16000000000000     
   117.33333333333729     
  -5.5580892007088060E-010
  -2.1074407567365743E-007
  -115.86666666666666     
   117.33333333333057     
  -2.1363894876233115E-009
   6.0251523317865793E-007
  -115.57333333333334     
   117.33333333333118     
   2.3824747612166206E-009
  -4.1898097832046635E-007
  -115.28000000000000     
   117.33333333333525     
  -7.5988257618687965E-010
   2.1393618692779246E-007
  -114.98666666666666     
   117.33333333333546     
   8.4463882577156319E-010
  -4.6177487368945844E-007
  -114.69333333333333     
   117.33333333333101     
  -2.6186727268993730E-009
   6.9865750175835588E-007
  -114.40000000000001     
   117.33333333333103     
   2.6212585362883014E-009
  -4.6384352120060077E-007
  -114.10666666666667     
   117.33333333333543     
  -8.5756787271620283E-010
   2.2221077697236178E-007
  -113.81333333333333     
   117.33333333333532     
   8.0901295457650991E-010
  -4.5001069098760119E-007
  -113.52000000000000     
   117.33333333333091     
  -2.5660672278305024E-009
   6.9334838950387193E-007
  -113.22666666666667     
   117.33333333333108     
   2.6340456934485421E-009
  -4.5209751813008925E-007
  -112.93333333333334     
   117.33333333333579     
  -7.5668569252712149E-010
   1.0095509053966567E-007
  -112.64000000000000     
   117.33333333333390     
   4.7748652037171943E-013
   1.0057310132336829E-007
  -112.34666666666666     
   117.33333333333579     
   7.5477574644563463E-010
  -4.5095155048119726E-007
  -112.05333333333333     
   117.33333333333110     
  -2.6273608821633384E-009
   6.8914650812460123E-007
  -111.76000000000001     
   117.33333333333088     
   2.5412379287711755E-009
  -4.3434913311941084E-007
  -111.46666666666667     
   117.33333333333545     
  -7.1638056962440873E-010
   1.9105126793205914E-007
  -111.17333333333333     
   117.33333333333545     
   7.1650393986603224E-010
  -4.3444782931270973E-007
  -110.88000000000000     
   117.33333333333088     
  -2.5418547799792937E-009
   6.8954129289779700E-007
  -110.58666666666667     
   117.33333333333110     
   2.6297049167541877E-009
  -4.5243199338068097E-007
  -110.29333333333334     
   117.33333333333577     
  -7.6353503360091296E-010
   1.0610008814810725E-007
  -110.00000000000000     
   117.33333333333394     
   3.2215627509892149E-011
   8.0327586140193545E-008
  -109.70666666666666     
   117.33333333333560     
   6.3467252356134434E-010
  -4.2741043270888136E-007
  -109.41333333333333     
   117.33333333333077     
  -2.5709057217552691E-009
   7.1981944292240552E-007
  -109.12000000000000     
   117.33333333333141     
   2.8277401001627768E-009
  -5.2828604473100042E-007
  -108.82666666666667     
   117.33333333333564     
  -1.1344052353197082E-009
   2.7464625282088202E-007
  -108.53333333333333     
   117.33333333333512     
   9.2544166083690879E-010
  -4.6570707584864430E-007
  -108.23999999999999     
   117.33333333333101     
  -2.5673614080279265E-009
   6.7868734880076855E-007
  -107.94666666666667     
   117.33333333333090     
   2.5227937079778423E-009
  -4.3005291580857675E-007
  -107.65333333333334     
   117.33333333333546     
  -7.0260316058648579E-010
   1.3202961266061147E-007
  -107.36000000000000     
   117.33333333333442     
   2.8761893436810127E-010
   6.5263558700179521E-009
  -107.06666666666666     
   117.33333333333597     
   3.3656660339323566E-010
  -3.6731881754845620E-007
  -106.77333333333333     
   117.33333333333077     
  -2.4183245282201887E-009
   6.5784610325476626E-007
  -106.48000000000000     
   117.33333333333101     
   2.5155212461905632E-009
  -4.4507619192475564E-007
  -106.18666666666667     
   117.33333333333525     
  -8.2255019324510754E-010
   2.1296396267132972E-007
  -105.89333333333333     
   117.33333333333513     
   7.7467952678986676E-010
  -4.0677965876056314E-007
  -105.59999999999999     
   117.33333333333137     
  -2.2761679139143597E-009
   6.0697812454745224E-007
  -105.30666666666667     
   117.33333333333137     
   2.2761680201915108E-009
  -4.0677974378228402E-007
  -105.01333333333334     
   117.33333333333513     
  -7.7468005817562185E-010
   2.1296430275821290E-007
  -104.72000000000000     
   117.33333333333525     
   8.2255221251097638E-010
  -4.4507746725056763E-007
  -104.42666666666666     
   117.33333333333101     
  -2.5155287918682835E-009
   6.5785086447113067E-007
  -104.13333333333334     
   117.33333333333077     
   2.4183526916652012E-009
  -3.6733658708810192E-007
  -103.84000000000000     
   117.33333333333597     
  -3.3667171149556551E-010
   6.5926728122362212E-009
  -103.54666666666667     
   117.33333333333442     
  -2.8722666540379409E-010
   1.3178211443138403E-007
  -103.25333333333333     
   117.33333333333545     
   7.0113919283158692E-010
  -4.2912923983388501E-007
  -102.95999999999999     
   117.33333333333091     
  -2.5173301059225537E-009
   6.7524014313122948E-007
  -102.66666666666667     
   117.33333333333098     
   2.5469709675616725E-009
  -4.5284192914517979E-007
  -102.37333333333333     
   117.33333333333523     
  -8.4934350102717941E-010
   2.2663287167656309E-007
  -102.08000000000000     
   117.33333333333523     
   8.5040303654704535E-010
  -4.5368955756107247E-007
  -101.78666666666666     
   117.33333333333098     
  -2.5522686451610012E-009
   6.7863065679479990E-007
  -101.49333333333334     
   117.33333333333094     
   2.5374612808000027E-009
  -4.4184366607227388E-007
  -101.20000000000000     
   117.33333333333535     
  -7.7636621474205435E-010
   1.7924930572136911E-007
  -100.90666666666667     
   117.33333333333482     
   5.6800357816821518E-010
  -6.8243512159860821E-008
  -100.61333333333333     
   117.33333333333638     
   5.6177236969264238E-011
  -3.2009534638861122E-007
  -100.31999999999999     
   117.33333333333066     
  -2.3445378609453221E-009
   6.4604024059471814E-007
  -100.02666666666667     
   117.33333333333105     
   2.5007639435150686E-009
  -4.4507621244440831E-007
  -99.733333333333334     
   117.33333333333520     
  -8.3730764981799643E-010
   2.2476990740998822E-007
  -99.439999999999998     
   117.33333333333523     
   8.4846665575691674E-010
  -4.5400341719554446E-007
  -99.146666666666661     
   117.33333333333097     
  -2.5565589732096699E-009
   6.8174905959926295E-007
  -98.853333333333339     
   117.33333333333097     
   2.5565589737848069E-009
  -4.5400341765565419E-007
  -98.560000000000002     
   117.33333333333523     
  -8.4846665863260260E-010
   2.2476990925042723E-007
  -98.266666666666666     
   117.33333333333520     
   8.3730766074560302E-010
  -4.4507621934605458E-007
  -97.973333333333329     
   117.33333333333105     
  -2.5007639843498094E-009
   6.4604026636086462E-007
  -97.680000000000007     
   117.33333333333066     
   2.3445380133566794E-009
  -3.2009544255155058E-007
  -97.386666666666670     
   117.33333333333638     
  -5.6177805779952141E-011
  -6.8243153274249876E-008
  -97.093333333333334     
   117.33333333333482     
  -5.6800145533682099E-010
   1.7924796634186462E-007
  -96.799999999999997     
   117.33333333333535     
   7.7635829222716501E-010
  -4.4183866743986678E-007
  -96.506666666666661     
   117.33333333333094     
  -2.5374317135718386E-009
   6.7861200164467590E-007
  -96.213333333333338     
   117.33333333333098     
   2.5521582987632346E-009
  -4.5361993559298319E-007
  -95.920000000000002     
   117.33333333333523     
  -8.4999121818414245E-010
   2.2637303895433023E-007
  -95.626666666666665     
   117.33333333333523     
   8.4780657397333562E-010
  -4.5187222022433772E-007
  -95.333333333333329     
   117.33333333333100     
  -2.5412350777092004E-009
   6.7162114017009383E-007
  -95.040000000000006     
   117.33333333333088     
   2.4959234735665085E-009
  -4.1562293691018452E-007
  -94.746666666666670     
   117.33333333333557     
  -6.2124855325987832E-010
   8.1375905697717701E-008
  -94.453333333333333     
   117.33333333333398     
  -1.0929260526995127E-011
   9.0119314119313791E-008
  -94.159999999999997     
   117.33333333333562     
   6.6496559536785885E-010
  -4.4185316217497280E-007
  -93.866666666666660     
   117.33333333333066     
  -2.6489331209444402E-009
   7.6779863280765067E-007
  -93.573333333333338     
   117.33333333333181     
   3.1095566251129452E-009
  -6.0344192085643569E-007
  -93.280000000000001     
   117.33333333333604     
  -1.4162577813102759E-009
   3.2265425953845015E-007
  -92.986666666666665     
   117.33333333333502     
   1.0036491652281028E-009
  -4.8026507264403114E-007
  -92.693333333333328     
   117.33333333333103     
  -2.5983388796021343E-009
   6.8891132926474787E-007
  -92.400000000000006     
   117.33333333333096     
   2.5684960898834789E-009
  -4.5639084086910695E-007
  -92.106666666666669     
   117.33333333333523     
  -8.5443521663482599E-010
   2.2715733243875321E-007
  -91.813333333333333     
   117.33333333333522     
   8.4924477665582454E-010
  -4.5223848888590588E-007
  -91.519999999999996     
   117.33333333333100     
  -2.5425438899884724E-009
   6.7230192133194373E-007
  -91.226666666666674     
   117.33333333333088     
   2.4997205200011096E-009
  -4.1797979289601573E-007
  -90.933333333333337     
   117.33333333333555     
  -6.3512792671901120E-010
   9.0122548479192751E-008
  -90.640000000000001     
   117.33333333333407     
   4.0791186874934992E-011
   5.7489598979244776E-008
  -90.346666666666664     
   117.33333333333535     
   4.7196317921927115E-010
  -3.2008094439617179E-007
  -90.053333333333327     
   117.33333333333169     
  -1.9286439037520194E-009
   5.2024952148585955E-007
  -89.760000000000005     
   117.33333333333181     
   1.9732275073918880E-009
  -3.5574782730806604E-007
  -89.466666666666669     
   117.33333333333501     
  -6.9488119741861018E-010
   2.0015713062682151E-007
  -89.173333333333332     
   117.33333333333529     
   8.0629728228255246E-010
  -4.4488069519921996E-007
  -88.879999999999995     
   117.33333333333098     
  -2.5303079317115999E-009
   6.6987094839713161E-007
  -88.586666666666673     
   117.33333333333088     
   2.4937241812668916E-009
  -4.1561369484345323E-007
  -88.293333333333337     
   117.33333333333556     
  -6.2337853005901069E-010
   8.3089129203754783E-008
  -88.000000000000000     
   117.33333333333400     
  -2.1006103084922863E-013
   8.3257178028434154E-008
  -87.706666666666663     
   117.33333333333556     
   6.2421877418240741E-010
  -4.1611784131749129E-007
  -87.413333333333327     
   117.33333333333088     
  -2.4966650356987800E-009
   6.7171948546860438E-007
  -87.120000000000005     
   117.33333333333100     
   2.5412311053157565E-009
  -4.5177069701107248E-007
  -86.826666666666668     
   117.33333333333523     
  -8.4704912226728996E-010
   2.2586860080275896E-007
  -86.533333333333331     
   117.33333333333523     
   8.4696538375340370E-010
  -4.5170370619996341E-007
  -86.239999999999995     
   117.33333333333100     
  -2.5408124127463246E-009
   6.7145152222416807E-007
  -85.946666666666673     
   117.33333333333088     
   2.4950740039349401E-009
  -4.1511297915085564E-007
  -85.653333333333336     
   117.33333333333557     
  -6.1827333969647989E-010
   7.9505692606327907E-008
  -85.359999999999999     
   117.33333333333397     
  -2.1980645149020102E-011
   9.7090208725543969E-008
  -85.066666666666663     
   117.33333333333569     
   7.0619592029256037E-010
  -4.6786652750850386E-007
  -84.773333333333326     
   117.33333333333044     
  -2.8028030360212213E-009
   8.6488119953554458E-007
  -84.480000000000004     
   117.33333333333265     
   3.6838059604953692E-009
  -7.5657504102670840E-007
  -84.186666666666667     
   117.33333333333688     
  -1.9905068472048229E-009
   4.1973661067605052E-007
  -83.893333333333331     
   117.33333333333479     
   1.1575177328655588E-009
  -5.0627757561639572E-007
  -83.599999999999994     
   117.33333333333108     
  -2.6395640842574125E-009
   6.9587899001660587E-007
  -83.306666666666672     
   117.33333333333094     
   2.5795283408671361E-009
  -4.5824898090417450E-007
  -83.013333333333335     
   117.33333333333525     
  -8.5733901591417552E-010
   2.2762223182716538E-007
  -82.719999999999999     
   117.33333333333522     
   8.4982772278956645E-010
  -4.5223994640448708E-007
  -82.426666666666662     
   117.33333333333100     
  -2.5419718752440897E-009
   6.7184285201785618E-007
  -82.133333333333340     
   117.33333333333088     
   2.4968495148898358E-009
  -4.1614205812108444E-007
  -81.840000000000003     
   117.33333333333556     
  -6.2421592101829983E-010
   8.3230678693555007E-008
  -81.546666666666667     
   117.33333333333400     
   1.4169183363253789E-014
   8.3219343346864398E-008
  -81.253333333333330     
   117.33333333333556     
   6.2415924428484683E-010
  -4.1610805208101257E-007
  -80.959999999999994     
   117.33333333333088     
  -2.4966511463227508E-009
   6.7171816320425955E-007
  -80.666666666666671     
   117.33333333333100     
   2.5412350777092004E-009
  -4.5177519719017211E-007
  -80.373333333333335     
   117.33333333333523     
  -8.4707890121709349E-010
   2.2588792378350209E-007
  -80.079999999999998     
   117.33333333333523     
   8.4708052715917373E-010
  -4.5177649794383630E-007
  -79.786666666666662     
   117.33333333333100     
  -2.5412432074196016E-009
   6.7172336621891632E-007
  -79.493333333333339     
   117.33333333333088     
   2.4966820392222758E-009
  -4.1612756338597572E-007
  -79.200000000000003     
   117.33333333333556     
  -6.2427468617254510E-010
   8.3292185552059876E-008
  -78.906666666666666     
   117.33333333333400     
   4.1670546790460461E-013
   8.2958821177736200E-008
  -78.613333333333330     
   117.33333333333556     
   6.2260786430092669E-010
  -4.1512747026300470E-007
  -78.319999999999993     
   117.33333333333088     
  -2.4908481626716110E-009
   6.6805635810135574E-007
  -78.026666666666671     
   117.33333333333096     
   2.5195745230885610E-009
  -4.3810855859656484E-007
  -77.733333333333334     
   117.33333333333535     
  -7.6623966638567817E-010
   1.7488317451197711E-007
  -77.439999999999998     
   117.33333333333479     
   5.4538414245415137E-010
  -2.6142413945134357E-007
  -77.146666666666661     
   117.33333333333262     
  -1.4152969034309273E-009
   3.7741250758158868E-007
  -76.853333333333339     
   117.33333333333262     
   1.4152969034309273E-009
  -2.6142413945134357E-007
  -76.560000000000002     
   117.33333333333479     
  -5.4538414245415127E-010
   1.7488317451197709E-007
  -76.266666666666666     
   117.33333333333535     
   7.6623966638567796E-010
  -4.3810855859656484E-007
  -75.973333333333329     
   117.33333333333096     
  -2.5195745230885610E-009
   6.6805635810135552E-007
  -75.680000000000007     
   117.33333333333088     
   2.4908481626716106E-009
  -4.1512747026300454E-007
  -75.386666666666670     
   117.33333333333556     
  -6.2260786430092649E-010
   8.2958821177736160E-008
  -75.093333333333334     
   117.33333333333400     
  -4.1670546790470205E-013
   8.3292185552059916E-008
  -74.799999999999997     
   117.33333333333556     
   6.2427468617254521E-010
  -4.1612756338597582E-007
  -74.506666666666661     
   117.33333333333088     
  -2.4966820392222758E-009
   6.7172336621891632E-007
  -74.213333333333338     
   117.33333333333100     
   2.5412432074196016E-009
  -4.5177649794383630E-007
  -73.920000000000002     
   117.33333333333523     
  -8.4708052715917373E-010
   2.2588792378350209E-007
  -73.626666666666665     
   117.33333333333523     
   8.4707890121709370E-010
  -4.5177519719017211E-007
  -73.333333333333329     
   117.33333333333100     
  -2.5412350777092004E-009
   6.7171816320425955E-007
  -73.040000000000006     
   117.33333333333088     
   2.4966511463227508E-009
  -4.1610805208101257E-007
  -72.746666666666670     
   117.33333333333556     
  -6.2415924428484683E-010
   8.3219343346864411E-008
  -72.453333333333333     
   117.33333333333400     
  -1.4169183363221323E-014
   8.3230678693554967E-008
  -72.159999999999997     
   117.33333333333556     
   6.2421592101829962E-010
  -4.1614205812108428E-007
  -71.866666666666660     
   117.33333333333088     
  -2.4968495148898350E-009
   6.7184285201785533E-007
  -71.573333333333338     
   117.33333333333100     
   2.5419718752440843E-009
  -4.5223994640448380E-007
  -71.280000000000001     
   117.33333333333522     
  -8.4982772278954691E-010
   2.2762223182715315E-007
  -70.986666666666665     
   117.33333333333525     
   8.5733901591410314E-010
  -4.5824898090412876E-007
  -70.693333333333328     
   117.33333333333094     
  -2.5795283408668656E-009
   6.9587899001643519E-007
  -70.400000000000006     
   117.33333333333108     
   2.6395640842564029E-009
  -5.0627757561575864E-007
  -70.106666666666669     
   117.33333333333479     
  -1.1575177328617907E-009
   4.1973661067367311E-007
  -69.813333333333333     
   117.33333333333688     
   1.9905068471907600E-009
  -7.5657504101783552E-007
  -69.519999999999996     
   117.33333333333265     
  -3.6838059604428850E-009
   8.6488119950243057E-007
  -69.226666666666674     
   117.33333333333044     
   2.8028030358253491E-009
  -4.6786652738492027E-007
  -68.933333333333337     
   117.33333333333569     
  -7.0619591956155594E-010
   9.7090208264324087E-008
  -68.640000000000001     
   117.33333333333397     
   2.1980642420875312E-011
   7.9505694327623846E-008
  -68.346666666666664     
   117.33333333333557     
   6.1827334987805477E-010
  -4.1511298557481947E-007
  -68.053333333333327     
   117.33333333333088     
  -2.4950740419330942E-009
   6.7145154619872731E-007
  -67.760000000000005     
   117.33333333333100     
   2.5408125545573657E-009
  -4.5170379567423664E-007
  -67.466666666666669     
   117.33333333333523     
  -8.4696591299941253E-010
   2.2586893472529271E-007
  -67.173333333333332     
   117.33333333333523     
   8.4705109744028445E-010
  -4.5177194322693424E-007
  -66.879999999999995     
   117.33333333333100     
  -2.5412384767617257E-009
   6.7172413640951783E-007
  -66.586666666666673     
   117.33333333333088     
   2.4966925463096623E-009
  -4.1613519886528351E-007
  -66.293333333333337     
   117.33333333333556     
  -6.2432144517996699E-010
   8.3321957278689589E-008
  -66.000000000000000     
   117.33333333333400     
   5.9323441020541604E-013
   8.2847369750525232E-008
  -65.706666666666663     
   117.33333333333556     
   6.2194850753914521E-010
  -4.1471143628079042E-007
  -65.413333333333327     
   117.33333333333090     
  -2.4883872645667861E-009
   6.6650367359971000E-007
  -65.120000000000005     
   117.33333333333096     
   2.5103902874310433E-009
  -4.3231385457219621E-007
  -64.826666666666668     
   117.33333333333539     
  -7.3196362186043127E-010
   1.5325704291614822E-007
  -64.533333333333331     
   117.33333333333461     
   4.1746420001068151E-010
  -1.8071431709239668E-007
  -64.239999999999995     
   117.33333333333330     
  -9.3789317818229486E-010
   1.1485287456697522E-007
  -63.946666666666665     
   117.33333333333077     
  -7.6496618929979795E-011
   1.7605016971095903E-007
  -63.653333333333336     
   117.33333333333368     
   1.2438796539022141E-009
  -3.6430620252434801E-007
  -63.359999999999999     
   117.33333333333307     
  -1.4884168650303982E-009
   3.7167993861350627E-007
  -63.066666666666670     
   117.33333333333260     
   1.2991826745709010E-009
  -2.1291885015675037E-007
  -62.773333333333333     
   117.33333333333510     
  -2.9770870160472832E-010
   2.5248111127032070E-008
  -62.479999999999997     
   117.33333333333410     
  -1.0834786815198763E-010
   7.3272880823275008E-008
  -62.186666666666667     
   117.33333333333492     
   4.4119873802256318E-010
  -2.4103258476942523E-007
  -61.893333333333331     
   117.33333333333262     
  -1.3665456477481276E-009
   3.9745658254261264E-007
  -61.600000000000001     
   117.33333333333323     
   1.6143787213214697E-009
  -4.3929904362809869E-007
  -61.306666666666665     
   117.33333333333307     
  -1.6803641058892733E-009
   4.5024489019685553E-007
  -61.013333333333335     
   117.33333333333310     
   1.6964725705871464E-009
  -4.5218581538639709E-007
  -60.719999999999999     
   117.33333333333312     
  -1.6949210448108347E-009
   4.4900366957580594E-007
  -60.426666666666669     
   117.33333333333306     
   1.6726064770077131E-009
  -4.3433416114389994E-007
  -60.133333333333333     
   117.33333333333327     
  -1.5848997315715392E-009
   3.7883827322686698E-007
  -59.840000000000003     
   117.33333333333245     
   1.2563873176299659E-009
  -1.7152422999064146E-007
  -59.546666666666667     
   117.33333333333552     
  -3.0044407299846256E-011
  -1.4748870415076450E-007
  -59.253333333333330     
   117.33333333333260     
  -1.1362096884305809E-009
   3.0673169570723598E-007
  -58.960000000000001     
   117.33333333333267     
   1.1642780293736913E-009
  -1.6994337690525282E-007
  -58.666666666666664     
   117.33333333333530     
  -1.1029729741570619E-010
  -1.2035906379804367E-007
  -58.373333333333335     
   117.33333333333250     
  -1.0129902759010143E-009
   3.1031911893256180E-007
  -58.079999999999998     
   117.33333333333326     
   1.3144031160932530E-009
  -3.6148933595184498E-007
  -57.786666666666669     
   117.33333333333304     
  -1.3967669035455267E-009
   3.7621014889437776E-007
  -57.493333333333332     
   117.33333333333312     
   1.4248092131623716E-009
  -3.8392318364532202E-007
  -57.200000000000003     
   117.33333333333304     
  -1.4546146641774818E-009
   4.0005450970646485E-007
  -56.906666666666666     
   117.33333333333327     
   1.5457941586210736E-009
  -4.5686677920019846E-007
  -56.613333333333337     
   117.33333333333243     
  -1.8807066853803424E-009
   6.6798453111386781E-007
  -56.320000000000000     
   117.33333333333556     
   3.1291772979737815E-009
  -1.0008959183885097E-006
  -56.026666666666664     
   117.33333333333243     
  -4.3775420899398807E-009
   1.2119290138002590E-006
  -55.733333333333334     
   117.33333333333327     
   4.7119255135622710E-009
  -1.2684026572864337E-006
  -55.439999999999998     
   117.33333333333304     
  -4.8010944160857783E-009
   1.2832641358190613E-006
  -55.146666666666668     
   117.33333333333310     
   4.8233866025574030E-009
  -1.2862364064637340E-006
  -54.853333333333332     
   117.33333333333310     
  -4.8233864459203960E-009
   1.2832640105094560E-006
  -54.560000000000002     
   117.33333333333304     
   4.8010936329007452E-009
  -1.2684021560480121E-006
  -54.266666666666666     
   117.33333333333327     
  -4.7119225374591441E-009
   1.2119271341561784E-006
  -53.973333333333336     
   117.33333333333243     
   4.3775309687124043E-009
  -1.0008889010506088E-006
  -53.680000000000000     
   117.33333333333556     
  -3.1291357891670025E-009
   6.6795834140634550E-007
  -53.386666666666663     
   117.33333333333243     
   1.8805517713807046E-009
  -4.5676903770801058E-007
  -53.093333333333334     
   117.33333333333327     
  -1.5452160114293015E-009
   3.9968973344523512E-007
  -52.799999999999997     
   117.33333333333304     
   1.4524569894100314E-009
  -3.8256182009259123E-007
  -52.506666666666668     
   117.33333333333313     
  -1.4167566612843418E-009
   3.7112947094468478E-007
  -52.213333333333331     
   117.33333333333300     
   1.3667143708008584E-009
  -3.4252798770580274E-007
  -51.920000000000002     
   117.33333333333341     
  -1.2022455369926075E-009
   2.3955440389809006E-007
  -51.626666666666665     
   117.33333333333189     
   5.9441249224310966E-010
   1.4373844809381663E-007
  -51.333333333333336     
   117.33333333333756     
   1.6724508529467116E-009
  -7.3947488337709761E-007
  -51.039999999999999     
   117.33333333333206     
  -3.8736107723814018E-009
   1.0702049947648831E-006
  -50.746666666666670     
   117.33333333333276     
   4.1529266883554061E-009
  -9.6292761615631055E-007
  -50.453333333333333     
   117.33333333333547     
  -3.0690304328167702E-009
   6.5783534122045648E-007
  -50.159999999999997     
   117.33333333333246     
   1.8647346263367680E-009
  -4.5423832185875050E-007
  -49.866666666666667     
   117.33333333333326     
  -1.5420527876037888E-009
   3.9968987023408471E-007
  -49.573333333333331     
   117.33333333333304     
   1.4556212391519158E-009
  -3.8509308309724958E-007
  -49.280000000000001     
   117.33333333333310     
  -1.4325768840773939E-009
   3.8125438617446801E-007
  -48.986666666666665     
   117.33333333333309     
   1.4268310122311818E-009
  -3.8049638562027965E-007
  -48.693333333333335     
   117.33333333333309     
  -1.4268918799208549E-009
   3.8130308032620616E-007
  -48.399999999999999     
   117.33333333333310     
   1.4328812225257571E-009
  -3.8528785970420175E-007
  -48.106666666666669     
   117.33333333333304     
  -1.4567777252556945E-009
   4.0042028251015529E-007
  -47.813333333333333     
   117.33333333333327     
   1.5463743935705396E-009
  -4.5696519435608093E-007
  -47.520000000000003     
   117.33333333333243     
  -1.8808645640999944E-009
   6.6801241893370691E-007
  -47.226666666666667     
   117.33333333333556     
   3.1292285779029233E-009
  -1.0009090545119838E-006
  -46.933333333333330     
   117.33333333333243     
  -4.3775893309367958E-009
   1.2119536704743163E-006
  -46.640000000000001     
   117.33333333333327     
   4.7120631976207868E-009
  -1.2684881478591888E-006
  -46.346666666666664     
   117.33333333333304     
  -4.8015979113229253E-009
   1.2835814414360244E-006
  -46.053333333333335     
   117.33333333333310     
   4.8252628994474802E-009
  -1.2874201383588323E-006
  -45.759999999999998     
   117.33333333333309     
  -4.8303881382435563E-009
   1.2876816324728858E-006
  -45.466666666666669     
   117.33333333333309     
   4.8272241053033108E-009
  -1.2848889120066356E-006
  -45.173333333333332     
   117.33333333333313     
  -4.8094427347462518E-009
   1.2734565360272387E-006
  -44.880000000000003     
   117.33333333333296     
   4.7414812854582604E-009
  -1.2305197525762407E-006
  -44.586666666666666     
   117.33333333333360     
  -4.4874168588633474E-009
   1.0702049947513176E-006
  -44.293333333333337     
   117.33333333333123     
   3.5391206017717202E-009
  -4.7188274690290607E-007
  -44.000000000000000     
   117.33333333334008     
  -1.2986858034859547E-025
  -4.7188274690290607E-007
  -43.706666666666663     
   117.33333333333123     
  -3.5391206017717202E-009
   1.0702049947513176E-006
  -43.413333333333334     
   117.33333333333360     
   4.4874168588633466E-009
  -1.2305197525762405E-006
  -43.119999999999997     
   117.33333333333296     
  -4.7414812854582604E-009
   1.2734565360272387E-006
  -42.826666666666668     
   117.33333333333313     
   4.8094427347462518E-009
  -1.2848889120066356E-006
  -42.533333333333331     
   117.33333333333309     
  -4.8272241053033108E-009
   1.2876816324728858E-006
  -42.240000000000002     
   117.33333333333309     
   4.8303881382435563E-009
  -1.2874201383588323E-006
  -41.946666666666665     
   117.33333333333310     
  -4.8252628994474802E-009
   1.2835814414360244E-006
  -41.653333333333336     
   117.33333333333304     
   4.8015979113229261E-009
  -1.2684881478591888E-006
  -41.359999999999999     
   117.33333333333327     
  -4.7120631976207868E-009
   1.2119536704743163E-006
  -41.066666666666670     
   117.33333333333243     
   4.3775893309367950E-009
  -1.0009090545119836E-006
  -40.773333333333333     
   117.33333333333556     
  -3.1292285779029233E-009
   6.6801241893370691E-007
  -40.479999999999997     
   117.33333333333243     
   1.8808645640999944E-009
  -4.5696519435608104E-007
  -40.186666666666667     
   117.33333333333327     
  -1.5463743935705398E-009
   4.0042028251015545E-007
  -39.893333333333331     
   117.33333333333304     
   1.4567777252556955E-009
  -3.8528785970420238E-007
  -39.600000000000001     
   117.33333333333310     
  -1.4328812225257606E-009
   3.8130308032620838E-007
  -39.306666666666665     
   117.33333333333309     
   1.4268918799208685E-009
  -3.8049638562028828E-007
  -39.013333333333335     
   117.33333333333309     
  -1.4268310122312331E-009
   3.8125438617450031E-007
  -38.719999999999999     
   117.33333333333310     
   1.4325768840775850E-009
  -3.8509308309737001E-007
  -38.426666666666669     
   117.33333333333304     
  -1.4556212391526285E-009
   3.9968987023453406E-007
  -38.133333333333333     
   117.33333333333326     
   1.5420527876064465E-009
  -4.5423832186042758E-007
  -37.840000000000003     
   117.33333333333246     
  -1.8647346263466871E-009
   6.5783534122671478E-007
  -37.546666666666667     
   117.33333333333547     
   3.0690304328537882E-009
  -9.6292761617966642E-007
  -37.253333333333330     
   117.33333333333276     
  -4.1529266884935577E-009
   1.0702049948520483E-006
  -36.960000000000001     
   117.33333333333206     
   3.8736107728969893E-009
  -7.3947488370240230E-007
  -36.666666666666664     
   117.33333333333756     
  -1.6724508548709099E-009
   1.4373844930787056E-007
  -36.373333333333335     
   117.33333333333189     
  -5.9441248506190353E-010
   2.3955439936717911E-007
  -36.079999999999998     
   117.33333333333341     
   1.2022455101919813E-009
  -3.4252797079621280E-007
  -35.786666666666669     
   117.33333333333300     
  -1.3667142707795600E-009
   3.7112940783723593E-007
  -35.493333333333332     
   117.33333333333313     
   1.4167562879997741E-009
  -3.8256158457238588E-007
  -35.200000000000003     
   117.33333333333304     
  -1.4524555962930592E-009
   3.9968885447186271E-007
  -34.906666666666666     
   117.33333333333327     
   1.5452108122459802E-009
  -4.5676575733472608E-007
  -34.613333333333337     
   117.33333333333243     
  -1.8805323677643929E-009
   6.6794609888658052E-007
  -34.320000000000000     
   117.33333333333556     
   3.1290633738850765E-009
  -1.0008432113448330E-006
  -34.026666666666664     
   117.33333333333243     
  -4.3772607112010111E-009
   1.2117566178528398E-006
  -33.733333333333334     
   117.33333333333327     
   4.7109139226954974E-009
  -1.2677657805404334E-006
  -33.439999999999998     
   117.33333333333306     
  -4.7973294313575508E-009
   1.2808890247824796E-006
  -33.146666666666668     
   117.33333333333309     
   4.8093382545112682E-009
  -1.2773728390634075E-006
  -32.853333333333332     
   117.33333333333317     
  -4.7709580384640838E-009
   1.2501848519447337E-006
  -32.560000000000002     
   117.33333333333276     
   4.6054283511216352E-009
  -1.1449490891894429E-006
  -32.266666666666666     
   117.33333333333432     
  -3.9816898177990028E-009
   9.7856770072987238E-007
  -31.973333333333333     
   117.33333333333276     
   3.3575679376752088E-009
  -8.7302526053362757E-007
  -31.680000000000000     
   117.33333333333319     
  -3.1901215163268589E-009
   8.4461056365119832E-007
  -31.386666666666667     
   117.33333333333307     
   3.1444577110572746E-009
  -8.3649421631795874E-007
  -31.093333333333334     
   117.33333333333310     
  -3.1292489113272816E-009
   8.3244352386720417E-007
  -30.800000000000001     
   117.33333333333307     
   3.1140775176768936E-009
  -8.2435710139764800E-007
  -30.506666666666668     
   117.33333333333319     
  -3.0686007428053350E-009
   7.9606210396995876E-007
  -30.213333333333335     
   117.33333333333276     
   2.9018650369694934E-009
  -6.9096853672896877E-007
  -29.920000000000002     
   117.33333333333432     
  -2.2803989884976625E-009
   5.2626294063573822E-007
  -29.626666666666665     
   117.33333333333279     
   1.6665730662704651E-009
  -1.9990779894718970E-007
  -29.333333333333332     
   117.33333333333736     
   1.6726457416657439E-010
  -3.3371945828045207E-007
  -29.039999999999999     
   117.33333333333195     
  -2.3356313629367629E-009
   7.0032424319228003E-007
  -28.746666666666666     
   117.33333333333340     
   2.9168004610054592E-009
  -7.9865473673542947E-007
  -28.453333333333333     
   117.33333333333302     
  -3.0731100645101338E-009
   8.2537192599601406E-007
  -28.160000000000000     
   117.33333333333312     
   3.1171793804601146E-009
  -8.3391018949541578E-007
  -27.866666666666667     
   117.33333333333307     
  -3.1371470407553699E-009
   8.4134605423221745E-007
  -27.573333333333334     
   117.33333333333316     
   3.1729483659864070E-009
  -8.6255124968024653E-007
  -27.280000000000001     
   117.33333333333285     
  -3.2961860066153033E-009
   9.3993616673532995E-007
  -26.986666666666668     
   117.33333333333400     
   3.7533352438998349E-009
  -1.0008969640646456E-006
  -26.693333333333332     
   117.33333333333400     
  -3.7533919865848475E-009
   9.3998156088334062E-007
  -26.399999999999999     
   117.33333333333286     
   3.2964697200403700E-009
  -8.6273282627228909E-007
  -26.106666666666666     
   117.33333333333316     
  -3.1740264770016610E-009
   8.4202696645237810E-007
  -25.813333333333333     
   117.33333333333307     
   3.1411757713913204E-009
  -8.3645226178401571E-007
  -25.520000000000000     
   117.33333333333310     
  -3.1322161919886629E-009
   8.3485930293025246E-007
  -25.226666666666667     
   117.33333333333309     
   3.1292285799883746E-009
  -8.3406217218378506E-007
  -24.933333333333334     
   117.33333333333310     
  -3.1262377113898790E-009
   8.3246660805145574E-007
  -24.640000000000001     
   117.33333333333307     
   3.1172618489961831E-009
  -8.2688148226882828E-007
  -24.346666666666668     
   117.33333333333316     
  -3.0843492680198970E-009
   8.0613654327042776E-007
  -24.053333333333335     
   117.33333333333285     
   2.9616748065084507E-009
  -7.2874191305966680E-007
  -23.760000000000002     
   117.33333333333400     
  -2.5038895414389346E-009
   6.6728200665805323E-007
  -23.466666666666665     
   117.33333333333398     
   2.5007255084965806E-009
  -7.2621068670578347E-007
  -23.173333333333332     
   117.33333333333287     
  -2.9458546417966790E-009
   7.9601163785489442E-007
  -22.879999999999999     
   117.33333333333307     
   3.0242326421151668E-009
  -7.8891308696057635E-007
  -22.586666666666666     
   117.33333333333340     
  -2.8926155100890298E-009
   6.9071793223398951E-007
  -22.293333333333333     
   117.33333333333189     
   2.2877689816660115E-009
  -3.0503586422214071E-007
  -22.000000000000000     
   117.33333333333761     
   5.0648746335952232E-024
  -3.0503586422214473E-007
  -21.706666666666667     
   117.33333333333189     
  -2.2877689816660318E-009
   6.9071793223400158E-007
  -21.413333333333334     
   117.33333333333340     
   2.8926155100891001E-009
  -7.8891308696062050E-007
  -21.120000000000001     
   117.33333333333307     
  -3.0242326421154273E-009
   7.9601163785505864E-007
  -20.826666666666668     
   117.33333333333287     
   2.9458546417976505E-009
  -7.2621068670639619E-007
  -20.533333333333335     
   117.33333333333398     
  -2.5007255085002053E-009
   6.6728200666034011E-007
  -20.239999999999998     
   117.33333333333400     
   2.5038895414524619E-009
  -7.2874191306820172E-007
  -19.946666666666665     
   117.33333333333285     
  -2.9616748065589343E-009
   8.0613654330228022E-007
  -19.653333333333332     
   117.33333333333316     
   3.0843492682083060E-009
  -8.2688148238770342E-007
  -19.359999999999999     
   117.33333333333307     
  -3.1172618496993370E-009
   8.3246660849510343E-007
  -19.066666666666666     
   117.33333333333310     
   3.1262377140140834E-009
  -8.3406217383950069E-007
  -18.773333333333333     
   117.33333333333309     
  -3.1292285897820384E-009
   8.3485930910946750E-007
  -18.480000000000000     
   117.33333333333310     
   3.1322162285391127E-009
  -8.3645228484516035E-007
  -18.186666666666667     
   117.33333333333307     
  -3.1411759077994558E-009
   8.4202705251774140E-007
  -17.893333333333334     
   117.33333333333316     
   3.1740269860837503E-009
  -8.6273314747259746E-007
  -17.600000000000001     
   117.33333333333286     
  -3.2964716199605928E-009
   9.3998275961921045E-007
  -17.306666666666668     
   117.33333333333400     
   3.7533990771836493E-009
  -1.0009014378078169E-006
  -17.013333333333332     
   117.33333333333400     
  -3.7533617063748180E-009
   9.3995286297214543E-007
  -16.719999999999999     
   117.33333333333285     
   3.2962847659164352E-009
  -8.6261356088433656E-007
  -16.426666666666666     
   117.33333333333316     
  -3.1733169407159513E-009
   8.4157860281176250E-007
  -16.133333333333333     
   117.33333333333307     
   3.1385225803724136E-009
  -8.3477807260950575E-007
  -15.840000000000000     
   117.33333333333312     
  -3.1223129641987449E-009
   8.2861090987282856E-007
  -15.546666666666667     
   117.33333333333304     
   3.0922688598476118E-009
  -8.1074278912859773E-007
  -15.253333333333334     
   117.33333333333330     
  -2.9883020586167408E-009
   7.4543746888813592E-007
  -14.960000000000001     
   117.33333333333233     
   2.6024789580444075E-009
  -3.8839747094909623E-007
  -14.666666666666666     
   117.33333333333806     
  -3.1050207407375226E-010
  -2.5368264941171006E-007
  -14.373333333333333     
   117.33333333333175     
  -2.2131219446615373E-009
   6.8235351744083879E-007
  -14.080000000000000     
   117.33333333333348     
   2.9045294361448719E-009
  -8.0680864259840205E-007
  -13.786666666666667     
   117.33333333333287     
  -3.1465353833430152E-009
   8.7595827519934476E-007
  -13.493333333333334     
   117.33333333333357     
   3.4231516806522213E-009
  -9.1441484272415571E-007
  -13.199999999999999     
   117.33333333333354     
  -3.4349596397787999E-009
   8.8540464250060741E-007
  -12.906666666666666     
   117.33333333333297     
   3.2055751789759078E-009
  -8.4459411180345454E-007
  -12.613333333333333     
   117.33333333333316     
  -3.1288806595498666E-009
   8.2404902695977709E-007
  -12.320000000000000     
   117.33333333333296     
   3.0514870426486040E-009
  -7.8267921828244212E-007
  -12.026666666666667     
   117.33333333333354     
  -2.8186070944695870E-009
   7.5143190613818255E-007
  -11.733333333333333     
   117.33333333333354     
   2.8171322015669126E-009
  -7.8149930396030239E-007
  -11.440000000000000     
   117.33333333333297     
  -3.0441125781352301E-009
   8.1932936967121755E-007
  -11.146666666666667     
   117.33333333333312     
   3.1008576943990431E-009
  -8.2689539697135483E-007
  -10.853333333333333     
   117.33333333333312     
  -3.1008577828859864E-009
   8.1932944046077248E-007
  -10.560000000000000     
   117.33333333333297     
   3.0441130205699489E-009
  -7.8149958711852250E-007
  -10.266666666666667     
   117.33333333333354     
  -2.8171338828188455E-009
   7.5143296798150850E-007
  -9.9733333333333327     
   117.33333333333354     
   2.8186133770425983E-009
  -7.8268318249752515E-007
  -9.6799999999999997     
   117.33333333333296     
  -3.0515104916887151E-009
   8.2406382197678296E-007
  -9.3866666666666667     
   117.33333333333316     
   3.1289681731373001E-009
  -8.4464932765639551E-007
  -9.0933333333333337     
   117.33333333333296     
  -3.2059017842855313E-009
   8.8561071089536542E-007
  -8.8000000000000007     
   117.33333333333354     
   3.4361785474298621E-009
  -9.1518390045024691E-007
  -8.5066666666666659     
   117.33333333333356     
  -3.4277007059468437E-009
   8.7882843770895100E-007
  -8.2133333333333329     
   117.33333333333290     
   3.1635125768704410E-009
  -8.1752023491073663E-007
  -7.9199999999999999     
   117.33333333333339     
  -2.9678891849599530E-009
   7.2232972418056740E-007
  -7.6266666666666669     
   117.33333333333209     
   2.4495837463944273E-009
  -3.4603246519748793E-007
  -7.3333333333333330     
   117.33333333333786     
  -1.4565974258667685E-010
  -2.8634808998895440E-007
  -7.0400000000000000     
   117.33333333333177     
  -2.2932704175037890E-009
   7.1380685513739598E-007
  -6.7466666666666670     
   117.33333333333367     
   3.0602809960268042E-009
  -8.4311313394658316E-007
  -6.4533333333333331     
   117.33333333333317     
  -3.2630675085724350E-009
   8.7603606517389250E-007
  -6.1600000000000001     
   117.33333333333329     
   3.3072029802319116E-009
  -8.7842151127416628E-007
  -5.8666666666666663     
   117.33333333333334     
  -3.2809583543241955E-009
   8.5504036444772050E-007
  -5.5733333333333333     
   117.33333333333297     
   3.1318443790338562E-009
  -8.1597374990270044E-007
  -5.2800000000000002     
   117.33333333333333     
  -2.9879587452362661E-009
   7.9677527627045871E-007
  -4.9866666666666664     
   117.33333333333333     
   2.9878558267923134E-009
  -8.1589141514753798E-007
  -4.6933333333333334     
   117.33333333333297     
  -3.1313297868140918E-009
   8.5471102542707117E-007
  -4.4000000000000004     
   117.33333333333334     
   3.2790029038890898E-009
  -8.7718648994673132E-007
  -4.1066666666666665     
   117.33333333333329     
  -3.2998957707112539E-009
   8.7142531888480148E-007
  -3.8133333333333335     
   117.33333333333313     
   3.2357941209249081E-009
  -8.5319001117084169E-007
  -3.5200000000000000     
   117.33333333333331     
  -3.1631309628562672E-009
   8.4285337023751021E-007
  -3.2266666666666666     
   117.33333333333330     
   3.1582693139252042E-009
  -8.4930069202599114E-007
  -2.9333333333333331     
   117.33333333333317     
  -3.2114858762695928E-009
   8.5586804230540010E-007
  -2.6400000000000001     
   117.33333333333316     
   3.2075244410210561E-009
  -8.4613154382716135E-007
  -2.3466666666666667     
   117.33333333333333     
  -3.1384621376825195E-009
   8.3017677744219243E-007
  -2.0533333333333332     
   117.33333333333320     
   3.0878636931340676E-009
  -8.2156894546942503E-007
  -1.7600000000000000     
   117.33333333333324     
  -3.0739033978864888E-009
   8.1900854124413001E-007
  -1.4666666666666666     
   117.33333333333323     
   3.0686606614446280E-009
  -8.1737475631593631E-007
  -1.1733333333333333     
   117.33333333333324     
  -3.0616500109247626E-009
   8.0657881056494126E-007
 -0.88000000000000000     
   117.33333333333306     
   2.9876910683124362E-009
  -7.5138639196277512E-007
 -0.58666666666666667     
   117.33333333333391     
  -2.6477068714082564E-009
   5.3459145304161034E-007
 -0.29333333333333333     
   117.33333333333069     
   1.3617290264039134E-009
   2.7739588404074465E-007
   0.0000000000000000     
   117.33333333334271     
   3.4421981567094536E-009
   2.7739588404074465E-007
 -0.59259259259259256     
   33.610675912380522     
  -3290530.0093129594     
   759353956742.05737     
 -0.59256151309273275     
   29.307677763980777     
  -1012468.1390867871     
   915195813027.50281     
 -0.59255913416846839     
   29.161067471093652     
  -789024.93881673878     
   81352913569.526566     
 -0.59255657388114558     
   29.024080178985390     
  -767546.35564878909     
   236519050652.74564     
 -0.59255381846701149     
   28.884414983727801     
  -700019.26394569501     
   162513286848.04846     
 -0.59255085312323208     
   28.745496448843980     
  -649845.09444237361     
   148434909240.31134     
 -0.59254766192992192     
   28.606371288066420     
  -600287.89337419963     
   124681014049.30374     
 -0.59254422776636606     
   28.467304979970095     
  -555273.59922024666     
   107156940628.37724     
 -0.59254053222100400     
   28.328223713339732     
  -513437.63097236957     
   91507268438.772675     
 -0.59253655549471385     
   28.189148143155510     
  -474804.09043746645     
   78282567351.289581     
 -0.59253227629690430     
   28.050072631514563     
  -439064.18662344507     
   66935877680.289146     
 -0.59252767173388321     
   27.910998869293941     
  -406017.59440410422     
   57241712689.367928     
 -0.59252271718893379     
   27.771926514344290     
  -375457.14483880968     
   48949686501.278725     
 -0.59251738619348870     
   27.632855800990459     
  -347196.86656128283     
   41859256677.054985     
 -0.59251165028874542     
   27.493786814931450     
  -321063.37536409829     
   35795772950.743240     
 -0.59250547887702287     
   27.354719690010914     
  -296896.69131615979     
   30610657584.530422     
 -0.59249883906210399     
   27.215654561024685     
  -274548.75737916800     
   26176581769.780838     
 -0.59249169547775493     
   27.076591574961999     
  -253882.72745696129     
   22384820288.771740     
 -0.59248401010355745     
   26.937530887158648     
  -234772.00383319287     
   19142291186.860489     
 -0.59247574206712006     
   26.798472666394598     
  -217099.55071919481     
   16369459608.184334     
 -0.59246684743167477     
   26.659417091631607     
  -200757.11962306430     
   13998278812.086826     
 -0.59245727896798706     
   26.520364356397700     
  -185644.61803991714     
   11970569464.560217     
 -0.59244698590943412     
   26.381314666678541     
  -171669.48563376226     
   10236583771.583809     
 -0.59243591368902149     
   26.242268244306576     
  -158746.12198574046     
   8753767583.5311718     
 -0.59242400365701875     
   26.103225326664212     
  -146795.37829911284     
   7485745057.4154768     
 -0.59241119277780341     
   25.964186167511514     
  -135744.05325735686     
   6401399154.2837963     
 -0.59239741330439499     
   25.825151040175989     
  -125524.45958900600     
   5474123523.1558304     
 -0.59238259242905766     
   25.686120235878906     
  -116074.00469689250     
   4681169229.1449614     
 -0.59236665190823012     
   25.547094067753232     
  -107334.80099924102     
   4003075034.6934538     
 -0.59234950765991523     
   25.408072870776945     
  -99253.325671333252     
   3423207523.7780457     
 -0.59233106933153368     
   25.269057003676188     
  -91780.075017774041     
   2927334482.6792064     
 -0.59231123983609379     
   25.130046851118944     
  -84869.279077875268     
   2503291939.0578666     
 -0.59228991485438698     
   24.991042824374958     
  -78478.605697756095     
   2140673008.2445207     
 -0.59226698230074282     
   24.852045364605928     
  -72568.913601055872     
   1830581483.9205260     
 -0.59224232174971281     
   24.713054943289137     
  -67104.003950010563     
   1565408090.8147721     
 -0.59221580382085448     
   24.574072066122319     
  -62050.403583845233     
   1338646299.1042511     
 -0.59218728951859267     
   24.435097273913179     
  -57377.158444274843     
   1144732149.4205146     
 -0.59215662952391690     
   24.296131145343853     
  -53055.643676973647     
   978907610.20768142     
 -0.59212366343444212     
   24.157174300414670     
  -49059.388367601059     
   837103528.28970635     
 -0.59208821894911490     
   24.018227402219924     
  -45363.914853459413     
   715840743.80730093     
 -0.59205011099358507     
   23.879291160148167     
  -41946.586300110321     
   612143567.47426319     
 -0.59200914078197420     
   23.740366333688701     
  -38786.470393600932     
   523467624.16828966     
 -0.59196509481047788     
   23.601453734939721     
  -35864.209756959157     
   447637011.93646127     
 -0.59191774377790984     
   23.462554232795526     
  -33161.903853568161     
   382791008.62411010     
 -0.59186684142795254     
   23.323668756516081     
  -30662.999405611838     
   327338461.52742076     
 -0.59181212330750899     
   23.184798299878960     
  -28352.188763249578     
   279918663.68450630     
 -0.59175330543515381     
   23.045943925572356     
  -26215.316419203788     
   239368044.73573679     
 -0.59169008287325975     
   22.907106769842969     
  -24239.292057486615     
   204691541.48217145     
 -0.59162212819692184     
   22.768288047188964     
  -22412.010718992398     
   175038288.74392286     
 -0.59154908985231947     
   22.629489055901104     
  -20722.278125848061     
   149680602.55260149     
 -0.59147059039663408     
   22.490711183580874     
  -19159.742797736657     
   127996268.44786870     
 -0.59138622461109436     
   22.351955912817100     
  -17714.832017823694     
   109453161.64880611     
 -0.59129555747811913     
   22.213224827872789     
  -16378.693654297922     
   93596259.374003410     
 -0.59119812201290267     
   22.074519621062620     
  -15143.141691272373     
   80036442.693010986     
 -0.59109341693910444     
   21.935842100101674     
  -14000.606197745594     
   68440958.998818606     
 -0.59098090419758298     
   21.797194195474969     
  -12944.086960340908     
   58525261.744832754     
 -0.59086000627633817     
   21.658577968666179     
  -11967.110527135217     
   50046013.624566041     
 -0.59073010334899489     
   21.519995620558404     
  -11063.690709889381     
   42795135.717561126     
 -0.59059053020827901     
   21.381449500443647     
  -10228.291748074793     
   36594683.346762598     
 -0.59044057297998009     
   21.242942115804613     
  -9455.7945429019273     
   31292492.143735066     
 -0.59027946560188760     
   21.104476142306943     
  -8741.4652246647129     
   26758438.129168689     
 -0.59010638605109522     
   20.966054434676739     
  -8080.9261954278591     
   22881247.530712366     
 -0.58992045230190804     
   20.827680038121507     
  -7470.1292972392803     
   19565764.795099732     
 -0.58972071799534076     
   20.689356200461649     
  -6905.3310346317012     
   16730618.808202861     
 -0.58950616779986442     
   20.551086384933797     
  -6383.0696352943287     
   14306225.474389764     
 -0.58927571244163068     
   20.412874283770432     
  -5900.1438559936641     
   12233080.762269059     
 -0.58902818338087581     
   20.274723832546719     
  -5453.5933695068397     
   10460300.256513027     
 -0.58876232710956844     
   20.136639225384727     
  -5040.6806370546547     
   8944370.6831789985     
 -0.58847679904361161     
   19.998624930995192     
  -4658.8741407109901     
   7648082.1334709721     
 -0.58817015698102926     
   19.860685709641526     
  -4305.8328783135512     
   6539614.8890077043     
 -0.58784085409555131     
   19.722826630991431     
  -3979.3920296938340     
   5591758.9143938869     
 -0.58748723143284975     
   19.585053093060072     
  -3677.5496868574110     
   4781245.6104694474     
 -0.58710750987435478     
   19.447370842122595     
  -3398.4546084215899     
   4088177.3857197217     
 -0.58669978153109537     
   19.309785993652692     
  -3140.3948680229601     
   3495539.0001657167     
 -0.58626200052732680     
   19.172305054516013     
  -2901.7873756548579     
   2988780.1411611899     
 -0.58579197313083775     
   19.034934946209077     
  -2681.1681816736409     
   2555458.3874876979     
 -0.58528734718373898     
   18.897683029360074     
  -2477.1835079556558     
   2184933.7878689929     
 -0.58474560078421012     
   18.760557129477377     
  -2288.5814594526773     
   1868107.8266393507     
 -0.58416403016610596     
   18.623565563995989     
  -2114.2043537871314     
   1597200.0642962200     
 -0.58353973671946813     
   18.486717170667919     
  -1952.9816337347320     
   1365557.2601110777     
 -0.58286961309083818     
   18.350021337343129     
  -1803.9233073593762     
   1167490.0226438465     
 -0.58215032829778635     
   18.213488033167902     
  -1666.1138879695045     
   998133.23995568568     
 -0.58137831178724075     
   18.077127841234763     
  -1538.7067840102757     
   853326.62912506936     
 -0.58054973636197482     
   17.940951992778089     
  -1420.9191159119205     
   729512.65111785789     
 -0.57966049989397017     
   17.804972402848119     
  -1312.0269206539599     
   623649.19043028448     
 -0.57870620573726261     
   17.669201707578267     
  -1211.3607175210504     
   533134.88254402590     
 -0.57768214174626331     
   17.533653303026238     
  -1118.3014082676855     
   455745.27299898025     
 -0.57658325779837749     
   17.398341385667599     
  -1032.2764840795328     
   389578.18223108712     
 -0.57540414171196341     
   17.263280994274535     
  -952.75652413017656     
   333007.12796359614     
 -0.57413899344222374     
   17.128488054315913     
  -879.25193480392340     
   284641.01200085256     
 -0.57278159742843604     
   16.993979420482095     
  -811.31001712324019     
   243291.25815034792     
 -0.57132529295593149     
   16.859772934381390     
  -748.51195669700519     
   207938.35176478219     
 -0.56976294238534253     
   16.725887431099096     
  -690.47111212941047     
   177721.03317741616     
 -0.56808689708976523     
   16.592342952010686     
  -636.82758128792523     
   151867.90670076801     
 -0.56628896092751890     
   16.459160163912170     
  -587.25700896434341     
   129835.43299006466     
 -0.56436035106402471     
   16.326362868280533     
  -541.42904562187800     
   110773.29920843449     
 -0.56229165594083330     
   16.193968514106800     
  -499.14740630182087     
   95235.091601535591     
 -0.56007279017287281     
   16.062025315688167     
  -459.83830359708020     
   79440.167488880950     
 -0.55769294613640452     
   15.930468345199351     
  -424.38018585362414     
   74286.379548560450     
 -0.55514054198978924     
   15.799678799695098     
  -388.52399757314669     
   42154.495328977784     
 -0.55240316584678817     
   15.668311881265527     
  -366.52118389290138     
   106790.87083409596     
 -0.54946751579753783     
   15.541734403531116     
  -306.24470773636233     
   21259.042421825601     
 -0.51219503667422128     
   14.409117910258534     
  -146.80188957267035     
   6357.1541563954734     
 -0.47699042317471047     
   13.794305102827597     
  -99.123233399704304     
   3782.1127643539976     
 -0.44306508511444659     
   13.369603550160713     
  -70.757387667049329     
   2116.6887850378339     
 -0.41005023664969764     
   13.055504526544926     
  -54.882221779265564     
   1447.6689893601772     
 -0.37773186939149700     
   12.808237211199101     
  -44.024704359064245     
   1011.6401442381372     
 -0.34597062388848965     
   12.607081942108245     
  -36.437403277278207     
   753.74142725965248     
 -0.31466887559390111     
   12.439027577482973     
  -30.784342572830816     
   578.13625448948142     
 -0.28375467541229749     
   12.295945919390496     
  -26.448320664159709     
   456.85487977048138     
 -0.25317297426047580     
   12.172270345065394     
  -23.021909065881093     
   368.78371915450663     
 -0.22288042308386230     
   12.064075494470137     
  -20.256031172222297     
   303.19261450826053     
 -0.19284209715791167     
   11.968480200131054     
  -17.982086563410341     
   253.02378055776038     
 -0.16302933120203411     
   11.883313963199461     
  -16.084408209227139     
   213.86550416385981     
 -0.13341823219684054     
   11.806901900356397     
  -14.480416927998188     
   182.74583441196305     
 -0.10398862464808691     
   11.737926300111631     
  -13.109823169908468     
   157.63431459091674     
  -7.4723282256454249E-002
   11.675332827660668     
  -11.927565810476592     
   137.09814009521099     
  -4.5607355315179045E-002
   11.618265588735071     
  -10.899329759762509     
   120.10569852656521     
  -1.6627935502800461E-002
   11.566020921783631     
  -9.9985370208132700     
   105.89868475370574     
   1.2226280612227833E-002
   11.518013837018696     
  -9.2042968851604776     
   93.910039818564883     
   4.0965255693614512E-002
   11.473753165839492     
  -8.4999715865212409     
   83.709000005106105     
   6.9597821738922511E-002
   11.432822851656981     
  -7.8721540864829453     
   74.963744651820477     
   9.8131849213534655E-002
   11.394867651436789     
  -7.3099260015942917     
   67.415423070804025     
  0.12657438467060217     
   11.359582060611395     
  -6.8043103285632611     
   60.859788807791595     
  0.15493176381677720     
   11.326701630008724     
  -6.3478619125048246     
   55.133995557996272     
  0.18320970522352648     
   11.295996082862914     
  -5.9343569458198520     
   50.106964753609027     
  0.21141338862109668     
   11.267263803722944     
  -5.5585547101677841     
   45.672263372339430     
  0.23954752079258071     
   11.240327385110335     
  -5.2160127348752381     
   41.742772320416286     
  0.26761639140658111     
   11.215029998416968     
  -4.9029419424721157     
   38.246649743723538     
  0.29562392061938519     
   11.191232413387302     
  -4.6160920693941900     
   35.124242670335242     
  0.32357369989371149     
   11.168810532590399     
  -4.3526602493666759     
   32.325700752833491     
  0.35146902718770323     
   11.147653338232683     
  -4.1102174937204250     
   29.809116327577254     
  0.37931293744139183     
   11.127661171695221     
  -3.8866491212635950     
   27.539061922398275     
  0.40710822911146455     
   11.108744283499949     
  -3.6801061568456079     
   25.485431642126134     
  0.43485748736660357     
   11.090821604559011     
  -3.4889654195296615     
   23.622516209242161     
  0.46256310444594467     
   11.073819699640286     
  -3.3117965479603462     
   21.928259741548288     
  0.49022729759567912     
   11.057671871770639     
  -3.1473345998987341     
   20.383658298358647     
  0.51785212492851729     
   11.042317392364239     
  -2.9944571626610439     
   18.972270611884561     
  0.54543949949388959     
   11.027700836624906     
  -2.8521651330719093     
   17.679817374434656     
  0.57299120180051666     
   11.013771507535317     
  -2.7195665027636498     
   16.493851576985314     
  0.60050889099514360     
   11.000482934738567     
  -2.5958626159362597     
   15.403485680127487     
  0.62799411487010404     
   10.987792437015388     
  -2.4803364733353037     
   14.399164909917227     
  0.65544831884663590     
   10.975660738990774     
  -2.3723427365109249     
   13.472477814095761     
  0.68287285405947551     
   10.964051634267232     
  -2.2712991529052062     
   12.615997379222666     
  0.71026898465039701     
   10.952931688453567     
  -2.1766791725610362     
   11.823147286267977     
  0.73763789436337879     
   10.942269976602379     
  -2.0880055679140264     
   11.088088595932566     
  0.76498069252146961     
   10.932037850423983     
  -2.0048449034445319     
   10.405623770447695     
  0.79229841945475432     
   10.922208731352457     
  -1.9268027251661746     
   9.7711147172241297     
  0.81959205143977065     
   10.912757926127574     
  -1.8535193647869936     
   9.1804128402490992     
  0.84686250520301032     
   10.903662462044393     
  -1.7846662684851253     
   8.6297989373878821     
  0.87411064203455169     
   10.894900939432043     
  -1.7199427764547162     
   8.1159315638538772     
  0.90133727155220966     
   10.886453399266593     
  -1.6590732897258120     
   7.6358023953449745     
  0.92854315515172781     
   10.878301204112876     
  -1.6018047717607247     
   7.1866975961091422     
  0.95572900917433645     
   10.870426930833998     
  -1.5479045397899061     
   6.7661643421873023     
  0.98289550781936563     
   10.862814273716467     
  -1.4971583072235013     
   6.3719815022908968     
   1.0100432858264476     
   10.855447956833515     
  -1.4493684459563194     
   6.0021344251386335     
   1.0371729409490946     
   10.848313654624206     
  -1.4043524377677796     
   5.6547922052617849     
   1.0642850362390470     
   10.841397919789216     
  -1.3619414962283167     
   5.3282887386932609     
   1.0913801021586802     
   10.834688117721925     
  -1.3219793306881171     
   5.0211048778576473     
   1.1184586385369319     
   10.828172366784944     
  -1.2843210441041848     
   4.7318538674604183     
   1.1455211163825854     
   10.821839483824437     
  -1.2488321400982316     
   4.4592675325696849     
   1.1725679795673261     
   10.815678934390183     
  -1.2153876336039591     
   4.2021847809500654     
   1.1995996463897287     
   10.809680787186805     
  -1.1838712477468336     
   3.9595408399726715     
   1.2266165110302230     
   10.803835672338820     
  -1.1541746914470385     
   3.7303581940172328     
   1.2536189449060953     
   10.798134743097723     
  -1.1261970049919092     
   3.5137380477229887     
   1.2806072979347154     
   10.792569640661158     
  -1.0998439696339868     
   3.3088531154698644     
   1.3075818997123880     
   10.787132461808904     
  -1.0750275712679627     
   3.1149409607650531     
   1.3345430606155424     
   10.781815729095579     
  -1.0516655140622249     
   2.9312980446095178     
   1.3614910728303504     
   10.776612363363604     
  -1.0296807787276534     
   2.7572744287541808     
   1.3884262113163051     
   10.771515658365505     
  -1.0090012205119971     
   2.5922692045117413     
   1.4153487347087970     
   10.766519257310529     
 -0.98955920147815912     
   2.4357258534452453     
   1.4422588861652805     
   10.761617131162890     
 -0.97129125757731982     
   2.2871288171591542     
   1.4691568941592157     
   10.756803558540325     
 -0.95413779144862620     
   2.1459997155352166     
   1.4960429732256155     
   10.752073107077749     
 -0.93804279358211207     
   2.0118943156804718     
   1.5229173246616987     
   10.747420616128258     
 -0.92295358621450840     
   1.8843998271009559     
   1.5497801371858528     
   10.742841180693942     
 -0.90882058751125128     
   1.7631320352588615     
   1.5766315875578538     
   10.738330136482048     
 -0.89559709724680980     
   1.6477333428496650     
   1.6034718411630347     
   10.733883045995992     
 -0.88323909717543736     
   1.5378703118847690     
   1.6303010525628909     
   10.729495685578463     
 -0.87170506983630158     
   1.4332320248261685     
   1.6571193660144010     
   10.725164033329747     
 -0.86095582965010520     
   1.3335281413965550     
   1.6839269159601673     
   10.720884257834147     
 -0.85095436858963103     
   1.2384874104777832     
   1.7107238274913148     
   10.716652707630146     
 -0.84166571301104764     
   1.1478561629504453     
   1.7375102167849361     
   10.712465901368146     
 -0.83305679178891945     
   1.0613970833784006     
   1.7642861915177372     
   10.708320518604515     
 -0.82509631366358138     
  0.97888781641803835     
   1.7910518512574103     
   10.704213391182755     
 -0.81775465504044620     
  0.90012006865276473     
   1.8178072878331493     
   10.700141495158839     
 -0.81100375452555040     
  0.82489839751103056     
   1.8445525856866181     
   10.696101943231165     
 -0.80481701654421767     
  0.75303947158600271     
   1.8712878222045843     
   10.692091977638537     
 -0.79916922050732264     
  0.68437103047509440     
   1.8980130680343499     
   10.688108963492821     
 -0.79403643777875943     
  0.61873120961104477     
   1.9247283873830210     
   10.684150382514106     
 -0.78939595370667659     
  0.55596781888975721     
   1.9514338383015928     
   10.680213827142177     
 -0.78522619506500346     
  0.49593759743899968     
   1.9781294729547541     
   10.676296994996806     
 -0.78150666308421091     
  0.43850570950296724     
   2.0048153378772535     
   10.672397683663437     
 -0.77821787026293865     
  0.38354502447492911     
   2.0314914742176140     
   10.668513785781331     
 -0.77534128257937662     
  0.33093585323807134     
   2.0581579179699236     
   10.664643284415682     
 -0.77285926368009117     
  0.28056510457763451     
   2.0848147001943946     
   10.660784248692993     
 -0.77075502539575891     
  0.23232616751585036     
   2.1114618472273148     
   10.656934829681655     
 -0.76901257913939003     
  0.18611838953570531     
   2.1380993808809992     
   10.653093256505763     
 -0.76761669121787224     
  0.14184652730353506     
   2.1647273186342955     
   10.649257832672060     
 -0.76655284226309572     
   9.9420684176143498E-002
   2.1913456738141597     
   10.645426932598573     
 -0.76580718713177465     
   5.8755791267395219E-002
   2.2179544557687958     
   10.641598998334000     
 -0.76536651869726913     
   1.9771311068383906E-002
   2.2445536700328157     
   10.637772536452596     
 -0.76521823386425636     
  -1.7608990776341021E-002
   2.2711433184848451     
   10.633946115114698     
 -0.76535030129507886     
  -5.3457257279743105E-002
   2.2977233994979791     
   10.630118361284648     
 -0.76575123072467699     
  -8.7842056260045626E-002
   2.3242939080834666     
   10.626287958092471     
 -0.76641004614662722     
 -0.12082803661472841     
   2.3508548360279713     
   10.622453642336051     
 -0.76731625642123769     
 -0.15247704287260064     
   2.3774061720247550     
   10.618614202109390     
 -0.76845983424278219     
 -0.18284718394294669     
   2.4039479017990772     
   10.614768474553477     
 -0.76983118812235429     
 -0.21199413616819188     
   2.4304800082281268     
   10.610915343722812     
 -0.77142114414361584     
 -0.23997047192065835     
   2.4570024714557444     
   10.607053738555745     
 -0.77322092268302067     
 -0.26682621793412387     
   2.4835152690022073     
   10.603182630950744     
 -0.77522211931752660     
 -0.29260905552659339     
   2.5100183758693220     
   10.599301033934365     
 -0.77741668723397606     
 -0.31736409824574235     
   2.5365117646410487     
   10.595407999921354     
 -0.77979691797081918     
 -0.34113457197627212     
   2.5629954055798865     
   10.591502619058275     
 -0.78235542726064122     
 -0.36396122790658370     
   2.5894692667192176     
   10.587584017648949     
 -0.78508513646994049     
 -0.38588330803241944     
   2.6159333139518104     
   10.583651356654574     
 -0.78797926128018370     
 -0.40693780535716556     
   2.6423875111146606     
   10.579703830264322     
 -0.79103129482036239     
 -0.42716022973432427     
   2.6688318200703502     
   10.575740664535912     
 -0.79423499654336993     
 -0.44658426592165640     
   2.6952662007850825     
   10.571761116098211     
 -0.79758437853778230     
 -0.46524216971461879     
   2.7216906114035533     
   10.567764470914838     
 -0.80107369481064195     
 -0.48316455764101329     
   2.7481050083208016     
   10.563750043105330     
 -0.80469742899294960     
 -0.50038079520604528     
   2.7745093462511838     
   10.559717173820454     
 -0.80845028495699489     
 -0.51691881950779406     
   2.8009035782945975     
   10.555665230167804     
 -0.81232717610330329     
 -0.53280531842103640     
   2.8272876560000832     
   10.551593604187568     
 -0.81632321599146107     
 -0.54806581652486708     
   2.8536615294269239     
   10.547501711873551     
 -0.82043370961539763     
 -0.56272466379834130     
   2.8800251472033498     
   10.543388992238027     
 -0.82465414459388520     
 -0.57680516544127369     
   2.9063784565829605     
   10.539254906418206     
 -0.82898018333469481     
 -0.59032958548561554     
   2.9327214034989604     
   10.535098936821804     
 -0.83340765522583693     
 -0.60331920148155527     
   2.9590539326163072     
   10.530920586310646     
 -0.83793254923694849     
 -0.61579442320218669     
   2.9853759873818633     
   10.526719377419028     
 -0.84255100741096500     
 -0.62777468946375536     
   3.0116875100726350     
   10.522494851606545     
 -0.84725931758194317     
 -0.63927873371902810     
   3.0379884418421863     
   10.518246568542379     
 -0.85205390808483583     
 -0.65032433540657075     
   3.0642787227652990     
   10.513974105420665     
 -0.85693134060038512     
 -0.66092870789824454     
   3.0905582918809609     
   10.509677056304390     
 -0.86188830590962195     
 -0.67110813327817487     
   3.1168270872337454     
   10.505355031497343     
 -0.86692161690920821     
 -0.68087843842241591     
   3.1430850459136574     
   10.501007656942077     
 -0.87202820519737645     
 -0.69025456434788013     
   3.1693321040945026     
   10.496634573643009     
 -0.87720511442998550     
 -0.69925104535168914     
   3.1955681970708474     
   10.492235437113758     
 -0.88244949727012312     
 -0.70788167959140846     
   3.2217932592936220     
   10.487809916845915     
 -0.88775860986705868     
 -0.71615974713936592     
   3.2480072244044291     
   10.483357695801320     
 -0.89312980797060382     
 -0.72409799277386377     
   3.2742100252686015     
   10.478878469924103     
 -0.89856054291640786     
 -0.73170869983072362     
   3.3004015940070701     
   10.474371947671399     
 -0.90404835816513829     
 -0.73900350149500516     
   3.3265818620270804     
   10.469837849564920     
 -0.90959088442635083     
 -0.74599379213164885     
   3.3527507600518121     
   10.465275907759187     
 -0.91518583786733820     
 -0.75269031740317005     
   3.3789082181489372     
   10.460685865626399     
 -0.92083101524786204     
 -0.75910350179197938     
   3.4050541657581657     
   10.456067477359500     
 -0.92652429151130189     
 -0.76524337262324704     
   3.4311885317178148     
   10.451420507588708     
 -0.93226361680597614     
 -0.77111945118579706     
   3.4573112442904401     
   10.446744731014968     
 -0.93804701268986967     
 -0.77674109369592004     
   3.4834222311875687     
   10.442039932056012     
 -0.94387257089258902     
 -0.78211706054984664     
   3.5095214195935616     
   10.437305904506664     
 -0.94973844884671288     
 -0.78725596043458457     
   3.5356087361886486     
   10.432542451213171     
 -0.95564286854997227     
 -0.79216598465625609     
   3.5616841071711596     
   10.427749383758210     
 -0.96158411343489425     
 -0.79685504254809403     
   3.5877474582789861     
   10.422926522158987     
 -0.96756052625400502     
 -0.80133071288168645     
   3.6137987148103021     
   10.418073694576851     
 -0.97357050660061761     
 -0.80560035966001853     
   3.6398378016435724     
   10.413190737037104     
 -0.97961250929806776     
 -0.80967097332689186     
   3.6658646432568731     
   10.408277493159863     
 -0.98568504159801940     
 -0.81354940592139802     
   3.6918791637465533     
   10.403333813900513     
 -0.99178666214242994     
 -0.81724210083939852     
   3.7178812868452584     
   10.398359557300410     
 -0.99791597789872544     
 -0.82075542704411675     
   3.7438709359393441     
   10.393354588246659     
  -1.0040716436015562     
 -0.82409543669001917     
   3.7698480340856970     
   10.388318778239213     
  -1.0102523593767314     
 -0.82726793198477566     
   3.7958125040279875     
   10.383252005168606     
  -1.0164568688666173     
 -0.83027855380191007     
   3.8217642682123762     
   10.378154153101388     
  -1.0226839580201317     
 -0.83313275827414579     
   3.8477032488026928     
   10.373025112072069     
  -1.0289324537071878     
 -0.83583581357326686     
   3.8736293676951021     
   10.367864777882030     
  -1.0352012223089870     
 -0.83839258120839066     
   3.8995425465322837     
   10.362673051909587     
  -1.0414891666680499     
 -0.84080819262732842     
   3.9254427067171380     
   10.357449840922635     
  -1.0477952281127549     
 -0.84308710050013869     
   3.9513297694260330     
   10.352195056898937     
  -1.0541183813665060     
 -0.84523400420533001     
   3.9772036556216155     
   10.346908616854526     
  -1.0604576363980460     
 -0.84725320244658431     
   4.0030642860651930     
   10.341590442674988     
  -1.0668120354163955     
 -0.84914883531628160     
   4.0289115813287086     
   10.336240460957244     
  -1.0731806516812674     
 -0.85092514011078013     
   4.0547454618063234     
   10.330858602852462     
  -1.0795625902320984     
 -0.85258592496979457     
   4.0805658477256106     
   10.325444803915207     
  -1.0859569846693717     
 -0.85413499741797605     
   4.1063726591583851     
   10.319999003960659     
  -1.0923629971500066     
 -0.85557602816295131     
   4.1321658160311792     
   10.314521146924381     
  -1.0987798173612289     
 -0.85691258209612464     
   4.1579452381353725     
   10.309011180726660     
  -1.1052066617269498     
 -0.85814804522614729     
   4.1837108451369902     
   10.303469057142179     
  -1.1116427720661459     
 -0.85928571541460308     
   4.2094625565861810     
   10.297894731674683     
  -1.1180874149317555     
 -0.86032879671618023     
   4.2352002919263869     
   10.292288163435087     
  -1.1245398809071268     
 -0.86128038812593932     
   4.2609239705032129     
   10.286649315023274     
  -1.1309994838180712     
 -0.86214336372019063     
   4.2866335115730072     
   10.280978152416113     
  -1.1374655590459728     
 -0.86292080650232006     
   4.3123288343111659     
   10.275274644855761     
  -1.1439374650947403     
 -0.86361524552844771     
   4.3380098578201602     
   10.269538764744434     
  -1.1504145794362035     
 -0.86422956825873343     
   4.3636765011373129     
   10.263770487542848     
  -1.1568963011981439     
 -0.86476635091783305     
   4.3893286832423133     
   10.257969791667778     
  -1.1633820488300277     
 -0.86522791940049004     
   4.4149663230644913     
   10.252136658400138     
  -1.1698712582255315     
 -0.86561700266185515     
   4.4405893394898621     
   10.246271071790211     
  -1.1763633857454954     
 -0.86593570670951892     
   4.4661976513679313     
   10.240373018566983     
  -1.1828579035458167     
 -0.86618646413478750     
   4.4917911775182882     
   10.234442488053052     
  -1.1893543020268278     
 -0.86637138567724103     
   4.5173698367369797     
   10.228479472079435     
  -1.1958520874194067     
 -0.86649262426681173     
   4.5429335478026847     
   10.222483964905633     
  -1.2023507821014079     
 -0.86655228134067042     
   4.5684822294826812     
   10.216455963139852     
  -1.2088499242114630     
 -0.86655232653092196     
   4.5940158005386245     
   10.210395465662671     
  -1.2153490666604450     
 -0.86649464874581839     
   4.6195341797321356     
   10.204302473554705     
  -1.2218477765260385     
 -0.86638124148155005     
   4.6450372858302122     
   10.198176990023798     
  -1.2283456358371501     
 -0.86621372421586884     
   4.6705250376104583     
   10.192019020337282     
  -1.2348422387687692     
 -0.86599408473018091     
   4.6959973538661517     
   10.185828571754350     
  -1.2413371944042455     
 -0.86572378004454642     
   4.7214541534111385     
   10.179605653461453     
  -1.2478301227545796     
 -0.86540471452209922     
   4.7468953550845763     
   10.173350276509282     
  -1.2543206581134954     
 -0.86503815919236537     
   4.7723208777555151     
   10.167062453753230     
  -1.2608084443074381     
 -0.86462604999086790     
   4.7977306403273392     
   10.160742199793257     
  -1.2672931396823697     
 -0.86416943343110486     
   4.8231245617420520     
   10.154389530917967     
  -1.2737744104331030     
 -0.86367028004816393     
   4.8485025609844330     
   10.148004465048052     
  -1.2802519375334640     
 -0.86312937056740813     
   4.8738645570860477     
   10.141587021684686     
  -1.2867254078127197     
 -0.86254876479609677     
   4.8992104691291356     
   10.135137221856281     
  -1.2931945235486904     
 -0.86192907826226028     
   4.9245402162503629     
   10.128655088068321     
  -1.2996589916356576     
 -0.86127223026996769     
   4.9498537176444568     
   10.122140644255825     
  -1.3061185333626821     
 -0.86057887068154104     
   4.9751508925677186     
   10.115593915735186     
  -1.3125728748927938     
 -0.85985077245764485     
   5.0004316603414196     
   10.109014929158739     
  -1.3190217556862260     
 -0.85908856636016895     
   5.0256959403550852     
   10.102403712469689     
  -1.3254649199339275     
 -0.85829379761061697     
   5.0509436520696687     
   10.095760294861314     
  -1.3319021234160069     
 -0.85746728237972270     
   5.0761747150206249     
   10.089084706732690     
  -1.3383331280338551     
 -0.85661028362970670     
   5.1013890488208702     
   10.082376979649702     
  -1.3447577051610775     
 -0.85572359311518986     
   5.1265865731636566     
   10.075637146306525     
  -1.3511756321094417     
 -0.85480856979040665     
   5.1517672078253378     
   10.068865240485295     
  -1.3575866963828696     
 -0.85386564585776781     
   5.1769308726680485     
   10.062061297022520     
  -1.3639906887268030     
 -0.85289649930619538     
   5.2020774876422919     
   10.055225351769524     
  -1.3703874124715993     
 -0.85190110049948842     
   5.2272069727894337     
   10.048357441561532     
  -1.3767766707253457     
 -0.85088140519106881     
   5.2523192482441230     
   10.041457604181558     
  -1.3831582812642784     
 -0.84983713214490642     
   5.2774142342366144     
   10.034525878329008     
  -1.3895320597553655     
 -0.84877028533365129     
   5.3024918510950272     
   10.027562303587382     
  -1.3958978368953678     
 -0.84768052429389495     
   5.3275520192475074     
   10.020566920393074     
  -1.4022554408275720     
 -0.84656964946902702     
   5.3525946592243336     
   10.013539770008009     
  -1.4086047131985897     
 -0.84543756419926108     
   5.3776196916599348     
   10.006480894487687     
  -1.4149454949300844     
 -0.84428575369554637     
   5.4026270372948453     
   9.9993903366551553     
  -1.4212776380828007     
 -0.84311428548844713     
   5.4276166169775850     
   9.9922681400718876     
  -1.4276009952239641     
 -0.84192430326026213     
   5.4525883516664768     
   9.9851143490150829     
  -1.4339154274984161     
 -0.84071632331587776     
   5.4775421624313996     
   9.9779290084465284     
  -1.4402207999232850     
 -0.83949085989625527     
   5.5024779704554723     
   9.9707121639932890     
  -1.4465169813725072     
 -0.83824892102039705     
   5.5273956970366820     
   9.9634638619191573     
  -1.4528038482801600     
 -0.83699059272413234     
   5.5522952635894507     
   9.9561841491041427     
  -1.4590812777255910     
 -0.83571709674092443     
   5.5771765916461451     
   9.9488730730199517     
  -1.4653491559511478     
 -0.83442834408671573     
   5.6020396028585280     
   9.9415306817087430     
  -1.4716073685317983     
 -0.83312557956136235     
   5.6268842189991588     
   9.9341570237614683     
  -1.4778558103785084     
 -0.83180867898527155     
   5.6517103619627376     
   9.9267521482968437     
  -1.4840943754708982     
 -0.83047883604880457     
   5.6765179537674006     
   9.9193161049413145     
  -1.4903229667412641     
 -0.82913588170472652     
   5.7013069165559642     
   9.9118489438098258     
  -1.4965414858540496     
 -0.82778106969256349     
   5.7260771725971225     
   9.9043507154854993     
  -1.5027498438767437     
 -0.82641409248014641     
   5.7508286442865924     
   9.8968214710018803     
  -1.5089479495703451     
 -0.82503612926367409     
   5.7755612541482222     
   9.8892612618266060     
  -1.5151357205398224     
 -0.82364713863832029     
   5.8002749248350494     
   9.8816701398400575     
  -1.5213130740796099     
 -0.82224787826856249     
   5.8249695791303129     
   9.8740481573219423     
  -1.5274799331666240     
 -0.82083853275299090     
   5.8496451399484339     
   9.8663953669336184     
  -1.5336362221622717     
 -0.81941983372685956     
   5.8743015303359440     
   9.8587118217009255     
  -1.5397818709152229     
 -0.81799172595256375     
   5.8989386734723830     
   9.8509975750014878     
  -1.5459168088598672     
 -0.81655525000294349     
   5.9235564926711550     
   9.8432526805462501     
  -1.5520409732348892     
 -0.81511003258263659     
   5.9481549113803442     
   9.8354771923669659     
  -1.5581542984792591     
 -0.81365722661225837     
   5.9727338531835015     
   9.8276711648015702     
  -1.5642567276788508     
 -0.81219644086727782     
   5.9972932418003886     
   9.8198346524799103     
  -1.5703482009853555     
 -0.81072873079246000     
   6.0218330010876953     
   9.8119677103112810     
  -1.5764286664662990     
 -0.80925382877888108     
   6.0463530550397175     
   9.8040703934696598     
  -1.5824980701821407     
 -0.80777256381516283     
   6.0708533277890062     
   9.7961427573831763     
  -1.5885563644107543     
 -0.80628492586438172     
   6.0953337436069841     
   9.7881848577187629     
  -1.5946035013547371     
 -0.80479130234818819     
   6.1197942269045340     
   9.7801967503750706     
  -1.6006394361223486     
 -0.80329220185355088     
   6.1442347022325547     
   9.7721784914656737     
  -1.6066641276362501     
 -0.80178760242784286     
   6.1686550942824905     
   9.7641301373099481     
  -1.6126775346544591     
 -0.80027803147119703     
   6.1930553278868290     
   9.7560517444235852     
  -1.6186796198904929     
 -0.79876364807092526     
   6.2174353280195822     
   9.7479433695057320     
  -1.6246703472510249     
 -0.79724485053584460     
   6.2417950197967249     
   9.7398050694285292     
  -1.6306496836300437     
 -0.79572162140373703     
   6.2661343284766238     
   9.7316369012299777     
  -1.6366175957905718     
 -0.79419468268204252     
   6.2904531794604326     
   9.7234389221007245     
  -1.6425740559106869     
 -0.79266375103002440     
   6.3147514982924644     
   9.7152111893758377     
  -1.6485190340434124     
 -0.79112955072761526     
   6.3390292106605415     
   9.7069537605265452     
  -1.6544525056738695     
 -0.78959188185024187     
   6.3632862423963248     
   9.6986666931503915     
  -1.6603744447877462     
 -0.78805142008408502     
   6.3875225194756169     
   9.6903500449623259     
  -1.6662848304383768     
 -0.78650790309156404     
   6.4117379680186470     
   9.6820038737869520     
  -1.6721836397115637     
 -0.78496208055597883     
   6.4359325142903332     
   9.6736282375493836     
  -1.6780708553157333     
 -0.78341356741014467     
   6.4601060847005245     
   9.6652231942684157     
  -1.6839464570713096     
 -0.78186319061923082     
   6.4842586058042260     
   9.6567888020482346     
  -1.6898104310009536     
 -0.78031054867893501     
   6.5083900043018010     
   9.6483251190704422     
  -1.6956627601160459     
 -0.77875640159980608     
   6.5325002070391571     
   9.6398322035873321     
  -1.7015034331280443     
 -0.77720034507396263     
   6.5565891410079136     
   9.6313101139152213     
  -1.7073324357160993     
 -0.77564322012204079     
   6.5806567333455526     
   9.6227589084262632     
  -1.7131497598670142     
 -0.77408447030873784     
   6.6047029113355498     
   9.6141786455431095     
  -1.7189553933943300     
 -0.77252506681972344     
   6.6287276024074941     
   9.6055693837311367     
  -1.7247493313954778     
 -0.77096431063881532     
   6.6527307341371840     
   9.5969311814933338     
  -1.7305315637252692     
 -0.76940321804849754     
   6.6767122342467182     
   9.5882640973643696     
  -1.7363020878606328     
 -0.76784126542028230     
   6.7006720306045597     
   9.5795681899013392     
  -1.7420608973512848     
 -0.76627896214425573     
   6.7246100512255964     
   9.5708435176840432     
  -1.7478079895673666     
 -0.76471644435344677     
   6.7485262242711768     
   9.5620901393028745     
  -1.7535433629000174     
 -0.76315356437104864     
   6.7724204780491419     
   9.5533081133590425     
  -1.7592670146328004     
 -0.76159100843910488     
   6.7962927410138381     
   9.5444974984544704     
  -1.7649789471960937     
 -0.76002817560623570     
   6.8201429417661146     
   9.5356583531901968     
  -1.7706791585131405     
 -0.75846603793549527     
   6.8439710090533170     
   9.5267907361594197     
  -1.7763676537976565     
 -0.75690387147957983     
   6.8677768717692569     
   9.5178947059428420     
  -1.7820444328337537     
 -0.75534251624504389     
   6.8915604589541815     
   9.5089703211064940     
  -1.7877095017055913     
 -0.75378161244710673     
   6.9153216997947249     
   9.5000176401927323     
  -1.7933628637989447     
 -0.75222158641527415     
   6.9390605236238452     
   9.4910367217189915     
  -1.7990045256970593     
 -0.75066223147322519     
   6.9627768599207602     
   9.4820276241736661     
  -1.8046344924331086     
 -0.74910411767545249     
   6.9864706383108643     
   9.4729904060092949     
  -1.8102527733156744     
 -0.74754670539889878     
   7.0101417885656376     
   9.4639251256419890     
  -1.8158593736061661     
 -0.74599090295059323     
   7.0337902406025492     
   9.4548318414445287     
  -1.8214543053782954     
 -0.74443594503097954     
   7.0574159244849408     
   9.4457106117436673     
  -1.8270375749660279     
 -0.74288273653510462     
   7.0810187704219132     
   9.4365614948175285     
  -1.8326091954900412     
 -0.74133063637978291     
   7.1045987087681945     
   9.4273845488906449     
  -1.8381691752628897     
 -0.73978045675288562     
   7.1281556700240056     
   9.4181798321307664     
  -1.8437175286885361     
 -0.73823157268278439     
   7.1516895848349105     
   9.4089474026453370     
  -1.8492542654836570     
 -0.73668471377416511     
   7.1752003839916654     
   9.3996873184795344     
  -1.8547794008369634     
 -0.73513945246375634     
   7.1986879984300556     
   9.3903996376106154     
  -1.8602929467304414     
 -0.73359621205099546     
   7.2221523592307237     
   9.3810844179479886     
  -1.8657949183208240     
 -0.73205485240015999     
   7.2455933976189977     
   9.3717417173279021     
  -1.8712853297138252     
 -0.73051563609622283     
   7.2690110449646994     
   9.3623715935111562     
  -1.8767641969845468     
 -0.72897848316443747     
   7.2924052327819568     
   9.3529741041796743     
  -1.8822315356082799     
 -0.72744346641904756     
   7.3157758927290049     
   9.3435493069366373     
  -1.8876873616064229     
 -0.72591082980794519     
   7.3391229566079792     
   9.3340972593005453     
  -1.8931316928299824     
 -0.72438041675060838     
   7.3624463563647069     
   9.3246180187035819     
  -1.8985645459556122     
 -0.72285246612483911     
   7.3857460240884834     
   9.3151116424900646     
  -1.9039859394515481     
 -0.72132684207740216     
   7.4090218920118556     
   9.3055781879145165     
  -1.9093958907671289     
 -0.71980398301089576     
   7.4322738925103868     
   9.2960177121360008     
  -1.9147944206397105     
 -0.71828333072899164     
   7.4555019581024213     
   9.2864302722203504     
  -1.9201815456201781     
 -0.71676567718067941     
   7.4787060214488479     
   9.2768159251358018     
  -1.9255572881990330     
 -0.71525038040095035     
   7.5018860153528495     
   9.2671747277501755     
  -1.9309216660520403     
 -0.71373810302325780     
   7.5250418727596537     
   9.2575067368304822     
  -1.9362747018247146     
 -0.71222834623936881     
   7.5481735267562762     
   9.2478120090398672     
  -1.9416164144215100     
 -0.71072167327358837     
   7.5712809105712591     
   9.2380906009363866     
  -1.9469468269710619     
 -0.70921760929761346     
   7.5943639575744069     
   9.2283425689713567     
  -1.9522659590407940     
 -0.70771678071059174     
   7.6174226012765160     
   9.2185679694865144     
  -1.9575738348961234     
 -0.70621860511417867     
   7.6404567753290991     
   9.2087668587131866     
  -1.9628704744344798     
 -0.70472373552085521     
   7.6634664135241080     
   9.1989392927709748     
  -1.9681559024508861     
 -0.70323164607127331     
   7.6864514497936511     
   9.1890853276653548     
  -1.9734301397964207     
 -0.70174296722462060     
   7.7094118182097064     
   9.1792050192857388     
  -1.9786932120506053     
 -0.70025703313881293     
   7.7323474529838299     
   9.1692984234061132     
  -1.9839451397991466     
 -0.69877466169538205     
   7.7552582884668668     
   9.1593655956822104     
  -1.9891859497618618     
 -0.69729519949744467     
   7.7781442591486494     
   9.1494065916484111     
  -1.9944156637580928     
 -0.69581917322124975     
   7.8010052996576968     
   9.1394214667201226     
  -1.9996343075572520     
 -0.69434622777418475     
   7.8238413447609156     
   9.1294102761905656     
  -2.0048419042655583     
 -0.69287684104072744     
   7.8466523293632893     
   9.1193730752284683     
  -2.0100384805733640     
 -0.69141054544609537     
   7.8694381885075666     
   9.1093099188778748     
  -2.0152240596642095     
 -0.68994774248277224     
   7.8921988573739554     
   9.0992208620593829     
  -2.0203986677328305     
 -0.68848831885569917     
   7.9149342712798001     
   9.0891059595647388     
  -2.0255623301242478     
 -0.68703228887734913     
   7.9376443656792697     
   9.0789652660587024     
  -2.0307150722908283     
 -0.68557976405127308     
   7.9603290761630303     
   9.0687988360766720     
  -2.0358569205212129     
 -0.68413057736285787     
   7.9829883384579290     
   9.0586067240257400     
  -2.0409878998514341     
 -0.68268510574186825     
   8.0056220884266640     
   9.0483889841807503     
  -2.0461080381444980     
 -0.68124287022908825     
   8.0282302620674582     
   9.0381456706862107     
  -2.0512173596712167     
 -0.67980449142807442     
   8.0508127955137301     
   9.0278768375536416     
  -2.0563158933569268     
 -0.67836939435695454     
   8.0733696250337594     
   9.0175825386607116     
  -2.0614036638146040     
 -0.67693806008201407     
   8.0959006870303547     
   9.0072628277530118     
  -2.0664806992652194     
 -0.67551016420560150     
   8.1184059180405210     
   8.9969177584411071     
  -2.0715470254967614     
 -0.67408618190804337     
   8.1408852547351174     
   8.9865473841977135     
  -2.0766026718610715     
 -0.67266544635978365     
   8.1633386339185154     
   8.9761517583612882     
  -2.0816476627087699     
 -0.67124867177096637     
   8.1857659925282658     
   8.9657309341351485     
  -2.0866820277470524     
 -0.66983537314711639     
   8.2081672676347530     
   8.9552849645831660     
  -2.0917057930456555     
 -0.66842598215567683     
   8.2305423964408480     
   8.9448139026307736     
  -2.0967189879118231     
 -0.66701993469256549     
   8.2528913162815645     
   8.9343178010674382     
  -2.1017216374220173     
 -0.66561803971662314     
   8.2752139646237168     
   8.9237967125420834     
  -2.1067137727198921     
 -0.66421943567392527     
   8.2975102790655644     
   8.9132506895640660     
  -2.1116954184874466     
 -0.66282494992827867     
   8.3197801973364687     
   8.9026797845038175     
  -2.1166666056119086     
 -0.66143394447111947     
   8.3420236572965383     
   8.8920840495892985     
  -2.1216273601954421     
 -0.66004678882737611     
   8.3642405969362787     
   8.8814635369110313     
  -2.1265777111116471     
 -0.65866342933363498     
   8.3864309543762463     
   8.8708182984161716     
  -2.1315176868316499     
 -0.65728383560614012     
   8.4085946678666836     
   8.8601483859100973     
  -2.1364473155986956     
 -0.65590799273970446     
   8.4307316757871735     
   8.8494538510572394     
  -2.1413666255442432     
 -0.65453592919631642     
   8.4528419166462836     
   8.8387347453808456     
  -2.1462756450132159     
 -0.65316788760553524     
   8.4749253290812057     
   8.8279911202578880     
  -2.1511744041702574     
 -0.65180315589506588     
   8.4969818518574005     
   8.8172230269278629     
  -2.1560629278394705     
 -0.65044294283526372     
   8.5190114238682497     
   8.8064305164834877     
  -2.1609412499107346     
 -0.64908583542616249     
   8.5410139841346808     
   8.7956136398745191     
  -2.1658093936764309     
 -0.64773311356206831     
   8.5629894718048263     
   8.7847724479102585     
  -2.1706673920281463     
 -0.64638389009926311     
   8.5849378261536540     
   8.7739069912521774     
  -2.1755152712038912     
 -0.64503864030777391     
   8.6068589865826102     
   8.7630173204216533     
  -2.1803530610061994     
 -0.64369723274534008     
   8.6287528926192643     
   8.7521034857935067     
  -2.1851807902517892     
 -0.64235963150968389     
   8.6506194839169392     
   8.7411655375991586     
  -2.1899984874881118     
 -0.64102585699317893     
   8.6724587002543618     
   8.7302035259268980     
  -2.1948061814155606     
 -0.63969600450028119     
   8.6942704815352947     
   8.7192175007197363     
  -2.1996039014493127     
 -0.63836987222550456     
   8.7160547677881812     
   8.7082075117773847     
  -2.2043916754910042     
 -0.63704786001574054     
   8.7378114991657796     
   8.6971736087525553     
  -2.2091695344411222     
 -0.63572933426490819     
   8.7595406159448004     
   8.6861158411553312     
  -2.2139375044481091     
 -0.63441498629611925     
   8.7812420585255513     
   8.6750342583520990     
  -2.2186956168453298     
 -0.63310423994196929     
   8.8029157674315730     
   8.6639289095633725     
  -2.2234438986448950     
 -0.63179760806219243     
   8.8245616833092768     
   8.6527998438649973     
  -2.2281823807053609     
 -0.63049460190084050     
   8.8461797469275822     
   8.6416471101876855     
  -2.2329110902196176     
 -0.62919556455633086     
   8.8677698991775564     
   8.6304707573197508     
  -2.2376300569537899     
 -0.62790036869125532     
   8.8893320810720571     
   8.6192708339030695     
  -2.2423393097189743     
 -0.62660899411107973     
   8.9108662337453630     
   8.6080473884358355     
  -2.2470388771748073     
 -0.62532149289629912     
   8.9323722984528224     
   8.5968004692719688     
  -2.2517287883715298     
 -0.62403783465924345     
   8.9538502165704834     
   8.5855301246207123     
  -2.2564090721314738     
 -0.62275809630013779     
   8.9752999295947387     
   8.5742364025457487     
  -2.2610797578537252     
 -0.62148195752923197     
   8.9967213791419614     
   8.5629193509697767     
  -2.2657408725351944     
 -0.62021005583209543     
   9.0181145069481499     
   8.5515790176685531     
  -2.2703924479539350     
 -0.61894156514393461     
   9.0394792548685601     
   8.5402154502744381     
  -2.2750345096925146     
 -0.61767721704467859     
   9.0608155648773536     
   8.5288286962781559     
  -2.2796670888203496     
 -0.61641656513836374     
   9.0821233790672355     
   8.5174188030234568     
  -2.2842902130588874     
 -0.61515980708356710     
   9.1034026396490901     
   8.5059858177117800     
  -2.2889039116120138     
 -0.61390665804189304     
   9.1246532889516310     
   8.4945297874038808     
  -2.2935082115473282     
 -0.61265777321902948     
   9.1458752694210403     
   8.4830507590128974     
  -2.2981031448464710     
 -0.61141212601743800     
   9.1670685236206033     
   8.4715487793113020     
  -2.3026887357916017     
 -0.61017083619000678     
   9.1882329942303631     
   8.4600238949291651     
  -2.3072650170630267     
 -0.60893289473601098     
   9.2093686240467534     
   8.4484761523520735     
  -2.3118320137735471     
 -0.60769911697368306     
   9.2304753559822483     
   8.4369055979247634     
  -2.3163897571508496     
 -0.60646878170741148     
   9.2515531330650038     
   8.4253122778493523     
  -2.3209382730136552     
 -0.60524254271642386     
   9.2726018984385057     
   8.4136962381866081     
  -2.3254775920840283     
 -0.60401992034367624     
   9.2936215953612109     
   8.4020575248526814     
  -2.3300077414866061     
 -0.60280110765586103     
   9.3146121672061906     
   8.3903961836244800     
  -2.3345287497940248     
 -0.60158585893831107     
   9.3355735574607870     
   8.3787122601406541     
  -2.3390406437360625     
 -0.60037525956914306     
   9.3565057097262514     
   8.3670057998858578     
  -2.3435434581828307     
 -0.59916548517814083     
   9.3774085677173922     
   8.3552768482420952     
  -2.3480371993216669     
 -0.59796956865120376     
   9.3982820752622267     
   8.3435254503160756     
  -2.3525219710865510     
 -0.59674038061009194     
   9.4191261763016296     
   8.3317516515785055     
  -2.3569975239411267     
 -0.59565245668166278     
   9.4399408148889812     
   8.3199554954752379     
  -2.3614649173662388     
 -0.59405561734487700     
   9.4607259351898172     
   8.3081370323455808     
  -2.3659203344963258     
 -0.59437498521221088     
   9.4814814814814810     
   8.2962962861421268     
  -2.3703781468854173     
 -0.59437498521221088     
   7.1111111111111107     
  -7.1111110232379025     
 -0.16104493807545678     
   73658.050126597300     
   7.1111040000000001     
  -7.1111111243536280     
   5.9929212304335122E-002
   428810.58426172432     
   7.1111034212788846     
  -7.1111111060790178     
  0.16462244613825075     
  -1471458.2258752687     
   7.1111027954599084     
  -7.1111111112929786     
 -0.22386810073829516     
   1532063.2362657725     
   7.1111021187101198     
  -7.1111111122757116     
  0.21354180076748436     
  -1250443.2853566650     
   7.1111013868846369     
  -7.1111111080538976     
 -0.17251865355363077     
   908170.83627676044     
   7.1111005955012505     
  -7.1111111127091950     
  0.13068768091284763     
  -680663.19727210922     
   7.1110997397129827     
  -7.1111111108279985     
 -0.11505601643678029     
   497686.76697212801     
   7.1110988142783906     
  -7.1111111154878035     
   7.9249715495628842E-002
  -212366.05113304654     
   7.1110978135294740     
  -7.1111111057998713     
  -1.0409309242667773E-002
  -53482.478769704561     
   7.1110967313369517     
  -7.1111111126840427     
  -3.4826733346646058E-002
   120015.97323141682     
   7.1110955610727258     
  -7.1111111143957118     
   2.4425779127002681E-002
  -40262.451266161843     
   7.1110942955692886     
  -7.1111111095273865     
   2.9302900249931537E-003
  -22855.316050423949     
   7.1110929270758199     
  -7.1111111109388796     
  -1.0264842321542587E-002
   44419.219921508513     
   7.1110914472107165     
  -7.1111111094400927     
   1.7466880240096943E-002
  -61325.525716911747     
   7.1110898469102599     
  -7.1111111108958331     
  -2.3935622958079258E-002
   50034.088082670496     
   7.1110881163730992     
  -7.1111111136561904     
   1.2592781960416355E-002
  -9002.0294723602838     
   7.1110862450002275     
  -7.1111111088985952     
   5.4858108488882963E-003
  -22866.386014589538     
   7.1110842213300600     
  -7.1111111113318080     
  -1.4036042700162560E-002
   28612.467124097497     
   7.1110820329682367     
  -7.1111111118416144     
   1.2379420255155430E-002
  -16712.417868192919     
   7.1110796665117153     
  -7.1111111091547192     
  -4.3054028238012536E-003
  -701.13008891167635     
   7.1110771074666745     
  -7.1111111125258484     
  -5.0623408531767552E-003
   11171.006101414343     
   7.1110743401597487     
  -7.1111111113906933     
   7.9793352207496969E-003
  -11894.261188039598     
   7.1110713476420342     
  -7.1111111109940497     
  -7.0367938011500139E-003
   8715.0780085974002     
   7.1110681115852765     
  -7.1111111119841306     
   4.8611304349991972E-003
  -3877.4600505865642     
   7.1110646121696233     
  -7.1111111100167399     
  -8.6322579498045052E-004
   26.279378166914427     
   7.1110608279622269     
  -7.1111111109131526     
  -8.2127175333268458E-004
   663.59068050008239     
   7.1110567357859784     
  -7.1111111111991168     
   3.2434247447296984E-004
  -312.29204278908185     
   7.1110523105775547     
  -7.1111111111582490     
  -2.5867079454058747E-004
   78.661605328735760     
   7.1110475252339125     
  -7.1111111113995236     
  -9.9867420332420276E-005
   383.32663092948735     
   7.1110423504462910     
  -7.1111111109358953     
   7.3697813320819589E-004
  -417.52690994309944     
   7.1110367545207049     
  -7.1111111105516649     
  -2.4871150735258815E-004
  -348.74287496349399     
   7.1110307031838271     
  -7.1111111117325816     
  -1.1390198939861581E-003
   894.24429513265852     
   7.1110241593730761     
  -7.1111111115571193     
   1.3296936475549227E-003
  -539.68389857656939     
   7.1110170830096218     
  -7.1111111105139946     
  -2.8144673147280342E-004
   27.815422150571287     
   7.1110094307529090     
  -7.1111111110230940     
  -1.9165032094575256E-004
 -0.90428601325665003     
   7.1110011557352140     
  -7.1111111114728045     
  -1.9480720429803232E-004
   131.10892361487154     
   7.1109922072745935     
  -7.1111111113402483     
   3.0014626565863061E-004
  -57.729721257144583     
   7.1109825305644740     
  -7.1111111108440790     
   6.4472640612934704E-005
  -47.792533529746670     
   7.1109720663379763     
  -7.1111111109648029     
  -1.4651206541709628E-004
   32.851196977467353     
   7.1109607505049244     
  -7.1111111111815317     
   1.0315182003476608E-005
  -1.7646263675230140     
   7.1109485137593147     
  -7.1111111111617067     
   1.2055153348158993E-006
   4.6083895415037137     
   7.1109352811548368     
  -7.1111111111093477     
   2.6931873057215326E-005
  -6.6665605604633171     
   7.1109209716458501     
  -7.1111111110819429     
  -1.3312980423333526E-005
   4.4054551067506162     
   7.1109054975910047     
  -7.1111111110773004     
   1.5446345458172167E-005
  -4.8744637798805686     
   7.1108887642164644     
  -7.1111111110855791     
  -1.8964407026573033E-005
   7.4635307915307578     
   7.1108706690354468     
  -7.1111111110371112     
   3.8011474207740891E-005
  -14.486161981582310     
   7.1108511012205229     
  -7.1111111111569842     
  -8.1574283427493377E-005
   20.579041379499618     
   7.1108299409248321     
  -7.1111111110958030     
   1.0213481370750076E-004
  -22.350283999600361     
   7.1108070585480601     
  -7.1111111111327725     
  -1.1362371324775268E-004
   19.309144292670517     
   7.1107823139426714     
  -7.1111111112221197     
   8.7946961898984849E-005
  -12.383966340582923     
   7.1107555555555555     
  -7.1111111110862977     
  -5.1851851617797273E-005
   7.1096185082917467     
   7.1107266194998040     
  -7.1111111111551217     
   3.4938094838400720E-005
  -3.1089074060371407     
   7.1106953285509586     
  -7.1111111110282357     
  -6.1021846993172743E-006
 -0.53468772109092710     
   7.1106614910615624     
  -7.1111111111226286     
  -1.3734953957222794E-005
   2.0969333763321649     
   7.1106248997873793     
  -7.1111111110974132     
   1.8635288717038026E-005
  -2.0528920111517199     
   7.1105853306180880     
  -7.1111111110807137     
  -1.5634137083326583E-005
   1.5096290498566420     
   7.1105425412046719     
  -7.1111111111048837     
   1.1617360120059713E-005
  -1.5172505210280645     
   7.1104962694751093     
  -7.1111111111464194     
  -1.8000714196722064E-005
   1.6461666701402309     
   7.1104462320292594     
  -7.1111111111552265     
   1.6749119266300627E-005
 -0.79590652595412525     
   7.1103921224031277     
  -7.1111111110385803     
  -1.4194357805106559E-006
 -0.19296012960820585     
   7.1103336091918630     
  -7.1111111111011338     
  -6.1827069429587889E-006
  0.40152836239653122     
   7.1102703340200071     
  -7.1111111111157888     
   4.5357767392508906E-006
 -0.32426087444626250     
   7.1102019093465563     
  -7.1111111111185670     
  -4.8245513867793016E-006
  0.16092121581819541     
   7.1101279160913888     
  -7.1111111111667000     
   1.9874992202085224E-007
  0.18543784026968177     
   7.1100479010685307     
  -7.1111111110917928     
   6.4584522931585584E-006
 -0.29449692119229726     
   7.1099613742105294     
  -7.1111111110654281     
  -4.2917214351884850E-006
  0.12254716553956152     
   7.1098678055669389     
  -7.1111111111147185     
   5.4573865069232041E-007
  -8.5839735440358306E-002
   7.1097666220585394     
  -7.1111111111513257     
  -3.1184843334004811E-006
  0.19930173400683843     
   7.1096572039674015     
  -7.1111111111057346     
   6.0814346193318279E-006
 -0.22696276768247742     
   7.1095388811413063     
  -7.1111111110918666     
  -5.2479662314558397E-006
  0.14169542185703196     
   7.1094109288892620     
  -7.1111111111430976     
   2.4007322831434400E-006
  -4.9676831083840828E-002
   7.1092725635430032     
  -7.1111111111060952     
  -4.9904743899183062E-007
   1.4788993307619260E-002
   7.1091229376572569     
  -7.1111111111074541     
   4.3448440506474042E-007
  -1.1171437526000642E-002
   7.1089611348194026     
  -7.1111111111050329     
  -3.2808431297833066E-007
   7.6418358743797279E-003
   7.1087861640367258     
  -7.1111111111072987     
   2.3600390747116375E-007
  -2.6723697314007680E-003
   7.1085969536668925     
  -7.1111111111004153     
   2.2687004960565026E-008
  -5.4378666701351544E-003
   7.1083923448544679     
  -7.1111111111126162     
  -4.4670607192248389E-007
   8.5655873830761675E-003
   7.1081710844332830     
  -7.1111111111155365     
   3.5284217410844327E-007
  -7.2858693529439652E-003
   7.1079318172511776     
  -7.1111111111165375     
  -3.8259961636357802E-007
   5.8271615119478773E-003
   7.1076730778701069     
  -7.1111111111212360     
   2.5346813990113223E-007
   9.8381898495570919E-005
   7.1073932815907863     
  -7.1111111111008327     
   2.6508104626194650E-007
  -5.4115806724810847E-003
   7.1070907147468922     
  -7.1111111111076664     
  -4.2568226440904342E-007
   5.2182683368502307E-003
   7.1067635242093816     
  -7.1111111111136971     
   2.9461361987536023E-007
  -3.4306649044483712E-003
   7.1064097060366489     
  -7.1111111111098584     
  -2.1747158120701466E-007
   2.3370896455685861E-003
   7.1060270932009946     
  -7.1111111111129635     
   1.5976925324080329E-007
  -1.8544553131462642E-003
   7.1056133423162491     
  -7.1111111111132050     
  -1.6392806264130450E-007
   2.1345545620769469E-003
   7.1051659192852492     
  -7.1111111111084826     
   2.3898318023307947E-007
  -2.5428763322965938E-003
   7.1046820837792737     
  -7.1111111111112777     
  -2.8006391563443561E-007
   2.5133312400247299E-003
   7.1041588724543665     
  -7.1111111111116729     
   2.7470313025010688E-007
  -2.1760438075106641E-003
   7.1035930808017715     
  -7.1111111111092855     
  -2.4470406339424204E-007
   1.7501470774021490E-003
   7.1029812435212918     
  -7.1111111111125265     
   2.0704189228485436E-007
  -1.3917804629847402E-003
   7.1023196132973982     
  -7.1111111111101444     
  -1.8143917837251985E-007
   1.0795404812971757E-003
   7.1016041378480637     
  -7.1111111111138694     
   1.4441062155119460E-007
  -6.9439712728691877E-004
   7.1008304351057880     
  -7.1111111111071059     
  -8.2244659128259277E-008
   2.5534542397130118E-004
   7.0999937663787716     
  -7.1111111111158545     
   7.8845179379004042E-009
   8.8054104938179315E-005
   7.0990890073278887     
  -7.1111111111095724     
   4.1494349298444405E-008
  -1.5258217731396943E-004
   7.0981106165816819     
  -7.1111111111068190     
  -2.1485255992879423E-008
  -1.7120871336882610E-006
   7.0970526017971594     
  -7.1111111111133258     
  -2.2249446063121556E-008
   9.2807362734301181E-005
   7.0959084829585377     
  -7.1111111111132788     
   2.2546360277667542E-008
  -4.0430354460834027E-005
   7.0946712526891345     
  -7.1111111111091043     
   1.4434731647837189E-009
  -5.0805619461156970E-006
   7.0933333333333337     
  -7.1111111111091008     
  -1.4241724365206870E-009
   2.4071597966501343E-007
   7.0755555555555558     
  -7.1111111111117085     
   3.8119741096691357E-010
  -6.4384057655669409E-008
   7.0577777777777779     
  -7.1111111111110095     
  -1.0168302145060693E-010
   1.7388685146272201E-008
   7.0400000000000000     
  -7.1111111111111915     
   2.8732117146434615E-011
  -5.5970085708754850E-009
   7.0222222222222221     
  -7.1111111111111533     
  -1.3245447135131535E-011
   4.1466978543176234E-009
   7.0044444444444443     
  -7.1111111111111418     
   1.7854786772250629E-011
  -8.5739375448106497E-009
   6.9866666666666664     
  -7.1111111111112129     
  -4.6449744813829309E-011
   2.7022664287580595E-008
   6.9688888888888885     
  -7.1111111111109384     
   1.5622023734302506E-010
  -4.1110106726031441E-008
   6.9511111111111115     
  -7.1111111111109286     
  -1.5210556310221063E-010
   2.5294118913601292E-008
   6.9333333333333336     
  -7.1111111111112146     
   3.7600328749799223E-011
  -6.3493381049102787E-009
   6.9155555555555557     
  -7.1111111111111462     
  -1.0019707037027842E-011
   1.6664275247119983E-009
   6.8977777777777778     
  -7.1111111111111649     
   2.4784993983121400E-012
   1.2468220247345032E-009
   6.8799999999999999     
  -7.1111111111111285     
   1.1829664583820922E-011
  -8.2169096423222256E-009
   6.8622222222222220     
  -7.1111111111112235     
  -4.9797157733595827E-011
   2.8494428507210066E-008
   6.8444444444444441     
  -7.1111111111109384     
   1.6391105607047927E-010
  -4.2664609451020854E-008
   6.8266666666666671     
  -7.1111111111109189     
  -1.5607351481217743E-010
   2.5350783537913061E-008
   6.8088888888888892     
  -7.1111111111112244     
   3.4057361722170730E-011
  -5.0214938771679186E-009
   6.7911111111111113     
  -7.1111111111111480     
  -3.6038423565885928E-012
   9.8796804544741241E-010
   6.7733333333333334     
  -7.1111111111111471     
   3.8059179842670078E-012
  -2.0567663419661913E-009
   6.7555555555555555     
  -7.1111111111111667     
  -1.1619829580479440E-011
   4.1127092850729263E-009
   6.7377777777777776     
  -7.1111111111111480     
   1.9225490057567449E-011
  -8.1412947236365863E-009
   6.7199999999999998     
  -7.1111111111112040     
  -4.1834220369706997E-011
   2.5326081572128987E-008
   6.7022222222222219     
  -7.1111111111109384     
   1.4811139142126055E-010
  -3.9446000741415934E-008
   6.6844444444444449     
  -7.1111111111109375     
  -1.4773361413935837E-010
   2.5023859746607246E-008
   6.6666666666666670     
  -7.1111111111112075     
   3.9945333960196143E-011
  -6.9324074215496436E-009
   6.6488888888888891     
  -7.1111111111111374     
  -1.2047721701426229E-011
   2.7057699395913293E-009
   6.6311111111111112     
  -7.1111111111111471     
   8.2455528455087620E-012
  -3.8906723368156746E-009
   6.6133333333333333     
  -7.1111111111111791     
  -2.0934489680608821E-011
   6.6041433329825242E-009
   6.5955555555555554     
  -7.1111111111111596     
   2.8596585316759884E-011
  -1.0020348845736500E-008
   6.5777777777777775     
  -7.1111111111112049     
  -4.6556031026263936E-011
   2.7224475975274611E-008
   6.5599999999999996     
  -7.1111111111109269     
   1.5762753878829585E-010
  -4.2034136194554026E-008
   6.5422222222222226     
  -7.1111111111109269     
  -1.5762848267085962E-010
   2.7225231081325646E-008
   6.5244444444444447     
  -7.1111111111112049     
   4.6560750439082913E-011
  -1.0023369269940652E-008
   6.5066666666666668     
  -7.1111111111111596     
  -2.8614519085472039E-011
   6.6154699237480982E-009
   6.4888888888888889     
  -7.1111111111111782     
   2.1001505342638471E-011
  -3.9329582756738163E-009
   6.4711111111111110     
  -7.1111111111111471     
  -8.4956817249151823E-012
   2.8635871042583228E-009
   6.4533333333333331     
  -7.1111111111111365     
   1.2981221557022259E-011
  -7.5213901413594743E-009
   6.4355555555555553     
  -7.1111111111112120     
  -4.3429204503173842E-011
   2.7221973461179570E-008
   6.4177777777777774     
  -7.1111111111109189     
   1.6073559645567312E-010
  -4.4523084842550894E-008
   6.4000000000000004     
  -7.1111111111109500     
  -1.7318753986345890E-010
   3.0930752112719268E-008
   6.3822222222222225     
  -7.1111111111112359     
   5.8793100981934542E-011
  -9.8509525981396656E-009
   6.3644444444444446     
  -7.1111111111111267     
  -1.5089043504113017E-011
   2.2202822051507358E-009
   6.3466666666666667     
  -7.1111111111111605     
   1.5630730345175166E-012
   9.6982377753672350E-010
   6.3288888888888888     
  -7.1111111111111347     
   8.8367513660429489E-012
  -6.0995773152976294E-009
   6.3111111111111109     
  -7.1111111111112049     
  -3.6910078498689315E-011
   2.3428485483653797E-008
   6.2933333333333330     
  -7.1111111111109500     
   1.3880356262871432E-010
  -3.7023721833198611E-008
   6.2755555555555560     
  -7.1111111111109500     
  -1.3887435112027397E-010
   2.3485116276901525E-008
   6.2577777777777781     
  -7.1111111111112040     
   3.7264020956487615E-011
  -6.3261004882885375E-009
   6.2400000000000002     
  -7.1111111111111365     
  -1.0181732705676462E-011
   1.8192856762526241E-009
   6.2222222222222223     
  -7.1111111111111533     
   3.4629098662182327E-012
  -9.5104221672195977E-010
   6.2044444444444444     
  -7.1111111111111542     
  -3.6699067591964711E-012
   1.9848831906352150E-009
   6.1866666666666665     
  -7.1111111111111347     
   1.1216717170567653E-011
  -6.9884905458188993E-009
   6.1688888888888886     
  -7.1111111111112102     
  -4.1196961923074143E-011
   2.5969078992640383E-008
   6.1511111111111108     
  -7.1111111111109286     
   1.5357113052172888E-010
  -4.0044406563934712E-008
   6.1333333333333337     
  -7.1111111111109118     
  -1.4676191870778169E-010
   2.0521709541482623E-008
   6.1155555555555559     
  -7.1111111111112608     
   7.1509028533381005E-012
   2.1533265622824602E-009
   6.0977777777777780     
  -7.1111111111111853     
   2.3300852070456389E-011
  -3.8396943975528169E-009
   6.0800000000000001     
  -7.1111111111111400     
  -5.4968559111897662E-012
   5.5779033139899115E-010
   6.0622222222222222     
  -7.1111111111111578     
  -1.3134284256973283E-012
   1.6085330719568528E-009
   6.0444444444444443     
  -7.1111111111111338     
   1.0750569613979080E-011
  -6.9919226192264030E-009
   6.0266666666666664     
  -7.1111111111112111     
  -4.1688850030218984E-011
   2.6359157404948755E-008
   6.0088888888888885     
  -7.1111111111109251     
   1.5600483050689686E-010
  -4.1601288139760697E-008
   5.9911111111111115     
  -7.1111111111109251     
  -1.5600483054130863E-010
   2.6359157432478190E-008
   5.9733333333333336     
  -7.1111111111112111     
   4.1688850202277941E-011
  -6.9919227293441379E-009
   5.9555555555555557     
  -7.1111111111111338     
  -1.0750570267803143E-011
   1.6085334848983674E-009
   5.9377777777777778     
  -7.1111111111111578     
   1.3134308689346251E-012
   5.5778878975066789E-010
   5.9199999999999999     
  -7.1111111111111400     
   5.4968467920646392E-012
  -3.8396886439010385E-009
   5.9022222222222220     
  -7.1111111111111853     
  -2.3300818037193181E-011
   2.1533050893236708E-009
   5.8844444444444441     
  -7.1111111111112608     
  -7.1510298672658144E-012
   2.0521789679665999E-008
   5.8666666666666663     
  -7.1111111111109118     
   1.4676239273022931E-010
  -4.0044705643709432E-008
   5.8488888888888892     
  -7.1111111111109286     
  -1.5357289959759171E-010
   2.5970195173555909E-008
   5.8311111111111114     
  -7.1111111111112102     
   4.1203564204077806E-011
  -6.9926561897063053E-009
   5.8133333333333335     
  -7.1111111111111347     
  -1.1241357218719523E-011
   2.0004295852693060E-009
   5.7955555555555556     
  -7.1111111111111533     
   3.7618646708002850E-012
  -1.0090621513709196E-009
   5.7777777777777777     
  -7.1111111111111542     
  -3.8061014644816183E-012
   2.0358190202143728E-009
   5.7599999999999998     
  -7.1111111111111347     
   1.1462541187126192E-011
  -7.1342139294865717E-009
   5.7422222222222219     
  -7.1111111111112111     
  -4.2044063284023143E-011
   2.6501036697731911E-008
   5.7244444444444440     
  -7.1111111111109242     
   1.5671371194896636E-010
  -4.2026514000633151E-008
   5.7066666666666670     
  -7.1111111111109286     
  -1.5848514305578256E-010
   2.7918181583184881E-008
   5.6888888888888891     
  -7.1111111111111978     
   5.0901218818104217E-011
  -1.2802793471298458E-008
   5.6711111111111112     
  -7.1111111111111835     
  -4.5119732216634294E-011
   1.0645331605479216E-008
   5.6533333333333333     
  -7.1111111111112093     
   3.4720254824459022E-011
  -4.4832115575582925E-009
   5.6355555555555554     
  -7.1111111111111196     
   1.0961681427717924E-012
  -5.3601460717757256E-009
   5.6177777777777775     
  -7.1111111111112146     
  -3.9104927395546182E-011
   2.5923795844661191E-008
   5.5999999999999996     
  -7.1111111111109242     
   1.5532354143941293E-010
  -4.1491618446061132E-008
   5.5822222222222226     
  -7.1111111111109260     
  -1.5586359690604582E-010
   2.6355840217967498E-008
   5.5644444444444447     
  -7.1111111111112111     
   4.1805204728710609E-011
  -7.0883235650009561E-009
   5.5466666666666669     
  -7.1111111111111347     
  -1.1357222008796603E-011
   1.9974540420363187E-009
   5.5288888888888890     
  -7.1111111111111542     
   3.6236833064758012E-012
  -9.0149260314431995E-010
   5.5111111111111111     
  -7.1111111111111525     
  -3.1375112171066043E-012
   1.6085163705409611E-009
   5.4933333333333332     
  -7.1111111111111382     
   8.9263615619506144E-012
  -5.5325728790195251E-009
   5.4755555555555553     
  -7.1111111111111978     
  -3.2567935030695859E-011
   2.0521775145537139E-008
   5.4577777777777774     
  -7.1111111111109757     
   1.2134537856083283E-010
  -3.2358769538851062E-008
   5.4400000000000004     
  -7.1111111111109757     
  -1.2134539298054766E-010
   2.0521786681308990E-008
   5.4222222222222225     
  -7.1111111111111978     
   3.2568007129269922E-011
  -5.5326190221069230E-009
   5.4044444444444446     
  -7.1111111111111382     
  -8.9266355365320342E-012
   1.6086894071186983E-009
   5.3866666666666667     
  -7.1111111111111525     
   3.1385350168582155E-012
  -9.0213860636787181E-010
   5.3688888888888888     
  -7.1111111111111542     
  -3.6275045309008288E-012
   1.9998650183527883E-009
   5.3511111111111109     
  -7.1111111111111347     
   1.1371483106745097E-011
  -7.0973214670432820E-009
   5.3333333333333330     
  -7.1111111111112111     
  -4.1858427896079563E-011
   2.6389420849820338E-008
   5.3155555555555551     
  -7.1111111111109251     
   1.5606222847757316E-010
  -4.1616943071430169E-008
   5.2977777777777781     
  -7.1111111111109251     
  -1.5606484455815339E-010
   2.6391513714284517E-008
   5.2800000000000002     
  -7.1111111111112111     
   4.1871508298980663E-011
  -7.1056929248999891E-009
   5.2622222222222224     
  -7.1111111111111347     
  -1.1421188637769302E-011
   2.0312579853154431E-009
   5.2444444444444445     
  -7.1111111111111542     
   3.8132462520965361E-012
  -1.0193390163617829E-009
   5.2266666666666666     
  -7.1111111111111542     
  -3.8317963706168429E-012
   2.0460980801316883E-009
   5.2088888888888887     
  -7.1111111111111347     
   1.1513939230370835E-011
  -7.1650533041649690E-009
   5.1911111111111108     
  -7.1111111111112111     
  -4.2223960550866489E-011
   2.6614115136528191E-008
   5.1733333333333329     
  -7.1111111111109233     
   1.5738190297309512E-010
  -4.2447988381139879E-008
   5.1555555555555559     
  -7.1111111111109322     
  -1.6097800988545425E-010
   2.9491000666415489E-008
   5.1377777777777780     
  -7.1111111111111844     
   6.0204495112662103E-011
  -1.8672595423714151E-008
   5.1200000000000001     
  -7.1111111111112333     
  -7.9839970565194148E-011
   1.9904059635381761E-008
   5.1022222222222222     
  -7.1111111111112599     
   6.9440476700165877E-011
  -1.0353000331691644E-008
   5.0844444444444443     
  -7.1111111111111063     
  -8.2070257875215204E-012
  -3.7873797016744325E-009
   5.0666666666666664     
  -7.1111111111112182     
  -3.6612373550079796E-011
   2.5502519138389374E-008
   5.0488888888888885     
  -7.1111111111109233     
   1.5465651998784070E-010
  -4.1379277991075143E-008
   5.0311111111111115     
  -7.1111111111109260     
  -1.5568806494522314E-010
   2.6327755104295363E-008
   5.0133333333333336     
  -7.1111111111112111     
   4.1770098336992238E-011
  -7.0883235652983995E-009
   4.9955555555555557     
  -7.1111111111111347     
  -1.1392328402745801E-011
   2.0255391568982336E-009
   4.9777777777777779     
  -7.1111111111111542     
   3.7992152739909642E-012
  -1.0138330622945357E-009
   4.9600000000000000     
  -7.1111111111111542     
  -3.8045326932180601E-012
   2.0297930922799089E-009
   4.9422222222222221     
  -7.1111111111111347     
   1.1418915498881272E-011
  -7.1053393068251015E-009
   4.9244444444444442     
  -7.1111111111112111     
  -4.1871129302307035E-011
   2.6391564135020489E-008
   4.9066666666666663     
  -7.1111111111109251     
   1.5606560171034683E-010
  -4.1617498372448951E-008
   4.8888888888888893     
  -7.1111111111109251     
  -1.5606563608302055E-010
   2.6391591633159465E-008
   4.8711111111111114     
  -7.1111111111112111     
   4.1871301165675618E-011
  -7.1054492993809983E-009
   4.8533333333333335     
  -7.1111111111111347     
  -1.1419568579681917E-011
   2.0302055643645273E-009
   4.8355555555555556     
  -7.1111111111111542     
   3.8069731530520518E-012
  -1.0153729580771115E-009
   4.8177777777777777     
  -7.1111111111111542     
  -3.8083240325262898E-012
   2.0312862679439182E-009
   4.7999999999999998     
  -7.1111111111111347     
   1.1426322977053108E-011
  -7.1097721136985607E-009
   4.7822222222222219     
  -7.1111111111112111     
  -4.1896967875686147E-011
   2.6407802186850327E-008
   4.7644444444444440     
  -7.1111111111109251     
   1.5616154852569147E-010
  -4.1678017772894833E-008
   4.7466666666666670     
  -7.1111111111109260     
  -1.5642358477102003E-010
   2.6617431183113169E-008
   4.7288888888888891     
  -7.1111111111112093     
   4.3207149102328912E-011
  -7.9482880987499319E-009
   4.7111111111111112     
  -7.1111111111111418     
  -1.6405011638295626E-011
   5.1757212118865581E-009
   4.6933333333333334     
  -7.1111111111111267     
   2.2412897450853593E-011
  -1.2754596748796300E-008
   4.6755555555555555     
  -7.1111111111112537     
  -7.3246578165118738E-011
   2.0547344390239377E-008
   4.6577777777777776     
  -7.1111111111112351     
   8.0858504761673319E-011
  -1.8844138026039885E-008
   4.6399999999999997     
  -7.1111111111111844     
  -6.0472530433625951E-011
   2.9533886320860840E-008
   4.6222222222222218     
  -7.1111111111109331     
   1.6103161697283054E-010
  -4.2447988396595570E-008
   4.6044444444444448     
  -7.1111111111109233     
  -1.5732829600163654E-010
   2.6571229543905618E-008
   4.5866666666666669     
  -7.1111111111112120     
   4.1955925577655761E-011
  -6.9935109182189665E-009
   4.5688888888888890     
  -7.1111111111111329     
  -1.0495406308986537E-011
   1.4028141289702559E-009
   4.5511111111111111     
  -7.1111111111111596     
   2.5699658290390474E-014
   1.3822544023379431E-009
   4.5333333333333332     
  -7.1111111111111329     
   1.0392607675824973E-011
  -6.9318317383220285E-009
   4.5155555555555553     
  -7.1111111111112111     
  -4.1596130361590281E-011
   2.6345072550950170E-008
   4.4977777777777774     
  -7.1111111111109251     
   1.5599191377053617E-010
  -4.1605039604670739E-008
   4.4800000000000004     
  -7.1111111111109251     
  -1.5604588326449465E-010
   2.6388248146116946E-008
   4.4622222222222225     
  -7.1111111111112111     
   4.1865977831382636E-011
  -7.1045341189891355E-009
   4.4444444444444446     
  -7.1111111111111347     
  -1.1418028061035926E-011
   2.0298883298395978E-009
   4.4266666666666667     
  -7.1111111111111542     
   3.8061344127610702E-012
  -1.0150192003692557E-009
   4.4088888888888889     
  -7.1111111111111542     
  -3.8065095900083544E-012
   2.0301884716374251E-009
   4.3911111111111110     
  -7.1111111111111347     
   1.1419903947272348E-011
  -7.1057346861804431E-009
   4.3733333333333331     
  -7.1111111111112111     
  -4.1873106199081025E-011
   2.6392750273084352E-008
   4.3555555555555552     
  -7.1111111111109251     
   1.5607252084905178E-010
  -4.1621847545349042E-008
   4.3377777777777782     
  -7.1111111111109251     
  -1.5609133574106628E-010
   2.6407802186695958E-008
   4.3200000000000003     
  -7.1111111111112111     
   4.1967180659153591E-011
  -7.1659423406268865E-009
   4.3022222222222224     
  -7.1111111111111356     
  -1.1777386895548099E-011
   2.2559671758115861E-009
   4.2844444444444445     
  -7.1111111111111516     
   5.1423669230388096E-012
  -1.8579263626194584E-009
   4.2666666666666666     
  -7.1111111111111613     
  -8.7920807966071413E-012
   5.1757382746662484E-009
   4.2488888888888887     
  -7.1111111111111081     
   3.0025956263389756E-011
  -1.8845026736045535E-008
   4.2311111111111108     
  -7.1111111111113114     
  -1.1131174425695188E-010
   4.4909047276457373E-008
   4.2133333333333329     
  -7.1111111111110255     
   2.2550611031647121E-010
  -5.3357100722852006E-008
   4.1955555555555559     
  -7.1111111111108984     
  -1.7467214510491914E-010
   2.9537196500275315E-008
   4.1777777777777780     
  -7.1111111111112182     
   4.6856828647145894E-011
  -7.9482664174413646E-009
   4.1600000000000001     
  -7.1111111111111329     
  -1.2755169483664391E-011
   2.2558691694901397E-009
   4.1422222222222222     
  -7.1111111111111542     
   4.1638492875116713E-012
  -1.0752102605191946E-009
   4.1244444444444444     
  -7.1111111111111533     
  -3.9002276663822956E-012
   2.0449718725866394E-009
   4.1066666666666665     
  -7.1111111111111347     
   1.1437061378017512E-011
  -7.1046772298273614E-009
   4.0888888888888886     
  -7.1111111111112111     
  -4.1848017845687747E-011
   2.6373737046722805E-008
   4.0711111111111107     
  -7.1111111111109260     
   1.5595501000473349E-010
  -4.1546852096255958E-008
   4.0533333333333337     
  -7.1111111111109251     
  -1.5564638071718646E-010
   2.6126833616685166E-008
   4.0355555555555558     
  -7.1111111111112129     
   4.0304871407952443E-011
  -6.1170635096767664E-009
   4.0177777777777779     
  -7.1111111111111267     
  -5.5731049146233461E-012
  -1.6585795779780925E-009
   4.0000000000000000     
  -7.1111111111111853     
  -1.8012451749459052E-011
   1.2751381821589136E-008
   3.9822222222222221     
  -7.1111111111110361     
   7.7622911912459553E-011
  -2.0925238277974495E-008
   3.9644444444444447     
  -7.1111111111110406     
  -7.9316375172349283E-011
   1.4106152429500921E-008
   3.9466666666666668     
  -7.1111111111111729     
   2.6479768048907717E-011
  -7.0776620096252328E-009
   3.9288888888888889     
  -7.1111111111111729     
  -2.6602697023281583E-011
   1.4204495609000015E-008
   3.9111111111111110     
  -7.1111111111110397     
   7.9931020044218616E-011
  -2.1318610995970862E-008
   3.8933333333333335     
  -7.1111111111110397     
  -7.9958562425562981E-011
   1.4226529514075503E-008
   3.8755555555555556     
  -7.1111111111111729     
   2.6740408930003404E-011
  -7.1657976299272005E-009
   3.8577777777777778     
  -7.1111111111111738     
  -2.7003073294450643E-011
   1.4436661005633292E-008
   3.8399999999999999     
  -7.1111111111110379     
   8.1271884247799152E-011
  -2.2159136962202009E-008
   3.8222222222222224     
  -7.1111111111110468     
  -8.4921642968716056E-011
   1.7356467982366819E-008
   3.8044444444444445     
  -7.1111111111111462     
   4.5251866899035204E-011
  -1.8845025536861310E-008
   3.7866666666666666     
  -7.1111111111112733     
  -9.6085824627424748E-011
   3.2728312772019492E-008
   3.7688888888888887     
  -7.1111111111111400     
   1.4937652116271620E-010
  -3.3055873334690032E-008
   3.7511111111111113     
  -7.1111111111110130     
  -9.8542528847459244E-011
   1.7356440312873349E-008
   3.7333333333333334     
  -7.1111111111111800     
   3.1630773499090982E-011
  -7.9481784863994137E-009
   3.7155555555555555     
  -7.1111111111111711     
  -2.7980565148904679E-011
   1.4436273632724308E-008
   3.6977777777777776     
  -7.1111111111110406     
   8.0291487096527738E-011
  -2.1375206614093858E-008
   3.6800000000000002     
  -7.1111111111110397     
  -8.0022562509176355E-011
   1.4221133962843209E-008
   3.6622222222222223     
  -7.1111111111111729     
   2.6635942212147818E-011
  -7.0876198068750272E-009
   3.6444444444444444     
  -7.1111111111111729     
  -2.6521206339414934E-011
   1.4129345264656900E-008
   3.6266666666666665     
  -7.1111111111110406     
   7.9448883145511903E-011
  -2.1008051821348604E-008
   3.6088888888888890     
  -7.1111111111110370     
  -7.8111505514602771E-011
   1.3059443159929605E-008
   3.5911111111111111     
  -7.1111111111111827     
   1.9834318184869354E-011
  -2.8080113879658614E-009
   3.5733333333333333     
  -7.1111111111111365     
  -1.2257672248746255E-012
  -1.8273976080661616E-009
   3.5555555555555554     
  -7.1111111111111764     
  -1.4931249285370850E-011
   1.3243989857575396E-008
   3.5377777777777779     
  -7.1111111111110032     
   8.4398674646442512E-011
  -3.2106016503862632E-008
   3.5200000000000000     
  -7.1111111111111827     
  -1.5639644913253280E-010
   4.2420500016044908E-008
   3.5022222222222221     
  -7.1111111111111693     
   1.6175730098779723E-010
  -3.6394697988073974E-008
   3.4844444444444442     
  -7.1111111111110432     
  -1.1120293392276389E-010
   3.0398715794421704E-008
   3.4666666666666668     
  -7.1111111111110290     
   1.1678743453539402E-010
  -4.0862298478177873E-008
   3.4488888888888889     
  -7.1111111111112111     
  -1.8967980405094711E-010
   6.0290901976461493E-008
   3.4311111111111110     
  -7.1111111111110290     
   2.6250196077250446E-010
  -7.0698314425018438E-008
   3.4133333333333336     
  -7.1111111111110423     
  -2.6773539741514607E-010
   6.4477651290574965E-008
   3.3955555555555557     
  -7.1111111111111720     
   2.1584698726415582E-010
  -5.7609295734630816E-008
   3.3777777777777778     
  -7.1111111111111729     
  -2.1622273074558526E-010
   6.4778246075718477E-008
   3.3599999999999999     
  -7.1111111111110397     
   2.6961411482229301E-010
  -7.1900693565592408E-008
   3.3422222222222224     
  -7.1111111111110397     
  -2.6964108691966249E-010
   6.4799823753614085E-008
   3.3244444444444445     
  -7.1111111111111729     
   2.1635759123243282E-010
  -5.7695606446213287E-008
   3.3066666666666666     
  -7.1111111111111729     
  -2.1635945711417683E-010
   6.4801316459009279E-008
   3.2888888888888888     
  -7.1111111111110397     
   2.6965041632838241E-010
  -7.1906664387173131E-008
   3.2711111111111113     
  -7.1111111111110397     
  -2.6964956657542857E-010
   6.4800636656646201E-008
   3.2533333333333334     
  -7.1111111111111729     
   2.1635520834940757E-010
  -5.7692887236760962E-008
   3.2355555555555555     
  -7.1111111111111729     
  -2.1634144592630965E-010
   6.4789626718167876E-008
   3.2177777777777776     
  -7.1111111111110397     
   2.6958075445993896E-010
  -7.1862624633259817E-008
   3.2000000000000002     
  -7.1111111111110397     
  -2.6938893028952203E-010
   6.4636167381834321E-008
   3.1822222222222223     
  -7.1111111111111747     
   2.1538232507422499E-010
  -5.7079049891426801E-008
   3.1644444444444444     
  -7.1111111111111676     
  -2.1271054911148591E-010
   6.2498746611642956E-008
   3.1466666666666665     
  -7.1111111111110592     
   2.5603005047582625E-010
  -6.3312941552494819E-008
   3.1288888888888891     
  -7.1111111111109659     
  -2.1881701116789591E-010
   3.2728315165297399E-008
   3.1111111111111112     
  -7.1111111111114464     
   2.6645352571829355E-011
   1.1412033107833469E-008
   3.0933333333333333     
  -7.1111111111110992     
   1.1223560088057854E-010
  -2.7785804810509517E-008
   3.0755555555555554     
  -7.1111111111110592     
  -9.6157935198247674E-011
   2.6971609992373434E-008
   3.0577777777777779     
  -7.1111111111110343     
   1.0612913974454877E-010
  -3.5762768447550034E-008
   3.0400000000000000     
  -7.1111111111111747     
  -1.6209162361208265E-010
   4.3319887655997273E-008
   3.0222222222222221     
  -7.1111111111111729     
   1.6280753380788995E-010
  -3.6335496604195841E-008
   3.0044444444444443     
  -7.1111111111110397     
  -1.0970869072358512E-010
   2.9262522618956785E-008
   2.9866666666666668     
  -7.1111111111110397     
   1.0976022891858608E-010
  -3.6376727160196593E-008
   2.9688888888888889     
  -7.1111111111111729     
  -1.6306522478289470E-010
   4.3484809880000321E-008
   2.9511111111111110     
  -7.1111111111111729     
   1.6307084931710073E-010
  -3.6381226787561413E-008
   2.9333333333333331     
  -7.1111111111110397     
  -1.0978835158961618E-010
   2.9280521128416040E-008
   2.9155555555555557     
  -7.1111111111110397     
   1.0981555687349945E-010
  -3.6402991014668042E-008
   2.8977777777777778     
  -7.1111111111111729     
  -1.6320687573651721E-010
   4.3571866788426875E-008
   2.8799999999999999     
  -7.1111111111111720     
   1.6358212517667738E-010
  -3.6703190566796169E-008
   2.8622222222222220     
  -7.1111111111110423     
  -1.1169180407430026E-010
   3.0481319336928583E-008
   2.8444444444444446     
  -7.1111111111110290     
   1.1691809095265928E-010
  -4.0884220069483186E-008
   2.8266666666666667     
  -7.1111111111112111     
  -1.8971355956847171E-010
   6.0295984799175858E-008
   2.8088888888888888     
  -7.1111111111110290     
   2.6250632642533769E-010
  -7.0696724124570613E-008
   2.7911111111111113     
  -7.1111111111110423     
  -2.6771910450895418E-010
   6.4466207266069248E-008
   2.7733333333333334     
  -7.1111111111111720     
   2.1577744998655482E-010
  -5.7565109937055726E-008
   2.7555555555555555     
  -7.1111111111111729     
  -2.1596087454137309E-010
   6.4612946909923873E-008
   2.7377777777777776     
  -7.1111111111110414     
   2.6863622728304563E-010
  -7.1283682699989116E-008
   2.7200000000000002     
  -7.1111111111110343     
  -2.6599139296688512E-010
   6.2497079456995400E-008
   2.7022222222222223     
  -7.1111111111111924     
   2.0273670296057037E-010
  -4.9101640125342304E-008
   2.6844444444444444     
  -7.1111111111110992     
  -1.6552559797950541E-010
   3.2728195472142127E-008
   2.6666666666666665     
  -7.1111111111113132     
   7.9935868061555321E-011
  -2.7987895466982729E-009
   2.6488888888888891     
  -7.1111111111109659     
   5.8944946461318735E-011
  -2.7785813360036772E-008
   2.6311111111111112     
  -7.1111111111111924     
  -1.4944865373896188E-010
   4.1182466845014184E-008
   2.6133333333333333     
  -7.1111111111111676     
   1.5941984759863787E-010
  -3.5762768447777211E-008
   2.5955555555555554     
  -7.1111111111110414     
  -1.0880091575969738E-010
   2.9109030804265221E-008
   2.5777777777777779     
  -7.1111111111110397     
   1.0951681527228713E-010
  -3.6335488057848993E-008
   2.5600000000000001     
  -7.1111111111111729     
  -1.6299934516158661E-010
   4.3473345285301465E-008
   2.5422222222222222     
  -7.1111111111111729     
   1.6305074447816740E-010
  -3.6376607511113623E-008
   2.5244444444444443     
  -7.1111111111110397     
  -1.0977381185519102E-010
   2.9273508617323723E-008
   2.5066666666666668     
  -7.1111111111110397     
   1.0977750277473223E-010
  -3.6379560246746578E-008
   2.4888888888888889     
  -7.1111111111111729     
  -1.6306919907587340E-010
   4.3485156227833280E-008
   2.4711111111111110     
  -7.1111111111111729     
   1.6306947263286926E-010
  -3.6379779092343272E-008
   2.4533333333333331     
  -7.1111111111110397     
  -1.0977887055971159E-010
   2.9274383999710511E-008
   2.4355555555555557     
  -7.1111111111110397     
   1.0977900943811259E-010
  -3.6379890195064081E-008
   2.4177777777777778     
  -7.1111111111111729     
  -1.6307016702487429E-010
   4.3485600638716511E-008
   2.3999999999999999     
  -7.1111111111111729     
   1.6307183776549259E-010
  -3.6381226787558713E-008
   2.3822222222222220     
  -7.1111111111110397     
  -1.0978736314120405E-010
   2.9279730369689047E-008
   2.3644444444444446     
  -7.1111111111110397     
   1.0981061463145912E-010
  -3.6399827979762755E-008
   2.3466666666666667     
  -7.1111111111111729     
  -1.6318809521676787E-010
   4.3560005407532696E-008
   2.3288888888888888     
  -7.1111111111111720     
   1.6351194533972041E-010
  -3.6658908078124749E-008
   2.3111111111111109     
  -7.1111111111110423     
  -1.1142986524622158E-010
   3.0316050763137068E-008
   2.2933333333333334     
  -7.1111111111110308     
   1.1594051547730156E-010
  -4.0267428262988579E-008
   2.2755555555555556     
  -7.1111111111112058     
  -1.8606519649511976E-010
   5.7994086146988828E-008
   2.2577777777777777     
  -7.1111111111110494     
   2.4889044960728721E-010
  -6.2105921322317548E-008
   2.2400000000000002     
  -7.1111111111109686     
  -2.1690396031010516E-010
   3.2404894709242118E-008
   2.2222222222222223     
  -7.1111111111114456     
   2.6132750009205553E-011
   1.1498694701877240E-008
   2.2044444444444444     
  -7.1111111111111001     
   1.1237296027328302E-010
  -2.7809030730629319E-008
   2.1866666666666665     
  -7.1111111111110592     
  -9.6194770206441721E-011
   2.6977852078808863E-008
   2.1688888888888891     
  -7.1111111111110343     
   1.0613912038462044E-010
  -3.5764510873171933E-008
   2.1511111111111112     
  -7.1111111111111747     
  -1.6209471116417523E-010
   4.3320615272049428E-008
   2.1333333333333333     
  -7.1111111111111729     
   1.6280990337618857E-010
  -3.6336664642782567E-008
   2.1155555555555554     
  -7.1111111111110397     
  -1.0971508144468701E-010
   2.9266467157251553E-008
   2.0977777777777780     
  -7.1111111111110397     
   1.0978342223469498E-010
  -3.6391337274788939E-008
   2.0800000000000001     
  -7.1111111111111729     
  -1.6315160732622835E-010
   4.3539305800074895E-008
   2.0622222222222222     
  -7.1111111111111720     
   1.6339318617432641E-010
  -3.6584600353267377E-008
   2.0444444444444443     
  -7.1111111111110414     
  -1.1099131647518524E-010
   3.0039519471165364E-008
   2.0266666666666668     
  -7.1111111111110334     
   1.1430507955855019E-010
  -3.9235610819959216E-008
   2.0088888888888889     
  -7.1111111111111969     
  -1.7996200159115068E-010
   5.4143347666842793E-008
   1.9911111111111111     
  -7.1111111111110823     
   2.2611310591016165E-010
  -6.1945639559965003E-008
   1.9733333333333334     
  -7.1111111111111125     
  -2.3847919078958654E-010
   6.4036215570383150E-008
   1.9555555555555555     
  -7.1111111111111045     
   2.4179242598827683E-010
  -6.4596227718917091E-008
   1.9377777777777778     
  -7.1111111111111072     
  -2.4267928190361249E-010
   6.4745700302651714E-008
   1.9199999999999999     
  -7.1111111111111063     
   2.4291347036626502E-010
  -6.4783578489039089E-008
   1.9022222222222223     
  -7.1111111111111063     
  -2.4296336830153937E-010
   6.4785618650871233E-008
   1.8844444444444444     
  -7.1111111111111063     
   2.4292877157998457E-010
  -6.4755901111795219E-008
   1.8666666666666667     
  -7.1111111111111063     
  -2.4274048675849077E-010
   6.4634990793676197E-008
   1.8488888888888888     
  -7.1111111111111081     
   2.4202194419407032E-010
  -6.4181067060258892E-008
   1.8311111111111111     
  -7.1111111111111009     
  -2.3933605875788243E-010
   6.2486282444725780E-008
   1.8133333333333332     
  -7.1111111111111258     
   2.2931105957755103E-010
  -5.6161067715994119E-008
   1.7955555555555556     
  -7.1111111111110326     
  -1.9189694829241455E-010
   3.2554993416615323E-008
   1.7777777777777777     
  -7.1111111111113816     
   5.2265502332195119E-011
   4.9534462660609413E-009
   1.7600000000000000     
  -7.1111111111110272     
   8.9416349327651390E-011
  -3.0199845125141911E-008
   1.7422222222222221     
  -7.1111111111111462     
  -1.3708248911091819E-010
   4.3086358092676053E-008
   1.7244444444444444     
  -7.1111111111110237     
   1.8606519658414534E-010
  -5.5175156388520486E-008
   1.7066666666666668     
  -7.1111111111111285     
  -2.2774847632976787E-010
   6.2222127173972941E-008
   1.6888888888888889     
  -7.1111111111111001     
   2.3891747747501922E-010
  -6.4110357304721143E-008
   1.6711111111111112     
  -7.1111111111111081     
  -2.4191020231040050E-010
   6.4616307042278078E-008
   1.6533333333333333     
  -7.1111111111111063     
   2.4271210050667473E-010
  -6.4751875861740503E-008
   1.6355555555555557     
  -7.1111111111111063     
  -2.4292696845639035E-010
   6.4788201402050540E-008
   1.6177777777777778     
  -7.1111111111111063     
   2.4298454205897841E-010
  -6.4797934743810992E-008
   1.6000000000000001     
  -7.1111111111111063     
  -2.4299996851961518E-010
   6.4800542570559956E-008
   1.5822222222222222     
  -7.1111111111111063     
   2.4300410075957416E-010
  -6.4801240535778153E-008
   1.5644444444444445     
  -7.1111111111111063     
  -2.4300520325877330E-010
   6.4801424569919265E-008
   1.5466666666666666     
  -7.1111111111111063     
   2.4300548101561085E-010
  -6.4801462741248214E-008
   1.5288888888888890     
  -7.1111111111111063     
  -2.4300548954376196E-010
   6.4801431392440172E-008
   1.5111111111111111     
  -7.1111111111111063     
   2.4300524589952892E-010
  -6.4801267825861797E-008
   1.4933333333333334     
  -7.1111111111111063     
  -2.4300426279444575E-010
   6.4800644908373609E-008
   1.4755555555555555     
  -7.1111111111111063     
   2.4300057401834596E-010
  -6.4798316804981947E-008
   1.4577777777777778     
  -7.1111111111111063     
  -2.4298680201902992E-010
   6.4789627308920761E-008
   1.4399999999999999     
  -7.1111111111111063     
   2.4293540279786550E-010
  -6.4757197428050431E-008
   1.4222222222222223     
  -7.1111111111111063     
  -2.4274357791252401E-010
   6.4636167400647571E-008
   1.4044444444444444     
  -7.1111111111111081     
   2.4202767759232239E-010
  -6.4184477171889174E-008
   1.3866666666666667     
  -7.1111111111111009     
  -2.3935590119685753E-010
   6.2498746284275561E-008
   1.3688888888888888     
  -7.1111111111111258     
   2.2938469593519922E-010
  -5.6207512962562894E-008
   1.3511111111111112     
  -7.1111111111110326     
  -1.9217165128403224E-010
   3.2728310563340675E-008
   1.3333333333333333     
  -7.1111111111113798     
   5.3290677941017597E-011
   4.3066229257283030E-009
   1.3155555555555556     
  -7.1111111111110326     
   8.5590349883979176E-011
  -2.7785868910536866E-008
   1.2977777777777777     
  -7.1111111111111258     
  -1.2280366694505213E-010
   3.4077276574587973E-008
   1.2800000000000000     
  -7.1111111111111009     
   1.3277590736435225E-010
  -3.5763661245976571E-008
   1.2622222222222221     
  -7.1111111111111081     
  -1.3545155198047825E-010
   3.6217792267488896E-008
   1.2444444444444445     
  -7.1111111111111063     
   1.3618189002568270E-010
  -3.6347931682140081E-008
   1.2266666666666666     
  -7.1111111111111063     
  -1.3642759759037425E-010
   3.6414358319242158E-008
   1.2088888888888889     
  -7.1111111111111063     
   1.3668008980393609E-010
  -3.6549925452989553E-008
   1.1911111111111110     
  -7.1111111111111081     
  -1.3744435109349186E-010
   3.7025767350886792E-008
   1.1733333333333333     
  -7.1111111111111009     
   1.4024890403815313E-010
  -3.8793567808718478E-008
   1.1555555555555554     
  -7.1111111111111267     
  -1.5070285452724214E-010
   4.5388927742158367E-008
   1.1377777777777778     
  -7.1111111111110290     
   1.8971410353893832E-010
  -5.5791712302872659E-008
   1.1200000000000001     
  -7.1111111111111267     
  -2.2872373873261628E-010
   6.2385781181899478E-008
   1.1022222222222222     
  -7.1111111111111009     
   2.3916962013161982E-010
  -6.4148417422075092E-008
   1.0844444444444445     
  -7.1111111111111081     
  -2.4194351053395451E-010
   6.4604893503767337E-008
   1.0666666666666667     
  -7.1111111111111063     
   2.4259319074429017E-010
  -6.4668161590343579E-008
   1.0488888888888890     
  -7.1111111111111054     
  -2.4241802118329789E-010
   6.4464757854973531E-008
   1.0311111111111111     
  -7.1111111111111089     
   2.4106766272899327E-010
  -6.3587874826899920E-008
   1.0133333333333334     
  -7.1111111111110956     
  -2.3584139847276715E-010
   6.0283746449992451E-008
  0.99555555555555553     
  -7.1111111111111445     
   2.1628669990216663E-010
  -5.5049543328020864E-008
  0.97777777777777775     
  -7.1111111111110956     
  -1.9658487505799943E-010
   5.1627713932259360E-008
  0.95999999999999996     
  -7.1111111111111107     
   1.9062297943393751E-010
  -5.0280026828771525E-008
  0.94222222222222218     
  -7.1111111111111001     
  -1.8647722178185763E-010
   4.8311107810595310E-008
  0.92444444444444440     
  -7.1111111111111267     
   1.7585608679759945E-010
  -4.1783118841365359E-008
  0.90666666666666662     
  -7.1111111111110308     
  -1.3751730451264798E-010
   1.7640081982632811E-008
  0.88888888888888884     
  -7.1111111111113878     
  -5.2166896429047180E-012
   2.1813433696956676E-008
  0.87111111111111106     
  -7.1111111111110050     
   1.5838406308426688E-010
  -4.7197746626735548E-008
  0.85333333333333339     
  -7.1111111111110974     
  -1.9559903661625789E-010
   5.1585412522550786E-008
  0.83555555555555561     
  -7.1111111111111089     
   1.9129155730286479E-010
  -5.0857190533621874E-008
  0.81777777777777783     
  -7.1111111111111054     
  -1.9013737169930810E-010
   5.0662064039705412E-008
  0.80000000000000004     
  -7.1111111111111063     
   1.8982810859847437E-010
  -5.0609780052954922E-008
  0.78222222222222226     
  -7.1111111111111063     
  -1.8974524179869629E-010
   5.0595770599882932E-008
  0.76444444444444448     
  -7.1111111111111063     
   1.8972303770041757E-010
  -5.0592016774331943E-008
  0.74666666666666670     
  -7.1111111111111063     
  -1.8971708810708077E-010
   5.0591010925213509E-008
  0.72888888888888892     
  -7.1111111111111063     
   1.8971549383201243E-010
  -5.0590741354277247E-008
  0.71111111111111114     
  -7.1111111111111063     
  -1.8971506632507570E-010
   5.0590668919664149E-008
  0.69333333333333336     
  -7.1111111111111063     
   1.8971495057239728E-010
  -5.0590648752134506E-008
  0.67555555555555558     
  -7.1111111111111063     
  -1.8971491506862025E-010
   5.0590640516642522E-008
  0.65777777777777779     
  -7.1111111111111063     
   1.8971488880619053E-010
  -5.0590627742190719E-008
  0.64000000000000001     
  -7.1111111111111063     
  -1.8971481926024868E-010
   5.0590584879889024E-008
  0.62222222222222223     
  -7.1111111111111063     
   1.8971456733891096E-010
  -5.0590426205120538E-008
  0.60444444444444445     
  -7.1111111111111063     
  -1.8971362919950185E-010
   5.0589834368361769E-008
  0.58666666666666667     
  -7.1111111111111063     
   1.8971012856320335E-010
  -5.0587625696081716E-008
  0.56888888888888889     
  -7.1111111111111063     
  -1.8969706415741827E-010
   5.0579382843733723E-008
  0.55111111111111111     
  -7.1111111111111063     
   1.8964830717057656E-010
  -5.0548620106608344E-008
  0.53333333333333333     
  -7.1111111111111063     
  -1.8946634362899479E-010
   5.0433812010468315E-008
  0.51555555555555554     
  -7.1111111111111081     
   1.8878724644950949E-010
  -5.0005342363020117E-008
  0.49777777777777776     
  -7.1111111111111009     
  -1.8625282127315003E-010
   4.8406271869380642E-008
  0.47999999999999998     
  -7.1111111111111249     
   1.7679421774719707E-010
  -4.2438459542258088E-008
  0.46222222222222220     
  -7.1111111111110370     
  -1.4149422881974594E-010
   2.0166280727418531E-008
  0.44444444444444442     
  -7.1111111111113656     
   9.7528766358898174E-012
   1.5916693097507161E-008
  0.42666666666666669     
  -7.1111111111110192     
   1.2912807486719099E-010
  -4.0347837688925906E-008
  0.40888888888888891     
  -7.1111111111111294     
  -1.7348070779976030E-010
   4.7846085764763510E-008
  0.39111111111111113     
  -7.1111111111111001     
   1.8536493543595836E-010
  -4.9855219797883899E-008
  0.37333333333333335     
  -7.1111111111111081     
  -1.8854921304817956E-010
   5.0393507854540603E-008
  0.35555555555555557     
  -7.1111111111111054     
   1.8940209586086691E-010
  -5.0537526048033743E-008
  0.33777777777777779     
  -7.1111111111111063     
  -1.8962934949939492E-010
   5.0575310765363011E-008
  0.32000000000000001     
  -7.1111111111111063     
   1.8968548124081959E-010
  -5.0582431441173489E-008
  0.30222222222222223     
  -7.1111111111111063     
  -1.8968275456799033E-010
   5.0573129427099599E-008
  0.28444444444444444     
  -7.1111111111111063     
   1.8961571613524852E-010
  -5.0528800694980042E-008
  0.26666666666666666     
  -7.1111111111111054     
  -1.8935028907711053E-010
   5.0360787780589200E-008
  0.24888888888888888     
  -7.1111111111111081     
   1.8835561927730046E-010
  -4.9733064855131992E-008
  0.23111111111111110     
  -7.1111111111110992     
  -1.8464236713619810E-010
   4.9237597180683551E-008
  0.21333333333333335     
  -7.1111111111110992     
   1.8463961171892067E-010
  -4.9730860521310033E-008
  0.19555555555555557     
  -7.1111111111111081     
  -1.8834184219091322E-010
   5.0351970445301397E-008
  0.17777777777777778     
  -7.1111111111111054     
   1.8929793614883919E-010
  -5.0495735687650750E-008
  0.16000000000000000     
  -7.1111111111111063     
  -1.8942008150855022E-010
   5.0449686733070240E-008
  0.14222222222222222     
  -7.1111111111111072     
   1.8895256898946852E-010
  -5.0121725672385387E-008
  0.12444444444444444     
  -7.1111111111111027     
  -1.8696037355343059E-010
   4.9850690214304042E-008
  0.10666666666666667     
  -7.1111111111111027     
   1.8691980305384179E-010
  -5.0089269272714323E-008
   8.8888888888888892E-002
  -7.1111111111111072     
  -1.8874971649152433E-010
   5.0319861134385994E-008
   7.1111111111111111E-002
  -7.1111111111111072     
   1.8864924201636254E-010
  -4.9582564051128849E-008
   5.3333333333333337E-002
  -7.1111111111110938     
  -1.8321998836711241E-010
   4.5976458214985672E-008
   3.5555555555555556E-002
  -7.1111111111111480     
   1.6160344824527279E-010
  -3.2573549047961973E-008
   1.7777777777777778E-002
  -7.1111111111109508     
  -8.2698169614447626E-011
  -1.6863547595373138E-008
   0.0000000000000000     
  -7.1111111111116800     
  -2.0917477657974347E-010
  -1.6863547595373138E-008
   1867.0276151078892     
  -41635.068261920285     
   4193964172.6426892     
  -765487348251314.88     
   1866.9894085164517     
  -35543.601961388857     
   1897502127.8887446     
  -868810530672905.62     
   1866.9865279828118     
  -35252.017185551696     
   1685383800.1620431     
  -315972518695932.25     
   1866.9834384390242     
  -34962.711747906433     
   1601961563.3444633     
  -381876288707370.25     
   1866.9801252895215     
  -34668.176875464720     
   1492934425.3798349     
  -308288447434117.56     
   1866.9765729606304     
  -34370.687598030010     
   1397753796.6603012     
  -274874832789313.12     
   1866.9727648380615     
  -34069.793385119439     
   1305982747.4722219     
  -238092645236956.00     
   1866.9686832006309     
  -33765.800677556901     
   1220022808.4204674     
  -207609554944573.03     
   1866.9643091500045     
  -33458.803361197024     
   1138968359.7054865     
  -180494321890552.66     
   1866.9596225362450     
  -33148.952687849312     
   1062765290.5936134     
  -156877640066350.06     
   1866.9546018789279     
  -32836.382127150348     
   991142808.65096331     
  -136221235417902.41     
   1866.9492242835897     
  -32521.228282792745     
   923889673.64357901     
  -118199577090909.17     
   1866.9434653532469     
  -32203.625081349470     
   860784779.59667516     
  -102486434059516.66     
   1866.9372990947256     
  -31883.705378205355     
   801615960.48446929     
  -88800688083356.203     
   1866.9306978195204     
  -31561.600520221404     
   746176084.46769357     
  -76891192768440.688     
   1866.9236320388900     
  -31237.440463844552     
   694264782.97796106     
  -66536460029342.906     
   1866.9160703528867     
  -30911.353740217237     
   645688485.35903955     
  -57540879157846.141     
   1866.9079793329984     
  -30583.467471091477     
   600260799.61746907     
  -49732133382006.750     
   1866.8993233980691     
  -30253.907363148901     
   557802694.34687853     
  -42958692778641.055     
   1866.8900646831514     
  -29922.797706457037     
   518142578.60847133     
  -37087481570414.555     
   1866.8801629009249     
  -29590.261379238771     
   481116334.21183437     
  -32001774272741.363     
   1866.8695751953001     
  -29256.419846766843     
   446567310.66025782     
  -27599361933175.918     
   1866.8582559868130     
  -28921.393160564039     
   414346225.56623352     
  -23790823411266.402     
   1866.8461568093956     
  -28585.299961419223     
   384311062.53819764     
  -20498029799304.984     
   1866.8332261380904     
  -28248.257479174776     
   356326917.66859710     
  -17652783787985.750     
   1866.8194092072624     
  -27910.381530624036     
   330265830.89145458     
  -15195636677199.307     
   1866.8046478188403     
  -27571.786523996110     
   306006566.84150946     
  -13074782574213.551     
   1866.7888801400966     
  -27232.585458768302     
   283434434.07557523     
  -11245153319960.391     
   1866.7720404904683     
  -26892.889923665058     
   262441028.22675359     
  -9667548986356.9824     
   1866.7540591168849     
  -26552.810100630435     
   242924017.44442472     
  -8307917992389.2412     
   1866.7348619570619     
  -26212.454764771443     
   224786889.28755027     
  -7136692720751.0762     
   1866.7143703901882     
  -25871.931283872480     
   207938719.94759429     
  -6128230139471.9941     
   1866.6925009744248     
  -25531.345620360466     
   192293913.75918499     
  -5260293906434.1445     
   1866.6691651705946     
  -25190.802332735497     
   177771977.33757937     
  -4513626468741.8760     
   1866.6442690514386     
  -24850.404574902186     
   164297263.93808997     
  -3871552198544.9438     
   1866.6177129957739     
  -24510.254098651847     
   151798748.23282653     
  -3319646404213.4619     
   1866.5893913668790     
  -24170.451253504125     
   140209785.98494697     
  -2845434826785.7891     
   1866.5591921743965     
  -23831.094988996087     
   129467894.41706124     
  -2438138903796.8779     
   1866.5269967190268     
  -23492.282854744837     
   119514528.60635005     
  -2088448787534.8674     
   1866.4926792192557     
  -23154.111002209338     
   110294871.87435101     
  -1788328567645.3806     
   1866.4561064193358     
  -22816.674185256947     
   101757629.01711912     
  -1530845024385.5120     
   1866.4171371777122     
  -22480.065762313432     
   93854829.789934903     
  -1310019402527.5293     
   1866.3756220350574     
  -22144.377696777163     
   86541639.906748444     
  -1120698806984.6963     
   1866.3314027610525     
  -21809.700558760513     
   79776178.335693523     
  -958443799422.34753     
   1866.2843118790181     
  -21476.123526784784     
   73519345.182528868     
  -819431690831.41663     
   1866.2341721674757     
  -21143.734388264431     
   67734655.344901845     
  -700372230032.75049     
   1866.1807961376810     
  -20812.619542043434     
   62388080.632107869     
  -598434526072.10083     
   1866.1239854861424     
  -20482.863999200352     
   57447900.735845402     
  -511184205716.08203     
   1866.0635305211056     
  -20154.551384538045     
   52884559.462071553     
  -436528472570.10461     
   1865.9992095619421     
  -19827.763938902503     
   48670530.673111349     
  -372669059361.21838     
   1865.9307883103502     
  -19502.582520078853     
   44780189.767105766     
  -318061309442.20984     
   1865.8580191922326     
  -19179.086604758209     
   41189692.792004809     
  -271378936138.06390     
   1865.7806406690727     
  -18857.354290234925     
   37876861.968621895     
  -231483562800.35071     
   1865.6983765175864     
  -18537.462296142519     
   34821077.770203799     
  -197398464310.14374     
   1865.6109350763802     
  -18219.485966201271     
   32003177.020827882     
  -168285902794.17795     
   1865.5180084582878     
  -17903.499270122764     
   29405356.997745898     
  -143427602165.44067     
   1865.4192717270068     
  -17589.574805311884     
   27011085.139590412     
  -122207925226.48660     
   1865.3143820365904     
  -17277.783798649329     
   24805014.096603062     
  -104099384155.47968     
   1865.2029777322794     
  -16968.196108689754     
   22772901.895277821     
  -88650159264.427399     
   1865.0846774110862     
  -16660.880227304468     
   20901537.150268819     
  -75473384001.360168     
   1864.9590789404601     
  -16355.903281518640     
   19178668.588343151     
  -64237899250.229416     
   1864.8257584332616     
  -16053.331035622581     
   17592939.279101156     
  -54660329871.227524     
   1864.6842691771783     
  -15753.227892965459     
   16133824.783945352     
  -46498258385.446556     
   1864.5341405165896     
  -15455.656897865880     
   14791575.409826539     
  -39544373303.913666     
   1864.3748766847623     
  -15160.679737454682     
   13557162.028326530     
  -33621434498.096149     
   1864.2059555841031     
  -14868.356743654715     
   12422225.529159414     
  -28577958761.055054     
   1864.0268275120329     
  -14578.746894897653     
   11379029.490847435     
  -24284513494.456940     
   1863.8369138298542     
  -14291.907818019410     
   10420416.011561822     
  -20630539324.708202     
   1863.6356055717688     
  -14007.895789991351     
   9539764.4580589607     
  -17521625263.304691     
   1863.4222619909610     
  -13726.765739667144     
   8730952.9685562178     
  -14877172724.128323     
   1863.1962090393840     
  -13448.571249427428     
   7988322.5581187829     
  -12628394444.280413     
   1862.9567377775759     
  -13173.364556767718     
   7306643.6403256617     
  -10716599768.629061     
   1862.7031027104749     
  -12901.196555909542     
   6681084.8431700477     
  -9091726501.9371662     
   1862.4345200448026     
  -12632.116799161804     
   6107183.9676697049     
  -7711084446.2607698     
   1862.1501658631278     
  -12366.173498332821     
   5580820.9309323858     
  -6538279354.7189121     
   1861.8491742092003     
  -12103.413526024209     
   5098192.6166590936     
  -5542293232.8425627     
   1861.5306350785668     
  -11843.882416778397     
   4655789.4524024306     
  -4696696986.1240597     
   1861.1935923078022     
  -11587.624368170138     
   4250373.6555032916     
  -3978977831.4193807     
   1860.8370413549512     
  -11334.682241732087     
   3878958.9931074502     
  -3369963955.3333011     
   1860.4599269629066     
  -11085.097563875575     
   3538791.9924275577     
  -2853333140.4896274     
   1860.0611406964970     
  -10838.910526537225     
   3227334.4835142181     
  -2415192948.1114321     
   1859.6395183429627     
  -10596.159987831019     
   2942247.3894592109     
  -2043722104.4633679     
   1859.1938371642602     
  -10356.883472556779     
   2681375.6899667676     
  -1728864455.5823140     
   1858.7228129882546     
  -10121.117172546012     
   2442734.4642851460     
  -1462067650.5277548     
   1858.2250971242806     
  -9888.8959469719830     
   2224495.9514400894     
  -1236060207.6437290     
   1857.6992730867898     
  -9660.2533224943290     
   2024977.5525445174     
  -1044661334.3756586     
   1857.1438531088088     
  -9435.2214933318392     
   1842630.7105656131     
  -882618733.81255770     
   1856.5572744246856     
  -9213.8313213622278     
   1676030.6070392767     
  -745470276.57219887     
   1855.9378952990869     
  -8996.1123357676661     
   1523866.6275346603     
  -629426315.03890586     
   1855.2839907763673     
  -8782.0927341561237     
   1384933.4969407432     
  -531268611.69416559     
   1854.5937481212541     
  -8571.7993778850614     
   1258123.2104387132     
  -448266896.61470830     
   1853.8652619182130     
  -8365.2578099101720     
   1142417.0733801629     
  -378098935.79487020     
   1853.0965287928582     
  -8162.4921853943615     
   1036880.1131350072     
  -318811943.35802871     
   1852.2854417142712     
  -7963.5255416080272     
   940649.53192356788     
  -268691836.55334944     
   1851.4297838320683     
  -7768.3787506319977     
   852946.94613059144     
  -226477150.90638638     
   1850.5272217964207     
  -7577.0745893888698     
   773007.39241540420     
  -190460949.63803127     
   1849.5752985029217     
  -7389.6219334754242     
   700309.35746748745     
  -161314471.49370524     
   1848.5714251971590     
  -7206.0771591593830     
   633725.42269018549     
  -132572110.00604609     
   1847.5128728659563     
  -7026.3056421381289     
   574551.86308319261     
  -122122197.31715851     
   1846.3967628334547     
  -6850.9081946846236     
   515606.51500135160     
  -67505611.731556594     
   1845.2200564703646     
  -6677.6224515236891     
   480371.52082792146     
  -173620349.87687084     
   1843.9795439137470     
  -6515.3012424639264     
   382374.16583021451     
  -30903920.301958870     
   1829.5982555893079     
  -5182.8789189745830     
   150594.76356552300     
  -7694439.2411412625     
   1817.4620499510131     
  -4574.1758369183663     
   92886.469256963552     
  -4453050.1664211620     
   1806.5375718827229     
  -4193.2381812539461     
   59488.593008804826     
  -2231905.5947790756     
   1796.3914066109746     
  -3937.6434461120293     
   42749.301047961759     
  -1463740.0268683785     
   1786.7916101893245     
  -3751.3420663760025     
   31771.250846448922     
  -960042.85938124440     
   1777.5968246714970     
  -3610.4866157571560     
   24570.929401089583     
  -684116.03569878382     
   1768.7134871278031     
  -3500.4591444210605     
   19440.059133348710     
  -501450.36969367781     
   1760.0760044743074     
  -3412.6610431860736     
   15679.181360646126     
  -380855.02778013400     
   1751.6363958900372     
  -3341.4061681537200     
   12822.768652295119     
  -296129.91201261024     
   1743.3583957438545     
  -3282.8447607424810     
   10601.794312200544     
  -235149.73417450977     
   1735.2138708418531     
  -3234.2448466972505     
   8838.1713058917212     
  -189909.76222614627     
   1727.1805299557370     
  -3193.6147982095322     
   7413.8480891956224     
  -155614.64523507463     
   1719.2403980319389     
  -3159.4633323617118     
   6246.7382499325613     
  -129095.49176118259     
   1711.3787646980379     
  -3130.6501815825709     
   5278.5220617236937     
  -108245.71819942820     
   1703.5834386676204     
  -3106.2871784901918     
   4466.6791752279823     
  -91611.210154681525     
   1695.8442060410814     
  -3085.6714928044521     
   3779.5950990678698     
  -78168.370231166016     
   1688.1524283976546     
  -3068.2391742509471     
   3193.3323223341258     
  -67180.346267734683     
   1680.5007390961314     
  -3053.5321441317965     
   2689.4797253261154     
  -58107.165352783290     
   1672.8828100596265     
  -3041.1742548555308     
   2253.6759851802403     
  -50546.492479199704     
   1665.2931701084501     
  -3030.8536216636144     
   1874.5772915862431     
  -44194.123360087957     
   1657.7270616291860     
  -3022.3093750186849     
   1543.1213663855833     
  -38816.967129801320     
   1650.1803261850678     
  -3015.3215863204409     
   1251.9941129120730     
  -34234.258847275691     
   1642.6493122721779     
  -3009.7035081092667     
   995.23717155750592     
  -30304.265360657831     
   1635.1308002300807     
  -3005.2955272269915     
   767.95518135257191     
  -26914.735729985419     
   1627.6219405891509     
  -3001.9604026151660     
   566.09466337768106     
  -23975.944847005190     
   1620.1202030501208     
  -2999.5794782641588     
   386.27507702514197     
  -21415.560936993152     
   1612.6233339555522     
  -2998.0496446466018     
   225.65836999769323     
  -19174.813680804931     
   1605.1293206022845     
  -2997.2808805531286     
   81.847267391656928     
  -17205.602451738341     
   1597.6363611087845     
  -2997.1942492621401     
  -47.194750996380762     
  -15468.291456424280     
   1590.1428388263814     
  -2997.7202534819303     
  -163.20693691956296     
  -13930.013040185842     
   1582.6473004928671     
  -2998.7974759110316     
  -267.68203472095684     
  -12563.350725768601     
   1575.1484374880174     
  -3000.3714489107442     
  -361.90716516422145     
  -11345.308161254912     
   1567.6450696755182     
  -3002.3937092645892     
  -446.99697637363340     
  -10256.496189088981     
   1560.1361314135015     
  -3004.8210034500025     
  -523.92069779180042     
  -9280.4870996626087     
   1552.6206593929044     
  -3007.6146160720805     
  -593.52435103926996     
  -8403.2980892501237     
   1545.0977820239975     
  -3010.7397996664499     
  -656.54908670864597     
  -7612.9756701468568     
   1537.5667101402946     
  -3014.1652883938086     
  -713.64640423474748     
  -6899.2591932261057     
   1530.0267288283587     
  -3017.8628815248553     
  -765.39084818394326     
  -6253.3068273545550     
   1522.4771902238263     
  -3021.8070852687879     
  -812.29064938910255     
  -5667.4712159836909     
   1514.9175071398579     
  -3025.9748036010333     
  -854.79668350897998     
  -5135.1151206411214     
   1507.3471474154096     
  -3030.3450704270899     
  -893.31004691378848     
  -4650.4586284255265     
   1499.7656288881326     
  -3034.8988167609418     
  -928.18848662697997     
  -4208.4526768177930     
   1492.1725149111157     
  -3039.6186676817674     
  -959.75188170311344     
  -3804.6731380110455     
   1484.5674103446329     
  -3044.4887647116207     
  -988.28693023819619     
  -3435.2325368429060     
   1476.9499579640315     
  -3049.4946099728772     
  -1014.0511742645181     
  -3096.7053520175486     
   1469.3198352332390     
  -3054.6229290695501     
  -1037.2764644046497     
  -2786.0653593496613     
   1461.6767514003914     
  -3059.8615501170611     
  -1058.1719545997721     
  -2500.6323296316373     
   1454.0204448780023     
  -3065.1992967462406     
  -1076.9266970720093     
  -2238.0266243642363     
   1446.3506808751140     
  -3070.6258932308074     
  -1093.7118967547412     
  -1996.1309533160129     
   1438.6672492531361     
  -3076.1318801699558     
  -1108.6828789046112     
  -1773.0567927182149     
   1430.9699625807057     
  -3081.7085393793423     
  -1121.9808048499979     
  -1567.1166229930791     
   1423.2586543660298     
  -3087.3478268402737     
  -1133.7341795224461     
  -1376.7990416920827     
   1415.5331774478220     
  -3093.0423127199174     
  -1144.0601723351365     
  -1200.7479064166080     
   1407.7934025282591     
  -3098.7851276048386     
  -1153.0657816332612     
  -1037.7441940523104     
   1400.0392168333588     
  -3104.5699142166432     
  -1160.8488630886536     
  -886.68983597275201     
   1392.2705228878942     
  -3110.3907839665112     
  -1167.4990368584490     
  -746.59437840739361     
   1384.4872373934604     
  -3116.2422777953984     
  -1173.0984946965045     
  -616.56256368862557     
   1376.6892901995900     
  -3122.1193308169500     
  -1177.7227139241693     
  -495.78412981709289     
   1368.8766233589586     
  -3128.0172403390052     
  -1181.4410948977975     
  -383.52447661079589     
   1361.0491902586980     
  -3133.9316368974305     
  -1184.3175284723784     
  -279.11652625166403     
   1353.2069548207057     
  -3139.8584579746598     
  -1186.4109024192658     
  -181.95386106272036     
   1345.3498907645999     
  -3145.7939241216509     
  -1187.7755563772362     
  -91.484105772042227     
   1337.4779809276292     
  -3151.7345172305204     
  -1188.4616871705266     
  -7.2036981061046328     
   1329.5912166364503     
  -3157.6769607357123     
  -1188.5157149063225     
   71.347143035222814     
   1321.6895971261920     
  -3163.6182015513123     
  -1187.9806113335583     
   144.58881953703425     
   1313.7731290026932     
  -3169.5553935676135     
  -1186.8961951870306     
   212.90608248325478     
   1305.8418257442117     
  -3175.4858825545020     
  -1185.2993995684060     
   276.65155744089418     
   1297.8957072392589     
  -3181.4071923356423     
  -1183.2245128875993     
   336.14879249485028     
   1289.9347993575391     
  -3187.3170121102207     
  -1180.7033969438880     
   391.69496226654667     
   1281.9591335512664     
  -3193.2131848143977     
  -1177.7656847268888     
   443.56336709440671     
   1273.9687464843785     
  -3199.0936964248990     
  -1174.4389594736808     
   492.00555380914420     
   1265.9636796874063     
  -3204.9566661181339     
  -1170.7489178201122     
   537.25332950320944     
   1257.9439792359578     
  -3210.8003372073063     
  -1166.7195178488382     
   579.52053726303291     
   1249.9096954509614     
  -3216.6230687864768     
  -1162.3731138193655     
   619.00456796790820     
   1241.8608826189802     
  -3222.4233280199242     
  -1157.7305795596062     
   655.88792334494826     
   1233.7975987310570     
  -3228.1996830191592     
  -1152.8114201345190     
   690.33929951740390     
   1225.7199052386848     
  -3233.9507962579660     
  -1147.6338753881384     
   722.51502392100451     
   1217.6278668256159     
  -3239.6754184782080     
  -1142.2150127087309     
   752.55984929192368     
   1209.5215511943386     
  -3245.3723830445774     
  -1136.5708138390414     
   780.60803060068270     
   1201.4010288661411     
  -3251.0406007131992     
  -1130.7162536095364     
   806.78430027329250     
   1193.2663729937778     
  -3256.6790547756168     
  -1124.6653713574867     
   831.20430029223303     
   1185.1176591858350     
  -3262.2867965517735     
  -1118.4313391052949     
   853.97577414641921     
   1176.9549653419576     
  -3267.8629412015348     
  -1112.0265207991968     
   875.19879227272588     
   1168.7783714981799     
  -3273.4066638281756     
  -1105.4625298571514     
   894.96660039860592     
   1160.5879596816510     
  -3278.9171958537040     
  -1098.7502803541618     
   913.36602130727363     
   1152.3838137741086     
  -3284.3938216425754     
  -1091.9000351943573     
   930.47808788401119     
   1144.1660193835023     
  -3289.8358753543994     
  -1084.9214495352271     
   946.37825812251242     
   1135.9346637232170     
  -3295.2427380097356     
  -1077.8236125993083     
   961.13713394554361     
   1127.6898354983816     
  -3300.6138347514707     
  -1070.6150840947166     
   974.82055778354970     
   1119.4316247987986     
  -3305.9486322864859     
  -1063.3039299113402     
   987.49009360035325     
   1111.1601229980531     
  -3311.2466364967877     
  -1055.8977542093376     
   999.20337817200016     
   1102.8754226584001     
  -3316.5073902044933     
  -1048.4037288730474     
   1010.0142663166811     
   1094.5776174410564     
  -3321.7304710813651     
  -1040.8286218756725     
   1019.9732350952436     
   1086.2668020215481     
  -3326.9154896925857     
  -1033.1788226124581     
   1029.1276080718253     
   1077.9430720097942     
  -3332.0620876629964     
  -1025.4603655519195     
   1037.5216240857062     
   1069.6065238746273     
  -3337.1699359603044     
  -1017.6789533712765     
   1045.1969405537047     
   1061.2572548724702     
  -3342.2387332845256     
  -1009.8399763171237     
   1052.1924927433465     
   1052.8953629799146     
  -3347.2682045568722     
  -1001.9485326215487     
   1058.5449352452761     
   1044.5209468299581     
  -3352.2580995024441     
  -994.00944560720905     
   1064.2886520761513     
   1036.1341056516771     
  -3357.2081913182537     
  -986.02728071663796     
   1069.4559588075654     
   1027.7349392131264     
  -3362.1182754226093     
  -978.00636102558121     
   1074.0772443743472     
   1019.3235477672704     
  -3366.9881682794053     
  -969.95078169277360     
   1078.1810821026502     
   1010.9000320007657     
  -3371.8177062925797     
  -961.86442357700366     
   1081.7943568335513     
   1002.4644929854237     
  -3376.6067447662740     
  -953.75096590075213     
   1084.9423802721494     
   994.01703213219582     
  -3381.3551569261476     
  -945.61389804871101     
   1087.6489936839325     
   985.55775114753317     
  -3386.0628329977594     
  -937.45653059608139     
   1089.9366311116855     
   977.08675199198240     
  -3390.7296793389069     
  -929.28200586274374     
   1091.8264585784291     
   968.60413684088689     
  -3395.3556176221218     
  -921.09330742340558     
   1093.3384234447194     
   960.11000804707305     
  -3399.9405840637996     
  -912.89326924757017     
   1094.4913325079588     
   951.60446810540782     
  -3404.4845286975528     
  -904.68458425376048     
   1095.3029049760962     
   943.08761961912023     
  -3408.9874146893535     
  -896.46981246643975     
   1095.7899359769506     
   934.55956526778687     
  -3413.4492176903859     
  -888.25138794661279     
   1095.9681475795369     
   926.02040777688853     
  -3417.8699252273518     
  -880.03162683976620     
   1095.8525405829268     
   917.47024988884834     
  -3422.2495361264146     
  -871.81273278539425     
   1095.4571364608219     
   908.90919433547015     
  -3426.5880599690331     
  -863.59680426193813     
   1094.7952907606114     
   900.33734381169734     
  -3430.8855165786408     
  -855.38583958123354     
   1093.8795492878617     
   891.75480095062130     
  -3435.1419355349981     
  -847.18174296157463     
   1092.7218104013482     
   883.16166829966858     
  -3439.3573557158606     
  -838.98632938356445     
   1091.3332974531149     
   874.55804829790304     
  -3443.5318248634512     
  -830.80132965266603     
   1089.7246376988496     
   865.94404325438154     
  -3447.6653991747580     
  -822.62839486992470     
   1087.9058725327914     
   857.31975532750596     
  -3451.7581429139977     
  -814.46910082592876     
   1085.8864831550582     
   848.68528650531709     
  -3455.8101280465680     
  -806.32495220226588     
   1083.6754741188533     
   840.04073858667869     
  -3459.8214338924395     
  -798.19738614637436     
   1081.2813263408079     
   831.38621316330489     
  -3463.7921467983028     
  -790.08777619881835     
   1078.7120796845093     
   822.72181160258413     
  -3467.7223598278028     
  -781.99743560118452     
   1075.9753406536893     
   814.04763503115680     
  -3471.6121724681711     
  -773.92762054628179     
   1073.0783072800355     
   805.36378431920650     
  -3475.4616903526412     
  -765.87953324168154     
   1070.0277710172477     
   796.67036006542605     
  -3479.2710249981433     
  -757.85432495905218     
   1066.8302079689502     
   787.96746258262169     
  -3483.0402935565389     
  -749.85309839928505     
   1063.4916521896221     
   779.25519188392241     
  -3486.7696185800569     
  -741.87691100786287     
   1060.0179439049375     
   770.53364766955883     
  -3490.4591277986478     
  -733.92677642857586     
   1056.4144672352531     
   761.80292931418558     
  -3494.1089539095301     
  -726.00366792431146     
   1052.6864272119033     
   753.06313585471264     
  -3497.7192343786414     
  -718.10851972022215     
   1048.8386806520898     
   744.31436597862216     
  -3501.2901112519803     
  -710.24222961533155     
   1044.8758591570586     
   735.55671801274241     
  -3504.8217309776978     
  -702.40566067165355     
   1040.8022863515148     
   726.79028991245468     
  -3508.3142442381868     
  -694.59964352401721     
   1036.6221515780801     
   718.01517925130850     
  -3511.7678057904650     
  -686.82497738718178     
   1032.3392692769621     
   709.23148321102474     
  -3515.1825743161016     
  -679.08243286760455     
   1027.9573793533805     
   700.43929857186311     
  -3518.5587122795769     
  -671.37275252245422     
   1023.4799299646047     
   691.63872170333480     
  -3521.8963857935023     
  -663.69665304771956     
   1018.9102080194052     
   682.82984855524148     
  -3525.1957644923405     
  -656.05482648757402     
   1014.2512825955682     
   674.01277464902137     
  -3528.4570214132300     
  -648.44794186810736     
   1009.5061150611846     
   665.18759506938466     
  -3531.6803328829128     
  -640.87664600514836     
   1004.6773914076985     
   656.35440445622407     
  -3534.8658784118497     
  -633.34156556959067     
   999.76774810204370     
   647.51329699678070     
  -3538.0138405944208     
  -625.84330745882539     
   994.77958204172319     
   638.66436641805399     
  -3541.1244050145519     
  -618.38246059351241     
   989.71519925751090     
   629.80770597943888     
  -3544.1977601575331     
  -610.95959659908112     
   984.57672301258208     
   620.94340846557759     
  -3547.2340973269720     
  -603.57527117648669     
   979.36618901254542     
   612.07156617941200     
  -3550.2336105668105     
  -596.23002475889257     
   974.08545291744895     
   603.19227093542543     
  -3553.1964965883631     
  -588.92438386201172     
   968.73629045995722     
   594.30561405305991     
  -3556.1229547022267     
  -581.65886168356201     
   963.32035139546315     
   585.41168635029931     
  -3559.0131867540558     
  -574.43395904809609     
   957.83914172025027     
   576.51057813740670     
  -3561.8673970653890     
  -567.25016548519420     
   952.29410446868235     
   567.60237921080432     
  -3564.6857923783564     
  -560.10795970167908     
   946.68655441288286     
   558.68717884708769     
  -3567.4685818039698     
  -553.00781054358242     
   941.01771294794992     
   549.76506579716363     
  -3570.2159767745698     
  -545.95017769647279     
   935.28869205876993     
   540.83612828050241     
  -3572.9281910000759     
  -538.93551250603196     
   929.50054539550058     
   531.90045397949507     
  -3575.6054404273800     
  -531.96425841556572     
   923.65421097200544     
   522.95813003390856     
  -3578.2479432030023     
  -525.03685183327570     
   917.75053650192069     
   514.00924303542922     
  -3580.8559196396091     
  -518.15372280951124     
   911.79031175304237     
   505.05387902228625     
  -3583.4295921853113     
  -511.31529547136347     
   905.77425748923247     
   496.09212347394924     
  -3585.9691853953400     
  -504.52198854019434     
   899.70294096548207     
   487.12406130589096     
  -3588.4749259078981     
  -497.77421648295325     
   893.57697034953310     
   478.14977686440835     
  -3590.9470424221186     
  -491.07238920533177     
   887.39679451053837     
   469.16935392149543     
  -3593.3857656782484     
  -484.41691324650270     
   881.16282379439701     
   460.18287566976113     
  -3595.7913284415345     
  -477.80819206804472     
   874.87540720851405     
   451.19042471738510     
  -3598.1639654879896     
  -471.24662651398086     
   868.53482657717143     
   442.19208308310607     
  -3600.5039135925613     
  -464.73261531465209     
   862.14127542818835     
   433.18793219123637     
  -3602.8114115202202     
  -458.26655574894062     
   855.69493837672246     
   424.17805286669579     
  -3605.0867000188705     
  -451.84884371111525     
   849.19587296462771     
   415.16252533006093     
  -3607.3300218148079     
  -445.47987466388054     
   842.64414826037557     
   406.14142919262207     
  -3609.5416216103472     
  -439.16004355192769     
   836.03971421078916     
   397.11484345144453     
  -3611.7217460834654     
  -432.88974569534673     
   829.38250914698915     
   388.08284648442697     
  -3613.8706438898957     
  -426.66937687674431     
   822.67239687838514     
   379.04551604535294     
  -3615.9885656668380     
  -420.49933390015644     
   815.90918711866539     
   370.00292925893001     
  -3618.0757640390802     
  -414.38001499676648     
   809.09264943052153     
   360.95516261581122     
  -3620.1324936268875     
  -408.31182012603756     
   802.22248795133669     
   351.90229196759458     
  -3622.1590110558686     
  -402.29515146640250     
   795.29836306351103     
   342.84439252179516     
  -3624.1555749688932     
  -396.33041374342616     
   788.31989183154224     
   333.78153883678533     
  -3626.1224460396384     
  -390.41801455468959     
   781.28662094685455     
   324.71380481669871     
  -3628.0598869882692     
  -384.55836489758815     
   774.19807630258151     
   315.64126370629236     
  -3629.9681625988264     
  -378.75187932531878     
   767.05371544184618     
   306.56398808576381     
  -3631.8475397382886     
  -372.99897645950495     
   759.85294813574956     
   297.48204986551752     
  -3633.6982873778084     
  -367.30007934848686     
   752.59515983122401     
   288.39552028087644     
  -3635.5206766153037     
  -361.65561564975263     
   745.27964457539542     
   279.30446988673481     
  -3637.3149807002169     
  -356.06601831543719     
   737.90572050033779     
   270.20896855214687     
  -3639.0814750595346     
  -350.53172541168476     
   730.47255660140922     
   261.10908545484790     
  -3640.8204373261569     
  -345.05318123717416     
   722.97939082347898     
   252.00488907570275     
  -3642.5321473687650     
  -339.63083580599812     
   715.42532062643932     
   242.89644719307768     
  -3644.2168873230330     
  -334.26514590129977     
   707.80945298846450     
   233.78382687713091     
  -3645.8749416252958     
  -328.95657500388631     
   700.13082033573767     
   224.66709448401795     
  -3647.5065970474343     
  -323.70559385136823     
   692.38841978901121     
   215.54631565000685     
  -3649.1121427338198     
  -318.51268070295066     
   684.58120230808902     
   206.42155528549918     
  -3650.6918702397916     
  -313.37832168564000     
   676.70805867787692     
   197.29287756895258     
  -3652.2460735721193     
  -308.30301124555592     
   668.76785549645717     
   188.16034594069973     
  -3653.7750492310565     
  -303.28725232933249     
   660.75937981555001     
   179.02402309666033     
  -3655.2790962543318     
  -298.33155698071585     
   652.68140635617954     
   169.88397098194034     
  -3656.7585162628661     
  -293.43644643304452     
   644.53261315381326     
   160.74025078431504     
  -3658.2136135085348     
  -288.60245183439088     
   636.31171504449856     
   151.59292292759048     
  -3659.6446949230494     
  -283.83011397155724     
   628.01721105035676     
   142.44204706483924     
  -3661.0520701702003     
  -279.11998488867948     
   619.64781267781927     
   133.28768207150546     
  -3662.4360516981560     
  -274.47262629359591     
   611.20183605973193     
   124.12988603837421     
  -3663.7969547951980     
  -269.88861252314786     
   602.67793364976831     
   114.96871626440085     
  -3665.1350976465574     
  -265.36852802077465     
   594.07429504652544     
   105.80422924939498     
  -3666.4508013936293     
  -260.91297080792560     
   585.38947200044163     
   96.636480686554052     
  -3667.7443901950687     
  -256.52254976792244     
   576.62154099030352     
   87.465525454841696     
  -3669.0161912900148     
  -252.19788821049502     
   567.76894403632309     
   78.291417611205290     
  -3670.2665350633665     
  -247.93962113022269     
   558.82963968804643     
   69.114210382627718     
  -3671.4957551132738     
  -243.74839883256226     
   549.80195335745100     
   59.933956158007547     
  -3672.7041883208112     
  -239.62488418238146     
   540.68372742693100     
   50.750706479862409     
  -3673.8921749218339     
  -235.56975622667937     
   531.47316019822028     
   41.564512035849731     
  -3675.0600585812135     
  -231.58370752519284     
   522.16796996581184     
   32.375422650098983     
  -3676.2081864694023     
  -227.66744775044913     
   512.76622848746979     
   23.183487274349552     
  -3677.3369093413708     
  -223.82170103679320     
   503.26551990938219     
   13.988753978888182     
  -3678.4465816180564     
  -220.04720963747275     
   493.66378175437177     
   4.7912699432795920     
  -3679.5375614703357     
  -216.34473127431505     
   483.95846017015759     
  -4.4089185531159849     
  -3680.6102109055792     
  -212.71504282303877     
   474.14734915816882     
  -13.611766140845051     
  -3681.6648958568976     
  -209.15893770435258     
   464.22774904206170     
  -22.817228370289580     
  -3682.7019862751249     
  -205.67722958653704     
   454.19730345142113     
  -32.025261721829246     
  -3683.7218562236176     
  -202.27074981065147     
   444.05315802085966     
  -41.235823616244225     
  -3684.7248839759582     
  -198.94035112549494     
   433.79279476751907     
  -50.448872425366041     
  -3685.7114521166836     
  -195.68690516473862     
   423.41320462220597     
  -59.664367482983920     
  -3686.6819476449209     
  -192.51130613007200     
   412.91166806661892     
  -68.882269096014525     
  -3687.6367620817950     
  -189.41446861957240     
   402.28509190074254     
  -78.102538555943127     
  -3688.5762915794194     
  -186.39733043031691     
   391.53040475581184     
  -87.325138150544504     
  -3689.5009370364819     
  -183.46085239464824     
   380.64454342635901     
  -96.550031175891988     
  -3690.4111042132658     
  -180.60601831895062     
   369.62406989554779     
  -105.77718194866377     
  -3691.3072038535502     
  -177.83383779473394     
   358.46581688844219     
  -115.00655581875527     
  -3692.1896518084573     
  -175.14534416807069     
   347.16610717414704     
  -124.23811918220726     
  -3693.0588691647881     
  -172.54159836426453     
   335.72157457466722     
  -133.47183949445920     
  -3693.9152823770860     
  -170.02368655495457     
   324.12831976383632     
  -142.70768528393810     
  -3694.7593234038654     
  -167.59272415672575     
   312.38275039190268     
  -151.94562616599308     
  -3695.5914298480793     
  -165.24985352878653     
   300.48073658505689     
  -161.18563285718653     
  -3696.4120451019121     
  -162.99624800439855     
   288.41844202870038     
  -170.42767718995299     
  -3697.2216184961462     
  -160.83310968918335     
   276.19149046554060     
  -179.67173212763709     
  -3698.0206054541459     
  -158.76167351069174     
   263.79577914287319     
  -188.91777177992265     
  -3698.8094676508404     
  -156.78320516712023     
   251.22667320561891     
  -198.16577141866549     
  -3699.5886731765531     
  -154.89900511807804     
   238.47978639054983     
  -207.41570749414200     
  -3700.3586967061487     
  -153.11040672014894     
   225.55019391725799     
  -216.66755765172780     
  -3701.1200196736136     
  -151.41878026576950     
   212.43321734568096     
  -225.92130074901928     
  -3701.8731304521170     
  -149.82553113567690     
   199.12361373923028     
  -235.17691687341292     
  -3702.6185245400379     
  -148.33210403263266     
   185.61639153479459     
  -244.43438736015690     
  -3703.3567047528600     
  -146.93998109612173     
   171.90596559485300     
  -253.69369481089041     
  -3704.0881814214854     
  -145.65068635416029     
   157.98700320308734     
  -262.95482311268671     
  -3704.8134725969462     
  -144.46578383013716     
   143.85355609851680     
  -272.21775745761641     
  -3705.5331042619200     
  -143.38688215939825     
   129.49992061453477     
  -281.48248436284825     
  -3706.2476105492055     
  -142.41563275478927     
   114.91975805778925     
  -290.74899169130498     
  -3706.9575339675162     
  -141.55373456935584     
   100.10694003111311     
  -300.01726867289369     
  -3707.6634256352372     
  -140.80293251912249     
   85.054791607366951     
  -309.28730592632871     
  -3708.3658455204900     
  -140.16502158206725     
   69.756569151665630     
  -318.55909548156865     
  -3709.0653626927287     
  -139.64184731342976     
   54.205373203860766     
  -327.83263080288702     
  -3709.7625555785485     
  -139.23530701440080     
   38.393789983864757     
  -337.10790681259948     
  -3710.4580122300581     
  -138.94735358952181     
   22.314541518253371     
  -346.38491991546965     
  -3711.1523306003523     
  -138.77999452813492     
   5.9596531419684640     
  -355.66366802381697     
  -3711.8461188294968     
  -138.73529712957014     
  -10.678686063528403     
  -364.94415058335204     
  -3712.5399955405082     
  -138.81538727504662     
  -27.608988550334676     
  -374.22636859976444     
  -3713.2345901454187     
  -139.02245468917414     
  -44.839666602357902     
  -383.51032466608939     
  -3713.9305431626135     
  -139.35875218869182     
  -62.379835724819067     
  -392.79602299088225     
  -3714.6285065454767     
  -139.82660095662797     
  -80.238536968251424     
  -402.08346942722886     
  -3715.3291440228281     
  -140.42838998388984     
  -98.425550852414858     
  -411.37267150262278     
  -3716.0331314518262     
  -141.16658161528295     
  -116.95060234862886     
  -420.66363844974040     
  -3716.7411571836965     
  -142.04371113289767     
  -135.82420402288989     
  -429.95638123814763     
  -3717.4539224431865     
  -143.06239266306937     
  -155.05682703948526     
  -439.25091260697246     
  -3718.1721417220087     
  -144.22531886586546     
  -174.65976368796868     
  -448.54724709857942     
  -3718.8965431869074     
  -145.53526709352528     
  -194.64432031410428     
  -457.84540109328333     
  -3719.6278691033808     
  -146.99509949588102     
  -215.02264551309977     
  -467.14539284514268     
  -3720.3668762754633     
  -148.60776933722931     
  -235.80694024245125     
  -476.44724251887294     
  -3721.1143365022790     
  -150.37632138904766     
  -257.01029891548023     
  -485.75097222792346     
  -3721.8710370523290     
  -152.30389863091381     
  -278.64590893853767     
  -495.05660607376285     
  -3722.6377811562761     
  -154.39374294795277     
  -300.72789210287158     
  -504.36417018642049     
  -3723.4153885189930     
  -156.64920213872438     
  -323.27052812907317     
  -513.67369276633315     
  -3724.2046958520891     
  -159.07373109969237     
  -346.28905379164559     
  -522.98520412754942     
  -3725.0065574273463     
  -161.67089900312976     
  -369.79897484613326     
  -532.29873674234534     
  -3725.8218456531399     
  -164.44439131447572     
  -393.81668333217578     
  -541.61432528730938     
  -3726.6514516725247     
  -167.39801643946697     
  -418.35915903919158     
  -550.93200669095552     
  -3727.4962859889542     
  -170.53571013226099     
  -443.44396510803767     
  -560.25182018292799     
  -3728.3572791139613     
  -173.86153987057119     
  -469.08968051525954     
  -569.57380734486355     
  -3729.2353822448240     
  -177.37971247443573     
  -495.31530890057161     
  -578.89801216298008     
  -3730.1315679692379     
  -181.09457729118992     
  -522.14103321344612     
  -588.22448108246510     
  -3731.0468310000665     
  -185.01063504029088     
  -549.58752230936375     
  -597.55326306373911     
  -3731.9821889413115     
  -189.13254145761101     
  -577.67675687847009     
  -606.88440964067604     
  -3732.9386830877907     
  -193.46511713419963     
  -606.43120196350128     
  -616.21797498086494     
  -3733.9173792584988     
  -198.01335114892578     
  -635.87481990540152     
  -625.55401594800014     
  -3734.9193686671165     
  -202.78241229821640     
  -666.03213345948973     
  -634.89259216649668     
  -3735.9457688311099     
  -207.77765329916247     
  -696.92924667772422     
  -644.23376608842727     
  -3736.9977245209811     
  -213.00462264924553     
  -728.59297265638213     
  -653.57760306288628     
  -3738.0764087524644     
  -218.46906994416827     
  -761.05182027669628     
  -662.92417140788950     
  -3739.1830238238153     
  -224.17695859624365     
  -794.33515030467549     
  -672.27354248492679     
  -3740.3188024008650     
  -230.13447222352858     
  -828.47411924457015     
  -681.62579077628868     
  -3741.4850086517185     
  -236.34802811786301     
  -863.50094953132407     
  -690.98099396529585     
  -3742.6829394351116     
  -242.82428523934777     
  -899.44977276703264     
  -700.33923301956929     
  -3743.9139255445475     
  -249.57015853510069     
  -936.35597008266996     
  -709.70059227748334     
  -3745.1793330116620     
  -256.59282831072056     
  -974.25701670420062     
  -719.06515953795554     
  -3746.4805644722792     
  -263.89975593600224     
  -1013.1918356657184     
  -728.43302615373307     
  -3747.8190605988775     
  -271.49869470349495     
  -1053.2016505773170     
  -737.80428712834816     
  -3749.1963016033437     
  -279.39770708282504     
  -1094.3293466583277     
  -747.17904121692163     
  -3750.6138088140074     
  -287.60517718276230     
  -1136.6203572542213     
  -756.55739103100734     
  -3752.0731463316197     
  -296.12982986216917     
  -1180.1220504103039     
  -765.93944314767987     
  -3753.5759227693757     
  -304.98074524024628     
  -1224.8845278683211     
  -775.32530822308161     
  -3755.1237930804746     
  -314.16737919925845     
  -1270.9603413137008     
  -784.71510111065834     
  -3756.7184604828703     
  -323.69958175911142     
  -1318.4047263890816     
  -794.10894098432516     
  -3758.3616784802857     
  -333.58761720702933     
  -1367.2761055612139     
  -803.50695146682278     
  -3760.0552529933002     
  -343.84218799873867     
  -1417.6356582184571     
  -812.90926076353799     
  -3761.8010446018857     
  -354.47445543537685     
  -1469.5482861413896     
  -822.31600180208136     
  -3763.6009709094278     
  -365.49606758143756     
  -1523.0820061296852     
  -831.72731237793346     
  -3765.4570090349498     
  -376.91918262740995     
  -1578.3090510969691     
  -841.14333530649139     
  -3767.3711982427949     
  -388.75650051063747     
  -1635.3052227561086     
  -850.56421858187048     
  -3769.3456427182746     
  -401.02128968130808     
  -1694.1510963824676     
  -859.99011554283777     
  -3771.3825144997386     
  -413.72742290417682     
  -1754.9313495410422     
  -869.42118504628240     
  -3773.4840565770633     
  -426.88940802573438     
  -1817.7360728094675     
  -878.85759164865158     
  -3775.6525861685573     
  -440.52242857180568     
  -1882.6601382384015     
  -888.29950579581600     
  -3777.8904981890082     
  -454.64237960859339     
  -1949.8044967840774     
  -897.74710402185656     
  -3780.2002689213659     
  -469.26591333447436     
  -2019.2757087720199     
  -907.20056915730106     
  -3782.5844599075776     
  -484.41048115026416     
  -2091.1872369961402     
  -916.66009054737799     
  -3785.0457220740227     
  -500.09438542773557     
  -2165.6590741473119     
  -926.12586428089480     
  -3787.5868001088015     
  -516.33682848384001     
  -2242.8191175381180     
  -935.59809343039376     
  -3790.2105371096745     
  -533.15797186537634     
  -2322.8028461478102     
  -945.07698830428637     
  -3792.9198795223665     
  -550.57899321148454     
  -2405.7548730575277     
  -954.56276671171997     
  -3795.7178823922941     
  -568.62215475941639     
  -2491.8286353270637     
  -964.05565424099018     
  -3798.6077149530033     
  -587.31086952436897     
  -2581.1881134951223     
  -973.55588455237171     
  -3801.5926665777533     
  -606.66978037558283     
  -2674.0076749160494     
  -983.06369968631316     
  -3804.6761531235361     
  -626.72483793745278     
  -2770.4738159125936     
  -992.57935038801270     
  -3807.8617236972714     
  -647.50339155679774     
  -2870.7853961607316     
  -1002.1030964494747     
  -3811.1530678812337     
  -669.03428202800274     
  -2975.1551951406504     
  -1011.6352070702402     
  -3814.5540234512823     
  -691.34794599155714     
  -3083.8108434523488     
  -1021.1759612380755     
  -3818.0685846345550     
  -714.47652731745029     
  -3196.9959811563058     
  -1030.7256481310196     
  -3821.7009109457890     
  -738.45399717612213     
  -3314.9720249132574     
  -1040.2845675423046     
  -3825.4553366571367     
  -763.31628736297216     
  -3438.0191717614302     
  -1049.8530303297928     
  -3829.3363809534221     
  -789.10143115118228     
  -3566.4386865587262     
  -1059.4313588917257     
  -3833.3487588345511     
  -815.84972130037340     
  -3700.5541503874260     
  -1069.0198876707286     
  -3837.4973928313725     
  -843.60387742827845     
  -3840.7141620295101     
  -1078.6189636882000     
  -3841.7874256090522     
  -872.40923364350044     
  -3987.2939650856947     
  -1088.2289471114009     
  -3846.2242335391147     
  -902.31393838164252     
  -4140.6987329474941     
  -1097.8502118557815     
  -3850.8134413322659     
  -933.36917887874938     
  -4301.3655214371520     
  -1107.4831462253162     
  -3855.5609378301865     
  -965.62942028952739     
  -4469.7674522712641     
  -1117.1281535938851     
  -3860.4728930713641     
  -999.15267618156258     
  -4646.4160416484528     
  -1126.7856531310401     
  -3865.5557767530527     
  -1034.0007964939252     
  -4831.8663533274066     
  -1136.4560805758128     
  -3870.8163782296474     
  -1070.2397941438817     
  -5026.7202002491495     
  -1146.1398890626033     
  -3876.2618282041217     
  -1107.9401956457496     
  -5231.6321281020391     
  -1155.8375500035886     
  -3881.8996222847522     
  -1147.1774366065156     
  -5447.3139703177849     
  -1165.5495540325599     
  -3887.7376466047281     
  -1188.0322913838982     
  -5674.5419316401294     
  -1175.2764120156107     
  -3893.7842057228659     
  -1230.5913558712002     
  -5914.1628169581181     
  -1185.0186561346859     
  -3900.0480530550399     
  -1274.9475769983851     
  -6167.1025975329876     
  -1194.7768410506580     
  -3906.5384241137358     
  -1321.2008464798837     
  -6434.3747912552553     
  -1204.5515451533388     
  -3913.2650728734711     
  -1369.4586574142970     
  -6717.0911438269322     
  -1214.3433719066807     
  -3920.2383116194897     
  -1419.8368409930001     
  -7016.4726884019856     
  -1224.1529512983711     
  -3927.4690546873617     
  -1472.4603861560140     
  -7333.8633935126054     
  -1233.9809414041188     
  -3934.9688665567705     
  -1527.4643616073597     
  -7670.7447696190502     
  -1243.8280300781576     
  -3942.7500148292374     
  -1584.9949473795014     
  -8028.7533964574213     
  -1253.6949367829234     
  -3950.8255286923181     
  -1645.2105978529307     
  -8409.7007833292864     
  -1263.5824145724657     
  -3959.2092635712706     
  -1708.2833537279018     
  -8815.5956658184605     
  -1273.4912522460368     
  -3967.9159727586439     
  -1774.4003212215389     
  -9248.6712630993370     
  -1283.4222766904297     
  -3976.9613869509349     
  -1843.7653556947855     
  -9711.4147181853496     
  -1293.3763554321349     
  -3986.3623027553749     
  -1916.6009660811742     
  -10206.603680876142     
  -1303.3543994232441     
  -3996.1366814047974     
  -1993.1504936877468     
  -10737.346664229337     
  -1313.3573660883831     
  -4006.3037591231900     
  -2073.6805936694655     
  -11307.132382177508     
  -1323.3862626638452     
  -4016.8841708237037     
  -2158.4840865357983     
  -11919.885741000853     
  -1333.4421498646598     
  -4027.9000891140258     
  -2247.8832295933030     
  -12580.035630949242     
  -1343.5261459206868     
  -4039.3753809300729     
  -2342.2334968254245     
  -13292.593380236814     
  -1353.6394310291384     
  -4051.3357845400792     
  -2441.9279471771983     
  -14063.247711582419     
  -1363.7832522784042     
  -4063.8091101705577     
  -2547.4023050140690     
  -14898.476170724916     
  -1373.9589291069269     
  -4076.8254681238291     
  -2659.1408762945034     
  -15805.680692025906     
  -1384.1678593714744     
  -4090.4175290182775     
  -2777.6834814847007     
  -16793.348563366220     
  -1394.4115261118504     
  -4104.6208217112635     
  -2903.6335957099445     
  -17871.249608484410     
  -1404.6915051143772     
  -4119.4740756199726     
  -3037.6679677735806     
  -19050.673628754153     
  -1415.0094733950009     
  -4135.0196155893791     
  -3180.5480199892336     
  -20344.723093312208     
  -1425.3672187453978     
  -4151.3038192473259     
  -3333.1334431890791     
  -21768.671192095200     
  -1435.7666505130233     
  -4168.3776490481223     
  -3496.3984771297892     
  -23340.406993570112     
  -1446.2098118199851     
  -4186.2972740649011     
  -3671.4515295815690     
  -25080.988444061757     
  -1456.6988934676515     
  -4205.1248002461352     
  -3859.5589429120282     
  -27015.338126746352     
  -1467.2362498263185     
  -4224.9291325505719     
  -4062.1739788626310     
  -29173.121329920999     
  -1477.8244170750834     
  -4245.7869984698209     
  -4280.9723888370336     
  -31589.866816091122     
  -1488.4661342403574     
  -4267.7841704168077     
  -4517.8963899577229     
  -34308.406314161133     
  -1499.1643675876851     
  -4291.0169349849866     
  -4775.2094373139253     
  -37380.743305450029     
  -1509.9223390582447     
  -4315.5938711085328     
  -5055.5650121047947     
  -40870.501216064222     
  -1520.7435596189234     
  -4341.6380180668584     
  -5362.0937712252835     
  -44856.165801362884     
  -1531.6318686277511     
  -4369.2895400317602     
  -5698.5150147354980     
  -49435.430864572707     
  -1542.5914806252802     
  -4398.7090294341488     
  -6069.2807462198016     
  -54731.091281991015     
  -1553.6270413768304     
  -4430.0816411267851     
  -6479.7639308347261     
  -60899.157282444736     
  -1564.7436955535479     
  -4463.6223199800052     
  -6936.5076104530717     
  -68140.159678290729     
  -1575.9471692160580     
  -4499.5824860262373     
  -7447.5588080402413     
  -76715.283769710237     
  -1587.2438713499830     
  -4538.2586916371220     
  -8022.9234363130818     
  -86969.377915194345     
  -1598.6410202470825     
  -4580.0039846545960     
  -8675.1937706770259     
  -99366.068035029704     
  -1610.1468027645990     
  -4625.2430672836390     
  -9420.4392809397650     
  -114536.33623588546     
  -1621.7705778085674     
  -4674.4928199927599     
  -10279.461802708887     
  -133370.25254767088     
  -1633.5231404050126     
  -4728.3908212415745     
  -11279.738696816443     
  -157100.80533325224     
  -1645.4170705250547     
  -4787.7351548256538     
  -12457.994736815810     
  -187676.66355276163     
  -1657.4672033270922     
  -4853.5440659513488     
  -13865.569713461555     
  -227513.01446680349     
  -1669.6912781935305     
  -4927.1377835399071     
  -15571.917321962545     
  -282401.94096230192     
  -1682.1108596659703     
  -5010.2924065427651     
  -17689.931879179858     
  -354252.58034129028     
  -1694.7526879531397     
  -5105.3843018200614     
  -20346.826231739476     
  -475119.15595042624     
  -1707.6507401084502     
  -5216.0269171528316     
  -23910.219901367756     
  -594515.63759600278     
  -1720.8495355825530     
  -5346.7251848645928     
  -28369.087183337680     
  -1032177.3544681006     
  -1734.4097831107742     
  -5507.9239461775624     
  -36110.417341848617     
  -869527.13252914359     
  -1748.4188694460502     
  -5704.7796666217218     
  -42631.870835817055     
  -4191517.4038161058     
  -1763.0127602647633     
  -5996.5299721223682     
  -74068.251364438576     
   2327531.3970774994     
  -1778.4306440880173     
  -6323.2300152493517     
  -56611.765886357694     
  -39027923.996091768     
  -1795.2023539753698     
  -7338.0624196079016     
  -349321.19585705275     
  -30756832.917458281     
  -1816.2113430128309     
  -9661.3590160954463     
  -579997.44273798494     
  -30756832.917458281     
  -3986.1849077098318     
   67420.363715129381     
  -15406585075.360039     
   3688728633284578.0     
  -3986.1292052025588     
   47673.379464263046     
  -4340399175.5063057     
   4471980268366413.0     
  -3986.1253517529017     
   47055.768642936862     
  -3248574269.3118620     
   281136871290978.50     
  -3986.1212355412845     
   46490.514161305051     
  -3174349248.8835540     
   1076855636009049.9     
  -3986.1168389565778     
   45915.580650067866     
  -2866902854.6793976     
   715714452270121.50     
  -3986.1121432318150     
   45348.238300995450     
  -2645933979.2067451     
   655729594974712.50     
  -3986.1071283702927     
   44783.679168978146     
  -2427008905.9148288     
   545937994089416.25     
  -3986.1017730670951     
   44223.241718201949     
  -2229905813.3297615     
   466614465935997.19     
  -3986.0960546257838     
   43666.553283295725     
  -2047731258.2666535     
   395859530301715.62     
  -3986.0899488699579     
   43113.717567412343     
  -1880602947.3579755     
   336516016868268.69     
  -3986.0834300493898     
   42564.705648549243     
  -1726966569.7877476     
   285891111429004.81     
  -3986.0764707404151     
   42019.525536460387     
  -1585820635.7095490     
   242911277757790.78     
  -3986.0690417402420     
   41478.174944686856     
  -1456134127.3228588     
   206375061755668.44     
  -3986.0611119548330     
   40940.654450177513     
  -1336986956.1840892     
   175328818653602.75     
  -3986.0526482799719     
   40406.963838972064     
  -1227526002.9176097     
   148946183498036.19     
  -3986.0436154751410     
   39877.103105617098     
  -1126968449.3289092     
   126527996445519.44     
  -3986.0339760297807     
   39351.072184113757     
  -1034594108.8582430     
   107479286774952.58     
  -3986.0236900215041     
   38828.871023474632     
  -949740777.89075947     
   91294191872608.109     
  -3986.0127149658006     
   38310.499566106038     
  -871799653.19886982     
   77542885381859.188     
  -3986.0010056567535     
   37795.957748876557     
  -800210887.10718739     
   65859817306833.688     
  -3985.9885139982539     
   37285.245507962136     
  -734459814.55482626     
   55934394177752.141     
  -3985.9751888251835     
   36778.362775012887     
  -674073203.32132411     
   47502507914679.242     
  -3985.9609757139960     
   36275.309477645133     
  -618616039.00700688     
   40339773270169.000     
  -3985.9458167821131     
   35776.085538857806     
  -567688349.54713917     
   34255399548378.797     
  -3985.9296504755016     
   35280.690881773306     
  -520922486.05130285     
   29087284248660.801     
  -3985.9124113437897     
   34789.125419846838     
  -477980463.53405678     
   24697644100563.699     
  -3985.8940298022258     
   34301.389064204697     
  -438551601.00102782     
   20969391675805.094     
  -3985.8744318797603     
   33817.481723988247     
  -402350318.85805357     
   17803016650711.457     
  -3985.8535389524927     
   33337.403300517013     
  -369114137.61201334     
   15113976686692.877     
  -3985.8312674616909     
   32861.153689663101     
  -338601786.82130796     
   12830417160762.945     
  -3985.8075286155390     
   32388.732785957753     
  -310591529.55058169     
   10891290788527.729     
  -3985.7822280737464     
   31920.140474065189     
  -284879576.02871192     
   9244731043618.1934     
  -3985.7552656140961     
   31455.376635481574     
  -261278630.54368496     
   7846663093316.5244     
  -3985.7265347799625     
   30994.441146695088     
  -239616581.88447881     
   6659648803444.5703     
  -3985.6959225078012     
   30537.333876304587     
  -219735260.38188645     
   5651877794966.0654     
  -3985.6633087335404     
   30084.054687388747     
  -201489327.02958345     
   4796329930029.5771     
  -3985.6285659767741     
   29634.603436884485     
  -184745228.49639723     
   4070049411185.7783     
  -3985.5915589015899     
   29188.979975513179     
  -169380255.43873593     
   3453539000245.4224     
  -3985.5521438528231     
   28747.184146194591     
  -155281658.77655649     
   2930236209685.4614     
  -3985.5101683664589     
   28309.215785686145     
  -142345851.03340259     
   2486074330500.2983     
  -3985.4654706528577     
   27875.074723155572     
  -130477662.65650031     
   2109105736384.3394     
  -3985.4178790514079     
   27444.760780814082     
  -119589663.59843856     
   1789183720302.0317     
  -3985.3672114551541     
   27018.273772885044     
  -109601536.50869514     
   1517691260415.5498     
  -3985.3132747038781     
   26595.613506226113     
  -100439501.32575992     
   1287310678157.2725     
  -3985.2558639440417     
   26176.779780030807     
  -92035786.747636795     
   1091828191197.1326     
  -3985.1947619539333     
   25761.772385555942     
  -84328143.129845440     
   925967459908.06812     
  -3985.1297384322788     
   25350.591105349078     
  -77259395.978372782     
   785248698877.36255     
  -3985.0605492485092     
   24943.235714834322     
  -70777032.968300045     
   665868079339.99292     
  -3984.9869356527806     
   24539.705981069827     
  -64832828.794221207     
   564596577238.15356     
  -3984.9086234437877     
   24140.001662363382     
  -59382494.210953265     
   478692654512.76453     
  -3984.8253220922857     
   23744.122510178895     
  -54385359.169886306     
   405829154408.44562     
  -3984.7367238181814     
   23352.068266574905     
  -49804077.800370798     
   344030684914.83105     
  -3984.6425026189386     
   22963.838666730477     
  -45604358.126491770     
   291620417085.74054     
  -3984.5423132469391     
   22579.433437838867     
  -41754715.189920589     
   247175261142.23340     
  -3984.4357901333669     
   22198.852299344984     
  -38226241.166406639     
   209487318174.73392     
  -3984.3225462560295     
   21822.094964202268     
  -34992397.209782019     
   177531562115.29684     
  -3984.2021719484624     
   21449.161137876694     
  -32028819.650863193     
   150438113585.36258     
  -3984.0742336475082     
   21080.050520190947     
  -29313143.351414971     
   127468830581.93207     
  -3983.9382725764535     
   20714.762804930157     
  -26824838.852635961     
   107997403991.10765     
  -3983.7938033606729     
   20353.297681071268     
  -24545062.526700459     
   91492419488.157608     
  -3983.6403125725774     
   19995.654833287001     
  -22456519.455836944     
   77503041287.945557     
  -3983.4772572025367     
   19641.833942913992     
  -20543336.653159149     
   65646785831.730995     
  -3983.3040630522569     
   19291.834689360439     
  -18790947.361087061     
   55599204519.774712     
  -3983.1201230469587     
   18945.656750783284     
  -17185984.077311054     
   47085080231.454163     
  -3982.9247954624948     
   18603.299805927429     
  -15716180.708320599     
   39870980752.257622     
  -3982.7174020633656     
   18264.763535448721     
  -14370282.414900396     
   33758924383.541321     
  -3982.4972261473777     
   17930.047624058145     
  -13137962.903593082     
   28581007694.652027     
  -3982.2635104924652     
   17599.151762132173     
  -12009748.445687097     
   24194848702.169304     
  -3982.0154552009594     
   17272.075648119564     
  -10976947.957005085     
   20479712274.433430     
  -3981.7522154363032     
   16948.818991321936     
  -10031588.931209557     
   17333229093.247841     
  -3981.4728990469457     
   16629.381514376939     
  -9166358.4687811546     
   14668607326.250446     
  -3981.1765640718158     
   16313.762956602171     
  -8374549.1527346894     
   12412267495.207682     
  -3980.8622161214307     
   16001.963077414825     
  -7650009.3460876839     
   10501836423.014364     
  -3980.5288056283143     
   15693.981660201871     
  -6987097.5090185460     
   8884443958.2869644     
  -3980.1752249599699     
   15389.818516601128     
  -6380640.2805707194     
   7515279140.9580526     
  -3979.8003053871880     
   15089.473491173634     
  -5825893.9465102106     
   6356364301.1221218     
  -3979.4028138999392     
   14792.946466582227     
  -5318509.0857957508     
   5375515975.6773672     
  -3978.9814498625283     
   14500.237369166387     
  -4854498.0798777863     
   4545462981.6511641     
  -3978.5348414990231     
   14211.346175309485     
  -4430205.2915561879     
   3843098531.1537395     
  -3978.0615421992479     
   13926.272918140261     
  -4042279.6882004179     
   3248846144.0904288     
  -3977.5600266348179     
   13645.017694906483     
  -3687649.6898583812     
   2746121591.7993011     
  -3977.0286866737561     
   13367.580675166637     
  -3363500.0913180439     
   2320876820.3182454     
  -3976.4658270812115     
   13093.962109505930     
  -3067250.8707871465     
   1961213206.2574360     
  -3975.8696609926233     
   12824.162339145874     
  -2796537.7319675866     
   1657053549.4270217     
  -3975.2383051443503     
   12558.181806354027     
  -2549194.2508358900     
   1399864100.2410533     
  -3974.5697748453067     
   12296.021065634668     
  -2323235.4810087266     
   1182418830.9582229     
  -3973.8619786714444     
   12037.680795951810     
  -2116842.9089600258     
   998599640.84224546     
  -3973.1127128630142     
   11783.161813965202     
  -1928350.6447781376     
   843226957.04670596     
  -3972.3196554023784     
   11532.465087862653     
  -1756232.7569935557     
   711916395.37561965     
  -3971.4803597476803     
   11285.591754040102     
  -1599091.6093048737     
   600956391.30760694     
  -3970.5922481948955     
   11042.543128292367     
  -1455647.3129932105     
   507207533.23987752     
  -3969.6526048376277     
   10803.320743855862     
  -1324727.4864314361     
   428007167.93421978     
  -3968.6585680904095     
   10567.926291361280     
  -1205259.8783781254     
   361122090.87534499     
  -3967.6071227372086     
   10336.361945963925     
  -1096258.3512483875     
   304597173.47681671     
  -3966.4950914621882     
   10108.629197086824     
  -996836.05363852112     
   256996769.32390967     
  -3965.3191258145180     
   9884.7335017030746     
  -906124.00183206704     
   216381396.73540178     
  -3964.0756965530586     
   9664.6663237692264     
  -823532.25600781851     
   183519352.12684861     
  -3962.7610833099448     
   9448.4750216952343     
  -747783.06587478309     
   151059785.75267303     
  -3961.3713635043891     
   9235.9915090937538     
  -680357.53243454674     
   139362100.37615302     
  -3959.9024004292673     
   9027.8863749271077     
  -613090.91181557253     
   77367062.305801928     
  -3958.3498304231143     
   8821.5744340533838     
  -572708.66921919864     
   198212255.34336337     
  -3956.7090490288606     
   8627.1192463639272     
  -460830.78874288849     
   35953398.980741322     
  -3937.4596714835197     
   6997.0915335383852     
  -191180.29638732853     
   9313512.5825890843     
  -3921.0162958679916     
   6215.8184125252883     
  -121328.95201791040     
   5443486.0204942599     
  -3906.1500013177201     
   5711.2390153200031     
  -80502.806864203434     
   2813171.9912047330     
  -3892.3310905099588     
   5361.4719558340748     
  -59404.016930167927     
   1871224.8286770820     
  -3879.2694478382391     
   5099.5373367209304     
  -45369.830715089825     
   1252848.4038996885     
  -3866.7845901820951     
   4896.1790907186005     
  -35973.467685842152     
   906796.33297232399     
  -3854.7548079356325     
   4733.3141835326205     
  -29172.495188549725     
   675509.15032149025     
  -3843.0932957412556     
   4600.1175041584002     
  -24106.176561138549     
   520606.52672747266     
  -3831.7355311073866     
   4489.3479937288475     
  -20201.627610682503     
   410544.19855098042     
  -3820.6320065425289     
   4396.0375593982662     
  -17122.546121550149     
   330387.08797809464     
  -3809.7437662590432     
   4316.6195866901044     
  -14644.642961714442     
   270268.56795091421     
  -3799.0395233644545     
   4248.4639075306113     
  -12617.628702082584     
   224206.93871063812     
  -3788.4937205415986     
   4189.5796441210232     
  -10936.076661752797     
   188224.32188975380     
  -3778.0851809054025     
   4138.4284668476921     
  -9524.3942475796466     
   159653.71302380395     
  -3767.7961426130646     
   4093.8000027289904     
  -8326.9913999011151     
   136640.79843230362     
  -3757.6115512900160     
   4054.7270607000905     
  -7302.1854116588365     
   117870.48354658204     
  -3747.5185305707832     
   4020.4262052082945     
  -6418.1567850594729     
   102389.34024428045     
  -3737.5059787042278     
   3990.2552214125776     
  -5650.2367332273698     
   89493.790502604417     
  -3727.5642562898024     
   3963.6820463183644     
  -4979.0333044578356     
   78656.026792998149     
  -3717.6849411317407     
   3940.2616802984439     
  -4389.1131035103508     
   69474.316986587772     
  -3707.8606333516886     
   3919.6187582243911     
  -3868.0557261109416     
   61638.837580328196     
  -3698.0847986975787     
   3901.4342077984675     
  -3405.7644442584797     
   54907.785985686052     
  -3688.3516412717031     
   3885.4349065644064     
  -2993.9560493658355     
   49090.388404876518     
  -3678.6559991932818     
   3871.3855711001688     
  -2625.7781363292611     
   44034.630535332195     
  -3668.9932583377813     
   3859.0823297410598     
  -2295.5184073142691     
   39618.275149338035     
  -3659.3592804679251     
   3848.3475803635388     
  -1998.3813436942337     
   35742.200992060512     
  -3649.7503429285239     
   3839.0258399136687     
  -1730.3148362537797     
   32325.405984301953     
  -3640.1630877119978     
   3830.9803670946053     
  -1487.8742913715162     
   29301.217551804730     
  -3630.5944781770581     
   3824.0903934668440     
  -1268.1151597329806     
   26614.389850283056     
  -3621.0417620632979     
   3818.2488374778723     
  -1068.5072358558575     
   24218.859463505534     
  -3611.5024397201482     
   3813.3604049135333     
  -886.86578987956580     
   22075.995132637458     
  -3601.9742366816272     
   3809.3400008728727     
  -721.29582638478473     
   20153.221714424562     
  -3592.4550798842706     
   3806.1113946480941     
  -570.14666352660038     
   18422.930024814385     
  -3582.9430769560158     
   3803.6060912684266     
  -431.97468834049312     
   16861.607084624418     
  -3573.4364981070362     
   3801.7623729595607     
  -305.51263520580989     
   15449.137773935217     
  -3563.9337602358296     
   3800.5244811167931     
  -189.64410190129564     
   14168.239909162647     
  -3554.4334129299259     
   3799.8419151055832     
  -83.382302582575690     
   13004.005491409220     
  -3544.9341260939673     
   3799.6688286956341     
   14.147738602993536     
   11943.525340835517     
  -3535.4346789812785     
   3799.9635084887900     
   103.72417865925999     
   10975.580344774249     
  -3525.9339504404970     
   3800.6879215135509     
   186.04103124506648     
   10090.387034395659     
  -3516.4309102179704     
   3801.8073214266710     
   261.71893400303395     
   9279.3856426375878     
  -3506.9246111806656     
   3803.2899045774857     
   331.31432632281593     
   8535.0638802364174     
  -3497.4141823443092     
   3805.1065086568542     
   395.32730542458910     
   7850.8093309016249     
  -3487.8988226081124     
   3807.2303478589315     
   454.20837540635137     
   7220.7850396393087     
  -3478.3777951113525     
   3809.6367794554567     
   508.36426320364626     
   6639.8246107245968     
  -3468.8504221388093     
   3812.3030974829258     
   558.16294778408042     
   6103.3438326794285     
  -3459.3160805119310     
   3815.2083499187088     
   603.93802652917623     
   5607.2643095920575     
  -3449.7741974109636     
   3818.3331762571597     
   645.99250885111667     
   5147.9498270188697     
  -3440.2242465804243     
   3821.6596628606717     
   684.60213255375822     
   4722.1504969741391     
  -3430.6657448763426     
   3825.1712138452590     
   720.01826128106427     
   4326.9558335487845     
  -3421.0982491189116     
   3828.8524355735431     
   752.47043003268027     
   3959.7534896787088     
  -3411.5213532186417     
   3832.6890331016380     
   782.16858120527058     
   3618.1944015211197     
  -3401.9346855479675     
   3836.6677171526931     
   809.30503921667901     
   3300.1618311261354     
  -3392.3379065335621     
   3840.7761203831101     
   834.05625295012510     
   3003.7452128731929     
  -3382.7307064475044     
   3845.0027218706018     
   856.58434204667401     
   2727.2165634859953     
  -3373.1128033779314     
   3849.3367788914006     
   877.03846627281882     
   2469.0109280208821     
  -3363.4839413619929     
   3853.7682651776654     
   895.55604823297540     
   2227.7079284683832     
  -3353.8438886658109     
   3858.2878149424887     
   912.26385769648823     
   2002.0171113863380     
  -3344.1924361978267     
   3862.8866720518099     
   927.27898603188578     
   1790.7635423917311     
  -3334.5293960433542     
   3867.5566437983889     
   940.70971259982389     
   1592.8765253157039     
  -3324.8546001094587     
   3872.2900587962381     
   952.65628653969156     
   1407.3783693299663     
  -3315.1678988703902     
   3877.0797285733611     
   963.21162430966638     
   1233.3754600777172     
  -3305.4691602048133     
   3881.9189124847862     
   972.46194026024932     
   1070.0498234338502     
  -3295.7582683169462     
   3886.8012856202768     
   980.48731393600315     
   916.65162432966474     
  -3286.0351227345018     
   3891.7209094079130     
   987.36220111847570     
   772.49278779515794     
  -3276.2996373770252     
   3896.6722046532764     
   993.15589702693933     
   636.94113324731859     
  -3266.5517396888304     
   3901.6499267846593     
   997.93295552629422     
   509.41486213026178     
  -3256.7913698312896     
   3906.6491430909559     
   1001.7535669922711     
   389.37852635096954     
  -3247.0184799297290     
   3911.6652117732865     
   1004.6739059399034     
   276.33795078547769     
  -3237.2330333706032     
   3916.6937626395629     
   1006.7464405707944     
   169.83746748619510     
  -3227.4350041450402     
   3921.7306792949325     
   1008.0202215769409     
   69.455724390627381     
  -3217.6243762351723     
   3926.7720826976497     
   1008.5411395098706     
  -25.196903757614542     
  -3207.8011430400079     
   3931.8143159532533     
   1008.3521627316886     
  -114.48106481232107     
  -3197.9653068378743     
   3936.8539302469467     
   1007.4935547455962     
  -198.73117675997474     
  -3188.1168782827144     
   3941.8876718111105     
   1006.0030709198963     
  -278.25720051800977     
  -3178.2558759317621     
   3946.9124698432001     
   1003.9161419160113     
  -353.34717033308573     
  -3168.3823258023167     
   3951.9254252933365     
   1001.2660381385131     
  -424.26857073785374     
  -3158.4962609555414     
   3956.9238004483277     
   998.08402385797922     
  -491.27028093814670     
  -3148.5977211053696     
   3961.9050092498501     
   994.39949675094317     
  -554.58386858365384     
  -3138.6867522507632     
   3966.8666082860686     
   990.24011773656571     
  -614.42528169582772     
  -3128.7634063297073     
   3971.8062884007195     
   985.63192812384705     
  -670.99548044898199     
  -3118.8277408934591     
   3976.7218668760806     
   980.59946202047968     
  -724.48250181466778     
  -3108.8798187996704     
   3981.6112801392737     
   975.16584325686972     
  -775.06134366503761     
  -3098.9197079231353     
   3986.4725769553647     
   969.35288317938193     
  -822.89607483917212     
  -3088.9474808829782     
   3991.3039120698581     
   963.18116261808814     
  -868.13974981216609     
  -3078.9632147852208     
   3996.1035402626399     
   956.67011449449683     
  -910.93576288669658     
  -3068.9669909797199     
   4000.8698107895580     
   949.83809627284654     
  -951.41837368218978     
  -3058.9588948305563     
   4005.6011621764155     
   942.70245847023011     
  -989.71335462538173     
  -3048.9390154990210     
   4010.2961173433678     
   935.27960831053974     
  -1025.9387172059851     
  -3038.9074457384031     
   4014.9532790339726     
   927.58506793149490     
  -1060.2050593750610     
  -3028.8642816998477     
   4019.5713255287669     
   919.63352998618188     
  -1092.6163309770564     
  -3018.8096227485935     
   4024.1490066224919     
   911.43890750385401     
  -1123.2702009846321     
  -3008.7435712899623     
   4028.6851398437429     
   903.01438099646930     
  -1152.2582595764322     
  -2998.6662326045071     
   4033.1786069063583     
   894.37244404964611     
  -1179.6670211211438     
  -2988.5777146917630     
   4037.6283503699601     
   885.52494139123746     
  -1205.5774813129108     
  -2978.4781281221026     
   4042.0333704991417     
   876.48311028139074     
  -1230.0662763842627     
  -2968.3675858962010     
   4046.3927223078667     
   867.25761320850870     
  -1253.2053059049747     
  -2958.2462033116817     
   4050.7055127744234     
   857.85857341422138     
  -1275.0625563494157     
  -2948.1140978365142     
   4054.9708982185630     
   848.29560424160081     
  -1295.7020142266163     
  -2937.9713889887853     
   4059.1880818270042     
   838.57783913490107     
  -1315.1840631073117     
  -2927.8181982224742     
   4063.3563113214955     
   828.71395866159628     
  -1333.5658450308972     
  -2917.6546488188951     
   4067.4748767552092     
   818.71221482386454     
  -1350.9010476647734     
  -2907.4808657834933     
   4071.5431084346847     
   808.58045696637873     
  -1367.2407435068396     
  -2897.2969757476872     
   4075.5603749555758     
   798.32615139007748     
  -1382.6328943634724     
  -2887.1031068754910     
   4079.5260813457571     
   787.95640468235138     
  -1397.1230867829934     
  -2876.8993887746456     
   4083.4396673112915     
   777.47798153147892     
  -1410.7543268373192     
  -2866.6859524120191     
   4087.3006055753208     
   766.89732408019904     
  -1423.5673874974154     
  -2856.4629300330457     
   4091.1084003072060     
   756.22056867396839     
  -1435.6008467098591     
  -2846.2304550849867     
   4094.8625856347003     
   745.45356232364441     
  -1446.8912280004461     
  -2835.9886621438109     
   4098.5627242357932     
   734.60187811364108     
  -1457.4732439933186     
  -2825.7376868445026     
   4102.2084060030365     
   723.67082878369115     
  -1467.3796858070973     
  -2815.4776658146229     
   4105.7992467778467     
   712.66548114013813     
  -1476.6416947426010     
  -2805.2087366109477     
   4109.3348871517710     
   701.59066842956872     
  -1485.2889065755321     
  -2794.9310376590297     
   4112.8149913269199     
   690.45100163025222     
  -1493.3492866709103     
  -2784.6447081955348     
   4116.2392460359461     
   679.25088198022036     
  -1500.8495434001006     
  -2774.3498882132067     
   4119.6073595169091     
   667.99451040471956     
  -1507.8149344222638     
  -2764.0467184083327     
   4122.9190605389122     
   656.68589839655260     
  -1514.2695554122256     
  -2753.7353401305822     
   4126.1740974767308     
   645.32887673096093     
  -1520.2361792186011     
  -2743.4158953351011     
   4129.3722374320250     
   633.92710538682138     
  -1525.7366105020637     
  -2733.0885265367469     
   4132.5132653975124     
   622.48408080805586     
  -1530.7915048661685     
  -2722.7533767663654     
   4135.5969834608368     
   611.00314452155953     
  -1535.4204466576775     
  -2712.4105895290045     
   4138.6232100500692     
   599.48749117162697     
  -1539.6422842953698     
  -2702.0603087639702     
   4141.5917792130967     
   587.94017403941166     
  -1543.4746715813376     
  -2691.7026788066414     
   4144.5025399332017     
   576.36411400255167     
  -1546.9347231155198     
  -2681.3378443519509     
   4147.3553554771561     
   564.76210357918524     
  -1550.0384811409717     
  -2670.9659504194619     
   4150.1501027735303     
   553.13681497062794     
  -1552.8014032179258     
  -2660.5871423199565     
   4152.8866718220734     
   541.49080444649348     
  -1555.2381670433747     
  -2650.2015656234698     
   4155.5649651286740     
   529.82651819366822     
  -1557.3626724599976     
  -2639.8093661287012     
   4158.1848971695335     
   518.14629815021817     
  -1559.1884032241737     
  -2629.4106898337327     
   4160.7463938777246     
   506.45238512603692     
  -1560.7279383512137     
  -2619.0056829080054     
   4163.2493921545101     
   494.74692558840275     
  -1561.9934972286601     
  -2608.5944916654826     
   4165.6938394043791     
   483.03197435918781     
  -1562.9966448017158     
  -2598.1772625389544     
   4168.0796930890856     
   471.30949952317496     
  -1563.7484018489645     
  -2587.7541420554285     
   4170.4069203041663     
   459.58138650930766     
  -1564.2593897331139     
  -2577.3252768125553     
   4172.6754973731558     
   447.84944108630930     
  -1564.5395776787482     
  -2566.8908134560465     
   4174.8854094615053     
   436.11539425371870     
  -1564.5987266109380     
  -2556.4508986580340     
   4177.0366502066499     
   424.38090380413689     
  -1564.4459017655081     
  -2546.0056790963358     
   4179.1292213650131     
   412.64755954089560     
  -1564.0899681795745     
  -2535.5553014345819     
   4181.1631324758137     
   400.91688477954881     
  -1563.5392850320713     
  -2525.0999123031638     
   4183.1384005381169     
   389.19034014180824     
  -1562.8019133049393     
  -2514.6396582809725     
   4185.0550497029517     
   377.46932579202121     
  -1561.8854315700319     
  -2504.1746858778888     
   4186.9131109800701     
   365.75518505524593     
  -1560.7973321947768     
  -2493.7051415179903     
   4188.7126219553675     
   354.04920506378511     
  -1559.5444504789598     
  -2483.2311715234523     
   4190.4536265222405     
   342.35262168519290     
  -1558.1336586450946     
  -2472.7529220990996     
   4192.1361746245666     
   330.66661924535470     
  -1556.5712032430938     
  -2462.2705393175929     
   4193.7603220107321     
   318.99233522103145     
  -1554.8634391800861     
  -2451.7841691052122     
   4195.3261299973528     
   307.33085942718083     
  -1553.0160113883526     
  -2441.2939572282226     
   4196.8336652442749     
   295.68323934176817     
  -1551.0347061013008     
  -2430.8000492797833     
   4198.2829995402444     
   284.05047904600838     
  -1548.9248722461853     
  -2420.3025906673897     
   4199.6742095941199     
   272.43354250416201     
  -1546.6915749247207     
  -2409.8017266008196     
   4201.0073768396114     
   260.83335569222658     
  -1544.3398802401632     
  -2399.2976020805581     
   4202.2825872453177     
   249.25080659042533     
  -1541.8743774153356     
  -2388.7903618866908     
   4203.4999311336933     
   237.68674875981031     
  -1539.2997286522061     
  -2378.2801505682351     
   4204.6595030075805     
   226.14200079491874     
  -1536.6200826245163     
  -2367.7671124328999     
   4205.7614013850052     
   214.61735017523486     
  -1533.8397938061164     
  -2357.2513915372456     
   4206.8057286397479     
   203.11355172168896     
  -1530.9626450641517     
  -2346.7331316772393     
   4207.7925908487614     
   191.63133188370784     
  -1527.9925499359351     
  -2336.2124763791767     
   4208.7220976478684     
   180.17138775918829     
  -1524.9331216388059     
  -2325.6895688909635     
   4209.5943620906337     
   168.73438934689725     
  -1521.7878507426819     
  -2315.1645521737387     
   4210.4095005151667     
   157.32098046632711     
  -1518.5600291970859     
  -2304.6375688938233     
   4211.1676324169512     
   145.93178024734897     
  -1515.2529779757610     
  -2294.1087614149824     
   4211.8688803248506     
   134.56738291253100     
  -1511.8696084354142     
  -2283.5782717909897     
   4212.5133696842549     
   123.22836084926539     
  -1508.4129650779332     
  -2273.0462417584763     
   4213.1012287454059     
   111.91526361118088     
  -1504.8858617583919     
  -2262.5128127300568     
   4213.6325884535545     
   100.62861964799293     
  -1501.2908620451356     
  -2251.9781257877198     
   4214.1075823481306     
   89.368938182654404     
  -1497.6307452807362     
  -2241.4423216764662     
   4214.5263464625705     
   78.136707593048868     
  -1493.9078085294370     
  -2230.9055407981969     
   4214.8890192291256     
   66.932399029078084     
  -1490.1244905877875     
  -2220.3679232058253     
   4215.1957413900727     
   55.756465349669668     
  -1486.2830873937605     
  -2209.8296085976149     
   4215.4466559089324     
   44.609342194216460     
  -1482.3856551992428     
  -2199.2907363117297     
   4215.6419078888684     
   33.491449780222126     
  -1478.4344205364364     
  -2188.7514453209842     
   4215.7816444923847     
   22.403191626198844     
  -1474.4311976062231     
  -2178.2118742277930     
   4215.8660148655599     
   11.344957644152160     
  -1470.3780863973918     
  -2167.6721612593014     
   4215.8951700646612     
  0.31712199617171222     
  -1466.2766598052469     
  -2157.1324442627001     
   4215.8692629872703     
  -10.679952952367650     
  -1462.1289163272504     
  -2146.5928607007022     
   4215.7884483053276     
  -21.645919824822037     
  -1457.9362903261656     
  -2136.0535476471923     
   4215.6528824007601     
  -32.580442002268285     
  -1453.7005337022024     
  -2125.5146417830238     
   4215.4627233057417     
  -43.483196005034813     
  -1449.4230706902813     
  -2114.9762793919699     
   4215.2181306431412     
  -54.353869035211936     
  -1445.1053873264814     
  -2104.4385963568152     
   4214.9192655719526     
  -65.192159440160552     
  -1440.7488463806617     
  -2093.9017281555825     
   4214.5662907338819     
  -75.997775788015531     
  -1436.3548053290203     
  -2083.3658098578903     
   4214.1593702023420     
  -86.770436827983190     
  -1431.9245041541096     
  -2072.8309761214350     
   4213.6986694337493     
  -97.509870609139028     
  -1427.4591051339273     
  -2062.2973611885905     
   4213.1843552224818     
  -108.21581389764349     
  -1422.9598496124270     
  -2051.7650988831188     
   4212.6165956558134     
  -118.88801276973669     
  -1418.4277112704010     
  -2041.2343226069920     
   4211.9955600723788     
  -129.52622060426472     
  -1413.8638400327454     
  -2030.7051653373126     
   4211.3214190223571     
  -140.13019940451008     
  -1409.2691257488170     
  -2020.1777596233330     
   4210.5943442292264     
  -150.69971784762623     
  -1404.6445881872232     
  -2009.6522375835682     
   4209.8145085539600     
  -161.23455225903041     
  -1399.9910544548770     
  -1999.1287309029951     
   4208.9820859603933     
  -171.73448516744199     
  -1395.3094183065461     
  -1988.6073708303361     
   4208.0972514829637     
  -182.19930580474110     
  -1390.6004439839437     
  -1978.0882881754219     
   4207.1601811956152     
  -192.62880913462067     
  -1385.8649101378535     
  -1967.5716133066292     
   4206.1710521828763     
  -203.02279596065461     
  -1381.1035217767358     
  -1957.0574761483892     
   4205.1300425120398     
  -213.38107237398012     
  -1376.3169730309914     
  -1946.5460061787642     
   4204.0373312069260     
  -223.70344967171258     
  -1371.5058569068265     
  -1936.0373324270863     
   4202.8930982237498     
  -233.98974359851377     
  -1366.6708470911135     
  -1925.5315834716564     
   4201.6975244273744     
  -244.23977495169714     
  -1361.8124102244326     
  -1915.0288874375003     
   4200.4507915699241     
  -254.45336802838040     
  -1356.9311638231272     
  -1904.5293719941751     
   4199.1530822704608     
  -264.63035175705386     
  -1352.0275469369385     
  -1894.0331643536281     
   4197.8045799951706     
  -274.77055835908067     
  -1347.1019962523515     
  -1883.5403912680983     
   4196.4054690409457     
  -284.87382333097355     
  -1342.1550418120605     
  -1873.0511790280646     
   4194.9559345172565     
  -294.93998614456376     
  -1337.1869006350753     
  -1862.5656534602299     
   4193.4561623321470     
  -304.96888789932706     
  -1332.1981722924477     
  -1852.0839399255456     
   4191.9063391769196     
  -314.96037419152020     
  -1327.1888999697217     
  -1841.6061633172683     
   4190.3066525140875     
  -324.91429094129336     
  -1322.1596988794656     
  -1831.1324480590470     
   4188.6572905650273     
  -334.83048868288915     
  -1317.1105335721372     
  -1820.6629181030405     
   4186.9584422991084     
  -344.70881768468041     
  -1312.0419399547013     
  -1810.1976969280588     
   4185.2102974243107     
  -354.54913223434045     
  -1306.9538564297413     
  -1799.7369075377283     
   4183.4130463783313     
  -364.35128615756372     
  -1301.8467554187559     
  -1789.2806724586767     
   4181.5668803208791     
  -374.11513682320418     
  -1296.7205061679279     
  -1778.8291137387373     
   4179.6719911272721     
  -383.84054061946387     
  -1291.5755574119989     
  -1768.3823529451663     
   4177.7285713824740     
  -393.52735730005367     
  -1286.4116949182674     
  -1757.9405111628757     
   4175.7368143766935     
  -403.17544501194089     
  -1281.2293321218181     
  -1747.5037089926739     
   4173.6969141016571     
  -412.78466500285435     
  -1276.0282466367744     
  -1737.0720665495171     
   4171.6090652470175     
  -422.35487685263035     
  -1270.8086869801762     
  -1726.6457034607658     
   4169.4734631998735     
  -431.88594200498147     
  -1265.5705310665942     
  -1716.2247388644430     
   4167.2903040423917     
  -441.37772098798115     
  -1260.3138784407788     
  -1705.8092914074978     
   4165.0597845522307     
  -450.83007507628679     
  -1255.0385641853775     
  -1695.3994792440637     
   4162.7821022037706     
  -460.24286430767734     
  -1249.7447171067204     
  -1684.9954200337177     
   4160.4574551687865     
  -469.61594968597751     
  -1244.4320398653699     
  -1674.5972309397316     
   4158.0860423196091     
  -478.94918998496803     
  -1239.1006670746983     
  -1664.2050286273181     
   4155.6680632321768     
  -488.24244498802807     
  -1233.7502350932766     
  -1653.8189292618661     
   4153.2037181903288     
  -497.49557175122789     
  -1228.3808345279942     
  -1643.4390485071644     
   4150.6932081909254     
  -506.70842801018762     
  -1222.9921225940677     
  -1633.0655015236143     
   4148.1367349485754     
  -515.88086892964293     
  -1217.5839651962351     
  -1622.6984029664229     
   4145.5345009045805     
  -525.01274866861490     
  -1212.1562374722575     
  -1612.3378669837821     
   4142.8867092317842     
  -534.10392044965670     
  -1206.7085281025986     
  -1601.9840072150259     
   4140.1935638446339     
  -543.15423441042640     
  -1201.2407984339150     
  -1591.6369367887671     
   4137.4552694076110     
  -552.16354039868054     
  -1195.7525713174457     
  -1581.2967683210093     
   4134.6720313449059     
  -561.13168468356162     
  -1190.2437229734260     
  -1570.9636139132347     
   4131.8440558516822     
  -570.05851260586201     
  -1184.7137751343848     
  -1560.6375851504617     
   4128.9715499053691     
  -578.94386591937018     
  -1179.1625626545081     
  -1550.3187930992756     
   4126.0547212777228     
  -587.78758513927880     
  -1173.5895264665899     
  -1540.0073483058245     
   4123.0937785484048     
  -596.58950658777837     
  -1167.9944876401939     
  -1529.7033607937838     
   4120.0889311188230     
  -605.34946524507973     
  -1162.3768484233510     
  -1519.4069400622825     
   4117.0403892266895     
  -614.06729160825500     
  -1156.7363511722551     
  -1509.1181950837940     
   4113.9483639620639     
  -622.74281424204673     
  -1151.0723870018712     
  -1498.8372343019837     
   4110.8130672835969     
  -631.37585714456100     
  -1145.3846345223626     
  -1488.5641656295170     
   4107.6347120359769     
  -639.96624190347848     
  -1139.6724570170327     
  -1478.2990964458209     
   4104.4135119678904     
  -648.51378533110642     
  -1133.9354629686468     
  -1468.0421335948013     
   4101.1496817513043     
  -657.01830130337112     
  -1128.1729738833258     
  -1457.7933833825086     
   4097.8434370015275     
  -665.47959860749620     
  -1122.3845882424609     
  -1447.5529515747555     
   4094.4949942974604     
  -673.89748301931456     
  -1116.5695056078191     
  -1437.3209433946790     
   4091.1045712041332     
  -682.27175431137334     
  -1110.7273565788214     
  -1427.0974635202483     
   4087.6723862946405     
  -690.60220948571441     
  -1104.8572322531159     
  -1416.8826160817150     
   4084.1986591741074     
  -698.88863872761294     
  -1098.9587433995559     
  -1406.6765046590024     
   4080.6836105040306     
  -707.13082930310941     
  -1093.0309204282114     
  -1396.4792322790333     
   4077.1274620277568     
  -715.32856120632118     
  -1087.0732743461308     
  -1386.2909014129916     
   4073.5304365978313     
  -723.48161076391693     
  -1081.0849451192328     
  -1376.1116139735168     
   4069.8927582012911     
  -731.58974785231112     
  -1075.0651193567571     
  -1365.9414713118299     
   4066.2146519910416     
  -739.65273624748693     
  -1069.0131522562638     
  -1355.7805742147846     
   4062.4963443131992     
  -747.67033488940876     
  -1062.9279965050027     
  -1345.6290229018443     
   4058.7380627388175     
  -755.64229486319641     
  -1056.8090172684490     
  -1335.4869170219813     
   4054.9400360954278     
  -763.56836249270964     
  -1050.6551119881335     
  -1325.3543556504942     
   4051.1024944996147     
  -771.44827583262077     
  -1044.4655382907508     
  -1315.2314372857434     
   4047.2256693916083     
  -779.28176736980129     
  -1038.2391830885797     
  -1305.1182598457974     
   4043.3097935700766     
  -787.06856124296587     
  -1031.9752071553460     
  -1295.0149206649928     
   4039.3551012287276     
  -794.80837529663074     
  -1025.6724285191231     
  -1284.9215164903981     
   4035.3618279942098     
  -802.50091851052434     
  -1019.3299743442811     
  -1274.8381434781843     
   4031.3302109646384     
  -810.14589331810635     
  -1012.9465301954490     
  -1264.7648971898952     
   4027.2604887506063     
  -817.74299229457233     
  -1006.5212196122035     
  -1254.7018725886148     
   4023.1529015162660     
  -825.29190144166364     
  -1000.0525984896964     
  -1244.6491640350298     
   4019.0076910228358     
  -832.79229593033665     
  -993.53973103020348     
  -1234.6068652833808     
   4014.8251006732276     
  -840.24384391306296     
  -986.98111705048177     
  -1224.5750694773019     
   4010.6053755577173     
  -847.64620229094180     
  -980.37568385316081     
  -1214.5538691455422     
   4006.3487625021903     
  -854.99901991984029     
  -973.72190803616854     
  -1204.5433561975658     
   4002.0555101168152     
  -862.30193423011178     
  -967.01856919994282     
  -1194.5436219190281     
   3997.7258688474926     
  -869.55457349911114     
  -960.26410196952895     
  -1184.5547569671201     
   3993.3600910280848     
  -876.75655426388278     
  -953.45716643703088     
  -1174.5768513657824     
   3988.9584309348947     
  -883.90748301216036     
  -946.59607578528357     
  -1164.6099945007775     
   3984.5211448434129     
  -891.00695358055009     
  -939.67945589976989     
  -1154.6542751146205     
   3980.0484910857122     
  -898.05454949979821     
  -932.70544087386168     
  -1144.7097813013629     
   3975.5407301111968     
  -905.04984030635239     
  -925.67257849907196     
  -1134.7766005012211     
   3970.9981245488184     
  -911.99238464509529     
  -918.57895607481305     
  -1124.8548194950495     
   3966.4209392701664     
  -918.88172681565629     
  -911.42280000958806     
  -1114.9445243986477     
   3961.8094414585880     
  -925.71739781572830     
  -904.20234948623715     
  -1105.0458006568995     
   3957.1639006754563     
  -932.49891543687500     
  -896.91549783249434     
  -1095.1587330377367     
   3952.4845889326875     
  -939.22578167061874     
  -889.56042694944324     
  -1085.2834056259223     
   3947.7717807663294     
  -945.89748487273948     
  -882.13488790586564     
  -1075.4199018166444     
   3943.0257533128174     
  -952.51349653203363     
  -874.63693424271742     
  -1065.5683043089180     
   3938.2467863876400     
  -959.07327353885387     
  -867.06412726180406     
  -1055.7286950987852     
   3933.4351625675595     
  -965.57625449331749     
  -859.41437590970065     
  -1045.9011554723068     
   3928.5911672755446     
  -972.02186231264022     
  -851.68513564511011     
  -1036.0857659983374     
   3923.7150888676883     
  -978.40950082997870     
  -843.87406963873650     
  -1026.2826065210809     
   3918.8072187247326     
  -984.73855635226903     
  -835.97847665105633     
  -1016.4917561524097     
   3913.8678513465338     
  -991.00839492715204     
  -827.99588950394480     
  -1006.7132932639477     
   3908.8972844489699     
  -997.21836409843149     
  -819.92333102819350     
  -996.94729547890267     
   3903.8958190660210     
  -1003.3677890811432     
  -811.75819412098372     
  -987.19383966364137     
   3898.8637596544759     
  -1009.4559755370503     
  -803.49727349660463     
  -977.45300191899696     
   3893.8014142029124     
  -1015.4822050882751     
  -795.13774231440368     
  -967.72485757129891     
   3888.7090943448025     
  -1021.4457381556330     
  -786.67614815558863     
  -958.00948116311497     
   3883.5871154762463     
  -1027.3458092668000     
  -778.10945480209125     
  -948.30694644369271     
   3878.4357968776349     
  -1033.1816301778156     
  -769.43394697032591     
  -938.61732635909243     
   3873.2554618402401     
  -1038.9523847800931     
  -760.64630066388679     
  -928.94069304199536     
   3868.0464377982021     
  -1044.6572320350722     
  -751.74256933833556     
  -919.27711780117750     
   3862.8090564648519     
  -1050.2953013051099     
  -742.71909320342945     
  -909.62667111063456     
   3857.5436539753287     
  -1055.8656945041355     
  -733.57165060270415     
  -899.98942259834371     
   3852.2505710343589     
  -1061.3674818836557     
  -724.29623654326588     
  -890.36544103464848     
   3846.9301530705056     
  -1066.7997036577303     
  -714.88837995395147     
  -880.75479432025122     
   3841.5827503950932     
  -1072.1613665073846     
  -705.34353168141672     
  -871.15754947379662     
   3836.2087183713370     
  -1077.4514429949954     
  -695.65708239446508     
  -861.57377261902911     
   3830.8084175860672     
  -1082.6688711129539     
  -685.82392951617078     
  -852.00352897150708     
   3825.3822140318239     
  -1087.8125505843252     
  -675.83912892791056     
  -842.44688282485527     
   3819.9304792952348     
  -1092.8813440512845     
  -665.69710135891739     
  -832.90389753653449     
   3814.4535907543282     
  -1097.8740723114765     
  -655.39248450858429     
  -823.37463551310839     
   3808.9519317836862     
  -1102.7895159452908     
  -644.91920619026007     
  -813.85915819498621     
   3803.4258919688436     
  -1107.6264099917178     
  -634.27138443948013     
  -804.35752604061713     
   3797.8758673304269     
  -1112.3834453750137     
  -623.44242519478405     
  -794.86979851011233     
   3792.3022605580791     
  -1117.0592635639748     
  -612.42589006834748     
  -785.39603404826914     
   3786.7054812548208     
  -1121.6524577394873     
  -601.21456263414962     
  -775.93629006697029     
   3781.0859461930736     
  -1126.1615669592436     
  -589.80139872870848     
  -766.49062292692815     
   3775.4440795820515     
  -1130.5850774497087     
  -578.17850093882532     
  -757.05908791874594     
   3769.7803133479101     
  -1134.9214162067501     
  -566.33811812388399     
  -747.64173924326076     
   3764.0950874271616     
  -1139.1689520926791     
  -554.27161871888154     
  -738.23862999113726     
   3758.3888500738472     
  -1143.3259892330707     
  -541.97042132681213     
  -728.84981212167338     
   3752.6620581822822     
  -1147.3907673930219     
  -529.42510253559385     
  -719.47533644078089     
   3746.9151776246445     
  -1151.3614556620389     
  -516.62614731234237     
  -710.11525257810092     
   3741.1486836060722     
  -1155.2361517668814     
  -503.56319257240301     
  -700.76960896320895     
   3735.3630610373771     
  -1159.0128757111745     
  -490.22571977139842     
  -691.43845280086578     
   3729.5588049265752     
  -1162.6895686094599     
  -476.60227962525175     
  -682.12183004526355     
   3723.7364207907849     
  -1166.2640857066494     
  -462.68122025731907     
  -672.81978537321652     
   3717.8964250893719     
  -1169.7341948585790     
  -448.44987069285582     
  -663.53236215623997     
   3712.0393456800034     
  -1173.0975688887756     
  -433.89524497605197     
  -654.25960243145892     
   3706.1657222997164     
  -1176.3517832260959     
  -419.00338092981184     
  -645.00154687128281     
   3700.2761070701936     
  -1179.4943085830696     
  -403.75962654269620     
  -635.75823475177992     
   3694.3710650342805     
  -1182.5225057821399     
  -388.14865903021575     
  -626.52970391967835     
   3688.4511747180131     
  -1185.4336207248664     
  -372.15395225963726     
  -617.31599075791814     
   3682.5170287277838     
  -1188.2247753668137     
  -355.75843070690399     
  -608.11713014967040     
   3676.5692343803739     
  -1190.8929635971153     
  -338.94363026892404     
  -598.93315544073596     
   3670.6084143693211     
  -1193.4350408241323     
  -321.69035035020221     
  -589.76409840022973     
   3664.6352074711313     
  -1195.8477184517587     
  -303.97789642396884     
  -580.60998917944664     
   3658.6502692933145     
  -1198.1275526749387     
  -285.78464773677905     
  -571.47085626880289     
   3652.6542730677947     
  -1200.2709375329646     
  -267.08728221739710     
  -562.34672645273156     
   3646.6479104935884     
  -1202.2740921495949     
  -247.86141702609785     
  -553.23762476240836     
   3640.6318926312711     
  -1204.1330527772907     
  -228.08066218366932     
  -544.14357442617018     
   3634.6069508549685     
  -1205.8436577436682     
  -207.71736349670834     
  -535.06459681747765     
   3628.5738378656847     
  -1207.4015379698935     
  -186.74163107416030     
  -526.00071140026353     
   3622.5333287702524     
  -1208.8021002029498     
  -165.12193895410189     
  -516.95193567149465     
   3616.4862222328825     
  -1210.0405147451056     
  -142.82424879647476     
  -507.91828510075828     
   3610.4333417044918     
  -1211.1116966110790     
  -119.81255611199487     
  -498.89977306667225     
   3604.3755367360095     
  -1212.0102907819191     
  -96.047882511945829     
  -489.89641078989757     
   3598.3136843843026     
  -1212.7306499007586     
  -71.488901540512117     
  -480.90820726251297     
   3592.2486907178950     
  -1213.2668166623125     
  -46.090829156968383     
  -471.93516917349137     
   3586.1814924315368     
  -1213.6124978809898     
  -19.805963394515370     
  -462.97730082999266     
   3580.1130585803185     
  -1213.7610426064487     
   7.4174120512905679     
  -454.03460407416088     
   3574.0443924437618     
  -1213.7054120160640     
   35.634606117856343     
  -445.10707819508605     
   3567.9765335325465     
  -1213.4381524701801     
   64.905676782062400     
  -436.19471983555621     
   3561.9105597516350     
  -1212.9513598943145     
   95.295147348158238     
  -427.29752289318998     
   3555.8475897361764     
  -1212.2366462892032     
   126.87306251432616     
  -418.41547841549743     
   3549.7887853746524     
  -1211.2850983203459     
   159.71526930981867     
  -409.54857448837402     
   3543.7353545443502     
  -1210.0872338005222     
   193.90391116396998     
  -400.69679611747597     
   3537.6885540736821     
  -1208.6329544667924     
   229.52861126784154     
  -391.86012510187243     
   3531.6496929628092     
  -1206.9114898822836     
   266.68658587271352     
  -383.03853989929945     
   3525.6201358868830     
  -1204.9113404882382     
   305.48427040038609     
  -374.23201548226837     
   3519.6013070145118     
  -1202.6202084602355     
   346.03764222043367     
  -365.44052318419699     
   3513.5946941780026     
  -1200.0249261435822     
   388.47407318263788     
  -356.66403053463279     
   3507.6018534361565     
  -1197.1113705947123     
   432.93299796936037     
  -347.90250108253070     
   3501.6244140768949     
  -1193.8643731099423     
   479.56814475138600     
  -339.15589420641794     
   3495.6640841140593     
  -1190.2676120243068     
   528.54858180977533     
  -330.42416491013654     
   3489.7226563398467     
  -1186.3034976607335     
   580.06155788235469     
  -321.70726360268526     
   3483.8020150057532     
  -1181.9530359766159     
   634.31407039899102     
  -313.00513586048856     
   3477.9041432146905     
  -1177.1956804486235     
   691.53645536060367     
  -304.31772217019733     
   3472.0311311209853     
  -1172.0091570334189     
   751.98486899761758     
  -295.64495764986293     
   3466.1851850521120     
  -1166.3692705159367     
   815.94582894650034     
  -286.98677174601960     
   3460.3686376838245     
  -1160.2496767988378     
   883.74003511252863     
  -278.34308790385217     
   3454.5839594254890     
  -1153.6216265354940     
   955.72839317214925     
  -269.71382320719795     
   3448.8337712001835     
  -1146.4536635867028     
   1032.3176650025282     
  -261.09888798463157     
   3443.1208588384688     
  -1138.7112810991839     
   1113.9688484728110     
  -252.49818537727882     
   3437.4481893488814     
  -1130.3565147356376     
   1201.2055595794466     
  -243.91161086328702     
   3431.8189293794458     
  -1121.3474730387920     
   1294.6259430615712     
  -235.33905173301434     
   3426.2364662506839     
  -1111.6377784658300     
   1394.9154320895175     
  -226.78038650794960     
   3420.7044320227064     
  -1101.1759127251589     
   1502.8641402358169     
  -218.23548429509498     
   3415.2267311617102     
  -1089.9044316733900     
   1619.3866699412984     
  -209.70420406697212     
   3409.8075725034046     
  -1077.7590316488304     
   1745.5483232320294     
  -201.18639385546905     
   3404.4515063762215     
  -1064.6674192245905     
   1882.5968699832194     
  -192.68188984532236     
   3399.1634679714102     
  -1050.5479426997160     
   2032.0032791610381     
  -184.19051534998465     
   3393.9488283193964     
  -1035.3079181060086     
   2195.5141960757778     
  -175.71207964876481     
   3388.8134546200426     
  -1018.8415616354399     
   2375.2187459768543     
  -167.24637665918220     
   3383.7637821633525     
  -1001.0274210406139     
   2573.6374251709635     
  -158.79318341207036     
   3378.8069007598710     
  -981.72514035183121     
   2793.8381504529302     
  -150.35225828857696     
   3373.9506595234329     
  -960.77135422343463     
   3039.5939961054391     
  -141.92333896707589     
   3369.2037951397429     
  -937.97439925264337     
   3315.5962431453668     
  -133.50614001303074     
   3364.5760905730385     
  -913.10742742905359     
   3627.7527774735136     
  -125.10035002438224     
   3360.0785738004711     
  -885.89928159800161     
   3983.6045217236174     
  -116.70562821657057     
   3355.7237699772631     
  -856.02224768507517     
   4392.9420459664589     
  -108.32160029095579     
   3351.5260264021999     
  -823.07518234032591     
   4868.6663862819742     
  -99.947853371927806     
   3347.5019379852411     
  -786.56018444321194     
   5428.2866577676032     
  -91.583929711138254     
   3343.6709174378580     
  -745.84803450995400     
   6095.5675783531933     
  -83.229318724516062     
   3340.0559691574026     
  -700.13127767230594     
   6905.8654166546257     
  -74.883446717960680     
   3336.6847977456032     
  -648.33728704739508     
   7905.1899992871859     
  -66.545663313047157     
   3333.5913336228527     
  -589.04836205274250     
   9186.5606237046595     
  -58.215222991242918     
   3330.8183398242836     
  -520.14915737495596     
   10814.592696875357     
  -49.891259095905092     
   3328.4203676504753     
  -439.03971214839248     
   13225.700179121697     
  -41.572745523414341     
   3326.4731509680919     
  -339.84696080497747     
   15991.187296050088     
  -33.258436827197819     
   3325.0737509258679     
  -219.91305608460436     
   23061.732693105721     
  -24.946766566910156     
   3324.4065931334403     
  -46.950060886307440     
   25036.095987091368     
  -16.635652332957473     
   3324.6412696287671     
   140.82065901687380     
   72592.660826605861     
  -8.3220347694410925     
   3326.7064853143502     
   685.26561521643043     
   63081.347858703411     
   0.0000000000000000     
   3331.3155886627828     
   1158.3757241566959     
   63081.347858703411     
  -216.68948614750545     
   5301.4801931589500     
  -1938554994.1372466     
   483368226886994.25     
  -216.68563985407954     
   2874.4748855454400     
  -488450313.47626364     
   590228333985533.50     
  -216.68540883861164     
   2806.6996061411946     
  -344347263.66060281     
   18465755797109.672     
  -216.68516448717529     
   2746.5195506248597     
  -339471983.17899704     
   129662883866523.97     
  -216.68490606938633     
   2685.4288982548833     
  -302452734.94009936     
   82164274998699.125     
  -216.68463281769772     
   2625.7869111555256     
  -277085429.03632528     
   75733655132867.469     
  -216.68434392570734     
   2566.9280876070184     
  -251800622.42138645     
   62301133280787.125     
  -216.68403854640198     
   2509.0289993067145     
  -229307690.67063093     
   52877764736510.930     
  -216.68371579033612     
   2452.0317910327149     
  -208663274.41944921     
   44476560122911.812     
  -216.68337472374336     
   2395.9438715020997     
  -189885673.27718288     
   37500007133081.070     
  -216.68301436657956     
   2340.7544797548180     
  -172765046.12724367     
   31591697094023.473     
  -216.68263369049561     
   2286.4579141079248     
  -157168060.36170769     
   26616486776916.254     
  -216.68223161673819     
   2233.0470651944297     
  -142957936.94759184     
   22420844193280.477     
  -216.68180701397711     
   2180.5152155404639     
  -130013639.62093529     
   18884592835277.562     
  -216.68135869605737     
   2128.8555393508127     
  -118223646.68267891     
   15904039938067.500     
  -216.68088541967418     
   2078.0612413386184     
  -107486403.80213110     
   13392251725744.398     
  -216.68038588196947     
   2028.1255182859754     
  -97709117.704698488     
   11275707287556.725     
  -216.67985871804746     
   1979.0415699049011     
  -88807111.084884480     
   9492439409369.0059     
  -216.67930249840830     
   1930.8025954507609     
  -80703075.237037495     
   7990134958164.5869     
  -216.67871572629684     
   1883.4017950958271     
  -73326461.641293764     
   6724686995956.4580     
  -216.67809683496532     
   1836.8323690054187     
  -66612878.144651212     
   5658878137589.1572     
  -216.67744418484693     
   1791.0875184400766     
  -60503569.567420207     
   4761326128774.2041     
  -216.67675606063861     
   1746.1604446813308     
  -54944923.149177402     
   4005564298913.5566     
  -216.67603066828994     
   1702.0443496287685     
  -49888024.753631502     
   3369275353719.0283     
  -216.67526613189554     
   1658.7324357783812     
  -45288251.481409758     
   2833642874797.6812     
  -216.67446049048769     
   1616.2179061607585     
  -41104899.227030829     
   2382803922637.4980     
  -216.67361169472576     
   1574.4939643251489     
  -37300842.130480006     
   2003386746917.2361     
  -216.67271760347853     
   1533.5538143212152     
  -33842221.585453548     
   1684121066711.9324     
  -216.67177598029485     
   1493.3906608148620     
  -30698161.558341481     
   1415508364489.8032     
  -216.67078448975769     
   1453.9977090500618     
  -27840509.422188751     
   1189544910227.7722     
  -216.66974069371588     
   1415.3681648276718     
  -25243597.836768277     
   999486743269.96814     
  -216.66864204738690     
   1377.4952345700106     
  -22884028.416791722     
   839652460610.78613     
  -216.66748589532338     
   1340.3721252603791     
  -20740473.146687496     
   705256118724.50366     
  -216.66626946723466     
   1303.9920444667114     
  -18793493.624395322     
   592266809060.61340     
  -216.66498987365350     
   1268.3482004407429     
  -17025375.335611366     
   497289673235.54388     
  -216.66364410143666     
   1233.4338020221148     
  -15419977.171708081     
   417466260234.66974     
  -216.66222900908659     
   1199.2420585959439     
  -13962592.817915935     
   350389765378.18170     
  -216.66074132187885     
   1165.7661802301898     
  -12639825.263812084     
   294034133671.17694     
  -216.65917762677850     
   1132.9993775894256     
  -11439471.465795418     
   246693947065.62994     
  -216.65753436712555     
   1100.9348619930822     
  -10350417.463905474     
   206933919873.78226     
  -216.65580783706699     
   1069.5658452911709     
  -9362542.4384074956     
   173546299697.37680     
  -216.65399417570964     
   1038.8855400022824     
  -8466631.0030356236     
   145514859804.29291     
  -216.65208936096383     
   1008.8871592513116     
  -7654293.5685511865     
   121984752087.08493     
  -216.65008920304462     
   979.56391672282962     
  -6917893.0768612679     
   102236894107.21765     
  -216.64798933759138     
   950.90902670115372     
  -6250478.6818678863     
   85666569098.915955     
  -216.64578521836216     
   922.91570405017728     
  -5645724.7563904990     
   71765253147.591660     
  -216.64347210945195     
   895.57716420407030     
  -5097875.6680303998     
   60105433395.776199     
  -216.64104507697857     
   868.88662311182748     
  -4601694.9819545085     
   50327716352.861168     
  -216.63849898017045     
   842.83729728399851     
  -4152419.4709357820     
   42130052985.466270     
  -216.63582846178323     
   817.42240371786477     
  -3745716.8906529760     
   35258610770.443008     
  -216.63302793776120     
   792.63515992888870     
  -3377647.6551647941     
   29500124500.799824     
  -216.63009158604942     
   768.46878387908725     
  -3044629.7600584151     
   24675437559.697483     
  -216.62701333444940     
   744.91649398874961     
  -2743406.8601107262     
   20634075560.248253     
  -216.62378684739764     
   721.97150910651590     
  -2471019.1307912427     
   17249675458.524124     
  -216.62040551153078     
   699.62704846119584     
  -2224776.7217079788     
   14416144043.410118     
  -216.61686241988406     
   677.87633167995546     
  -2002235.5163557469     
   12044418758.041407     
  -216.61315035454982     
   656.71257873635875     
  -1801175.1036817969     
   10059753083.006065     
  -216.60926176760259     
   636.12900989276170     
  -1619578.6160980891     
   8399423961.4923878     
  -216.60518876007168     
   616.11884576213379     
  -1455614.4192421385     
   7010809179.0818453     
  -216.60092305871677     
   596.67530720061700     
  -1307619.4100895284     
   5849771158.2572527     
  -216.59645599033243     
   577.79161532496732     
  -1174083.7676060896     
   4879294229.8779011     
  -216.59177845327312     
   559.46099150720340     
  -1053637.1160337296     
   4068344333.7763243     
  -216.58688088585592     
   541.67665732899763     
  -945035.86531528621     
   3390906496.8833404     
  -216.58175323125542     
   524.43183459964837     
  -847151.72338876559     
   2825179063.9534392     
  -216.57638489846221     
   507.71974534004607     
  -758961.20346636116     
   2352894801.3498931     
  -216.57076471882493     
   491.53361181397571     
  -679536.09181909426     
   1958751890.6282692     
  -216.56488089764227     
   475.86665650721062     
  -608034.75649194978     
   1629935609.8066912     
  -216.55872096020934     
   460.71210219106337     
  -543694.23567875917     
   1355716500.9179454     
  -216.55227169165542     
   446.06317195384008     
  -485823.04657160107     
   1127113667.4173851     
  -216.54551906983670     
   431.91308925054710     
  -433794.62623482151     
   936611498.44857538     
  -216.53844819046381     
   418.25507800456046     
  -387041.37584167323     
   777922443.62633085     
  -216.53104318355460     
   405.08236268929284     
  -345049.23409808398     
   645787733.52544093     
  -216.52328712020173     
   392.38816846571882     
  -307352.74393106299     
   535810301.69288671     
  -216.51516190853445     
   380.16572133411790     
  -273530.56492269412     
   444314672.49430293     
  -216.50664817763248     
   368.40824833258046     
  -243201.39113255922     
   368229429.50611269     
  -216.49772514801543     
   357.10897776208350     
  -216020.24159968010     
   304988770.19044322     
  -216.48837048718465     
   346.26113945537031     
  -191675.08494224396     
   252449919.66038367     
  -216.47856014853085     
   335.85796510562420     
  -169883.77380196535     
   208823991.93494418     
  -216.46826819174311     
   325.89268864037638     
  -150391.25694192501     
   172618034.46902061     
  -216.45746658265790     
   316.35854666455606     
  -132967.04712043522     
   142586512.40472206     
  -216.44612497027100     
   307.24877896480848     
  -117402.91991494701     
   117690676.85093878     
  -216.43421043839754     
   298.55662909965662     
  -103510.82359732682     
   97064553.794072509     
  -216.42168722920431     
   290.27534507386110     
  -91120.981038284706     
   79986484.057981178     
  -216.40851643555183     
   282.39818010441593     
  -80080.166050199987     
   65855312.237089597     
  -216.39465565876858     
   274.91839349975544     
  -70250.138417496782     
   54170467.408749789     
  -216.38005862813310     
   267.82925165207092     
  -61506.223794258854     
   44515313.598302387     
  -216.36467477796018     
   261.12402916142872     
  -53736.024412655170     
   36543224.995668203     
  -216.34844877776857     
   254.79601010511951     
  -46838.249830909823     
   29965954.719357714     
  -216.33132001054986     
   248.83848945008071     
  -40721.655966538623     
   24543918.776129004     
  -216.31322199365258     
   243.24477468624369     
  -35304.082231319677     
   20078063.153946146     
  -216.29408173624239     
   238.00818748433176     
  -30511.582006549241     
   16403144.801096728     
  -216.27381902669018     
   233.12206616796652     
  -26277.621089782609     
   13381885.638127754     
  -216.25234564256971     
   228.57976606103398     
  -22542.398906130355     
   10900885.706133578     
  -216.22956447521111     
   224.37466920138118     
  -19252.062426976965     
   8864591.3139342740     
  -216.20536855994567     
   220.50015888310523     
  -16358.608013911347     
   7198977.8506731214     
  -216.17964000228690     
   216.94973213143194     
  -13817.587543258214     
   5825685.8130443860     
  -216.15224878931039     
   213.71657781635361     
  -11593.951088451227     
   4736573.3505695229     
  -216.12305147441441     
   210.79523196192986     
  -9638.8897221525785     
   3736612.6907481817     
  -216.09188972245053     
   208.17516610425540     
  -7971.0526953891876     
   3290035.4947795696     
  -216.05858870089912     
   205.86571246690281     
  -6383.0343686492879     
   1703124.8209211868     
  -216.02295530131204     
   203.79926718211019     
  -5494.0772641582262     
   4476714.9342612978     
  -215.98477617364219     
   202.20730891776464     
  -2967.2638868815138     
   554907.59075680538     
  -215.48913286953521     
   197.77550681004718     
   1194.5430437945261     
   36464.957843659278     
  -214.98665844352007     
   204.43193998858840     
   1468.0302276219707     
   16782.527250917447     
  -214.46614117763767     
   212.08676351265296     
   1593.8991820038514     
  -9747.0326462469275     
  -213.92611469635361     
   219.87350256055510     
   1520.7964371569994     
  -10228.292351150736     
  -213.36708577928798     
   227.28570426475602     
   1444.0842445233691     
  -11300.448393457977     
  -212.79002256160396     
   234.29424207999551     
   1359.3308815724340     
  -10331.484824517753     
  -212.19595256784453     
   240.89718114739799     
   1281.8447453885510     
  -9397.0066367277068     
  -211.58584491354605     
   247.13021099990209     
   1211.3671956130934     
  -8394.9005837264776     
  -210.96057951139534     
   253.02964259202270     
   1148.4054412351447     
  -7501.9845382361646     
  -210.32094508941597     
   258.63100758810646     
   1092.1405571983735     
  -6711.5978613246207     
  -209.66764656067980     
   263.96586791419850     
   1041.8035732384387     
  -6026.7266371215728     
  -209.00131478616527     
   269.06188465594471     
   996.60312346002695     
  -5434.2806112685093     
  -208.32251621563833     
   273.94300751178355     
   955.84601887551310     
  -4922.0371931157251     
  -207.63176156607204     
   278.62994940879020     
   918.93073992714517     
  -4477.9154148872030     
  -206.92951334285388     
   283.14064219439678     
   885.34637431549118     
  -4091.4737767079905     
  -206.21619225180618     
   287.49065893266095     
   854.66032099018116     
  -3753.7995340870866     
  -205.49218263058606     
   291.69357679634771     
   826.50682448452812     
  -3457.4377421300337     
  -204.75783704340688     
   295.76128396110545     
   800.57604141855290     
  -3196.1790069979288     
  -204.01348017354223     
   299.70423581181700     
   776.60469886606836     
  -2964.8622853294737     
  -203.25941213061799     
   303.53166813829739     
   754.36823172609729     
  -2759.1924515538130     
  -202.49591127120601     
   307.25177443846127     
   733.67428833944371     
  -2575.5860782336845     
  -201.72323661434021     
   310.87185364119159     
   714.35739275269111     
  -2411.0431774445078     
  -200.94162991908217     
   314.39843354537794     
   696.27456892185728     
  -2263.0424230220324     
  -200.15131747920083     
   317.83737434455560     
   679.30175074919202     
  -2129.4559429664769     
  -199.35251168014636     
   321.19395579937094     
   663.33083117694343     
  -2008.4803174753783     
  -198.54541235545804     
   324.47295094930297     
   648.26722879587805     
  -1898.5805918217904     
  -197.73020797322656     
   327.67868870718570     
   634.02787435721461     
  -1798.4448518686320     
  -196.90707667794467     
   330.81510723799926     
   620.53953796819997     
  -1706.9472173610491     
  -196.07618720878764     
   333.88579966751473     
   607.73743383799206     
  -1623.1176334119241     
  -195.23769971187039     
   336.89405338107821     
   595.56405158740267     
  -1546.1170894676898     
  -194.39176646117480     
   339.84288394358771     
   583.96817341639496     
  -1475.2172371333231     
  -193.53853250050130     
   342.73506448747344     
   572.90404413789508     
  -1409.7835422329681     
  -192.67813621687461     
   345.57315126674604     
   562.33066757114784     
  -1349.2613112388831     
  -191.81070985424341     
   348.35950595501606     
   552.21120773685618     
  -1293.1640602490677     
  -190.93637997499596     
   351.09631516757065     
   542.51247728498822     
  -1241.0637769811490     
  -190.05526787571551     
   353.78560760817720     
   533.20449895762954     
  -1192.5827627370938     
  -189.16748996268225     
   356.42926917616404     
   524.26012823710130     
  -1147.3867466874472     
  -188.27315809185828     
   359.02905631584912     
   515.65472763694549     
  -1105.1790780853926     
  -187.37237987744402     
   361.58660784631979     
   507.36588455130504     
  -1065.6957779985469     
  -186.46525897254631     
   364.10345547323880     
   499.37316621631601     
  -1028.7013549401640     
  -185.55189532503303     
   366.58103315391526     
   491.65790605426474     
  -993.98519796292157     
  -184.63238541125412     
   369.02068546172478     
   484.20301706954285     
  -961.35851594635733     
  -183.70682244996993     
   371.42367507489848     
   476.99282819994517     
  -930.65168223308694     
  -182.77529659853897     
   373.79118949685636     
   470.01294058319695     
  -901.71196021145681     
  -181.83789513316756     
   376.12434710051838     
   463.25010088161105     
  -874.40153490708053     
  -180.89470261480975     
   378.42420257614691     
   456.69208936980795     
  -848.59579663386660     
  -179.94580104212014     
   380.69175185180910     
   450.32762089505400     
  -824.18185405231202     
  -178.99126999270149     
   382.92793654652087     
   444.14625698966165     
  -801.05725882209458     
  -178.03118675374867     
   385.13364800786627     
   438.13832754849591     
  -779.12883326497354     
  -177.06562644306985     
   387.30973097998503     
   432.29486129900863     
  -758.31172814028992     
  -176.09466212135752     
   389.45698694157744     
   426.60752333795642     
  -738.52850438284963     
  -175.11836489649059     
   391.57617714881007     
   421.06855955508502     
  -719.70840270206440     
  -174.13680402056514     
   393.66802541403479     
   415.67074653481956     
  -701.78664870668342     
  -173.15004698028059     
   395.73322064704564     
   410.40734666951943     
  -684.70385189101478     
  -172.15815958124398     
   397.77241918317031     
   405.27206778033678     
  -668.40550043558096     
  -171.16120602669838     
   399.78624691893879     
   400.25902652706998     
  -652.84145387470232     
  -170.15924899113296     
   401.77530127431402     
   395.36271562300976     
  -637.96556324259598     
  -169.15234968918645     
   403.74015299811828     
   390.57797389869029     
  -623.73527066207487     
  -168.14056794021789     
   405.68134783128681     
   385.89995936872469     
  -610.11129228632456     
  -167.12396222888256     
   407.59940804140007     
   381.32412467657724     
  -597.05731185020966     
  -166.10258976202033     
   409.49483384018572     
   376.84619483770069     
  -584.53972686201553     
  -165.07650652213536     
   411.36810469449557     
   372.46214688623559     
  -572.52739210966251     
  -164.04576731772158     
   413.21968054032470     
   368.16819144541307     
  -560.99142060597228     
  -163.01042583066518     
   415.05000290841542     
   363.96075579086829     
  -549.90498665551922     
  -161.97053466093587     
   416.85949596886996     
   359.83646839095189     
  -539.24313940312300     
  -160.92614536876030     
   418.64856750196094     
   355.79214484542848     
  -528.98266867632015     
  -159.87730851445431     
   420.41760980115038     
   351.82477483035609     
  -519.10194341846216     
  -158.82407369607662     
   422.16700051386306     
   347.93151025471764     
  -509.58078227229134     
  -157.76648958505260     
   423.89710342546903     
   344.10965438767545     
  -500.40036220136085     
  -156.70460395990466     
   425.60826919061611     
   340.35665167116525     
  -491.54307404526730     
  -155.63846373821571     
   427.30083601633362     
   336.67007861582573     
  -482.99246496221667     
  -154.56811500694079     
   428.97513030069473     
   333.04763512860910     
  -474.73311598683341     
  -153.49360305117443     
   430.63146723041302     
   329.48713675870783     
  -466.75059108970305     
  -152.41497238147164     
   432.27015134062361     
   325.98650732553506     
  -459.03134576681128     
  -151.33226675981408     
   433.89147703951818     
   322.54377223228397     
  -451.56266704765318     
  -150.24552922430550     
   435.49572910067246     
   319.15705222942660     
  -444.33261378981075     
  -149.15480211267447     
   437.08318312531100     
   315.82455762600301     
  -437.32995897114466     
  -148.06012708465664     
   438.65410597671030     
   312.54458293371943     
  -430.54413279941701     
  -146.96154514332360     
   440.20875618888891     
   309.31550193772375     
  -423.96519693432384     
  -145.85909665542047     
   441.74738435113505     
   306.13576296071636     
  -417.58376540957869     
  -144.75282137077048     
   443.27023347033719     
   303.00388472014453     
  -411.39100847897760     
  -143.64275844079964     
   444.77753931252892     
   299.91845215655223     
  -405.37857053335495     
  -142.52894643623250     
   446.26953072511418     
   296.87811287755204     
  -399.53858395557484     
  -141.41142336400461     
   447.74642994105278     
   293.88157349788526     
  -393.86359169848186     
  -140.29022668343623     
   449.20845286619783     
   290.92759656014664     
  -388.34655777034152     
  -139.16539332170720     
   450.65580935104038     
   288.01499737686902     
  -382.98081350948189     
  -138.03695968867120     
   452.08870344767143     
   285.14264127554793     
  -377.76005178749267     
  -136.90496169104486     
   453.50733365307815     
   282.30944088714170     
  -372.67828568726566     
  -135.76943474600483     
   454.91189313965725     
   279.51435374448727     
  -367.72985405991642     
  -134.63041379422376     
   456.30256997361602     
   276.75637983903789     
  -362.90936785936162     
  -133.48793331237459     
   457.67954732216390     
   274.03455958009266     
  -358.21172825305860     
  -132.34202732513006     
   459.04300365015956     
   271.34797161819472     
  -353.63208155879215     
  -131.19272941668333     
   460.39311290672134     
   268.69573100650382     
  -349.16581250032522     
  -130.04007274181356     
   461.73004470276948     
   266.07698741275135     
  -344.80854811493458     
  -128.88409003651887     
   463.05396447955604     
   263.49092330188932     
  -340.55610385470885     
  -127.72481362823846     
   464.36503366911825     
   260.93675252297902     
  -336.40451929178397     
  -126.56227544568301     
   465.66340984699639     
   258.41371862829067     
  -332.35000456513689     
  -125.39650702829292     
   466.94924687755224     
   255.92109359405211     
  -328.38895673120277     
  -124.22753953534152     
   468.22269505258384     
   253.45817641856809     
  -324.51793872719435     
  -123.05540375470024     
   469.48390122332552     
   251.02429187811413     
  -320.73366986063519     
  -121.88013011128128     
   470.73300892640623     
   248.61878935415936     
  -317.03301849428811     
  -120.70174867517271     
   471.97015850408025     
   246.24104171545218     
  -313.41299807115178     
  -119.52028916947988     
   473.19548721894370     
   243.89044422991856     
  -309.87074849248273     
  -118.33578097788653     
   474.40912936355903     
   241.56641361622493     
  -306.40354182111167     
  -117.14825315194787     
   475.61121636523103     
   239.26838705256660     
  -303.00876444802583     
  -115.95773441812766     
   476.80187688616047     
   236.99582131920641     
  -299.68391996715098     
  -114.76425318459026     
   477.98123691925707     
   234.74819191945278     
  -296.42661368219450     
  -113.56783754775846     
   479.14941987984781     
   232.52499231683629     
  -293.23455622514388     
  -112.36851529864680     
   480.30654669350275     
   230.32573314514772     
  -290.10555367041746     
  -111.16631392898016     
   481.45273588009718     
   228.14994149261958     
  -287.03749793079942     
  -109.96126063710649     
   482.58810363447407     
   225.99716025813859     
  -284.02837800442211     
  -108.75338233371212     
   483.71276390367717     
   223.86694742310547     
  -281.07624917586213     
  -107.54270564734793     
   484.82682846112067     
   221.75887555428650     
  -278.17926169144562     
  -106.32925692977388     
   485.93040697773540     
   219.67253109160066     
  -275.33562515229141     
  -105.11306226112936     
   487.02360709022179     
   217.60751390295849     
  -272.54362938075451     
  -103.89414745493612     
   488.10653446668567     
   215.56343668260280     
  -269.80162536568719     
  -102.67253806294053     
   489.17929286962311     
   213.53992449236017     
  -267.10802857434692     
  -101.44825937980134     
   490.24198421654910     
   211.53661427805255     
  -264.46131829135857     
  -100.22133644762883     
   491.29470863822144     
   209.55315439086735     
  -261.86002512703203     
  -98.991794060381224     
   492.33756453470465     
   207.58920420241463     
  -259.30274253745415     
  -97.759656768123548     
   493.37064862929412     
   205.64443363338370     
  -256.78810687762711     
  -96.524948881154273     
   494.39405602045707     
   203.71852283180152     
  -254.31481291864179     
  -95.287694474004383     
   495.40788023187389     
   201.81116173491171     
  -251.88159719125997     
  -94.047917389313810     
   496.41221326060111     
   199.92204975597724     
  -249.48724361996119     
  -92.805641241589512     
   497.40714562356311     
   198.05089542882752     
  -247.13057946219101     
  -91.560889420849477     
   498.39276640234232     
   196.19741608286108     
  -244.81047227462204     
  -90.313685096156732     
   499.36916328640149     
   194.36133754080143     
  -242.52582882868955     
  -89.064051219047172     
   500.33642261481498     
   192.54239382458627     
  -240.27559611575646     
  -87.812010526854920     
   501.29462941651070     
   190.74032685371807     
  -238.05875113476398     
  -86.557585545938792     
   502.24386744919553     
   188.95488622020736     
  -235.87431345176222     
  -85.300798594813074     
   503.18421923691938     
   187.18582886931912     
  -233.72132609248675     
  -84.041671787186061     
   504.11576610640174     
   185.43291892362549     
  -231.59887302829796     
  -82.780227034909174     
   505.03858822215057     
   183.69592737591324     
  -229.50605835318621     
  -81.516486050839859     
   505.95276462043603     
   181.97463193826434     
  -227.44202388648469     
  -80.250470351620777     
   506.85837324217948     
   180.26881675911571     
  -225.40593050803446     
  -78.982201260378247     
   507.75549096477801     
   178.57827228030544     
  -223.39697702332921     
  -77.711699909342343     
   508.64419363286032     
   176.90279495263053     
  -221.41436786855857     
  -76.438987242391235     
   509.52455608822595     
   175.24218719361633     
  -219.45735538972409     
  -75.164084017521887     
   510.39665219878049     
   173.59625702819341     
  -217.52519729847941     
  -73.887010809249716     
   511.26055488647211     
   171.96481804845479     
  -215.61717757525096     
  -72.607788010939132     
   512.11633615463484     
   170.34768921664042     
  -213.73260794201181     
  -71.326435837066938     
   512.96406711431916     
   168.74469465707531     
  -211.87081114406945     
  -70.042974325420957     
   513.80381800989551     
   167.15566357349479     
  -210.03113449835362     
  -68.757423339235359     
   514.63565824399120     
   165.58043006475714     
  -208.21294425064971     
  -67.469802569264729     
   515.45965640161023     
   164.01883298287726     
  -206.41562095607338     
  -66.180131535798637     
   516.27588027363174     
   162.47071582570672     
  -204.63856631950233     
  -64.888429590618244     
   517.08439687964176     
   160.93592657831044     
  -202.88119455053373     
  -63.594715918896689     
   517.88527249013555     
   159.41431761918145     
  -201.14293918475977     
  -62.299009541044654     
   518.67857264812164     
   157.90574557529575     
  -199.42324581267582     
  -61.001329314502719     
   519.46436219013924     
   156.41007123170067     
  -197.72157660721899     
  -59.701693935481806     
   520.24270526673627     
   154.92715940714652     
  -196.03740630624583     
  -58.400121940653143     
   521.01366536240380     
   153.45687885984970     
  -194.37022238625428     
  -57.096631708788983     
   521.77730531503335     
   151.99910219195277     
  -192.71952883979378     
  -55.791241462355337     
   522.53368733482728     
   150.55370572565431     
  -191.08483453005914     
  -54.483969269058022     
   523.28287302280819     
   149.12056946667889     
  -189.46566916503383     
  -53.174833043342915     
   524.02492338884474     
   147.69957694794113     
  -187.86156560716432     
  -51.863850547851840     
   524.75989886922923     
   146.29061520588738     
  -186.27207191416329     
  -50.551039394834852     
   525.48785934391037     
   144.89357466653115     
  -184.69674633207359     
  -49.236417047520071     
   526.20886415324924     
   143.50834906904061     
  -183.13515436822439     
  -47.920000821442052     
   526.92297211445009     
   142.13483541127891     
  -181.58687277339408     
  -46.601807885729492     
   527.63024153764195     
   140.77293386547848     
  -180.05149103638971     
  -45.281855264353304     
   528.33073024151236     
   139.42254768270558     
  -178.52859544522613     
  -43.960159837335809     
   529.02449556876138     
   138.08358321686637     
  -177.01779744881759     
  -42.636738341921884     
   529.71159440114354     
   136.75594973600025     
  -175.51870218480857     
  -41.311607373712896     
   530.39208317415751     
   135.43955946961418     
  -174.03092952401934     
  -39.984783387764089     
   531.06601789157708     
   134.13432749818404     
  -172.55410524589635     
  -38.656282699646177     
   531.73345413959464     
   132.84017170883982     
  -171.08786081944331     
  -37.326121486471834     
   532.39444710074838     
   131.55701275269399     
  -169.63183679076494     
  -35.994315787887707     
   533.04905156757206     
   130.28477397676323     
  -168.18567627332740     
  -34.660881507032613     
   533.69732195602580     
   129.02338140471329     
  -166.74903395688418     
  -33.325834411462424     
   534.33931231866268     
   127.77276365003667     
  -165.32156318867791     
  -31.989190134042378     
   534.97507635760303     
   126.53285192612157     
  -163.90293015479344     
  -30.650964173807115     
   535.60466743729319     
   125.30357994996062     
  -162.49280028654866     
  -29.311171896789197     
   536.22813859703763     
   124.08488394781151     
  -161.09084784008573     
  -27.969828536816426     
   536.84554256337969     
   122.87670258901086     
  -159.69674936166015     
  -26.626949196278503     
   537.45693176227428     
   121.67897696879841     
  -158.31018782303644     
  -25.282548846863445     
   538.06235833109656     
   120.49165056012563     
  -156.93084827171319     
  -23.936642330264206     
   538.66187413049204     
   119.31466919808778     
  -155.55842192694612     
  -22.589244358855829     
   539.25553075607138     
   118.14798103363569     
  -154.19260194889816     
  -21.240369516343595     
   539.84337954995306     
   116.99153651901895     
  -152.83308606142882     
  -19.890032258382437     
   540.42547161218442     
   115.84528837355823     
  -151.47957476658846     
  -18.538246913167995     
   541.00185781202538     
   114.70919156280883     
  -150.13177238949126     
  -17.185027681999607     
   541.57258879910717     
   113.58320326988763     
  -148.78938457523518     
  -15.830388639815535     
   542.13771501449583     
   112.46728288557337     
  -147.45212201769945     
  -14.474343735700666     
   542.69728670163579     
   111.36139197044062     
  -146.11969415914800     
  -13.116906793366981     
   543.25135391722256     
   110.26549426424701     
  -144.79182002106680     
  -11.758091511606990     
   543.79996654191837     
   109.17955561408903     
  -143.46820768415387     
  -10.397911464720350     
   544.34317429109478     
   108.10354405645788     
  -142.14858325560431     
  -9.0363801029138724     
   544.88102672544096     
   107.03742968204085     
  -140.83266113576360     
  -7.6735107526750861     
   545.41357326145487     
   105.98118472352262     
  -139.52016477644224     
  -6.3093166171195003     
   545.94086318198299     
   104.93478348769929     
  -138.21081560935784     
  -4.9438107763117376     
   546.46294564662878     
   103.89820237062912     
  -136.90433757030280     
  -3.5770061875606225     
   546.97986970215243     
   102.87141983885184     
  -135.60045491161350     
  -2.2089156856883552     
   547.49168429281713     
   101.85441642701474     
  -134.29889288121035     
 -0.83955198327384351     
   547.99843827071072     
   100.84717473040567     
  -132.99937713930763     
  0.53107232912973157     
   548.50018040604141     
   99.849679401860854     
  -131.70163362985352     
   1.9029447828030723     
   548.99695939742014     
   98.861917149636952     
  -130.40538927806710     
   3.2760530306946016     
   549.48882388211928     
   97.883876730051441     
  -129.11036781890448     
   4.6503848472799669     
   549.97582244637294     
   96.915548971409663     
  -127.81630276538453     
   6.0259281284472106     
   550.45800363555315     
   95.956926700669300     
  -126.52290419111259     
   7.4026708914076265     
   550.93541596460295     
   95.008004919235930     
  -125.22992113887153     
   8.7806012746323319     
   551.40810792817774     
   94.068780510694410     
  -123.93704909411694     
   10.159707537814608     
   551.87612801106070     
   93.139252642488515     
  -122.64404232831629     
   11.539978061858085     
   552.33952469847952     
   92.219422325026159     
  -121.35059201593639     
   12.921401348890846     
   552.79834648650433     
   91.309292884906625     
  -120.05645058386534     
   14.303966022305568     
   553.25264189248037     
   90.408869505527647     
  -118.76130627123170     
   15.687660826825800     
   553.70245946551552     
   89.518159708493386     
  -117.46490804687932     
   17.072474628598549     
   554.14784779703211     
   88.637172898141813     
  -116.16694152704825     
   18.458396415313313     
   554.58885553136918     
   87.765920836688935     
  -114.86715043989864     
   19.845415296347710     
   555.02553137648181     
   86.904417208389717     
  -113.56521712075413     
   21.233520502939982     
   555.45792411470279     
   86.052678079984034     
  -112.26087990612353     
   22.622701388388460     
   555.88608261360446     
   85.210721480688136     
  -110.95381614742934     
   24.012947428278380     
   556.31005583695514     
   84.378567859582390     
  -109.64375907676305     
   25.404248220736125     
   556.72989285577034     
   83.556239666506684     
  -108.33037855982360     
   26.796593486711334     
   557.14564285950485     
   82.743761827307992     
  -107.01340356755738     
   28.189973070287056     
   557.55735516732454     
   81.941161300551329     
  -105.69249517215309     
   29.584376939018291     
   557.96507923954277     
   81.148467586760162     
  -104.36737563197421     
   30.979795184299292     
   558.36886468918351     
   80.365712269520373     
  -103.03769868030390     
   32.376218021759925     
   558.76876129368088     
   79.592929529418072     
  -101.70317775107738     
   33.773635791691504     
   559.16481900674512     
   78.830155696285004     
  -100.36345780955482     
   35.172038959502473     
   559.55708797039267     
   78.077429762713336     
  -99.018242744275383     
   36.571418116204399     
   559.94561852715469     
   77.334792942131287     
  -97.667169354716648     
   37.971763978928685     
   560.33046123244003     
   76.602289171970881     
  -96.309926494361434     
   39.373067391474478     
   560.71166686717811     
   75.879964723263186     
  -94.946152619589583     
   40.775319324888279     
   561.08928645043272     
   75.167868578616293     
  -93.575500213187695     
   42.178510878075819     
   561.46337125269690     
   74.466052327017366     
  -92.197628132219307     
   43.582633278446636     
   561.83397280880445     
   73.774570116025728     
  -90.812149175391028     
   44.987677882592074     
   562.20114293158758     
   73.093478997210283     
  -89.418723936039640     
   46.393636176997184     
   562.56493372549983     
   72.422838567690007     
  -88.016944995664758     
   47.800499778787248     
   562.92539760061959     
   71.762711480222492     
  -86.606461677746864     
   49.208260436509555     
   563.28258728686421     
   71.113163017639408     
  -85.186849187335582     
   50.616910030951090     
   563.63655584853018     
   70.474261648734384     
  -83.757742399457783     
   52.026440575992964     
   563.98735669910388     
   69.846078580738464     
  -82.318698666351025     
   53.436844219502220     
   564.33504361640757     
   69.228688340740817     
  -80.869336677421032     
   54.848113244261953     
   564.67967075804859     
   68.622168315660161     
  -79.409195626366667     
   56.260240068940398     
   565.02129267720886     
   68.026599348462412     
  -77.937873246384257     
   57.673217249100048     
   565.35996433882781     
   67.442065299114532     
  -76.454892116398923     
   59.087037478247581     
   565.69574113609622     
   66.868653608241530     
  -74.959826408395884     
   60.501693588925555     
   566.02867890739230     
   66.306454910178573     
  -73.452179048454710     
   61.917178553846959     
   566.35883395358599     
   65.755563567315150     
  -71.931500870826540     
   63.333485487073489     
   566.68626305578118     
   65.216077310783959     
  -70.397271381196248     
   64.750607645238802     
   567.01102349349674     
   64.688097775424978     
  -68.849016551969598     
   66.168538428817726     
   567.33317306331355     
   64.171730151285217     
  -67.286191873192408     
   67.587271383442740     
   567.65277009797239     
   63.667083712236263     
  -65.708294175060175     
   69.006800201268746     
   567.96987348601772     
   63.174271505923322     
  -64.114753094534592     
   70.427118722387718     
   568.28454269192684     
   62.693410857714298     
  -62.505036562906383     
   71.848220936294169     
   568.59683777677981     
   62.224623083492517     
  -60.878541606739148     
   73.270100983403211     
   568.90681941954222     
   61.768034021441963     
  -59.234705140539589     
   74.692753156622402     
   569.21454893892803     
   61.323773732887922     
  -57.572900732821871     
   76.116171902978948     
   569.52008831570367     
   60.891976977391764     
  -55.892505942358767     
   77.540351825303944     
   569.82350021610421     
   60.472783182824067     
  -54.192892569358001     
   78.965287683975120     
   570.12484801528274     
   60.066336488553887     
  -52.473371069509007     
   80.390974398719990     
   570.42419582201785     
   59.672786205532560     
  -50.733292481765716     
   81.817407050481094     
   570.72160850381158     
   59.292286511919329     
  -48.971918007935081     
   83.244580883345137     
   571.01715171290846     
   58.924997126859807     
  -47.188557749968695     
   84.672491306538205     
   571.31089191308502     
   58.571082943735050     
  -45.382431253075971     
   86.101133896488861     
   571.60289640721760     
   58.230714709336972     
  -43.552798795570389     
   87.530504398961327     
   571.89323336578695     
   57.904068718370198     
  -41.698833473514185     
   88.960598731261044     
   572.18197185625115     
   57.591327467318834     
  -39.819743785108976     
   90.391412984514815     
   572.46918187339179     
   57.292679388930523     
  -37.914651715273898     
   91.822943426028075     
   572.75493437061675     
   57.008319501065969     
  -35.982709120731528     
   93.255186501721639     
   573.03930129232606     
   56.738449182660489     
  -34.022980059925267     
   94.688138838650815     
   573.32235560736331     
   56.483276832211040     
  -32.034558201264190     
   96.121797247609422     
   573.60417134355805     
   56.243017645701563     
  -30.016441870150619     
   97.556158725821732     
   573.88482362350146     
   56.017894331675429     
  -27.967660866372654     
   98.991220459725326     
   574.16438870151865     
   55.808136875177638     
  -25.887144003909526     
   100.42697982784800     
   574.44294400194440     
   55.613983295148316     
  -23.773848903954839     
   101.86343440378204     
   574.72056815875317     
   55.435679428368658     
  -21.626627976946576     
   103.30058195925932     
   574.99734105662048     
   55.273479718541552     
  -19.444361871280041     
   104.73842046733093     
   575.27334387342808     
   55.127647004506954     
  -17.225818902388880     
   106.17694810565489     
   575.54865912434627     
   54.998453362739035     
  -14.969791939869346     
   107.61616325989624     
   575.82337070756103     
   54.886179923190014     
  -12.674962459423673     
   109.05606452724341     
   576.09756395163095     
   54.791117704744337     
  -10.340020957019867     
   110.49665072004528     
   576.37132566476168     
   54.713567547566690     
  -7.9635645292102017     
   111.93792086957363     
   576.64474418566454     
   54.653840813597611     
  -5.5441505844355419     
   113.37987422991556     
   576.91790943690910     
   54.612259684214351     
  -3.0803012729692316     
   114.82251028200112     
   577.19091297968134     
   54.589157424667079     
 -0.57043207520165240     
   116.26582873777126     
   577.46384807120319     
   54.584879184103066     
   1.9870420736424845     
   117.70982954449167     
   577.73680972416264     
   54.599781999655384     
   4.5938388576700016     
   119.15451288921834     
   578.00989476863947     
   54.634235791087910     
   7.2516742644482814     
   120.59987920342101     
   578.28320191648743     
   54.688623348071275     
   9.9624049302616946     
   122.04592916777077     
   578.55683182832013     
   54.763341385048236     
   12.727897774000768     
   123.49266371709859     
   578.83088718332863     
   54.858800618353243     
   15.550162497613581     
   124.94008404553210     
   579.10547275196734     
   54.975426837085344     
   18.431227145457679     
   126.38819161181765     
   579.38069547166174     
   55.113661040676277     
   21.373278466509266     
   127.83698814483581     
   579.65666452583628     
   55.273960629175093     
   24.378519564291942     
   129.28647564931867     
   579.93349142622401     
   55.456799525907286     
   27.449332089198542     
   130.73665641177712     
   580.21129009883020     
   55.662669516576273     
   30.588117737411068     
   132.18753300664798     
   580.49017697362069     
   55.892080399606854     
   33.797469420264932     
   133.63910830267002     
   580.77027107817037     
   56.145561420258844     
   37.080016671090100     
   135.09138546949956     
   581.05169413558417     
   56.423661545292020     
   40.438581300842237     
   136.54436798457604     
   581.33457066671008     
   56.726950905048341     
   43.876047300586634     
   137.99805964024918     
   581.61902809712217     
   57.056021259802733     
   47.395498602402924     
   139.45246455117956     
   581.90519686902007     
   57.411487499320764     
   51.000095137922251     
   140.90758716202544     
   582.19321055830051     
   57.793988212855169     
   54.693217512157034     
   142.36343225542907     
   582.48320599719307     
   58.204187344196356     
   58.478336539140052     
   143.82000496031694     
   582.77532340272421     
   58.642774868239897     
   62.359158904440882     
   145.27731076052856     
   583.06970651129484     
   59.110468560023222     
   66.339513820967966     
   146.73535550379017     
   583.36650271997905     
   59.608014913680464     
   70.423458818153591     
   148.19414541104985     
   583.66586323440038     
   60.136190854816604     
   74.615244790598169     
   149.65368708619192     
   583.96794322451422     
   60.695805190746107     
   78.919314796424345     
   151.11398752614991     
   584.27290198762034     
   61.287700051719277     
   83.340383284170585     
   152.57505413143781     
   584.58090312006561     
   61.912752926350571     
   87.883351578237978     
   154.03689471712110     
   584.89211469753945     
   62.571878063187341     
   92.553439174429997     
   155.49951752425036     
   585.20670946483983     
   63.266028856995582     
   97.356074511505795     
   156.96293123178145     
   585.52486503552200     
   63.996199415831860     
   102.29704315582828     
   158.42714496900794     
   585.84676410216025     
   64.763427239500587     
   107.38237820281940     
   159.89216832853322     
   586.17259465794905     
   65.568795076021715     
   112.61850212949038     
   161.35801137981144     
   586.50255023024408     
   66.413433841992912     
   118.01213198068974     
   162.82468468328810     
   586.83683012692870     
   67.298524831848070     
   123.57042844112412     
   164.29219930517360     
   587.17563969662126     
   68.225303045156522     
   129.30087554877039     
   165.76056683288533     
   587.51919060326361     
   69.195059611772280     
   135.21147714504281     
   167.22979939119543     
   587.86770111651890     
   70.209145690360117     
   141.31060715366476     
   168.69990965912550     
   588.22139641885485     
   71.268975244012580     
   147.60721634601254     
   170.17091088763070     
   588.58050893038137     
   72.376029366607710     
   154.11071093886807     
   171.64281691812002     
   588.94527865304451     
   73.531859698649185     
   160.83113361260271     
   173.11564220186224     
   589.31595353529303     
   74.738093200743748     
   167.77906104479786     
   174.58940182033078     
   589.69278985869130     
   75.996436158579698     
   174.96580692764519     
   176.06411150654426     
   590.07605264836411     
   77.308679710537064     
   182.40330428242365     
   177.53978766746496     
   590.46601610887205     
   78.676704492655219     
   190.10432112434319     
   179.01644740752027     
   590.86296408735643     
   80.102486901087815     
   198.08236990684659     
   180.49410855331880     
   591.26719056629759     
   81.588104675389133     
   206.35190895817692     
   181.97278967963737     
   591.67900018796752     
   83.135743992575499     
   214.92828911217887     
   183.45251013676173     
   592.09870881335132     
   84.747706160916806     
   223.82792121880664     
   184.93329007926985     
   592.52664411767864     
   86.426415570057827     
   233.06832586738327     
   186.41515049635399     
   592.96314622663897     
   88.174428014063238     
   242.66818928399749     
   187.89811324378610     
   593.40856839525838     
   89.994439433693174     
   252.64755745056519     
   189.38220107763883     
   593.86327773412904     
   91.889296114572460     
   263.02782215361583     
   190.86743768988455     
   594.32765598636729     
   93.862004780724533     
   273.83197996449775     
   192.35384774600507     
   594.80210035989523     
   95.915744630458320     
   285.08462337591180     
   193.84145692475596     
   595.28702441973587     
   98.053879305777613     
   296.81223481408546     
   195.33029196024216     
   595.78285904566746     
   100.27997106688331     
   309.04320850912745     
   196.82038068647560     
   596.29005346116151     
   102.59779513070171     
   321.80816949380750     
   198.31175208460076     
   596.80907633999300     
   105.01135640190532     
   335.14003643361582     
   199.80443633299129     
   597.34041699768568     
   107.52490667515738     
   349.07438970557553     
   201.29846486043959     
   597.88458667586838     
   110.14296459794926     
   363.64956992438727     
   202.79387040268250     
   598.44211992829423     
   112.87033637238211     
   378.90711059796138     
   204.29068706252920     
   599.01357611847982     
   115.71213970186689     
   394.89188292877759     
   205.78895037388418     
   599.59954103979408     
   118.67382882383265     
   411.65261856104866     
   207.28869736998601     
   600.20062867051126     
   121.76122346304059     
   429.24210496151210     
   208.78996665621679     
   600.81748307729447     
   124.98053925025187     
   447.71782790370582     
   210.29279848787144     
   601.45078048281903     
   128.33842295952974     
   467.14223835154058     
   211.79723485331942     
   602.10123151458572     
   131.84198974716622     
   487.58353049009042     
   213.30331956303451     
   602.76958365451821     
   135.49886622584199     
   509.11604136081172     
   214.81109834502283     
   603.45662391142298     
   139.31723653604797     
   531.82116047539887     
   216.32061894723540     
   604.16318174086211     
   143.30589523961356     
   555.78794009889566     
   217.83193124761934     
   604.89013224093708     
   147.47430479035521     
   581.11417079481464     
   219.34508737253557     
   605.63839965559123     
   151.83266107131641     
   607.90726213453343     
   220.86014182435719     
   606.40896122211279     
   156.39196553732532     
   636.28554935640341     
   222.37715161915875     
   607.20285140384988     
   161.16410715749822     
   666.37955889541900     
   223.89617643551875     
   608.02116655636667     
   166.16195384921400     
   698.33358548367596     
   225.41727877558347     
   608.86507008034050     
   171.39945574034147     
   732.30751127899237     
   226.94052413968760     
   609.73579812487878     
   176.89176207493404     
   768.47879534253639     
   228.46598121599391     
   610.63466591266604     
   182.65535304000292     
   807.04495122277660     
   229.99372208680947     
   611.56307477070152     
   188.70819017417389     
   848.22623133020829     
   231.52382245345964     
   612.52251996340988     
   195.06988690915031     
   892.26896405659988     
   233.05636188186395     
   613.51459944103169     
   201.76190413957497     
   939.44922348995033     
   234.59142407126149     
   614.54102363466995     
   208.80777331574944     
   990.07741263150126     
   236.12909714889099     
   615.60362645273551     
   216.23335391048587     
   1044.5033643380834     
   237.66947399384981     
   616.70437766036935     
   224.06712914302133     
   1103.1226798965890     
   239.21265259384978     
   617.84539685633251     
   232.34054924224594     
   1166.3839756332002     
   240.75873643917296     
   619.02896930208681     
   241.08842905949476     
   1234.7978084007593     
   242.30783495882559     
   620.25756390629181     
   250.34941262250067     
   1308.9470984268014     
   243.86006400471859     
   621.53385372749983     
   260.16651586070145     
   1389.4999834294729     
   245.41554639069875     
   622.86073943149268     
   270.58776573642274     
   1477.2250856686612     
   246.97441249445527     
   624.24137623053105     
   281.66695387893748     
   1573.0104001197935     
   248.53680093178087     
   625.67920494492796     
   293.46453187983622     
   1677.8861564014749     
   250.10285931443860     
   627.17798796975967     
   306.04867805284698     
   1793.0532435315326     
   251.67274510505780     
   628.74185110834014     
   319.49657737933381     
   1919.9182305189663     
   253.24662658515959     
   630.37533246205908     
   333.89596410822571     
   2060.1373456306965     
   254.82468395573648     
   632.08343985783074     
   349.34699420045632     
   2215.6715601151591     
   256.40711059396290     
   633.87171867058521     
   365.96453090131968     
   2388.8566930022325     
   257.99411449484336     
   635.74633238808565     
   383.88095609883680     
   2582.4928107386127     
   259.58591993323932     
   637.71415890878109     
   403.24965217937597     
   2799.9598349209946     
   261.18276939020978     
   639.78290641658270     
   424.24935094128301     
   3045.3679516645343     
   262.78492579856891     
   641.96125382038292     
   447.08961057876752     
   3323.7558048972942     
   264.39267517687040     
   644.25902229461849     
   472.01777911549675     
   3641.3544500993066     
   266.00632973988974     
   646.68738658613540     
   499.32793749124215     
   4005.9430318754894     
   267.62623159882423     
   649.25913770543923     
   529.37251023030763     
   4427.3353197607321     
   269.25275719839118     
   651.98901279383631     
   562.57752512851391     
   4918.0532058413546     
   270.88632268448913     
   654.89411391708836     
   599.46292417232326     
   5494.2798181081553     
   272.52739046068012     
   657.99444628453955     
   640.67002280813540     
   6177.2134098254874     
   274.17647728299352     
   661.31361915001446     
   686.99912338182560     
   6995.0993110859463     
   275.83416437381646     
   664.87977287900651     
   739.46236821497143     
   7986.0825490648040     
   277.50111022835512     
   668.72682376787623     
   799.35798733295610     
   9203.2903224113543     
   279.17806707660696     
   672.89617539808637     
   868.38266475104297     
   10720.198361237773     
   280.86590240985623     
   677.43909244111467     
   948.78415246032455     
   12649.382760323628     
   282.56562768851757     
   682.42018913017250     
   1043.6545231627538     
   15136.482801348329     
   284.27843750965650     
   687.92227079851136     
   1157.1781441728640     
   18492.434265952608     
   286.00576449433930     
   694.05489466186248     
   1295.8714011675117     
   22897.161861577741     
   287.74935869540531     
   700.96357345260446     
   1467.6001151293410     
   29880.233658609282     
   289.51140700840733     
   708.86182840935021     
   1691.7018675689160     
   37557.705854786429     
   291.29472155525696     
   718.02454473197190     
   1973.3846614798081     
   60098.928465611993     
   293.10305561697845     
   729.01832294810140     
   2424.1266249719083     
   59260.920512423574     
   294.94167816763775     
   742.25009833256865     
   2868.5835288150756     
   211955.54639707040     
   296.81854386593676     
   760.56718247158960     
   4458.2501267931402     
  -45006.566358249671     
   298.74712265780880     
   782.01455998633764     
   4120.7008791062754     
   1777900.6065805086     
   300.75569313524693     
   835.95370075525557     
   17454.955428460398     
   1413319.1719927723     
   302.97675397062528     
   949.72821237241908     
   28054.849218405965     
   1413319.1719927723     
   441.12905164571373     
  -3093.5699809494472     
   788944810.55822730     
  -190147592595265.69     
   441.12655687295074     
  -2086.1231376187898     
   218502032.77243018     
  -230760323904700.47     
   441.12638842149448     
  -2055.1436573312158     
   162162368.04204783     
  -13459026056071.387     
   441.12620880372288     
  -2026.9139228052197     
   158608951.23346758     
  -54857005147119.641     
   441.12601729573078     
  -1998.2154580895542     
   142947066.88671654     
  -36226002121663.219     
   441.12581312794453     
  -1969.9442640649320     
   131762691.71264544     
  -33209963688718.789     
   441.12559548233679     
  -1941.8508996209680     
   120675051.63921694     
  -27601117271725.359     
   441.12536348947890     
  -1914.0048058102418     
   110710063.61501075     
  -23564701752559.855     
   441.12511622542127     
  -1886.3866499003450     
   101509986.52705295     
  -19965109264620.242     
   441.12485270839250     
  -1859.0018131293032     
   93080898.092678294     
  -16950420254752.992     
   441.12457189530755     
  -1831.8487954736581     
   85342184.225597486     
  -14381509866438.547     
   441.12427267807402     
  -1804.9280138730167     
   78241957.732346117     
  -12203209762709.234     
   441.12395387968553     
  -1778.2393506832670     
   71726856.087645426     
  -10353753237985.971     
   441.12361425009141     
  -1751.7828368982800     
   65749290.782611564     
  -8784143981702.8828     
   441.12325246182900     
  -1725.5584633968122     
   60265190.785526171     
  -7451987753963.7158     
   441.12286710540741     
  -1699.5662306600227     
   55234154.472189382     
  -6321463767096.2930     
   441.12245668442824     
  -1673.8061369682794     
   50619041.116259754     
  -5362093668616.8945     
   441.12201961042916     
  -1648.2781815264586     
   46385746.289001644     
  -4548022446124.6768     
   441.12155419743596     
  -1622.9823630866474     
   42502936.470502406     
  -3857279544300.0215     
   441.12105865620697     
  -1597.9186801528856     
   38941837.580677927     
  -3271224935048.4961     
   441.12053108815394     
  -1573.0871315194631     
   35676013.944432445     
  -2774015117732.4722     
   441.11996947892112     
  -1548.4877159962239     
   32681195.194129489     
  -2352214761230.0103     
   441.11937169160581     
  -1524.1204320635466     
   29935084.172993615     
  -1994405276417.8799     
   441.11873545959975     
  -1499.9852786174429     
   27417210.512815107     
  -1690900978778.5732     
   441.11805837903268     
  -1476.0822539447129     
   25108773.145244621     
  -1433476625511.7839     
   441.11733790079586     
  -1452.4113569489600     
   22992508.697713498     
  -1215149941909.8516     
   441.11657132212383     
  -1428.9725862547223     
   21052567.389081225     
  -1029996515557.3214     
   441.11575577771129     
  -1405.7659403655939     
   19274394.944098298     
  -872986226374.95251     
   441.11488823033983     
  -1382.7914180136636     
   17644630.224199824     
  -739851160243.41589     
   441.11396546098928     
  -1360.0490179105661     
   16151006.236137614     
  -626968676768.52576     
   441.11298405840586     
  -1337.5387388114136     
   14782262.436389722     
  -531265129576.76837     
   441.11194040809897     
  -1315.2605793182829     
   13528061.755800374     
  -450132335408.32843     
   441.11083068073583     
  -1293.2145384125263     
   12378915.430299269     
  -381356840983.02734     
   441.10965081990190     
  -1271.4006150463242     
   11326114.978992544     
  -323061285302.86975     
   441.10839652919429     
  -1249.8188080777923     
   10361666.932599321     
  -273652523275.59543     
   441.10706325861133     
  -1228.4691166888972     
   9478235.6408217121     
  -231779218880.34882     
   441.10564619020130     
  -1207.3515401992420     
   8669089.0359188318     
  -196294944056.03787     
   441.10414022293037     
  -1186.4660779316221     
   7928049.7457109410     
  -166227485659.44025     
   441.10253995672781     
  -1165.8127295262118     
   7249448.9613230657     
  -140751959646.21378     
   441.10083967566283     
  -1145.3914948336003     
   6628085.9860661943     
  -119169058932.96066     
   441.09903333020713     
  -1125.2023738311625     
   6059188.7400092231     
  -100885528664.49092     
   441.09711451853121     
  -1105.2453669344359     
   5538379.6017466206     
  -85398420431.918564     
   441.09507646678202     
  -1085.5204747727280     
   5061642.4914886793     
  -72281204650.543594     
   441.09291200828426     
  -1066.0276983975027     
   4625293.5730058141     
  -61172277131.405243     
   441.09061356160498     
  -1046.7670392510192     
   4225953.7975896318     
  -51765044045.942764     
   441.08817310741620     
  -1027.7384992307329     
   3860524.0398839517     
  -43799616902.441681     
   441.08558216408653     
  -1008.9420807840395     
   3526161.9476723461     
  -37055669594.180016     
   441.08283176192714     
  -990.37778695468012     
   3220261.0245199669     
  -31346473257.115814     
   441.07991241601303     
  -972.04562138289123     
   2940431.0657655415     
  -26513755174.331287     
   441.07681409749352     
  -953.94558851875797     
   2684480.4585800474     
  -22423385419.830414     
   441.07352620330028     
  -936.07769360332475     
   2450399.8142157905     
  -18961703243.741558     
   441.07003752415397     
  -918.44194274138067     
   2236346.9378731363     
  -16032401083.930666     
   441.06633621076253     
  -901.03834310368586     
   2040633.0286084097     
  -13553876634.998823     
   441.06240973809491     
  -883.86690299788552     
   1861710.0781082071     
  -11457001087.115582     
   441.05824486760645     
  -866.92763188999936     
   1698159.2011456620     
  -9683214533.2417583     
   441.05382760727917     
  -850.22054066143994     
   1548679.9626320233     
  -8182911936.4055233     
   441.04914316932957     
  -833.74564173113299     
   1412080.6228166558     
  -6914081663.0803690     
   441.04417592542410     
  -817.50294911879439     
   1287269.1155637240     
  -5841144946.5141010     
   441.03890935922726     
  -801.49247869957549     
   1173244.7914832651     
  -4933972564.1742191     
   441.03332601609071     
  -785.71424838425503     
   1069090.8634356442     
  -4167054275.8775210     
   441.02740744967554     
  -770.16827826302381     
   973967.43810178188     
  -3518792118.8331308     
   441.02113416527862     
  -754.85459084901277     
   887105.13623496750     
  -2970902285.9362507     
   441.01448555961218     
  -739.77321132232453     
   807799.23743571923     
  -2507908134.1989670     
   441.00743985676104     
  -724.92416775777906     
   735404.30824134673     
  -2116710907.2240624     
   440.99997404001488     
  -710.30749141436183     
   669329.26265740744     
  -1786225038.5036147     
   440.99206377924111     
  -695.92321702731226     
   609032.84692777123     
  -1507070298.7022409     
   440.98368335343105     
  -681.77138310622274     
   554019.47882093780     
  -1271309983.1184423     
   440.97480556801236     
  -667.85203229896536     
   503835.44336781336     
  -1072229738.3123550     
   440.96540166647873     
  -654.16521176871777     
   458065.39490253420     
  -904149773.55117571     
   440.95544123583949     
  -640.71097357077713     
   416329.15673454775     
  -762266296.96355450     
   440.94489210533925     
  -627.48937508919187     
   378278.77286970383     
  -642516624.57046926     
   440.93372023783570     
  -614.50047952501586     
   343595.81778512779     
  -541465461.99785197     
   440.92188961315918     
  -601.74435636732187     
   311988.91910256026     
  -456208305.58574218     
   440.90936210270115     
  -589.22108193736767     
   283191.49037102069     
  -384289789.14953029     
   440.89609733439528     
  -576.93073997388819     
   256959.64946542957     
  -323634468.88660097     
   440.88205254716053     
  -564.87342225596603     
   233070.31257945806     
  -272488309.94102544     
   440.86718243377163     
  -553.04922925438689     
   211319.44421570824     
  -229369107.59509844     
   440.85143897100380     
  -541.45827085111000     
   191520.45360284968     
  -193024538.99090263     
   440.83477123576688     
  -530.10066710880164     
   173502.72467324545     
  -162396663.58288240     
   440.81712520579703     
  -518.97654908540414     
   157110.26864000369     
  -136591890.97473565     
   440.79844354330908     
  -508.08605970731367     
   142200.48839140174     
  -114855559.18487236     
   440.77866535982753     
  -497.42935469901005     
   128643.04668485720     
  -96550445.289736018     
   440.75772596020755     
  -487.00660359154762     
   116318.82770494890     
  -81138561.190121472     
   440.73555656362464     
  -476.81799077988404     
   105118.98746881423     
  -68165793.210739315     
   440.71208399905464     
  -466.86371664840527     
   94944.081176451116     
  -57248876.964112990     
   440.68723037247190     
  -457.14399879138875     
   85703.265721172225     
  -48064406.787142381     
   440.66091270267100     
  -447.65907328010928     
   77313.568026021225     
  -40339535.527288288     
   440.63304252225220     
  -438.40919602969785     
   69699.214809179350     
  -33844109.791321903     
   440.60352543990268     
  -429.39464423212047     
   62791.019284176509     
  -28384034.004266806     
   440.57226065965011     
  -420.61571792616411     
   56525.817768327543     
  -23795629.315951254     
   440.53914045225406     
  -412.07274142230835     
   50845.959209717679     
  -19940975.665206917     
   440.50404957332779     
  -403.76606576044151     
   45698.817449252601     
  -16703607.932552995     
   440.46686462214484     
  -395.69606758230225     
   41036.418697395471     
  -13986114.629522514     
   440.42745333436642     
  -387.86316236955605     
   36814.833001726227     
  -11704000.838082278     
   440.38567380112488     
  -380.26776237566179     
   32994.578725340085     
  -9794157.6926241368     
   440.34137360600153     
  -372.91044982709752     
   29537.538614092104     
  -8176666.1380670667     
   440.29438887043210     
  -365.79131442542092     
   26416.544196116396     
  -6873175.6106107533     
   440.24454319695144     
  -358.91253748952374     
   23579.581880632461     
  -5606511.8024164066     
   440.19164649843140     
  -352.26836540130421     
   21077.115409272345     
  -5124609.2835465046     
   440.13549370006189     
  -345.88406815478089     
   18603.593931292511     
  -2797678.8935018750     
   440.07586329925306     
  -339.66462197246892     
   17143.327192229895     
  -7238840.1458895560     
   440.01251576687974     
  -333.98249488870300     
   13057.474421794406     
  -1216161.1698406618     
   439.24016622651544     
  -291.49814471424338     
   3936.2656479894449     
  -269094.38508044393     
   438.53181792526289     
  -276.86233619455447     
   1918.0577598861155     
  -152049.33468865152     
   437.84927417492128     
  -270.12297242053614     
   777.68774972122878     
  -68589.599482703707     
   437.17775557981378     
  -267.52058866223069     
   263.26575360095097     
  -42552.228052342820     
   436.50993464055489     
  -267.00211417020734     
  -55.875956791620013     
  -25403.864757090985     
   435.84168319501259     
  -267.75781641836090     
  -246.40494246980256     
  -16609.046191034482     
   435.17048910672952     
  -269.30126074679180     
  -370.97278890256115     
  -10954.374800189998     
   434.49474621282565     
  -271.36151921880816     
  -453.13059990398608     
  -7403.3787635266253     
   433.81339467073605     
  -273.76598557014421     
  -508.65594063043579     
  -5012.6633241098061     
   433.12572228431731     
  -276.40325271062346     
  -546.25091556125938     
  -3374.1203302932508     
   432.43124736368833     
  -279.19777204462275     
  -571.55681803845869     
  -2217.4844291506001     
   431.72964605526982     
  -282.09713396786162     
  -588.18795125708823     
  -1386.3665102086190     
   431.02070538367809     
  -285.06406809621348     
  -598.58570008365291     
  -779.16912099949661     
   430.30429187829452     
  -288.07160601765048     
  -604.42946849114912     
  -330.05837322395990     
   429.58033002191024     
  -291.09994195460416     
  -606.90490629032877     
   5.4105450654446896     
   428.84878709589918     
  -294.13436503833583     
  -606.86432720233802     
   257.77649917067771     
   428.10966230901613     
  -297.16385336498809     
  -604.93100345855783     
   448.50250402829448     
   427.36297886468367     
  -300.18009896033033     
  -601.56723467834570     
   592.93201100638214     
   426.60877808662877     
  -303.17681765851569     
  -597.12024459579777     
   702.21221836159339     
   425.84711501301967     
  -306.14925240240041     
  -591.85365295808583     
   784.55535431028170     
   425.07805505536010     
  -309.09381025429752     
  -585.96948780075877     
   846.08815250567125     
   424.30167144055298     
  -312.00779354044187     
  -579.62382665696623     
   891.43299004461085     
   423.51804323642574     
  -314.88919830516335     
  -572.93807923163160     
   924.11273976527957     
   422.72725381692919     
  -317.73656158745086     
  -566.00723368339209     
   946.83671970599255     
   421.92938966207379     
  -320.54884456737335     
  -558.90595828559708     
   961.70572357009314     
   421.12453941506800     
  -323.32534237648440     
  -551.69316535882137     
   970.36072004058178     
   420.31279313872955     
  -326.06561393977779     
  -544.41545995851698     
   974.09198390584379     
   419.49424172744261     
  -328.76942701487212     
  -537.10977007922315     
   973.92014732290500     
   418.66897644134474     
  -331.43671486250594     
  -529.80536897430147     
   970.65677148385612     
   417.83708853714444     
  -334.06754189291212     
  -522.52544318817252     
   964.95029919338913     
   416.99866897574066     
  -336.66207629074307     
  -515.28831594422206     
   957.32092124099984     
   416.15380819117854     
  -339.22056810319094     
  -508.10840903491453     
   948.18751689684780     
   415.30259590879405     
  -341.74333163242369     
  -500.99700265818819     
   937.88835755776040     
   414.44512100295196     
  -344.23073123901042     
  -493.96283997650505     
   926.69737365025560     
   413.58147138675105     
  -346.68316986313698     
  -487.01260967412810     
   914.83678438539675     
   412.71173392760750     
  -349.10107972180043     
  -480.15133379123762     
   902.48715645998266     
   411.83599438382862     
  -351.48491475657300     
  -473.38268011778774     
   889.79530508008713     
   410.95433735823809     
  -353.83514449519168     
  -466.70921532968708     
   876.88066236252018     
   410.06684626566465     
  -356.15224905942080     
  -460.13261036196820     
   863.84030293161629     
   409.17360331170607     
  -358.43671510555066     
  -453.65380808998111     
   850.75304905426412     
   408.27468948065803     
  -360.68903252633083     
  -447.27316022207413     
   837.68275620246789     
   407.37018453088388     
  -362.90969177576238     
  -440.99053955055558     
   824.68098377893216     
   406.46016699621265     
  -365.09918170506933     
  -434.80543217221361     
   811.78916087553648     
   405.54471419220454     
  -367.25798781916399     
  -428.71701346564703     
   799.04038865479311     
   404.62390222632854     
  -369.38659087920490     
  -422.72421055073607     
   786.46085639724470     
   403.69780601126547     
  -371.48546579090117     
  -416.82575412775680     
   774.07107958936126     
   402.76649928068554     
  -373.55508072879763     
  -411.02022103083658     
   761.88684789217336     
   401.83005460696410     
  -375.59589645555383     
  -405.30606967164528     
   749.92007106468395     
   400.88854342039087     
  -377.60836580257961     
  -399.68166913866014     
   738.17942351528177     
   399.94203602950580     
  -379.59293328408199     
  -394.14532346229555     
   726.67093245547608     
   398.99060164225727     
  -381.55003482140995     
  -388.69529146887942     
   715.39842361146884     
   398.03430838773244     
  -383.48009755831163     
  -383.32980329179344     
   704.36390086312531     
   397.07322333825203     
  -385.38353975162943     
  -378.04707403531995     
   693.56791028246732     
   396.10741253165884     
  -387.26077072348824     
  -372.84531470820150     
   683.00975616132803     
   395.13694099366063     
  -389.11219086410119     
  -367.72274153699152     
   672.68775282626734     
   394.16187276011192     
  -390.93819167642062     
  -362.67758339079455     
   662.59943228601458     
   393.18227089914080     
  -392.73915585401926     
  -357.70808764864944     
   652.74165874307016     
   392.19819753304637     
  -394.51545738616107     
  -352.81252520807641     
   643.11079109444847     
   391.20971385990453     
  -396.26746168486841     
  -347.98919427486805     
   633.70278553694504     
   390.21688017483416     
  -397.99552572901393     
  -343.23642338334093     
   624.51329198283872     
   389.21975589088566     
  -399.69999822170598     
  -338.55257369346964     
   615.53771757178254     
   388.21839955952265     
  -401.38121975796884     
  -333.93604081168127     
   606.77130254107340     
   387.21286889067426     
  -403.03952300010462     
  -329.38525604262321     
   598.20917887584471     
   386.20322077234215     
  -404.67523285821380     
  -324.89868720105437     
   589.84640544622323     
   385.18951128975169     
  -406.28866667411700     
  -320.47483916020769     
   581.67799800107730     
   384.17179574404037     
  -407.88013440745550     
  -316.11225417519961     
   573.69898142077272     
   383.15012867047972     
  -409.44993882242989     
  -311.80951181454384     
   565.90440464178198     
   382.12456385623113     
  -410.99837567391552     
  -307.56522877973049     
   558.28934658297794     
   381.09515435763751     
  -412.52573389256577     
  -303.37805868035815     
   550.84895681144940     
   380.06195251705429     
  -414.03229576802732     
  -299.24669150427229     
   543.57845794461878     
   379.02500997922573     
  -415.51833712946222     
  -295.16985306968763     
   536.47315359999607     
   377.98437770721341     
  -416.98412752318069     
  -291.14630441768770     
   529.52844578607551     
   376.94010599788481     
  -418.42993038691060     
  -287.17484107429209     
   522.73982519852734     
   375.89224449697059     
  -419.85600322055961     
  -283.25429238530313     
   516.10290046533532     
   374.84084221369960     
  -421.26259775310240     
  -279.38352063181310     
   509.61337831757260     
   373.78594753502193     
  -422.64996010541802     
  -275.56142029443134     
   503.26708086496365     
   372.72760823942968     
  -424.01833094912394     
  -271.78691718794408     
   497.05993998754775     
   371.66587151038601     
  -425.36794566118891     
  -268.05896763803747     
   490.98799521772162     
   370.60078394937273     
  -426.69903447446876     
  -264.37655767390459     
   485.04740782008707     
   369.53239158856684     
  -428.01182262394167     
  -260.73870211525389     
   479.23444220510225     
   368.46073990315693     
  -429.30653048872659     
  -257.14444379871566     
   473.54546970221878     
   367.38587382330934     
  -430.58337373016326     
  -253.59285277594904     
   467.97698874165081     
   366.30783774579453     
  -431.84256342550407     
  -250.08302536038667     
   462.52557437545607     
   365.22667554528437     
  -433.08430619778647     
  -246.61408355257072     
   457.18793868999188     
   364.14243058532924     
  -434.30880434169887     
  -243.18517401239581     
   451.96086844594521     
   363.05514572902598     
  -435.51625594547750     
  -239.79546749905120     
   446.84127052023501     
   361.96486334938527     
  -436.70685500915050     
  -236.44415797014943     
   441.82613329678549     
   360.87162533940841     
  -437.88079155900192     
  -233.13046197042354     
   436.91255926414061     
   359.77547312188233     
  -439.03825175836784     
  -229.85361777594250     
   432.09771688970551     
   358.67644765890213     
  -440.17941801505589     
  -226.61288489926969     
   427.37889502399145     
   357.57458946112911     
  -441.30446908527051     
  -223.40754318658975     
   422.75343891064909     
   356.46993859679350     
  -442.41358017422391     
  -220.23689239475988     
   418.21880179287376     
   355.36253470044926     
  -443.50692303366407     
  -217.10025138131334     
   413.77250988462572     
   354.25241698148943     
  -444.58466605601029     
  -213.99695755717866     
   409.41216149479908     
   353.13962423242970     
  -445.64697436576819     
  -210.92636634596766     
   405.13544596438999     
   352.02419483696696     
  -446.69400990788620     
  -207.88785050123474     
   400.94011022601387     
   350.90616677782083     
  -447.72593153332565     
  -204.88079967453962     
   396.82399564913419     
   349.78557764436448     
  -448.74289508177992     
  -201.90461970717112     
   392.78498041101636     
   348.66246464005218     
  -449.74505346193308     
  -198.95873235408851     
   388.82104299093464     
   347.53686458964893     
  -450.73255672914740     
  -196.04257453165650     
   384.93020406550011     
   346.40881394626967     
  -451.70555216047950     
  -193.15559800116523     
   381.11055719003809     
   345.27834879823342     
  -452.66418432753801     
  -190.29726882223994     
   377.36024783340235     
   344.14550487573831     
  -453.60859516700231     
  -187.46706696348943     
   373.67749381548344     
   343.01031755736312     
  -454.53892404881071     
  -184.66448575987329     
   370.06054998843149     
   341.87282187640119     
  -455.45530784229783     
  -181.88903163496005     
   366.50774540050827     
   340.73305252703125     
  -456.35788098024636     
  -179.14022354445623     
   363.01743908118135     
   339.59104387033096     
  -457.24677552098586     
  -176.41759275134737     
   359.58806878742814     
   338.44682994013738     
  -458.12212120845282     
  -173.72068223544167     
   356.21809118273370     
   337.30044444875995     
  -458.98404553042036     
  -171.04904655157117     
   352.90603049394599     
   336.15192079254967     
  -459.83267377510646     
  -168.40225132286656     
   349.65044920586735     
   335.00129205732941     
  -460.66812908579817     
  -165.77987295382255     
   346.44995678009593     
   333.84859102368955     
  -461.49053251387767     
  -163.18149827797188     
   343.30319372407104     
   332.69385017215302     
  -462.30000307038517     
  -160.60672432504134     
   340.20885947974733     
   331.53710168821345     
  -463.09665777589515     
  -158.05515787894325     
   337.16567774370077     
   330.37837746725069     
  -463.88061170883219     
  -155.52641529586549     
   334.17241726500293     
   329.21770911932703     
  -464.65197805248778     
  -153.02012216637797     
   331.22788497558389     
   328.05512797386797     
  -465.41086814047640     
  -150.53591302906108     
   328.33091394229513     
   326.89066508423087     
  -466.15739150098528     
  -148.07343117449386     
   325.48038004659901     
   325.72435123216451     
  -466.89165589973186     
  -145.63232832414437     
   322.67519824505911     
   324.55621693216312     
  -467.61376738138546     
  -143.21226433730644     
   319.91429174409205     
   323.38629243571836     
  -468.32383031010181     
  -140.81290714922574     
   317.19663900477400     
   322.21460773547091     
  -469.02194740886659     
  -138.43393235668992     
   314.52124387832299     
   321.04119256926595     
  -469.70821979732733     
  -136.07502302760250     
   311.88712074764425     
   319.86607642411496     
  -470.38274702895131     
  -133.73586962199516     
   309.29333289419930     
   318.68928854006577     
  -471.04562712706957     
  -131.41616962528866     
   306.73896666605998     
   317.51085791398430     
  -471.69695661957098     
  -129.11562737529323     
   304.22312004149859     
   316.33081330325052     
  -472.33683057294667     
  -126.83395397498198     
   301.74493418870128     
   315.14918322937041     
  -472.96534262530554     
  -124.57086696856672     
   299.30356233685103     
   313.96599598150675     
  -473.58258501835456     
  -122.32609025104034     
   296.89818633453882     
   312.78127961993096     
  -474.18864862861602     
  -120.09935385353128     
   294.52801064883232     
   311.59506197939800     
  -474.78362299768401     
  -117.89039377366504     
   292.19225889671321     
   310.40737067244675     
  -475.36759636169802     
  -115.69895183193970     
   289.89017553028560     
   309.21823309262754     
  -475.94065568006653     
  -113.52477551546255     
   287.62103711655107     
   308.02767641765911     
  -476.50288666319790     
  -111.36761773708841     
   285.38411280884168     
   306.83572761251702     
  -477.05437379976814     
  -109.22723689102210     
   283.17872387007674     
   305.64241343245459     
  -477.59520038315071     
  -107.10339646199652     
   281.00419257264406     
   304.44776042595936     
  -478.12544853684994     
  -104.99586501770173     
   278.85984612694563     
   303.25179493764597     
  -478.64519923982357     
  -102.90441617174965     
   276.74506746552061     
   302.05454311108701     
  -479.15453235066735     
  -100.82882816575824     
   274.65921287476908     
   300.85603089158451     
  -479.65352663125475     
  -98.768884069197469     
   272.60168232310468     
   299.65628402888223     
  -480.14225977005719     
  -96.724371451774175     
   270.57189064742721     
   298.45532807982130     
  -480.62080840436641     
  -94.695082271918480     
   268.56924601789251     
   297.25318841094065     
  -481.08924814236315     
  -92.680812926784284     
   266.59320123598582     
   296.04989020102272     
  -481.54765358447389     
  -90.681363917514389     
   264.64320086263319     
   294.84545844358706     
  -481.99609834404532     
  -88.696539911044638     
   262.71871057698183     
   293.63991794933236     
  -482.43465506777721     
  -86.726149581717266     
   260.81921804218359     
   292.43329334852831     
  -482.86339545534753     
  -84.770005446400887     
   258.94420373059978     
   291.22560909335908     
  -483.28239027875958     
  -82.827923918421391     
   257.09318399749583     
   290.01688946021869     
  -483.69170940115174     
  -80.899725038440167     
   255.26566982462361     
   288.80715855196041     
  -484.09142179503471     
  -78.985232514755495     
   253.46119418462627     
   287.59644030010077     
  -484.48159556021750     
  -77.084273558370796     
   251.67929113362510     
   286.38475846697941     
  -484.86229794130060     
  -75.196678874868610     
   249.91952661061680     
   285.17213664787579     
  -485.23359534455102     
  -73.322282425288975     
   248.18143980297384     
   283.95859827308425     
  -485.59555335468116     
  -71.460921626766662     
   246.46463410782621     
   282.74416660994729     
  -485.94823675092545     
  -69.612436870957964     
   244.76866473378016     
   281.52886476484991     
  -486.29170952281652     
  -67.776671885454618     
   243.09313903622302     
   280.31271568517388     
  -486.62603488588684     
  -65.953473342682940     
   241.43766040508700     
   279.09574216121422     
  -486.95127529646766     
  -64.142690889644797     
   239.80183596304252     
   277.87796682805867     
  -487.26749246649160     
  -62.344177119921966     
   238.18528369517773     
   276.65941216743050     
  -487.57474737802193     
  -60.557787492208135     
   236.58764352577160     
   275.44010050949555     
  -487.87310029716684     
  -58.783380165764846     
   235.00854233372695     
   274.22005403463510     
  -488.16261078782691     
  -57.020816098261932     
   233.44763311328032     
   272.99929477518418     
  -488.44333772519735     
  -55.269958849912328     
   231.90456779829540     
   271.77784461713725     
  -488.71533930880065     
  -53.530674591425111     
   230.37900755369785     
   270.55572530182104     
  -488.97867307536615     
  -51.802832034772379     
   228.87062438554275     
   269.33295842753591     
  -489.23339591133282     
  -50.086302351880803     
   227.37909178083962     
   268.10956545116619     
  -489.47956406512134     
  -48.380959163524508     
   225.90409382885051     
   266.88556768976008     
  -489.71723315917967     
  -46.686678459808121     
   224.44532529856056     
   265.66098632207996     
  -489.94645820162935     
  -45.003338520068922     
   223.00247856950841     
   264.43584239012387     
  -490.16729359775650     
  -43.330819930797603     
   221.57525945120591     
   263.21015680061834     
  -490.37979316129577     
  -41.669005484913555     
   220.16337699243971     
   261.98395032648358     
  -490.58401012540173     
  -40.017780157470256     
   218.76655023464815     
   260.75724360827144     
  -490.77999715337222     
  -38.377031030710398     
   217.38449866518843     
   259.53005715557686     
  -490.96780634917576     
  -36.746647290721484     
   216.01695182292440     
   258.30241134842322     
  -491.14748926778270     
  -35.126520152049551     
   214.66363861257329     
   257.07432643862217     
  -491.31909692531895     
  -33.516542862455246     
   213.32430770876323     
   255.84582255110828     
  -491.48267980886169     
  -31.916610554639519     
   211.99869300522829     
   254.61691968524974     
  -491.63828788614103     
  -30.326620357100307     
   210.68655137850934     
   253.38763771613452     
  -491.78597061508822     
  -28.746471221761485     
   209.38763167636958     
   252.15799639583341     
  -491.92577695310308     
  -27.176063984188712     
   208.10169915486208     
   250.92801535463980     
  -492.05775536616488     
  -25.615301240527245     
   206.82851239734799     
   249.69771410228714     
  -492.18195383776003     
  -24.064087397547134     
   205.56784208865383     
   248.46711202914403     
  -492.29841987770862     
  -22.522328581882228     
   204.31946447417405     
   247.23622840738776     
  -492.40720053065917     
  -20.989932598325922     
   203.08315055938078     
   246.00508239215660     
  -492.50834238457782     
  -19.466808969130565     
   201.85868674887874     
   244.77369302268107     
  -492.60189157904694     
  -17.952868818513974     
   200.64585954284448     
   243.54207922339492     
  -492.68789381327304     
  -16.448024871942671     
   199.44445383059045     
   242.31025980502588     
  -492.76639435412346     
  -14.952191468213242     
   198.25426726040601     
   241.07825346566682     
  -492.83743804395340     
  -13.465284463760195     
   197.07509589509087     
   239.84607879182741     
  -492.90106930822412     
  -11.987221244547012     
   195.90674124999961     
   238.61375425946690     
  -492.95733216304842     
  -10.517920685172014     
   194.74900606106510     
   237.38129823500822     
  -493.00627022261068     
  -9.0573031397140245     
   193.60170098305414     
   236.14872897633364     
  -493.04792670641581     
  -7.6052903823411171     
   192.46463651663177     
   234.91606463376266     
  -493.08234444639282     
  -6.1618056084663770     
   191.33762313599149     
   233.68332325101198     
  -493.10956589400132     
  -4.7267734349464403     
   190.22048794622668     
   232.45052276613814     
  -493.12963312702709     
  -3.3001197753497387     
   189.11304066800764     
   231.21768101246323     
  -493.14258785639129     
  -1.8817719703396802     
   188.01511300598330     
   229.98481571948358     
  -493.14847143287415     
 -0.47165862279480419     
   186.92652795894796     
   228.75194451376200     
  -493.14732485358888     
  0.93029033689730678     
   185.84711960982847     
   227.51908491980390     
  -493.13918876841171     
   2.3241437339709905     
   184.77670778392704     
   226.28625436091724     
  -493.12410348647091     
   3.7099690423504752     
   183.71514879430819     
   225.05347016005680     
  -493.10210898221925     
   5.0878326583077573     
   182.66225175251171     
   223.82074954065303     
  -493.07324490170737     
   6.4577995464516267     
   181.61789100443710     
   222.58810962742550     
  -493.03755056851878     
   7.8199337289848758     
   180.58186838627438     
   221.35556744718167     
  -492.99506498984158     
   9.1742977418819649     
   179.55407120423681     
   220.12313992960034     
  -492.94582686229711     
   10.520953275913712     
   178.53430584132482     
   218.89084390800107     
  -492.88987457768303     
   11.859960569723679     
   177.52245756002094     
   217.65869612009885     
  -492.82724622875514     
   13.191379001423808     
   176.51834546639142     
   216.42671320874484     
  -492.75797961477053     
   14.515266592421774     
   175.52185144911994     
   215.19491172265307     
  -492.68211224709376     
   15.831680478290146     
   174.53280448134396     
   213.96330811711337     
  -492.59968135461827     
   17.140676511900256     
   173.55108491806860     
   212.73191875469075     
  -492.51072388921659     
   18.442309648785741     
   172.57653255198477     
   211.50075990591131     
  -492.41527653098728     
   19.736633642925657     
   171.60902419233724     
   210.26984774993514     
  -492.31337569356907     
   21.023701324368162     
   170.64840481429928     
   209.03919837521579     
  -492.20505752935696     
   22.303564360475434     
   169.69456132778660     
   207.80882778014720     
  -492.09035793452966     
   23.576273570433806     
   168.74733132157687     
   206.57875187369771     
  -491.96931255421521     
   24.841878555345662     
   167.80661206465626     
   205.34898647603148     
  -491.84195678746227     
   26.100428145830556     
   166.87224343022788     
   204.11954731911752     
  -491.70832579216881     
   27.351969971557295     
   165.94412147134105     
   202.89045004732634     
  -491.56845449003345     
   28.596550882592325     
   165.02209400654070     
   201.66171021801446     
  -491.42237757135786     
   29.834216587641411     
   164.10605749174601     
   200.43334330209692     
  -491.27012949984169     
   31.065012018829478     
   163.19586109352761     
   199.20536468460773     
  -491.11174451735201     
   32.288980977030967     
   162.29140274877017     
   197.97778966524865     
  -490.94725664866536     
   33.506166497646717     
   161.39254450718343     
   196.75063345892613     
  -490.77669970596759     
   34.716610581450567     
   160.49916314931409     
   195.52391119627674     
  -490.60010729375131     
   35.920354305070447     
   159.61115468057997     
   194.29763792418109     
  -490.41751281307569     
   37.117437965174773     
   158.72836734415390     
   193.07182860626639     
  -490.22894946636211     
   38.307900720255958     
   157.85071958340120     
   191.84649812339751     
  -490.03445026176865     
   39.491781117131438     
   156.97805208052449     
   190.62166127415711     
  -489.83404801770644     
   40.669116507735396     
   156.11028760085381     
   189.39733277531428     
  -489.62777536727526     
   41.839943664741782     
   155.24726801363468     
   188.17352726228253     
  -489.41566476267633     
   43.004298174844067     
   154.38891611813520     
   186.95025928956628     
  -489.19774847962486     
   44.162215045730051     
   153.53507787226519     
   185.72754333119681     
  -488.97405862168614     
   45.313728129772073     
   152.68567432956928     
   184.50539378115710     
  -488.74462712464356     
   46.458870687243817     
   151.84055788924630     
   183.28382495379597     
  -488.50948576074694     
   47.597674871413190     
   150.99964018275892     
   182.06285108423145     
  -488.26866614313644     
   48.730172172783853     
   150.16278482928919     
   180.84248632874318     
  -488.02219973005697     
   49.856393059003551     
   149.32990260872606     
   179.62274476515441     
  -487.77011782908806     
   50.976367328568969     
   148.50084923560385     
   178.40364039320323     
  -487.51245160152200     
   52.090123697836027     
   147.67554804204539     
   177.18518713490300     
  -487.24923206650709     
   53.197690308151344     
   146.85384695362362     
   175.96739883489249     
  -486.98049010533595     
   54.299094160303547     
   146.03567154427168     
   174.75028926077505     
  -486.70625646569295     
   55.394361696885561     
   145.22087219923156     
   173.53387210344752     
  -486.42656176585479     
   56.483518238379823     
   144.40936969703154     
   172.31816097741830     
  -486.14143649898108     
   57.566588511107540     
   143.60102199535115     
   171.10316942111498     
  -485.85091103726313     
   58.643596176072691     
   142.79574088568287     
   169.88891089718140     
  -485.55501563624114     
   59.714564232715290     
   141.99339069163798     
   168.67539879276396     
  -485.25378043900207     
   60.779514662902599     
   141.19387777839182     
   167.46264641978746     
  -484.94723548047926     
   61.838468746240522     
   140.39707467047023     
   166.25066701522024     
  -484.63541069159800     
   62.891446806269023     
   139.60286830934157     
   165.03947374132858     
  -484.31833590378585     
   63.938468318589109     
   138.81115992814881     
   163.82907968592050     
  -483.99604085294425     
   64.979552018050200     
   138.02180272131432     
   162.61949786257890     
  -483.66855518405293     
   66.014715538460081     
   137.23472157760463     
   161.41074121088343     
  -483.33590845533109     
   67.043975950292094     
   136.44975673249147     
   160.20282259662221     
  -482.99813014264089     
   68.067349125785810     
   135.66683429645116     
   158.99575481199196     
  -482.65524964386890     
   69.084850383009169     
   134.88579330021196     
   157.78955057578767     
  -482.30729628332949     
   70.096493832760785     
   134.10655631197133     
   156.58422253358077     
  -481.95429931623482     
   71.102293005100549     
   133.32896494883619     
   155.37978325788652     
  -481.59628793311651     
   72.102260242216843     
   132.55293316583729     
   154.17624524831984     
  -481.23329126440859     
   73.096407240960602     
   131.77830715248697     
   152.97362093174010     
  -480.86533838494466     
   74.084744544604277     
   131.00499306089540     
   151.77192266238418     
  -480.49245831860173     
   75.067281992560964     
   130.23283629857031     
   150.57116272198817     
  -480.11468004295835     
   76.044028264800261     
   129.46174321653521     
   149.37135331989720     
  -479.73203249394902     
   77.014991338924261     
   128.69155179626958     
   148.17250659316366     
  -479.34454457065823     
   77.980177977396309     
   127.92216702576115     
   146.97463460663326     
  -478.95224514013950     
   78.939594230089497     
   127.15342337554451     
   145.77774935301906     
  -478.55516304230076     
   79.893244905406107     
   126.38522492411525     
   144.58186275296313     
  -478.15332709480640     
   80.841134092336944     
   125.61739678353229     
   143.38698665508599     
  -477.74676609815504     
   81.783264568213454     
   124.84984335886348     
   142.19313283602298     
  -477.33550884075100     
   82.719638393404921     
   124.08238494500520     
   141.00031300044830     
  -476.91958410406625     
   83.650256280492471     
   123.31491947778638     
   139.80853878108553     
  -476.49902066792362     
   84.575118176575856     
   122.54726518624751     
   138.61782173870532     
  -476.07384731581845     
   85.494222665472734     
   121.77930932758134     
   137.42817336210916     
  -475.64409284044120     
   86.407567485429567     
   121.01087866034678     
   136.23960506809985     
  -475.20978604903917     
   87.315149075382152     
   120.24183013849388     
   135.05212820143754     
  -474.77095576934715     
   88.216962801420877     
   119.47201426318911     
   133.86575403478193     
  -474.32763085507264     
   89.113002908394776     
   118.70125629945117     
   132.68049376861953     
  -473.87984019197506     
   90.003262330640680     
   117.92941729467226     
   131.49635853117633     
  -473.42761270374757     
   90.887732960350704     
   117.15630497544979     
   130.31335937831520     
  -472.97097735822751     
   91.766405247666597     
   116.38177846775157     
   129.13150729341774     
  -472.50996317364292     
   92.639268586174722     
   115.60563784409669     
   127.95081318725036     
  -472.04459922500246     
   93.506310870005464     
   114.82772947536790     
   126.77128789781409     
  -471.57491465072479     
   94.367518841070705     
   114.04785102677288     
   125.59294219017768     
  -471.10093865931265     
   95.222877723771518     
   113.26583497386153     
   124.41578675629387     
  -470.62270053628805     
   96.072371486075468     
   112.48147138677804     
   123.23983221479790     
  -470.14022965126918     
   96.915982521476309     
   111.69458527548625     
   122.06508911078841     
  -469.65355546518788     
   97.753691911042438     
   110.90494950696296     
   120.89156791558969     
  -469.16270753782942     
   98.585479032344693     
   110.11238634339925     
   119.71927902649513     
  -468.66771553542378     
   99.411321929920163     
   109.31665036173146     
   118.54823276649127     
  -468.16860923857985     
   100.23119680763317     
   108.51755615867607     
   117.37843938396171     
  -467.66541855036371     
   101.04507847882323     
   107.71484163391598     
   116.20990905237066     
  -467.15817350468899     
   101.85293979107760     
   106.90831135757378     
   115.04265186992502     
  -466.64690427489563     
   102.65475212625940     
   106.09768710788256     
   113.87667785921491     
  -466.13164118263103     
   103.45048477956854     
   105.28275802736798     
   112.71199696683132     
  -465.61241470702021     
   104.24010546477378     
   104.46323267666784     
   111.54861906296091     
  -465.08925549408366     
   105.02357970984880     
   103.63887946580171     
   110.38655394095640     
  -464.56219436654442     
   105.80087130584229     
   102.80939478218490     
   109.22581131688247     
  -464.03126233386303     
   106.57194176670870     
   101.97452197388306     
   108.06640082903579     
  -463.49649060274248     
   107.33675068151281     
   101.13394913398895     
   106.90833203743867     
  -462.95791058778866     
   108.09525530001771     
   100.28737854356162     
   105.75161442330509     
  -462.41555392294089     
   108.84741063909445     
   99.434505885260890     
   104.59625738847841     
  -461.86945247276009     
   109.59316943323388     
   98.574982712452766     
   103.44227025483954     
  -461.31963834466802     
   110.33248180357729     
   97.708497884328651     
   102.28966226368445     
  -460.76614390131482     
   111.06529553770974     
   96.834672407977152     
   101.13844257507000     
  -460.20900177351859     
   111.79155558076960     
   95.953167252311914     
   99.988620267126848     
  -459.64824487372880     
   112.51120433516192     
   95.063576220255840     
   98.840204335337972     
  -459.08390640999886     
   113.22418115681384     
   94.165531641538408     
   97.693203691781662     
  -458.51601990049653     
   113.93042264412537     
   93.258593402004635     
   96.547627164337442     
  -457.94461918864960     
   114.62986209464043     
   92.342361788057858     
   95.403483495853337     
  -457.36973845889287     
   115.32242980805084     
   91.416361315521769     
   94.260781343273024     
  -456.79141225307791     
   116.00805251791726     
   90.480153982004708     
   93.119529276720996     
  -456.20967548760120     
   116.68665367278228     
   89.533225354808437     
   91.979735778544068     
  -455.62456347126187     
   117.35815286294337     
   88.575094281823866     
   90.841409242307179     
  -455.03611192392935     
   118.02246607005704     
   87.605203037313942     
   89.704557971741565     
  -454.44435699602212     
   118.67950509283691     
   86.623022273646626     
   88.569190179643087     
  -453.84933528889036     
   119.32917775988923     
   85.627942830701343     
   87.435313986718441     
  -453.25108387616280     
   119.97138733111952     
   84.619383849214486     
   86.302937420376750     
  -452.64964032606002     
   120.60603270998861     
   83.596677873436875     
   85.172068413464103     
  -452.04504272479994     
   121.23300779403939     
   82.559184185264542     
   84.042714802938093     
  -451.43732970112632     
   121.85220167542887     
   81.506170062403783     
   82.914884328479630     
  -450.82654045206044     
   122.46349795089691     
   80.436924774587069     
   81.788584631038646     
  -450.21271476996645     
   123.06677488670630     
   79.350647822213759     
   80.663823251310617     
  -449.59589307088623     
   123.66190474537292     
   78.246540460414124     
   79.540607628140279     
  -448.97611642452580     
   124.24875379882602     
   77.123733065021099     
   78.418945096848560     
  -448.35342658553668     
   124.82718179681366     
   75.981315874890882     
   77.298842887478983     
  -447.72786602687995     
   125.39704166587535     
   74.818349753401662     
   76.180308122958934     
  -447.09947797449269     
   125.95817928902585     
   73.633801186873598     
   75.063347817171376     
  -446.46830644427530     
   126.51043279792742     
   72.426632028400334     
   73.947968872931824     
  -445.83439628093515     
   127.05363253814042     
   71.195688237055549     
   72.834178079865453     
  -445.19779319908997     
   127.58760019991834     
   69.939805787255764     
   71.721982112178466     
  -444.55854382673192     
   128.11214874332273     
   68.657695061032882     
   70.611387526317742     
  -443.91669575123291     
   128.62708145628051     
   67.348043684349093     
   69.502400758511968     
  -443.27229756813239     
   129.13219178391313     
   66.009408609237042     
   68.395028122187270     
  -442.62539893280143     
   129.62726234848242     
   64.640304760531777     
   67.289275805249730     
  -441.97605061534477     
   130.11206463418637     
   63.239106359803500     
   66.185149867226343     
  -441.32430455892955     
   130.58635793188492     
   61.804131575392667     
   65.082656236255673     
  -440.67021394180313     
   131.04988891870036     
   60.333541441893630     
   63.981800705918467     
  -440.01383324330754     
   131.50239047951456     
   58.825419152698373     
   62.882588931897892     
  -439.35521831430088     
   131.94358112315979     
   57.277677152318162     
   61.785026428457840     
  -438.69442645223847     
   132.37316370180218     
   55.688125593341674     
   60.689118564727366     
  -438.03151648137458     
   132.79082464375225     
   54.054378618549663     
   59.594870560777593     
  -437.36654883855670     
   133.19623248339138     
   52.373925653115499     
   58.502287483476834     
  -436.69958566503379     
   133.58903692578974     
   50.644026046181772     
   57.411374242107918     
  -436.03069090491647     
   133.96886712113610     
   48.861786928206264     
   56.322135583730578     
  -435.35993041080587     
   134.33533052309764     
   47.024045906171686     
   55.234576088270025     
  -434.68737205732964     
   134.68801086739393     
   45.127449341556307     
   54.148700163311041     
  -434.01308586331754     
   135.02646673745562     
   43.168331012042387     
   53.064512038575003     
  -433.33714412342374     
   135.35022922004595     
   41.142777126305837     
   51.982015760054985     
  -432.65962155025244     
   135.65880004849322     
   39.046521201974237     
   50.901215183781574     
  -431.98059542773746     
   135.95164895750801     
   36.874953980150451     
   49.822113969189346     
  -431.30014577756276     
   136.22821111235916     
   34.623089481741715     
   48.744715572050687     
  -430.61835553907321     
   136.48788428347223     
   32.285471357959459     
   47.669023236940241     
  -429.93531076506787     
   136.73002531865691     
   29.856208702844992     
   46.595039989189097     
  -429.25110083456138     
   136.95394688392824     
   27.328822873962444     
   45.522768626283550     
  -428.56581868471284     
   137.15891305548297     
   24.696286870042698     
   44.452211708657870     
  -427.87956106405665     
   137.34413520700829     
   21.950854143710277     
   43.383371549824844     
  -427.19242880950640     
   137.50876661308612     
   19.084075803224163     
   42.316250205781117     
  -426.50452715001967     
   137.65189718161031     
   16.086609134947221     
   41.250849463616696     
  -425.81596604019035     
   137.77254675012239     
   12.948207684121646     
   40.187170829249176     
  -425.12686052754566     
   137.86965830775330     
   9.6575001720621039     
   39.125215514193151     
  -424.43733115787865     
   137.94208955904378     
   6.2019394178947964     
   38.064984421263524     
  -423.74750442371936     
   137.98860410467799     
   2.5675439033903418     
   37.006478129097729     
  -423.05751326174777     
   138.00786068395342     
  -1.2612114288856715     
   35.949696875366229     
  -422.36749760604226     
   137.99840159823677     
  -5.3017154114370353     
   34.894640538521784     
  -421.67760500521507     
   137.95863873265100     
  -9.5734012490682741     
   33.841308617916454     
  -420.98799131282522     
   137.88683822328298     
  -14.098168517284323     
   32.789700212089379     
  -420.29882146236849     
   137.78110195940334     
  -18.900665253460549     
   31.739813994997832     
  -419.61027034004502     
   137.63934697000241     
  -24.008855561430110     
   30.691648189927889     
  -418.92252377123674     
   137.45928055329168     
  -29.454471708553516     
   29.645200540777157     
  -418.23577963981484     
   137.23837201547752     
  -35.273787322142063     
   28.600468280349766     
  -417.55024916324976     
   136.97381861056147     
  -41.508342865996362     
   27.557448095240122     
  -416.86615835162570     
   136.66250603906650     
  -48.206045130514802     
   26.516136086804323     
  -416.18374968477650     
   136.30096070058761     
  -55.422325220895388     
   25.476527727622951     
  -415.50328404987147     
   135.88529326143092     
  -63.221762977467151     
   24.438617812741132     
  -414.82504299162019     
   135.41113003909993     
  -71.679990837763569     
   23.402400404824945     
  -414.14933134125289     
   134.87353010781669     
  -80.886161483978768     
   22.367868772188736     
  -413.47648030624163     
   134.26688389668686     
  -90.946152862481028     
   21.335015318413824     
  -412.80685112712433     
   133.58478775021823     
  -101.98657590719269     
   20.303831501979225     
  -412.14083943667151     
   132.81988843091429     
  -114.16020936679863     
   19.274307743936944     
  -411.47888049844255     
   131.96368686066330     
  -127.65298545712925     
   18.246433321155841     
  -410.82145555761662     
   131.00628946973484     
  -142.69359588080829     
   17.220196241983526     
  -410.16909961519065     
   129.93608750062876     
  -159.56635849680140     
   16.195583100268099     
  -409.52241104690933     
   128.73933981190277     
  -178.62934696809006     
   15.172578902441080     
  -408.88206364810549     
   127.39961970964205     
  -200.33958514167836     
   14.151166860638005     
  -408.24882191677870     
   125.89707282107950     
  -225.29046029208976     
   13.131328142387725     
  -407.62356074880375     
   124.20739436888880     
  -254.26385117522702     
   12.113041563857868     
  -407.00729122416885     
   122.30041548507464     
  -288.32093605229733     
   11.096283208379578     
  -406.40119516429445     
   120.13800846468234     
  -328.90199756064777     
   10.081025943928056     
  -405.80667203442533     
   117.67124348297754     
  -378.14986142845987     
   9.0672388005221531     
  -405.22540612691222     
   114.83511952226402     
  -438.85299194101407     
   8.0548861476239093     
  -404.65945902289980     
   111.54372208270649     
  -516.64896791752085     
   7.0439265756895297     
  -404.11142758063471     
   107.66885482332501     
  -615.45377284477809     
   6.0343113206154095     
  -403.58462306475894     
   103.05295152698926     
  -761.71712620672110     
   5.0259819420704357     
  -403.08364050324036     
   97.340073080438714     
  -929.45608277382087     
   4.0188666935178157     
  -402.61436743939015     
   90.369152459635217     
  -1358.1108810756048     
   3.0128743616396729     
  -402.18798625611214     
   80.183320851567942     
  -1477.8901527880807     
   2.0078824497210990     
  -401.81478009221911     
   69.099144705657579     
  -4360.2828382822336     
   1.0037092397255902     
  -401.55103967190860     
   36.397023418540059     
  -3783.8043011834297     
   0.0000000000000000     
  -401.44000088546306     
   8.0184911596649471     
  -3783.8043011834297     
   5.5308641975308639     
   138.16176719844657     
  -31966691.534262143     
   7629547468956.3496     
   5.5309780221539970     
   97.117026536791343     
  -9078049.1273930967     
   9245008367919.6816     
   5.5309858706536135     
   95.823127889876403     
  -6820899.0980263520     
   601370310341.03674     
   5.5309942512259314     
   94.636543487841109     
  -6662126.8837484103     
   2239869367877.2930     
   5.5310031991828721     
   93.429360783611585     
  -6022635.6301255999     
   1493194477355.1997     
   5.5310127521161370     
   92.237189893910525     
  -5561628.4456589306     
   1367658125458.7058     
   5.5310229500389809     
   91.050117349417178     
  -5105015.4490076518     
   1139596625461.7302     
   5.5310338355363262     
   89.870903123644510     
  -4693580.4113113657     
   974516557349.93530     
   5.5310454539236842     
   88.698779039301272     
  -4313111.8806567518     
   827252805632.48853     
   5.5310578534153434     
   87.533959119560308     
  -3963853.2332914965     
   703656326334.19592     
   5.5310710853023135     
   86.376383945033027     
  -3642598.9582693381     
   598163137353.24548     
   5.5310852041405525     
   85.226070258464702     
  -3347282.6949169682     
   508549633565.18469     
   5.5311002679500003     
   84.083013598258972     
  -3075776.0488395439     
   432327303757.40857     
   5.5311163384249769     
   82.947215405974973     
  -2826179.1507912166     
   367521115639.68774     
   5.5311334811565329     
   81.818675504308345     
  -2596729.0696670106     
   312417217612.28040     
   5.5311517658673530     
   80.697394176917044     
  -2385807.8472209601     
   265566041774.84995     
   5.5311712666598343     
   79.583371583028494     
  -2191925.9503324721     
   225732609074.27972     
   5.5311920622779978     
   78.476607933623526     
  -2013713.3443255147     
   191866942799.88040     
   5.5312142363839056     
   77.377103442020456     
  -1849909.6564207640     
   163075926649.41373     
   5.5312378778492794     
   76.284858330566763     
  -1699355.4913210419     
   138600024987.73276     
   5.5312630810630425     
   75.199872836573320     
  -1560984.3164319508     
   117793169658.60985     
   5.5312899462555336     
   74.122147204036764     
  -1433815.1489331154     
   100106046336.44092     
   5.5313185798401507     
   73.051681688140548     
  -1316945.5834249523     
   85071388423.180527     
   5.5313490947732289     
   71.988476566868201     
  -1209545.6428620890     
   72291879581.761047     
   5.5313816109329474     
   70.932532120951691     
  -1110851.9415201037     
   61429669811.805481     
   5.5314162555181001     
   69.883848643425878     
  -1020162.3384023088     
   52197450487.219414     
   5.5314531634675843     
   68.842426451907642     
  -936831.06634028291     
   44350898337.451828     
   5.5314924779014687     
   67.808265870040231     
  -860264.25845042942     
   37682319003.582535     
   5.5315343505845087     
   66.781367234691459     
  -789915.70973275322     
   32015068119.166702     
   5.5315789424130246     
   65.761730904946944     
  -725283.15079143795     
   27198986084.267910     
   5.5316264239260207     
   64.749357249923662     
  -665904.67632896407     
   23106393202.342506     
   5.5316769758414637     
   63.744246654360303     
  -611355.53981132747     
   19628749417.278378     
   5.5317307896186261     
   62.746399523728854     
  -561245.15339221829     
   16673763784.450718     
   5.5317880680474065     
   61.755816275857761     
  -515214.39125352958     
   14162998812.089674     
   5.5318490258655064     
   60.772497344805146     
  -472933.01259008609     
   12029756044.575363     
   5.5319138904043808     
   59.796443185614905     
  -434097.40166635346     
   10217352191.960800     
   5.5319829022647928     
   58.827654265906112     
  -398428.38924514095     
   8677596353.8219547     
   5.5320563160228398     
   57.866131074092799     
  -365669.31909348664     
   7369530683.1016016     
   5.5321344009672311     
   56.911874112739675     
  -335584.22647306987     
   6258340789.7471237     
   5.5322174418685881     
   55.964883902531000     
  -307956.18304786191     
   5314437423.8867054     
   5.5323057397814628     
   55.025160982642340     
  -282585.76524090359     
   4512671471.2232494     
   5.5323996128797104     
   54.092705906542612     
  -259289.65358542456     
   3831671448.6946120     
   5.5324993973257595     
   53.167519244705979     
  -237899.32851067901     
   3253272892.7778769     
   5.5326054481742588     
   52.249601584935071     
  -218259.89229546406     
   2762041193.5349903     
   5.5327181403104184     
   51.338953527037056     
  -200228.96453472128     
   2344859771.4118948     
   5.5328378694232825     
   50.435575687335792     
  -183675.67932240036     
   1990583025.1669276     
   5.5329650530139922     
   49.539468694146528     
  -168479.75862523515     
   1689740843.4299138     
   5.5331001314389274     
   48.650633188445653     
  -154530.65746057357     
   1434286323.0108798     
   5.5332435689874355     
   47.769069820910353     
  -141726.78382164481     
   1217383096.3214583     
   5.5333958549936009     
   46.894779250642024     
  -129974.77281331758     
   1033222542.9383427     
   5.5335575049813004     
   46.027762144341132     
  -119188.82795733729     
   876870237.02380133     
   5.5337290618414476     
   45.168019171396125     
  -109290.10767881168     
   744134100.85715628     
   5.5339110970400567     
   44.315551003668922     
  -100206.16615729376     
   631453099.41484010     
   5.5341042118553592     
   43.470358311024931     
  -91870.436484348378     
   535802300.08845752     
   5.5343090386418163     
   42.632441758130952     
  -84221.756398547834     
   454612312.61891305     
   5.5345262421184067     
   41.801802000102860     
  -77203.931679709436     
   385700779.99747431     
   5.5347565206780667     
   40.978439678707922     
  -70765.334720169049     
   327214141.67585891     
   5.5350006077145943     
   40.162355416575629     
  -64858.535783281273     
   277578217.16974741     
   5.5352592729626879     
   39.353549811606548     
  -59439.963075009786     
   235456110.20045584     
   5.5355333238461126     
   38.552023431030953     
  -54469.591140180142     
   199712534.44215149     
   5.5358236068281901     
   37.757776803778434     
  -49910.653554889432     
   169383433.15383533     
   5.5361310087579669     
   36.970810412692508     
  -45729.379297993335     
   143650211.54787147     
   5.5364564582044560     
   36.191124685762638     
  -41894.749935245411     
   121817809.73843387     
   5.5368009267703115     
   35.418719986711309     
  -38378.276747743956     
   103296098.42240866     
   5.5371654303751257     
   34.653596603417100     
  -35153.795601731108     
   87584065.554024026     
   5.5375510304972693     
   33.895754736839116     
  -32197.278301782593     
   74256370.882635206     
   5.5379588353618088     
   33.145194487530674     
  -29486.659514349987     
   62951949.880167902     
   5.5383900010604501     
   32.401915841196065     
  -27001.677152392615     
   53364304.062298067     
   5.5388457325878138     
   31.665918653135510     
  -24723.726172324059     
   45233279.713542521     
   5.5393272847764248     
   30.937202630467379     
  -22635.723730174795     
   38338065.353387982     
   5.5398359631108036     
   30.215767313696368     
  -20721.985566566033     
   32491256.644336902     
   5.5403731243987542     
   29.501612055279811     
  -18968.112200891934     
   27533810.588102743     
   5.5409401772755009     
   28.794735997402459     
  -17360.884367020197     
   23330760.267572232     
   5.5415385825136267     
   28.095138047162465     
  -15888.166974917011     
   19767578.459990196     
   5.5421698531087742     
   27.402816849307776     
  -14538.820757837366     
   16747087.344051734     
   5.5428355541078522     
   26.717770757202143     
  -13302.621125587979     
   14186835.420686979     
   5.5435373021429220     
   26.039997800776597     
  -12170.183591661000     
   12016870.608410979     
   5.5442767646300322     
   25.369495651847174     
  -11132.895218930942     
   10177848.886163749     
   5.5450556585880264     
   24.706261586743974     
  -10182.851647911117     
   8619428.9200331829     
   5.5458757490276609     
   24.050292445453810     
  -9312.7992312788974     
   7298909.3320407039     
   5.5467388468562575     
   23.401584587695254     
  -8516.0818462378957     
   6180071.4110842831     
   5.5476468062375366     
   22.760133845433266     
  -7786.5920549497332     
   5232197.2693055971     
   5.5486015213401183     
   22.125935471413666     
  -7118.7262082465350     
   4429236.1023533717     
   5.5496049224014907     
   21.498984083951235     
  -6507.3432112244336     
   3749096.6755640339     
   5.5506589710268806     
   20.879273607238257     
  -5947.7266417092678     
   3173046.8981785574     
   5.5517656546344023     
   20.266797207277737     
  -5435.5499428476705     
   2685204.1268035844     
   5.5529269799490466     
   19.661547222934892     
  -4966.8444624404838     
   2272102.8374594981     
   5.5541449654383657     
   19.063515092172075     
  -4537.9700759790430     
   1922327.4457012545     
   5.5554216325721155     
   18.472691271960805     
  -4145.5882423345756     
   1626201.5089325367     
   5.5567589957764350     
   17.889065156519294     
  -3786.6371447806328     
   1375521.8047302123     
   5.5581590509403682     
   17.312624974428420     
  -3458.3092324814552     
   1163339.8630975985     
   5.5596237623184459     
   16.743357738970481     
  -3158.0292817160052     
   983753.09463113814     
   5.5611550476575751     
   16.181248960465052     
  -2883.4389525449596     
   831805.74310440419     
   5.5627547613594963     
   15.626283252037688     
  -2632.3657045642258     
   703145.24684143369     
   5.5644246754712805     
   15.078441431568644     
  -2402.8549865346877     
   594593.27460111503     
   5.5661664582757044     
   14.537711198682318     
  -2192.9816248139205     
   501765.01600896637     
   5.5679816502305624     
   14.004045046016252     
  -2001.4603143364361     
   426566.82800874097     
   5.5698716369807837     
   13.477523094699597     
  -1825.3911892833694     
   351943.21618673630     
   5.5718376191394539     
   12.957719889547265     
  -1668.3013392360795     
   325464.97620167432     
   5.5738805785030809     
   12.446163272044831     
  -1511.2074878960798     
   181423.19401223605     
   5.5760012403324044     
   11.936782432073327     
  -1416.5124689194872     
   463740.90049986262     
   5.5782000312923365     
   11.453010418238218     
  -1154.7609997773588     
   85637.594601770412     
   5.6009533885049763     
   7.2849103181346182     
  -512.47904026408082     
   22901.719842036327     
   5.6163205096711941     
   5.1519223638523961     
  -340.71614144880834     
   13472.130224930996     
   5.6272813417315346     
   3.7009440983258104     
  -239.67516476182584     
   7126.1963106204848     
   5.6351470790149412     
   2.6361844553408149     
  -186.22869243217221     
   4795.6476043708390     
   5.6406485428194104     
   1.7949593857619073     
  -150.26133539939093     
   3266.8501178435208     
   5.6442478524706603     
   1.1049061484745180     
  -125.75995951556450     
   2399.2480528908700     
   5.6462616063457007     
  0.52109225188839958     
  -107.76559911888299     
   1815.9684983647489     
   5.6469191764887157     
   1.6313665638323815E-002
  -94.145835381147378     
   1421.6712711866949     
   5.6463937627952916     
 -0.42775917493266291     
  -83.483300847247165     
   1139.4130695007127     
   5.6448203975568756     
 -0.82381168411576011     
  -74.937702825991821     
   932.19118388674690     
   5.6423070731911720     
  -1.1810216135478426     
  -67.946268946841229     
   775.57605381512997     
   5.6389419733522255     
  -1.5062109072730152     
  -62.129448543227745     
   654.64824853383243     
   5.6347983659095311     
  -1.8045834953291449     
  -57.219586679223994     
   559.45197188064628     
   5.6299380261915237     
  -2.0801917042525022     
  -53.023696890119155     
   483.27908906534941     
   5.6244137000610959     
  -2.3362487057831229     
  -49.399103722129034     
   421.44623739050678     
   5.6182709189958340     
  -2.5753421074426965     
  -46.238256941700229     
   370.61752989260623     
   5.6115493655202462     
  -2.7995843134657106     
  -43.458625467505691     
   328.36447629607943     
   5.6042839190223521     
  -3.0107206068726877     
  -40.995891895285091     
   292.88760443225186     
   5.5965054695496441     
  -3.2102084237660087     
  -38.799234862043200     
   262.83153235308185     
   5.5882415600150344     
  -3.3992765068446040     
  -36.827998369395090     
   237.16049979602525     
   5.5795168993909234     
  -3.5789697393204043     
  -35.049294620924897     
   215.07253969086031     
   5.5703537774596743     
  -3.7501836023058255     
  -33.436250573243441     
   195.93928857520632     
   5.5607724034392110     
  -3.9136909935112572     
  -31.966705908929399     
   179.26304756599461     
   5.5507911850286202     
  -4.0701633409140419     
  -30.622233052184441     
   164.64568865701196     
   5.5404269603086442     
  -4.2201873995126453     
  -29.387390387256850     
   151.76582503894153     
   5.5296951919609585     
  -4.3642787422294491     
  -28.249146699464788     
   140.36183521611025     
   5.5186101310921885     
  -4.5028926913164717     
  -27.196432935343957     
   130.21909228596644     
   5.5071849563313684     
  -4.6364332480128283     
  -26.219789743199215     
   121.16025217018407     
   5.4954318926543815     
  -4.7652604420006339     
  -25.311087851922835     
   113.03779464434943     
   5.4833623134658467     
  -4.8896964226106663     
  -24.463304392090212     
   105.72824066333791     
   5.4709868287606298     
  -5.0100305400586800     
  -23.670342587115176     
   99.127630447422547     
   5.4583153616385394     
  -5.1265236099233666     
  -22.926885358759506     
   93.147959103650905     
   5.4453572150170997     
  -5.2394115124839713     
  -22.228275665482123     
   87.714345403758699     
   5.4321211300496275     
  -5.3489082468350606     
  -21.570418074953938     
   82.762766881366474     
   5.4186153374878039     
  -5.4552085353308053     
  -20.949697323343688     
   78.238236182146110     
   5.4048476030136463     
  -5.5584900550191083     
  -20.362910551977592     
   74.093323045003885     
   5.3908252673933212     
  -5.6589153579719023     
  -19.807210629140062     
   70.286949532476527     
   5.3765552821655458     
  -5.7566335308138692     
  -19.280058507646487     
   66.783402568491411     
   5.3620442414635034     
  -5.8517816345539426     
  -18.779182988382800     
   63.551519962223978     
   5.3472984104759407     
  -5.9444859584965641     
  -18.302546588666125     
   60.564016234681205     
   5.3323237509762738     
  -6.0348631161354946     
  -17.848316466906013     
   57.796921995372180     
   5.3171259442849230     
  -6.1230210061826114     
  -17.414839551940723     
   55.229114289756204     
   5.3017104119771776     
  -6.2090596580493820     
  -17.000621194767550     
   52.841923823504850     
   5.2860823346046466     
  -6.2930719779515290     
  -16.604306766091263     
   50.618801819522787     
   5.2702466686612581     
  -6.3751444092478700     
  -16.224665752444842     
   48.545040171663217     
   5.2542081619934384     
  -6.4553575185068750     
  -15.860577951157371     
   46.607531903155632     
   5.2379713678276625     
  -6.5337865170394780     
  -15.511021461883704     
   44.794568249477209     
   5.2215406575660559     
  -6.6105017261942187     
  -15.175062200012624     
   43.095663897347656     
   5.2049202324815687     
  -6.6855689934962061     
  -14.851844720782516     
   41.501408510205060     
   5.1881141344278312     
  -6.7590500656905528     
  -14.540584156955978     
   40.003336752242866     
   5.1711262556647606     
  -6.8310029239112282     
  -14.240559131314157     
   38.593818386040333     
   5.1539603478888241     
  -6.9014820854730603     
  -13.951105493418854     
   37.265961260039369     
   5.1366200305464522     
  -6.9705388761665290     
  -13.671610783968557     
   36.013527696124079     
   5.1191087985000063     
  -7.0382216764420695     
  -13.401509326247627     
   34.830862319131811     
   5.1014300291078358     
  -7.1045761444048239     
  -13.140277858854137     
   33.712827496862005     
   5.0835869887731358     
  -7.1696454181835279     
  -12.887431652627676     
   32.654748554648776     
   5.0655828390102942     
  -7.2334702999112670     
  -12.642521038467809     
   31.652364335879184     
   5.0474206420722183     
  -7.2960894232723081     
  -12.405128305948715     
   30.701784602528519     
   5.0291033661775097     
  -7.3575394063407549     
  -12.174864921429752     
   29.799451986293032     
   5.0106338903723362     
  -7.4178549912231606     
  -11.951369031532554     
   28.942108481185766     
   4.9920150090582762     
  -7.4770691718468010     
  -11.734303217923660     
   28.126766208244344     
   4.9732494362142692     
  -7.5352133110700148     
  -11.523352471361827     
   27.350680524357937     
   4.9543398093380313     
  -7.5923172481669923     
  -11.318222367429144     
   26.611327321757347     
   4.9352886931298068     
  -7.6484093976168550     
  -11.118637412515962     
   25.906381793065925     
   4.9160985829391519     
  -7.7035168400208152     
  -10.924339549067968     
   25.233700165565565     
   4.8967719079934833     
  -7.7576654058880505     
  -10.735086797826225     
   24.591302869348986     
   4.8773110344253841     
  -7.8108797529483809     
  -10.550652026306109     
   23.977359958499701     
   4.8577182681140982     
  -7.8631834375806893     
  -10.370821826617362     
   23.390177737065244     
   4.8379958573552573     
  -7.9145989808812063     
  -10.195395493589373     
   22.828186619240377     
   4.8181459953716352     
  -7.9651479298500423     
  -10.024184093945070     
   22.289930733921160     
   4.7981708226765907     
  -8.0148509141185063     
  -9.8570096134406615     
   21.774057835529330     
   4.7780724293008641     
  -8.0637276986012942     
  -9.6937041796741905     
   21.279311117365811     
   4.7578528568924741     
  -8.1117972324162135     
  -9.5341093462939472     
   20.804520506808881     
   4.7375141006986521     
  -8.1590776943881806     
  -9.3780754424928805     
   20.348596515514021     
   4.7170581114379866     
  -8.2055865354159803     
  -9.2254609686265248     
   19.910522900354604     
   4.6964867970703130     
  -8.2513405179547306     
  -9.0761320468738660     
   19.489351185356778     
   4.6758020244712455     
  -8.2963557528543745     
  -8.9299619129836891     
   19.084195579598155     
   4.6550056210177093     
  -8.3406477337521761     
  -8.7868304461367028     
   18.694227462958484     
   4.6340993760903446     
  -8.3842313692179289     
  -8.6466237401645145     
   18.318671431853932     
   4.6130850424981649     
  -8.4271210128294047     
  -8.5092337044256094     
   17.956801547514452     
   4.5919643378304631     
  -8.4693304913225163     
  -8.3745576928192520     
   17.607936585374325     
   4.5707389457405858     
  -8.5108731309756358     
  -8.2424981684289449     
   17.271438143575132     
   4.5494105171658150     
  -8.5517617823525889     
  -8.1129623823521317     
   16.946706206580927     
   4.5279806714873283     
  -8.5920088435229758     
  -7.9858620858027747     
   16.633177223108383     
   4.5064509976338787     
  -8.6316262818790577     
  -7.8611132566294621     
   16.330321255913013     
   4.4848230551325967     
  -8.6706256546386555     
  -7.7386358472101140     
   16.037639226449215     
   4.4630983751100679     
  -8.7090181281392116     
  -7.6183535530117448     
   15.754661624283614     
   4.4412784612466014     
  -8.7468144959988141     
  -7.5001935908296176     
   15.480945453999503     
   4.4193647906864344     
  -8.7840251962257003     
  -7.3840864999246207     
   15.216073299933960     
   4.3973588149063909     
  -8.8206603273509501     
  -7.2699659501751164     
   14.959650911700338     
   4.3752619605453704     
  -8.8567296636472310     
  -7.1577685683373637     
   14.711306144447876     
   4.3530756301968587     
  -8.8922426694987085     
  -7.0474337722540046     
   14.470687411195874     
   4.3308012031665264     
  -8.9272085129710188     
  -6.9389036166700366     
   14.237461891021740     
   4.3084400361968367     
  -8.9616360786439131     
  -6.8321226524873735     
   14.011315104690945     
   4.2859934641604474     
  -8.9955339797481368     
  -6.7270377892021909     
   13.791948982954226     
   4.2634628007240973     
  -9.0289105696507175     
  -6.6235981718300341     
   13.579081340448861     
   4.2408493389845425     
  -9.0617739527347343     
  -6.5217550617766680     
   13.372444616552302     
   4.2181543520780167     
  -9.0941319947070571     
  -6.4214617271525256     
   13.171785070336016     
   4.1953790937645961     
  -9.1259923323727499     
  -6.3226733391250054     
   12.976861936482631     
   4.1725247989887624     
  -9.1573623829070669     
  -6.2253468746013851     
   12.787446489050136     
   4.1495926844173798     
  -9.1882493526584046     
  -6.1294410259335095     
   12.603321742242624     
   4.1265839489562239     
  -9.2186602455054043     
  -6.0349161128666893     
   12.424281002435656     
   4.1034997742461456     
  -9.2486018708009414     
  -5.9417340053484224     
   12.250128047584219     
   4.0803413251398606     
  -9.2780808509267914     
  -5.8498580449915405     
   12.080676209106834     
   4.0571097501603282     
  -9.3071036284728290     
  -5.7592529734232389     
   11.915747431155033     
   4.0338061819416158     
  -9.3356764730756119     
  -5.6698848676895768     
   11.755172461018748     
   4.0104317376530734     
  -9.3638054879304153     
  -5.5817210742319361     
   11.598789976636226     
   3.9869875194076267     
  -9.3914966159895119     
  -5.4947301494071636     
   11.446445992374333     
   3.9634746146549378     
  -9.4187556458741923     
  -5.4088818044643565     
   11.297993896736081     
   3.9398940965601290     
  -9.4455882175109487     
  -5.3241468502388356     
   11.153293559945954     
   3.9162470243687495     
  -9.4719998275078954     
  -5.2404971485392409     
   11.012211449832922     
   3.8925344437586058     
  -9.4979958342859057     
  -5.1579055626654959     
   10.874619706091861     
   3.8687573871790573     
  -9.5235814629797435     
  -5.0763459148698065     
   10.740396629247142     
   3.8449168741783373     
  -9.5487618101172949     
  -4.9957929401504533     
   10.609425356620674     
   3.8210139117194393     
  -9.5735418480926100     
  -4.9162222499757977     
   10.481594615351044     
   3.7970494944850612     
  -9.5979264294434525     
  -4.8376102903606650     
   10.356797602091730     
   3.7730246051721004     
  -9.6219202909402153     
  -4.7599343083449774     
   10.234932319869996     
   3.7489402147761401     
  -9.6455280575009432     
  -4.6831723159459520     
   10.115901043661948     
   3.7247972828663669     
  -9.6687542459361051     
  -4.6073030581184877     
   9.9996100748752337     
   3.7005967578513208     
  -9.6916032685377935     
  -4.5323059825569230     
   9.8859698651787031     
   3.6763395772358645     
  -9.7140794365156058     
  -4.4581612085680824     
   9.7748943403716115     
   3.6520266678697459     
  -9.7361869632895637     
  -4.3848495010152959     
   9.6663010936580829     
   3.6276589461880953     
  -9.7579299676491349     
  -4.3123522428128602     
   9.5601110897271102     
   3.6032373184441906     
  -9.7793124767802659     
  -4.2406514096399066     
   9.4562484046019879     
   3.5787626809348110     
  -9.8003384291708802     
  -4.1697295466053914     
   9.3546402263407291     
   3.5542359202184710     
  -9.8210116773996621     
  -4.0995697449078357     
   9.2552166292172355     
   3.5296579133268260     
  -9.8413359908124036     
  -4.0301556201887063     
   9.1579104246981036     
   3.5050295279695192     
  -9.8613150580928846     
  -3.9614712920034707     
   9.0626570170056286     
   3.4803516227327278     
  -9.8809524897338328     
  -3.8935013643759282     
   8.9693944477765726     
   3.4556250472716541     
  -9.9002518204098173     
  -3.8262309060176038     
   8.8780629639557169     
   3.4308506424972007     
  -9.9192165112593305     
  -3.7596454337879361     
   8.7886052520594156     
   3.4060292407570483     
  -9.9378499520797945     
  -3.6937308943974907     
   8.7009660184898792     
   3.3811616660113528     
  -9.9561554634389342     
  -3.6284736492588161     
   8.6150922118788316     
   3.3562487340032634     
  -9.9741362987062558     
  -3.5638604576697253     
   8.5309326102503675     
   3.3312912524244593     
  -9.9917956460081623     
  -3.4998784630928474     
   8.4484379710390840     
   3.3062900210758879     
  -10.009136630111669     
  -3.4365151783100538     
   8.3675608651474498     
   3.2812458320238833     
  -10.026162314236998     
  -3.3737584718214495     
   8.2882554163575080     
   3.2561594697518328     
  -10.042875701807048     
  -3.3115965561987681     
   8.2104777916976275     
   3.2310317113075544     
  -10.059279738129449     
  -3.2500179727610359     
   8.1341852325882797     
   3.2058633264465453     
  -10.075377312020143     
  -3.1890115835166237     
   8.0593369176066005     
   3.1806550777712372     
  -10.091171257370521     
  -3.1285665566345742     
   7.9858932492643682     
   3.1554077208664140     
  -10.106664354655271     
  -3.0686723572650916     
   7.9138160608190162     
   3.1301220044309188     
  -10.121859332390455     
  -3.0093187368089485     
   7.8430685093296244     
   3.1047986704057831     
  -10.136758868539950     
  -2.9504957229889763     
   7.7736151260907089     
   3.0794384540989008     
  -10.151365591871281     
  -2.8921936095432961     
   7.7054214376217551     
   3.0540420843063729     
  -10.165682083267042     
  -2.8344029487611326     
   7.6384543512538023     
   3.0286102834306248     
  -10.179710876991761     
  -2.7771145411267293     
   7.5726818444411688     
   3.0031437675954171     
  -10.193454461912811     
  -2.7203194272934206     
   7.5080728555941540     
   2.9776432467578529     
  -10.206915282683237     
  -2.6640088808764641     
   7.4445974914197626     
   2.9521094248174751     
  -10.220095740884654     
  -2.6081743996908160     
   7.3822267898981879     
   2.9265429997225589     
  -10.232998196130799     
  -2.5528076987665793     
   7.3209327504916315     
   2.9009446635736889     
  -10.245624967135559     
  -2.4979007031378924     
   7.2606882229599927     
   2.8753151027247088     
  -10.257978332747069     
  -2.4434455414656924     
   7.2014671229361609     
   2.8496549978811307     
  -10.270060532945841     
  -2.3894345380436710     
   7.1432438797632551     
   2.8239650241960890     
  -10.281873769813314     
  -2.3358602089454465     
   7.0859941505908735     
   2.7982458513639084     
  -10.293420208467719     
  -2.2827152528160148     
   7.0296939372390836     
   2.7724981437113767     
  -10.304701977970476     
  -2.2299925482867220     
   6.9743203582851736     
   2.7467225602867793     
  -10.315721172205190     
  -2.1776851455995829     
   6.9198510354647018     
   2.7209197549467787     
  -10.326479850726274     
  -2.1257862628335977     
   6.8662643264774941     
   2.6950903764412004     
  -10.336980039584320     
  -2.0742892803850164     
   6.8135392631543938     
   2.6692350684957882     
  -10.347223732125061     
  -2.0231877359113586     
   6.7616556714131022     
   2.6433544698929965     
  -10.357212889760779     
  -1.9724753183757611     
   6.7105935836791746     
   2.6174492145508794     
  -10.366949442722964     
  -1.9221458664981674     
   6.6603341875487603     
   2.5915199316001281     
  -10.376435290789438     
  -1.8721933600915515     
   6.6108587262807488     
   2.5655672454593215     
  -10.385672303988779     
  -1.8226119196444459     
   6.5621493860319839     
   2.5395917759084359     
  -10.394662323286012     
  -1.7733957992492060     
   6.5141885825492567     
   2.5135941381606721     
  -10.403407161246335     
  -1.7245393848800865     
   6.4669595337366328     
   2.4875749429326435     
  -10.411908602679478     
  -1.6760371883770617     
   6.4204456572590054     
   2.4615347965129808     
  -10.420168405265290     
  -1.6278838459476193     
   6.3746311001606273     
   2.4354743008293913     
  -10.428188300161899     
  -1.5800741126964144     
   6.3295003312334011     
   2.4093940535142249     
  -10.435969992594172     
  -1.5326028602121640     
   6.2850382755896552     
   2.3832946479685861     
  -10.443515162427564     
  -1.4854650731452415     
   6.2412303545303862     
   2.3571766734250343     
  -10.450825464724144     
  -1.4386558454862635     
   6.1980623336084841     
   2.3310407150089136     
  -10.457902530282819     
  -1.3921703779841998     
   6.1555203789189941     
   2.3048873537983501     
  -10.464747966165636     
  -1.3460039751423074     
   6.1135911544011936     
   2.2787171668829531     
  -10.471363356207203     
  -1.3001520414842984     
   6.0722614900312779     
   2.2525307274212616     
  -10.477750261511686     
  -1.2546100803090636     
   6.0315188159384583     
   2.2263286046969619     
  -10.483910220935433     
  -1.2093736891895253     
   5.9913506956654041     
   2.2001113641739205     
  -10.489844751555836     
  -1.1644385589720345     
   5.9517452074069501     
   2.1738795675500562     
  -10.495555349128058     
  -1.1198004699164825     
   5.9126905963384271     
   2.1476337728100896     
  -10.501043488528959     
  -1.0754552904439443     
   5.8741755735193637     
   2.1213745342771952     
  -10.506310624189176     
  -1.0313989736425491     
   5.8361890363856030     
   2.0951024026635907     
  -10.511358190512956     
 -0.98762755586965689     
   5.7987202341778845     
   2.0688179251200878     
  -10.516187602287912     
 -0.94413715411332277     
   5.7617586699515835     
   2.0425216452846340     
  -10.520800255083419     
 -0.90092396408868580     
   5.7252941850016450     
   2.0162141033298715     
  -10.525197525637893     
 -0.85798425770117337     
   5.6893168382320720     
   1.9898958360097423     
  -10.529380772235681     
 -0.81531438141443380     
   5.6538168827967308     
   1.9635673767051580     
  -10.533351335076201     
 -0.77291075479345828     
   5.6187849798130465     
   1.9372292554687653     
  -10.537110536631797     
 -0.73076986744486039     
   5.5842119168694806     
   1.9108819990688255     
  -10.540659681995580     
 -0.68888827806833919     
   5.5500887145572948     
   1.8845261310322348     
  -10.544000059222524     
 -0.64726261270915952     
   5.5164067094303499     
   1.8581621716867038     
  -10.547132939660267     
 -0.60588956238843183     
   5.4831573524234241     
   1.8317906382021218     
  -10.550059578271853     
 -0.56476588224525615     
   5.4503323725881465     
   1.8054120446311215     
  -10.552781213951093     
 -0.52388838945084504     
   5.4179237074245057     
   1.7790269019488676     
  -10.555299069828832     
 -0.48325396164516116     
   5.3859234472877500     
   1.7526357180920891     
  -10.557614353572422     
 -0.44285953579050297     
   5.3543239284784612     
   1.7262389979973707     
  -10.559728257677715     
 -0.40270210632691450     
   5.3231176722695510     
   1.6998372436387255     
  -10.561641959752995     
 -0.36277872378489284     
   5.2922972799137664     
   1.6734309540644643     
  -10.563356622797921     
 -0.32308649418553953     
   5.2618558334341712     
   1.6470206254333788     
  -10.564873395471972     
 -0.28362257543478409     
   5.2317859676106258     
   1.6206067510502575     
  -10.566193412362253     
 -0.24438418067770351     
   5.2020814679422767     
   1.5941898214007462     
  -10.567317794238118     
 -0.20536856966813727     
   5.1727350321599976     
   1.5677703241855747     
  -10.568247648304606     
 -0.16657305692693639     
   5.1437408604241774     
   1.5413487443541589     
  -10.568984068448106     
 -0.12799500047375587     
   5.1150919871578227     
   1.5149255641375974     
  -10.569528135475716     
  -8.9631810570071316E-002
   5.0867828599410085     
   1.4885012630810748     
  -10.569880917349943     
  -5.1480939120514567E-002
   5.0588068352850746     
   1.4620763180756866     
  -10.570043469417383     
  -1.3539887855875635E-002
   5.0311586581972740     
   1.4356512033896986     
  -10.570016834631822     
   2.4193802080603122E-002
   5.0038319213270741     
   1.4092263906992553     
  -10.569802043772894     
   6.1722541490557045E-002
   4.9768216624743431     
   1.3828023491185464     
  -10.569400115659271     
   9.9048703959113832E-002
   4.9501217580716563     
   1.3563795452294498     
  -10.568812057356510     
  0.13617461714465212     
   4.9237274522421206     
   1.3299584431106577     
  -10.568038864381057     
  0.17310257303646723     
   4.8976329050060583     
   1.3035395043663001     
  -10.567081520898906     
  0.20983481982401353     
   4.8718335687954344     
   1.2771231881540768     
  -10.565940999920372     
  0.24637357158997850     
   4.8463238794711749     
   1.2507099512129083     
  -10.564618263489681     
  0.28272100068601314     
   4.8210994841447112     
   1.2243002478901184     
  -10.563114262870924     
  0.31887924681709773     
   4.7961550288843915     
   1.1978945301681554     
  -10.561429938730047     
  0.35485040953373148     
   4.7714864184802330     
   1.1714932476908657     
  -10.559566221312032     
  0.39063655767233246     
   4.7470884791644981     
   1.1450968477893280     
  -10.557524030614685     
  0.42623972126606702     
   4.7229572884721298     
   1.1187057755072574     
  -10.555304276559196     
  0.46166190092960724     
   4.6990879525708484     
   1.0923204736259888     
  -10.552907859155438     
  0.49690506057388939     
   4.6754766633835931     
   1.0659413826890523     
  -10.550335668665129     
  0.53197113554926556     
   4.6521187559288393     
   1.0395689410263416     
  -10.547588585760710     
  0.56686202621873272     
   4.6290105434175324     
   1.0132035847778940     
  -10.544667481681927     
  0.60157960529436350     
   4.6061477513442570     
  0.98684574791728141     
  -10.541573218385118     
  0.63612571342944468     
   4.5835264049050526     
  0.96049586227462702     
  -10.538306648697878     
  0.67050216146623332     
   4.5611430028858670     
  0.93415435755925147     
  -10.534868616459242     
  0.70471073398787665     
   4.5389932380200788     
  0.90782166138195952     
  -10.531259956666091     
  0.73875318327302797     
   4.5170740163864096     
  0.88149819927697182     
  -10.527481495611918     
  0.77263123839592529     
   4.4953811264310932     
  0.85518439472351149     
  -10.523534051023818     
  0.80634659684415932     
   4.4739116123313112     
  0.82888066916705172     
  -10.519418432196867     
  0.83990093393664345     
   4.4526614312667991     
  0.80258744204023091     
  -10.515135440125347     
  0.87329589467114521     
   4.4316277665093882     
  0.77630513078344365     
  -10.510685867631368     
  0.90653310291996492     
   4.4108067027776787     
  0.75003415086511260     
  -10.506070499491091     
  0.93961415319079822     
   4.3901955841126483     
  0.72377491580164888     
  -10.501290112557935     
  0.97254062007164244     
   4.3697905983003480     
  0.69752783717710698     
  -10.496345475883860     
   1.0053140495588959     
   4.3495892425176521     
  0.67129332466253955     
  -10.491237350837768     
   1.0379359688777776     
   4.3295878387489379     
  0.64507178603505999     
  -10.485966491221403     
   1.0704078776683952     
   4.3097839715752011     
  0.61886362719661703     
  -10.480533643383593     
   1.1027312574552086     
   4.2901741101281425     
  0.59266925219248701     
  -10.474939546331752     
   1.1349075632811705     
   4.2707559661928203     
  0.56648906322949066     
  -10.469184931840980     
   1.1669382330276159     
   4.2515260990074646     
  0.54032346069393933     
  -10.463270524561485     
   1.1988246787701726     
   4.2324823437934995     
  0.51417284316931511     
  -10.457197042123688     
   1.2305682963486233     
   4.2136213685740298     
  0.48803760745369135     
  -10.450965195241285     
   1.2621704566129290     
   4.1949411153472846     
  0.46191814857689745     
  -10.444575687812307     
   1.2936325149780332     
   4.1764383636903633     
  0.43581485981743412     
  -10.438029217018098     
   1.3249558027057116     
   4.1581111349918043     
  0.40972813271914282     
  -10.431326473420789     
   1.3561416362181493     
   4.1399563495692888     
  0.38365835710763457     
  -10.424468141058144     
   1.3871913088399199     
   4.1219720225360348     
  0.35760592110648287     
  -10.417454897538521     
   1.4181060990089394     
   4.1041554392072559     
  0.33157121115318466     
  -10.410287414128991     
   1.4488872648029931     
   4.0865042016823230     
  0.30555461201489476     
  -10.402966355851195     
   1.4795360463156113     
   4.0690163018060481     
  0.27955650680393651     
  -10.395492381563958     
   1.5100536685791561     
   4.0516889487878194     
  0.25357727699309446     
  -10.387866144053273     
   1.5404413356950655     
   4.0345204565226362     
  0.22761730243069206     
  -10.380088290116237     
   1.5707002391189846     
   4.0175080453778342     
  0.20167696135545857     
  -10.372159460644792     
   1.6008315494593188     
   4.0006501306466511     
  0.17575663041118955     
  -10.364080290707546     
   1.6308364254391683     
   3.9839440050830590     
  0.14985668466120416     
  -10.355851409630255     
   1.6607160054772918     
   3.9673881656895071     
  0.12397749760260340     
  -10.347473441074762     
   1.6904714167199626     
   3.9509799803534729     
   9.8119441180332598E-002
  -10.338947003116530     
   1.7201037665726142     
   3.9347180245506270     
   7.2282885801052035E-002
  -10.330272708320706     
   1.7496141517567434     
   3.9185997353007522     
   4.6468200346819019E-002
  -10.321451163816885     
   1.7790036497714996     
   3.9026237619594393     
   2.0675752188584706E-002
  -10.312482971372491     
   1.8082733279861949     
   3.8867876120314273     
  -5.0940928004907663E-003
  -10.303368727464834     
   1.8374242350764312     
   3.8710900022523580     
  -3.0840970231901792E-002
  -10.294109023351911     
   1.8664574100933233     
   3.8555285079724833     
  -5.6564517188836143E-002
  -10.284704445141919     
   1.8953738739031176     
   3.8401019116060127     
  -8.2264372213386130E-002
  -10.275155573861561     
   1.9241746382401619     
   3.8248078513011490     
 -0.10794017529392895     
  -10.265462985523149     
   1.9528606971249212     
   3.8096451757258989     
 -0.13359156785267337     
  -10.255627251190479     
   1.9814330359428649     
   3.7946115789073267     
 -0.15921819273336960     
  -10.245648937043660     
   2.0098926227846707     
   3.7797059738800791     
 -0.18481969418917996     
  -10.235528604442727     
   2.0382404175887707     
   3.7649261156396125     
 -0.21039571787070688     
  -10.225266809990114     
   2.0664773634560683     
   3.7502709622607178     
 -0.23594591081417624     
  -10.214864105592293     
   2.0946043956730231     
   3.7357383570187723     
 -0.26146992142977277     
  -10.204321038519732     
   2.1226224333506645     
   3.7213272173745167     
 -0.28696739949012534     
  -10.193638151467654     
   2.1505323874809728     
   3.7070357006956725     
 -0.31243799611893935     
  -10.182815982610862     
   2.1783351552361898     
   3.6928622838792649     
 -0.33788136377977368     
  -10.171855065666858     
   2.2060316223652849     
   3.6788057879236455     
 -0.36329715626496006     
  -10.160755929946507     
   2.2336226657747114     
   3.6648642495650070     
 -0.38868502868466193     
  -10.149519100412954     
   2.2611091476464500     
   3.6510367911018693     
 -0.41404463745607112     
  -10.138145097734888     
   2.2884919235797132     
   3.6373214176611373     
 -0.43937564029273940     
  -10.126634438340409     
   2.3157718342121725     
   3.6237173099831095     
 -0.46467769619404309     
  -10.114987634469786     
   2.3429497140370450     
   3.6102225293908994     
 -0.48995046543477838     
  -10.103205194227174     
   2.3700263830074775     
   3.5968362854683513     
 -0.51519360955488502     
  -10.091287621631785     
   2.3970026551484898     
   3.5835567018777832     
 -0.54040679134929692     
  -10.079235416667881     
   2.4238793304125736     
   3.5703830263370633     
 -0.56558967485791622     
  -10.067049075334076     
   2.4506572031101008     
   3.5573134069444801     
 -0.59074192535571057     
  -10.054729089692145     
   2.4773370536621853     
   3.5443471624492107     
 -0.61586320934293060     
  -10.042275947914538     
   2.5039196573805538     
   3.5314824765757162     
 -0.64095319453544519     
  -10.029690134331199     
   2.5304057759548719     
   3.5187186765109097     
 -0.66601154985519362     
  -10.016972129476240     
   2.5567961660287035     
   3.5060540286575206     
 -0.69103794542075292     
  -10.004122410133059     
   2.5830915712436355     
   3.4934878820075035     
 -0.71603205253801661     
  -9.9911414493790538     
   2.6092927303586912     
   3.4810185206494899     
 -0.74099354369098569     
  -9.9780297166299974     
   2.6354003692635630     
   3.4686453661560828     
 -0.76592209253266841     
  -9.9647876776830646     
   2.6614152095097330     
   3.4563667208883242     
 -0.79081737387608719     
  -9.9514157947594999     
   2.6873379599163960     
   3.4441820329843620     
 -0.81567906368539167     
  -9.9379145265467983     
   2.7131693251637783     
   3.4320896536438203     
 -0.84050683906707613     
  -9.9242843282399740     
   2.7389099975661075     
   3.4200890705644866     
 -0.86530037826129902     
  -9.9105256515820699     
   2.7645606655953405     
   3.4081786651879766     
 -0.89005936063330315     
  -9.8966389449041205     
   2.7901220055842511     
   3.3963578871849367     
 -0.91478346666493604     
  -9.8826246531658164     
   2.8155946897381376     
   3.3846253965166548     
 -0.93947237794626737     
  -9.8684832179909403     
   2.8409793802120120     
   3.3729802023936384     
 -0.96412577716730330     
  -9.8542150777110855     
   2.8662767317299647     
   3.3614215917204420     
 -0.98874334810979481     
  -9.8398206673975910     
   2.8914873936678673     
   3.3499480965874744     
  -1.0133247756391399     
  -9.8253004189024402     
   2.9166120043922739     
   3.3385593259550639     
  -1.0378697456963786     
  -9.8106547608931169     
   2.9416511993369365     
   3.3272537391213617     
  -1.0623779452902764     
  -9.7958841188888233     
   2.9666056023803473     
   3.3160309749334966     
  -1.0868490624894991     
  -9.7809889152961436     
   2.9914758346923480     
   3.3048895479672726     
  -1.1112827864148740     
  -9.7659695694436568     
   3.0162625063021031     
   3.2938291004476907     
  -1.1356788072317385     
  -9.7508264976165133     
   3.0409662245554605     
   3.2828482017952205     
  -1.1600368161423738     
  -9.7355601130899512     
   3.0655875860689248     
   3.2719464934522855     
  -1.1843565053785212     
  -9.7201708261628550     
   3.0901271847698166     
   3.2611225778218644     
  -1.2086375681939838     
  -9.7046590441906719     
   3.1145856041034810     
   3.2503761374338662     
  -1.2328796988573072     
  -9.6890251716175779     
   3.1389634251342349     
   3.2397057862592646     
  -1.2570825926445417     
  -9.6732696100084130     
   3.1632612185311797     
   3.2291112246274145     
  -1.2812459458320835     
  -9.6573927580802952     
   3.1874795527158848     
   3.2185911213061726     
  -1.3053694556895941     
  -9.6413950117331915     
   3.2116189861256816     
   3.2081451701370129     
  -1.3294528204729950     
  -9.6252767640806240     
   3.2356800749017087     
   3.1977720647597225     
  -1.3534957394175404     
  -9.6090384054799003     
   3.2596633653874072     
   3.1874715370409992     
  -1.3774979127309632     
  -9.5926803235616447     
   3.2835694019152140     
   3.1772423139661377     
  -1.4014590415866948     
  -9.5762029032586806     
   3.3073987192699610     
   3.1670841154417104     
  -1.4253788281171562     
  -9.5596065268351662     
   3.3311518501357731     
   3.1569956940329096     
  -1.4492569754071236     
  -9.5428915739152238     
   3.3548293178410207     
   3.1469768529437618     
  -1.4730931874871613     
  -9.5260584215100277     
   3.3784316442380984     
   3.1370262798482593     
  -1.4968871693271248     
  -9.5091074440460890     
   3.4019593413369607     
   3.1271438035841426     
  -1.5206386268297343     
  -9.4920390133930876     
   3.4254129198638412     
   3.1173283291868747     
  -1.5443472668242122     
  -9.4748534988875956     
   3.4487928823327421     
   3.1075792542934080     
  -1.5680127970599913     
  -9.4575512673649147     
   3.4720997267399434     
   3.0978960921416161     
  -1.5916349262004845     
  -9.4401326831794865     
   3.4953339474310052     
   3.0882777721107320     
  -1.6152133638169222     
  -9.4225981082341050     
   3.5184960307218360     
   3.0787240772013771     
  -1.6387478203822512     
  -9.4049479020040483     
   3.5415864613008461     
   3.0692338838770716     
  -1.6622380072650993     
  -9.3871824215622208     
   3.5646057154299244     
   3.0598069945706228     
  -1.6856836367237986     
  -9.3693020216039233     
   3.5875542678892036     
   3.0504423288580900     
  -1.7090844219004733     
  -9.3513070544708103     
   3.6104325853556398     
   3.0411396709482768     
  -1.7324400768151840     
  -9.3331978701752032     
   3.6332411328877514     
   3.0318979670745003     
  -1.7557503163601362     
  -9.3149748164238808     
   3.6559803676408107     
   3.0227170739059095     
  -1.7790148562939434     
  -9.2966382386405417     
   3.6786507456951045     
   3.0135958428667755     
  -1.8022334132359497     
  -9.2781884799900123     
   3.7012527145166061     
   3.0045342714205532     
  -1.8254057046606105     
  -9.2596258813998400     
   3.7237867215522593     
   2.9955311229051791     
  -1.8485314488919271     
  -9.2409507815835248     
   3.7462532049740487     
   2.9865864829850177     
  -1.8716103650979405     
  -9.2221635170620981     
   3.7686526035964363     
   2.9776991003907605     
  -1.8946421732852754     
  -9.2032644221859830     
   3.7909853468493671     
   2.9688690639846551     
  -1.9176265942937429     
  -9.1842538291567877     
   3.8132518648292519     
   2.9600951777477773     
  -1.9405633497909931     
  -9.1651320680480577     
   3.8354525786623608     
   2.9513774956289671     
  -1.9634521622672227     
  -9.1458994668267035     
   3.8575879098795776     
   2.9427148861172578     
  -1.9862927550299332     
  -9.1265563513731909     
   3.8796582715254573     
   2.9341073693334345     
  -2.0090848521987410     
  -9.1071030455023880     
   3.9016640767954573     
   2.9255538811596473     
  -2.0318281787002381     
  -9.0875398709831394     
   3.9236057309041552     
   2.9170543952604167     
  -2.0545224602629024     
  -9.0678671475587080     
   3.9454836388686081     
   2.9086079176330988     
  -2.0771674234120581     
  -9.0480851929659085     
   3.9672981982508571     
   2.9002143630153916     
  -2.0997627954648839     
  -9.0281943229553487     
   3.9890498059734716     
   2.8918729493944979     
  -2.1223083045254696     
  -9.0081948513076799     
   4.0107388530939296     
   2.8835831762227260     
  -2.1448036794799203     
  -8.9880870898576557     
   4.0323657269156010     
   2.8753448455514254     
  -2.1672486499915076     
  -8.9678713485072237     
   4.0539308132572360     
   2.8671569893490072     
  -2.1896429464958653     
  -8.9475479352473872     
   4.0754344906773543     
   2.8590196791077713     
  -2.2119863001962341     
  -8.9271171561750169     
   4.0968771382706617     
   2.8509318870406428     
  -2.2342784430587472     
  -8.9065793155107809     
   4.1182591274234674     
   2.8428936527337072     
  -2.2565191078077640     
  -8.8859347156176760     
   4.1395808298189696     
   2.8349040743873801     
  -2.2787080279212462     
  -8.8651836570171856     
   4.1608426103768759     
   2.8269630924363014     
  -2.3008449376261755     
  -8.8443264384073181     
   4.1820448335701474     
   2.8190698437783781     
  -2.3229295718940182     
  -8.8233633566798968     
   4.2031878573984862     
   2.8112243610028886     
  -2.3449616664362281     
  -8.8022947069361361     
   4.2242720401060065     
   2.8034256533611375     
  -2.3669409576997924     
  -8.7811207825046047     
   4.2452977325062164     
   2.7956738626456241     
  -2.3888671828628212     
  -8.7598418749571501     
   4.2662652864760577     
   2.7879680254554695     
  -2.4107400798301737     
  -8.7384582741242909     
   4.2871750466669738     
   2.7803081843585411     
  -2.4325593872291269     
  -8.7169702681125010     
   4.3080273580496629     
   2.7726935135836932     
  -2.4543248444050847     
  -8.6953781433188713     
   4.3288225594015408     
   2.7651239772983041     
  -2.4760361914173230     
  -8.6736821844472907     
   4.3495609892312777     
   2.7575987790473353     
  -2.4976931690347781     
  -8.6518826745240265     
   4.3702429800741331     
   2.7501179350839653     
  -2.5192955187318695     
  -8.6299798949123740     
   4.3908688645872624     
   2.7426806056957607     
  -2.5408429826843628     
  -8.6079741253280790     
   4.4114389691299811     
   2.7352868746487373     
  -2.5623353037652681     
  -8.5858656438535306     
   4.4319536206898462     
   2.7279358127153133     
  -2.5837722255407760     
  -8.5636547269535921     
   4.4524131392852118     
   2.7206276307810611     
  -2.6051534922662323     
  -8.5413416494890892     
   4.4728178465160688     
   2.7133613430329979     
  -2.6264788488821438     
  -8.5189266847313263     
   4.4931680565888170     
   2.7061371223041997     
  -2.6477480410102254     
  -8.4964101043773397     
   4.5134640850060981     
   2.6989542416764900     
  -2.6689608149494770     
  -8.4737921785602790     
   4.5337062418186713     
   2.6918123558949336     
  -2.6901169176722988     
  -8.4510731758695119     
   4.5538948344878838     
   2.6847114437387316     
  -2.7112160968206402     
  -8.4282533633575021     
   4.5740301703159236     
   2.6776505744769801     
  -2.7322581007021798     
  -8.4053330065576510     
   4.5941125496245014     
   2.6706300351195047     
  -2.7532426782865440     
  -8.3823123694963702     
   4.6141422748878975     
   2.6636488597292556     
  -2.7741695792015539     
  -8.3591917147058101     
   4.6341196413358681     
   2.6567073110726938     
  -2.7950385537295079     
  -8.3359713032370486     
   4.6540449461689128     
   2.6498044098751725     
  -2.8158493528034936     
  -8.3126513946735194     
   4.6739184792429764     
   2.6429404726234682     
  -2.8366017280037368     
  -8.2892322471434436     
   4.6937405327876522     
   2.6361145401853139     
  -2.8572954315539763     
  -8.2657141173318749     
   4.7135113918390426     
   2.6293268845712374     
  -2.8779302163178739     
  -8.2420972604935958     
   4.7332313434733262     
   2.6225765873174218     
  -2.8985058357954525     
  -8.2183819304652150     
   4.7529006678782073     
   2.6158638923316273     
  -2.9190220441195676     
  -8.1945683796778432     
   4.7725196470706948     
   2.6091879739234720     
  -2.9394785960524064     
  -8.1706568591679787     
   4.7920885568751208     
   2.6025489973322657     
  -2.9598752469820173     
  -8.1466476185899044     
   4.8116076743551126     
   2.5959460955832303     
  -2.9802117529188701     
  -8.1225409062288350     
   4.8310772700719866     
   2.5893797962402427     
  -3.0004878704924445     
  -8.0983369690072973     
   4.8504976185437885     
   2.5828480482788700     
  -3.0207033569478465     
  -8.0740360525136712     
   4.8698689789058802     
   2.5763557292622803     
  -3.0408579701424538     
  -8.0496384009492186     
   4.8891916468753474     
   2.5698843957174882     
  -3.0609514685425907     
  -8.0251442573824221     
   4.9084657798432287     
   2.5635003499254174     
  -3.0809836112202293     
  -8.0005538628516462     
   4.9276920324676690     
   2.5569560065514216     
  -3.1009541578497184     
  -7.9758674597641841     
   4.9468692025168046     
   2.5511727030291462     
  -3.1208628687045392     
  -7.9510852792634186     
   4.9660029977895235     
   2.5427118215965852     
  -3.1407095046540898     
  -7.9262075884278156     
   4.9850733364514976     
   2.5444039978832587     
  -3.1604938271604937     
  -7.9012345141705982     
   5.0041563664356223     
   2.5444039978832587     
  -7.9012345679012341     
  -64.344508322106108     
   8775007.3336446770     
  -2024952704893.3750     
  -7.9012921623549275     
  -52.869351769496880     
   2700149.2189645530     
  -2440531985322.0830     
  -7.9012964484352475     
  -52.478353066918508     
   2104298.2880497356     
  -216945585577.05435     
  -7.9013010506843973     
  -52.113012928688349     
   2047020.8827512269     
  -630722592596.30322     
  -7.9013059921763293     
  -51.740528655582018     
   1866947.1752341306     
  -433373956084.06427     
  -7.9013112976465933     
  -51.370032231616541     
   1733147.7871802924     
  -395830717774.64795     
  -7.9013169936099672     
  -50.998981318352996     
   1600993.8176719486     
  -332486569896.82654     
  -7.9013231084862197     
  -50.628083577465446     
   1480954.3042488690     
  -285756064668.50635     
  -7.9013296727345637     
  -50.257141928127822     
   1369390.0735233040     
  -244022538789.05542     
  -7.9013367189973822     
  -49.886211146568392     
   1266365.9662083222     
  -208757033806.23807     
  -7.9013442822538247     
  -49.515275874445877     
   1171057.9485847480     
  -178498477254.72504     
  -7.9013523999839617     
  -49.144340287497172     
   1082932.3185932371     
  -152647455761.84525     
  -7.9013611123441638     
  -48.773403096490924     
   1001436.2442462710     
  -130535014081.13824     
  -7.9013704623544765     
  -48.402464545989702     
   926074.04917281563     
  -111627079107.26324     
  -7.9013804960987564     
  -48.031524434720332     
   856383.24429963343     
  -95457622263.487076     
  -7.9013912629384206     
  -47.660582679126620     
   791937.24950623827     
  -81630387591.936935     
  -7.9014028157406910     
  -47.289639141580572     
   732341.32269159961     
  -69806168797.698654     
  -7.9014152111222797     
  -46.918693703604355     
   677230.36948099895     
  -59694539932.729851     
  -7.9014285097095245     
  -46.547746224287359     
   626267.00056466972     
  -51047733223.723679     
  -7.9014427764160144     
  -46.176796545087981     
   579138.96018717415     
  -43653384858.367462     
  -7.9014580807388635     
  -45.805844519311016     
   535557.65382541413     
  -37330111908.688995     
  -7.9014744970747985     
  -45.434889971066070     
   495256.17227241024     
  -31922788334.510170     
  -7.9014921050573355     
  -45.063932712033107     
   457987.67012894712     
  -27298732959.860107     
  -7.9015109899163862     
  -44.692972549161063     
   423523.88210722059     
  -23344466050.843391     
  -7.9015312428617106     
  -44.322009271687484     
   391653.74989127356     
  -19962996003.189552     
  -7.9015529614917055     
  -43.951042654546463     
   362182.05990632321     
  -17071320055.208147     
  -7.9015762502291267     
  -43.580072452891436     
   334928.33769000950     
  -14598528835.813707     
  -7.9016012207854045     
  -43.209098407986609     
   309725.62940794643     
  -12483907082.596615     
  -7.9016279926553423     
  -42.838120243371009     
   286419.61298407678     
  -10675605102.144617     
  -7.9016566936440364     
  -42.467137658103425     
   264867.52153044386     
  -9129231888.5040493     
  -7.9016874604280183     
  -42.096150338313841     
   244937.37189640722     
  -7806853012.5869656     
  -7.9017204391526681     
  -41.725157936969147     
   226507.10080097913     
  -6676027075.0502605     
  -7.9017557860681018     
  -41.354160090511066     
   209463.81957284734     
  -5708998490.6708612     
  -7.9017936682058405     
  -40.983156409172885     
   193703.15779477474     
  -4882047183.7094774     
  -7.9018342640986621     
  -40.612146469374125     
   179128.58299137812     
  -4174881593.8113818     
  -7.9018777645462066     
  -40.241129825355799     
   165650.83027310722     
  -3570147864.0656891     
  -7.9019243734290008     
  -39.870105995365066     
   153187.36164479464     
  -3053012383.2967148     
  -7.9019743085736973     
  -39.499074463780580     
   141661.83743736404     
  -2610783442.9371748     
  -7.9020278026724968     
  -39.128034682011794     
   131003.67410645867     
  -2232612106.8893085     
  -7.9020851042598075     
  -38.756986058726575     
   121147.59462580206     
  -1909219413.0646689     
  -7.9021464787493834     
  -38.385927964277663     
   112033.23494270665     
  -1632670088.6501141     
  -7.9022122095353069     
  -38.014859723802125     
   103604.77634023636     
  -1396179363.5654120     
  -7.9022825991603227     
  -37.643780614674881     
   95810.598042540732     
  -1193944418.1215482     
  -7.9023579705552001     
  -37.272689865987950     
   88602.965600680560     
  -1021003204.9497429     
  -7.9024386683529269     
  -36.901586651680184     
   81937.737335792102     
  -873112647.09896219     
  -7.9025250602816968     
  -36.530470088048531     
   75774.092564313425     
  -746644032.88861263     
  -7.9026175386408060     
  -36.159339230765838     
   70074.283327853409     
  -638494442.53980911     
  -7.9027165218637085     
  -35.788193070712474     
   64803.401934004083     
  -546010239.64327574     
  -7.9028224561726299     
  -35.417030528762368     
   59929.168664263372     
  -466922366.65936756     
  -7.9029358173292614     
  -35.045850450642590     
   55421.732336622648     
  -399290334.60560167     
  -7.9030571124862075     
  -34.674651603904621     
   51253.488466977476     
  -341454728.67620945     
  -7.9031868821439586     
  -34.303432671220882     
   47398.910327322912     
  -291996564.88275123     
  -7.9033257022182726     
  -33.932192245051901     
   43834.391893315289     
  -249702338.52869982     
  -7.9034741862229483     
  -33.560928821879479     
   40538.104022361149     
  -213534372.71002588     
  -7.9036329875730367     
  -33.189640795662214     
   37489.860101214406     
  -182605264.02960309     
  -7.9038028020136002     
  -32.818326451628458     
   34670.992903547463     
  -156156167.00743309     
  -7.9039843701791446     
  -32.446983958473673     
   32064.240015689364     
  -133538156.27324024     
  -7.9041784802888522     
  -32.075611361388802     
   29653.638091613280     
  -114196292.51609387     
  -7.9043859709827053     
  -31.704206573630159     
   27424.425294144050     
  -97656036.880360782     
  -7.9046077343034993     
  -31.332767368284856     
   25362.950548113469     
  -83511569.565042853     
  -7.9048447188296294     
  -30.961291369263378     
   23456.590317093647     
  -71415869.277095258     
  -7.9050979329633302     
  -30.589776041407951     
   21693.670944270591     
  -61072171.971413985     
  -7.9053684483788178     
  -30.218218681036742     
   20063.397369557955     
  -52226701.687613592     
  -7.9056574036344420     
  -29.846616404479125     
   18555.786975392522     
  -44662445.544122241     
  -7.9059660079525536     
  -29.474966137152201     
   17161.608339497347     
  -38193820.649131119     
  -7.9062955451702956     
  -29.103264601870109     
   15872.324829009529     
  -32662127.409637224     
  -7.9066473778638935     
  -28.731508305568727     
   14680.042266022279     
  -27931654.624780748     
  -7.9070229516482842     
  -28.359693526104689     
   13577.460547505380     
  -23886348.169176698     
  -7.9074237996530528     
  -27.987816298511529     
   12557.828957094051     
  -20426963.233476181     
  -7.9078515471745847     
  -27.615872399552551     
   11614.904866970603     
  -17468632.923134230     
  -7.9083079165031132     
  -27.243857332284620     
   10742.915391682167     
  -14938780.450837845     
  -7.9087947319219341     
  -26.871766309437618     
   9936.5221691859842     
  -12775344.158338998     
  -7.9093139248743549     
  -26.499594235791307     
   9190.7885318867811     
  -10925249.939580366     
  -7.9098675392920663     
  -26.127335689964550     
   8501.1493853452212     
  -9343112.8629670851     
  -7.9104577370763565     
  -25.754984904859693     
   7863.3831550044779     
  -7990120.8481495855     
  -7.9110868037210871     
  -25.382535747591444     
   7273.5860009567359     
  -6833084.2411754774     
  -7.9117571540633840     
  -25.009981697782507     
   6728.1478649853689     
  -5843620.5753277726     
  -7.9124713381446918     
  -24.637315825389731     
   6223.7303776912158     
  -4997458.5218114201     
  -7.9132320471610234     
  -24.264530767101441     
   5757.2464091053225     
  -4273842.3737664903     
  -7.9140421194769095     
  -23.891618701728255     
   5325.8411593957626     
  -3655022.7803103412     
  -7.9149045466726502     
  -23.518571324464038     
   4926.8746755937264     
  -3125821.2894562022     
  -7.9158224795888970     
  -23.145379819906967     
   4557.9056834296971     
  -2673257.9990626057     
  -7.9167992343263043     
  -22.772034834032240     
   4216.6766308720144     
  -2286233.0161227593     
  -7.9178382981508815     
  -22.398526444921419     
   3901.0998675232868     
  -1955254.2194909379     
  -7.9189433352476382     
  -22.024844132179854     
   3609.2448545615430     
  -1672204.3445027743     
  -7.9201181922560879     
  -21.650976745285508     
   3339.3263413870000     
  -1430141.8478613137     
  -7.9213669035109975     
  -21.276912470771720     
   3089.6934307411379     
  -1223130.5927114445     
  -7.9226936959003291     
  -20.902638798181805     
   2858.8194694648628     
  -1046094.2054751136     
  -7.9241029932394573     
  -20.528142484375302     
   2645.2927035504113     
  -894691.76096087240     
  -7.9255994200463595     
  -20.153409519180542     
   2447.8075900479753     
  -765210.31846883777     
  -7.9271878045862714     
  -19.778425080446183     
   2265.1569730467136     
  -654477.26108901051     
  -7.9288731810362307     
  -19.403173524874095     
   2096.2240532947603     
  -559770.93338671071     
  -7.9306607905996271     
  -19.027638235379904     
   1939.9778511756467     
  -478792.28711899481     
  -7.9325560813782285     
  -18.651802020912225     
   1795.4586101970451     
  -409480.84218257159     
  -7.9345647067838128     
  -18.275645367210188     
   1661.8016701397437     
  -350388.12693300250     
  -7.9366925222432103     
  -17.899153031740479     
   1538.1253064005057     
  -299233.81184752594     
  -7.9389455799189896     
  -17.522288224369063     
   1423.9091893821223     
  -257527.84095692486     
  -7.9413301211327605     
  -17.145092695871249     
   1317.6123593033381     
  -215068.28627144301     
  -7.9438525661387880     
  -16.767297753194594     
   1221.6166324745454     
  -201307.79510828966     
  -7.9465195008518226     
  -16.389835018206476     
   1124.4503652853878     
  -114620.24077914168     
  -7.9493376600843169     
  -16.008967878201108     
   1064.6235832976868     
  -289334.77666713716     
  -7.9523139067939583     
  -15.639086920228172     
   901.31298726248713     
  -58353.497440550360     
  -7.9866901913216468     
  -12.226650060926055     
   463.66175645835943     
  -17900.661997512525     
  -8.0146386283398083     
  -10.243978691087618     
   329.40679147701553     
  -10779.327816617335     
  -8.0383582096179307     
  -8.7990571302641154     
   248.56183285238552     
  -6176.1013766863516     
  -8.0588988425722743     
  -7.6720498668150565     
   202.24107252723786     
  -4294.2628678573064     
  -8.0768820583933270     
  -6.7413619329511922     
   170.03410101830809     
  -3062.2025176528809     
  -8.0927205970086789     
  -5.9486077250656431     
   147.06758213591144     
  -2324.1398375921349     
  -8.1067092586179559     
  -5.2568474363409381     
   129.63653335397044     
  -1817.3074973395453     
  -8.1190695443049918     
  -4.6427392851462024     
   116.00672712392387     
  -1463.5473907780395     
  -8.1299742184013137     
  -4.0901471631036710     
   105.03012169308856     
  -1204.1698940592744     
  -8.1395619632030858     
  -3.5875747401518403     
   95.998847487644014     
  -1009.0508818106761     
  -8.1479466736766959     
  -3.1265002067475707     
   88.430965874063943     
  -858.32901687758817     
  -8.1552236420477406     
  -2.7004390464437051     
   81.993498247482023     
  -739.51107913184524     
  -8.1614738351604146     
  -2.3043373879400169     
   76.447165153993183     
  -644.14336610561782     
  -8.1667669485881476     
  -1.9341792502845321     
   71.616089908201047     
  -566.41965038278761     
  -8.1711636464589699     
  -1.5867191691882037     
   67.367942530330140     
  -502.22248837730587     
  -8.1747172419675067     
  -1.2592961281936272     
   63.601273867500346     
  -448.57225261511161     
  -8.1774749832677660     
 -0.94970048859265932     
   60.236981972887016     
  -403.26770086317049     
  -8.1794790544097431     
 -0.65607684811940847     
   57.212474216413234     
  -364.65443045507692     
  -8.1807673662916649     
 -0.37685174760837481     
   54.477565988000151     
  -331.46934201606717     
  -8.1813741900817298     
 -0.11067896783117577     
   51.991545922879652     
  -302.73454686055004     
  -8.1813306705665845     
  0.14360248902958744     
   49.721036821425528     
  -277.68335004708337     
  -8.1806652466662211     
  0.38700111032333245     
   47.638411696072403     
  -255.70773321375717     
  -8.1794039992506438     
  0.62039864880593609     
   45.720603696969228     
  -236.32047224134263     
  -8.1775709413629016     
  0.84457065843625734     
   43.948200155159157     
  -219.12740653583336     
  -8.1751882623315684     
   1.0602030203395063     
   42.304744606140403     
  -203.80686722722655     
  -8.1722765346092316     
   1.2679053646096980     
   40.776193101936201     
  -190.09422528749110     
  -8.1688548902130904     
   1.4682220633952388     
   39.350486412280020     
  -177.77015157645562     
  -8.1649411721731440     
   1.6616413051145795     
   38.017210275456605     
  -166.65160672539500     
  -8.1605520652774910     
   1.8486026388657615     
   36.767323225016142     
  -156.58485448534790     
  -8.1557032095485216     
   2.0295032889692419     
   35.592936816376032     
  -147.43999761942831     
  -8.1504092992209589     
   2.2047034730957580     
   34.487136834230320     
  -139.10666803668536     
  -8.1446841694746936     
   2.3745309072412222     
   33.443836823955181     
  -131.49059947231396     
  -8.1385408727670576     
   2.5392846426208919     
   32.457657327912827     
  -124.51088319962538     
  -8.1319917462847560     
   2.6992383502004627     
   31.523825703915637     
  -118.09775479978261     
  -8.1250484717760241     
   2.8546431458175450     
   30.638092542917267     
  -112.19079787531560     
  -8.1177221288143038     
   3.0057300310719692     
   29.796661558852399     
  -106.73747643512986     
  -8.1100232423749503     
   3.1527120111830724     
   28.996130485588925     
  -101.69193046027223     
  -8.1019618254678711     
   3.2957859399148872     
   28.233441007136882     
  -97.013980686781935     
  -8.0935474174552375     
   3.4351341328126948     
   27.505836151986017     
  -92.668302469561041     
  -8.0847891185894820     
   3.5709257829013197     
   26.810823883464312     
  -88.623736877471430     
  -8.0756956212288458     
   3.7033182072521891     
   26.146145856883276     
  -84.852712921199398     
  -8.0662752381227492     
   3.8324579481693331     
   25.509750509974282     
  -81.330762587087619     
  -8.0565359281048039     
   3.9584817489206965     
   24.899769790571121     
  -78.036108428233959     
  -8.0464853194855053     
   4.0815174208405232     
   24.314498977359367     
  -74.949316446395926     
  -8.0361307313978649     
   4.2016846160439503     
   23.752379104011396     
  -72.052998289973388     
  -8.0254791933164533     
   4.3190955178460690     
   23.211981616836599     
  -69.331557790659147     
  -8.0145374629423234     
   4.4338554592216779     
   22.691994933406654     
  -66.770972770816371     
  -8.0033120426223849     
   4.5460634781492582     
   22.191212637625533     
  -64.358607755632434     
  -7.9918091944512728     
   4.6558128174419675     
   21.708523079458288     
  -62.083052390559544     
  -7.9800349541861149     
   4.7631913756069366     
   21.242900186529091     
  -59.933980615115651     
  -7.9679951440893788     
   4.8682821144030486     
   20.793395331915725     
  -57.902029180117815     
  -7.9556953848017526     
   4.9711634280155002     
   20.359130113064840     
  -55.978691642231787     
  -7.9431411063355641     
   5.0719094781125325     
   19.939289925748099     
  -54.156225402356334     
  -7.9303375582692688     
   5.1705904985149784     
   19.533118235230429     
  -52.427570673248475     
  -7.9172898192148029     
   5.2672730727410073     
   19.139911455181064     
  -50.786279389837738     
  -7.9040028056219711     
   5.3620203872783527     
   18.759014359757284     
  -49.226451896550174     
  -7.8904812799773376     
   5.4548924631040787     
   18.389815970533157     
  -47.742682456079734     
  -7.8767298584491749     
   5.5459463676606928     
   18.031745852112561     
  -46.330009685084363     
  -7.8627530180248488     
   5.6352364092396607     
   17.684270779474428     
  -44.983873504789386     
  -7.8485551031824015     
   5.7228143155088178     
   17.346891728188506     
  -43.700076469207225     
  -7.8341403321340231     
   5.8087293977159629     
   17.019141154669452     
  -42.474749972100732     
  -7.8195128026754848     
   5.8930287019273333     
   16.700580529878696     
  -41.304323178876921     
  -7.8046764976724043     
   5.9757571485171228     
   16.390798106037117     
  -40.185495953143011     
  -7.7896352902113231     
   6.0569576609981874     
   16.089406886388545     
  -39.115215021138603     
  -7.7743929484410224     
   6.1366712851484841     
   15.796042773730006     
  -38.090651152537056     
  -7.7589531401272396     
   6.2149372993080236     
   15.510362890085979     
  -37.109180235985626     
  -7.7433194369418477     
   6.2917933166290290     
   15.232044038316086     
  -36.168365710641496     
  -7.7274953185057500     
   6.3672753799635338     
   14.960781295486278     
  -35.265941944058781     
  -7.7114841762030872     
   6.4414180500295144     
   14.696286730905836     
  -34.399800793708806     
  -7.6952893167828327     
   6.5142544874191612     
   14.438288224953020     
  -33.567978077595811     
  -7.6789139657625363     
   6.5858165289549717     
   14.186528389371052     
  -32.768641895015421     
  -7.6623612706477449     
   6.6561347588662958     
   13.940763575158435     
  -32.000082453817640     
  -7.6456343039795227     
   6.7252385751960784     
   13.700762956754803     
  -31.260701661221518     
  -7.6287360662215162     
   6.7931562518237047     
   13.466307694295640     
  -30.549005374668397     
  -7.6116694884970766     
   6.8599149964444086     
   13.237190153985628     
  -29.863594216105913     
  -7.5944374351861628     
   6.9255410048227848     
   13.013213197364834     
  -29.203157700875312     
  -7.5770427063909613     
   6.9900595116027171     
   12.794189514608268     
  -28.566466151143974     
  -7.5594880402785218     
   7.0534948379354248     
   12.579941018474688     
  -27.952366110186919     
  -7.5417761153080383     
   7.1158704361632319     
   12.370298272648286     
  -27.359773461592571     
  -7.5239095523498865     
   7.1772089317740688     
   12.165099971686342     
  -26.787669543431132     
  -7.5058909167029650     
   7.2375321628285603     
   11.964192450110611     
  -26.235095581517928     
  -7.4877227200164489     
   7.2968612170369598     
   11.767429233249226     
  -25.701148957703502     
  -7.4694074221216011     
   7.3552164666602495     
   11.574670616066449     
  -25.184979424477994     
  -7.4509474327789036     
   7.4126176013763727     
   11.385783270382865     
  -24.685784736676709     
  -7.4323451133454093     
   7.4690836592644745     
   11.200639884857789     
  -24.202808417595968     
  -7.4136027783668492     
   7.5246330560309334     
   11.019118821725819     
  -23.735335863855212     
  -7.3947226970987590     
   7.5792836125921150     
   10.841103802746904     
  -23.282691821760949     
  -7.3757070949605712     
   7.6330525811341916     
   10.666483614083697     
  -22.844238178747013     
  -7.3565581549263692     
   7.6859566697387587     
   10.495151827743094     
  -22.419370595963329     
  -7.3372780188557645     
   7.7380120656788005     
   10.327006548273369     
  -22.007517647179121     
  -7.3178687887681040     
   7.7892344574642820     
   10.161950165919526     
  -21.608137397910081     
  -7.2983325280630531     
   7.8396390557176696     
   9.9998891354352004     
  -21.220716531612322     
  -7.2786712626903585     
   7.8892406129598767     
   9.8407337614481101     
  -20.844768041166954     
  -7.2588869822714503     
   7.9380534423663454     
   9.6843980011393569     
  -20.479829845739044     
  -7.2389816411753687     
   7.9860914355624351     
   9.5307992772963139     
  -20.125463171904716     
  -7.2189571595513415     
   8.0333680795144442     
   9.3798583035070280     
  -19.781251000665971     
  -7.1988154243202054     
   8.0798964725757152     
   9.2314989210020340     
  -19.446797379589125     
  -7.1785582901267189     
   8.1256893397298597     
   9.0856479406551145     
  -19.121724979288839     
  -7.1581875802547179     
   8.1707590470897724     
   8.9422350033104490     
  -18.805675735334919     
  -7.1377050875069061     
   8.2151176156862871     
   8.8011924352954374     
  -18.498307711428712     
  -7.1171125750510278     
   8.2587767345931749     
   8.6624551274597206     
  -18.199296090858379     
  -7.0964117772339996     
   8.3017477734287706     
   8.5259604067782835     
  -17.908330755887633     
  -7.0756044003655534     
   8.3440417942609884     
   8.3916479261091261     
  -17.625116224857948     
  -7.0546921234728037     
   8.3856695629623186     
   8.2594595544226905     
  -17.349370800097738     
  -7.0336765990271015     
   8.4266415600319302     
   8.1293392734219587     
  -17.080825264333285     
  -7.0125594536444575     
   8.4669679909253333     
   8.0012330839394572     
  -16.819222978589806     
  -6.9913422887607286     
   8.5066587959141824     
   7.8750889116000344     
  -16.564318520421203     
  -6.9700266812827225     
   8.5457236594999255     
   7.7508565226968749     
  -16.315877576134227     
  -6.9486141842162930     
   8.5841720194088573     
   7.6284874408758689     
  -16.073675948331697     
  -6.9271063272724520     
   8.6220130751892050     
   7.5079348712633802     
  -15.837499256570972     
  -6.9055046174524595     
   8.6592557964344614     
   7.3891536268390983     
  -15.607142709004917     
  -6.8838105396128109     
   8.6959089306428616     
   7.2721000565215643     
  -15.382409460805476     
  -6.8620255570109983     
   8.7319810107480791     
   7.1567319855655231     
  -15.163112216162652     
  -6.8401511118328466     
   8.7674803623218551     
   7.0430086439443027     
  -14.949070275506125     
  -6.8181886257022404     
   8.8024151104739108     
   6.9308906168780062     
  -14.740111508325336     
  -6.7961395001739424     
   8.8367931864675189     
   6.8203397805655666     
  -14.536070332420069     
  -6.7740051172102440     
   8.8706223340516139     
   6.7113192530724159     
  -14.336787982046127     
  -6.7517868396420955     
   8.9039101155423133     
   6.6037933432070695     
  -14.142112463521871     
  -6.7294860116153519     
   8.9366639176496570     
   6.4977274997306562     
  -13.951897612013285     
  -6.7071039590227546     
   8.9688909570680853     
   6.3930882676405556     
  -13.766002986582913     
  -6.6846419899222083     
   9.0005982858502893     
   6.2898432452411841     
  -13.584294324004974     
  -6.6621013949418986     
   9.0317927965579212     
   6.1879610378111467     
  -13.406641713062927     
  -6.6394834476727942     
   9.0624812272148567     
   6.0874112249631747     
  -13.232921275054986     
  -6.6167894050489959     
   9.0926701660657656     
   5.9881643154002617     
  -13.063013047113690     
  -6.5940205077164391     
   9.1223660561481328     
   5.8901917175469096     
  -12.896802372567951     
  -6.5711779803903712     
   9.1515751996913828     
   5.7934656997526499     
  -12.734178443987954     
  -6.5482630322020574     
   9.1803037623443213     
   5.6979593614227397     
  -12.575034932410645     
  -6.5252768570351085     
   9.2085577772464511     
   5.6036465994296600     
  -12.419269325310623     
  -6.5022206338518291     
   9.2363431489437495     
   5.5105020794898305     
  -12.266783126489756     
  -6.4790955270099593     
   9.2636656571575777     
   5.4185012060411566     
  -12.117481036431322     
  -6.4559026865701687     
   9.2905309604183497     
   5.3276200982679223     
  -11.971271927788674     
  -6.4326432485946325     
   9.3169445995610438     
   5.2378355588095067     
  -11.828067127317066     
  -6.4093183354370362     
   9.3429120010964546     
   5.1491250553546291     
  -11.687782049400031     
  -6.3859290560242936     
   9.3684384804598011     
   5.0614666899841287     
  -11.550334279029329     
  -6.3624765061303048     
   9.3935292451419894     
   4.9748391828914080     
  -11.415645058880742     
  -6.3389617686420108     
   9.4181893977115934     
   4.8892218449498026     
  -11.283637896097316     
  -6.3153859138180435     
   9.4424239387257902     
   4.8045945607290745     
  -11.154239131390032     
  -6.2917499995402109     
   9.4662377695457209     
   4.7209377672436492     
  -11.027377829095009     
  -6.2680550715580798     
   9.4896356950476441     
   4.6382324335254363     
  -10.902985230282072     
  -6.2443021637268954     
   9.5126224262422046     
   4.5564600442983210     
  -10.780994967144588     
  -6.2204922982390594     
   9.5352025828080613     
   4.4756025820447363     
  -10.661343285714500     
  -6.1966264858493902     
   9.5573806955316787     
   4.3956425074018775     
  -10.543967933436784     
  -6.1727057260943887     
   9.5791612086699356     
   4.3165627479011022     
  -10.428809350106585     
  -6.1487310075056856     
   9.6005484822341263     
   4.2383466777753025     
  -10.315809631342168     
  -6.1247033078178896     
   9.6215467941924153     
   4.1609781055402362     
  -10.204912812115277     
  -6.1006235941710116     
   9.6421603426048890     
   4.0844412594493713     
  -10.096064826003284     
  -6.0764928233076407     
   9.6623932476866496     
   4.0087207732543471     
  -9.9892134983343173     
  -6.0523119417650522     
   9.6822495537998261     
   3.9338016720168394     
  -9.8843078185446931     
  -6.0280818860624121     
   9.7017332313883138     
   3.8596693633777539     
  -9.7812992091491768     
  -6.0038035828832204     
   9.7208481788450314     
   3.7863096193091352     
  -9.6801399059859872     
  -5.9794779492531731     
   9.7395982243183390     
   3.7137085700142403     
  -9.5807841323800513     
  -5.9551058927135667     
   9.7579871274659276     
   3.6418526890213898     
  -9.4831872391432004     
  -5.9306883114903961     
   9.7760185811503018     
   3.5707287847278160     
  -9.3873062651042805     
  -5.9062260946592762     
   9.7936962130814695     
   3.5003239877395336     
  -9.2930993507965542     
  -5.8817201223063265     
   9.8110235874073393     
   3.4306257426085596     
  -9.2005259884080726     
  -5.8571712656851354     
   9.8280042062581003     
   3.3616217976954985     
  -9.1095470061932549     
  -5.8325803873699265     
   9.8446415112402121     
   3.2933001951490493     
  -9.0201242671933546     
  -5.8079483414050479     
   9.8609388848859467     
   3.2256492631450993     
  -8.9322209236017898     
  -5.7832759734508903     
   9.8768996520593539     
   3.1586576062180853     
  -8.8458012121728586     
  -5.7585641209263470     
   9.8925270813177164     
   3.0923140971267893     
  -8.7608302224174857     
  -5.7338136131479178     
   9.9078243862366797     
   3.0266078704586579     
  -8.6772746520762460     
  -5.7090252714655527     
   9.9227947266892471     
   2.9615283105680872     
  -8.5951012302094938     
  -5.6841999093953453     
   9.9374412100940219     
   2.8970650513415164     
  -8.5142788005276344     
  -5.6593383327491456     
   9.9517668926232190     
   2.8332079603375586     
  -8.4347760955510704     
  -5.6344413397612119     
   9.9657747803731151     
   2.7699471396209256     
  -8.3565634579017818     
  -5.6095097212119605     
   9.9794678305063833     
   2.7072729136866625     
  -8.2796117061753645     
  -5.5845442605489168     
   9.9928489523553257     
   2.6451758258903473     
  -8.2038925435415617     
  -5.5595457340049377     
   10.005921008499588     
   2.5836466318137852     
  -8.1293787748060549     
  -5.5345149107137832     
   10.018686815806628     
   2.5226762910027398     
  -8.0560433706271457     
  -5.5094525528231255     
   10.031149146448442     
   2.4622559657230361     
  -7.9838608335338996     
  -5.4843594156050441     
   10.043310728886429     
   2.4023770094715320     
  -7.9128056254957819     
  -5.4592362475641067     
   10.055174248828308     
   2.3430309672803133     
  -7.8428534536471179     
  -5.4340837905430757     
   10.066742350162455     
   2.2842095663779602     
  -7.7739804283041209     
  -5.4089027798263238     
   10.078017635861313     
   2.2259047131656793     
  -7.7061634398686891     
  -5.3836939442410170     
   10.089002668862644     
   2.1681084873666636     
  -7.6393798911018980     
  -5.3584580062561251     
   10.099699972926519     
   2.1108131381833997     
  -7.5736078795339541     
  -5.3331956820793183     
   10.110112033469695     
   2.0540110790868948     
  -7.5088261902975724     
  -5.3079076817518089     
   10.120241298374062     
   1.9976948826596630     
  -7.4450138013266658     
  -5.2825947092411978     
   10.130090178778586     
   1.9418572791497128     
  -7.3821507897019183     
  -5.2572574625323627     
   10.139661049847026     
   1.8864911482269484     
  -7.3202173611174475     
  -5.2318966337164650     
   10.148956251512640     
   1.8315895180185677     
  -7.2591942677185655     
  -5.2065129090781062     
   10.157978089210214     
   1.7771455610106783     
  -7.1990630736196097     
  -5.1811069691806848     
   10.166728834582637     
   1.7231525879585312     
  -7.1398054139610361     
  -5.1556794889500130     
   10.175210726170917     
   1.6696040473538234     
  -7.0814037036411142     
  -5.1302311377562226     
   10.183425970088244     
   1.6164935195765149     
  -7.0238406349510223     
  -5.1047625794940146     
   10.191376740674221     
   1.5638147148143822     
  -6.9670995326953351     
  -5.0792744726612922     
   10.199065181132054     
   1.5115614683191683     
  -6.9111638025029114     
  -5.0537674704362194     
   10.206493404152353     
   1.4597277398003965     
  -6.8560177969538110     
  -5.0282422207527429     
   10.213663492517663     
   1.4083076063232429     
  -6.8016455640861944     
  -5.0026993663746211     
   10.220577499694953     
   1.3572952645925964     
  -6.7480324165577414     
  -4.9771395449679865     
   10.227237450410104     
   1.3066850214684131     
  -6.6951631086500756     
  -4.9515633891725006     
   10.233645341209160     
   1.2564712981535378     
  -6.6430235548200871     
  -4.9259715266711073     
   10.239803141008274     
   1.2066486214923868     
  -6.5915994525532478     
  -4.9003645802584437     
   10.245712791626001     
   1.1572116255982374     
  -6.5408773439125261     
  -4.8747431679079272     
   10.251376208303794     
   1.1081550455188935     
  -6.4908435086381724     
  -4.8491079028375630     
   10.256795280215600     
   1.0594737192041073     
  -6.4414852269904568     
  -4.8234593935744856     
   10.261971870963615     
   1.0111625800016788     
  -6.3927895069214316     
  -4.7977982440182876     
   10.266907819060370     
  0.96321665869976791     
  -6.3447440135301738     
  -4.7721250535031450     
   10.271604938403614     
  0.91563107859829163     
  -6.2973366908886339     
  -4.7464404168587810     
   10.276065018733652     
  0.86840105341662788     
  -6.2505553292547029     
  -4.7207449244702895     
   10.280289826088312     
  0.82152188844721652     
  -6.2043890151759031     
  -4.6950391623368448     
   10.284281103236513     
  0.77498897083339824     
  -6.1588256101690737     
  -4.6693237121293354     
   10.288040570110489     
  0.72879777875712914     
  -6.1138548964131152     
  -4.6435991512469252     
   10.291569924224968     
  0.68294386703403176     
  -6.0694653982258080     
  -4.6178660528725901     
   10.294870841083920     
  0.63742287654733709     
  -6.0256472656763327     
  -4.5921249860276410     
   10.297944974580426     
  0.59223052205476556     
  -5.9823893912518358     
  -4.5663765156252607     
   10.300793957389613     
  0.54736260162037575     
  -5.9396826964090481     
  -4.5406212025230692     
   10.303419401347158     
  0.50281498139730885     
  -5.8975163744233585     
  -4.5148596035747603     
   10.305822897822123     
  0.45858360858913266     
  -5.8558817582136351     
  -4.4890922716808044     
   10.308006018082104     
  0.41466449540253136     
  -5.8147685958126569     
  -4.4633197558382616     
   10.309970313647945     
  0.37105373093393540     
  -5.7741684886623137     
  -4.4375426011897066     
   10.311717316643451     
  0.32774746726896897     
  -5.7340718296827582     
  -4.4117613490712992     
   10.313248540132991     
  0.28474192854634728     
  -5.6944704986310315     
  -4.3859765370600154     
   10.314565478453872     
  0.24203339980661548     
  -5.6553551197992409     
  -4.3601886990200551     
   10.315669607544409     
  0.19961823640812018     
  -5.6167183018176665     
  -4.3343983651484406     
   10.316562385258290     
  0.15749284914448858     
  -5.5785508190316957     
  -4.3086060620198436     
   10.317245251676157     
  0.11565371800174989     
  -5.5408455426010725     
  -4.2828123126306279     
   10.317719629412242     
   7.4097376432242734E-002
  -5.5035939793762703     
  -4.2570176364421499     
   10.317986923907290     
   3.2820421586919758E-002
  -5.4667889343552165     
  -4.2312225494233244     
   10.318048523722705     
  -8.1804954207434898E-003
  -5.4304224697121377     
  -4.2054275640924645     
   10.317905800824294     
  -4.8908663943585465E-002
  -5.3944876795787753     
  -4.1796331895584240     
   10.317560110860583     
  -8.9367321540425426E-002
  -5.3589769606334556     
  -4.1538399315610466     
   10.317012793434870     
 -0.12955964874517728     
  -5.3238835988470505     
  -4.1280482925109458     
   10.316265172373665     
 -0.16948877573652929     
  -5.2892005778587592     
  -4.1022587715286196     
   10.315318555984147     
 -0.20915778007046915     
  -5.2549210165876996     
  -4.0764718644829250     
   10.314174237314734     
 -0.24856968769487781     
  -5.2210386990048541     
  -4.0506880640289165     
   10.312833494400653     
 -0.28772747793741338     
  -5.1875465973987982     
  -4.0249078596450669     
   10.311297590512266     
 -0.32663407741790529     
  -5.1544390862515099     
  -3.9991317376698814     
   10.309567774392308     
 -0.36529237056479075     
  -5.1217092098280386     
  -3.9733601813379225     
   10.307645280491801     
 -0.40370518963850194     
  -5.0893516129964373     
  -3.9475936708152477     
   10.305531329200864     
 -0.44187532673597441     
  -5.0573597212731300     
  -3.9218326832342827     
   10.303227127072411     
 -0.47980552464552373     
  -5.0257282599677398     
  -3.8960776927281353     
   10.300733867044309     
 -0.51749848659528097     
  -4.9944510316035267     
  -3.8703291704643625     
   10.298052728654490     
 -0.55495686933230837     
  -4.9635229351675472     
  -3.8445875846782060     
   10.295184878252794     
 -0.59218329134606407     
  -4.9329379520217405     
  -3.8188534007052999     
   10.292131469209464     
 -0.62918032598622808     
  -4.9026913145385143     
  -3.7931270810138660     
   10.288893642117385     
 -0.66595051084526613     
  -4.8727771671594571     
  -3.7674090852364079     
   10.285472524991274     
 -0.70249633959896285     
  -4.8431908678419990     
  -3.7416998702009101     
   10.281869233464507     
 -0.73882027110777715     
  -4.8139269443692401     
  -3.7159998899615512     
   10.278084870978761     
 -0.77492472319054717     
  -4.7849808308925956     
  -3.6903095958289502     
   10.274120528972229     
 -0.81081207942224087     
  -4.7563472478667110     
  -3.6646294363999412     
   10.269977287064220     
 -0.84648468378124209     
  -4.7280219194309918     
  -3.6389598575868973     
   10.265656213234324     
 -0.88194484817697383     
  -4.6999996057964148     
  -3.6133013026466059     
   10.261158364000831     
 -0.91719484522044770     
  -4.6722764077393615     
  -3.5876542122087058     
   10.256484784592084     
 -0.95223691827849222     
  -4.6448470710968728     
  -3.5620190243036998     
   10.251636509118109     
 -0.98707327131171951     
  -4.6177079772022998     
  -3.5363961743905379     
   10.246614560736978     
  -1.0217060811407359     
  -4.5908540700163201     
  -3.5107860953837968     
   10.241419951817461     
  -1.0561374866658593     
  -4.5642817097081601     
  -3.4851892176804471     
   10.236053684102075     
  -1.0903695994886697     
  -4.5379864214173251     
  -3.4596059691862271     
   10.230516748859230     
  -1.1244044976492988     
  -4.5119640624832495     
  -3.4340367753416272     
   10.224810127044812     
  -1.1582442281179239     
  -4.4862110369021728     
  -3.4084820591474889     
   10.218934789447280     
  -1.1918908108946895     
  -4.4607228098977627     
  -3.3829422411902321     
   10.212891696840121     
  -1.2253462319689237     
  -4.4354962362343873     
  -3.3574177396667109     
   10.206681800125846     
  -1.2586124537406809     
  -4.4105268015717103     
  -3.3319089704087128     
   10.200306040479614     
  -1.2916914047524695     
  -4.3858114662117353     
  -3.3064163469070982     
   10.193765349490860     
  -1.3245849907490568     
  -4.3613460389079979     
  -3.2809402803355945     
   10.187060649298886     
  -1.3572950860408675     
  -4.3371273937103529     
  -3.2554811795742511     
   10.180192852730048     
  -1.3898235414936944     
  -4.3131515829774374     
  -3.2300394512325532     
   10.173162863430399     
  -1.4221721783660259     
  -4.2894156484574646     
  -3.2046154996722120     
   10.165971575995162     
  -1.4543427957294561     
  -4.2659156643206311     
  -3.1792097270296291     
   10.158619876097807     
  -1.4863371632118616     
  -4.2426489008245323     
  -3.1538225332380443     
   10.151108640614858     
  -1.5181570299680449     
  -4.2196114342066071     
  -3.1284543160493725     
   10.143438737750627     
  -1.5498041157245952     
  -4.1968007811152406     
  -3.1031054710557320     
   10.135611027157358     
  -1.5812801215829588     
  -4.1742130817607057     
  -3.0777763917106773     
   10.127626360054160     
  -1.6125867196961650     
  -4.1518458623840182     
  -3.0524674693501321     
   10.119485579345760     
  -1.6437255636640444     
  -4.1296956138940404     
  -3.0271790932130340     
   10.111189519734678     
  -1.6746982807682504     
  -4.1077597049633310     
  -3.0019116504616981     
   10.102739007836369     
  -1.7055064785554748     
  -4.0860349003927379     
  -2.9766655262018928     
   10.094134862289209     
  -1.7361517403084210     
  -4.0645186582985087     
  -2.9514411035026513     
   10.085377893862825     
  -1.7666356302456592     
  -4.0432077638092823     
  -2.9262387634158040     
   10.076468905566024     
  -1.7969596884742294     
  -4.0220998456320851     
  -2.9010588849952526     
   10.067408692751547     
  -1.8271254373164694     
  -4.0011917535892803     
  -2.8759018453159775     
   10.058198043219585     
  -1.8571343754683898     
  -3.9804812270362215     
  -2.8507680194927949     
   10.048837737319237     
  -1.8869879846711608     
  -3.9599653043044425     
  -2.8256577806988594     
   10.039328548046425     
  -1.9166877244534435     
  -3.9396414599118557     
  -2.8005715001839184     
   10.029671241146785     
  -1.9462350354027831     
  -3.9195073832154872     
  -2.7755095472923261     
   10.019866575206336     
  -1.9756313407768986     
  -3.8995601208269712     
  -2.7504722894808165     
   10.009915301750185     
  -2.0048780416831016     
  -3.8797977517858788     
  -2.7254600923360419     
   9.9998181653339238     
  -2.0339765248214952     
  -3.8602172996052615     
  -2.7004733195918820     
   9.9895759036354494     
  -2.0629281545685352     
  -3.8408169308334390     
  -2.6755123331465245     
   9.9791892475451522     
  -2.0917342815497855     
  -3.8215937396671067     
  -2.6505774930793229     
   9.9686589212547858     
  -2.1203962345972895     
  -3.8025460340036434     
  -2.6256691576674345     
   9.9579856423436617     
  -2.1489153298523158     
  -3.7836709253725522     
  -2.6007876834022445     
   9.9471701218645485     
  -2.1772928617926111     
  -3.7649667684915760     
  -2.5759334250055756     
   9.9362130644286761     
  -2.2055301125562972     
  -3.7464308923405043     
  -2.5511067354456896     
   9.9251151682866645     
  -2.2336283442488516     
  -3.7280615365064569     
  -2.5263079659530865     
   9.9138771254116094     
  -2.2615888057726492     
  -3.7098562119341181     
  -2.5015374660360963     
   9.9024996215787731     
  -2.2894127273621558     
  -3.6918132577307703     
  -2.4767955834962780     
   9.8909833364433801     
  -2.3171013267951359     
  -3.6739301445241552     
  -2.4520826644436200     
   9.8793289436191944     
  -2.3446558028790676     
  -3.6562053587163468     
  -2.4273990533115493     
   9.8675371107543235     
  -2.3720773430694400     
  -3.6386364172258427     
  -2.4027450928717511     
   9.8556084996061522     
  -2.3993671161986345     
  -3.6212218761636157     
  -2.3781211242488043     
   9.8435437661149816     
  -2.4265262802698606     
  -3.6039592911180365     
  -2.3535274869346319     
   9.8313435604769239     
  -2.4535559749532467     
  -3.5868473107157559     
  -2.3289645188027728     
   9.8190085272150824     
  -2.4804573297836141     
  -3.5698835348539300     
  -2.3044325561224759     
   9.8065393052498848     
  -2.5072314562950195     
  -3.5530666837522022     
  -2.2799319335726205     
   9.7939365279680892     
  -2.5338794564231604     
  -3.5363943958264326     
  -2.2554629842554648     
   9.7812008232910514     
  -2.5604024143918593     
  -3.5198654231287514     
  -2.2310260397102248     
   9.7683328137424095     
  -2.5868014050653243     
  -3.5034776478281096     
  -2.2066214299264892     
   9.7553331165111867     
  -2.6130774874240346     
  -3.4872294641004582     
  -2.1822494833574675     
   9.7422023435216136     
  -2.6392317084047887     
  -3.4711193523470150     
  -2.1579105269330814     
   9.7289411014917331     
  -2.6652651035473909     
  -3.4551452874624111     
  -2.1336048860728938     
   9.7155499919998558     
  -2.6911786932033595     
  -3.4393060736327485     
  -2.1093328846988846     
   9.7020296115449600     
  -2.7169734887556043     
  -3.4235996212330297     
  -2.0850948452480704     
   9.6883805516082830     
  -2.7426504859148526     
  -3.4080248582693713     
  -2.0608910886849756     
   9.6746033987126161     
  -2.7682106723518727     
  -3.3925796594187148     
  -2.0367219345139529     
   9.6606987344822421     
  -2.7936550197975132     
  -3.3772630884728203     
  -2.0125877007913573     
   9.6466671357003460     
  -2.8189844929610590     
  -3.3620730069166549     
  -1.9884887041375776     
   9.6325091743666604     
  -2.8442000405129346     
  -3.3470085262649545     
  -1.9644252597489229     
   9.6182254177542283     
  -2.8693026044599210     
  -3.3320676113939860     
  -1.9403976814093711     
   9.6038164284642153     
  -2.8942931115453767     
  -3.3172493419805256     
  -1.9164062815021792     
   9.5892827644813270     
  -2.9191724816102300     
  -3.3025517892853475     
  -1.8924513710213571     
   9.5746249792272256     
  -2.9439416200298707     
  -3.2879740403165583     
  -1.8685332595830091     
   9.5598436216138207     
  -2.9686014253322446     
  -3.2735141980272742     
  -1.8446522554365417     
   9.5449392360959475     
  -2.9931527818174493     
  -3.2591714600365389     
  -1.8208086654757427     
   9.5299123627219835     
  -3.0175965677677228     
  -3.2449438769394905     
  -1.7970027952497338     
   9.5147635371854520     
  -3.0419336468447700     
  -3.2308307508605494     
  -1.7732349489737940     
   9.4994932908746499     
  -3.0661648774762233     
  -3.2168301600875506     
  -1.7495054295400623     
   9.4841021509217676     
  -3.0902911036768805     
  -3.2029414077581437     
  -1.7258145385281158     
   9.4685906402519873     
  -3.1143131642350661     
  -3.1891626793973211     
  -1.7021625762154287     
   9.4529592776305726     
  -3.1382318843305468     
  -3.1754932349996388     
  -1.6785498415877116     
   9.4372085777107646     
  -3.1620480835930431     
  -3.1619313936367792     
  -1.6549766323491346     
   9.4213390510791690     
  -3.1857625690453197     
  -3.1484762968689632     
  -1.6314432449324359     
   9.4053512043033756     
  -3.2093761412718367     
  -3.1351265767318948     
  -1.6079499745089136     
   9.3892455399737038     
  -3.2328895905973249     
  -3.1218809715712394     
  -1.5844971149983103     
   9.3730225567524990     
  -3.2563036978841100     
  -3.1087386504806909     
  -1.5610849590785827     
   9.3566827494133822     
  -3.2796192377627147     
  -3.0956980150849307     
  -1.5377137981955662     
   9.3402266088867858     
  -3.3028369728758520     
  -3.0827584130559185     
  -1.5143839225725304     
   9.3236546223021612     
  -3.3259576609737711     
  -3.0699182665565772     
  -1.4910956212196285     
   9.3069672730297945     
  -3.3489820479729460     
  -3.0571769537959468     
  -1.4678491819432442     
   9.2901650407220462     
  -3.3719108751264151     
  -3.0445329074420622     
  -1.4446448913552348     
   9.2732484013543992     
  -3.3947448719322311     
  -3.0319855641691023     
  -1.4214830348820733     
   9.2562178272654112     
  -3.4174847636634986     
  -3.0195333649514402     
  -1.3983638967738909     
   9.2390737871964994     
  -3.4401312639006352     
  -3.0071757872159850     
  -1.3752877601134212     
   9.2218167463309868     
  -3.4626850823047546     
  -2.9949112938868456     
  -1.3522549068248466     
   9.2044471663327023     
  -3.4851469170089064     
  -2.9827394089188632     
  -1.3292656176825499     
   9.1869655053837409     
  -3.5075174625757972     
  -2.9706585969265324     
  -1.3063201723197717     
   9.1693722182221702     
  -3.5297974020527469     
  -2.9586684183861420     
  -1.2834188492371736     
   9.1516677561790605     
  -3.5519874151906423     
  -2.9467673976157225     
  -1.2605619258113110     
   9.1338525672144026     
  -3.5740881706727610     
  -2.9349550658887851     
  -1.2377496783030151     
   9.1159270959535537     
  -3.5961003336669264     
  -2.9232300012181902     
  -1.2149823818656849     
   9.0978917837226962     
  -3.6180245586760633     
  -2.9115917812243719     
  -1.1922603105534919     
   9.0797470685834174     
  -3.6398614970352456     
  -2.9000389807365186     
  -1.1695837373294984     
   9.0614933853673527     
  -3.6616117893907703     
  -2.8885712048697783     
  -1.1469529340736893     
   9.0431311657103084     
  -3.6832760734272929     
  -2.8771870617773532     
  -1.1243681715909197     
   9.0246608380857616     
  -3.7048549763906236     
  -2.8658861825132833     
  -1.1018297196187798     
   9.0060828278378882     
  -3.7263491227594727     
  -2.8546672044198704     
  -1.0793378468353769     
   8.9873975572140061     
  -3.7477591267926220     
  -2.8435297068040093     
  -1.0568928208670365     
   8.9686054453980422     
  -3.7690855995936516     
  -2.8324725929822208     
  -1.0344949082959236     
   8.9497069085389551     
  -3.7903291440410181     
  -2.8214950139097597     
  -1.0121443746675856     
   8.9307023597872384     
  -3.8114903566453417     
  -2.8105964125969929     
 -0.98984148449841591     
   8.9115922093212756     
  -3.8325698297398185     
  -2.7997755979760859     
 -0.96758650128304180     
   8.8923768643801147     
  -3.8535681467246397     
  -2.7890321860000773     
 -0.94537968750163692     
   8.8730567292930047     
  -3.8744858881196400     
  -2.7783649655288372     
 -0.92322130462715724     
   8.8536322055093031     
  -3.8953236253611068     
  -2.7677735982112019     
 -0.90111161313250543     
   8.8341036916275311     
  -3.9160819273476903     
  -2.7572568548577512     
 -0.87905087249762037     
   8.8144715834247638     
  -3.9367613537591239     
  -2.7468144719395102     
 -0.85703934121649605     
   8.7947362738846184     
  -3.9573624622986698     
  -2.7364451831707806     
 -0.83507727680412935     
   8.7748981532259407     
  -3.9778858011724512     
  -2.7261487806753997     
 -0.81316493580339699     
   8.7549576089304413     
  -3.9983319170275164     
  -2.7159240141662528     
 -0.79130257379186453     
   8.7349150257700376     
  -4.0187013471337636     
  -2.7057706754913058     
 -0.76949044538852629     
   8.7147707858342045     
  -4.0389946271999477     
  -2.6956875588672258     
 -0.74772880426047839     
   8.6945252685564753     
  -4.0592122838914531     
  -2.6856744452396737     
 -0.72601790312952519     
   8.6741788507411695     
  -4.0793548422307495     
  -2.6757301802286464     
 -0.70435799377871977     
   8.6537319065891367     
  -4.0994228185824646     
  -2.6658545333843833     
 -0.68274932705884062     
   8.6331848077237243     
  -4.1194167275828475     
  -2.6560463825917422     
 -0.66119215289480293     
   8.6125379232161343     
  -4.1393370754522856     
  -2.6463055181552018     
 -0.63968672029200835     
   8.5917916196104080     
  -4.1591843668384492     
  -2.6366308189176126     
 -0.61823327734263112     
   8.5709462609483609     
  -4.1789590979803322     
  -2.6270221060198500     
 -0.59683207123184345     
   8.5500022087939715     
  -4.1986617637754806     
  -2.6174782715643836     
 -0.57548334824397962     
   8.5289598222575034     
  -4.2182928508122135     
  -2.6079991485966958     
 -0.55418735376864059     
   8.5078194580194051     
  -4.2378528444266887     
  -2.5985836629879810     
 -0.53294433230673899     
   8.4865814703535900     
  -4.2573422218990995     
  -2.5892315860657096     
 -0.51175452747648587     
   8.4652462111518574     
  -4.2767614587945912     
  -2.5799420821778991     
 -0.49061818201931917     
   8.4438140299438444     
  -4.2961110244109255     
  -2.5707145261183522     
 -0.46953553780577612     
   8.4222852739244232     
  -4.3153913833568129     
  -2.5615485923976435     
 -0.44850683584130824     
   8.4006602879715331     
  -4.3346029977997951     
  -2.5524432795897964     
 -0.42753231627204141     
   8.3789394146710414     
  -4.3537463223967192     
  -2.5433984814796071     
 -0.40661221839048051     
   8.3571229943375300     
  -4.3728218110078156     
  -2.5344131394456095     
 -0.38574678064116030     
   8.3352113650361250     
  -4.3918299095536586     
  -2.5254871712017217     
 -0.36493624062624219     
   8.3132048626038983     
  -4.4107710633376707     
  -2.5166195495215455     
 -0.34418083511105829     
   8.2911038206706564     
  -4.4296457099590825     
  -2.5078101793181240     
 -0.32348080002960339     
   8.2689085706799990     
  -4.4484542863039689     
  -2.4990580651098915     
 -0.30283637048997458     
   8.2466194419097576     
  -4.4671972217922935     
  -2.4903631243956426     
 -0.28224778077976065     
   8.2242367614922145     
  -4.4858749452252598     
  -2.4817243640143576     
 -0.26171526437138048     
   8.2017608544342622     
  -4.5044878779553681     
  -2.4731417247877725     
 -0.24123905392737194     
   8.1791920436371459     
  -4.5230364408912758     
  -2.4646142165688154     
 -0.22081938130563131     
   8.1565306499161281     
  -4.5415210475155430     
  -2.4561418218221744     
 -0.20045647756460436     
   8.1337769920193921     
  -4.5599421111792084     
  -2.4477234530050009     
 -0.18015057296842923     
   8.1109313866487511     
  -4.5783000370767466     
  -2.4393595081651029     
 -0.15990189699203183     
   8.0879941484725908     
  -4.5965952333879843     
  -2.4310474166801095     
 -0.13971067832617445     
   8.0649655901665867     
  -4.6148280890130859     
  -2.4227931615437530     
 -0.11957714488245789     
   8.0418460223497430     
  -4.6329990377246633     
  -2.4145733850614244     
  -9.9501523798277994E-002
   8.0186357539101483     
  -4.6511083381126248     
  -2.4064717074679347     
  -7.9484041441736680E-002
   7.9953350908750718     
  -4.6691568759186337     
  -2.3981750718464645     
  -5.9524923416508529E-002
   7.9719443407128807     
  -4.6871431889574824     
  -2.3908483339647524     
  -3.9624394566662953E-002
   7.9484637963618319     
  -4.7050745514622179     
  -2.3801432504129476     
  -1.9782678981442842E-002
   7.9248937959185755     
  -4.7229256258403147     
  -2.3822842671232864     
   0.0000000000000000     
   7.9012344999593651     
  -4.7407927578437397     
  -2.3822842671232864     


==> anc/PnsM/DATPnsM.f <==
      SUBROUTINE DATPnsM
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsM
      CHARACTER*80 STAR
      COMMON/PnsM/ PnsM(6,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsM00.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsM(1,IX,1)
          A(IX)=PnsM(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(1,IX,2)=B(IX)
          PnsM(1,IX,3)=C(IX)
          PnsM(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='PnsM10.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(2,IX,1)
          A(IX)=PnsM(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(2,IX,2)=B(IX)
          PnsM(2,IX,3)=C(IX)
          PnsM(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsM11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsM(3,IX,1)
          A(IX)=PnsM(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(3,IX,2)=B(IX)
          PnsM(3,IX,3)=C(IX)
          PnsM(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsM20.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(4,IX,1)
          A(IX)=PnsM(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(4,IX,2)=B(IX)
          PnsM(4,IX,3)=C(IX)
          PnsM(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsM21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(5,IX,1)
          A(IX)=PnsM(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(5,IX,2)=B(IX)
          PnsM(5,IX,3)=C(IX)
          PnsM(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsM22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsM(6,IX,1)
          A(IX)=PnsM(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsM(6,IX,2)=B(IX)
          PnsM(6,IX,3)=C(IX)
          PnsM(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsM.dat',STATUS='NEW')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsM(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/PnsM/DELPnsM.f <==
      REAL*8 FUNCTION DELPnsM(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.GT.3) STOP
101   CONTINUE
*
      G = 4.0D0
      GOTO 200
102   CONTINUE
      w(1)=14 - 1.D0/3.D0*NF
      w(1)=z2*w(1)
      w(1)=8.D0/3.D0*w(1) - 16.D0/3.D0*z3 + 14 - 1.D0/9.D0*NF
*
      G = as*w(1)
      GOTO 200
103   CONTINUE
      w(1)= - 314 + 5.D0/3.D0*NF
      w(1)=NF*w(1)
      w(2)= - 2686 + 259.D0/3.D0*NF
      w(2)=z2*w(2)
      w(1)=1.D0/45.D0*w(2) + 328 + 1.D0/27.D0*w(1)
      w(1)=z2*w(1)
      w(2)=88 - 17.D0/12.D0*NF
      w(2)=NF*w(2)
      w(2)=4960*z5 - 8549.D0/3.D0 + w(2)
      w(3)=14 - NF
      w(3)=NF*w(3)
      w(3)=64*z2 - 2752 + w(3)
      w(3)=z3*w(3)
      w(1)=4.D0/27.D0*w(3) + 1.D0/9.D0*w(2) + 4*w(1)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPnsM = G
*
      RETURN
      END


==> anc/PnsM/GRPnsM.f <==
      REAL*8 FUNCTION GRPnsM(IO,X,AS,NF)
*     ----------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 PnsM
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsM/  PnsM(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsM'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsM'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + PnsM(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + PnsM(2,I1,K)*DX**(K-1)
      T3  = T3   + PnsM(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + PnsM(4,I1,K)*DX**(K-1)
      T5  = T5   + PnsM(5,I1,K)*DX**(K-1)
      T6  = T6   + PnsM(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPnsM= G/as
*
      RETURN
      END


==> anc/PnsM/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/PnsM/LXPnsM.f <==
      REAL*8 FUNCTION LXPnsM(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXPnsM.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXPnsM.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 256.D0/9.D0*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=134 - 5.D0/3.D0*NF
      w(2)=1.D0/9.D0*w(2) - 4*z2
*
      G = 256.D0/3.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPnsM = G
*
      RETURN
      END


==> anc/PnsM/PLUPnsM.f <==
      REAL*8 FUNCTION PLUPnsM(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
*
      G = 16.D0/3.D0*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=134 - 5.D0/3.D0*NF
      w(2)=1.D0/9.D0*w(2) - 4*z2
*
      G = 8*AS*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=1.D0/9.D0*NF
      w(3)= - w(2) - 52*z3 - 319.D0/3.D0 + 40*z2
      w(2)=w(3)*w(2)
      w(3)= - 67.D0/3.D0 + 33.D0/5.D0*z2
      w(3)=z2*w(3)
      w(3)=44*z3 + 245 + 8*w(3)
      w(2)=2*w(3) + w(2)
*
      G = 4*as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPnsM = G
*
      RETURN
      END


==> anc/PnsM/PMAIN6.f <==
      PROGRAM PMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsM,LXPnsM,GRPnsM,DELPnsM,PLUPnsM
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsM
      COMMON/PnsM/ PnsM(6,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 1
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      TEST1=4.0D0
      TEST2=10.9661812215945147216803511890129278074D0
      TEST3=33.930069816013876661428945765330863286D0
*
      TEST4=5.93251761216166110493140526510938079347D0
      TEST5=11.77097805961679151428601163023287277006D0
      TEST6=33.57404038186050414123096197084862472547D0
*
      TEST7=-2.936D0
      TEST8=-0.56496392321607528323188618526558551771D0
      TEST9=-4.63904095491213170011655441560350501851D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsM
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsM.dat',STATUS='OLD')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsM(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT1 = DELPnsM(IO,X,as,NF)
      TT2 = PLUPnsM(IO,X,as,NF)
      TT3 = SXPnsM(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPnsM(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPnsM(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPnsM.f' 
      include 'SXPnsM.f'
      include 'LXPnsM.f'
      include 'GRPnsM.f' 
      include 'DELPnsM.f' 
      include 'PLUPnsM.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/PnsM/PnsM.dat <==
  -2.6666666666666665     
  -2.6666666071366887     
 -0.10929316228690052     
   49834.532296342673     
  -2.6666693333333331     
  -2.6666666762194162     
   4.0210434602127511E-002
   223451.21922454212     
  -2.6666695503537516     
  -2.6666666652347084     
   9.4765596259401619E-002
  -705497.17161940527     
  -2.6666697850358676     
  -2.6666666649471340     
  -9.1497919212978493E-002
   456441.37989503803     
  -2.6666700388170383     
  -2.6666666699605885     
   3.8817836884452159E-002
  -103795.06719946791     
  -2.6666703132515948     
  -2.6666666652687767     
   6.7722645113815014E-003
  -80266.255996336098     
  -2.6666706100203643     
  -2.6666666667437418     
  -2.0025818283010734E-002
   91232.242477505744     
  -2.6666709309409651     
  -2.6666666675998227     
   1.2912276025263261E-002
  -31642.056806141605     
  -2.6666712779789368     
  -2.6666666658467260     
   5.5865640831143462E-004
   3295.9288517551549     
  -2.6666716532597805     
  -2.6666666654936582     
   1.9501677392352516E-003
  -23170.090149083531     
  -2.6666720590819764     
  -2.6666666665099337     
  -8.6281362345524467E-003
   15418.743591346145     
  -2.6666724979310610     
  -2.6666666680970246     
  -1.0158220369030115E-003
   8954.5922376723793     
  -2.6666729724948501     
  -2.6666666676077959     
   3.7648938361912907E-003
   3446.4868733885723     
  -2.6666734856799010     
  -2.6666666657758098     
   5.7546650703596677E-003
  -23934.218740400702     
  -2.6666740406293146     
  -2.6666666664902872     
  -9.1879006705797260E-003
   26602.932156285537     
  -2.6666746407419861     
  -2.6666666665837808     
   8.7724505992298613E-003
  -23391.441840544143     
  -2.6666752896934209     
  -2.6666666664700109     
  -8.3049478689312776E-003
   17322.714607719870     
  -2.6666759914582481     
  -2.6666666672420920     
   5.3710829270477677E-003
  -7686.7795113122493     
  -2.6666767503345610     
  -2.6666666660526426     
  -1.1913963290943672E-003
   1568.1044482220568     
  -2.6666775709702444     
  -2.6666666663404071     
   2.5630144483136349E-004
  -1519.6176774130165     
  -2.6666784583914400     
  -2.6666666666746894     
  -1.2608071085363718E-003
   2098.9337979811048     
  -2.6666794180333304     
  -2.6666666667666754     
   1.0051957887285249E-003
  -2347.2431136150476     
  -2.6666804557734274     
  -2.6666666670507237     
  -1.7351110445697096E-003
   2390.9408150555391     
  -2.6666815779675708     
  -2.6666666672408241     
   1.2833762069715926E-003
  -10.027925004595474     
  -2.6666827914888547     
  -2.6666666660790006     
   1.2696859689917646E-003
  -2245.1659838624551     
  -2.6666841037697244     
  -2.6666666664604821     
  -2.0448884481236917E-003
   1755.1707913528930     
  -2.6666855228474984     
  -2.6666666671457437     
   7.5717589341653445E-004
  -513.84580472470486     
  -2.6666870574135917     
  -2.6666666667847818     
  -1.2992074927176605E-004
   506.90630410237134     
  -2.6666887168667506     
  -2.6666666663575800     
   8.1641492677971537E-004
  -956.47159650547815     
  -2.6666905113706161     
  -2.6666666665581906     
  -1.1145260478491804E-003
   926.66553813370672     
  -2.6666924519159743     
  -2.6666666667081240     
   9.0849002417834040E-004
  -786.80114843516844     
  -2.6666945503880690     
  -2.6666666667399830     
  -9.4897526183056386E-004
   725.25130255621059     
  -2.6666968196393985     
  -2.6666666667795114     
   9.0252440579793132E-004
  -539.17807096339288     
  -2.6666992735684296     
  -2.6666666664882088     
  -5.8596840576858190E-004
   313.10192837431651     
  -2.6667019272047252     
  -2.6666666667242707     
   3.4874756572104678E-004
  -168.61931474271046     
  -2.6667047968009925     
  -2.6666666665594745     
  -1.9560546000196727E-004
   51.209200580588529     
  -2.6667078999326281     
  -2.6666666668066838     
  -1.6832958352610270E-005
   62.972659224236587     
  -2.6667112556053607     
  -2.6666666665498941     
   2.2089713153044743E-004
  -122.61101537353458     
  -2.6667148843716553     
  -2.6666666666298382     
  -2.7964542842584680E-004
   113.25544245493772     
  -2.6667188084565923     
  -2.6666666667171204     
   2.2033154429068608E-004
  -91.523927406046155     
  -2.6667230518939866     
  -2.6666666667111687     
  -2.1659151875799330E-004
   89.987368854543249     
  -2.6667276406735905     
  -2.6666666666571950     
   2.4795720937043769E-004
  -87.803998410479522     
  -2.6667326029002694     
  -2.6666666666464987     
  -2.4220905201464401E-004
   77.191231814100277     
  -2.6667379689661397     
  -2.6666666666835814     
   2.2378083679927321E-004
  -65.274169025826765     
  -2.6667437717367064     
  -2.6666666666369179     
  -2.0233656836544678E-004
   49.454432486699943     
  -2.6667500467521594     
  -2.6666666667676457     
   1.4678167569607121E-004
  -27.129169534747717     
  -2.6667568324450408     
  -2.6666666665476320     
  -6.0319813474623460E-005
   9.6129306157572643     
  -2.6667641703756373     
  -2.6666666666612318     
   1.9036581424303731E-005
  -7.3033808179979296     
  -2.6667721054865212     
  -2.6666666667419441     
  -4.6160697271292054E-005
   12.362533099420231     
  -2.6667806863778112     
  -2.6666666666549972     
   7.3181049393500482E-005
  -11.859399224664807     
  -2.6667899656048313     
  -2.6666666665764938     
  -5.0620765555791916E-005
   6.1810333806493567     
  -2.6667999999999998     
  -2.6666666666948964     
   1.9155032371783113E-005
  -2.9051240899278326     
  -2.6668108510209065     
  -2.6666666666833154     
  -1.6308975144146042E-005
   2.9193258201258123     
  -2.6668225851267238     
  -2.6666666666572669     
   2.2228662704759986E-005
  -3.3649842056447499     
  -2.6668352741852472     
  -2.6666666666742946     
  -2.5807129001433154E-005
   3.2959479965410674     
  -2.6668489959130661     
  -2.6666666666780761     
   2.5072234975497413E-005
  -2.8409823067486277     
  -2.6668638343515503     
  -2.6666666666629451     
  -2.2352973867636147E-005
   1.9898900548784211     
  -2.6668798803815816     
  -2.6666666667158059     
   1.3568091158712583E-005
 -0.76888518178568455     
  -2.6668972322801676     
  -2.6666666666368970     
  -1.4412287522604054E-006
  -4.9859520948105265E-002
  -2.6669159963223610     
  -2.6666666666645855     
  -2.4937406764297575E-006
  0.28104059514385266     
  -2.6669362874321605     
  -2.6666666666537200     
   3.9217130945247457E-006
 -0.40316086862976475     
  -2.6669582298863848     
  -2.6666666666710710     
  -6.0304181735817029E-006
  0.35543552550519480     
  -2.6669819580758309     
  -2.6666666666939638     
   3.4576534970385075E-006
  -2.8290096253783835E-002
  -2.6670076173283750     
  -2.6666666666352810     
   2.6410129322321655E-006
 -0.28885797943173064     
  -2.6670353647990623     
  -2.6666666666741441     
  -6.3759501745846877E-006
  0.38136000029148381     
  -2.6670653704326344     
  -2.6666666666727781     
   6.4973668065124769E-006
 -0.29353630936678848     
  -2.6670978180043847     
  -2.6666666666450398     
  -4.2177412105601840E-006
  0.12075231566463825     
  -2.6671329062457314     
  -2.6666666666933154     
   5.4886848402955147E-007
   3.0022640022765518E-002
  -2.6671708500613813     
  -2.6666666666594603     
   1.8304386921646505E-006
  -6.1978489908788570E-002
  -2.6672118818455575     
  -2.6666666666471524     
  -1.0305353320454331E-006
   2.4794738275476505E-003
  -2.6672562529053434     
  -2.6666666666793875     
  -9.0676634042552312E-007
   3.6680131622565428E-002
  -2.6673042349998601     
  -2.6666666666763921     
   1.0732218947617596E-006
  -1.8440013442076495E-002
  -2.6673561220047071     
  -2.6666666666555714     
  -3.1748054421897568E-009
  -1.2092153904204461E-002
  -2.6674122317118618     
  -2.6666666666717660     
  -7.6647292168327894E-007
   2.0881639524760503E-002
  -2.6674729077760575     
  -2.6666666666742129     
   6.5891974116543844E-007
  -1.2684728930310562E-002
  -2.6675385218195613     
  -2.6666666666648262     
  -2.7741365918567617E-007
   6.2757539075805058E-003
  -2.6676094757082489     
  -2.6666666666662597     
   2.2353662802706837E-007
  -5.1595222235689105E-003
  -2.6676862040129081     
  -2.6666666666662104     
  -2.2182993917258070E-007
   3.9037808182209909E-003
  -2.6677691766708524     
  -2.6666666666686769     
   1.4256551516190407E-007
   1.8749232689089623E-004
  -2.6678589018641419     
  -2.6666666666584460     
   1.6149114859131628E-007
  -4.7236984400510166E-003
  -2.6679559291320429     
  -2.6666666666654555     
  -3.5412734969019101E-007
   4.5725263104119274E-003
  -2.6680608527367884     
  -2.6666666666720857     
   1.8560933650075294E-007
  -1.8155128810110816E-003
  -2.6681743153032489     
  -2.6666666666661514     
  -4.6132508285988574E-008
   9.9673722769769244E-004
  -2.6682970117548153     
  -2.6666666666640664     
   9.1450627819474637E-008
  -1.4448623549242134E-003
  -2.6684296935695899     
  -2.6666666666656966     
  -1.2421970145061460E-007
   1.4966036735161222E-003
  -2.6685731733829603     
  -2.6666666666660661     
   1.1735426628545658E-007
  -1.5015809361400541E-003
  -2.6687283299647397     
  -2.6666666666676599     
  -1.4474841969603191E-007
   1.2851118660955482E-003
  -2.6688961136013649     
  -2.6666666666706123     
   9.7824915462646008E-008
  -3.6153435799012528E-004
  -2.6690775519161059     
  -2.6666666666623215     
   2.4029207748609320E-008
  -5.1077832410694759E-004
  -2.6692737561629456     
  -2.6666666666670809     
  -8.8714778182938880E-008
   5.2375941607837580E-004
  -2.6694859280326693     
  -2.6666666666712509     
   3.6303113235930847E-008
   5.3900909663524129E-005
  -2.6697153670128491     
  -2.6666666666638066     
   5.0215954197882934E-008
  -3.4310978859786536E-004
  -2.6699634783468089     
  -2.6666666666633732     
  -4.5554651563943662E-008
   1.0979598504402659E-004
  -2.6702317816403092     
  -2.6666666666692054     
  -1.2413699113477362E-008
   1.3372565648589018E-004
  -2.6705219201686630     
  -2.6666666666671577     
   3.1235136709442171E-008
  -1.5155883354546490E-004
  -2.6708356709412939     
  -2.6666666666661016     
  -2.2260527055008505E-008
   8.6441729304547127E-005
  -2.6711749555853750     
  -2.6666666666675685     
   1.0733868225931090E-008
  -2.9273319014727421E-005
  -2.6715418521152028     
  -2.6666666666662771     
  -1.3489458324952977E-009
   9.3695815254966610E-006
  -2.6719386076593987     
  -2.6666666666660563     
   2.8331667616715270E-009
  -1.0372145555726958E-005
  -2.6723676522238815     
  -2.6666666666659502     
  -2.1732099951274949E-009
  -4.5893657011960623E-006
  -2.6728316135749077     
  -2.6666666666671230     
  -4.5686593450930389E-009
   9.3922708482231771E-006
  -2.6733333333333333     
  -2.6666666666678447     
   7.3266449857325967E-010
  -1.1441708443578660E-007
  -2.6800000000000002     
  -2.6666666666663268     
  -1.2546363469513983E-010
   1.4304478477153270E-008
  -2.6866666666666665     
  -2.6666666666666861     
  -1.8180046116490320E-011
   5.6891448709353434E-010
  -2.6933333333333334     
  -2.6666666666667660     
  -1.3913187463288812E-011
   1.1699464457724579E-008
  -2.7000000000000002     
  -2.6666666666666163     
   7.3832795969645551E-011
  -1.9229279981891901E-008
  -2.7066666666666666     
  -2.6666666666666079     
  -7.0386803894543654E-011
   9.2268878919471084E-009
  -2.7133333333333334     
  -2.6666666666667869     
  -1.1851447049402746E-012
   9.6065694672912748E-009
  -2.7200000000000002     
  -2.6666666666666123     
   7.0864126299744242E-011
  -1.8663022142100110E-008
  -2.7266666666666666     
  -2.6666666666666079     
  -6.9108539766006520E-011
   8.7705344289091915E-009
  -2.7333333333333334     
  -2.6666666666667891     
  -3.3295315491875252E-012
   1.0865725479651158E-008
  -2.7400000000000002     
  -2.6666666666666021     
   7.8163409548196129E-011
  -2.3243292728501726E-008
  -2.7466666666666666     
  -2.6666666666666470     
  -9.6161285915566741E-011
   2.5832460762155737E-008
  -2.7533333333333334     
  -2.6666666666666434     
   9.7582169800601431E-011
  -2.3811565647921388E-008
  -2.7599999999999998     
  -2.6666666666666021     
  -8.1004572558809121E-011
   1.1433514591505706E-008
  -2.7666666666666666     
  -2.6666666666667926     
   4.7467868774835052E-012
   8.7729534667350047E-009
  -2.7733333333333334     
  -2.6666666666666043     
   7.0543937877996102E-011
  -1.9240487405257876E-008
  -2.7799999999999998     
  -2.6666666666666123     
  -7.3759717661438082E-011
   1.0208708916272402E-008
  -2.7866666666666666     
  -2.6666666666667900     
   2.8055992106047782E-012
   9.1010979250046852E-009
  -2.7933333333333334     
  -2.6666666666666052     
   7.1063833648139987E-011
  -1.9328259563103294E-008
  -2.7999999999999998     
  -2.6666666666666123     
  -7.3898113075134858E-011
   1.0231653089384388E-008
  -2.8066666666666666     
  -2.6666666666667900     
   2.8392850952479113E-012
   9.0970933904021641E-009
  -2.8133333333333335     
  -2.6666666666666052     
   7.1067485523264202E-011
  -1.9335185597805189E-008
  -2.8199999999999998     
  -2.6666666666666123     
  -7.3946406460274849E-011
   1.0263361762794493E-008
  -2.8266666666666667     
  -2.6666666666667895     
   3.0288067606837089E-012
   8.9771847314636336E-009
  -2.8333333333333335     
  -2.6666666666666061     
   7.0357692246661008E-011
  -1.8887259635461176E-008
  -2.8399999999999999     
  -2.6666666666666088     
  -7.1296755019297926E-011
   9.7284349495731550E-009
  -2.8466666666666667     
  -2.6666666666667829     
   1.6665071025008019E-012
   8.3952292675725120E-009
  -2.8533333333333335     
  -2.6666666666666168     
   6.4630726609294705E-011
  -1.7232433617467617E-008
  -2.8599999999999999     
  -2.6666666666666168     
  -6.4612525521711822E-011
   8.3806683975062135E-009
  -2.8666666666666667     
  -2.6666666666667829     
  -1.7575125404151643E-012
   9.7866784298383439E-009
  -2.8733333333333335     
  -2.6666666666666079     
   7.1642575683372476E-011
  -1.9105672686455635E-008
  -2.8799999999999999     
  -2.6666666666666079     
  -7.1649969465044890E-011
   9.7925934551762720E-009
  -2.8866666666666667     
  -2.6666666666667829     
   1.7944814487772141E-012
   8.3570082961545012E-009
  -2.8933333333333335     
  -2.6666666666666172     
   6.4472043669936042E-011
  -1.7143708237398692E-008
  -2.8999999999999999     
  -2.6666666666666163     
  -6.4105768110553553E-011
   8.0639878486485280E-009
  -2.9066666666666667     
  -2.6666666666667855     
  -3.6258592456895493E-012
   1.0964675245200165E-008
  -2.9133333333333336     
  -2.6666666666665981     
   7.8609205093311764E-011
  -2.3500979399045235E-008
  -2.9199999999999999     
  -2.6666666666666456     
  -9.7648140399527621E-011
   2.6195823490172836E-008
  -2.9266666666666667     
  -2.6666666666666425     
   9.8820535776768820E-011
  -2.4438895700838201E-008
  -2.9333333333333331     
  -2.6666666666666070     
  -8.4471181979517836E-011
   1.2371549424363674E-008
  -2.9399999999999999     
  -2.6666666666667971     
   8.3154387032092802E-012
   8.0639894898044615E-009
  -2.9466666666666668     
  -2.6666666666666043     
   6.8795359876742807E-011
  -1.8550588981185770E-008
  -2.9533333333333331     
  -2.6666666666666083     
  -7.0334057482150603E-011
   9.2949475741307069E-009
  -2.9600000000000000     
  -2.6666666666667855     
  -6.2195067617024244E-013
   9.7925081150668988E-009
  -2.9666666666666668     
  -2.6666666666666052     
   7.2821860186831564E-011
  -2.0043270603994342E-008
  -2.9733333333333332     
  -2.6666666666666168     
  -7.7502669343126137E-011
   1.1192364412094180E-008
  -2.9800000000000000     
  -2.6666666666667944     
   6.4400637475798146E-012
   8.3851044420385484E-009
  -2.9866666666666668     
  -2.6666666666666052     
   6.9328347062868974E-011
  -1.8655863777852628E-008
  -2.9933333333333332     
  -2.6666666666666083     
  -7.0590631271025852E-011
   9.3949318085640512E-009
  -3.0000000000000000     
  -2.6666666666667851     
  -1.2864270679540896E-013
   9.4978459740003789E-009
  -3.0066666666666668     
  -2.6666666666666075     
   7.1105202098207493E-011
  -1.8964606274161604E-008
  -3.0133333333333332     
  -2.6666666666666079     
  -7.1129344958004681E-011
   9.5171602618381266E-009
  -3.0200000000000000     
  -2.6666666666667851     
   2.4935700578132807E-013
   9.3176746572130604E-009
  -3.0266666666666668     
  -2.6666666666666088     
   7.0131916934879349E-011
  -1.8366149460286407E-008
  -3.0333333333333332     
  -2.6666666666666026     
  -6.7614204017268827E-011
   7.3035043231246500E-009
  -3.0400000000000000     
  -2.6666666666668037     
  -1.2837921593833910E-011
   1.2884259542175344E-008
  -3.0466666666666669     
  -2.6666666666666266     
   8.3794024972480172E-011
  -2.1039668949388037E-008
  -3.0533333333333332     
  -2.6666666666666017     
  -7.4003492147930243E-011
   9.7414153385521382E-009
  -3.0600000000000001     
  -2.6666666666667891     
  -9.4287710878913294E-013
   1.0495717025583443E-008
  -3.0666666666666669     
  -2.6666666666665972     
   7.7775000583086759E-011
  -2.3302574010481957E-008
  -3.0733333333333333     
  -2.6666666666666452     
  -9.6994304495528061E-011
   2.5871160155536457E-008
  -3.0800000000000001     
  -2.6666666666666452     
   9.7039396670995544E-011
  -2.3338647750855964E-008
  -3.0866666666666664     
  -2.6666666666665977     
  -7.8000461460424332E-011
   1.0640011987079479E-008
  -3.0933333333333333     
  -2.6666666666667882     
   1.7996284426718242E-012
   9.2003092329420185E-009
  -3.1000000000000001     
  -2.6666666666666066     
   7.0801947689737028E-011
  -1.9019539488443590E-008
  -3.1066666666666665     
  -2.6666666666666092     
  -7.1844598473590019E-011
   1.0034429860024421E-008
  -3.1133333333333333     
  -2.6666666666667802     
   3.4136254765932105E-012
   7.3035294787498576E-009
  -3.1200000000000001     
  -2.6666666666666261     
   5.8190096567217183E-011
  -1.5516420400636631E-008
  -3.1266666666666665     
  -2.6666666666666261     
  -5.8183056437556345E-011
   7.2978973750211843E-009
  -3.1333333333333333     
  -2.6666666666667802     
  -3.4488261248974172E-012
   1.0056958274939116E-008
  -3.1400000000000001     
  -2.6666666666666088     
   7.1978360937146006E-011
  -1.9104021044373687E-008
  -3.1466666666666665     
  -2.6666666666666075     
  -7.1301796895656774E-011
   9.5157070417477210E-009
  -3.1533333333333333     
  -2.6666666666667855     
   6.6005917451199229E-014
   9.4629023077867610E-009
  -3.1600000000000001     
  -2.6666666666666075     
   7.1037773225851968E-011
  -1.8945606842490809E-008
  -3.1666666666666665     
  -2.6666666666666075     
  -7.1054278092829211E-011
   9.4761062013685611E-009
  -3.1733333333333333     
  -2.6666666666667851     
   1.6518417435044407E-014
   9.4628914674205240E-009
  -3.1800000000000002     
  -2.6666666666666079     
   7.0988204423089043E-011
  -1.8905962640646701E-008
  -3.1866666666666665     
  -2.6666666666666075     
  -7.0806515381761337E-011
   9.3175402343583647E-009
  -3.1933333333333334     
  -2.6666666666667864     
  -9.2496362407354499E-013
   1.0057511133617200E-008
  -3.2000000000000002     
  -2.6666666666666026     
   7.4506369878055517E-011
  -2.1125875338423203E-008
  -3.2066666666666666     
  -2.6666666666666261     
  -8.3937695160118660E-011
   1.2912989303250960E-008
  -3.2133333333333334     
  -2.6666666666668037     
   1.2909724614262563E-011
   7.2747916678573434E-009
  -3.2200000000000002     
  -2.6666666666666030     
   6.7470662123192689E-011
  -1.8280028600292800E-008
  -3.2266666666666666     
  -2.6666666666666083     
  -6.9629552379003451E-011
   9.0019038725059501E-009
  -3.2333333333333334     
  -2.6666666666667878     
  -2.1152733352087562E-012
   1.0694122540672953E-008
  -3.2400000000000002     
  -2.6666666666665977     
   7.8090645719838460E-011
  -2.3356684604793807E-008
  -3.2466666666666666     
  -2.6666666666666452     
  -9.7084488816115232E-011
   2.5889197017694357E-008
  -3.2533333333333334     
  -2.6666666666666452     
   9.7084488816592618E-011
  -2.3356684605175716E-008
  -3.2599999999999998     
  -2.6666666666665977     
  -7.8090645722225393E-011
   1.0694122542200583E-008
  -3.2666666666666666     
  -2.6666666666667878     
   2.1152733442790493E-012
   9.0019038667773422E-009
  -3.2733333333333334     
  -2.6666666666666083     
   6.9629552345109183E-011
  -1.8280028578905993E-008
  -3.2799999999999998     
  -2.6666666666666030     
  -6.7470661996685883E-011
   7.2747915880387057E-009
  -3.2866666666666666     
  -2.6666666666668037     
  -1.2909725086395537E-011
   1.2912989601138701E-008
  -3.2933333333333334     
  -2.6666666666666261     
   8.3937696922143736E-011
  -2.1125876450155531E-008
  -3.2999999999999998     
  -2.6666666666666026     
  -7.4506376454022880E-011
   1.0057515282658763E-008
  -3.3066666666666666     
  -2.6666666666667864     
   9.2498816591790446E-013
   9.3175247499244397E-009
  -3.3133333333333335     
  -2.6666666666666075     
   7.0806423790351270E-011
  -1.8905904851952567E-008
  -3.3199999999999998     
  -2.6666666666666079     
  -7.0987862599293102E-011
   9.4626757970779061E-009
  -3.3266666666666667     
  -2.6666666666667851     
  -1.7794121208741900E-014
   9.4769110940448993E-009
  -3.3333333333333335     
  -2.6666666666666075     
   7.1059039084128061E-011
  -1.8948610742853544E-008
  -3.3399999999999999     
  -2.6666666666666075     
  -7.1055541487273645E-011
   9.4741130165613642E-009
  -3.3466666666666667     
  -2.6666666666667851     
   3.0613693664594530E-016
   9.4738681070120468E-009
  -3.3533333333333335     
  -2.6666666666666075     
   7.1054316939527055E-011
  -1.8947876014205592E-008
  -3.3599999999999999     
  -2.6666666666666075     
  -7.1054753167015004E-011
   9.4742170890024029E-009
  -3.3666666666666667     
  -2.6666666666667851     
   1.8750005030837478E-015
   9.4727170885999348E-009
  -3.3733333333333335     
  -2.6666666666666075     
   7.1047253165002654E-011
  -1.8943376012998178E-008
  -3.3799999999999999     
  -2.6666666666666075     
  -7.1028066932483788E-011
   9.4573681025848515E-009
  -3.3866666666666667     
  -2.6666666666667855     
  -9.7806163097341742E-014
   9.5356130330627226E-009
  -3.3933333333333335     
  -2.6666666666666070     
   7.1419291584873143E-011
  -1.9178110804431783E-008
  -3.3999999999999999     
  -2.6666666666666097     
  -7.2416539448365347E-011
   1.0333411323856489E-008
  -3.4066666666666667     
  -2.6666666666667780     
   5.0840454805583800E-012
   6.2661749394097845E-009
  -3.4133333333333336     
  -2.6666666666666350     
   5.2080357526131804E-011
  -1.6426620036701246E-008
  -3.4199999999999999     
  -2.6666666666666825     
  -7.1119292749124917E-011
   2.1497323117804096E-008
  -3.4266666666666667     
  -2.6666666666666350     
   9.0110630634405939E-011
  -2.2169471959316643E-008
  -3.4333333333333331     
  -2.6666666666666003     
  -7.6160409060469044E-011
   1.0337145858654574E-008
  -3.4399999999999999     
  -2.6666666666667873     
   1.3681848794403285E-012
   9.2425979551023102E-009
  -3.4466666666666668     
  -2.6666666666666070     
   7.0687669542707715E-011
  -1.8885828248659848E-008
  -3.4533333333333331     
  -2.6666666666666079     
  -7.0956042322241284E-011
   9.4572961787291714E-009
  -3.4600000000000000     
  -2.6666666666667851     
  -2.6320981772440294E-014
   9.4783529641471209E-009
  -3.4666666666666668     
  -2.6666666666666075     
   7.1061326249331030E-011
  -1.8948998604913697E-008
  -3.4733333333333332     
  -2.6666666666666075     
  -7.1056163287521829E-011
   9.4742225946997534E-009
  -3.4800000000000000     
  -2.6666666666667851     
   5.0617272639238013E-016
   9.4738176565186398E-009
  -3.4866666666666668     
  -2.6666666666666075     
   7.1054138596616244E-011
  -1.8947783790370356E-008
  -3.4933333333333332     
  -2.6666666666666075     
  -7.1054239831161536E-011
   9.4738986441548615E-009
  -3.5000000000000000     
  -2.6666666666667851     
  -8.1167862717870473E-027
   9.4738986441548648E-009
  -3.5066666666666668     
  -2.6666666666666075     
   7.1054239831161549E-011
  -1.8947783790370356E-008
  -3.5133333333333332     
  -2.6666666666666075     
  -7.1054138596616244E-011
   9.4738176565186398E-009
  -3.5200000000000000     
  -2.6666666666667851     
  -5.0617272639238013E-016
   9.4742225946997534E-009
  -3.5266666666666668     
  -2.6666666666666075     
   7.1056163287521829E-011
  -1.8948998604913697E-008
  -3.5333333333333332     
  -2.6666666666666075     
  -7.1061326249331017E-011
   9.4783529641471093E-009
  -3.5400000000000000     
  -2.6666666666667851     
   2.6320981772371297E-014
   9.4572961787292127E-009
  -3.5466666666666669     
  -2.6666666666666079     
   7.0956042322241529E-011
  -1.8885828248660001E-008
  -3.5533333333333332     
  -2.6666666666666070     
  -7.0687669542708607E-011
   9.2425979551028760E-009
  -3.5600000000000001     
  -2.6666666666667873     
  -1.3681848794369721E-012
   1.0337145858652453E-008
  -3.5666666666666669     
  -2.6666666666666003     
   7.6160409060456494E-011
  -2.2169471959308729E-008
  -3.5733333333333333     
  -2.6666666666666350     
  -9.0110630634359139E-011
   2.1497323117774556E-008
  -3.5800000000000001     
  -2.6666666666666825     
   7.1119292748950188E-011
  -1.6426620036590996E-008
  -3.5866666666666664     
  -2.6666666666666350     
  -5.2080357525479676E-011
   6.2661749389983333E-009
  -3.5933333333333333     
  -2.6666666666667780     
  -5.0840454829921304E-012
   1.0333411325392035E-008
  -3.6000000000000001     
  -2.6666666666666097     
   7.2416539457448191E-011
  -1.9178110810162513E-008
  -3.6066666666666665     
  -2.6666666666666070     
  -7.1419291618770772E-011
   9.5356130544501011E-009
  -3.6133333333333333     
  -2.6666666666667855     
   9.7806289605044975E-014
   9.4573680227660633E-009
  -3.6200000000000001     
  -2.6666666666666075     
   7.1028066460350588E-011
  -1.8943375715110395E-008
  -3.6266666666666665     
  -2.6666666666666075     
  -7.1047251402977501E-011
   9.4727159768675950E-009
  -3.6333333333333333     
  -2.6666666666667851     
  -1.8815764704670237E-015
   9.4742212380439690E-009
  -3.6400000000000001     
  -2.6666666666666075     
   7.1054777708859367E-011
  -1.8947891498639518E-008
  -3.6466666666666665     
  -2.6666666666666075     
  -7.1054408530937135E-011
   9.4739258957061821E-009
  -3.6533333333333333     
  -2.6666666666667851     
   3.5686859293015996E-017
   9.4738973462187462E-009
  -3.6600000000000001     
  -2.6666666666666075     
   7.1054265783499960E-011
  -1.8947805850177209E-008
  -3.6666666666666665     
  -2.6666666666666075     
  -7.1054278092829224E-011
   9.4739071936821644E-009
  -3.6733333333333333     
  -2.6666666666667851     
   2.5859787071914773E-017
   9.4738865058525075E-009
  -3.6800000000000002     
  -2.6666666666666075     
   7.1054174653680948E-011
  -1.8947743786688235E-008
  -3.6866666666666665     
  -2.6666666666666075     
  -7.1053903746480963E-011
   9.4736697800925237E-009
  -3.6933333333333334     
  -2.6666666666667851     
  -1.3803957869717080E-015
   9.4747740967220996E-009
  -3.7000000000000002     
  -2.6666666666666075     
   7.1059425329628846E-011
  -1.8951056736576962E-008
  -3.7066666666666666     
  -2.6666666666666075     
  -7.1073500194698487E-011
   9.4860339887778249E-009
  -3.7133333333333334     
  -2.6666666666667851     
   7.1754721135258040E-014
   9.4286302118696174E-009
  -3.7200000000000002     
  -2.6666666666666079     
   7.0786481310157445E-011
  -1.8778845405852335E-008
  -3.7266666666666666     
  -2.6666666666666061     
  -7.0054859233735211E-011
   8.8433325507318244E-009
  -3.7333333333333334     
  -2.6666666666667904     
  -3.7298651032464627E-012
   1.1827224633328991E-008
  -3.7400000000000002     
  -2.6666666666665875     
   8.4974319646721052E-011
  -2.7730521653643829E-008
  -3.7466666666666666     
  -2.6666666666666825     
  -1.2300459275560788E-010
   3.2801224734829466E-008
  -3.7533333333333334     
  -2.6666666666666825     
   1.2300459275560786E-010
  -2.7730521653643826E-008
  -3.7599999999999998     
  -2.6666666666665875     
  -8.4974319646721026E-011
   1.1827224633328987E-008
  -3.7666666666666666     
  -2.6666666666667904     
   3.7298651032464587E-012
   8.8433325507318277E-009
  -3.7733333333333334     
  -2.6666666666666061     
   7.0054859233735211E-011
  -1.8778845405852339E-008
  -3.7799999999999998     
  -2.6666666666666079     
  -7.0786481310157445E-011
   9.4286302118696158E-009
  -3.7866666666666666     
  -2.6666666666667851     
  -7.1754721135262104E-014
   9.4860339887778265E-009
  -3.7933333333333334     
  -2.6666666666666075     
   7.1073500194698487E-011
  -1.8951056736576962E-008
  -3.7999999999999998     
  -2.6666666666666075     
  -7.1059425329628846E-011
   9.4747740967220996E-009
  -3.8066666666666666     
  -2.6666666666667851     
   1.3803957869676495E-015
   9.4736697800925254E-009
  -3.8133333333333335     
  -2.6666666666666075     
   7.1053903746480963E-011
  -1.8947743786688235E-008
  -3.8199999999999998     
  -2.6666666666666075     
  -7.1054174653680935E-011
   9.4738865058525059E-009
  -3.8266666666666667     
  -2.6666666666667851     
  -2.5859787080031554E-017
   9.4739071936821677E-009
  -3.8333333333333335     
  -2.6666666666666075     
   7.1054278092829249E-011
  -1.8947805850177219E-008
  -3.8399999999999999     
  -2.6666666666666075     
  -7.1054265783500025E-011
   9.4738973462187892E-009
  -3.8466666666666667     
  -2.6666666666667851     
  -3.5686859033278835E-017
   9.4739258957060166E-009
  -3.8533333333333335     
  -2.6666666666666075     
   7.1054408530936153E-011
  -1.8947891498638893E-008
  -3.8599999999999999     
  -2.6666666666666075     
  -7.1054777708855684E-011
   9.4742212380416447E-009
  -3.8666666666666667     
  -2.6666666666667851     
   1.8815764567253046E-015
   9.4727159768762656E-009
  -3.8733333333333335     
  -2.6666666666666075     
   7.1047251403028773E-011
  -1.8943375715142751E-008
  -3.8799999999999999     
  -2.6666666666666075     
  -7.1028066460541964E-011
   9.4573680228868101E-009
  -3.8866666666666667     
  -2.6666666666667855     
  -9.7806288890816483E-014
   9.5356130539994630E-009
  -3.8933333333333335     
  -2.6666666666666070     
   7.1419291616105221E-011
  -1.9178110808480703E-008
  -3.8999999999999999     
  -2.6666666666666097     
  -7.2416539447500168E-011
   1.0333411319115425E-008
  -3.9066666666666667     
  -2.6666666666667780     
   5.0840454458655963E-012
   6.2661749624229517E-009
  -3.9133333333333336     
  -2.6666666666666350     
   5.2080357664037779E-011
  -1.6426620124012853E-008
  -3.9199999999999999     
  -2.6666666666666825     
  -7.1119293266056008E-011
   2.1497323444037356E-008
  -3.9266666666666667     
  -2.6666666666666350     
   9.0110632564224306E-011
  -2.2169473176938079E-008
  -3.9333333333333331     
  -2.6666666666666003     
  -7.6160416262811430E-011
   1.0337150402907054E-008
  -3.9399999999999999     
  -2.6666666666667873     
   1.3682117589915479E-012
   9.2425809957138173E-009
  -3.9466666666666668     
  -2.6666666666666070     
   7.0687569226845238E-011
  -1.8885764955358365E-008
  -3.9533333333333331     
  -2.6666666666666079     
  -7.0955667938342616E-011
   9.4570599649117206E-009
  -3.9600000000000000     
  -2.6666666666667851     
  -2.7718201504655885E-014
   9.4792345261154439E-009
  -3.9666666666666668     
  -2.6666666666666075     
   7.1066540744361234E-011
  -1.8952288638969537E-008
  -3.9733333333333332     
  -2.6666666666666075     
  -7.1075624047910413E-011
   9.4865011689547840E-009
  -3.9800000000000000     
  -2.6666666666667851     
   7.3134719250537859E-014
   9.4279933935543552E-009
  -3.9866666666666668     
  -2.6666666666666079     
   7.0783085170908262E-011
  -1.8776765312768250E-008
  -3.9933333333333332     
  -2.6666666666666061     
  -7.0042654674853731E-011
   8.8356489967107306E-009
  -4.0000000000000000     
  -2.6666666666667909     
  -3.7752871995232036E-012
   2.4056603707200462E-009
  -4.0066666666666668     
  -2.6666666666667647     
   1.4267165580876756E-011
   9.9634189508127430E-009
  -4.0133333333333336     
  -2.6666666666665062     
   8.8992807711974043E-011
  -2.3358899402753752E-008
  -4.0199999999999996     
  -2.6666666666664995     
  -8.6198937808675365E-011
   7.7283230281738959E-009
  -4.0266666666666664     
  -2.6666666666667855     
  -2.8236515097369797E-011
   1.1346044061275922E-008
  -4.0333333333333332     
  -2.6666666666667140     
   5.6858815362197800E-011
  -1.5169517183687467E-008
  -4.0400000000000000     
  -2.6666666666667140     
  -5.6912563515460836E-011
   1.1389042583886352E-008
  -4.0466666666666669     
  -2.6666666666667851     
   2.8505255863684973E-011
   7.5563289377321933E-009
  -4.0533333333333337     
  -2.6666666666665009     
   8.5177722896677730E-011
  -2.2713921563597332E-008
  -4.0599999999999996     
  -2.6666666666665009     
  -8.5176688830298629E-011
   7.5555016846289112E-009
  -4.0666666666666664     
  -2.6666666666667851     
  -2.8510426195580498E-011
   1.1392351596299490E-008
  -4.0733333333333333     
  -2.6666666666667140     
   5.6932210776663859E-011
  -1.5181925980236749E-008
  -4.0800000000000001     
  -2.6666666666667140     
  -5.6932234075114386E-011
   1.1392370235059912E-008
  -4.0866666666666669     
  -2.6666666666667851     
   2.8510542687833130E-011
   7.5554271295872341E-009
  -4.0933333333333337     
  -2.6666666666665009     
   8.5176246159738685E-011
  -2.2713641982191052E-008
  -4.0999999999999996     
  -2.6666666666665009     
  -8.5176068706690565E-011
   7.5552851671487408E-009
  -4.1066666666666665     
  -2.6666666666667851     
  -2.8511429953073693E-011
   1.1392938084813877E-008
  -4.1133333333333333     
  -2.6666666666667140     
   5.6935605683028560E-011
  -1.5184055416814117E-008
  -4.1200000000000001     
  -2.6666666666667140     
  -5.6944809943079967E-011
   1.1400301492854999E-008
  -4.1266666666666669     
  -2.6666666666667851     
   2.8557451253330711E-011
   7.5258315349842556E-009
  -4.1333333333333337     
  -2.6666666666665009     
   8.5001187765713930E-011
  -2.2603190861574222E-008
  -4.1399999999999997     
  -2.6666666666665000     
  -8.4522743696089116E-011
   7.1430762792844214E-009
  -4.1466666666666665     
  -2.6666666666667886     
  -3.0949671601454718E-011
   1.2931322515654425E-008
  -4.1533333333333333     
  -2.6666666666667007     
   6.6035247265951390E-011
  -2.0925384252311644E-008
  -4.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389545E-011
   3.2827232404005812E-008
  -4.1666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.1799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.1866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.1933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.2000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.2066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.2133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.2199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.2266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.2333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.2400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.2466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.2533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.2599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.2666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.2733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.2800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.2866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.2933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.2999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.3066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.3133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.3200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.3266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.3333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.3399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.3466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.3533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.3600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.3666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.3733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.3799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.3866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.3933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.4000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.4066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.4133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.4199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.4266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.4333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.4400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.4466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.4533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.4600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.4666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.4733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.4800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.4866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.4933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -4.5000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -4.5066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -4.5133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -4.5199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -4.5266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -4.5333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -4.5400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -4.5466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -4.5533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -4.5599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -4.5666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -4.5733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -4.5800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -4.5866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -4.5933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -4.5999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -4.6066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -4.6133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -4.6200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -4.6266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -4.6333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576544E-008
  -4.6399999999999997     
  -2.6666666666665000     
  -8.4522743696092799E-011
   7.1430762792850443E-009
  -4.6466666666666665     
  -2.6666666666667886     
  -3.0949671601453729E-011
   1.2931322515654256E-008
  -4.6533333333333333     
  -2.6666666666667007     
   6.6035247265951118E-011
  -2.0925384252311597E-008
  -4.6600000000000001     
  -2.6666666666667629     
  -9.0905134626389467E-011
   3.2827232404005799E-008
  -4.6666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.6733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.6799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.6866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.6933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.7000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.7066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.7133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.7199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.7266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.7333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.7400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.7466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.7533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.7599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.7666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.7733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.7800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.7866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.7933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.7999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.8066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.8133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.8200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.8266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.8333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.8399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.8466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.8533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.8600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.8666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.8733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.8799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.8866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.8933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.9000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.9066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.9133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.9199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.9266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.9333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.9400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.9466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.9533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.9600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.9666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.9733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.9800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.9866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.9933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -5.0000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -5.0066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -5.0133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -5.0199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -5.0266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -5.0333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -5.0400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -5.0466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -5.0533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -5.0599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -5.0666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -5.0733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -5.0800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -5.0866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -5.0933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -5.0999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -5.1066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -5.1133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -5.1200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -5.1266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -5.1333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576548E-008
  -5.1399999999999997     
  -2.6666666666665000     
  -8.4522743696092812E-011
   7.1430762792850493E-009
  -5.1466666666666665     
  -2.6666666666667886     
  -3.0949671601453704E-011
   1.2931322515654241E-008
  -5.1533333333333333     
  -2.6666666666667007     
   6.6035247265951028E-011
  -2.0925384252311541E-008
  -5.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389144E-011
   3.2827232404005607E-008
  -5.1666666666666670     
  -2.6666666666666021     
   1.5529910840364765E-010
  -3.4568635458104723E-008
  -5.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213225E-010
   1.0731962751588784E-008
  -5.1799999999999997     
  -2.6666666666667922     
  -2.3475936895214508E-011
   1.0541221222966677E-008
  -5.1866666666666665     
  -2.6666666666667118     
   5.5583222277033885E-011
  -1.4953865553865556E-008
  -5.1933333333333334     
  -2.6666666666667145     
  -5.6570769376960380E-011
   1.1331258902907909E-008
  -5.2000000000000002     
  -2.6666666666667851     
   2.8413672394847126E-011
   7.5718120318240299E-009
  -5.2066666666666670     
  -2.6666666666665009     
   8.5202262633528662E-011
  -2.2718070258986237E-008
  -5.2133333333333329     
  -2.6666666666665009     
  -8.5183264308864491E-011
   7.5566133720926933E-009
  -5.2199999999999998     
  -2.6666666666667851     
  -2.8508664018167986E-011
   1.1392053541833261E-008
  -5.2266666666666666     
  -2.6666666666667140     
   5.6931737545579644E-011
  -1.5181845449835607E-008
  -5.2333333333333334     
  -2.6666666666667140     
  -5.6932103328190037E-011
   1.1392346167921573E-008
  -5.2400000000000002     
  -2.6666666666667851     
   2.8510492931219946E-011
   7.5554428677394393E-009
  -5.2466666666666670     
  -2.6666666666665009     
   8.5176314439267054E-011
  -2.2713680867661543E-008
  -5.2533333333333330     
  -2.6666666666665009     
  -8.5176292068190885E-011
   7.5554249708784964E-009
  -5.2599999999999998     
  -2.6666666666667851     
  -2.8510604786600851E-011
   1.1392417755365355E-008
  -5.2666666666666666     
  -2.6666666666667140     
   5.6932528378637489E-011
  -1.5182113902749785E-008
  -5.2733333333333334     
  -2.6666666666667140     
  -5.6933325891988518E-011
   1.1393055766046181E-008
  -5.2800000000000002     
  -2.6666666666667851     
   2.8514592353356024E-011
   7.5528729281551823E-009
  -5.2866666666666671     
  -2.6666666666665009     
   8.5161139314521209E-011
  -2.2704110707449115E-008
  -5.2933333333333330     
  -2.6666666666665009     
  -8.5119690991343537E-011
   7.5197142696130491E-009
  -5.2999999999999998     
  -2.6666666666667855     
  -2.8721833969244363E-011
   1.1525690400214720E-008
  -5.3066666666666666     
  -2.6666666666667127     
   5.7720844032364202E-011
  -1.5679493780881771E-008
  -5.3133333333333335     
  -2.6666666666667180     
  -5.9875359324251796E-011
   1.3249302633724870E-008
  -5.3200000000000003     
  -2.6666666666667691     
   3.9494410428682614E-011
   6.2526533557283390E-010
  -5.3266666666666671     
  -2.6666666666665599     
   4.4183900445478971E-011
   3.1500727952031281E-009
  -5.3333333333333330     
  -2.6666666666662802     
   6.7809446409501927E-011
   3.1500727952031281E-009
   38.505728950730330     
   409.66146995496706     
  -146278358.99982518     
   35272726314592.688     
   38.506027606567599     
   222.92293089909475     
  -40460180.056047112     
   42809661036874.758     
   38.506045503729439     
   217.18801973174246     
  -30008288.200344499     
   2482757522955.6851     
   38.506064386810962     
   211.96390031262140     
  -29352797.061762445     
   10167277060962.191     
   38.506084301895541     
   206.65326306757245     
  -26450000.654574223     
   6710973774971.0098     
   38.506105296374947     
   201.42239674192439     
  -24378062.154969729     
   6152529362092.7695     
   38.506127418884567     
   196.22500987097811     
  -22323948.764557984     
   5112751992630.6729     
   38.506150719221729     
   191.07399213749636     
  -20478062.894224294     
   4364694456866.6787     
   38.506175248244801     
   185.96575737682488     
  -18774008.843797222     
   3697607664446.1411     
   38.506201057750879     
   180.90130656861183     
  -17212912.353608243     
   3138972751563.4458     
   38.506228200329353     
   175.88036375448596     
  -15779814.436516702     
   2662982288808.4038     
   38.506256729188472     
   170.90300864979736     
  -14465086.179633133     
   2259406260312.8555     
   38.506286697951779     
   165.96922207214078     
  -13258824.734583344     
   1916784329746.8872     
   38.506318160420847     
   161.07901251818120     
  -12152201.537819158     
   1626033463036.9431     
   38.506351170300604     
   156.23238103475725     
  -11137039.431132816     
   1379292195693.6660     
   38.506385780882894     
   151.42933085541361     
  -10205842.366356928     
   1169915600527.4253     
   38.506422044683774     
   146.66986489089552     
  -9351721.6575729456     
   992255201553.85815     
   38.506460013029375     
   141.95398622985638     
  -8568350.6328102648     
   841517027012.54260     
   38.506499735584825     
   137.28169822005523     
  -7849917.3766809441     
   713627802565.29126     
   38.506541259820160     
   132.65300437755783     
  -7191085.3821944492     
   605132015342.50000     
   38.506584630406444     
   128.06790829687807     
  -6586952.5334928967     
   513094445038.95721     
   38.506629888534924     
   123.52641392660291     
  -6033017.2449444253     
   435023107489.96790     
   38.506677071151188     
   119.02852530331610     
  -5525146.2079893257     
   368803869937.83887     
   38.506726210095501     
   114.57424672656249     
  -5059542.9723439449     
   312640428547.05524     
   38.506777331139986     
   110.16358272906110     
  -4632722.6813103436     
   265009657904.46686     
   38.506830452911963     
   105.79653801572800     
  -4241484.6888000853     
   224617642149.81506     
   38.506885585692338     
   101.47311762847013     
  -3882891.0472868853     
   190366859270.46344     
   38.506942730076418     
   97.193326783410612     
  -3554244.2038463335     
   161325643817.59613     
   38.507001875483731     
   92.957170998485680     
  -3253067.8109488143     
   136703419550.93069     
   38.507062998502064     
   88.764656057241140     
  -2977088.6442415202     
   115829339405.92337     
   38.507126061049625     
   84.615788014326100     
  -2724220.0464705913     
   98134196248.353973     
   38.507191008337820     
   80.510573231003519     
  -2492546.6900396398     
   83135015513.612305     
   38.507257766615609     
   76.449018394589118     
  -2280310.6650242792     
   70422033473.651291     
   38.507326240674637     
   72.431130463562340     
  -2085898.6585898721     
   59647692313.349548     
   38.507396311092542     
   68.456916750185641     
  -1907829.9671663782     
   50517056572.168045     
   38.507467831190034     
   64.526384901568079     
  -1744745.9655640698     
   42780054951.641525     
   38.507540623674821     
   60.639542897433493     
  -1595399.8059346820     
   36224495241.499916     
   38.507614476943637     
   56.796399094893268     
  -1458647.5611380106     
   30670472055.555359     
   38.507689141010644     
   52.996962191422043     
  -1333439.5889914120     
   25965375825.530998     
   38.507764323028191     
   49.241241278439780     
  -1218812.9563166832     
   21979812513.013252     
   38.507839682362672     
   45.529245815155200     
  -1113884.2531829602     
   18604052942.918835     
   38.507914825185303     
   41.860985661113347     
  -1017843.1171582279     
   15745062809.215361     
   38.507989298534078     
   38.236471071293828     
  -929946.22507836483     
   13323963110.608803     
   38.508062583799564     
   34.655712698617947     
  -849511.80341469636     
   11273885839.773130     
   38.508134089583180     
   31.118721603362751     
  -775914.55887119810     
   9538144322.8623352     
   38.508203143872386     
   27.625509258588995     
  -708581.05547898798     
   8068691416.4732485     
   38.508268985472498     
   24.176087549596041     
  -646985.43583165226     
   6824802006.6476460     
   38.508330754629952     
   20.770468772494350     
  -590645.52193913353     
   5771963514.3356619     
   38.508387482776378     
   17.408665629255243     
  -539119.20512191567     
   4880927805.1331825     
   38.508438081317166     
   14.090691234272359     
  -492001.15537233290     
   4126911568.5233283     
   38.508481329381894     
   10.816559095755117     
  -448919.78736712859     
   3488916591.0407324     
   38.508515860447275     
   7.5862831124811958     
  -409534.47360960173     
   2949152249.6051745     
   38.508540147736142     
   4.3998775526805627     
  -373532.99680238712     
   2492548493.5014415     
   38.508552488288068     
   1.2573570488073194     
  -340629.19055329391     
   2106338735.2467346     
   38.508550985589117     
  -1.8412634286711791     
  -310560.80313582253     
   1779711117.0655744     
   38.508533530638807     
  -4.8959686056537368     
  -283087.50264867977     
   1503508232.0294771     
   38.508497781323207     
  -7.9067429170220427     
  -257989.07393548836     
   1269975685.2516661     
   38.508441139952289     
  -10.873570559100392     
  -235063.74745327016     
   1072547482.5876658     
   38.508360728808690     
  -13.796435525339103     
  -214126.67041339277     
   905664461.01612091     
   38.508253363543055     
  -16.675321650031208     
  -195008.50348379053     
   764620286.08766925     
   38.508115524238207     
  -19.510212677020153     
  -177554.13503136608     
   645431361.66786957     
   38.507943323950478     
  -22.301092314932156     
  -161621.49340941804     
   544725696.91057920     
   38.507732474522086     
  -25.047944312310911     
  -147080.46956052148     
   459649818.21692872     
   38.507478249441917     
  -27.750752549232772     
  -133811.91494711681     
   387788933.17917973     
   38.507175443515706     
  -30.409501118192221     
  -121706.73263369230     
   327099897.87834191     
   38.506818329087785     
  -33.024174443922178     
  -110665.03799698700     
   275854195.53131813     
   38.506400608537163     
  -35.594757396765715     
  -100595.38934446775     
   232589607.05503339     
   38.505915362749811     
  -38.121235425418007     
  -91414.084044051007     
   196069390.52377582     
   38.505354995246243     
  -40.603594708539738     
  -83044.510634386184     
   165247601.60630637     
   38.504711171619590     
  -43.041822319351915     
  -75416.556219000850     
   139239797.52857020     
   38.503974753913340     
  -45.435906409474264     
  -68466.061665679998     
   117298172.61402917     
   38.503135729540425     
  -47.785836412695886     
  -62134.323160088956     
   98790554.875028804     
   38.502183134315452     
  -50.091603270533973     
  -56367.633910494587     
   83182580.086341515     
   38.501104969140393     
  -52.353199678046323     
  -51116.864925334601     
   70022632.393282220     
   38.499888109849792     
  -54.570620359254754     
  -46337.079969829188     
   58929081.277949341     
   38.498518209685272     
  -56.743862365566173     
  -41987.182754390735     
   49579482.568871900     
   38.496979593830090     
  -58.872925404703238     
  -38029.593531088802     
   41701441.715285540     
   38.495255145392633     
  -60.957812200694910     
  -34429.952490844153     
   35064878.513602912     
   38.493326182183026     
  -62.998528888255230     
  -31156.848048732892     
   29475487.137162283     
   38.491172323578922     
  -64.995085441511506     
  -28181.567545462472     
   24769196.710482229     
   38.488771346725230     
  -66.947496142981123     
  -25477.869124917197     
   20807493.375465248     
   38.486099031256998     
  -68.855780094204633     
  -23021.772262917537     
   17473456.282721058     
   38.483128991675791     
  -70.719961768385929     
  -20791.366168798759     
   14668410.369117856     
   38.479832496445830     
  -72.540071614116684     
  -18766.634028586952     
   12309093.765657529     
   38.476178272807928     
  -74.316146707047650     
  -16929.292017143234     
   10325262.974667266     
   38.472132296235593     
  -76.048231456423835     
  -15262.641861963155     
   8657669.0812590551     
   38.467657563378253     
  -77.736378369834711     
  -13751.435728532841     
   7256346.6740236860     
   38.462713847251187     
  -79.380648876774629     
  -12381.752465757152     
   6079167.2028366877     
   38.457257433339372     
  -80.981114222238929     
  -11140.884381906744     
   5090619.0829012161     
   38.451240835182595     
  -82.537856416312891     
  -10017.233163408062     
   4260769.8397819074     
   38.444612487901551     
  -84.050969299091790     
  -9000.2157221198286     
   3564410.2974945037     
   38.437316418007057     
  -85.520559518092966     
  -8080.1742255707513     
   2980265.4117202903     
   38.429291887707798     
  -86.946748230029755     
  -7248.3068953559487     
   2490545.7399248504     
   38.420473011793440     
  -88.329670381580968     
  -6496.5575676417884     
   2079845.9982185967     
   38.410788345019171     
  -89.669483818922288     
  -5817.6836783759809     
   1736615.4126541230     
   38.400160437752916     
  -90.966340659623896     
  -5204.7111974572817     
   1446426.4084235535     
   38.388505357466265     
  -92.220505711425432     
  -4652.6171446395992     
   1212774.6474010700     
   38.375732173451929     
  -93.431904190945062     
  -4152.0339838456875     
   986671.69763651758     
   38.361742401933348     
  -94.601886756056743     
  -3711.6330842148036     
   899407.42184650479     
   38.346429408491787     
  -95.726382189051265     
  -3277.5114854161175     
   488443.86593318480     
   38.329677764471711     
  -96.822504192551676     
  -3022.5650249849141     
   1267983.0428465586     
   38.311362553731641     
  -97.825210518558563     
  -2306.8713607973373     
   207709.51075472048     
   38.055627042535804     
  -105.46501399589424     
  -749.05003013693340     
   43306.415787532394     
   37.787959607604392     
  -108.39826885056267     
  -424.25191173044044     
   24240.554651671249     
   37.514691119696103     
  -110.06501800949604     
  -242.44775184290603     
   10381.069296540716     
   37.238175480431103     
  -111.08261171940043     
  -164.58973211885063     
   6324.0501440764492     
   36.959539078590360     
  -111.78698443979326     
  -117.15935603827729     
   3646.3491547196295     
   36.679396345721180     
  -112.30441217333365     
  -89.811737377880050     
   2333.6638275511687     
   36.398110455426540     
  -112.70971466345647     
  -72.309258671246297     
   1506.0510005523674     
   36.115907767948087     
  -113.04302250055234     
  -61.013876167103547     
   1004.4220937659367     
   35.832934569065877     
  -113.32925896712975     
  -53.480710463859012     
   676.52965904101768     
   35.549287737983576     
  -113.58397758834202     
  -48.406738021051382     
   459.46643343357420     
   35.265032431063112     
  -113.81739628282040     
  -44.960739770299575     
   311.53915310339613     
   34.980212803531764     
  -114.03635862255121     
  -42.624196122024102     
   209.24684755378473     
   34.694858775231616     
  -114.24555622476970     
  -41.054844765370717     
   137.53077497025171     
   34.408990440808267     
  -114.44825174656586     
  -40.023363953093835     
   86.832978578784932     
   34.122621022182436     
  -114.64674044798298     
  -39.372116613752944     
   50.818549153541383     
   33.835758889373473     
  -114.84264818325511     
  -38.990977495101383     
   25.222732364501656     
   33.548408969411184     
  -115.03713014449878     
  -38.801807002367624     
   7.1095367573164419     
   33.260573743842684     
  -115.23100587569643     
  -38.748485476687748     
  -5.5746508270047403     
   32.972253964015295     
  -115.42485282778286     
  -38.790295357890287     
  -14.288321624455618     
   32.683449169344826     
  -115.61907221060278     
  -38.897457770073700     
  -20.080633398672614     
   32.394158065947359     
  -115.81393601132936     
  -39.048062520563747     
  -23.714908027309157     
   32.104378804982844     
  -116.00962097845770     
  -39.225924330768564     
  -25.751981074284963     
   31.814109188134928     
  -116.20623344975668     
  -39.419064188825701     
  -26.607425520124625     
   31.523346819618332     
  -116.40382765992932     
  -39.618619880226632     
  -26.591419279850445     
   31.232089218603331     
  -116.60241934844194     
  -39.818055524825510     
  -25.936883927344191     
   30.940333902121385     
  -116.80199594263971     
  -40.012582154280594     
  -24.819593988625833     
   30.648078445820165     
  -117.00252422079841     
  -40.198729109195291     
  -23.372701341497159     
   30.355320528012779     
  -117.20395610449452     
  -40.374024369256517     
  -21.697337840831192     
   30.062057961078331     
  -117.40623305142533     
  -40.536754403062751     
  -19.870420350144951     
   29.768288713259430     
  -117.60928939382221     
  -40.685782555688839     
  -17.950451235348893     
   29.474010923158101     
  -117.81305487756131     
  -40.820410939953959     
  -15.981856084047038     
   29.179222908679321     
  -118.01745659206266     
  -40.940274860584310     
  -13.998256009924136     
   28.883923171758536     
  -118.22242043366576     
  -41.045261780658741     
  -12.024948329107644     
   28.588110399898426     
  -118.42787221035023     
  -41.135448893127048     
  -10.080799914674534     
   28.291783465304469     
  -118.63373846981426     
  -41.211054892487105     
  -8.1796992706287526     
   27.994941422229054     
  -118.83994711363803     
  -41.272402637016825     
  -6.3316762748087232     
   27.697583502996036     
  -119.04642784575326     
  -41.319890209077883     
  -4.5437684915341903     
   27.399709113071463     
  -119.25311249245787     
  -41.353968472764393     
  -2.8206933630670479     
   27.101317825464029     
  -119.45993522282225     
  -41.375123672987399     
  -1.1653750974872477     
   26.802409374675033     
  -119.66683269197026     
  -41.383863986218550     
  0.42064654072859714     
   26.502983650367796     
  -119.87374412477871     
  -41.380709137163088     
   1.9368949821419772     
   26.203040690887725     
  -120.08061135368362     
  -41.366182424797017     
   3.3837034345289365     
   25.902580676733727     
  -120.28737882136821     
  -41.340804649038056     
   4.7620163586614650     
   25.601603924057756     
  -120.49399355680667     
  -41.305089526348091     
   6.0732350418781724     
   25.300110878250496     
  -120.70040513128137     
  -41.259540263534006     
   7.3190932060633767     
   24.998102107656479     
  -120.90656559960144     
  -41.204647064488533     
   8.5015611638162554     
   24.695578297450215     
  -121.11242943065206     
  -41.140885355759906     
   9.6227703395882624     
   24.392540243695898     
  -121.31795343048698     
  -41.068714578212997     
   10.684953510423858     
   24.088988847605965     
  -121.52309666049973     
  -40.988577426884817     
   11.690399435221355     
   23.784925110008288     
  -121.72782035264474     
  -40.900899431120656     
   12.641415581633442     
   23.480350126027350     
  -121.93208782325819     
  -40.806088814258409     
   13.540302410009973     
   23.175265079981340     
  -122.13586438665929     
  -40.704536546183334     
   14.389330138153854     
   22.869671240494561     
  -122.33911726945013     
  -40.596616570147177     
   15.190725521613032     
   22.563569955822459     
  -122.54181552619733     
  -40.482686128735082     
   15.946656790877952     
   22.256962649385173     
  -122.74392995702617     
  -40.363086202803494     
   16.659230051608802     
   21.949850815504313     
  -122.94543302747672     
  -40.238141977416433     
   17.330476392201163     
   21.642236015336955     
  -123.14629879093145     
  -40.108163404474922     
   17.962356993089642     
   21.334119873000176     
  -123.34650281376021     
  -39.973445727026750     
   18.556752308736417     
   21.025504071879237     
  -123.54602210328954     
  -39.834270084711228     
   19.115468262476991     
   20.716390351112175     
  -123.74483503868319     
  -39.690904072742647     
   19.640230960139586     
   20.406780502243620     
  -123.94292130471639     
  -39.543602340541604     
   20.132691246091365     
   20.096676366040501     
  -124.14026182845824     
  -39.392607156195915     
   20.594424261723514     
   19.786079829462508     
  -124.33683871878431     
  -39.238148974232992     
   21.026932339760389     
   19.474992822780276     
  -124.53263520867411     
  -39.080446981684787     
   21.431645237299062     
   19.163417316834412     
  -124.72763560023434     
  -38.919709642405046     
   21.809926086329039     
   18.851355320428656     
  -124.92182521233224     
  -38.756135196757576     
   22.163069413911508     
   18.538808877850805     
  -125.11519033076452     
  -38.589912176153241     
   22.492308344904419     
   18.225780066515114     
  -125.30771816086381     
  -38.421219863566456     
   22.798812978380290     
   17.912270994720259     
  -125.49939678243830     
  -38.250228766228602     
   23.083696594372306     
   17.598283799517134     
  -125.69021510695831     
  -38.077101041770817     
   23.348015939080092     
   17.283820644680976     
  -125.88016283686829     
  -37.901990922227711     
   23.592775178584425     
   16.968883718782653     
  -126.06923042694484     
  -37.725045108388329     
   23.818927436921889     
   16.653475233354104     
  -126.25740904759733     
  -37.546403152611418     
   24.027377910395820     
   16.337597421143187     
  -126.44469055002457     
  -37.366197818283446     
   24.218986011110367     
   16.021252534453417     
  -126.63106743312828     
  -37.184555423200116     
   24.394568003035722     
   15.704442843564326     
  -126.81653281209422     
  -37.001596163177354     
   24.554898184028652     
   15.387170635228355     
  -127.00108038856916     
  -36.817434426797135     
   24.700712208241505     
   15.069438211240392     
  -127.18470442234924     
  -36.632179085235322     
   24.832708530599469     
   14.751247887076307     
  -127.36739970449047     
  -36.445933771255824     
   24.951549879389724     
   14.432601990596977     
  -127.54916153178651     
  -36.258797147160408     
   25.057866607830704     
   14.113502860814510     
  -127.72998568252342     
  -36.070863147601678     
   25.152255458394968     
   13.793952846717520     
  -127.90986839347158     
  -35.882221231663713     
   25.235285700017563     
   13.473954306152482     
  -128.08880633802303     
  -35.692956588913582     
   25.307495597213126     
   13.153509604758362     
  -128.26679660542516     
  -35.503150371934481     
   25.369398350885298     
   12.832621114951824     
  -128.44383668106573     
  -35.312879884302845     
   25.421480168053257     
   12.511291214960510     
  -128.61992442773411     
  -35.122218783042442     
   25.464204203053932     
   12.189522287901971     
  -128.79505806782049     
  -34.931237251519541     
   25.498009341995932     
   11.867316720905993     
  -128.96923616640294     
  -34.740002181454571     
   25.523313966018414     
   11.544676904278132     
  -129.14245761517336     
  -34.548577326709434     
   25.540514619273559     
   11.221605230702448     
  -129.31472161715780     
  -34.357023467064877     
   25.549989392755613     
   10.898104094481468     
  -129.48602767219199     
  -34.165398546619215     
   25.552096293879579     
   10.574175890811576     
  -129.65637556311958     
  -33.973757824415117     
   25.547177857569185     
   10.249823015092032     
  -129.82576534265684     
  -33.782153990483351     
   25.535557097818874     
   9.9250478622660285     
  -129.99419732091366     
  -33.590637312249704     
   25.517543991327308     
   9.5998528261921674     
  -130.16167205352508     
  -33.399255732314749     
   25.493431486400887     
   9.2742402990448944     
  -130.32819033034627     
  -33.208054996166744     
   25.463498913645545     
   8.9482126707424730     
  -130.49375316472248     
  -33.017078754314404     
   25.428012319147776     
   8.6217723284011445     
  -130.65836178326308     
  -32.826368661920796     
   25.387224123774367     
   8.2949216558142265     
  -130.82201761612035     
  -32.635964480992484     
   25.341375521463029     
   7.9676630329549116     
  -130.98472228773429     
  -32.445904164581513     
   25.290694789148183     
   7.6399988355016530     
  -131.14647760802990     
  -32.256223953662904     
   25.235400552902099     
   7.3119314343850013     
  -131.30728556403784     
  -32.066958449516136     
   25.175699726606361     
   6.9834631953549051     
  -131.46714831191557     
  -31.878140701566586     
   25.111790080966735     
   6.6545964785674512     
  -131.62606816935937     
  -31.689802275959337     
   25.043859500352973     
   6.3253336381901324     
  -131.78404760837353     
  -31.501973329706690     
   24.972086777419356     
   5.9956770220247435     
  -131.94108924839500     
  -31.314682678876046     
   24.896642538403292     
   5.6656289711470524     
  -132.09719584974178     
  -31.127957859838020     
   24.817688644512238     
   5.3351918195624588     
  -132.25237030737887     
  -30.941825195004178     
   24.735379797476732     
   5.0043678938768519     
  -132.40661564498271     
  -30.756309846523102     
   24.649862786381483     
   4.6731595129819601     
  -132.55993500928807     
  -30.571435875625241     
   24.561277326380072     
   4.3415689877544752     
  -132.71233166471632     
  -30.387226295677390     
   24.469757749508670     
   4.0095986207683083     
  -132.86380898823691     
  -30.203703112556077     
   24.375428905689468     
   3.6772507060193389     
  -133.01437046450769     
  -30.020887395763410     
   24.278413462088345     
   3.3445275286620562     
  -133.16401968123409     
  -29.838799294797745     
   24.178825177918362     
   3.0114313647575215     
  -133.31276032473602     
  -29.657458105963357     
   24.076773796098628     
   2.6779644810321095     
  -133.46059617575716     
  -29.476882302492619     
   23.972363313392698     
   2.3441291346465025     
  -133.60753110545750     
  -29.297089577642172     
   23.865692736283229     
   2.0099275729744472     
  -133.75356907160690     
  -29.118096882120049     
   23.756856255897652     
   1.6753620333907955     
  -133.89871411496270     
  -28.939920460200817     
   23.645943502264522     
   1.3404347430683794     
  -134.04297035582303     
  -28.762575883933831     
   23.533039648411581     
   1.0051479187832915     
  -134.18634199074930     
  -28.586078086570744     
   23.418225717394115     
  0.66950376672815370     
  -134.32883328944996     
  -28.410441393690288     
   23.301578705310511     
  0.33350448233298524     
  -134.47044859181767     
  -28.235679553400459     
   23.183171778087775     
  -2.8477499067090014E-003
  -134.61119230511383     
  -28.061805765064801     
   23.063074443624721     
 -0.33955075659498735     
  -134.75106890129334     
  -27.888832706737617     
   22.941352694166973     
 -0.67660237559400227     
  -134.89008291446402     
  -27.716772561531364     
   22.818069169613132     
  -1.0140004561763414     
  -135.02823893847474     
  -27.545637042759264     
   22.693283330505643     
  -1.3517428591714937     
  -135.16554162462609     
  -27.375437417780471     
   22.567051503196446     
  -1.6898274571067406     
  -135.30199567949930     
  -27.206184531506498     
   22.439427117349432     
  -2.0282521343427624     
  -135.43760586289838     
  -27.037888828126377     
   22.310460833966040     
  -2.3670147872042340     
  -135.57237698589839     
  -26.870560371871633     
   22.180200427911224     
  -2.7061133241056727     
  -135.70631390899973     
  -26.704208868662299     
   22.048691338979133     
  -3.0455456656727993     
  -135.83942154038041     
  -26.538843683619952     
   21.915976294897614     
  -3.3853097448596436     
  -135.97170483424298     
  -26.374473861408219     
   21.782095822653229     
  -3.7254035070616380     
  -136.10316878925337     
  -26.211108142738322     
   21.647087748845433     
  -4.0658249102249178     
  -136.23381844707177     
  -26.048754984621979     
   21.510989050543575     
  -4.4065719249520399     
  -136.36365889095018     
  -25.887422566742906     
   21.373831744789111     
  -4.7476425346043367     
  -136.49269524443866     
  -25.727118828656991     
   21.235649510458625     
  -5.0890347354010892     
  -136.62093267015365     
  -25.567851457328551     
   21.096471051330195     
  -5.4307465365157217     
  -136.74837636860806     
  -25.409627924443573     
   20.956324852672008     
  -5.7727759601691941     
  -136.87503157713931     
  -25.252455488048533     
   20.815236771491623     
  -6.1151210417207684     
  -137.00090356889007     
  -25.096341212262345     
   20.673231577687528     
  -6.4577798297563271     
  -137.12599765185931     
  -24.941291975429689     
   20.530331709178977     
  -6.8007503861743892     
  -137.25031916801692     
  -24.787314487610846     
   20.386558445589724     
  -7.1440307862700037     
  -137.37387349248411     
  -24.634415299268923     
   20.241931455182520     
  -7.4876191188166557     
  -137.49666603276566     
  -24.482600813355056     
   20.096468564831564     
  -7.8315134861463322     
  -137.61870222804686     
  -24.331877299118815     
   19.950186678500597     
  -8.1757120042279023     
  -137.73998754854222     
  -24.182250899030063     
   19.803100679815326     
  -8.5202128027439290     
  -137.86052749489963     
  -24.033727643931449     
   19.655224816037258     
  -8.8650140251660652     
  -137.98032759765400     
  -23.886313457811170     
   19.506571206318295     
  -9.2101138288291367     
  -138.09939341673294     
  -23.740014173763782     
   19.357151432510005     
  -9.5555103850040641     
  -138.21773054101237     
  -23.594835538019957     
   19.206975314727597     
  -9.9012018789697187     
  -138.33534458791533     
  -23.450783223159497     
   19.056051903622500     
  -10.247186510083841     
  -138.45224120305792     
  -23.307862833882329     
   18.904388609285743     
  -10.593462491853126     
  -138.56842605994092     
  -23.166079919312686     
   18.751992101754649     
  -10.940028052002598     
  -138.68390485968558     
  -23.025439978549528     
   18.598867967486736     
  -11.286881432544366     
  -138.79868333080393     
  -22.885948468793377     
   18.445020273490425     
  -11.634020889845864     
  -138.91276722901779     
  -22.747610816742196     
   18.290452631126879     
  -11.981444694697691     
  -139.02616233711464     
  -22.610432422008746     
   18.135167218945352     
  -12.329151132381128     
  -139.13887446483935     
  -22.474418667866654     
   17.979165240119940     
  -12.677138502735444     
  -139.25090944883041     
  -22.339574928565757     
   17.822447965971858     
  -13.025405120225066     
  -139.36227315257389     
  -22.205906568820971     
   17.665012928512155     
  -13.373949314006730     
  -139.47297146642558     
  -22.073418971857130     
   17.506860860836667     
  -13.722769427996667     
  -139.58301030764372     
  -21.942117515400852     
   17.347987682935425     
  -14.071863820937940     
  -139.69239562045166     
  -21.812007607778838     
   17.188391065286609     
  -14.421230866468008     
  -139.80113337615811     
  -21.683094674789189     
   17.028066365967106     
  -14.770868953186584     
  -139.90922957328769     
  -21.555384177044434     
   16.867008788964085     
  -15.120776484723898     
  -140.01669023775810     
  -21.428881611127203     
   16.705212487990536     
  -15.470951879809418     
  -140.12352142307961     
  -21.303592517467273     
   16.542670628655983     
  -15.821393572341123     
  -140.22972921059264     
  -21.179522487752354     
   16.379375808612537     
  -16.172100011455406     
  -140.33531970973499     
  -21.056677169187761     
   16.215319906397937     
  -16.523069661597678     
  -140.44029905833270     
  -20.935062269889777     
   16.050493470129709     
  -16.874301002593736     
  -140.54467342292958     
  -20.814683568863803     
   15.884886722238164     
  -17.225792529722010     
  -140.64844899914786     
  -20.695546918447015     
   15.718489448800440     
  -17.577542753786723     
  -140.75163201206291     
  -20.577658247581013     
   15.551289300557499     
  -17.929550201192033     
  -140.85422871662644     
  -20.461023577826833     
   15.383274947892275     
  -18.281813414017289     
  -140.95624539811030     
  -20.345649015717640     
   15.214432890565973     
  -18.634330950093400     
  -141.05768837257219     
  -20.231540769038396     
   15.044749560491141     
  -18.987101383080425     
  -141.15856398736312     
  -20.118705147334712     
   14.874210420980193     
  -19.340123302546466     
  -141.25887862165442     
  -20.007148569177360     
   14.702800330127973     
  -19.693395314047905     
  -141.35863868699411     
  -19.896877566701399     
   14.530502988023729     
  -20.046916039211073     
  -141.45785062789659     
  -19.787898794291223     
   14.357301875036642     
  -20.400684115815437     
  -141.55652092245788     
  -19.680219030228447     
   14.183179325173599     
  -20.754698197878344     
  -141.65465608299667     
  -19.573845185289645     
   14.008117475409408     
  -21.108956955741409     
  -141.75226265672046     
  -19.468784304224073     
   13.832095849719282     
  -21.463459076158614     
  -141.84934722644439     
  -19.365043585351181     
   13.655097299519817     
  -21.818203262386231     
  -141.94591641129679     
  -19.262630355604784     
   13.477097890959287     
  -22.173188234274541     
  -142.04197686748935     
  -19.161552121422588     
   13.298079085701874     
  -22.528412728361538     
  -142.13753528911360     
  -19.061816528279824     
   13.118016870938463     
  -22.883875497968610     
  -142.23259840893868     
  -18.963431401747783     
   12.936889639922445     
  -23.239575313298317     
  -142.32717299926668     
  -18.866404729448366     
   12.754672363047337     
  -23.595510961534288     
  -142.42126587280711     
  -18.770744686725511     
   12.571341473700304     
  -23.951681246943387     
  -142.51488388358811     
  -18.676459625672759     
   12.386871203534955     
  -24.308084990980156     
  -142.60803392788139     
  -18.583558091646246     
   12.201235170070735     
  -24.664721032393633     
  -142.70072294518019     
  -18.492048827870718     
   12.014406646867204     
  -25.021588227336654     
  -142.79295791919492     
  -18.401940778019213     
   11.826357486859241     
  -25.378685449477668     
  -142.88474587888214     
  -18.313243096867769     
   11.637059202977074     
  -25.736011590115179     
  -142.97609389950642     
  -18.225965152845440     
   11.446481313940627     
  -26.093565558294880     
  -143.06700910374602     
  -18.140116542990885     
   11.254595238679128     
  -26.451346280929581     
  -143.15749866280024     
  -18.055707078700792     
   11.061365780748844     
  -26.809352702921991     
  -143.24756979758536     
  -17.972746835345177     
   10.866765941584919     
  -27.167583787290450     
  -143.33722977990067     
  -17.891246090783291     
   10.670755863076772     
  -27.526038515297717     
  -143.42648593368216     
  -17.811215421810211     
   10.473308212986378     
  -27.884715886582860     
  -143.51534563626223     
  -17.732665610212816     
   10.274380384130428     
  -28.243614919296395     
  -143.60381631968107     
  -17.655607757331836     
   10.073943518692234     
  -28.602734650238705     
  -143.69190547202678     
  -17.580053180941647     
   9.8719523557602997     
  -28.962074135001906     
  -143.77962063882481     
  -17.506013538273443     
   9.6683769221306122     
  -29.321632448115185     
  -143.86696942444888     
  -17.433500711357464     
   9.4631686402640671     
  -29.681408683193752     
  -143.95395949359366     
  -17.362526946555484     
   9.2562959981416366     
  -30.041401953091519     
  -144.04059857277647     
  -17.293104726569421     
   9.0477085214428890     
  -30.401611390057564     
  -144.12689445187453     
  -17.225246912658598     
   8.8373713185204146     
  -30.762036145896520     
  -144.21285498572561     
  -17.158966627769697     
   8.6252322773331400     
  -31.122675392133011     
  -144.29848809575927     
  -17.094277385689697     
   8.4112541585680507     
  -31.483528320180216     
  -144.38380177167224     
  -17.031192979500439     
   8.1953817813905747     
  -31.844594141512687     
  -144.46880407316135     
  -16.969727616140005     
   7.9775759310605130     
  -32.205872087843559     
  -144.55350313169333     
  -16.909895796657054     
   7.7577783000640093     
  -32.567361411306244     
  -144.63790715233350     
  -16.851712459406571     
   7.5359470982403751     
  -32.929061384640768     
  -144.72202441562243     
  -16.795192856169770     
   7.3120213301903636     
  -33.290971301384850     
  -144.80586327950334     
  -16.740352696193341     
   7.0859563209681742     
  -33.653090476069885     
  -144.88943218130328     
  -16.687208023786081     
   6.8576881127589058     
  -34.015418244421923     
  -144.97273963977011     
  -16.635775362940389     
   6.6271682795777300     
  -34.377953963567855     
  -145.05579425717957     
  -16.586071600843557     
   6.3943308485841701     
  -34.740697012246898     
  -145.13860472148036     
  -16.538114119479175     
   6.1591232842297821     
  -35.103646791027536     
  -145.22117980851618     
  -16.491920694847451     
   5.9214779349955489     
  -35.466802722530069     
  -145.30352838427913     
  -16.447509610334986     
   5.6813338185927726     
  -35.830164251654999     
  -145.38565940732173     
  -16.404899606695540     
   5.4386278021174403     
  -36.193730845817278     
  -145.46758193108391     
  -16.364109898179660     
   5.1932876384710136     
  -36.557501995186740     
  -145.54930510643158     
  -16.325160240891126     
   4.9452506963345746     
  -36.921477212934775     
  -145.63083818418548     
  -16.288070860668618     
   4.6944388064438041     
  -37.285656035487520     
  -145.71219051776120     
  -16.252862569620287     
   4.4407869362125991     
  -37.650038022785679     
  -145.79337156585424     
  -16.219556667598695     
   4.1842110704844258     
  -38.014622758551198     
  -145.87439089523468     
  -16.188175084570062     
   3.9246428576839190     
  -38.379409850561011     
  -145.95525818360395     
  -16.158740263137432     
   3.6619928526906032     
  -38.744398930928035     
  -146.03598322255365     
  -16.131275316742251     
   3.3961895211597706     
  -39.109589656389680     
  -146.11657592058384     
  -16.105803895333555     
   3.1271370908583394     
  -39.474981708603977     
  -146.19704630624005     
  -16.082350367152117     
   2.8547596859063771     
  -39.840574794453744     
  -146.27740453133168     
  -16.060939669507817     
   2.5789566464573825     
  -40.206368646358818     
  -146.35766087424213     
  -16.041597494659388     
   2.2996454932560573     
  -40.572363022596797     
  -146.43782574336242     
  -16.024350153459967     
   2.0167223113296973     
  -40.938557707632384     
  -146.51790968058637     
  -16.009224736124995     
   1.7300965057011211     
  -41.304952512455685     
  -146.59792336495752     
  -15.996249012332235     
   1.4396584974064930     
  -41.671547274929750     
  -146.67787761642236     
  -15.985451573601686     
   1.1453139023668757     
  -42.038341860147604     
  -146.75778339965470     
  -15.976861719333936     
  0.84694394868341227     
  -42.405336160798996     
  -146.83765182805232     
  -15.970509639718809     
  0.54444751939187797     
  -42.772530097547374     
  -146.91749416785993     
  -15.966426283323372     
  0.23770194930782812     
  -43.139923619417210     
  -146.99732184236501     
  -15.964643518703562     
  -7.3403859570221788E-002
  -43.507516704192042     
  -147.07714643628088     
  -15.965194047650339     
 -0.38900013689619140     
  -43.875309358823678     
  -147.15697970027171     
  -15.968111548677062     
 -0.70920414872014792     
  -44.243301619852843     
  -147.23683355559288     
  -15.973430579792462     
  -1.0341530875397573     
  -44.611493553841584     
  -147.31672009886222     
  -15.981186727949009     
  -1.3639789932312536     
  -44.979885257817969     
  -147.39665160710808     
  -15.991416570398243     
  -1.6988177848820036     
  -45.348476859733324     
  -147.47664054279355     
  -16.004157703784859     
  -2.0388204530685767     
  -45.717268518932535     
  -147.55669955919598     
  -16.019448857182873     
  -2.3841250564750789     
  -46.086260426637828     
  -147.63684150582668     
  -16.037329795106437     
  -2.7348965052051790     
  -46.455452806446381     
  -147.71707943411170     
  -16.057841518895476     
  -3.0912815922289330     
  -46.824845914842420     
  -147.79742660323603     
  -16.081026130837191     
  -3.4534559383412411     
  -47.194440041724086     
  -147.87789648618906     
  -16.106927050374750     
  -3.8215784240876718     
  -47.564235510945778     
  -147.95850277603640     
  -16.135588888555411     
  -4.1958338213691801     
  -47.934232680876335     
  -148.03925939236331     
  -16.167057642215678     
  -4.5763964381095956     
  -48.304431944973693     
  -148.12018048800761     
  -16.201380615501499     
  -4.9634611306209129     
  -48.674833732376648     
  -148.20128045598130     
  -16.238606573981158     
  -5.3572151086507072     
  -49.045438508514167     
  -148.28257393663452     
  -16.278785687296036     
  -5.7578697488074315     
  -49.416246775733022     
  -148.36407582512877     
  -16.321969710412095     
  -6.1656233405363174     
  -49.787259073944391     
  -148.44580127911848     
  -16.368211885466117     
  -6.5807032281908464     
  -50.158475981289968     
  -148.52776572673133     
  -16.417567159677546     
  -7.0033246549774546     
  -50.529898114828484     
  -148.60998487486700     
  -16.470092094589877     
  -7.4337289303981597     
  -50.901526131243266     
  -148.69247471775739     
  -16.525845061567864     
  -7.8721498966240491     
  -51.273360727571628     
  -148.77525154587579     
  -16.584886185792545     
  -8.3188468902852222     
  -51.645402641956970     
  -148.85833195518396     
  -16.647277537469684     
  -8.7740699571794512     
  -52.017652654424374     
  -148.94173285668299     
  -16.713083062148527     
  -9.2381005934720406     
  -52.390111587680551     
  -149.02547148637987     
  -16.782368816599572     
  -9.7112086266977062     
  -52.762780307939231     
  -149.10956541562462     
  -16.855202881299803     
  -10.193694770044223     
  -53.135659725772790     
  -149.19403256180806     
  -16.931655592075135     
  -10.685854528250488     
  -53.508750796991229     
  -149.27889119954082     
  -17.011799501037011     
  -11.188007355969159     
  -53.882054523549570     
  -149.36415997218396     
  -17.095709556206778     
  -11.700480454244385     
  -54.255571954484772     
  -149.44985790397348     
  -17.183463159613616     
  -12.223610074615271     
  -54.629304186883353     
  -149.53600441246047     
  -17.275140235173225     
  -12.757757497853877     
  -55.003252366880943     
  -149.62261932158941     
  -17.370823416407134     
  -13.303283209655277     
  -55.377417690695061     
  -149.70972287523162     
  -17.470598040479544     
  -13.860580693570803     
  -55.751801405692476     
  -149.79733575132204     
  -17.574552395681330     
  -14.430039029460625     
  -56.126404811492606     
  -149.88547907653225     
  -17.682777688402282     
  -15.012086542880008     
  -56.501229261108350     
  -149.97417444159694     
  -17.795368337473885     
  -15.607145813687117     
  -56.876276162126096     
  -150.06344391726830     
  -17.912421931076537     
  -16.215680939007253     
  -57.251546977926360     
  -150.15331007094130     
  -18.034039538119092     
  -16.838153962887507     
  -57.627043228946974     
  -150.24379598401870     
  -18.160325692840747     
  -17.475066320316962     
  -58.002766493990521     
  -150.33492526997640     
  -18.291388690243124     
  -18.126925457313835     
  -58.378718411577978     
  -150.42672209327995     
  -18.427340631172978     
  -18.794275338287314     
  -58.754900681350684     
  -150.51921118909840     
  -18.568297696210134     
  -19.477668914599338     
  -59.131315065522600     
  -150.61241788387161     
  -18.714380213069628     
  -20.177702995747527     
  -59.507963390385228     
  -150.70636811686813     
  -18.865712985537737     
  -20.894979237609679     
  -59.884847547867601     
  -150.80108846265651     
  -19.022425329819807     
  -21.630150553210324     
  -60.261969497153665     
  -150.89660615462850     
  -19.184651458968887     
  -22.383877013374708     
  -60.639331266359925     
  -150.99294910961734     
  -19.352530536569194     
  -23.156871423036481     
  -61.016934954275946     
  -151.09014595363936     
  -19.526207072241974     
  -23.949860168539573     
  -61.394782732170803     
  -151.18822604887873     
  -19.705831023506015     
  -24.763623325071077     
  -61.772876845668520     
  -151.28721952193359     
  -19.891558198444052     
  -25.598958890406657     
  -62.151219616695819     
  -151.38715729340501     
  -20.083550390122099     
  -26.456725665747982     
  -62.529813445505617     
  -151.48807110896186     
  -20.281975832615213     
  -27.337802204383493     
  -62.908660812780127     
  -151.58999357191627     
  -20.487009349148085     
  -28.243128514797423     
  -63.287764281817225     
  -151.69295817732166     
  -20.698832813009062     
  -29.173685184899902     
  -63.667126500804450     
  -151.79699934798393     
  -20.917635451895816     
  -30.130496106460857     
  -64.046750205184978     
  -151.90215247204540     
  -21.143614172694267     
  -31.114653452526746     
  -64.426638220120140     
  -152.00845394266111     
  -21.376974073588222     
  -32.127286421374251     
  -64.806793463053594     
  -152.11594119964946     
  -21.617928721748523     
  -33.169605015210323     
  -65.187218946382316     
  -152.22465277335223     
  -21.866700759362608     
  -34.242859127487456     
  -65.567917780240109     
  -152.33462833075768     
  -22.123522202818759     
  -35.348392067283179     
  -65.948893175399405     
  -152.44590872412303     
  -22.388635143323388     
  -36.487594294506629     
  -66.330148446298011     
  -152.55853604223267     
  -22.662292100532181     
  -37.661954350644166     
  -66.711687014197267     
  -152.67255366437942     
  -22.944756758162018     
  -38.873025237453383     
  -67.093512410478965     
  -152.78800631739341     
  -23.236304447442912     
  -40.122463228778713     
  -67.475628280088742     
  -152.90494013581619     
  -23.537222921658760     
  -41.412003806148505     
  -67.858038385134094     
  -153.02340272549583     
  -23.847812950204869     
  -42.743493302151670     
  -68.240746608645864     
  -153.14344323074627     
  -24.168389149971013     
  -44.118878655090526     
  -68.623756958512388     
  -153.26511240547092     
  -24.499280739884185     
  -45.540225405305193     
  -69.007073571596720     
  -153.38846268839669     
  -24.840832430423980     
  -47.009715540847743     
  -69.390700718047199     
  -153.51354828271519     
  -25.193405296980330     
  -48.529675780540359     
  -69.774642805813286     
  -153.64042524062097     
  -25.557377865334395     
  -50.102552716257165     
  -70.158904385378875     
  -153.76915155281108     
  -25.933147010706314     
  -51.730972350881160     
  -70.543490154726172     
  -153.89978724359619     
  -26.321129303337933     
  -53.417694874413684     
  -70.928404964544782     
  -154.03239447189179     
  -26.721762014896026     
  -55.165683452659813     
  -71.313653823700918     
  -154.16703763853101     
  -27.135504640790984     
  -56.978066932022891     
  -71.699241904983538     
  -154.30378350048991     
  -27.562840142781148     
  -58.858197644213625     
  -72.085174551145002     
  -154.44270129240965     
  -28.004276625112759     
  -60.809633842877147     
  -72.471457281255454     
  -154.58386285616979     
  -28.460348878934326     
  -62.836180524416740     
  -72.858095797391684     
  -154.72734277894929     
  -28.931620232867445     
  -64.941900538440848     
  -73.245095991682717     
  -154.87321854074872     
  -29.418684486905761     
  -67.131123797317130     
  -73.632463953736433     
  -155.02157067175443     
  -29.922167915385629     
  -69.408503809269277     
  -74.020205978473172     
  -155.17248292077781     
  -30.442731693955160     
  -71.778996425452249     
  -74.408328574395014     
  -155.32604243543054     
  -30.981074167146041     
  -74.247939460896774     
  -74.796838472321198     
  -155.48233995513118     
  -31.537933713102781     
  -76.821033983351086     
  -75.185742634623381     
  -155.64147001808388     
  -32.114091467977900     
  -79.504425502316721     
  -75.575048264996923     
  -155.80353118340193     
  -32.710374659245289     
  -82.304698589491537     
  -75.964762818807955     
  -155.96862626979672     
  -33.327659898666461     
  -85.228960216742593     
  -76.354894014059326     
  -156.13686261229412     
  -33.966877100292045     
  -88.284845509401066     
  -76.745449843022641     
  -156.30835233864886     
  -34.629013441612543     
  -91.480612356872385     
  -77.136438584587850     
  -156.48321266733862     
  -35.315118034289100     
  -94.825155643962120     
  -77.527868817386960     
  -156.66156622917839     
  -36.026306701618800     
  -98.328111210072535     
  -77.919749433753537     
  -156.84354141477169     
  -36.763767535694363     
  -101.99989788624610     
  -78.312089654585961     
  -157.02927275053551     
  -37.528766769841191     
  -105.85181635242162     
  -78.704899045189251     
  -157.21890130594133     
  -38.322655392484371     
  -109.89612574060267     
  -79.098187532177263     
  -157.41257513526139     
  -39.146876335538877     
  -114.14616096043368     
  -79.491965421526288     
  -157.61044975745710     
  -40.002972542742143     
  -118.61642396318257     
  -79.886243417879939     
  -157.81268867812011     
  -40.892595722465998     
  -123.32273647834597     
  -80.281032645216271     
  -158.01946395804140     
  -41.817516246053614     
  -128.28235791302009     
  -80.676344668999747     
  -158.23095683348254     
  -42.779633930401246     
  -133.51418160013515     
  -81.072191519954615     
  -158.44735839403955     
  -43.780990292402279     
  -139.03887588343633     
  -81.468585719611468     
  -158.66887032442438     
  -44.823781861528033     
  -144.87914758380944     
  -81.865540307795854     
  -158.89570571774922     
  -45.910375468406627     
  -151.05992785772068     
  -82.263068872248269     
  -159.12808996873858     
  -47.043324927339505     
  -157.60869308722343     
  -82.661185580586732     
  -159.36626175637065     
  -48.225390125493661     
  -164.55574480605196     
  -83.059905214849465     
  -159.61047412721325     
  -49.459558211539076     
  -171.93458687020151     
  -83.459243208884232     
  -159.86099569177475     
  -50.749067613065563     
  -179.78234040656116     
  -83.859215688885328     
  -160.11811194872271     
  -52.097435166114799     
  -188.14020862570518     
  -84.259839517417674     
  -160.38212675346500     
  -53.508486730807562     
  -197.05405576090243     
  -84.661132341313035     
  -160.65336395066458     
  -54.986392149014364     
  -206.57502230343866     
  -85.063112643875343     
  -160.93216919307784     
  -56.535704816290121     
  -216.76030951546534     
  -85.465799801892985     
  -161.21891197296270     
  -58.161407137656141     
  -227.67402468069437     
  -85.869214148026629     
  -161.51398789661374     
  -59.868962322761320     
  -239.38824943931408     
  -86.273377039224087     
  -161.81782123790452     
  -61.664374193556213     
  -251.98422353710410     
  -86.678310931911042     
  -162.13086781306365     
  -63.554255870084454     
  -265.55381599146511     
  -87.084039464821274     
  -162.45361822646390     
  -65.545909490020492     
  -280.20121299800309     
  -87.490587550465690     
  -162.78660154665772     
  -67.647418587505470     
  -296.04498171839026     
  -87.897981476401355     
  -163.13038948300246     
  -69.867755950393445     
  -313.22050449976285     
  -88.306249017653926     
  -163.48560114721380     
  -72.216909734141609     
  -331.88295191345048     
  -88.715419561878932     
  -163.85290850123289     
  -74.706031873492549     
  -352.21083639208257     
  -89.125524249125533     
  -164.23304261378269     
  -77.347613146433119     
  -374.41040110779926     
  -89.536596128404682     
  -164.62680087453563     
  -80.155691154741675     
  -398.72091949291502     
  -89.948670333675096     
  -165.03505534754984     
  -83.146098050938477     
  -425.42131719681475     
  -90.361784282364880     
  -165.45876248750199     
  -86.336757929914654     
  -454.83828354309259     
  -90.775977900168868     
  -165.89897449496797     
  -89.748045056487783     
  -487.35650980239183     
  -91.191293876633367     
  -166.35685265480922     
  -93.403218880005795     
  -523.43146624615122     
  -91.607777957005041     
  -166.83368308920134     
  -97.328954876851853     
  -563.60570039848153     
  -92.025479277035103     
  -167.33089547046811     
  -101.55599762984056     
  -608.52959528134693     
  -92.444450748971377     
  -167.85008538852881     
  -106.11996959445057     
  -658.98822430651751     
  -92.864749508943660     
  -168.39304126570678     
  -111.06238127674933     
  -715.93629950747356     
  -93.286437438495597     
  -168.96177697770634     
  -116.43190352305552     
  -780.54419120326156     
  -93.709581776339860     
  -169.55857169890666     
  -122.28598495707985     
  -854.25926537533326     
  -94.134255840794140     
  -170.18601898491787     
  -128.69292944739499     
  -938.88847711403412     
  -94.560539889197926     
  -170.84708779110071     
  -135.73459302575012     
  -1036.7114153562015     
  -94.988522148497964     
  -171.54519909526741     
  -143.50992864092180     
  -1150.6367223539446     
  -95.418300061988916     
  -172.28432317701612     
  -152.13970405857620     
  -1284.4235108657431     
  -95.849981812199189     
  -173.06910463813776     
  -161.77288039006950     
  -1442.9958413327706     
  -96.283688201106983     
  -173.90502521211309     
  -172.59534920006504     
  -1632.9147252626931     
  -96.719554999362359     
  -174.79861910921210     
  -184.84220963953553     
  -1863.0407466620056     
  -97.157735920957293     
  -175.75776217140967     
  -198.81501523950027     
  -2145.7146310881130     
  -97.598406447022185     
  -176.79206939694009     
  -214.90787497266149     
  -2498.0038121546804     
  -98.041768826042670     
  -177.91344634328127     
  -233.64290356382119     
  -2946.0580096274271     
  -98.488058742204558     
  -179.13689944878092     
  -255.73833863602741     
  -3523.7073974216241     
  -98.937554413371060     
  -180.48166065566269     
  -282.16614411668900     
  -4303.1761234672249     
  -99.390589340537886     
  -181.97317592856118     
  -314.43996504269398     
  -5326.2620376733475     
  -99.847570752985135     
  -183.64524316698098     
  -354.38693032524321     
  -6948.2399621933027     
  -100.30900734546654     
  -185.54745731789836     
  -406.49873004169422     
  -8731.5599920146888     
  -100.77555303644891     
  -187.74366771795707     
  -471.98542998180295     
  -13967.275618319452     
  -101.24808035336274     
  -190.36548128570965     
  -576.73999711920123     
  -13773.020728275307     
  -101.72781388500788     
  -193.50742540996075     
  -680.03765258126384     
  -49239.035186422880     
  -102.21660204378621     
  -197.83084558261260     
  -1049.3304164794440     
   10442.470772482460     
  -102.71757430923991     
  -202.88170133802569     
  -971.01188568582722     
  -412954.46112973377     
  -103.23729980032567     
  -215.47965691263778     
  -4068.1703441589025     
  -328275.07474929397     
  -103.80655430530120     
  -241.97566628498086     
  -6530.2334047785553     
  -328275.07474929397     
 -0.14814814814814814     
   8.4026689780951305     
  -822632.50232823985     
   189838489185.51434     
 -0.14814037827318319     
   7.3269194409951943     
  -253117.03477169678     
   228798953256.87570     
 -0.14813978354211710     
   7.2902668677734130     
  -197256.23470418470     
   20338228392.381641     
 -0.14813914347028639     
   7.2560200447463474     
  -191886.58891219727     
   59129762663.186409     
 -0.14813845461675287     
   7.2211037459319503     
  -175004.81598642375     
   40628321712.012115     
 -0.14813771328080802     
   7.1863741122109950     
  -162461.27361059340     
   37108727310.077835     
 -0.14813691548248048     
   7.1515928220166050     
  -150071.97334354991     
   31170253512.325935     
 -0.14813605694159152     
   7.1168262449925237     
  -138818.39980506166     
   26789235157.094311     
 -0.14813513305525100     
   7.0820559283349329     
  -128359.40774309239     
   22876817109.693169     
 -0.14813413887367846     
   7.0472870357888775     
  -118701.02260936661     
   19570641837.822395     
 -0.14813306907422608     
   7.0125181578786409     
  -109766.04665586127     
   16733969420.072287     
 -0.14813191793347080     
   6.9777497173234853     
  -101504.39860102606     
   14310428172.341982     
 -0.14813067929723345     
   6.9429816285860726     
  -93864.286209702419     
   12237421625.319681     
 -0.14812934654837218     
   6.9082139502476148     
  -86799.216640320708     
   10464814169.263746     
 -0.14812791257218635     
   6.8734467037328626     
  -80265.843841024573     
   8948943237.6858101     
 -0.14812636971925572     
   6.8386799225027284     
  -74224.172829039948     
   7652664396.1326056     
 -0.14812470976552600     
   6.8039136402561713     
  -68637.189344792001     
   6544145442.4452095     
 -0.14812292386943873     
   6.7691478937404996     
  -63470.681864240323     
   5596205072.1929350     
 -0.14812100252588936     
   6.7343827217896619     
  -58693.000958298217     
   4785572796.7151222     
 -0.14811893551678001     
   6.6996181665986496     
  -54274.887679798703     
   4092364902.0460835     
 -0.14811671185791869     
   6.6648542729079017     
  -50189.279905766074     
   3499569703.0217066     
 -0.14811431974199676     
   6.6300910890994249     
  -46411.154509979286     
   2992642366.1400542     
 -0.14811174647735853     
   6.5953286666696354     
  -42917.371408440566     
   2559145942.8959522     
 -0.14810897842225537     
   6.5605670610766440     
  -39686.530496435116     
   2188441895.8827929     
 -0.14810600091425469     
   6.5258063316660531     
  -36698.844574778210     
   1871436264.3538692     
 -0.14810279819445085     
   6.4910465418778784     
  -33936.013314339216     
   1600349788.5709491     
 -0.14809935332609875     
   6.4562877600439972     
  -31381.114897251500     
   1368530880.7889576     
 -0.14809564810726442     
   6.4215300589697266     
  -29018.501174223125     
   1170292307.2862403     
 -0.14809166297705753     
   6.3867735169383080     
  -26833.700249810256     
   1000768758.6733634     
 -0.14808737691497881     
   6.3520182176942361     
  -24813.331417833313     
   855801880.94451141     
 -0.14808276733288342     
   6.3172642509190471     
  -22945.018754443510     
   731833620.66980159     
 -0.14807780995902345     
   6.2825117127797361     
  -21217.319769468817     
   625822984.76446664     
 -0.14807247871359674     
   6.2477607060937395     
  -19619.651424439024     
   535168252.06113017     
 -0.14806674557518570     
   6.2130113411514820     
  -18142.228400263968     
   457645370.98013151     
 -0.14806058043742820     
   6.1782637358222843     
  -16776.000987502641     
   391352022.70369303     
 -0.14805395095521362     
   6.1435180165305798     
  -15512.600895961308     
   334661574.77606279     
 -0.14804682237964817     
   6.1087743184782948     
  -14344.289611068711     
   286183037.35512865     
 -0.14803915738097922     
   6.0740327863359633     
  -13263.910919243412     
   244726902.55192035     
 -0.14803091585861053     
   6.0392935751036676     
  -12264.847091900265     
   209275882.07242659     
 -0.14802205473727872     
   6.0045568505549811     
  -11340.978713364853     
   178960185.95182523     
 -0.14801252774839627     
   5.9698227900370417     
  -10486.646575027580     
   153035891.86856580     
 -0.14800228519549355     
   5.9350915834221754     
  -9696.6175984002330     
   130866906.04207242     
 -0.14799127370261947     
   5.9003634337349302     
  -8966.0524392397892     
   111909252.98411532     
 -0.14797943594447746     
   5.8656385581988815     
  -8290.4759633920403     
   95697752.156027526     
 -0.14796671035698813     
   5.8309171891290204     
  -7665.7498514029594     
   81834615.381855190     
 -0.14795303082687725     
   5.7961995749697399     
  -7088.0471908123945     
   69979665.921126574     
 -0.14793832635878845     
   5.7614859813930890     
  -6553.8291048009469     
   59842011.183934197     
 -0.14792252071831494     
   5.7267766924607422     
  -6059.8230143716537     
   51172885.370542862     
 -0.14790553204923046     
   5.6920720117972410     
  -5603.0026797480996     
   43759572.185980715     
 -0.14788727246307987     
   5.6573722639752759     
  -5180.5695314620152     
   37420150.638150372     
 -0.14786764759915852     
   5.6226777958952185     
  -4789.9356994341642     
   31999067.111967176     
 -0.14784655615277359     
   5.5879889782042751     
  -4428.7080044559234     
   27363290.412201528     
 -0.14782388936952978     
   5.5533062069681973     
  -4094.6734135744805     
   23399064.843500853     
 -0.14779953050322567     
   5.5186299052656551     
  -3785.7854228180931     
   20009110.673252746     
 -0.14777335423477611     
   5.4839605250254184     
  -3500.1515494363985     
   17110239.749704652     
 -0.14774522604939574     
   5.4492985488687422     
  -3236.0217400852271     
   14631315.436208189     
 -0.14771500156908454     
   5.4146444921665449     
  -2991.7776317838043     
   12511503.406141510     
 -0.14768252583724872     
   5.3799989051396011     
  -2765.9226774723452     
   10698783.929390281     
 -0.14764763255206975     
   5.3453623751109118     
  -2557.0729370186982     
   9148670.8366906494     
 -0.14761014324499502     
   5.3107355289511533     
  -2363.9486357254818     
   7823123.0359337665     
 -0.14756986640047190     
   5.2761190355767358     
  -2185.3663061661782     
   6689609.5322921723     
 -0.14752659651277381     
   5.2415136086691847     
  -2020.2315488569648     
   5720311.8826780915     
 -0.14748011307547701     
   5.2069200095303767     
  -1867.5323243098201     
   4891441.1987749329     
 -0.14743017949883519     
   5.1723390501154123     
  -1726.3327586579253     
   4182654.7020507152     
 -0.14737654194996611     
   5.1377715962334491     
  -1595.7674088235822     
   3576556.3685974409     
 -0.14731892811040767     
   5.1032185709426079     
  -1475.0359639984160     
   3058270.1905672648     
 -0.14725704584521895     
   5.0686809581366798     
  -1363.3983423767099     
   2615075.0641282569     
 -0.14719058177739211     
   5.0341598063461817     
  -1260.1701592636637     
   2236092.6707947496     
 -0.14711919976090290     
   4.9996562327487979     
  -1164.7185351777475     
   1912020.5333677430     
 -0.14704253924525731     
   4.9651714274103815     
  -1076.4582195783878     
   1634903.7222519261     
 -0.14696021352388783     
   4.9307066577478578     
  -994.84800742345851     
   1397939.7285984717     
 -0.14687180785821244     
   4.8962632732650180     
  -919.38742171435274     
   1195311.4026173619     
 -0.14677687746858870     
   4.8618427105306488     
  -849.61365210539748     
   1022044.3464299304     
 -0.14667494538277384     
   4.8274464984131731     
  -785.09871700574001     
   873884.75004142919     
 -0.14656550013183170     
   4.7930762636290032     
  -725.44684391371447     
   747195.03529029747     
 -0.14644799328270944     
   4.7587337365522693     
  -670.29204541841023     
   638864.59687192447     
 -0.14632183679593475     
   4.7244207573400185     
  -619.29587698891396     
   546233.44696724822     
 -0.14618640019605253     
   4.6901392823693442     
  -572.14536486316933     
   467026.95665983768     
 -0.14604100754152649     
   4.6558913909989972     
  -528.55108844678284     
   399300.01607405499     
 -0.14588493417986703     
   4.6216792926669799     
  -488.24540843368300     
   341389.31502776942     
 -0.14571740327270954     
   4.5875053343357823     
  -450.98082683984404     
   291872.50566096161     
 -0.14553758207444659     
   4.5533720082919755     
  -416.52847199237613     
   249533.30998892142     
 -0.14534457794681019     
   4.5192819603086907     
  -384.67669600256892     
   213331.65728126734     
 -0.14513743409049371     
   4.4852379981945223     
  -355.22977897798012     
   182378.16277946447     
 -0.14491512497349254     
   4.4512431007120297     
  -328.00673016348998     
   155912.29760757112     
 -0.14467655143431565     
   4.4173004268945668     
  -302.84017938026261     
   133283.72063600647     
 -0.14442053543656583     
   4.3834133257565595     
  -279.57535206692137     
   113936.31824974506     
 -0.14414581444959437     
   4.3495853464168999     
  -258.06912101988320     
   97394.545557771780     
 -0.14385103542799085     
   4.3158202485686337     
  -238.18913103254414     
   83251.781990899035     
 -0.14353474836055594     
   4.2821220135789781     
  -219.81298370098085     
   71160.253000213139     
 -0.14319539935710901     
   4.2484948551205237     
  -202.82750428081005     
   60822.814537586979     
 -0.14283132323898287     
   4.2149432335953474     
  -187.12798917425130     
   51984.587941195547     
 -0.14244073559633563     
   4.1814718577747740     
  -172.61777803235262     
   44430.258294354040     
 -0.14202172427244131     
   4.1480857380026714     
  -159.20689532198131     
   37966.976675192003     
 -0.14157224023187973     
   4.1147900409780425     
  -146.81425224108585     
   32458.858247516164     
 -0.14109008776600618     
   4.0815907170701333     
  -135.35726140546950     
   27693.324802108622     
 -0.14057291398520833     
   4.0484921285266999     
  -124.78685157545522     
   23808.772900383898     
 -0.14001819754321820     
   4.0155063289220418     
  -114.95957589927005     
   19860.041872220238     
 -0.13942323653410113     
   3.9826170862998378     
  -106.09504646340604     
   18571.594887140112     
 -0.13878513549744731     
   3.9499196999237745     
  -97.130999393286672     
   10538.623832244446     
 -0.13810079146169704     
   3.9170779703163818     
  -91.630295973225344     
   26697.717708523989     
 -0.13736687894938446     
   3.8854336008827790     
  -76.561176934090582     
   5314.7606054564003     
 -0.12804875916855532     
   3.6022794775646334     
  -36.700472393167587     
   1589.2885390988683     
 -0.11924760579367762     
   3.4485762757068992     
  -24.780808349926076     
   945.52819108849940     
 -0.11076627127861165     
   3.3424008875401783     
  -17.689346916762332     
   529.17219625945847     
 -0.10251255916242441     
   3.2638761316362315     
  -13.720555444816391     
   361.91724734004430     
  -9.4432967347874250E-002
   3.2020593027997752     
  -11.006176089766061     
   252.91003605953429     
  -8.6492655972122412E-002
   3.1517704855270612     
  -9.1093508193195518     
   188.43535681491312     
  -7.8667218898475277E-002
   3.1097568943707432     
  -7.6960856432077041     
   144.53406362237035     
  -7.0938668853074371E-002
   3.0739864798476240     
  -6.6120801660399273     
   114.21371994262034     
  -6.3293243565118951E-002
   3.0430675862663485     
  -5.7554772664702734     
   92.195929788626657     
  -5.5720105770965575E-002
   3.0160188736175342     
  -5.0640077930555742     
   75.798153627065133     
  -4.8210524289477918E-002
   2.9921200500327636     
  -4.4955216408525853     
   63.255945139440094     
  -4.0757332800508528E-002
   2.9708284907998652     
  -4.0211020523067846     
   53.466376040964953     
  -3.3354558049210135E-002
   2.9517254750890993     
  -3.6201042319995471     
   45.686458602990761     
  -2.5997156162021726E-002
   2.9344815750279079     
  -3.2774557924771170     
   39.408578647729186     
  -1.8680820564113562E-002
   2.9188332069151670     
  -2.9818914526191480     
   34.274535023802748     
  -1.1401838828794761E-002
   2.9045663971837676     
  -2.7248324399406272     
   30.026424631641301     
  -4.1569838757001152E-003
   2.8915052304459077     
  -2.4996342552033175     
   26.474671188426434     
   3.0565701530569584E-003
   2.8795034592546740     
  -2.3010742212901194     
   23.477509954641221     
   1.0241313923403628E-002
   2.8684382914598729     
  -2.1249928966303102     
   20.927250001276526     
   1.7399455434730628E-002
   2.8582057129142453     
  -1.9680385216207363     
   18.740936162955119     
   2.4532962303383664E-002
   2.8487169128591971     
  -1.8274815003985729     
   16.853855767701006     
   3.1643596167650542E-002
   2.8398955151528487     
  -1.7010775821408153     
   15.214947201947899     
   3.8732940954194300E-002
   2.8316754075021811     
  -1.5869654781262061     
   13.783498889499068     
   4.5802426305881619E-002
   2.8239990207157284     
  -1.4835892364549630     
   12.526741188402257     
   5.2853347155274170E-002
   2.8168159509307360     
  -1.3896386775419460     
   11.418065843084857     
   5.9886880198145177E-002
   2.8100818462775838     
  -1.3040031837188095     
   10.435693080104071     
   6.6904097851645278E-002
   2.8037574996042420     
  -1.2257354856180289     
   9.5616624359308844     
   7.3905980154846299E-002
   2.7978081033468256     
  -1.1540230173485475     
   8.7810606675838105     
   8.0893424973427872E-002
   2.7922026331475998     
  -1.0881650623416690     
   8.0814251882083727     
   8.7867256796925808E-002
   2.7869133345581707     
  -1.0275543734301062     
   7.4522790818943134     
   9.4828234360347957E-002
   2.7819152929238053     
 -0.97166228031589874     
   6.8847654805995688     
  0.10177705727786614     
   2.7771860708749871     
 -0.92002653921140198     
   6.3713579105315334     
  0.10871437184165089     
   2.7727054011397527     
 -0.87224135488241539     
   5.9056290523105401     
  0.11564077611148617     
   2.7684549249100714     
 -0.82794913699008654     
   5.4820649353870721     
  0.12255682439891978     
   2.7644179679426597     
 -0.78683364997468352     
   5.0959145745896617     
  0.12946303123212932     
   2.7605793480910599     
 -0.74861429066526097     
   4.7430676529711402     
  0.13635987487347240     
   2.7569252091562264     
 -0.71304128326797733     
   4.4199543436086639     
  0.14324780045012916     
   2.7534428768838293     
 -0.67989162569091244     
   4.1234628942463285     
  0.15012722274878590     
   2.7501207336846418     
 -0.64896565398406492     
   3.8508714200318717     
  0.15699852871752601     
   2.7469481092538470     
 -0.62008411833382593     
   3.5997912274793067     
  0.16386207971165898     
   2.7439151847476935     
 -0.59308568412773122     
   3.3681194535239403     
  0.17071821351486888     
   2.7410129085668080     
 -0.56782478822630156     
   3.1539993448056665     
  0.17756724616259925     
   2.7382329221133919     
 -0.54416979314025904     
   2.9557868215669942     
  0.18440947359084470     
   2.7355674941505947     
 -0.52200139197850659     
   2.7720221489831416     
  0.19124517313036740     
   2.7330094626059958     
 -0.50121122586113298     
   2.6014059426119238     
  0.19807460486368858     
   2.7305521828381143     
 -0.48170068129154364     
   2.4427786793060324     
  0.20489801285994266     
   2.7281894815318934     
 -0.46337984119674841     
   2.2951032100622748     
  0.21171562630075258     
   2.7259156155110982     
 -0.44616656712128133     
   2.1574497343469705     
  0.21852766050863792     
   2.7237252348580108     
 -0.42998569411367904     
   2.0289828909634693     
  0.22533431788805242     
   2.7216133498166482     
 -0.41476832243145301     
   1.9089505988362436     
  0.23213578878793195     
   2.7195753010282191     
 -0.40045119294018117     
   1.7966743990272855     
  0.23893225229358411     
   2.7176067327084996     
 -0.38697613494747651     
   1.6915410855468256     
  0.24572387695484141     
   2.7157035684291166     
 -0.37428957680587532     
   1.5929953755727242     
  0.25251082145661191     
   2.7138619892083788     
 -0.36234211148907985     
   1.5005336062846584     
  0.25929323523727366     
   2.7120784136560516     
 -0.35108810944194491     
   1.4136980513154462     
  0.26607125905976176     
   2.7103494799473040     
 -0.34048537405707918     
   1.3320721846733152     
  0.27284502553967005     
   2.7086720294304811     
 -0.33049483267202928     
   1.2552762194644118     
  0.27961465963423299     
   2.7070430916962360     
 -0.32108026102604620     
   1.1829634668651046     
  0.28638027909564634     
   2.7054598709561093     
 -0.31220803502455791     
   1.1148168831424212     
  0.29314199489183151     
   2.7039197335975458     
 -0.30384690840098977     
   1.0505461952375164     
  0.29989991159743218     
   2.7024201967967012     
 -0.29596781193670840     
  0.98988520999316787     
  0.30665412775755574     
   2.7009589180847051     
 -0.28854367286175964     
  0.93258954850430820     
  0.31340473622652382     
   2.6995336857744308     
 -0.28154925124797731     
  0.87843451193074717     
  0.32015182448367885     
   2.6981424101652896     
 -0.27496099240849670     
  0.82721327886746610     
  0.32689547492809701     
   2.6967831154522259     
 -0.26875689281699067     
  0.77873524019126328     
  0.33363576515388560     
   2.6954539322738946     
 -0.26291637851555621     
  0.73282451115237945     
  0.34037276820758761     
   2.6941530908409010     
 -0.25742019468191335     
  0.68931860718854521     
  0.34710655282907626     
   2.6928789145913763     
 -0.25225030512799929     
  0.64806730112793531     
  0.35383718367719924     
   2.6916298143276323     
 -0.24738980036953978     
  0.60893146336131132     
  0.36056472154132013     
   2.6904042827907224     
 -0.24282281439432996     
  0.57178220428978854     
  0.36728922353980392     
   2.6892008896350812     
 -0.23853444786215655     
  0.53649992888380416     
  0.37401074330640388     
   2.6880182767694372     
 -0.23451069839552802     
  0.50297357892011796     
  0.38072933116542468     
   2.6868551540320644     
 -0.23073839655362710     
  0.47109995677523897     
  0.38744503429646321     
   2.6857102951734855     
 -0.22720514687781282     
  0.44078300881471538     
  0.39415789688946345     
   2.6845825341205121     
 -0.22389927431170245     
  0.41193333571241625     
  0.40086796029075866     
   2.6834707614989979     
 -0.22080977429385934     
  0.38446757797119224     
  0.40757526314072273     
   2.6823739213946158     
 -0.21792626745907540     
  0.35830800620654213     
  0.41427984150360025     
   2.6812910083324368     
 -0.21523895741252630     
  0.33338203534913874     
  0.42098172899004183     
   2.6802210644585367     
 -0.21273859214740776     
  0.30962185261944580     
  0.42768095687282870     
   2.6791631769075366     
 -0.21041642825276191     
  0.28696404073761134     
  0.43437755419623403     
   2.6781164753420366     
 -0.20826419794722986     
  0.26534927084460014     
  0.44107154787943431     
   2.6770801296511286     
 -0.20627407841589535     
  0.24472195410450959     
  0.44776296281435257     
   2.6760533477956887     
 -0.20443866376011155     
  0.22503001716319118     
  0.45445182195828732     
   2.6750353737897097     
 -0.20275093863138760     
  0.20622459937775764     
  0.46113814642165452     
   2.6740254858077912     
 -0.20120425413605442     
  0.18825986789650068     
  0.46782195555114608     
   2.6730229944096342     
 -0.19979230512683066     
  0.17109275761877360     
  0.47450326700858747     
   2.6720272408732053     
 -0.19850910944468986     
  0.15468280240276119     
  0.48118209684575525     
   2.6710375956285266     
 -0.19734898842666915     
  0.13899195472243930     
  0.48785845957539820     
   2.6700534567855443     
 -0.19630654876625087     
  0.12398439935974992     
  0.49453236823868851     
   2.6690742487492014     
 -0.19537666577105273     
  0.10962642737574181     
  0.50120383446931338     
   2.6680994209158593     
 -0.19455446756573466     
   9.5886256118732277E-002
  0.50787286855440350     
   2.6671284464453326     
 -0.19383532064484416     
   8.2733963309517836E-002
  0.51453947949248091     
   2.6661608211039205     
 -0.19321481592002279     
   7.0141276144408626E-002
  0.52120367504859866     
   2.6651960621732482     
 -0.19268875634893973     
   5.8081541878962591E-002
  0.52786546180682870     
   2.6642337074204137     
 -0.19225314478484751     
   4.6529597383926327E-002
  0.53452484522024979     
   2.6632733141264406     
 -0.19190417280446806     
   3.5461631825883765E-002
  0.54118182965857387     
   2.6623144581680149     
 -0.19163821056577393     
   2.4855171044035874E-002
  0.54783641845353992     
   2.6613567331496433     
 -0.19145179678294366     
   1.4688947816848805E-002
  0.55448861394219895     
   2.6603997495835001     
 -0.19134162967431728     
   4.9428277670959765E-003
  0.56113841750820392     
   2.6594431341131490     
 -0.19130455846606409     
  -4.4022476940852552E-003
  0.56778582962121127     
   2.6584865287786745     
 -0.19133757532376972     
  -1.3364314319935776E-002
  0.57443084987449478     
   2.6575295903211620     
 -0.19143780768116925     
  -2.1960514065011406E-002
  0.58107347702086665     
   2.6565719895231177     
 -0.19160251153665681     
  -3.0207009153682102E-002
  0.58771370900699282     
   2.6556134105840128     
 -0.19182906410530942     
  -3.8119260718150159E-002
  0.59435154300618875     
   2.6546535505273474     
 -0.19211495856069555     
  -4.5711795985736672E-002
  0.60098697544976931     
   2.6536921186383693     
 -0.19245779703058857     
  -5.2998534042047969E-002
  0.60762000205703171     
   2.6527288359307031     
 -0.19285528603590396     
  -5.9992617980164586E-002
  0.61425061786393609     
   2.6517634346389363     
 -0.19330523067075517     
  -6.6706554483530967E-002
  0.62087881725055183     
   2.6507956577376861     
 -0.19380552982938165     
  -7.3152263881648347E-002
  0.62750459396733049     
   2.6498252584835913     
 -0.19435417180849401     
  -7.9341024561435589E-002
  0.63412794116026217     
   2.6488519999803386     
 -0.19494922949270480     
  -8.5283642994068029E-002
  0.64074885139497162     
   2.6478756547645688     
 -0.19558885681516031     
  -9.0990306976645924E-002
  0.64736731667980441     
   2.6468960044122372     
 -0.19627128411748512     
  -9.6470827008104859E-002
  0.65398332848795260     
   2.6459128391636435     
 -0.19699481532004592     
 -0.10173445133929139     
  0.66059687777866516     
   2.6449259575660804     
 -0.19775782370509060     
 -0.10679005743358107     
  0.66720795501758756     
   2.6439351661339781     
 -0.19855874913584248     
 -0.11164606648041410     
  0.67381655019627062     
   2.6429402790245526     
 -0.19939609463444558     
 -0.11631054242865470     
  0.68042265285088832     
   2.6419411177287095     
 -0.20026842370266049     
 -0.12079113941025332     
  0.68702625208020041     
   2.6409375107763324     
 -0.20117435724823740     
 -0.12509519880151132     
  0.69362733656279596     
   2.6399292934551135     
 -0.20211257123924872     
 -0.12922970487694851     
  0.70022589457364937     
   2.6389163075419511     
 -0.20308179402582582     
 -0.13320132960525910     
  0.70682191400002081     
   2.6378984010468920     
 -0.20408080399786527     
 -0.13701645413121677     
  0.71341538235673096     
   2.6368754279683877     
 -0.20510842740384941     
 -0.14068116594958532     
  0.72000628680083745     
   2.6358472480595068     
 -0.20616353614847130     
 -0.14420129136031842     
  0.72659461414574011     
   2.6348137266045515     
 -0.20724504583367370     
 -0.14758239637140388     
  0.73318035087474009     
   2.6337747342054509     
 -0.20835191380645923     
 -0.15082980037038882     
  0.73976348315407681     
   2.6327301465776616     
 -0.20948313730923712     
 -0.15394860580054667     
  0.74634399684546582     
   2.6316798443547569     
 -0.21063775185274125     
 -0.15694367236593884     
  0.75292187751815876     
   2.6306237129016363     
 -0.21181482939548579     
 -0.15981968342975703     
  0.75949711046054658     
   2.6295616421355947     
 -0.21301347702120896     
 -0.16258108385164269     
  0.76606968069132475     
   2.6284935263551663     
 -0.21423283515009628     
 -0.16523217697456113     
  0.77263957297024022     
   2.6274192640760976     
 -0.21547207647740549     
 -0.16777703331954372     
  0.77920677180843634     
   2.6263387578743358     
 -0.21673040422730205     
 -0.17021960960560398     
  0.78577126147841436     
   2.6252519142355193     
 -0.21800705129934411     
 -0.17256364108697003     
  0.79233302602362565     
   2.6241586434107522     
 -0.21930127860749637     
 -0.17481276133792228     
  0.79889204926771185     
   2.6230588592784394     
 -0.22061237431753078     
 -0.17697041989785212     
  0.80544831482340551     
   2.6219524792114788     
 -0.22193965246676467     
 -0.17903993678484148     
  0.81200180610110728     
   2.6208394239503301     
 -0.22328245199265095     
 -0.18102449819346594     
  0.81855250631715037     
   2.6197196174810258     
 -0.22464013572910196     
 -0.18292717495768090     
  0.82510039850176753     
   2.6185929869178497     
 -0.22601208954128457     
 -0.18475087537375129     
  0.83164546550677010     
   2.6174594623912300     
 -0.22739772110658771     
 -0.18649844803291221     
  0.83818769001295301     
   2.6163189769397968     
 -0.22879645946683455     
 -0.18817257935079251     
  0.84472705453723429     
   2.6151714664065997     
 -0.23020775381196551     
 -0.18977587544799485     
  0.85126354143954142     
   2.6140168693398751     
 -0.23163107287782547     
 -0.19131084315581176     
  0.85779713292945370     
   2.6128551268971769     
 -0.23306590420149403     
 -0.19277986279644926     
  0.86432781107261003     
   2.6116861827537421     
 -0.23451175317246742     
 -0.19418527342398001     
  0.87085555779689217     
   2.6105099830140031     
 -0.23596814272314726     
 -0.19552926513746166     
  0.87738035489839039     
   2.6093264761266659     
 -0.23743461221167822     
 -0.19681399010864614     
  0.88390218404716214     
   2.6081356128032929     
 -0.23891071713749307     
 -0.19804149616406402     
  0.89042102679278989     
   2.6069373459395524     
 -0.24039602835872356     
 -0.19921376063702351     
  0.89693686456974653     
   2.6057316305397467     
 -0.24189013156350125     
 -0.20033267822042161     
  0.90344967870257553     
   2.6045184236442127     
 -0.24339262665015440     
 -0.20140008991500463     
  0.90995945041089310     
   2.6032976842592759     
 -0.24490312732451694     
 -0.20241774333172297     
  0.91646616081421828     
   2.6020693732899658     
 -0.24642126039950485     
 -0.20338735148034950     
  0.92296979093663833     
   2.6008334534751283     
 -0.24794666553560749     
 -0.20431052520984963     
  0.92947032171131461     
   2.5995898893251024     
 -0.24947899447468136     
 -0.20518885676102919     
  0.93596773398483601     
   2.5983386470616647     
 -0.25101791090038905     
 -0.20602385917250479     
  0.94246200852142425     
   2.5970796945598034     
 -0.25256308984418285     
 -0.20681698299619392     
  0.94895312600699688     
   2.5958130012921514     
 -0.25411421721665434     
 -0.20756963845047752     
  0.95544106705309406     
   2.5945385382753470     
 -0.25567098950503292     
 -0.20828318956853645     
  0.96192581220067319     
   2.5932562780180173     
 -0.25723311342679694     
 -0.20895895339331672     
  0.96840734192377553     
   2.5919661944705075     
 -0.25880030557724676     
 -0.20959814530209767     
  0.97488563663307093     
   2.5906682629773967     
 -0.26037229166701248     
 -0.21020204815683211     
  0.98136067667928450     
   2.5893624602306589     
 -0.26194880702818873     
 -0.21077177512503467     
  0.98783244235650824     
   2.5880487642247343     
 -0.26352959534162651     
 -0.21130850105133250     
  0.99430091390540387     
   2.5867271542136314     
 -0.26511440909951151     
 -0.21181330061164608     
   1.0007660715162983     
   2.5853976106687471     
 -0.26670300885409887     
 -0.21228720882907040     
   1.0072278953321772     
   2.5840601152393110     
 -0.26829516292031685     
 -0.21273128502769503     
   1.0136863654515809     
   2.5827146507131156     
 -0.26989064755802461     
 -0.21314648124244864     
   1.0201414619314026     
   2.5813612009788018     
 -0.27148924616734293     
 -0.21353374935449401     
   1.0265931647895963     
   2.5799997509901647     
 -0.27309074928750166     
 -0.21389400704073783     
   1.0330414540077948     
   2.5786302867310953     
 -0.27469495434030722     
 -0.21422814552403116     
   1.0394863095338431     
   2.5772527951816651     
 -0.27630166543173745     
 -0.21453701130653682     
   1.0459277112842476     
   2.5758672642855447     
 -0.27791069301653648     
 -0.21482142885365077     
   1.0523656391465452     
   2.5744736829186707     
 -0.27952185373293886     
 -0.21508219917904506     
   1.0588000729815967     
   2.5730720408587717     
 -0.28113497022678169     
 -0.21532009703148483     
   1.0652309926258032     
   2.5716623287558185     
 -0.28274987095451781     
 -0.21553584093004766     
   1.0716583778932518     
   2.5702445381040282     
 -0.28436638976149320     
 -0.21573020162558001     
   1.0780822085777915     
   2.5688186612139403     
 -0.28598436627368506     
 -0.21590381138211193     
   1.0845024644550401     
   2.5673846911861085     
 -0.28760364485905088     
 -0.21605739206468336     
   1.0909191252843282     
   2.5659426218857120     
 -0.28922407529953598     
 -0.21619158772945826     
   1.0973321708105783     
   2.5644924479169444     
 -0.29084551220750693     
 -0.21630697985012251     
   1.1037415807661228     
   2.5630341646000345     
 -0.29246781455638288     
 -0.21640425066546379     
   1.1101473348724655     
   2.5615677679475528     
 -0.29409084643637384     
 -0.21648392667737973     
   1.1165494128419828     
   2.5600932546417456     
 -0.29571447588645416     
 -0.21654661603369688     
   1.1229477943795720     
   2.5586106220132629     
 -0.29733857550670695     
 -0.21659284641931026     
   1.1293424591842449     
   2.5571198680198588     
 -0.29896302185485168     
 -0.21662315606670293     
   1.1357333869506712     
   2.5556209912264083     
 -0.30058769552535197     
 -0.21663807033516760     
   1.1421205573706703     
   2.5541139907849630     
 -0.30221248105286574     
 -0.21663808163273049     
   1.1485039501346561     
   2.5525988664156678     
 -0.30383726666511124     
 -0.21662366218645460     
   1.1548835449330339     
   2.5510756183886762     
 -0.30546194413150962     
 -0.21659531037038751     
   1.1612593214575531     
   2.5495442475059495     
 -0.30708640895928752     
 -0.21655343105396721     
   1.1676312594026146     
   2.5480047550843206     
 -0.30871055969219230     
 -0.21649852118254523     
   1.1739993384665379     
   2.5464571429385874     
 -0.31033429860106138     
 -0.21643094501113661     
   1.1803635383527846     
   2.5449014133653631     
 -0.31195753068864490     
 -0.21635117863052480     
   1.1867238387711441     
   2.5433375691273206     
 -0.31358016452837384     
 -0.21625953979809134     
   1.1930802194388788     
   2.5417656134383075     
 -0.31520211107685953     
 -0.21615651249771697     
   1.1994326600818348     
   2.5401855499483141     
 -0.31682328492059242     
 -0.21604235835777622     
   1.2057811404355130     
   2.5385973827294919     
 -0.31844360260827576     
 -0.21591757001204098     
   1.2121256402461082     
   2.5370011162620130     
 -0.32006298438336600     
 -0.21578234264185203     
   1.2184661392715119     
   2.5353967554211714     
 -0.32168135195317993     
 -0.21563719119902419     
   1.2248026172822839     
   2.5337843054640703     
 -0.32329863088717259     
 -0.21548226956556507     
   1.2311350540625907     
   2.5321637720170802     
 -0.32491474790891439     
 -0.21531805756749192     
   1.2374634294111142     
   2.5305351610639564     
 -0.32652963334067053     
 -0.21514471767038526     
   1.2437877231419296     
   2.5288984789337965     
 -0.32814321872319846     
 -0.21496269311441121     
   1.2501079150853549     
   2.5272537322896849     
 -0.32975543892155651     
 -0.21477214159004224     
   1.2564239850887713     
   2.5256009281174223     
 -0.33136622998348186     
 -0.21457344940265424     
   1.2627359130174172     
   2.5239400737153286     
 -0.33297553085400172     
 -0.21436682059493067     
   1.2690436787551562     
   2.5222711766831725     
 -0.33458328200846377     
 -0.21415257090742668     
   1.2753472622052175     
   2.5205942449124255     
 -0.33618942629026938     
 -0.21393089827879747     
   1.2816466432909142     
   2.5189092865766312     
 -0.33779390802736042     
 -0.21370214244760166     
   1.2879418019563345     
   2.5172163101213236     
 -0.33939667409571739     
 -0.21346641146444195     
   1.2942327181670121     
   2.5155153242556301     
 -0.34099767218170074     
 -0.21322412482654884     
   1.3005193719105730     
   2.5138063379423810     
 -0.34259685311789984     
 -0.21297527512487210     
   1.3068017431973584     
   2.5120893603903829     
 -0.34419416768133643     
 -0.21272035129776720     
   1.3130798120610307     
   2.5103644010453894     
 -0.34578957031606961     
 -0.21245928303622660     
   1.3193535585591536     
   2.5086314695822520     
 -0.34738301493884138     
 -0.21219257133341282     
   1.3256229627737568     
   2.5068905758968456     
 -0.34897445922384196     
 -0.21192013107347374     
   1.3318880048118769     
   2.5051417300982686     
 -0.35056386020689301     
 -0.21164241236725675     
   1.3381486648060834     
   2.5033849425020023     
 -0.35215117829964743     
 -0.21135939104981527     
   1.3444049229149837     
   2.5016202236219218     
 -0.35373637373252109     
 -0.21107143842388659     
   1.3506567593237113     
   2.4998475841637888     
 -0.35531940952070018     
 -0.21077857137211178     
   1.3569041542443963     
   2.4980670350179719     
 -0.35690024880599103     
 -0.21048107581506553     
   1.3631470879166192     
   2.4962785872537707     
 -0.35847885687460401     
 -0.21017908082896944     
   1.3693855406078499     
   2.4944822521116321     
 -0.36005519998082125     
 -0.20987271497406382     
   1.3756194926138681     
   2.4926780409983222     
 -0.36162924534312679     
 -0.20956223025509926     
   1.3818489242591705     
   2.4908659654797893     
 -0.36320096207003999     
 -0.20924764818103309     
   1.3880738158973627     
   2.4890460372760357     
 -0.36477031943139776     
 -0.20892927418523111     
   1.3942941479115363     
   2.4872182682549879     
 -0.36633728898778695     
 -0.20860708602167893     
   1.4005099007146320     
   2.4853826704271857     
 -0.36790184213294957     
 -0.20828139489034059     
   1.4067210547497897     
   2.4835392559403671     
 -0.36946395259462711     
 -0.20795216974631789     
   1.4129275904906844     
   2.4816880370742109     
 -0.37102359386772454     
 -0.20761970901220114     
   1.4191294884418502     
   2.4798290262353286     
 -0.37258074168531602     
 -0.20728397042618163     
   1.4253267291389911     
   2.4779622359524565     
 -0.37413537146351239     
 -0.20694526742314087     
   1.4315192931492806     
   2.4760876788713748     
 -0.37568746096918593     
 -0.20660352312003660     
   1.4377071610716481     
   2.4742053677504701     
 -0.37723698739258626     
 -0.20625903231591852     
   1.4438903135370555     
   2.4723153154566515     
 -0.37878393013495559     
 -0.20591178465958007     
   1.4500687312087623     
   2.4704175349600144     
 -0.38032826851990248     
 -0.20556196956714062     
   1.4562423947825782     
   2.4685120393304856     
 -0.38186998329165600     
 -0.20520963318824773     
   1.4624112849871085     
   2.4665988417334046     
 -0.38340905554056792     
 -0.20485495843171489     
   1.4685753825839860     
   2.4646779554252314     
 -0.38494546772880572     
 -0.20449793148814094     
   1.4747346683680957     
   2.4627493937503719     
 -0.38647920221496679     
 -0.20413881250073587     
   1.4808891231677888     
   2.4608131701365625     
 -0.38801024330872230     
 -0.20377750814565915     
   1.4870387278450861     
   2.4588692980917415     
 -0.38953857461981478     
 -0.20341430665306459     
   1.4931834632958754     
   2.4569177912003926     
 -0.39106418191971271     
 -0.20304911021681946     
   1.4993233104500971     
   2.4549586631199776     
 -0.39258705024633889     
 -0.20268218269811500     
   1.5054582502719238     
   2.4529919275778203     
 -0.39410716661657474     
 -0.20231345719472027     
   1.5115882637599294     
   2.4510175983674150     
 -0.39562451754553518     
 -0.20194314095379071     
   1.5177133319472516     
   2.4490356893457941     
 -0.39713909110268858     
 -0.20157123146609543     
   1.5238334359017460     
   2.4470462144296907     
 -0.39865087533868426     
 -0.20119782558704705     
   1.5299485567261335     
   2.4450491875937677     
 -0.40015985903058715     
 -0.20082305046338772     
   1.5360586755581387     
   2.4430446228664184     
 -0.40166603190906253     
 -0.20044690060696072     
   1.5421637735706226     
   2.4410325343274870     
 -0.40316938366361477     
 -0.20006950786779926     
   1.5482638319717072     
   2.4390129361058963     
 -0.40466990497262323     
 -0.19969091201773131     
   1.5543588320048956     
   2.4369858423764330     
 -0.40616758681275622     
 -0.19931121263396115     
   1.5604487549491812     
   2.4349512673571323     
 -0.40766242090751093     
 -0.19893040535093426     
   1.5665335821191559     
   2.4329092253074944     
 -0.40915439894764294     
 -0.19854867067051063     
   1.5726132948651081     
   2.4308597305251811     
 -0.41064351397767174     
 -0.19816593775750610     
   1.5786878745731161     
   2.4288027973439594     
 -0.41212975851085309     
 -0.19778238768190382     
   1.5847573026651354     
   2.4267384401316363     
 -0.41361312641846737     
 -0.19739797046256047     
   1.5908215605990812     
   2.4246666732875979     
 -0.41509361119693655     
 -0.19701285502102125     
   1.5968806298689042     
   2.4225875112405815     
 -0.41657120760959421     
 -0.19662697577289101     
   1.6029344920046618     
   2.4205009684467380     
 -0.41804590992789092     
 -0.19624052013899471     
   1.6089831285725833     
   2.4184070593873459     
 -0.41951771382893333     
 -0.19585339185253617     
   1.6150265211751311     
   2.4163057985671039     
 -0.42098661426782741     
 -0.19546579765480770     
   1.6210646514510565     
   2.4141972005120587     
 -0.42245260775023841     
 -0.19507763716973375     
   1.6270975010754503     
   2.4120812797676106     
 -0.42391569002901147     
 -0.19468910039995152     
   1.6331250517597893     
   2.4099580508968330     
 -0.42537585828201108     
 -0.19430008626849066     
   1.6391472852519784     
   2.4078275284788053     
 -0.42683310892902482     
 -0.19391080503051020     
   1.6451641833363881     
   2.4056897271065658     
 -0.42828743996675356     
 -0.19352111757718446     
   1.6511757278338874     
   2.4035446613857774     
 -0.42973884834858250     
 -0.19313126670493086     
   1.6571819006018735     
   2.4013923459327842     
 -0.43118733284886945     
 -0.19274107765970383     
   1.6631826835342960     
   2.3992327953733334     
 -0.43263289093131729     
 -0.19235080451212438     
   1.6691780585616796     
   2.3970660243410924     
 -0.43407552196515820     
 -0.19196031635507058     
   1.6751680076511399     
   2.3948920474753348     
 -0.43551522433782119     
 -0.19156974053606393     
   1.6811525128063991     
   2.3927108794210108     
 -0.43695199739184165     
 -0.19117911108836169     
   1.6871315560677942     
   2.3905225348257186     
 -0.43838584072500436     
 -0.19078839109276216     
   1.6931051195122855     
   2.3883270283397606     
 -0.43981675365820011     
 -0.19039775210977622     
   1.6990731852534595     
   2.3861243746136176     
 -0.44124473679902343     
 -0.19000704390155893     
   1.7050357354415286     
   2.3839145882975492     
 -0.44266978962828513     
 -0.18961650948387382     
   1.7109927522633293     
   2.3816976840398549     
 -0.44409191344941412     
 -0.18922596786989496     
   1.7169442179423142     
   2.3794736764857105     
 -0.44551110820843842     
 -0.18883562906126097     
   1.7228901147385454     
   2.3772425802766235     
 -0.44692737542639782     
 -0.18844540311177668     
   1.7288304249486812     
   2.3750044100481831     
 -0.44834071594973618     
 -0.18805539660381854     
   1.7347651309059613     
   2.3727591804297479     
 -0.44975113142426482     
 -0.18766555786830630     
   1.7406942149801901     
   2.3705069060434165     
 -0.45115862310827715     
 -0.18727602941886312     
   1.7466176595777161     
   2.3682476015023237     
 -0.45256319332891859     
 -0.18688667634972470     
   1.7525354471414094     
   2.3659812814104972     
 -0.45396484340154153     
 -0.18649772573764831     
   1.7584475601506373     
   2.3637079603611322     
 -0.45536357634457386     
 -0.18610898625774489     
   1.7643539811212352     
   2.3614276529359168     
 -0.45675939374150698     
 -0.18572068413377615     
   1.7702546926054783     
   2.3591403737043821     
 -0.45815229887251030     
 -0.18533265909494573     
   1.7761496771920486     
   2.3568461372226612     
 -0.45954229381572242     
 -0.18494511418822140     
   1.7820389175060014     
   2.3545449580326916     
 -0.46092938217213403     
 -0.18455789317069610     
   1.7879223962087276     
   2.3522368506613343     
 -0.46231356637091425     
 -0.18417117844354128     
   1.7938000959979163     
   2.3499218296198836     
 -0.46369485020924084     
 -0.18378486311593908     
   1.7996719996075139     
   2.3475999094026538     
 -0.46507323668261036     
 -0.18339905301274886     
   1.8055380898076809     
   2.3452711044869972     
 -0.46644872958020600     
 -0.18301371310004000     
   1.8113983494047494     
   2.3429354293319755     
 -0.46782133242845630     
 -0.18262890902405571     
   1.8172527612411749     
   2.3405928983777891     
 -0.46919104924613669     
 -0.18224462079110937     
   1.8231013081954892     
   2.3382435260449186     
 -0.47055788390206998     
 -0.18186086660476189     
   1.8289439731822512     
   2.3358873267341593     
 -0.47192184040160573     
 -0.18147770745198630     
   1.8347807391519948     
   2.3335243148251363     
 -0.47328292320749560     
 -0.18109510418765210     
   1.8406115890911767     
   2.3311545046758955     
 -0.47464113648890305     
 -0.18071311653120978     
   1.8464365060221208     
   2.3287779106225162     
 -0.47599648486288704     
 -0.18033171051935054     
   1.8522554730029639     
   2.3263945469786291     
 -0.47734897269178223     
 -0.17995099575272394     
   1.8580684731275967     
   2.3240044280340002     
 -0.47869860515992763     
 -0.17957083268224791     
   1.8638754895256053     
   2.3216075680550876     
 -0.48004538640504452     
 -0.17919141929516985     
   1.8696765053622120     
   2.3192039812839504     
 -0.48138932204975826     
 -0.17881259510023759     
   1.8754715038382124     
   2.3167936819375439     
 -0.48273041651301007     
 -0.17843452575581445     
   1.8812604681899134     
   2.3143766842076205     
 -0.48406867545617865     
 -0.17805708655984220     
   1.8870433816890690     
   2.3119530022599668     
 -0.48540410360537750     
 -0.17768041831839709     
   1.8928202276428148     
   2.3095226502340966     
 -0.48673670674276548     
 -0.17730440232440337     
   1.8985909893936017     
   2.3070856422428392     
 -0.48806648976019851     
 -0.17692919517764794     
   1.9043556503191290     
   2.3046419923716286     
 -0.48939345872403084     
 -0.17655465127854467     
   1.9101141938322748     
   2.3021917146782966     
 -0.49071761860861995     
 -0.17618093388021380     
   1.9158666033810270     
   2.2997348231927437     
 -0.49203897561272153     
 -0.17580791151781833     
   1.9216128624484128     
   2.2972713319163387     
 -0.49335753494910517     
 -0.17543574180615515     
   1.9273529545524266     
   2.2948012548214347     
 -0.49467330301265133     
 -0.17506425828470323     
   1.9330868632459575     
   2.2923246058515283     
 -0.49598628494978664     
 -0.17469366542384551     
   1.9388145721167167     
   2.2898413989205526     
 -0.49729648744046545     
 -0.17432379987436117     
   1.9445360647871623     
   2.2873516479121028     
 -0.49860391593952319     
 -0.17395479330531244     
   1.9502513249144242     
   2.2848553666800306     
 -0.49990857688931301     
 -0.17358655694354619     
   1.9559603361902289     
   2.2823525690476414     
 -0.50121047606638958     
 -0.17321921026018186     
   1.9616630823408223     
   2.2798432688071171     
 -0.50250962014334100     
 -0.17285263636152384     
   1.9673595471268917     
   2.2773274797194687     
 -0.50380601491605237     
 -0.17248693562069306     
   1.9730497143434889     
   2.2748052155148457     
 -0.50509966693320762     
 -0.17212207971392479     
   1.9787335678199500     
   2.2722764898911847     
 -0.50639058253106195     
 -0.17175807221933728     
   1.9844110914198174     
   2.2697413165146756     
 -0.50767876807270707     
 -0.17139494101281827     
   1.9900822690407576     
   2.2671997090191680     
 -0.50896423013030323     
 -0.17103264434071447     
   1.9957470846144822     
   2.2646516810064350     
 -0.51024697496285853     
 -0.17067127643546706     
   2.0014055221066660     
   2.2620972460451876     
 -0.51152700953612451     
 -0.17031071755727206     
   2.0070575655168645     
   2.2595364176715527     
 -0.51280433991780416     
 -0.16995112285701860     
   2.0127031988784325     
   2.2569692093884104     
 -0.51407897333923169     
 -0.16959234858923863     
   2.0183424062584399     
   2.2543956346651779     
 -0.51535091595365101     
 -0.16923451502050352     
   2.0239751717575887     
   2.2518157069382529     
 -0.51662017481630484     
 -0.16887754105140038     
   2.0296014795101303     
   2.2492294396102768     
 -0.51788675637419035     
 -0.16852154547701084     
   2.0352213136837793     
   2.2466368460494284     
 -0.51915066796526788     
 -0.16816636158994591     
   2.0408346584796289     
   2.2440379395903221     
 -0.52041191567719247     
 -0.16781216794274159     
   2.0464414981320664     
   2.2414327335337871     
 -0.52167050693676309     
 -0.16745884328677910     
   2.0520418169086883     
   2.2388212411457915     
 -0.52292644826141388     
 -0.16710649553891921     
   2.0576355991102120     
   2.2362034756576934     
 -0.52417974697795577     
 -0.16675498367314137     
   2.0632228290703911     
   2.2335794502668596     
 -0.52543040935550434     
 -0.16640450992915579     
   2.0688034911559292     
   2.2309491781355208     
 -0.52667844317997303     
 -0.16605485891848132     
   2.0743775697663911     
   2.2283126723910165     
 -0.52792385462186164     
 -0.16570623748206967     
   2.0799450493341172     
   2.2256699461259544     
 -0.52916665140297714     
 -0.16535848611777987     
   2.0855059143241346     
   2.2230210123973246     
 -0.53040684004886052     
 -0.16501169720684403     
   2.0910601492340697     
   2.2203658842277578     
 -0.53164442777791177     
 -0.16466585733340874     
   2.0966077385940616     
   2.2177045746040429     
 -0.53287942170791247     
 -0.16432095890153503     
   2.1021486669666709     
   2.2150370964775243     
 -0.53411182889967390     
 -0.16397699818492611     
   2.1076829189467934     
   2.2123634627643098     
 -0.53534165638606079     
 -0.16363398229907911     
   2.1132104791615709     
   2.2096836863452114     
 -0.53656891125330397     
 -0.16329197190138381     
   2.1187313322703014     
   2.2069977800644720     
 -0.53779360104256435     
 -0.16295078897376647     
   2.1242454629643501     
   2.2043057567319657     
 -0.53901573195986763     
 -0.16261073570881593     
   2.1297528559670624     
   2.2016076291208719     
 -0.54023531247768364     
 -0.16227145885654062     
   2.1352534960336702     
   2.1989034099686298     
 -0.54145234841910772     
 -0.16193327839051708     
   2.1407473679512066     
   2.1961931119775646     
 -0.54266684800703657     
 -0.16159597252481578     
   2.1462344565384135     
   2.1934767478130444     
 -0.54387881780097280     
 -0.16125966007694348     
   2.1517147466456525     
   2.1907543301054133     
 -0.54508826525154985     
 -0.16092430818633502     
   2.1571882231548161     
   2.1880258714483767     
 -0.54629519756294731     
 -0.16058990787742097     
   2.1626548709792348     
   2.1852913843997896     
 -0.54749962187202794     
 -0.16025646424829473     
   2.1681146750635905     
   2.1825508814817245     
 -0.54870154535389015     
 -0.15992400112507030     
   2.1735676203838237     
   2.1798043751799341     
 -0.54990097536232818     
 -0.15959246805637614     
   2.1790136919470453     
   2.1770518779443462     
 -0.55109791887275106     
 -0.15926196500393514     
   2.1844528747914449     
   2.1742934021881388     
 -0.55229238361028055     
 -0.15893233356622705     
   2.1898851539862001     
   2.1715289602888328     
 -0.55348437611202728     
 -0.15860374657402981     
   2.1953105146313878     
   2.1687585645880247     
 -0.55467390421133245     
 -0.15827605998549232     
   2.2007289418578933     
   2.1659822273908431     
 -0.55586097466122375     
 -0.15794940201554811     
   2.2061404208273192     
   2.1631999609662493     
 -0.55704559517634022     
 -0.15762365047521013     
   2.2115449367318956     
   2.1604117775469214     
 -0.55822777255490441     
 -0.15729889113908271     
   2.2169424747943891     
   2.1576176893299377     
 -0.55940751423844748     
 -0.15697509217281383     
   2.2223330202680143     
   2.1548177084757674     
 -0.56058482742974358     
 -0.15665224852776993     
   2.2277165584363408     
   2.1520118471089589     
 -0.56175971929370183     
 -0.15633037322407478     
   2.2330930746132056     
   2.1492001173179922     
 -0.56293219709288245     
 -0.15600945866481086     
   2.2384625541426209     
   2.1463825311551781     
 -0.56410226803286845     
 -0.15568952407503445     
   2.2438249823986847     
   2.1435591006364372     
 -0.56526993946343129     
 -0.15537048938230799     
   2.2491803447854903     
   2.1407298377424442     
 -0.56643521813379860     
 -0.15505251395802386     
   2.2545286267370375     
   2.1378947544171383     
 -0.56759811198848376     
 -0.15473539128598365     
   2.2598698137171400     
   2.1350538625686095     
 -0.56875862742312866     
 -0.15441930426116965     
   2.2652038912193384     
   2.1322071740695390     
 -0.56991677220508741     
 -0.15410414128459093     
   2.2705308447668089     
   2.1293547007558642     
 -0.57107255326472184     
 -0.15378995177089178     
   2.2758506599122725     
   2.1264964544279450     
 -0.57222597790300345     
 -0.15347666451047326     
   2.2811633222379077     
   2.1236324468509702     
 -0.57337705288683205     
 -0.15316444330475737     
   2.2864688173552601     
   2.1207626897532244     
 -0.57452578621161776     
 -0.15285303150435950     
   2.2917671309051508     
   2.1178871948278255     
 -0.57567218394790043     
 -0.15254270904750170     
   2.2970582485575908     
   2.1150059737322913     
 -0.57681625426575667     
 -0.15223322368400274     
   2.3023421560116883     
   2.1121190380880184     
 -0.57795800344338677     
 -0.15192477924342077     
   2.3076188389955621     
   2.1092263994811908     
 -0.57909743928771240     
 -0.15161719542685287     
   2.3128882832662510     
   2.1063280694623381     
 -0.58023456825341380     
 -0.15131063567910596     
   2.3181504746096264     
   2.1034240595466520     
 -0.58136939802100707     
 -0.15100498008591906     
   2.3234053988403027     
   2.1005143812131704     
 -0.58250193537165151     
 -0.15070027691396526     
   2.3286530418015476     
   2.0975990459061200     
 -0.58363218744850620     
 -0.15039646473457777     
   2.3338933893651967     
   2.0946780650351635     
 -0.58476016093401562     
 -0.15009381489228577     
   2.3391264274315628     
   2.0917514499714644     
 -0.58588586454570768     
 -0.14979137129453521     
   2.3443521419293480     
   2.0888192120605238     
 -0.58700929983041672     
 -0.14949239216280094     
   2.3495705188155567     
   2.0858813625790189     
 -0.58813049277163776     
 -0.14918509515252298     
   2.3547815440754074     
   2.0829379128946264     
 -0.58924938098528168     
 -0.14891311417041569     
   2.3599852037222453     
   2.0799888738688095     
 -0.59036622934155969     
 -0.14851390433621925     
   2.3651814837974543     
   2.0770342580863952     
 -0.59148008362408144     
 -0.14859374630305272     
   2.3703703703703702     
   2.0740740715355317     
 -0.59259453672135431     
 -0.14859374630305272     
   1867.0276151078892     
  -41635.068261920285     
   4193964172.6426892     
  -765487348251314.88     
   1866.9894085164517     
  -35543.601961388857     
   1897502127.8887446     
  -868810530672905.62     
   1866.9865279828118     
  -35252.017185551696     
   1685383800.1620431     
  -315972518695932.25     
   1866.9834384390242     
  -34962.711747906433     
   1601961563.3444633     
  -381876288707370.25     
   1866.9801252895215     
  -34668.176875464720     
   1492934425.3798349     
  -308288447434117.56     
   1866.9765729606304     
  -34370.687598030010     
   1397753796.6603012     
  -274874832789313.12     
   1866.9727648380615     
  -34069.793385119439     
   1305982747.4722219     
  -238092645236956.00     
   1866.9686832006309     
  -33765.800677556901     
   1220022808.4204674     
  -207609554944573.03     
   1866.9643091500045     
  -33458.803361197024     
   1138968359.7054865     
  -180494321890552.66     
   1866.9596225362450     
  -33148.952687849312     
   1062765290.5936134     
  -156877640066350.06     
   1866.9546018789279     
  -32836.382127150348     
   991142808.65096331     
  -136221235417902.41     
   1866.9492242835897     
  -32521.228282792745     
   923889673.64357901     
  -118199577090909.17     
   1866.9434653532469     
  -32203.625081349470     
   860784779.59667516     
  -102486434059516.66     
   1866.9372990947256     
  -31883.705378205355     
   801615960.48446929     
  -88800688083356.203     
   1866.9306978195204     
  -31561.600520221404     
   746176084.46769357     
  -76891192768440.688     
   1866.9236320388900     
  -31237.440463844552     
   694264782.97796106     
  -66536460029342.906     
   1866.9160703528867     
  -30911.353740217237     
   645688485.35903955     
  -57540879157846.141     
   1866.9079793329984     
  -30583.467471091477     
   600260799.61746907     
  -49732133382006.750     
   1866.8993233980691     
  -30253.907363148901     
   557802694.34687853     
  -42958692778641.055     
   1866.8900646831514     
  -29922.797706457037     
   518142578.60847133     
  -37087481570414.555     
   1866.8801629009249     
  -29590.261379238771     
   481116334.21183437     
  -32001774272741.363     
   1866.8695751953001     
  -29256.419846766843     
   446567310.66025782     
  -27599361933175.918     
   1866.8582559868130     
  -28921.393160564039     
   414346225.56623352     
  -23790823411266.402     
   1866.8461568093956     
  -28585.299961419223     
   384311062.53819764     
  -20498029799304.984     
   1866.8332261380904     
  -28248.257479174776     
   356326917.66859710     
  -17652783787985.750     
   1866.8194092072624     
  -27910.381530624036     
   330265830.89145458     
  -15195636677199.307     
   1866.8046478188403     
  -27571.786523996110     
   306006566.84150946     
  -13074782574213.551     
   1866.7888801400966     
  -27232.585458768302     
   283434434.07557523     
  -11245153319960.391     
   1866.7720404904683     
  -26892.889923665058     
   262441028.22675359     
  -9667548986356.9824     
   1866.7540591168849     
  -26552.810100630435     
   242924017.44442472     
  -8307917992389.2412     
   1866.7348619570619     
  -26212.454764771443     
   224786889.28755027     
  -7136692720751.0762     
   1866.7143703901882     
  -25871.931283872480     
   207938719.94759429     
  -6128230139471.9941     
   1866.6925009744248     
  -25531.345620360466     
   192293913.75918499     
  -5260293906434.1445     
   1866.6691651705946     
  -25190.802332735497     
   177771977.33757937     
  -4513626468741.8760     
   1866.6442690514386     
  -24850.404574902186     
   164297263.93808997     
  -3871552198544.9438     
   1866.6177129957739     
  -24510.254098651847     
   151798748.23282653     
  -3319646404213.4619     
   1866.5893913668790     
  -24170.451253504125     
   140209785.98494697     
  -2845434826785.7891     
   1866.5591921743965     
  -23831.094988996087     
   129467894.41706124     
  -2438138903796.8779     
   1866.5269967190268     
  -23492.282854744837     
   119514528.60635005     
  -2088448787534.8674     
   1866.4926792192557     
  -23154.111002209338     
   110294871.87435101     
  -1788328567645.3806     
   1866.4561064193358     
  -22816.674185256947     
   101757629.01711912     
  -1530845024385.5120     
   1866.4171371777122     
  -22480.065762313432     
   93854829.789934903     
  -1310019402527.5293     
   1866.3756220350574     
  -22144.377696777163     
   86541639.906748444     
  -1120698806984.6963     
   1866.3314027610525     
  -21809.700558760513     
   79776178.335693523     
  -958443799422.34753     
   1866.2843118790181     
  -21476.123526784784     
   73519345.182528868     
  -819431690831.41663     
   1866.2341721674757     
  -21143.734388264431     
   67734655.344901845     
  -700372230032.75049     
   1866.1807961376810     
  -20812.619542043434     
   62388080.632107869     
  -598434526072.10083     
   1866.1239854861424     
  -20482.863999200352     
   57447900.735845402     
  -511184205716.08203     
   1866.0635305211056     
  -20154.551384538045     
   52884559.462071553     
  -436528472570.10461     
   1865.9992095619421     
  -19827.763938902503     
   48670530.673111349     
  -372669059361.21838     
   1865.9307883103502     
  -19502.582520078853     
   44780189.767105766     
  -318061309442.20984     
   1865.8580191922326     
  -19179.086604758209     
   41189692.792004809     
  -271378936138.06390     
   1865.7806406690727     
  -18857.354290234925     
   37876861.968621895     
  -231483562800.35071     
   1865.6983765175864     
  -18537.462296142519     
   34821077.770203799     
  -197398464310.14374     
   1865.6109350763802     
  -18219.485966201271     
   32003177.020827882     
  -168285902794.17795     
   1865.5180084582878     
  -17903.499270122764     
   29405356.997745898     
  -143427602165.44067     
   1865.4192717270068     
  -17589.574805311884     
   27011085.139590412     
  -122207925226.48660     
   1865.3143820365904     
  -17277.783798649329     
   24805014.096603062     
  -104099384155.47968     
   1865.2029777322794     
  -16968.196108689754     
   22772901.895277821     
  -88650159264.427399     
   1865.0846774110862     
  -16660.880227304468     
   20901537.150268819     
  -75473384001.360168     
   1864.9590789404601     
  -16355.903281518640     
   19178668.588343151     
  -64237899250.229416     
   1864.8257584332616     
  -16053.331035622581     
   17592939.279101156     
  -54660329871.227524     
   1864.6842691771783     
  -15753.227892965459     
   16133824.783945352     
  -46498258385.446556     
   1864.5341405165896     
  -15455.656897865880     
   14791575.409826539     
  -39544373303.913666     
   1864.3748766847623     
  -15160.679737454682     
   13557162.028326530     
  -33621434498.096149     
   1864.2059555841031     
  -14868.356743654715     
   12422225.529159414     
  -28577958761.055054     
   1864.0268275120329     
  -14578.746894897653     
   11379029.490847435     
  -24284513494.456940     
   1863.8369138298542     
  -14291.907818019410     
   10420416.011561822     
  -20630539324.708202     
   1863.6356055717688     
  -14007.895789991351     
   9539764.4580589607     
  -17521625263.304691     
   1863.4222619909610     
  -13726.765739667144     
   8730952.9685562178     
  -14877172724.128323     
   1863.1962090393840     
  -13448.571249427428     
   7988322.5581187829     
  -12628394444.280413     
   1862.9567377775759     
  -13173.364556767718     
   7306643.6403256617     
  -10716599768.629061     
   1862.7031027104749     
  -12901.196555909542     
   6681084.8431700477     
  -9091726501.9371662     
   1862.4345200448026     
  -12632.116799161804     
   6107183.9676697049     
  -7711084446.2607698     
   1862.1501658631278     
  -12366.173498332821     
   5580820.9309323858     
  -6538279354.7189121     
   1861.8491742092003     
  -12103.413526024209     
   5098192.6166590936     
  -5542293232.8425627     
   1861.5306350785668     
  -11843.882416778397     
   4655789.4524024306     
  -4696696986.1240597     
   1861.1935923078022     
  -11587.624368170138     
   4250373.6555032916     
  -3978977831.4193807     
   1860.8370413549512     
  -11334.682241732087     
   3878958.9931074502     
  -3369963955.3333011     
   1860.4599269629066     
  -11085.097563875575     
   3538791.9924275577     
  -2853333140.4896274     
   1860.0611406964970     
  -10838.910526537225     
   3227334.4835142181     
  -2415192948.1114321     
   1859.6395183429627     
  -10596.159987831019     
   2942247.3894592109     
  -2043722104.4633679     
   1859.1938371642602     
  -10356.883472556779     
   2681375.6899667676     
  -1728864455.5823140     
   1858.7228129882546     
  -10121.117172546012     
   2442734.4642851460     
  -1462067650.5277548     
   1858.2250971242806     
  -9888.8959469719830     
   2224495.9514400894     
  -1236060207.6437290     
   1857.6992730867898     
  -9660.2533224943290     
   2024977.5525445174     
  -1044661334.3756586     
   1857.1438531088088     
  -9435.2214933318392     
   1842630.7105656131     
  -882618733.81255770     
   1856.5572744246856     
  -9213.8313213622278     
   1676030.6070392767     
  -745470276.57219887     
   1855.9378952990869     
  -8996.1123357676661     
   1523866.6275346603     
  -629426315.03890586     
   1855.2839907763673     
  -8782.0927341561237     
   1384933.4969407432     
  -531268611.69416559     
   1854.5937481212541     
  -8571.7993778850614     
   1258123.2104387132     
  -448266896.61470830     
   1853.8652619182130     
  -8365.2578099101720     
   1142417.0733801629     
  -378098935.79487020     
   1853.0965287928582     
  -8162.4921853943615     
   1036880.1131350072     
  -318811943.35802871     
   1852.2854417142712     
  -7963.5255416080272     
   940649.53192356788     
  -268691836.55334944     
   1851.4297838320683     
  -7768.3787506319977     
   852946.94613059144     
  -226477150.90638638     
   1850.5272217964207     
  -7577.0745893888698     
   773007.39241540420     
  -190460949.63803127     
   1849.5752985029217     
  -7389.6219334754242     
   700309.35746748745     
  -161314471.49370524     
   1848.5714251971590     
  -7206.0771591593830     
   633725.42269018549     
  -132572110.00604609     
   1847.5128728659563     
  -7026.3056421381289     
   574551.86308319261     
  -122122197.31715851     
   1846.3967628334547     
  -6850.9081946846236     
   515606.51500135160     
  -67505611.731556594     
   1845.2200564703646     
  -6677.6224515236891     
   480371.52082792146     
  -173620349.87687084     
   1843.9795439137470     
  -6515.3012424639264     
   382374.16583021451     
  -30903920.301958870     
   1829.5982555893079     
  -5182.8789189745830     
   150594.76356552300     
  -7694439.2411412625     
   1817.4620499510131     
  -4574.1758369183663     
   92886.469256963552     
  -4453050.1664211620     
   1806.5375718827229     
  -4193.2381812539461     
   59488.593008804826     
  -2231905.5947790756     
   1796.3914066109746     
  -3937.6434461120293     
   42749.301047961759     
  -1463740.0268683785     
   1786.7916101893245     
  -3751.3420663760025     
   31771.250846448922     
  -960042.85938124440     
   1777.5968246714970     
  -3610.4866157571560     
   24570.929401089583     
  -684116.03569878382     
   1768.7134871278031     
  -3500.4591444210605     
   19440.059133348710     
  -501450.36969367781     
   1760.0760044743074     
  -3412.6610431860736     
   15679.181360646126     
  -380855.02778013400     
   1751.6363958900372     
  -3341.4061681537200     
   12822.768652295119     
  -296129.91201261024     
   1743.3583957438545     
  -3282.8447607424810     
   10601.794312200544     
  -235149.73417450977     
   1735.2138708418531     
  -3234.2448466972505     
   8838.1713058917212     
  -189909.76222614627     
   1727.1805299557370     
  -3193.6147982095322     
   7413.8480891956224     
  -155614.64523507463     
   1719.2403980319389     
  -3159.4633323617118     
   6246.7382499325613     
  -129095.49176118259     
   1711.3787646980379     
  -3130.6501815825709     
   5278.5220617236937     
  -108245.71819942820     
   1703.5834386676204     
  -3106.2871784901918     
   4466.6791752279823     
  -91611.210154681525     
   1695.8442060410814     
  -3085.6714928044521     
   3779.5950990678698     
  -78168.370231166016     
   1688.1524283976546     
  -3068.2391742509471     
   3193.3323223341258     
  -67180.346267734683     
   1680.5007390961314     
  -3053.5321441317965     
   2689.4797253261154     
  -58107.165352783290     
   1672.8828100596265     
  -3041.1742548555308     
   2253.6759851802403     
  -50546.492479199704     
   1665.2931701084501     
  -3030.8536216636144     
   1874.5772915862431     
  -44194.123360087957     
   1657.7270616291860     
  -3022.3093750186849     
   1543.1213663855833     
  -38816.967129801320     
   1650.1803261850678     
  -3015.3215863204409     
   1251.9941129120730     
  -34234.258847275691     
   1642.6493122721779     
  -3009.7035081092667     
   995.23717155750592     
  -30304.265360657831     
   1635.1308002300807     
  -3005.2955272269915     
   767.95518135257191     
  -26914.735729985419     
   1627.6219405891509     
  -3001.9604026151660     
   566.09466337768106     
  -23975.944847005190     
   1620.1202030501208     
  -2999.5794782641588     
   386.27507702514197     
  -21415.560936993152     
   1612.6233339555522     
  -2998.0496446466018     
   225.65836999769323     
  -19174.813680804931     
   1605.1293206022845     
  -2997.2808805531286     
   81.847267391656928     
  -17205.602451738341     
   1597.6363611087845     
  -2997.1942492621401     
  -47.194750996380762     
  -15468.291456424280     
   1590.1428388263814     
  -2997.7202534819303     
  -163.20693691956296     
  -13930.013040185842     
   1582.6473004928671     
  -2998.7974759110316     
  -267.68203472095684     
  -12563.350725768601     
   1575.1484374880174     
  -3000.3714489107442     
  -361.90716516422145     
  -11345.308161254912     
   1567.6450696755182     
  -3002.3937092645892     
  -446.99697637363340     
  -10256.496189088981     
   1560.1361314135015     
  -3004.8210034500025     
  -523.92069779180042     
  -9280.4870996626087     
   1552.6206593929044     
  -3007.6146160720805     
  -593.52435103926996     
  -8403.2980892501237     
   1545.0977820239975     
  -3010.7397996664499     
  -656.54908670864597     
  -7612.9756701468568     
   1537.5667101402946     
  -3014.1652883938086     
  -713.64640423474748     
  -6899.2591932261057     
   1530.0267288283587     
  -3017.8628815248553     
  -765.39084818394326     
  -6253.3068273545550     
   1522.4771902238263     
  -3021.8070852687879     
  -812.29064938910255     
  -5667.4712159836909     
   1514.9175071398579     
  -3025.9748036010333     
  -854.79668350897998     
  -5135.1151206411214     
   1507.3471474154096     
  -3030.3450704270899     
  -893.31004691378848     
  -4650.4586284255265     
   1499.7656288881326     
  -3034.8988167609418     
  -928.18848662697997     
  -4208.4526768177930     
   1492.1725149111157     
  -3039.6186676817674     
  -959.75188170311344     
  -3804.6731380110455     
   1484.5674103446329     
  -3044.4887647116207     
  -988.28693023819619     
  -3435.2325368429060     
   1476.9499579640315     
  -3049.4946099728772     
  -1014.0511742645181     
  -3096.7053520175486     
   1469.3198352332390     
  -3054.6229290695501     
  -1037.2764644046497     
  -2786.0653593496613     
   1461.6767514003914     
  -3059.8615501170611     
  -1058.1719545997721     
  -2500.6323296316373     
   1454.0204448780023     
  -3065.1992967462406     
  -1076.9266970720093     
  -2238.0266243642363     
   1446.3506808751140     
  -3070.6258932308074     
  -1093.7118967547412     
  -1996.1309533160129     
   1438.6672492531361     
  -3076.1318801699558     
  -1108.6828789046112     
  -1773.0567927182149     
   1430.9699625807057     
  -3081.7085393793423     
  -1121.9808048499979     
  -1567.1166229930791     
   1423.2586543660298     
  -3087.3478268402737     
  -1133.7341795224461     
  -1376.7990416920827     
   1415.5331774478220     
  -3093.0423127199174     
  -1144.0601723351365     
  -1200.7479064166080     
   1407.7934025282591     
  -3098.7851276048386     
  -1153.0657816332612     
  -1037.7441940523104     
   1400.0392168333588     
  -3104.5699142166432     
  -1160.8488630886536     
  -886.68983597275201     
   1392.2705228878942     
  -3110.3907839665112     
  -1167.4990368584490     
  -746.59437840739361     
   1384.4872373934604     
  -3116.2422777953984     
  -1173.0984946965045     
  -616.56256368862557     
   1376.6892901995900     
  -3122.1193308169500     
  -1177.7227139241693     
  -495.78412981709289     
   1368.8766233589586     
  -3128.0172403390052     
  -1181.4410948977975     
  -383.52447661079589     
   1361.0491902586980     
  -3133.9316368974305     
  -1184.3175284723784     
  -279.11652625166403     
   1353.2069548207057     
  -3139.8584579746598     
  -1186.4109024192658     
  -181.95386106272036     
   1345.3498907645999     
  -3145.7939241216509     
  -1187.7755563772362     
  -91.484105772042227     
   1337.4779809276292     
  -3151.7345172305204     
  -1188.4616871705266     
  -7.2036981061046328     
   1329.5912166364503     
  -3157.6769607357123     
  -1188.5157149063225     
   71.347143035222814     
   1321.6895971261920     
  -3163.6182015513123     
  -1187.9806113335583     
   144.58881953703425     
   1313.7731290026932     
  -3169.5553935676135     
  -1186.8961951870306     
   212.90608248325478     
   1305.8418257442117     
  -3175.4858825545020     
  -1185.2993995684060     
   276.65155744089418     
   1297.8957072392589     
  -3181.4071923356423     
  -1183.2245128875993     
   336.14879249485028     
   1289.9347993575391     
  -3187.3170121102207     
  -1180.7033969438880     
   391.69496226654667     
   1281.9591335512664     
  -3193.2131848143977     
  -1177.7656847268888     
   443.56336709440671     
   1273.9687464843785     
  -3199.0936964248990     
  -1174.4389594736808     
   492.00555380914420     
   1265.9636796874063     
  -3204.9566661181339     
  -1170.7489178201122     
   537.25332950320944     
   1257.9439792359578     
  -3210.8003372073063     
  -1166.7195178488382     
   579.52053726303291     
   1249.9096954509614     
  -3216.6230687864768     
  -1162.3731138193655     
   619.00456796790820     
   1241.8608826189802     
  -3222.4233280199242     
  -1157.7305795596062     
   655.88792334494826     
   1233.7975987310570     
  -3228.1996830191592     
  -1152.8114201345190     
   690.33929951740390     
   1225.7199052386848     
  -3233.9507962579660     
  -1147.6338753881384     
   722.51502392100451     
   1217.6278668256159     
  -3239.6754184782080     
  -1142.2150127087309     
   752.55984929192368     
   1209.5215511943386     
  -3245.3723830445774     
  -1136.5708138390414     
   780.60803060068270     
   1201.4010288661411     
  -3251.0406007131992     
  -1130.7162536095364     
   806.78430027329250     
   1193.2663729937778     
  -3256.6790547756168     
  -1124.6653713574867     
   831.20430029223303     
   1185.1176591858350     
  -3262.2867965517735     
  -1118.4313391052949     
   853.97577414641921     
   1176.9549653419576     
  -3267.8629412015348     
  -1112.0265207991968     
   875.19879227272588     
   1168.7783714981799     
  -3273.4066638281756     
  -1105.4625298571514     
   894.96660039860592     
   1160.5879596816510     
  -3278.9171958537040     
  -1098.7502803541618     
   913.36602130727363     
   1152.3838137741086     
  -3284.3938216425754     
  -1091.9000351943573     
   930.47808788401119     
   1144.1660193835023     
  -3289.8358753543994     
  -1084.9214495352271     
   946.37825812251242     
   1135.9346637232170     
  -3295.2427380097356     
  -1077.8236125993083     
   961.13713394554361     
   1127.6898354983816     
  -3300.6138347514707     
  -1070.6150840947166     
   974.82055778354970     
   1119.4316247987986     
  -3305.9486322864859     
  -1063.3039299113402     
   987.49009360035325     
   1111.1601229980531     
  -3311.2466364967877     
  -1055.8977542093376     
   999.20337817200016     
   1102.8754226584001     
  -3316.5073902044933     
  -1048.4037288730474     
   1010.0142663166811     
   1094.5776174410564     
  -3321.7304710813651     
  -1040.8286218756725     
   1019.9732350952436     
   1086.2668020215481     
  -3326.9154896925857     
  -1033.1788226124581     
   1029.1276080718253     
   1077.9430720097942     
  -3332.0620876629964     
  -1025.4603655519195     
   1037.5216240857062     
   1069.6065238746273     
  -3337.1699359603044     
  -1017.6789533712765     
   1045.1969405537047     
   1061.2572548724702     
  -3342.2387332845256     
  -1009.8399763171237     
   1052.1924927433465     
   1052.8953629799146     
  -3347.2682045568722     
  -1001.9485326215487     
   1058.5449352452761     
   1044.5209468299581     
  -3352.2580995024441     
  -994.00944560720905     
   1064.2886520761513     
   1036.1341056516771     
  -3357.2081913182537     
  -986.02728071663796     
   1069.4559588075654     
   1027.7349392131264     
  -3362.1182754226093     
  -978.00636102558121     
   1074.0772443743472     
   1019.3235477672704     
  -3366.9881682794053     
  -969.95078169277360     
   1078.1810821026502     
   1010.9000320007657     
  -3371.8177062925797     
  -961.86442357700366     
   1081.7943568335513     
   1002.4644929854237     
  -3376.6067447662740     
  -953.75096590075213     
   1084.9423802721494     
   994.01703213219582     
  -3381.3551569261476     
  -945.61389804871101     
   1087.6489936839325     
   985.55775114753317     
  -3386.0628329977594     
  -937.45653059608139     
   1089.9366311116855     
   977.08675199198240     
  -3390.7296793389069     
  -929.28200586274374     
   1091.8264585784291     
   968.60413684088689     
  -3395.3556176221218     
  -921.09330742340558     
   1093.3384234447194     
   960.11000804707305     
  -3399.9405840637996     
  -912.89326924757017     
   1094.4913325079588     
   951.60446810540782     
  -3404.4845286975528     
  -904.68458425376048     
   1095.3029049760962     
   943.08761961912023     
  -3408.9874146893535     
  -896.46981246643975     
   1095.7899359769506     
   934.55956526778687     
  -3413.4492176903859     
  -888.25138794661279     
   1095.9681475795369     
   926.02040777688853     
  -3417.8699252273518     
  -880.03162683976620     
   1095.8525405829268     
   917.47024988884834     
  -3422.2495361264146     
  -871.81273278539425     
   1095.4571364608219     
   908.90919433547015     
  -3426.5880599690331     
  -863.59680426193813     
   1094.7952907606114     
   900.33734381169734     
  -3430.8855165786408     
  -855.38583958123354     
   1093.8795492878617     
   891.75480095062130     
  -3435.1419355349981     
  -847.18174296157463     
   1092.7218104013482     
   883.16166829966858     
  -3439.3573557158606     
  -838.98632938356445     
   1091.3332974531149     
   874.55804829790304     
  -3443.5318248634512     
  -830.80132965266603     
   1089.7246376988496     
   865.94404325438154     
  -3447.6653991747580     
  -822.62839486992470     
   1087.9058725327914     
   857.31975532750596     
  -3451.7581429139977     
  -814.46910082592876     
   1085.8864831550582     
   848.68528650531709     
  -3455.8101280465680     
  -806.32495220226588     
   1083.6754741188533     
   840.04073858667869     
  -3459.8214338924395     
  -798.19738614637436     
   1081.2813263408079     
   831.38621316330489     
  -3463.7921467983028     
  -790.08777619881835     
   1078.7120796845093     
   822.72181160258413     
  -3467.7223598278028     
  -781.99743560118452     
   1075.9753406536893     
   814.04763503115680     
  -3471.6121724681711     
  -773.92762054628179     
   1073.0783072800355     
   805.36378431920650     
  -3475.4616903526412     
  -765.87953324168154     
   1070.0277710172477     
   796.67036006542605     
  -3479.2710249981433     
  -757.85432495905218     
   1066.8302079689502     
   787.96746258262169     
  -3483.0402935565389     
  -749.85309839928505     
   1063.4916521896221     
   779.25519188392241     
  -3486.7696185800569     
  -741.87691100786287     
   1060.0179439049375     
   770.53364766955883     
  -3490.4591277986478     
  -733.92677642857586     
   1056.4144672352531     
   761.80292931418558     
  -3494.1089539095301     
  -726.00366792431146     
   1052.6864272119033     
   753.06313585471264     
  -3497.7192343786414     
  -718.10851972022215     
   1048.8386806520898     
   744.31436597862216     
  -3501.2901112519803     
  -710.24222961533155     
   1044.8758591570586     
   735.55671801274241     
  -3504.8217309776978     
  -702.40566067165355     
   1040.8022863515148     
   726.79028991245468     
  -3508.3142442381868     
  -694.59964352401721     
   1036.6221515780801     
   718.01517925130850     
  -3511.7678057904650     
  -686.82497738718178     
   1032.3392692769621     
   709.23148321102474     
  -3515.1825743161016     
  -679.08243286760455     
   1027.9573793533805     
   700.43929857186311     
  -3518.5587122795769     
  -671.37275252245422     
   1023.4799299646047     
   691.63872170333480     
  -3521.8963857935023     
  -663.69665304771956     
   1018.9102080194052     
   682.82984855524148     
  -3525.1957644923405     
  -656.05482648757402     
   1014.2512825955682     
   674.01277464902137     
  -3528.4570214132300     
  -648.44794186810736     
   1009.5061150611846     
   665.18759506938466     
  -3531.6803328829128     
  -640.87664600514836     
   1004.6773914076985     
   656.35440445622407     
  -3534.8658784118497     
  -633.34156556959067     
   999.76774810204370     
   647.51329699678070     
  -3538.0138405944208     
  -625.84330745882539     
   994.77958204172319     
   638.66436641805399     
  -3541.1244050145519     
  -618.38246059351241     
   989.71519925751090     
   629.80770597943888     
  -3544.1977601575331     
  -610.95959659908112     
   984.57672301258208     
   620.94340846557759     
  -3547.2340973269720     
  -603.57527117648669     
   979.36618901254542     
   612.07156617941200     
  -3550.2336105668105     
  -596.23002475889257     
   974.08545291744895     
   603.19227093542543     
  -3553.1964965883631     
  -588.92438386201172     
   968.73629045995722     
   594.30561405305991     
  -3556.1229547022267     
  -581.65886168356201     
   963.32035139546315     
   585.41168635029931     
  -3559.0131867540558     
  -574.43395904809609     
   957.83914172025027     
   576.51057813740670     
  -3561.8673970653890     
  -567.25016548519420     
   952.29410446868235     
   567.60237921080432     
  -3564.6857923783564     
  -560.10795970167908     
   946.68655441288286     
   558.68717884708769     
  -3567.4685818039698     
  -553.00781054358242     
   941.01771294794992     
   549.76506579716363     
  -3570.2159767745698     
  -545.95017769647279     
   935.28869205876993     
   540.83612828050241     
  -3572.9281910000759     
  -538.93551250603196     
   929.50054539550058     
   531.90045397949507     
  -3575.6054404273800     
  -531.96425841556572     
   923.65421097200544     
   522.95813003390856     
  -3578.2479432030023     
  -525.03685183327570     
   917.75053650192069     
   514.00924303542922     
  -3580.8559196396091     
  -518.15372280951124     
   911.79031175304237     
   505.05387902228625     
  -3583.4295921853113     
  -511.31529547136347     
   905.77425748923247     
   496.09212347394924     
  -3585.9691853953400     
  -504.52198854019434     
   899.70294096548207     
   487.12406130589096     
  -3588.4749259078981     
  -497.77421648295325     
   893.57697034953310     
   478.14977686440835     
  -3590.9470424221186     
  -491.07238920533177     
   887.39679451053837     
   469.16935392149543     
  -3593.3857656782484     
  -484.41691324650270     
   881.16282379439701     
   460.18287566976113     
  -3595.7913284415345     
  -477.80819206804472     
   874.87540720851405     
   451.19042471738510     
  -3598.1639654879896     
  -471.24662651398086     
   868.53482657717143     
   442.19208308310607     
  -3600.5039135925613     
  -464.73261531465209     
   862.14127542818835     
   433.18793219123637     
  -3602.8114115202202     
  -458.26655574894062     
   855.69493837672246     
   424.17805286669579     
  -3605.0867000188705     
  -451.84884371111525     
   849.19587296462771     
   415.16252533006093     
  -3607.3300218148079     
  -445.47987466388054     
   842.64414826037557     
   406.14142919262207     
  -3609.5416216103472     
  -439.16004355192769     
   836.03971421078916     
   397.11484345144453     
  -3611.7217460834654     
  -432.88974569534673     
   829.38250914698915     
   388.08284648442697     
  -3613.8706438898957     
  -426.66937687674431     
   822.67239687838514     
   379.04551604535294     
  -3615.9885656668380     
  -420.49933390015644     
   815.90918711866539     
   370.00292925893001     
  -3618.0757640390802     
  -414.38001499676648     
   809.09264943052153     
   360.95516261581122     
  -3620.1324936268875     
  -408.31182012603756     
   802.22248795133669     
   351.90229196759458     
  -3622.1590110558686     
  -402.29515146640250     
   795.29836306351103     
   342.84439252179516     
  -3624.1555749688932     
  -396.33041374342616     
   788.31989183154224     
   333.78153883678533     
  -3626.1224460396384     
  -390.41801455468959     
   781.28662094685455     
   324.71380481669871     
  -3628.0598869882692     
  -384.55836489758815     
   774.19807630258151     
   315.64126370629236     
  -3629.9681625988264     
  -378.75187932531878     
   767.05371544184618     
   306.56398808576381     
  -3631.8475397382886     
  -372.99897645950495     
   759.85294813574956     
   297.48204986551752     
  -3633.6982873778084     
  -367.30007934848686     
   752.59515983122401     
   288.39552028087644     
  -3635.5206766153037     
  -361.65561564975263     
   745.27964457539542     
   279.30446988673481     
  -3637.3149807002169     
  -356.06601831543719     
   737.90572050033779     
   270.20896855214687     
  -3639.0814750595346     
  -350.53172541168476     
   730.47255660140922     
   261.10908545484790     
  -3640.8204373261569     
  -345.05318123717416     
   722.97939082347898     
   252.00488907570275     
  -3642.5321473687650     
  -339.63083580599812     
   715.42532062643932     
   242.89644719307768     
  -3644.2168873230330     
  -334.26514590129977     
   707.80945298846450     
   233.78382687713091     
  -3645.8749416252958     
  -328.95657500388631     
   700.13082033573767     
   224.66709448401795     
  -3647.5065970474343     
  -323.70559385136823     
   692.38841978901121     
   215.54631565000685     
  -3649.1121427338198     
  -318.51268070295066     
   684.58120230808902     
   206.42155528549918     
  -3650.6918702397916     
  -313.37832168564000     
   676.70805867787692     
   197.29287756895258     
  -3652.2460735721193     
  -308.30301124555592     
   668.76785549645717     
   188.16034594069973     
  -3653.7750492310565     
  -303.28725232933249     
   660.75937981555001     
   179.02402309666033     
  -3655.2790962543318     
  -298.33155698071585     
   652.68140635617954     
   169.88397098194034     
  -3656.7585162628661     
  -293.43644643304452     
   644.53261315381326     
   160.74025078431504     
  -3658.2136135085348     
  -288.60245183439088     
   636.31171504449856     
   151.59292292759048     
  -3659.6446949230494     
  -283.83011397155724     
   628.01721105035676     
   142.44204706483924     
  -3661.0520701702003     
  -279.11998488867948     
   619.64781267781927     
   133.28768207150546     
  -3662.4360516981560     
  -274.47262629359591     
   611.20183605973193     
   124.12988603837421     
  -3663.7969547951980     
  -269.88861252314786     
   602.67793364976831     
   114.96871626440085     
  -3665.1350976465574     
  -265.36852802077465     
   594.07429504652544     
   105.80422924939498     
  -3666.4508013936293     
  -260.91297080792560     
   585.38947200044163     
   96.636480686554052     
  -3667.7443901950687     
  -256.52254976792244     
   576.62154099030352     
   87.465525454841696     
  -3669.0161912900148     
  -252.19788821049502     
   567.76894403632309     
   78.291417611205290     
  -3670.2665350633665     
  -247.93962113022269     
   558.82963968804643     
   69.114210382627718     
  -3671.4957551132738     
  -243.74839883256226     
   549.80195335745100     
   59.933956158007547     
  -3672.7041883208112     
  -239.62488418238146     
   540.68372742693100     
   50.750706479862409     
  -3673.8921749218339     
  -235.56975622667937     
   531.47316019822028     
   41.564512035849731     
  -3675.0600585812135     
  -231.58370752519284     
   522.16796996581184     
   32.375422650098983     
  -3676.2081864694023     
  -227.66744775044913     
   512.76622848746979     
   23.183487274349552     
  -3677.3369093413708     
  -223.82170103679320     
   503.26551990938219     
   13.988753978888182     
  -3678.4465816180564     
  -220.04720963747275     
   493.66378175437177     
   4.7912699432795920     
  -3679.5375614703357     
  -216.34473127431505     
   483.95846017015759     
  -4.4089185531159849     
  -3680.6102109055792     
  -212.71504282303877     
   474.14734915816882     
  -13.611766140845051     
  -3681.6648958568976     
  -209.15893770435258     
   464.22774904206170     
  -22.817228370289580     
  -3682.7019862751249     
  -205.67722958653704     
   454.19730345142113     
  -32.025261721829246     
  -3683.7218562236176     
  -202.27074981065147     
   444.05315802085966     
  -41.235823616244225     
  -3684.7248839759582     
  -198.94035112549494     
   433.79279476751907     
  -50.448872425366041     
  -3685.7114521166836     
  -195.68690516473862     
   423.41320462220597     
  -59.664367482983920     
  -3686.6819476449209     
  -192.51130613007200     
   412.91166806661892     
  -68.882269096014525     
  -3687.6367620817950     
  -189.41446861957240     
   402.28509190074254     
  -78.102538555943127     
  -3688.5762915794194     
  -186.39733043031691     
   391.53040475581184     
  -87.325138150544504     
  -3689.5009370364819     
  -183.46085239464824     
   380.64454342635901     
  -96.550031175891988     
  -3690.4111042132658     
  -180.60601831895062     
   369.62406989554779     
  -105.77718194866377     
  -3691.3072038535502     
  -177.83383779473394     
   358.46581688844219     
  -115.00655581875527     
  -3692.1896518084573     
  -175.14534416807069     
   347.16610717414704     
  -124.23811918220726     
  -3693.0588691647881     
  -172.54159836426453     
   335.72157457466722     
  -133.47183949445920     
  -3693.9152823770860     
  -170.02368655495457     
   324.12831976383632     
  -142.70768528393810     
  -3694.7593234038654     
  -167.59272415672575     
   312.38275039190268     
  -151.94562616599308     
  -3695.5914298480793     
  -165.24985352878653     
   300.48073658505689     
  -161.18563285718653     
  -3696.4120451019121     
  -162.99624800439855     
   288.41844202870038     
  -170.42767718995299     
  -3697.2216184961462     
  -160.83310968918335     
   276.19149046554060     
  -179.67173212763709     
  -3698.0206054541459     
  -158.76167351069174     
   263.79577914287319     
  -188.91777177992265     
  -3698.8094676508404     
  -156.78320516712023     
   251.22667320561891     
  -198.16577141866549     
  -3699.5886731765531     
  -154.89900511807804     
   238.47978639054983     
  -207.41570749414200     
  -3700.3586967061487     
  -153.11040672014894     
   225.55019391725799     
  -216.66755765172780     
  -3701.1200196736136     
  -151.41878026576950     
   212.43321734568096     
  -225.92130074901928     
  -3701.8731304521170     
  -149.82553113567690     
   199.12361373923028     
  -235.17691687341292     
  -3702.6185245400379     
  -148.33210403263266     
   185.61639153479459     
  -244.43438736015690     
  -3703.3567047528600     
  -146.93998109612173     
   171.90596559485300     
  -253.69369481089041     
  -3704.0881814214854     
  -145.65068635416029     
   157.98700320308734     
  -262.95482311268671     
  -3704.8134725969462     
  -144.46578383013716     
   143.85355609851680     
  -272.21775745761641     
  -3705.5331042619200     
  -143.38688215939825     
   129.49992061453477     
  -281.48248436284825     
  -3706.2476105492055     
  -142.41563275478927     
   114.91975805778925     
  -290.74899169130498     
  -3706.9575339675162     
  -141.55373456935584     
   100.10694003111311     
  -300.01726867289369     
  -3707.6634256352372     
  -140.80293251912249     
   85.054791607366951     
  -309.28730592632871     
  -3708.3658455204900     
  -140.16502158206725     
   69.756569151665630     
  -318.55909548156865     
  -3709.0653626927287     
  -139.64184731342976     
   54.205373203860766     
  -327.83263080288702     
  -3709.7625555785485     
  -139.23530701440080     
   38.393789983864757     
  -337.10790681259948     
  -3710.4580122300581     
  -138.94735358952181     
   22.314541518253371     
  -346.38491991546965     
  -3711.1523306003523     
  -138.77999452813492     
   5.9596531419684640     
  -355.66366802381697     
  -3711.8461188294968     
  -138.73529712957014     
  -10.678686063528403     
  -364.94415058335204     
  -3712.5399955405082     
  -138.81538727504662     
  -27.608988550334676     
  -374.22636859976444     
  -3713.2345901454187     
  -139.02245468917414     
  -44.839666602357902     
  -383.51032466608939     
  -3713.9305431626135     
  -139.35875218869182     
  -62.379835724819067     
  -392.79602299088225     
  -3714.6285065454767     
  -139.82660095662797     
  -80.238536968251424     
  -402.08346942722886     
  -3715.3291440228281     
  -140.42838998388984     
  -98.425550852414858     
  -411.37267150262278     
  -3716.0331314518262     
  -141.16658161528295     
  -116.95060234862886     
  -420.66363844974040     
  -3716.7411571836965     
  -142.04371113289767     
  -135.82420402288989     
  -429.95638123814763     
  -3717.4539224431865     
  -143.06239266306937     
  -155.05682703948526     
  -439.25091260697246     
  -3718.1721417220087     
  -144.22531886586546     
  -174.65976368796868     
  -448.54724709857942     
  -3718.8965431869074     
  -145.53526709352528     
  -194.64432031410428     
  -457.84540109328333     
  -3719.6278691033808     
  -146.99509949588102     
  -215.02264551309977     
  -467.14539284514268     
  -3720.3668762754633     
  -148.60776933722931     
  -235.80694024245125     
  -476.44724251887294     
  -3721.1143365022790     
  -150.37632138904766     
  -257.01029891548023     
  -485.75097222792346     
  -3721.8710370523290     
  -152.30389863091381     
  -278.64590893853767     
  -495.05660607376285     
  -3722.6377811562761     
  -154.39374294795277     
  -300.72789210287158     
  -504.36417018642049     
  -3723.4153885189930     
  -156.64920213872438     
  -323.27052812907317     
  -513.67369276633315     
  -3724.2046958520891     
  -159.07373109969237     
  -346.28905379164559     
  -522.98520412754942     
  -3725.0065574273463     
  -161.67089900312976     
  -369.79897484613326     
  -532.29873674234534     
  -3725.8218456531399     
  -164.44439131447572     
  -393.81668333217578     
  -541.61432528730938     
  -3726.6514516725247     
  -167.39801643946697     
  -418.35915903919158     
  -550.93200669095552     
  -3727.4962859889542     
  -170.53571013226099     
  -443.44396510803767     
  -560.25182018292799     
  -3728.3572791139613     
  -173.86153987057119     
  -469.08968051525954     
  -569.57380734486355     
  -3729.2353822448240     
  -177.37971247443573     
  -495.31530890057161     
  -578.89801216298008     
  -3730.1315679692379     
  -181.09457729118992     
  -522.14103321344612     
  -588.22448108246510     
  -3731.0468310000665     
  -185.01063504029088     
  -549.58752230936375     
  -597.55326306373911     
  -3731.9821889413115     
  -189.13254145761101     
  -577.67675687847009     
  -606.88440964067604     
  -3732.9386830877907     
  -193.46511713419963     
  -606.43120196350128     
  -616.21797498086494     
  -3733.9173792584988     
  -198.01335114892578     
  -635.87481990540152     
  -625.55401594800014     
  -3734.9193686671165     
  -202.78241229821640     
  -666.03213345948973     
  -634.89259216649668     
  -3735.9457688311099     
  -207.77765329916247     
  -696.92924667772422     
  -644.23376608842727     
  -3736.9977245209811     
  -213.00462264924553     
  -728.59297265638213     
  -653.57760306288628     
  -3738.0764087524644     
  -218.46906994416827     
  -761.05182027669628     
  -662.92417140788950     
  -3739.1830238238153     
  -224.17695859624365     
  -794.33515030467549     
  -672.27354248492679     
  -3740.3188024008650     
  -230.13447222352858     
  -828.47411924457015     
  -681.62579077628868     
  -3741.4850086517185     
  -236.34802811786301     
  -863.50094953132407     
  -690.98099396529585     
  -3742.6829394351116     
  -242.82428523934777     
  -899.44977276703264     
  -700.33923301956929     
  -3743.9139255445475     
  -249.57015853510069     
  -936.35597008266996     
  -709.70059227748334     
  -3745.1793330116620     
  -256.59282831072056     
  -974.25701670420062     
  -719.06515953795554     
  -3746.4805644722792     
  -263.89975593600224     
  -1013.1918356657184     
  -728.43302615373307     
  -3747.8190605988775     
  -271.49869470349495     
  -1053.2016505773170     
  -737.80428712834816     
  -3749.1963016033437     
  -279.39770708282504     
  -1094.3293466583277     
  -747.17904121692163     
  -3750.6138088140074     
  -287.60517718276230     
  -1136.6203572542213     
  -756.55739103100734     
  -3752.0731463316197     
  -296.12982986216917     
  -1180.1220504103039     
  -765.93944314767987     
  -3753.5759227693757     
  -304.98074524024628     
  -1224.8845278683211     
  -775.32530822308161     
  -3755.1237930804746     
  -314.16737919925845     
  -1270.9603413137008     
  -784.71510111065834     
  -3756.7184604828703     
  -323.69958175911142     
  -1318.4047263890816     
  -794.10894098432516     
  -3758.3616784802857     
  -333.58761720702933     
  -1367.2761055612139     
  -803.50695146682278     
  -3760.0552529933002     
  -343.84218799873867     
  -1417.6356582184571     
  -812.90926076353799     
  -3761.8010446018857     
  -354.47445543537685     
  -1469.5482861413896     
  -822.31600180208136     
  -3763.6009709094278     
  -365.49606758143756     
  -1523.0820061296852     
  -831.72731237793346     
  -3765.4570090349498     
  -376.91918262740995     
  -1578.3090510969691     
  -841.14333530649139     
  -3767.3711982427949     
  -388.75650051063747     
  -1635.3052227561086     
  -850.56421858187048     
  -3769.3456427182746     
  -401.02128968130808     
  -1694.1510963824676     
  -859.99011554283777     
  -3771.3825144997386     
  -413.72742290417682     
  -1754.9313495410422     
  -869.42118504628240     
  -3773.4840565770633     
  -426.88940802573438     
  -1817.7360728094675     
  -878.85759164865158     
  -3775.6525861685573     
  -440.52242857180568     
  -1882.6601382384015     
  -888.29950579581600     
  -3777.8904981890082     
  -454.64237960859339     
  -1949.8044967840774     
  -897.74710402185656     
  -3780.2002689213659     
  -469.26591333447436     
  -2019.2757087720199     
  -907.20056915730106     
  -3782.5844599075776     
  -484.41048115026416     
  -2091.1872369961402     
  -916.66009054737799     
  -3785.0457220740227     
  -500.09438542773557     
  -2165.6590741473119     
  -926.12586428089480     
  -3787.5868001088015     
  -516.33682848384001     
  -2242.8191175381180     
  -935.59809343039376     
  -3790.2105371096745     
  -533.15797186537634     
  -2322.8028461478102     
  -945.07698830428637     
  -3792.9198795223665     
  -550.57899321148454     
  -2405.7548730575277     
  -954.56276671171997     
  -3795.7178823922941     
  -568.62215475941639     
  -2491.8286353270637     
  -964.05565424099018     
  -3798.6077149530033     
  -587.31086952436897     
  -2581.1881134951223     
  -973.55588455237171     
  -3801.5926665777533     
  -606.66978037558283     
  -2674.0076749160494     
  -983.06369968631316     
  -3804.6761531235361     
  -626.72483793745278     
  -2770.4738159125936     
  -992.57935038801270     
  -3807.8617236972714     
  -647.50339155679774     
  -2870.7853961607316     
  -1002.1030964494747     
  -3811.1530678812337     
  -669.03428202800274     
  -2975.1551951406504     
  -1011.6352070702402     
  -3814.5540234512823     
  -691.34794599155714     
  -3083.8108434523488     
  -1021.1759612380755     
  -3818.0685846345550     
  -714.47652731745029     
  -3196.9959811563058     
  -1030.7256481310196     
  -3821.7009109457890     
  -738.45399717612213     
  -3314.9720249132574     
  -1040.2845675423046     
  -3825.4553366571367     
  -763.31628736297216     
  -3438.0191717614302     
  -1049.8530303297928     
  -3829.3363809534221     
  -789.10143115118228     
  -3566.4386865587262     
  -1059.4313588917257     
  -3833.3487588345511     
  -815.84972130037340     
  -3700.5541503874260     
  -1069.0198876707286     
  -3837.4973928313725     
  -843.60387742827845     
  -3840.7141620295101     
  -1078.6189636882000     
  -3841.7874256090522     
  -872.40923364350044     
  -3987.2939650856947     
  -1088.2289471114009     
  -3846.2242335391147     
  -902.31393838164252     
  -4140.6987329474941     
  -1097.8502118557815     
  -3850.8134413322659     
  -933.36917887874938     
  -4301.3655214371520     
  -1107.4831462253162     
  -3855.5609378301865     
  -965.62942028952739     
  -4469.7674522712641     
  -1117.1281535938851     
  -3860.4728930713641     
  -999.15267618156258     
  -4646.4160416484528     
  -1126.7856531310401     
  -3865.5557767530527     
  -1034.0007964939252     
  -4831.8663533274066     
  -1136.4560805758128     
  -3870.8163782296474     
  -1070.2397941438817     
  -5026.7202002491495     
  -1146.1398890626033     
  -3876.2618282041217     
  -1107.9401956457496     
  -5231.6321281020391     
  -1155.8375500035886     
  -3881.8996222847522     
  -1147.1774366065156     
  -5447.3139703177849     
  -1165.5495540325599     
  -3887.7376466047281     
  -1188.0322913838982     
  -5674.5419316401294     
  -1175.2764120156107     
  -3893.7842057228659     
  -1230.5913558712002     
  -5914.1628169581181     
  -1185.0186561346859     
  -3900.0480530550399     
  -1274.9475769983851     
  -6167.1025975329876     
  -1194.7768410506580     
  -3906.5384241137358     
  -1321.2008464798837     
  -6434.3747912552553     
  -1204.5515451533388     
  -3913.2650728734711     
  -1369.4586574142970     
  -6717.0911438269322     
  -1214.3433719066807     
  -3920.2383116194897     
  -1419.8368409930001     
  -7016.4726884019856     
  -1224.1529512983711     
  -3927.4690546873617     
  -1472.4603861560140     
  -7333.8633935126054     
  -1233.9809414041188     
  -3934.9688665567705     
  -1527.4643616073597     
  -7670.7447696190502     
  -1243.8280300781576     
  -3942.7500148292374     
  -1584.9949473795014     
  -8028.7533964574213     
  -1253.6949367829234     
  -3950.8255286923181     
  -1645.2105978529307     
  -8409.7007833292864     
  -1263.5824145724657     
  -3959.2092635712706     
  -1708.2833537279018     
  -8815.5956658184605     
  -1273.4912522460368     
  -3967.9159727586439     
  -1774.4003212215389     
  -9248.6712630993370     
  -1283.4222766904297     
  -3976.9613869509349     
  -1843.7653556947855     
  -9711.4147181853496     
  -1293.3763554321349     
  -3986.3623027553749     
  -1916.6009660811742     
  -10206.603680876142     
  -1303.3543994232441     
  -3996.1366814047974     
  -1993.1504936877468     
  -10737.346664229337     
  -1313.3573660883831     
  -4006.3037591231900     
  -2073.6805936694655     
  -11307.132382177508     
  -1323.3862626638452     
  -4016.8841708237037     
  -2158.4840865357983     
  -11919.885741000853     
  -1333.4421498646598     
  -4027.9000891140258     
  -2247.8832295933030     
  -12580.035630949242     
  -1343.5261459206868     
  -4039.3753809300729     
  -2342.2334968254245     
  -13292.593380236814     
  -1353.6394310291384     
  -4051.3357845400792     
  -2441.9279471771983     
  -14063.247711582419     
  -1363.7832522784042     
  -4063.8091101705577     
  -2547.4023050140690     
  -14898.476170724916     
  -1373.9589291069269     
  -4076.8254681238291     
  -2659.1408762945034     
  -15805.680692025906     
  -1384.1678593714744     
  -4090.4175290182775     
  -2777.6834814847007     
  -16793.348563366220     
  -1394.4115261118504     
  -4104.6208217112635     
  -2903.6335957099445     
  -17871.249608484410     
  -1404.6915051143772     
  -4119.4740756199726     
  -3037.6679677735806     
  -19050.673628754153     
  -1415.0094733950009     
  -4135.0196155893791     
  -3180.5480199892336     
  -20344.723093312208     
  -1425.3672187453978     
  -4151.3038192473259     
  -3333.1334431890791     
  -21768.671192095200     
  -1435.7666505130233     
  -4168.3776490481223     
  -3496.3984771297892     
  -23340.406993570112     
  -1446.2098118199851     
  -4186.2972740649011     
  -3671.4515295815690     
  -25080.988444061757     
  -1456.6988934676515     
  -4205.1248002461352     
  -3859.5589429120282     
  -27015.338126746352     
  -1467.2362498263185     
  -4224.9291325505719     
  -4062.1739788626310     
  -29173.121329920999     
  -1477.8244170750834     
  -4245.7869984698209     
  -4280.9723888370336     
  -31589.866816091122     
  -1488.4661342403574     
  -4267.7841704168077     
  -4517.8963899577229     
  -34308.406314161133     
  -1499.1643675876851     
  -4291.0169349849866     
  -4775.2094373139253     
  -37380.743305450029     
  -1509.9223390582447     
  -4315.5938711085328     
  -5055.5650121047947     
  -40870.501216064222     
  -1520.7435596189234     
  -4341.6380180668584     
  -5362.0937712252835     
  -44856.165801362884     
  -1531.6318686277511     
  -4369.2895400317602     
  -5698.5150147354980     
  -49435.430864572707     
  -1542.5914806252802     
  -4398.7090294341488     
  -6069.2807462198016     
  -54731.091281991015     
  -1553.6270413768304     
  -4430.0816411267851     
  -6479.7639308347261     
  -60899.157282444736     
  -1564.7436955535479     
  -4463.6223199800052     
  -6936.5076104530717     
  -68140.159678290729     
  -1575.9471692160580     
  -4499.5824860262373     
  -7447.5588080402413     
  -76715.283769710237     
  -1587.2438713499830     
  -4538.2586916371220     
  -8022.9234363130818     
  -86969.377915194345     
  -1598.6410202470825     
  -4580.0039846545960     
  -8675.1937706770259     
  -99366.068035029704     
  -1610.1468027645990     
  -4625.2430672836390     
  -9420.4392809397650     
  -114536.33623588546     
  -1621.7705778085674     
  -4674.4928199927599     
  -10279.461802708887     
  -133370.25254767088     
  -1633.5231404050126     
  -4728.3908212415745     
  -11279.738696816443     
  -157100.80533325224     
  -1645.4170705250547     
  -4787.7351548256538     
  -12457.994736815810     
  -187676.66355276163     
  -1657.4672033270922     
  -4853.5440659513488     
  -13865.569713461555     
  -227513.01446680349     
  -1669.6912781935305     
  -4927.1377835399071     
  -15571.917321962545     
  -282401.94096230192     
  -1682.1108596659703     
  -5010.2924065427651     
  -17689.931879179858     
  -354252.58034129028     
  -1694.7526879531397     
  -5105.3843018200614     
  -20346.826231739476     
  -475119.15595042624     
  -1707.6507401084502     
  -5216.0269171528316     
  -23910.219901367756     
  -594515.63759600278     
  -1720.8495355825530     
  -5346.7251848645928     
  -28369.087183337680     
  -1032177.3544681006     
  -1734.4097831107742     
  -5507.9239461775624     
  -36110.417341848617     
  -869527.13252914359     
  -1748.4188694460502     
  -5704.7796666217218     
  -42631.870835817055     
  -4191517.4038161058     
  -1763.0127602647633     
  -5996.5299721223682     
  -74068.251364438576     
   2327531.3970774994     
  -1778.4306440880173     
  -6323.2300152493517     
  -56611.765886357694     
  -39027923.996091768     
  -1795.2023539753698     
  -7338.0624196079016     
  -349321.19585705275     
  -30756832.917458281     
  -1816.2113430128309     
  -9661.3590160954463     
  -579997.44273798494     
  -30756832.917458281     
  -54.172371536876362     
   1325.3700482897375     
  -484638748.53431165     
   120842056721748.56     
  -54.171409963519885     
   718.61872138635999     
  -122112578.36906591     
   147557083496383.38     
  -54.171352209652909     
   701.67490153529866     
  -86086815.915150702     
   4616438949277.4180     
  -54.171291121793821     
   686.62988765621492     
  -84867995.794749260     
   32415720966630.992     
  -54.171226517346582     
   671.35722456372082     
  -75613183.735024840     
   20541068749674.781     
  -54.171158204424430     
   656.44672778888139     
  -69271357.259081319     
   18933413783216.867     
  -54.171085981426835     
   641.73202190175459     
  -62950155.605346613     
   15575283320196.781     
  -54.171009636600495     
   627.25724982667862     
  -57326922.667657733     
   13219441184127.732     
  -54.170928947584031     
   613.00794775817872     
  -52165818.604862303     
   11119140030727.953     
  -54.170843680935839     
   598.98596787552492     
  -47471418.319295719     
   9375001783270.2676     
  -54.170753591644889     
   585.18861993870451     
  -43191261.531810917     
   7897924273505.8682     
  -54.170658422623902     
   571.61447852698120     
  -39292015.090426922     
   6654121694229.0635     
  -54.170557904184548     
   558.26176629860743     
  -35739484.236897960     
   5605211048320.1191     
  -54.170451753494277     
   545.12880388511599     
  -32503409.905233823     
   4721148208819.3906     
  -54.170339674014343     
   532.21388483770318     
  -29555911.670669727     
   3976009984516.8750     
  -54.170221354918546     
   519.51531033465460     
  -26871600.950532775     
   3348062931436.0996     
  -54.170096470492368     
   507.03137957149386     
  -24427279.426174622     
   2818926821889.1812     
  -54.169964679511864     
   494.76039247622526     
  -22201777.771221120     
   2373109852342.2515     
  -54.169825624602076     
   482.70064886269023     
  -20175768.809259374     
   1997533739541.1467     
  -54.169678931574211     
   470.85044877395677     
  -18331615.410323441     
   1681171748989.1145     
  -54.169524208741329     
   459.20809225135469     
  -16653219.536162803     
   1414719534397.2893     
  -54.169361046211733     
   447.77187961001914     
  -15125892.391855052     
   1190331532193.5510     
  -54.169189015159652     
   436.54011117033269     
  -13736230.787294351     
   1001391074728.3892     
  -54.169007667072485     
   425.51108740719212     
  -12472006.188407876     
   842318838429.75708     
  -54.168816532973885     
   414.68310894459529     
  -11322062.870352440     
   708410718699.42029     
  -54.168615122621922     
   404.05447654018963     
  -10276224.806757707     
   595700980659.37451     
  -54.168402923681441     
   393.62349108128723     
  -9325210.5326200016     
   500846686729.30902     
  -54.168179400869633     
   383.38845358030380     
  -8460555.3963633869     
   421030266677.98309     
  -54.167943995073713     
   373.34766520371551     
  -7674540.3895853702     
   353877091122.45081     
  -54.167696122439423     
   363.49942726251544     
  -6960127.3555471878     
   297386227556.94305     
  -54.167435173428970     
   353.84204120691794     
  -6310899.4591920692     
   249871685817.49203     
  -54.167160511846724     
   344.37380864250264     
  -5721007.1041979305     
   209913115152.69653     
  -54.166871473830845     
   335.09303131509478     
  -5185118.2866718741     
   176314029681.12592     
  -54.166567366808664     
   325.99801111667784     
  -4698373.4060988305     
   148066702265.15335     
  -54.166247468413374     
   317.08705011018571     
  -4256343.8339028414     
   124322418308.88597     
  -54.165911025359165     
   308.35845050552871     
  -3854994.2929270202     
   104366565058.66743     
  -54.165557252271647     
   299.81051464898599     
  -3490648.2044789838     
   87597441344.545425     
  -54.165185330469711     
   291.44154505754744     
  -3159956.3159530209     
   73508533417.794235     
  -54.164794406694625     
   283.24984439735641     
  -2859867.8664488546     
   61673486766.407486     
  -54.164383591781387     
   275.23371549827056     
  -2587604.3659763685     
   51733479968.445564     
  -54.163951959266747     
   267.39146132279274     
  -2340635.6096018739     
   43386574924.344200     
  -54.163498543927410     
   259.72138500057059     
  -2116657.7507589059     
   36378714951.073227     
  -54.163022340240957     
   252.22178981282789     
  -1913573.3921377966     
   30496188021.771233     
  -54.162522300761154     
   244.89097918070740     
  -1729473.2692153170     
   25559223526.804413     
  -54.161997334397846     
   237.72725667528843     
  -1562619.6704669716     
   21416642274.728989     
  -54.161446304590541     
   230.72892601254432     
  -1411431.1890976247     
   17941313286.897915     
  -54.160868027362987     
   223.89429105101758     
  -1274468.9170076000     
   15026358348.944050     
  -54.160261269244643     
   217.22165577795687     
  -1150423.7454886271     
   12581929088.215292     
  -54.159624745042613     
   210.70932432099963     
  -1038104.8677339455     
   10532513246.366568     
  -54.158957115445808     
   204.35560092946619     
  -936429.22266324400     
   8814652692.6107521     
  -54.158256984440300     
   198.15878998222217     
  -844411.91379119852     
   7375031125.1999559     
  -54.157522896512354     
   192.11719596977181     
  -761157.44001460378     
   6168859389.9243708     
  -54.156753333612350     
   186.22912349718740     
  -685851.71502768155     
   5158518890.0620632     
  -54.155946711849410     
   180.49287727662897     
  -617754.78269781068     
   4312418864.6310310     
  -54.155101377882694     
   174.90676211529896     
  -556194.18042699469     
   3604036010.8525295     
  -54.154215604971014     
   169.46908291998886     
  -500558.87908893672     
   3011104689.5103517     
  -54.153287588637454     
   164.17814468408969     
  -450293.77592044923     
   2514938270.7515163     
  -54.152315441900647     
   159.03225247319043     
  -404894.65402452229     
   2099855990.3730969     
  -54.151297190017921     
   154.02971144053345     
  -363903.60481053463     
   1752702294.7704613     
  -54.150230764679193     
   149.16882680015425     
  -326904.85252238211     
   1462442789.5643132     
  -54.149113997583108     
   144.44790383124183     
  -293520.94190152240     
   1219823557.4694753     
  -54.147944613318280     
   139.86524787680085     
  -263409.27900843241     
   1017086083.4440811     
  -54.146720221463980     
   135.41916433224941     
  -236258.96632882155     
   847726624.22083509     
  -54.145438307813855     
   131.10795864991209     
  -211787.93084719140     
   706294765.98835981     
  -54.144096224615552     
   126.92993633501152     
  -189740.30086659029     
   588223700.33747327     
  -54.142691179706233     
   122.88340295349393     
  -169884.02295477357     
   489687972.65706730     
  -54.141220224410567     
   118.96666412680266     
  -152008.68912298745     
   407483902.45167279     
  -54.139680240052336     
   115.17802554776584     
  -135923.55891968979     
   338929125.22948635     
  -54.138067922913855     
   111.51579298846002     
  -121455.76164290027     
   281778416.85434628     
  -54.136379767459175     
   107.97827231263678     
  -108448.65655870538     
   234152874.61214384     
  -54.134612047615953     
   104.56376950114011     
  -96760.343960418308     
   194480610.90658271     
  -54.132760795888650     
   101.27059067232321     
  -86262.308524520995     
   161446933.38136023     
  -54.130821780050432     
   98.097042116429705     
  -76838.185982765746     
   133952575.42322168     
  -54.128790477133613     
   95.041430333529476     
  -68382.641230673529     
   111078668.12357573     
  -54.126662044408121     
   92.102062083145114     
  -60800.347783139805     
   92057357.376528174     
  -54.124431287003858     
   89.277244440520874     
  -54005.060399920025     
   76247192.547610804     
  -54.122092621796163     
   86.565284863842578     
  -47918.771235560991     
   63112479.915095918     
  -54.119640037132712     
   83.964491276406051     
  -42470.943450491337     
   52205997.983736046     
  -54.117067047935777     
   81.473172160094094     
  -37597.814235481252     
   43154508.617255151     
  -54.114366645664475     
   79.089636666139015     
  -33241.761780108805     
   35646628.101180516     
  -54.111531242567750     
   76.812194741202120     
  -29350.729978736752     
   29422669.212734696     
  -54.108552609599386     
   74.639157274914155     
  -25877.705899331704     
   24266138.448518127     
  -54.105421807301077     
   72.568836268465276     
  -22780.245259571177     
   19996621.014495295     
  -54.102129108887958     
   70.599545026103982     
  -20020.041512549997     
   16463828.059272399     
  -54.098663914692146     
   68.729598374938860     
  -17562.534604374196     
   13542616.852187447     
  -54.095014657033275     
   66.957312913017731     
  -15376.555948564714     
   11128828.399575597     
  -54.091168694490044     
   65.281007290357181     
  -13434.006103163792     
   9135806.2489170507     
  -54.087112194442142     
   63.699002526279877     
  -11709.562457727456     
   7491488.6798394285     
  -54.082830002637465     
   62.209622362520179     
  -10180.413991634656     
   6135979.6940322509     
  -54.078305498413144     
   60.811193671560922     
  -8826.0205578299192     
   5019515.7884865366     
  -54.073520434060597     
   59.502046871082939     
  -7627.8955016373102     
   4100786.2002741820     
  -54.068454756672544     
   58.280516541991631     
  -6569.4052724456524     
   3345471.4095319384     
  -54.063086410642427     
   57.144941515258495     
  -5635.5997265325886     
   2725221.4265333945     
  -54.057391118802776     
   56.093667300345295     
  -4813.0156067442413     
   2216147.8284835685     
  -54.051342139986417     
   55.125039720776307     
  -4089.6520034778368     
   1799744.4626682804     
  -54.044910000571726     
   54.237433032857986     
  -3454.3968858145536     
   1456421.4532610965     
  -54.038062197327598     
   53.429144454088402     
  -2898.4877721128069     
   1184143.3376423807     
  -54.030762868603603     
   52.698807990482464     
  -2409.7224305381446     
   934153.17268704541     
  -54.022972430612633     
   52.043791526063849     
  -1992.7631738472969     
   822508.87369489239     
  -54.014647175224781     
   51.466428116725702     
  -1595.7585921623220     
   425781.20523029671     
  -54.005738825328010     
   50.949816795527546     
  -1373.5193160395565     
   1119178.7335653245     
  -53.996194043410547     
   50.551827229441159     
  -741.81597172037846     
   138726.89768920135     
  -53.872283217383803     
   49.443876702511794     
   298.63576094863151     
   9116.2394609148196     
  -53.746664610880018     
   51.107984997147099     
   367.00755690549266     
   4195.6318127293616     
  -53.616535294409417     
   53.021690878163241     
   398.47479550096284     
  -2436.7581615617319     
  -53.481528674088402     
   54.968375640138774     
   380.19910928924986     
  -2557.0730877876840     
  -53.341771444821994     
   56.821426066189005     
   361.02106113084227     
  -2825.1120983644942     
  -53.197505640400991     
   58.573560519998878     
   339.83272039310850     
  -2582.8712061294382     
  -53.048988141961132     
   60.224295286849497     
   320.46118634713775     
  -2349.2516591819267     
  -52.896461228386514     
   61.782552749975522     
   302.84179890327334     
  -2098.7251459316194     
  -52.740144877848834     
   63.257410648005674     
   287.10136030878618     
  -1875.4961345590411     
  -52.580236272353993     
   64.657751897026614     
   273.03513929959337     
  -1677.8994653311552     
  -52.416911640169950     
   65.991466978549624     
   260.45089330960968     
  -1506.6816592803932     
  -52.250328696541317     
   67.265471163986177     
   249.15078086500674     
  -1358.5701528171273     
  -52.080629053909583     
   68.485751877945887     
   238.96150471887827     
  -1230.5092982789313     
  -51.907940391518011     
   69.657487352197549     
   229.73268498178629     
  -1119.4788537218008     
  -51.732378335713470     
   70.785160548599194     
   221.33659357887279     
  -1022.8684441769976     
  -51.554048062951544     
   71.872664733165237     
   213.66508024754529     
  -938.44988352177165     
  -51.373045657646514     
   72.923394199086928     
   206.62670612113203     
  -864.35943553250843     
  -51.189459260851720     
   73.940320990276362     
   200.14401035463823     
  -799.04475174948220     
  -51.003370043385559     
   74.926058952954250     
   194.15117471651709     
  -741.21557133236843     
  -50.814853032654497     
   75.882917034574348     
   188.59205793152432     
  -689.79811288845326     
  -50.623977817801503     
   76.812943609615317     
   183.41857208486093     
  -643.89651955842112     
  -50.430809153585052     
   77.717963410297898     
   178.58934818817278     
  -602.76079436112695     
  -50.235407479770544     
   78.599608386344485     
   174.06864223046432     
  -565.76060575550810     
  -50.037829369800207     
   79.459343586138900     
   169.82543768729801     
  -532.36398574161922     
  -49.838127920036591     
   80.298488949842735     
   165.83270779423586     
  -502.12007936884459     
  -49.636353088864510     
   81.118237737325742     
   162.06680719896951     
  -474.64514795544761     
  -49.432551993306639     
   81.919672176796425     
   158.50696858930365     
  -449.61121296715800     
  -49.226769169486168     
   82.703776809499814     
   155.13488449204999     
  -426.73680434026227     
  -49.019046802196911     
   83.471449916878683     
   151.93435845949801     
  -405.77940835298102     
  -48.809424927967598     
   84.223513345269552     
   148.89101289685067     
  -386.52927236692244     
  -48.597941615293699     
   84.960720985896927     
   145.99204335409874     
  -368.80430928333078     
  -48.384633125125326     
   85.683766121868359     
   143.22601103447377     
  -352.44588555824203     
  -48.169534054218651     
   86.393287816686509     
   140.58266689278696     
  -337.31532780972077     
  -47.952677463560853     
   87.089876488754015     
   138.05280193421405     
  -323.29101506226692     
  -47.734094993748990     
   87.774078791892663     
   135.62811932124706     
  -310.26594424528724     
  -47.513816968928879     
   88.446401902044300     
   133.30112473940738     
  -298.14569068427346     
  -47.291872490670563     
   89.107317294041010     
   131.06503205927532     
  -286.84668667186179     
  -47.068289522964569     
   89.757264078962280     
   128.91368190923637     
  -276.29476952134814     
  -46.843094969361005     
   90.396651961579948     
   126.84147113782626     
  -266.42394449963672     
  -46.616314743136577     
   91.025863868309699     
   124.84329155407900     
  -257.17533873504101     
  -46.387973831258257     
   91.645258288478814     
   122.91447651356619     
  -248.49629949073039     
  -46.158096352813530     
   92.255171365431195     
   121.05075426738571     
  -240.33962898658933     
  -45.926705612492484     
   92.855918768724621     
   119.24820704998629     
  -232.66292055827174     
  -45.693824149634743     
   93.447797374214090     
   117.50323514579924     
  -225.42799005286420     
  -45.459473783291891     
   94.031086775129594     
   115.81252522040276     
  -218.60038372677013     
  -45.223675653702436     
   94.606050644036728     
   114.17302234245199     
  -212.14894915846665     
  -44.986450260530034     
   95.172937962952275     
   112.58190522376350     
  -206.04546351307800     
  -44.747817498175372     
   95.731984136630217     
   111.03656424741541     
  -200.26431470552365     
  -44.507796688437168     
   96.283412001966568     
   109.53458188712398     
  -194.78220831624338     
  -44.266406610767461     
   96.827432744996258     
   108.07371532475216     
  -189.57793203507248     
  -44.023665530339379     
   97.364246735394360     
   106.65188083448911     
  -184.63212609571241     
  -43.779591224122647     
   97.894044287202519     
   105.26713988877125     
  -179.92710067551610     
  -43.534201005141284     
   98.417006353508697     
   103.91768663370489     
  -175.44666217667086     
  -43.287511745070148     
   98.933305161761410     
   102.60183666737986     
  -171.17596297275369     
  -43.039539895310995     
   99.443104795792578     
   101.31801694508420     
  -167.10137510889524     
  -42.790301506674595     
   99.946561729734697     
   100.06475663176749     
  -163.21036346867558     
  -42.539812247783239     
   100.44382531857850     
   98.840678905752441     
  -159.49139081064899     
  -42.288087422296613     
   100.93503824952957     
   97.644493474672572     
  -155.93381766551872     
  -42.035141985054473     
   101.42033695782170     
   96.474989842181174     
  -152.52782307158114     
  -41.780990557220640     
   101.89985201035002     
   95.331031169144310     
  -149.26432796255241     
  -41.525647440505082     
   102.37370846004643     
   94.211548709425173     
  -146.13493171550388     
  -41.269126630533840     
   102.84202617362389     
   93.115536721558897     
  -143.13184802741563     
  -41.011441829430396     
   103.30492013508118     
   92.042047861353268     
  -140.24785515149307     
  -40.752606457666296     
   103.76250072710386     
   90.990188947717073     
  -137.47624666387981     
  -40.492633665233967     
   104.21487399221749     
   89.959117097737973     
  -134.81078485078075     
  -40.231536342190076     
   104.66214187549024     
   88.948036211357120     
  -132.24566716908004     
  -39.969327128613578     
   105.10440245028759     
   87.956193707589023     
  -129.77548585461554     
  -39.706018424019156     
   105.54175012846576     
   86.982877563679409     
  -127.39519556807284     
  -39.441622396263149     
   105.97427585636726     
   86.027413596918862     
  -125.10009055034021     
  -39.176150989976165     
   106.40206729765403     
   85.089162917791313     
  -122.88576851131683     
  -38.909615934553926     
   106.82520900408340     
   84.167519653956433     
  -120.74811624055417     
  -38.642028751735197     
   107.24378257517368     
   83.261908782152275     
  -118.68327899670835     
  -38.373400762793608     
   107.65786680760326     
   82.371784189676958     
  -116.68764777242576     
  -38.103743095367911     
   108.06753783515590     
   81.496626831383765     
  -114.75783644170282     
  -37.833066689953519     
   108.47286925987954     
   80.635943058070993     
  -112.89066676191329     
  -37.561382306076375     
   108.87393227516812     
   79.789263057356649     
  -111.08315344745269     
  -37.288700528168619     
   109.27079578132775     
   78.956139406500753     
  -109.33248974278617     
  -37.015031771164161     
   109.66352649417757     
   78.136145733429856     
  -107.63603319985425     
  -36.740386285830901     
   110.05218904722223     
   77.328875484430938     
  -105.99129923358096     
  -36.464774163855118     
   110.43684608778376     
   76.533940740179091     
  -104.39594135239467     
  -36.188205342692619     
   110.81755836758430     
   75.750971180036132     
  -102.84775211974440     
  -35.910689610199910     
   111.19438482813223     
   74.979613039138059     
  -101.34464263333874     
  -35.632236609058126     
   111.56738268127854     
   74.219528219388010     
  -99.884645988893709     
  -35.352855841001151     
   111.93660748526320     
   73.470393374471314     
  -98.465897924620464     
  -35.072556670859058     
   112.30211321654946     
   72.731899140036660     
  -97.086639442585380     
  -34.791348330426800     
   112.66395233776009     
   72.003749344217255     
  -95.745203377370473     
  -34.509239922167801     
   113.02217586191786     
   71.285660318886983     
  -94.440012946873168     
  -34.226240422761215     
   113.37683341326954     
   70.577360221785426     
  -93.169571421816414     
  -33.942358686501208     
   113.72797328491431     
   69.878588436121817     
  -91.932463514979105     
  -33.657603448555939     
   114.07564249340400     
   69.189094959759473     
  -90.727341964840406     
  -33.371983328093648     
   114.41988683054097     
   68.508639895023165     
  -89.552932063264649     
  -33.085506831282515     
   114.76075091253989     
   67.836992904548680     
  -88.408020389698038     
  -32.798182354170834     
   115.09827822668034     
   67.173932751625955     
  -87.291453125081304     
  -32.510018185453390     
   115.43251117569237     
   66.519246853187838     
  -86.202137028733645     
  -32.221022509129718     
   115.76349111988901     
   65.872730825472331     
  -85.139025963677213     
  -31.931203407059616     
   116.09125841727956     
   65.234188130744755     
  -84.101129822945992     
  -31.640568861420753     
   116.41585246174910     
   64.603429657072667     
  -83.087501141284221     
  -31.349126757073229     
   116.73731171938806     
   63.980273398513027     
  -82.097239182800692     
  -31.056884883835380     
   117.05567376314596     
   63.364544104642022     
  -81.129484681798587     
  -30.763850938675059     
   117.37097530583138     
   62.756072969528532     
  -80.183417465158797     
  -30.470032527820319     
   117.68325223160156     
   62.154697338539840     
  -79.258254623572029     
  -30.175437168793177     
   117.99253962602006     
   61.560260428863046     
  -78.353249517787944     
  -29.880072292369970     
   118.29887180473592     
   60.972611057479639     
  -77.467687123120683     
  -29.583945244471632     
   118.60228234088976     
   60.391603404056234     
  -76.600885455277918     
  -29.287063287986967     
   118.90280409130776     
   59.817096763141649     
  -75.752191112006457     
  -28.989433604531914     
   119.20046922154012     
   59.248955329801603     
  -74.920979991787746     
  -28.691063296147565     
   119.49530922981427     
   58.687047979863195     
  -74.106653420548625     
  -28.391959386939615     
   119.78735496996195     
   58.131248079209072     
  -73.308639056285969     
  -28.092128824661700     
   120.07663667337569     
   57.581433286286931     
  -72.526388417604366     
  -27.791578482245040     
   120.36318397002429     
   57.037485373154894     
  -71.759374482699855     
  -27.490315159276623     
   120.64702590861852     
   56.499290064534648     
  -71.007094501105527     
  -27.188345583428031     
   120.92819097591929     
   55.966736855776368     
  -70.269062293965533     
  -26.885676411836982     
   121.20670711528017     
   55.439718888571626     
  -69.544815422861404     
  -26.582314232443469     
   121.48260174443385     
   54.918132772900165     
  -68.833906288072853     
  -26.278265565282339     
   121.75590177255545     
   54.401878475739622     
  -68.135907345188627     
  -25.973536863734029     
   122.02663361667142     
   53.890859170650700     
  -67.450406341421797     
  -25.668134515735133     
   122.29482321740578     
   53.384981123090043     
  -66.777007143586729     
  -25.362064844950336     
   122.56049605413727     
   52.884153569513138     
  -66.115329572839642     
  -25.055334111907207     
   122.82367715955536     
   52.388288597716837     
  -65.465006281758008     
  -24.747948515095306     
   123.08439113367616     
   51.897301050603659     
  -64.825685634363538     
  -24.439914192030887     
   123.34266215732353     
   51.411108408345925     
  -64.197026719406779     
  -24.131237220288568     
   123.59851400511427     
   50.929630707950380     
  -63.578703229660448     
  -23.821923618501096     
   123.85197005796847     
   50.452790433727927     
  -62.970399297814993     
  -23.511979347328452     
   124.10305331515028     
   49.980512438994310     
  -62.371810904990298     
  -23.201410310397378     
   124.35178640589078     
   49.512723857206879     
  -61.782644865547752     
  -22.890222355212369     
   124.59819160058558     
   49.049354020715271     
  -61.202618068655511     
  -22.578421274039183     
   124.84229082160037     
   48.590334385200357     
  -60.631457207172389     
  -22.266012804761793     
   125.08410565370374     
   48.135598456146568     
  -60.068899028939114     
  -21.953002631713730     
   125.32365735412768     
   47.685081713429518     
  -59.514687783690995     
  -21.639396386484698     
   125.56096686229888     
   47.238721555051839     
  -58.968578362940555     
  -21.325199648703268     
   125.79605480922984     
   46.796457217329781     
  -58.430331523121687     
  -21.010417946796515     
   126.02894152660043     
   46.358229730906373     
  -57.899718257074490     
  -20.695056758727294     
   126.25964705553764     
   45.923981843978311     
  -57.376514588296551     
  -20.379121512709965     
   126.48819115510901     
   45.493657984566084     
  -56.860505971621173     
  -20.062617587905194     
   126.71459331054487     
   45.067204189778927     
  -56.351482627008615     
  -19.745550315094562     
   126.93887274119450     
   44.644568070076360     
  -55.849244255832303     
  -19.427924977335586     
   127.16104840821508     
   44.225698738157632     
  -55.353591967139643     
  -19.109746810597809     
   127.38113902205649     
   43.810546798404083     
  -54.864338847431021     
  -18.791021004380472     
   127.59916304969512     
   43.399064257048352     
  -54.381299324619853     
  -18.471752702312429     
   127.81513872161803     
   42.991204512113697     
  -53.904294393812741     
  -18.151947002734783     
   128.02908403865871     
   42.586922304160105     
  -53.433151985502953     
  -17.831608959266735     
   128.24101677857979     
   42.186173664268829     
  -52.967702786017362     
  -17.510743581355239     
   128.45095450247388     
   41.788915893373698     
  -52.507783624588406     
  -17.189355834808840     
   128.65891456099780     
   41.395107516189285     
  -52.053236062662428     
  -16.867450642316182     
   128.86491410040256     
   41.004708245719314     
  -51.603905239018346     
  -16.545032883949659     
   129.06897006840794     
   40.617678956426680     
  -51.159641579875583     
  -16.222107397654561     
   129.27109921991044     
   40.233981644577611     
  -50.720298637633434     
  -15.898678979724172     
   129.47131812253389     
   39.853579404795362     
  -50.285734796189942     
  -15.574752385261164     
   129.66964316203041     
   39.476436393823938     
  -49.855811453168954     
  -15.250332328625680     
   129.86609054753481     
   39.102517807925167     
  -49.430394151804748     
  -14.925423483870452     
   130.06067631668407     
   38.731789851786630     
  -49.009351576561457     
  -14.600030485163286     
   130.25341634060095     
   38.364219714962424     
  -48.592555596563571     
  -14.274157927197246     
   130.44432632875834     
   37.999775547988193     
  -48.179882209948445     
  -13.947810365588834     
   130.63342183370682     
   37.638426431413578     
  -47.771208632514785     
  -13.620992317264506     
   130.82071825570205     
   37.280142366669722     
  -47.366417291258458     
  -13.293708260835729     
   131.00623084721119     
   36.924894236985281     
  -46.965391401791081     
  -12.965962636962960     
   131.18997471730731     
   36.572653801471844     
  -46.568017978540823     
  -12.637759848708713     
   131.37196483597759     
   36.223393666632788     
  -46.174186583018397     
  -12.309104261880018     
   131.55221603831231     
   35.877087267260151     
  -45.783788592056098     
  -11.980000205360513     
   131.73074302861252     
   35.533708852819728     
  -45.396718193348519     
  -11.650451971432373     
   131.90756038441049     
   35.193233466369620     
  -45.012872759097426     
  -11.320463816088326     
   132.08268256037809     
   34.855636920676396     
  -44.632148861306533     
  -10.990039959333952     
   132.25612389219035     
   34.520895804216593     
  -44.254449362204397     
  -10.659184585480471     
   132.42789860028589     
   34.188987434000062     
  -43.879675546202144     
  -10.327901843428224     
   132.59802079353938     
   33.859889867403545     
  -43.507732381004836     
  -9.9961958469410224     
   132.76650447289427     
   33.533581874546009     
  -43.138526311474088     
  -9.6640706749115441     
   132.93336353489866     
   33.210042927209955     
  -42.771965204860827     
  -9.3315303716179585     
   133.09861177518709     
   32.889253188173498     
  -42.407959197691234     
  -8.9985789469719268     
   133.26226289189302     
   32.571193494190808     
  -42.046419068331851     
  -8.6652203767581533     
   133.42433048900645     
   32.255845351178323     
  -41.687258489221044     
  -8.3314586028656059     
   133.58482807966567     
   31.943190912509166     
  -41.330390797169478     
  -7.9972975335105945     
   133.74376908940076     
   31.633212981530392     
  -40.975732538698360     
  -7.6627410434517786     
   133.90116685932330     
   31.325894987490155     
  -40.623200071637164     
  -7.3277929741972994     
   134.05703464925941     
   31.021220986952876     
  -40.272711960021432     
  -6.9924571342041064     
   134.21138564084492     
   30.719175647252715     
  -39.924187340415038     
  -6.6567372990696256     
   134.36423294056857     
   30.419744242199602     
  -39.577546955759111     
  -6.3206372117158613     
   134.51558958277414     
   30.122912640031409     
  -39.232712067928297     
  -5.9841605825660515     
   134.66546853262301     
   29.828667299521946     
  -38.889605481736531     
  -5.6473110897139573     
   134.81388268901784     
   29.536995258408922     
  -38.548150487224540     
  -5.3100923790858987     
   134.96084488748826     
   29.247884129754738     
  -38.208271515357204     
  -4.9725080645956092     
   135.10636790304611     
   28.961322093389558     
  -37.869893691647114     
  -4.6345617282919989     
   135.25046445300634     
   28.677297890702206     
  -37.532943097372815     
  -4.2962569204999017     
   135.39314719977679     
   28.395800817471908     
  -37.197346143808794     
  -3.9575971599538837     
   135.53442875362396     
   28.116820721393342     
  -36.863030504424863     
  -3.6185859339251665     
   135.67432167540895     
   27.840347992610155     
  -36.529923539786999     
  -3.2792266983417453     
   135.81283847930564     
   27.566373566061753     
  -36.197955005266699     
  -2.9395228779017475     
   135.94999163547959     
   27.294888903522256     
  -35.867051921038467     
  -2.5994778661800875     
   136.08579357277370     
   27.025886014114469     
  -35.537145813901077     
  -2.2590950257284681     
   136.22025668136024     
   26.759357420510213     
  -35.208165283940900     
  -1.9183776881687715     
   136.35339331536372     
   26.495296180880654     
  -34.880041194110561     
  -1.5773291542798751     
   136.48521579549575     
   26.233695871924823     
  -34.552703902339459     
  -1.2359526940779344     
   136.61573641165720     
   25.974550592657280     
  -34.226084392575700     
 -0.89425154689015562     
   136.74496742553811     
   25.717854959712959     
  -33.900113727903374     
 -0.55222892142208879     
   136.87292107320428     
   25.463604106753685     
  -33.574723220302587     
 -0.20988799581846088     
   136.99960956767768     
   25.211793682601417     
  -33.249844284826906     
  0.13276808228243289     
   137.12504510151035     
   24.962419850465214     
  -32.925408407463379     
  0.47573619570076808     
   137.24923984935504     
   24.715479287409238     
  -32.601347319516776     
  0.81901325767365041     
   137.37220597052982     
   24.470969182512860     
  -32.277591954726120     
   1.1625962118199917     
   137.49395561159324     
   24.228887242852416     
  -31.954075691346134     
   1.5064820321118026     
   137.61450090888829     
   23.989231675167325     
  -31.630726047778147     
   1.8506677228519066     
   137.73385399115074     
   23.752001229808982     
  -31.307480284717883     
   2.1951503186580830     
   137.85202698204444     
   23.517195127673602     
  -30.984262273529236     
   2.5399268844536520     
   137.96903200276518     
   23.284813160622129     
  -30.661010582079072     
   2.8849945154645211     
   138.08488117461988     
   23.054855581256540     
  -30.337648003984096     
   3.2303503372227116     
   138.19958662162608     
   22.827323221226656     
  -30.014112645966335     
   3.5759915055763920     
   138.31316047312009     
   22.602217376381912     
  -29.690326567807926     
   3.9219152067064500     
   138.42561486637888     
   22.379539927123346     
  -29.366227011719829     
   4.2681186571496372     
   138.53696194925803     
   22.159293224535453     
  -29.041735381762063     
   4.6145991038283283     
   138.64721388284229     
   21.941480209172234     
  -28.716787609974659     
   4.9613538240869275     
   138.75638284412045     
   21.726104302097429     
  -28.391304280188532     
   5.3083801257349954     
   138.86448102867570     
   21.513169519996008     
  -28.065219976530884     
   5.6556753470971151     
   138.97152065340111     
   21.302680370172034     
  -27.738454036857334     
   6.0032368570695951     
   139.07751395923879     
   21.094641964895597     
  -27.410939769190762     
   6.3510620551840313     
   139.18247321394259     
   20.889059916626671     
  -27.082594639955900     
   6.6991483716778335     
   139.28641071487621     
   20.685940456826998     
  -26.753350891889344     
   7.0474932675717641     
   139.38933879183114     
   20.485290325137832     
  -26.423123793038272     
   7.3960942347545728     
   139.49126980988569     
   20.287116896690041     
  -26.091843907993553     
   7.7449487960748229     
   139.59221617229588     
   20.091428067380093     
  -25.759424670075976     
   8.0940545054399813     
   139.69219032342022     
   19.898232382354518     
  -25.425794437769344     
   8.4434089479228760     
   139.79120475168628     
   19.707538924071251     
  -25.090864452388704     
   8.7930097398756182     
   139.88927199259817     
   19.519357440678334     
  -24.754560686068846     
   9.1428545290510996     
   139.98640463178867     
   19.333698235532822     
  -24.416792338679162     
   9.4929409947321712     
   140.08261530811001     
   19.150572292992720     
  -24.077481623590359     
   9.8432668478686196     
   140.17791671679453     
   18.969991180815796     
  -23.736538154897396     
   10.193829831222070     
   140.27232161260818     
   18.791967144654073     
  -23.393875053296924     
   10.544627719518955     
   140.36584281317423     
   18.616513081754341     
  -23.049407033054827     
   10.895658319611659     
   140.45849320220111     
   18.443642529006432     
  -22.703037293847757     
   11.246919470648018     
   140.55028573289690     
   18.273369749302571     
  -22.354680984009910     
   11.598409044249296     
   140.64123343137496     
   18.105709641922502     
  -22.004236248916190     
   11.950124944696812     
   140.73134940015490     
   17.940677870055623     
  -21.651615419436716     
   12.302065109127389     
   140.82064682171605     
   17.778290754409852     
  -21.296712296833896     
   12.654227507737772     
   140.90913896213254     
   17.618565412183596     
  -20.939435599864446     
   13.006610143998241     
   140.99683917477597     
   17.461519645184616     
  -20.579674666587756     
   13.359211054875555     
   141.08376090410189     
   17.307172085185204     
  -20.217334169355258     
   13.712028311065488     
   141.16991768951215     
   17.155542078915040     
  -19.852298906591667     
   14.065060017235099     
   141.25532316930222     
   17.006649837115603     
  -19.484468311596064     
   14.418304312275012     
   141.33999108470695     
   16.860516324778633     
  -19.113723029099731     
   14.771759369561895     
   141.42393528402405     
   16.717163402060383     
  -18.739956602098971     
   15.125423397231389     
   141.50716972684808     
   16.576613727544643     
  -18.363044762113677     
   15.479294638461740     
   141.58970848839650     
   16.438890891828787     
  -17.982875217706635     
   15.833371371768372     
   141.67156576394530     
   16.304019327695990     
  -17.599317845299062     
   16.187651911309700     
   141.75275587337418     
   16.172024443856245     
  -17.212254137992399     
   16.542134607204432     
   141.83329326582839     
   16.042932537821304     
  -16.821547968298102     
   16.896817845860685     
   141.91319252449310     
   15.916770928059066     
  -16.427073543765044     
   17.251700050317186     
   141.99246837150443     
   15.793567876480830     
  -16.028688273633648     
   17.606779680596929     
   142.07113567298171     
   15.673352714428574     
  -15.626259140726596     
   17.962055234073542     
   142.14920944419495     
   15.556155770873129     
  -15.219635401684787     
   18.317525245850803     
   142.22670485488555     
   15.442008505360491     
  -14.808676285134897     
   18.673188289155600     
   142.30363723473201     
   15.330943433221980     
  -14.393225183205468     
   19.029042975744737     
   142.38002207892592     
   15.222994244347941     
  -13.973126485589692     
   19.385087956325986     
   142.45587505402605     
   15.118195795706017     
  -13.548223142339500     
   19.741321920993780     
   142.53121200382068     
   15.016584122138472     
  -13.118342767377252     
   20.097743599679998     
   142.60604895550446     
   14.918196551383140     
  -12.683323120441429     
   20.454351762620274     
   142.68040212595290     
   14.823071627979832     
  -12.242979501983770     
   20.811145220836284     
   142.75428792822711     
   14.731249281714952     
  -11.797139437492174     
   21.168122826634551     
   142.82772297827125     
   14.642770735933762     
  -11.345607813268993     
   21.525283474122215     
   142.90072410180440     
   14.557678677334243     
  -10.888199698892597     
   21.882626099740332     
   142.97330834144674     
   14.476017179592549     
  -10.424708368378546     
   22.240149682815261     
   143.04549296406279     
   14.397831866829709     
  -9.9549359462772440     
   22.597853246128704     
   143.11729546834795     
   14.323169847232631     
  -9.4786629288184745     
   22.955735856507019     
   143.18873359265419     
   14.252079875266492     
  -8.9956772801828819     
   23.313796625430410     
   143.25982532308151     
   14.184612295665122     
  -8.5057450149813167     
   23.672034709662704     
   143.33058890184083     
   14.120819208052760     
  -8.0086395503160475     
   24.030449311902355     
   143.40104283588951     
   14.060754411425391     
  -7.5041104675376546     
   24.389039681455433     
   143.47120590587537     
   14.004473582918857     
  -6.9919152165931635     
   24.747805114931332     
   143.54109717537966     
   13.952034218794410     
  -6.4717860009773815     
   25.106744956962000     
   143.61073600048610     
   13.903495823787079     
  -5.9434622259887098     
   25.465858600945509     
   143.68014203968829     
   13.858919857092165     
  -5.4066569942366440     
   25.825145489814830     
   143.74933526415512     
   13.818369929635388     
  -4.8610904678200102     
   26.184605116832731     
   143.81833596835702     
   13.781911751126739     
  -4.3064547255972201     
   26.544237026413722     
   143.88716478108657     
   13.749613340684759     
  -3.7424479849673364     
   26.904040814974060     
   143.95584267689026     
   13.721544980797503     
  -3.1687406148559183     
   27.264016131810852     
   144.02439098790774     
   13.697779426186084     
  -2.5850052392549667     
   27.624162680011320     
   144.09283141619042     
   13.678391886891673     
  -1.9908911323025504     
   27.984480217393408     
   144.16118604641613     
   13.663460203399403     
  -1.3860376461088855     
   28.344968557478889     
   144.22947735922727     
   13.653064921053588     
 -0.77007531824230790     
   28.705627570500280     
   144.29772824492034     
   13.647289356166770     
 -0.14260801880041310     
   29.066457184442815     
   144.36596201780080     
   13.646219796025767     
  0.49676051841062113     
   29.427457386122917     
   144.43420243104066     
   13.649945499913846     
   1.1484597144175004     
   29.788628222304585     
   144.50247369215987     
   13.658558947771978     
   1.8129185661120704     
   30.149969800855253     
   144.57080047912186     
   13.672155837017819     
   2.4906012325654237     
   30.511482291942691     
   144.63920795708003     
   13.690835346262059     
   3.1819744435001920     
   30.873165929274649     
   144.70772179583216     
   13.714700154588311     
   3.8875406244033952     
   31.235021011383026     
   144.77636818799184     
   13.743856709271336     
   4.6078067863644199     
   31.597047902954412     
   144.84517386791543     
   13.778415260169069     
   5.3433196166273165     
   31.959247036208954     
   144.91416613145907     
   13.818490157293773     
   6.0946298910729855     
   32.321618912329669     
   144.98337285655600     
   13.864199881476821     
   6.8623330222996355     
   32.684164102944280     
   145.05282252470755     
   13.915667379144068     
   7.6470294343527669     
   33.046883251661995     
   145.12254424340517     
   13.973020099901714     
   8.4493673550662329     
   33.409777075667506     
   145.19256776954259     
   14.036390355064711     
   9.2700041677725249     
   33.772846367374889     
   145.26292353389604     
   14.105915386323005     
   10.109645325210559     
   34.136091996144010     
   145.33364266667752     
   14.181737726262085     
   10.969011825146659     
   34.499514910062295     
   145.40475702428054     
   14.264005314950683     
   11.848874650600731     
   34.863116137794890     
   145.47629921725502     
   14.352871874830191     
   12.750023784480563     
   35.226896790506359     
   145.54830263957513     
   14.448497053213792     
   13.673304378039258     
   35.590858063857269     
   145.62080149929827     
   14.551046836049089     
   14.619584134785013     
   35.955001240079234     
   145.69383085068105     
   14.660693717059974     
   15.589789726110221     
   36.319327690132141     
   145.76742662782371     
   14.777617140005805     
   16.584878455241991     
   36.683838875947544     
   145.84162567999476     
   14.902003728420116     
   17.605864704538398     
   37.048536352762461     
   145.91646580860009     
   15.034047713704151     
   18.653811197649542     
   37.413421771547981     
   145.99198580612855     
   15.173951297686527     
   19.729828699106086     
   37.778496881537478     
   146.06822549690509     
   15.321925012929819     
   20.835095821042646     
   38.143763532859452     
   146.14522578001640     
   15.478188231587643     
   21.970837894559494     
   38.509223679280275     
   146.22302867438486     
   15.642969515796835     
   23.138359793607499     
   38.874879381062591     
   146.30167736620996     
   15.816507214248896     
   24.339018627876449     
   39.240732807945363     
   146.38121625888050     
   15.999049853957965     
   25.574260788957069     
   39.606786242251985     
   146.46169102554006     
   16.190856809875147     
   26.845594550704849     
   39.973042082133304     
   146.54314866448726     
   16.392198769005429     
   28.154625532372595     
   40.339502844952861     
   146.62563755756102     
   16.603358460498228     
   29.503032995172436     
   40.706171170822024     
   146.70920753173218     
   16.824631207962017     
   30.892607110281030     
   41.073049826293399     
   146.79390992415532     
   17.056325761289131     
   32.325218887192598     
   41.440141708221333     
   146.87979765081590     
   17.298764902943070     
   33.802869286260702     
   41.807449847798857     
   146.96692527912973     
   17.552286422590029     
   35.327651788416190     
   42.174977414781374     
   147.05534910471371     
   17.817243811003145     
   36.901804086503134     
   42.542727721907674     
   147.14512723259534     
   18.094007341651928     
   38.527677734717017     
   42.910704229530005     
   147.23631966326113     
   18.382964924662296     
   40.207783403150678     
   43.278910550465561     
   147.32898838382326     
   18.684523300185937     
   41.944765261199464     
   43.647350455082695     
   147.42319746467282     
   18.999109039644924     
   43.741451731911297     
   44.016027876636066     
   147.51901316209103     
   19.327169927634266     
   45.600826070605912     
   44.384946916866241     
   147.61650402721801     
   19.669176123163805     
   47.526080281085797     
   44.754111851880069     
   147.71574102183911     
   20.025621725271954     
   49.520592476711649     
   45.123527138329699     
   147.81679764157440     
   20.397026168847283     
   51.587977239544230     
   45.493197419909343     
   147.91975004699188     
   20.783935998143875     
   53.732072278044718     
   45.863127534190433     
   148.02467720333783     
   21.186926540229202     
   55.956980304701659     
   46.233322519817463     
   148.13166102941966     
   21.606603892514457     
   58.267081466845816     
   46.603787624088497     
   148.24078655665974     
   22.043607003515810     
   60.667047320999373     
   46.974528310946525     
   148.35214209881460     
   22.498609858423293     
   63.161889362641297     
   47.345550269409706     
   148.46581943353226     
   22.972324028643115     
   65.756955538403957     
   47.716859422471138     
   148.58191399659182     
   23.465501195181133     
   68.457994991124437     
   48.088461936501268     
   148.70052508997381     
   23.978936157614580     
   71.271155843977951     
   48.460364231188990     
   148.82175610493397     
   24.513469826444403     
   74.203058703521364     
   48.832572990060541     
   148.94571476141687     
   25.069992766720826     
   77.260802127281863     
   49.205095171618900     
   149.07251336529038     
   25.649448782675428     
   80.452042373451874     
   49.577938021150189     
   149.20226908499825     
   26.252839100476329     
   83.785009108403955     
   49.951109083247822     
   149.33510424942142     
   26.881226668789346     
   87.268597426393882     
   50.324616215109899     
   149.47114666896709     
   27.535741149487315     
   90.912392481096816     
   50.698467600670625     
   149.61052998207356     
   28.217584093095528     
   94.726777649490344     
   51.072671765632300     
   149.75339402961995     
   28.928034925466722     
   98.722970732194398     
   51.447237593471044     
   149.89988525994852     
   29.668457205958163     
   102.91315464026216     
   51.822174342496503     
   150.05015716762782     
   30.440305865760148     
   107.31052624037802     
   52.197491664054198     
   150.20437076932362     
   31.245134812562966     
   111.92945697592646     
   52.573199621967859     
   150.36269512070476     
   32.084605739882434     
   116.78555958788515     
   52.949308713329856     
   150.52530787864643     
   32.960497436791556     
   121.89588262252261     
   53.325829890758627     
   150.69239591362955     
   33.874716556460498     
   127.27901034020293     
   53.702774586255707     
   150.86415597785575     
   34.829309134011993     
   132.95529011884972     
   54.080154736808851     
   151.04079543521553     
   35.826473809903391     
   138.94698502472392     
   54.457982811904834     
   151.22253306023427     
   36.868576197588801     
   145.27854269870366     
   54.836271843133893     
   151.40959991389781     
   37.958165267829102     
   151.97681553363336     
   55.215035456089296     
   151.60224030552820     
   39.097991384331330     
   159.07138733910085     
   55.594287904789688     
   151.80071285096247     
   40.291026789374556     
   166.59488972385475     
   55.974044108879689     
   152.00529163909167     
   41.540488462303500     
   174.58339637091899     
   56.354319693895867     
   152.21626752008513     
   42.849863935085367     
   183.07687781974809     
   56.735131034921899     
   152.43394953121970     
   44.222940518733509     
   192.11969883563410     
   57.116495303998477     
   152.65866647816651     
   45.663838260000730     
   201.76123780569415     
   57.498430521702367     
   152.89076869267538     
   47.177047543543473     
   212.05655783255207     
   57.880955613364911     
   153.13062999085247     
   48.767471727287578     
   223.06724101414997     
   58.264090470465987     
   153.37864986025792     
   50.440476034893742     
   234.86230587248758     
   58.647856017815371     
   153.63525590866749     
   52.201943328937361     
   247.51935315787532     
   59.032274287222748     
   153.90090661318388     
   54.058338477621469     
   261.12584108452086     
   59.417368498462451     
   154.17609441509234     
   56.016782285755333     
   275.78066997414726     
   59.803163148462446     
   154.46134921408313     
   58.085137310561485     
   291.59599390830004     
   60.189684109793241     
   154.75724232552170     
   60.272107264873689     
   308.69945210018983     
   60.576958739706399     
   155.06439097657295     
   62.587353155625166     
   327.23677460670035     
   60.965016001179649     
   155.38346343187496     
   65.041628965175363     
   347.37499585736822     
   61.353886597674688     
   155.71518485787317     
   67.646941434105685     
   369.30627141716531     
   61.743603123613816     
   156.06034405763276     
   70.416738469734369     
   393.25260002994838     
   62.134200232945219     
   156.41980123623199     
   73.366132969959054     
   419.47153910036872     
   62.525714828609651     
   156.79449699243992     
   76.512169513211745     
   448.26331088288316     
   62.918186276264450     
   157.18546277708504     
   79.874144344833454     
   479.97955762974158     
   63.311656646289897     
   157.59383311551477     
   83.473991027056428     
   515.03433640767412     
   63.706170988934119     
   158.02085996445769     
   87.336748550114081     
   553.91789002878977     
   64.101777648490724     
   158.46792966764630     
   91.491132725329919     
   597.21417325055813     
   64.498528623710840     
   158.93658309702141     
   95.970239024709201     
   645.62320268465317     
   64.896479983309831     
   159.42853972719527     
   100.81241304484399     
   699.98995873024865     
   65.295692347552446     
   159.94572660414568     
   106.06233773532075     
   761.34198791613358     
   65.696231449642227     
   160.49031345509573     
   111.77240264469188     
   830.93895122432355     
   66.098168794217599     
   161.06475557365462     
   118.00444477887419     
   910.33861252482666     
   66.501582434972434     
   161.67184664653385     
   124.83198437281054     
   1001.4857579688723     
   66.906557899706058     
   162.31478442635981     
   132.34312755757691     
   1106.8338299401830     
   67.313189299597795     
   162.99725319845908     
   140.64438128212848     
   1229.5133014603387     
   67.721580671122283     
   163.72352847927209     
   149.86573104308081     
   1373.5699545270388     
   68.131847615170031     
   164.49861157113489     
   160.16750570203385     
   1544.3033524563718     
   68.544119320748379     
   165.32840478750362     
   171.74978084545640     
   1748.7748277714866     
   68.958541093454116     
   166.21994321975163     
   184.86559205374286     
   1996.5206372662010     
   69.375277557088779     
   167.18170594196906     
   199.83949683323902     
   2300.8225806028386     
   69.794516769151741     
   168.22404384952159     
   217.09566618776074     
   2680.0495903094434     
   70.216475602464058     
   169.35977311027867     
   237.19603811508114     
   3162.3456900809069     
   70.641406922129391     
   170.60504728254313     
   260.91363079068844     
   3784.1207003370823     
   71.069609377414125     
   171.98056769962784     
   289.29453604321600     
   4623.1085664881521     
   71.501441123584826     
   173.51372366546562     
   323.96785029187794     
   5724.2904653944352     
   71.937339673851326     
   175.24089336315112     
   366.90002878233526     
   7470.0584146523206     
   72.377851752101833     
   177.21545710233755     
   422.92546689222900     
   9389.4264636966072     
   72.823680388814239     
   179.50613618299298     
   493.34616536995202     
   15024.732116402998     
   73.275763904244613     
   182.25458073702535     
   606.03165624297708     
   14815.230128105894     
   73.735419541909437     
   185.56252458314216     
   717.14588220376891     
   52988.886599267600     
   74.204635966484190     
   190.14179561789740     
   1114.5625316982851     
  -11251.641589562418     
   74.686780664452201     
   195.50363999658441     
   1030.1752197765688     
   444475.15164512716     
   75.188923283811732     
   208.98842518881389     
   4363.7388571150996     
   353329.79299819306     
   75.744188492656320     
   237.43205309310477     
   7013.7123046014913     
   353329.79299819306     
  0.34567901234567899     
   8.6351104499029105     
  -1997918.2208913839     
   476846716809.77185     
  0.34568612638462481     
   6.0698141585494589     
  -567378.07046206854     
   577813022994.98010     
  0.34568661691585084     
   5.9889454931172752     
  -426306.19362664700     
   37585644396.314796     
  0.34568714070162071     
   5.9147839679900693     
  -416382.93023427564     
   139991835492.33081     
  0.34568769994892951     
   5.8393350489757241     
  -376414.72688284999     
   93324654834.699982     
  0.34568829700725856     
   5.7648243683694078     
  -347601.77785368316     
   85478632841.169113     
  0.34568893437743631     
   5.6906323343385736     
  -319063.46556297824     
   71224789091.358139     
  0.34568961472102039     
   5.6169314452277819     
  -293348.77570696035     
   60907284834.370956     
  0.34569034087023026     
   5.5436736899563295     
  -269569.49254104699     
   51703300352.030533     
  0.34569111583845896     
   5.4708724449725192     
  -247740.82708071853     
   43978520395.887245     
  0.34569194283139459     
   5.3985239965645642     
  -227662.43489183363     
   37385196084.577843     
  0.34569282525878453     
   5.3266293911540439     
  -209205.16843231051     
   31784352097.824043     
  0.34569376674687502     
   5.2551883498911858     
  -192236.00305247150     
   27020456484.838036     
  0.34569477115156105     
   5.1842009628734358     
  -176636.19692445104     
   22970069727.480484     
  0.34569584257228331     
   5.1136672190192716     
  -162295.56685418816     
   19526076100.767525     
  0.34569698536670956     
   5.0435871360573152     
  -149112.99045131000     
   16597877610.928122     
  0.34569820416623964     
   4.9739607239392809     
  -136995.37189577951     
   14108288067.142483     
  0.34569950389237486     
   4.9047879958514704     
  -125857.08402034467     
   11991683924.992525     
  0.34570088977399410     
   4.8360689651262785     
  -115619.35352629775     
   10192245415.588358     
  0.34570236736557997     
   4.7678036456604227     
  -106209.71820756512     
   8662501561.7332973     
  0.34570394256644016     
   4.6999920522858325     
  -97561.519776996924     
   7362073103.6631155     
  0.34570562164097085     
   4.6326342002522978     
  -89613.446808319713     
   6256627896.0275574     
  0.34570741124000942     
   4.5657301055087842     
  -82309.098964059522     
   5316961776.4487829     
  0.34570931842332681     
   4.4992797854292625     
  -75596.602678880561     
   4518242473.8600655     
  0.34571135068330922     
   4.4332832575594807     
  -69428.246345006482     
   3839354363.2378426     
  0.34571351596988126     
   4.3677405402141174     
  -63760.146150144297     
   3262340655.4512134     
  0.34571582271672402     
   4.3026516532442276     
  -58551.941646267682     
   2771931146.0907393     
  0.34571827986884179     
   4.2380166168775144     
  -53766.516153151839     
   2355144937.7239084     
  0.34572089691153179     
   4.1738354521682162     
  -49369.731858297077     
   2000941757.4479189     
  0.34572368390081404     
   4.1101081815591840     
  -45330.196924464872     
   1699936630.2667444     
  0.34572665149537629     
   4.0468348281202289     
  -41619.042270560254     
   1444149575.1464067     
  0.34572981099009148     
   3.9840154158975190     
  -38209.721238207967     
   1226796838.5798986     
  0.34573317435116413     
   3.9216499702330534     
  -35077.822087013643     
   1042110236.5281699     
  0.34573675425296291     
   3.8597385172411101     
  -32200.899453345599     
   885187425.75560462     
  0.34574056411659415     
   3.7982810840503216     
  -29558.313286880380     
   751859752.78596020     
  0.34574461815027380     
   3.7372776991009315     
  -27131.087604147091     
   638584511.99755001     
  0.34574893139154955     
   3.6767283916191320     
  -24901.774327821309     
   542349772.11387217     
  0.34575351975142748     
   3.6166331921307999     
  -22854.332443342915     
   460595667.69385010     
  0.34575840006045194     
   3.5569921320462297     
  -20974.014154566867     
   391146299.35919523     
  0.34576359011678676     
   3.4978052439081875     
  -19247.261440491369     
   332152338.99291909     
  0.34576910873634142     
   3.4390725614151463     
  -17661.610327556475     
   282041966.95145309     
  0.34577497580498190     
   3.3807941191589133     
  -16205.603349089035     
   239479465.54341325     
  0.34578121233285997     
   3.3229699527941237     
  -14868.708031917438     
   203329555.79861730     
  0.34578784051089118     
   3.2656000990584420     
  -13641.243268466504     
   172627574.59593689     
  0.34579488376940115     
   3.2086845954398160     
  -12514.310283420080     
   146553735.71324342     
  0.34580236683895516     
   3.1522234804584870     
  -11479.729957650023     
   124411439.07293297     
  0.34581031581337451     
   3.0962167933841580     
  -10529.984914077197     
   105608802.71436961     
  0.34581875821493296     
   3.0406645742778533     
  -9658.1660912858479     
   89642895.188179985     
  0.34582772306171472     
   2.9855668638068971     
  -8857.9239888528009     
   76086443.520091146     
  0.34583724093710005     
   2.9309237031651265     
  -8123.4233008323490     
   64576408.933646418     
  0.34584734406133127     
   2.8767351340213208     
  -7449.3017473335804     
   54804389.813987583     
  0.34585806636509048     
   2.8230011982122578     
  -6830.6317299257298     
   46508381.303572267     
  0.34586944356500354     
   2.7697219377293076     
  -6262.8853848308599     
   39465818.713427506     
  0.34588151324095995     
   2.7168973944390582     
  -5741.9022802717736     
   33487643.755528595     
  0.34589431491511352     
   2.6645276098831845     
  -5263.8597749092396     
   28413269.538682066     
  0.34590789013240042     
   2.6126126250064288     
  -4825.2457299818398     
   24106298.749842145     
  0.34592228254237917     
   2.5611524799192451     
  -4422.8334200105655     
   20450883.854741182     
  0.34593753798216215     
   2.5101472135359768     
  -4053.6584864550796     
   17348638.573109213     
  0.34595370456016800     
   2.4595968632254093     
  -3714.9976921881116     
   14716006.887528490     
  0.34597083274038204     
   2.4095014644394346     
  -3404.3494462612589     
   12482033.402634468     
  0.34598897542676188     
   2.3598610502361521     
  -3119.4158471805895     
   10586464.572114708     
  0.34600818804737293     
   2.3106756507932817     
  -2858.0862061245834     
   8978138.2217419669     
  0.34602852863777850     
   2.2619452928601649     
  -2618.4218709528382     
   7613613.1086521167     
  0.34605005792314447     
   2.2136699991694568     
  -2398.6422967339972     
   6456006.1514005410     
  0.34607283939844535     
   2.1658497877135687     
  -2197.1122251081943     
   5474004.0971265016     
  0.34609693940607933     
   2.1184846710524448     
  -2012.3298938614121     
   4641023.1801647004     
  0.34612242721011305     
   2.0715746554706671     
  -1842.9162196468742     
   3934496.8675104938     
  0.34614937506627813     
   2.0251197400747540     
  -1687.6048220245384     
   3335269.0038936292     
  0.34617785828673836     
   1.9791199158209694     
  -1545.2328857702537     
   2827079.9820964076     
  0.34620795529852655     
   1.9335751644042112     
  -1414.7327331359247     
   2396129.0845867489     
  0.34623974769442523     
   1.8884854571060230     
  -1295.1240979103770     
   2030703.5402710564     
  0.34627332027492214     
   1.8438507534549882     
  -1185.5070125557459     
   1720863.1617564214     
  0.34630876107971881     
   1.7996709998376537     
  -1085.0552729387623     
   1458172.5167232645     
  0.34634616140710167     
   1.7559461279476540     
  -993.01043593231316     
   1235473.6537493872     
  0.34638561581929839     
   1.7126760530817360     
  -908.67629736483536     
   1046692.9590032334     
  0.34642722213174076     
   1.6698606723251339     
  -831.41382034924868     
   886677.21379293618     
  0.34647108138393262     
   1.6274998625485373     
  -760.63647447881249     
   751054.41302568617     
  0.34651729778937701     
   1.5855934782404484     
  -695.80595118318388     
   636115.55538523430     
  0.34656597866175165     
   1.5441413491714984     
  -636.42822799444480     
   538714.30750207393     
  0.34661723431422881     
   1.5031432778408631     
  -582.04995195493109     
   456181.83325254399     
  0.34667117792851609     
   1.4625990367309534     
  -532.25511538986848     
   386254.46319276770     
  0.34672792538984604     
   1.4225083653395791     
  -486.66200343435833     
   327012.32933159982     
  0.34678759508375739     
   1.3828709669633541     
  -444.92038801540843     
   276827.25639708573     
  0.34685030765009317     
   1.3436865052469522     
  -406.70895070152710     
   234318.54222275212     
  0.34691618568918003     
   1.3049546004523911     
  -371.73291510682924     
   198315.43113615984     
  0.34698535341465014     
   1.2666748254548585     
  -339.72187142797941     
   167825.25792522402     
  0.34705793624681541     
   1.2288467014334308     
  -310.42777890253024     
   142006.42734121863     
  0.34713406033989785     
   1.1914696932607547     
  -283.62312974869019     
   120145.46535632841     
  0.34721385203575722     
   1.1545432044975503     
  -259.09926514591098     
   101637.59430828354     
  0.34729743723602718     
   1.1180665722824559     
  -236.66482154878955     
   85970.112795638270     
  0.34738494068377301     
   1.0820390609017763     
  -216.14432703009095     
   72708.741443599909     
  0.34747648514490287     
   1.0464598586856551     
  -197.37683010725033     
   61484.568414446134     
  0.34757219047859844     
   1.0113280600290657     
  -180.21493453405998     
   51987.858944025262     
  0.34767217258496852     
  0.97664270325235547     
  -164.52285653526411     
   43946.577927589606     
  0.34777654221695503     
  0.94240258947304023     
  -150.17843665841798     
   37162.079662569689     
  0.34788540364223153     
  0.90860694991764490     
  -137.06135155087003     
   31360.313500560398     
  0.34799885313941015     
  0.87525281537601574     
  -125.09126964602726     
   26660.426750546310     
  0.34811697731129898     
  0.84234519341872482     
  -114.08694933021059     
   21996.451011671019     
  0.34823985119621587     
  0.80985749309670407     
  -104.26883370225497     
   20341.561012604645     
  0.34836753615644256     
  0.77788520450280196     
  -94.450467993504986     
   11338.949625764753     
  0.34850007752077528     
  0.74604890200458296     
  -88.532029307467951     
   28983.806281241414     
  0.34863750195577103     
  0.71581315113988864     
  -72.172562486084928     
   5352.3496626106507     
  0.35005958678156102     
  0.45530689488341364     
  -32.029940016505051     
   1431.3574901272705     
  0.35102003185444963     
  0.32199514774077476     
  -21.294758840550521     
   842.00813905818723     
  0.35170508385822091     
  0.23130900614536315     
  -14.979697797614115     
   445.38726941378030     
  0.35219669243843382     
  0.16476152845880093     
  -11.639293277010763     
   299.72797527317744     
  0.35254053392621315     
  0.11218496161011920     
  -9.3913334624619331     
   204.17813236522005     
  0.35276549077941627     
   6.9056634279657372E-002
  -7.8599974697227815     
   149.95300330567937     
  0.35289135039660630     
   3.2568265743024974E-002
  -6.7353499449301868     
   113.49803114779681     
  0.35293244853054473     
   1.0196041023952385E-003
  -5.8841147113217112     
   88.854454449168429     
  0.35289961017470572     
  -2.6734948433291432E-002
  -5.2177063029529478     
   71.213316843794544     
  0.35280127484730472     
  -5.1488230257235007E-002
  -4.6836064266244888     
   58.261948992921681     
  0.35264419207444825     
  -7.3813850846740164E-002
  -4.2466418091775768     
   48.473503363445623     
  0.35243387333451409     
  -9.4138181704563451E-002
  -3.8830905339517341     
   40.915515533364527     
  0.35217489786934569     
 -0.11278646845807155     
  -3.5762241674514996     
   34.965748242540393     
  0.35187112663697023     
 -0.13001198151578139     
  -3.3139810556324472     
   30.204943066584338     
  0.35152585625381849     
 -0.14601554411144518     
  -3.0874439826330646     
   26.340389836906674     
  0.35114193243723962     
 -0.16095888171516853     
  -2.8898910588562643     
   23.163595618287889     
  0.35072183534501539     
 -0.17497401959160691     
  -2.7161640917191057     
   20.522779768504964     
  0.35026774493889701     
 -0.18817003792954298     
  -2.5622432434553182     
   18.305475277015741     
  0.34978159184685276     
 -0.20063802648537554     
  -2.4249521788777000     
   16.426970772067616     
  0.34926509750093965     
 -0.21245478167778775     
  -2.3017498980871931     
   14.822531237251578     
  0.34871980621193271     
 -0.22368560870752527     
  -2.1905809138078061     
   13.442033730678769     
  0.34814711109122964     
 -0.23438647514411409     
  -2.0897656608277151     
   12.246205535950395     
  0.34754827521495069     
 -0.24460568709445357     
  -1.9979191193080874     
   11.203940472874663     
  0.34692444906428876     
 -0.25438520880712762     
  -1.9138895657615276     
   10.290355541063247     
  0.34627668501929026     
 -0.26376171246954033     
  -1.8367118992035532     
   9.4853640649338455     
  0.34560594949755991     
 -0.27276742138934057     
  -1.7655716687165492     
   8.7726147010068907     
  0.34491313319326178     
 -0.28143079320727948     
  -1.6997770584589973     
   8.1386932678729025     
  0.34419905977071052     
 -0.28977707800080177     
  -1.6387368589499509     
   7.5725157606365041     
  0.34346449329089884     
 -0.29782877762503962     
  -1.5819429907451772     
   7.0648621652718395     
  0.34271014459161542     
 -0.30560602641316664     
  -1.5289565245056382     
   6.6080150414586196     
  0.34193667679753936     
 -0.31312690875366750     
  -1.4793964116946985     
   6.1954769029639092     
  0.34114471010240871     
 -0.32040772562021042     
  -1.4329303349224691     
   5.8217474439781816     
  0.34033482593856873     
 -0.32746321953024821     
  -1.3892672290926327     
   5.4821465877349187     
  0.33950757062810172     
 -0.33430676542719129     
  -1.3481511296846211     
   5.1726729300854046     
  0.33866345859298774     
 -0.34095053345817533     
  -1.3093560827089805     
   4.8898897613841319     
  0.33780297518835289     
 -0.34740562843869427     
  -1.2726819094985995     
   4.6308326903127428     
  0.33692657921208258     
 -0.35368220987324389     
  -1.2379506643212539     
   4.3929343457797829     
  0.33603470513534661     
 -0.35978959567586682     
  -1.2050036567279054     
   4.1739626605307132     
  0.33512776509146897     
 -0.36573635215962141     
  -1.1736989367739250     
   3.9719699976389986     
  0.33420615065474629     
 -0.37153037240603526     
  -1.1439091617916328     
   3.7852510146675753     
  0.33327023443601711     
 -0.37717894475846842     
  -1.1155197791816258     
   3.6123076247107613     
  0.33232037151780769     
 -0.38268881288641321     
  -1.0884274719962952     
   3.4518196431097627     
  0.33135690074857360     
 -0.38806622862808637     
  -1.0625388246729719     
   3.3026202389690531     
  0.33038014591279041     
 -0.39331699862197056     
  -1.0377691728807039     
   3.1636751137201742     
  0.32939041679132863     
 -0.39844652557799187     
  -1.0140416095278026     
   3.0340650107289511     
  0.32838801012458990     
 -0.40345984490667969     
 -0.99128612194733567     
   2.9129707439472270     
  0.32737321048922891     
 -0.40836165731496737     
 -0.96943884136773151     
   2.7996605155923255     
  0.32634629109787849     
 -0.41315635788713867     
 -0.94844138750078899     
   2.6934789935842285     
  0.32530751453009804     
 -0.41784806209351288     
 -0.92824029504890726     
   2.5938380318878163     
  0.32425713340173945     
 -0.42244062910565955     
 -0.90878650980974862     
   2.5002085470151791     
  0.32319539097904754     
 -0.42693768274445176     
 -0.89003494570713482     
   2.4121136491275208     
  0.32212252174305150     
 -0.43134263034206627     
 -0.87194409333867839     
   2.3291225787524605     
  0.32103875190915326     
 -0.43565867976040806     
 -0.85447567399803481     
   2.2508454810077549     
  0.31994429990625040     
 -0.43988885477762935     
 -0.83759433289047669     
   2.1769288949457382     
  0.31883937681923974     
 -0.44403600902530149     
 -0.82126736617838358     
   2.1070517185538753     
  0.31772418679832098     
 -0.44810283863647049     
 -0.80546447828922973     
   2.0409217846655485     
  0.31659892743814338     
 -0.45209189374445419     
 -0.79015756490423805     
   1.9782727709924490     
  0.31546379012951364     
 -0.45600558895451926     
 -0.77532051912179467     
   1.9188615376580325     
  0.31431896038609436     
 -0.45984621289629718     
 -0.76092905758935947     
   1.8624657491433145     
  0.31316461814827101     
 -0.46361593695144754     
 -0.74696056447078463     
   1.8088817800741104     
  0.31200093806614226     
 -0.46731682324042506     
 -0.73339395112022876     
   1.7579228880152715     
  0.31082808976339182     
 -0.47095083194187592     
 -0.72020952946011418     
   1.7094175327723711     
  0.30964623808362696     
 -0.47451982801043702     
 -0.70738889796432147     
   1.6632079576098342     
  0.30845554332061292     
 -0.47802558735105344     
 -0.69491483828224765     
   1.6191488620666203     
  0.30725616143369699     
 -0.48146980250130095     
 -0.68277122181674799     
   1.5771062603478478     
  0.30604824424959270     
 -0.48485408786800316     
 -0.67094292486413909     
   1.5369564293343116     
  0.30483193965158650     
 -0.48817998455927381     
 -0.65941575164413180     
   1.4985849974062313     
  0.30360739175713114     
 -0.49144896484879308     
 -0.64817636416358515     
   1.4618861085665777     
  0.30237474108470358     
 -0.49466243630507539     
 -0.63721221834933583     
   1.4267616637025236     
  0.30113412471072720     
 -0.49782174561562764     
 -0.62651150587156690     
   1.3931206708700725     
  0.29988567641728692     
 -0.50092818213240664     
 -0.61606310084004134     
   1.3608786147205831     
  0.29862952683130400     
 -0.50398298116258089     
 -0.60585651122963691     
   1.3299569448353632     
  0.29736580355577963     
 -0.50698732702601335     
 -0.59588183414337170     
   1.3002825316755551     
  0.29609463129366576     
 -0.50994235589926129     
 -0.58612971515580503     
   1.2717872822196263     
  0.29481613196487416     
 -0.51284915846349877     
 -0.57659131053915780     
   1.2444076812721627     
  0.29353042481689456     
 -0.51570878237217066     
 -0.56725825292961662     
   1.2180844490847986     
  0.29223762652945284     
 -0.51852223455339841     
 -0.55812261956148057     
   1.1927622237248847     
  0.29093785131360683     
 -0.52129048335951100     
 -0.54917690288354393     
   1.1683892164349052     
  0.28963121100564654     
 -0.52401446057612056     
 -0.54041398376028216     
   1.1449169644908708     
  0.28831781515613530     
 -0.52669506330183780     
 -0.53182710652660059     
   1.1223000967196533     
  0.28699777111440394     
 -0.52933315570765727     
 -0.52340985580120325     
   1.1004960365858953     
  0.28567118410878661     
 -0.53192957068597724     
 -0.51515613552680906     
   1.0794648839734458     
  0.28433815732286344     
 -0.53448511139703681     
 -0.50706014889700823     
   1.0591691379113080     
  0.28299879196795802     
 -0.53700055272018599     
 -0.49911638036267342     
   1.0395735764442740     
  0.28165318735211742     
 -0.53947664261744110     
 -0.49131957853934138     
   1.0206450784945633     
  0.28030144094578729     
 -0.54191410341491597     
 -0.48366474045063212     
   1.0023524516530760     
  0.27894364844437924     
 -0.54431363300870073     
 -0.47614709706323405     
  0.98466635151772586     
  0.27757990382791259     
 -0.54667590599992588     
 -0.46876209942685110     
  0.96755909087496894     
  0.27621029941790215     
 -0.54900157476410627     
 -0.46150540624528880     
  0.95100458124587250     
  0.27483492593164943     
 -0.55129127045943438     
 -0.45437287188594477     
  0.93497818198127114     
  0.27345387253408565     
 -0.55354560397795194     
 -0.44736053552108523     
  0.91945663402799227     
  0.27206722688730367     
 -0.55576516684366928     
 -0.44046461076587529     
  0.90441796319974210     
  0.27067507519790790     
 -0.55795053206068868     
 -0.43368147604187729     
  0.88984136818885873     
  0.26927750226230229     
 -0.56010225491524457     
 -0.42700766578046084     
  0.87570719404318409     
  0.26787459151002796     
 -0.56222087373425855     
 -0.42043986182513693     
  0.86199681143463913     
  0.26646642504525608     
 -0.56430691060316984     
 -0.41397488573937713     
  0.84869258377805379     
  0.26505308368653391     
 -0.56636087204592089     
 -0.40760969136104175     
  0.83577778853451890     
  0.26363464700487604     
 -0.56838324966919107     
 -0.40134135794703285     
  0.82323656689600100     
  0.26221119336028725     
 -0.57037452077329687     
 -0.39516708369531284     
  0.81105387103016446     
  0.26078279993679765     
 -0.57233514893169168     
 -0.38908417966258657     
  0.79921540556563353     
  0.25934954277608624     
 -0.57426558454115029     
 -0.38309006412084434     
  0.78770760889016400     
  0.25791149680976400     
 -0.57616626534408777     
 -0.37718225705416808     
  0.77651756265222849     
  0.25646873589038410     
 -0.57803761692505884     
 -0.37135837533427640     
  0.76563300297401371     
  0.25502133282124129     
 -0.57988005318292446     
 -0.36561612781197128     
  0.75504226306917710     
  0.25356935938502051     
 -0.58169397677955181     
 -0.35995331083895243     
  0.74473421444718957     
  0.25211288637135099     
 -0.58347977956722574     
 -0.35436780423059855     
  0.73469827881367178     
  0.25065198360331709     
 -0.58523784299565096     
 -0.34885756713949601     
  0.72492437353976413     
  0.24918671996297667     
 -0.58696853849934449     
 -0.34342063433794773     
  0.71540287452339579     
  0.24771716341593361     
 -0.58867222786713702     
 -0.33805511277902228     
  0.70612461854600506     
  0.24624338103500806     
 -0.59034926359443429     
 -0.33275917813992723     
  0.69708084749662214     
  0.24476543902304684     
 -0.59199998921924346     
 -0.32753107178370255     
  0.68826321561455761     
  0.24328340273491286     
 -0.59362473964286910     
 -0.32236909766659350     
  0.67966373163074134     
  0.24179733669869108     
 -0.59522384143623397     
 -0.31727161967936290     
  0.67127478932794638     
  0.24030730463614608     
 -0.59679761313233093     
 -0.31223705875940333     
  0.66308908478879214     
  0.23881336948246495     
 -0.59834636550578812     
 -0.30726389062348736     
  0.65509966345944026     
  0.23731559340531633     
 -0.59987040184021578     
 -0.30235064314754156     
  0.64729985013073310     
  0.23581403782325627     
 -0.60137001818376346     
 -0.29749589427156109     
  0.63968326999187475     
  0.23430876342350876     
 -0.60284550359380895     
 -0.29269826974662200     
  0.63224381522887174     
  0.23279983017914793     
 -0.60429714037100657     
 -0.28795644113240548     
  0.62497562967970210     
  0.23128729736570755     
 -0.60572520428361210     
 -0.28326912390980769     
  0.61787311657366895     
  0.22977122357724153     
 -0.60712996478222536     
 -0.27863507553550515     
  0.61093089627322572     
  0.22825166674185912     
 -0.60851168520559773     
 -0.27405309381345599     
  0.60414381835363018     
  0.22672868413675595     
 -0.60987062297807093     
 -0.26952201517580376     
  0.59750694310794439     
  0.22520233240276191     
 -0.61120702979876662     
 -0.26504071310249416     
  0.59101552528762424     
  0.22367266755842569     
 -0.61252115182318001     
 -0.26060809666283696     
  0.58466501414629557     
  0.22213974501365444     
 -0.61381322983747888     
 -0.25622310905673973     
  0.57845103932607722     
  0.22060361958292662     
 -0.61508349942577523     
 -0.25188472626179415     
  0.57236940154363147     
  0.21906434549809495     
 -0.61633219113080528     
 -0.24759195575021692     
  0.56641606356285179     
  0.21752197642079549     
 -0.61755953060836455     
 -0.24334383527349551     
  0.56058715298603579     
  0.21597656545447838     
 -0.61876573877561358     
 -0.23913943162610024     
  0.55487893524723231     
  0.21442816515607505     
 -0.61995103195370815     
 -0.23497783961174601     
  0.54928782825371347     
  0.21287682754731552     
 -0.62111562200498716     
 -0.23085818089984317     
  0.54381037615561745     
  0.21132260412570955     
 -0.62225971646493339     
 -0.22677960307867601     
  0.53844326324242697     
  0.20976554587520396     
 -0.62338351866914099     
 -0.22274127860435783     
  0.53318328814064797     
  0.20820570327652871     
 -0.62448722787551014     
 -0.21874240394330297     
  0.52802737318994275     
  0.20664312631724299     
 -0.62557103938197933     
 -0.21478219864437836     
  0.52297255407171561     
  0.20507786450149271     
 -0.62663514463981240     
 -0.21085990448884059     
  0.51801596352234425     
  0.20350996685948955     
 -0.62767973136294053     
 -0.20697478476242301     
  0.51315486198110172     
  0.20193948195672215     
 -0.62870498363309057     
 -0.20312612329756474     
  0.50838657703676748     
  0.20036645790290908     
 -0.62971108200125891     
 -0.19931322396978898     
  0.50370855735041253     
  0.19879094236070233     
 -0.63069820358565754     
 -0.19553540978966089     
  0.49911832807902301     
  0.19721298255415087     
 -0.63166652216595442     
 -0.19179202232906822     
  0.49461350380118851     
  0.19563262527693243     
 -0.63261620827440346     
 -0.18808242105055928     
  0.49019178183310153     
  0.19404991690036144     
 -0.63354742928374685     
 -0.18440598268681102     
  0.48585094538066931     
  0.19246490338118130     
 -0.63446034949195507     
 -0.18076210059645600     
  0.48158883985135970     
  0.19087763026914831     
 -0.63535513020419010     
 -0.17715018429757079     
  0.47740339695336265     
  0.18928814271441405     
 -0.63623192981198506     
 -0.17356965882042058     
  0.47329261527757305     
  0.18769648547471357     
 -0.63709090386955070     
 -0.17001996420583879     
  0.46925455347463463     
  0.18610270292236580     
 -0.63793220516770233     
 -0.16650055505477901     
  0.46528734321373516     
  0.18450683905109219     
 -0.63875598380529086     
 -0.16301089998067600     
  0.46138917436863675     
  0.18290893748265993     
 -0.63956238725817494     
 -0.15955048117291121     
  0.45755829690572697     
  0.18130904147335555     
 -0.64035156044597241     
 -0.15611879394611827     
  0.45379301393499955     
  0.17970719392029430     
 -0.64112364579669179     
 -0.15271534634160577     
  0.45009169518351005     
  0.17810343736757067     
 -0.64187878330911508     
 -0.14933965862772944     
  0.44645274248520345     
  0.17649781401225556     
 -0.64261711061333215     
 -0.14599126305909041     
  0.44287463441192959     
  0.17489036571024427     
 -0.64333876302923243     
 -0.14266970330100093     
  0.43935587107744273     
  0.17328113398196104     
 -0.64404387362315474     
 -0.13937453426792012     
  0.43589502239282335     
  0.17167016001792371     
 -0.64473257326282440     
 -0.13610532159997393     
  0.43249068971654386     
  0.17005748468417367     
 -0.64540499067039214     
 -0.13286164142709986     
  0.42914152040484338     
  0.16844314852757503     
 -0.64606125247402002     
 -0.12964308002406352     
  0.42584620394714962     
  0.16682719178098676     
 -0.64670148325781629     
 -0.12644923349445991     
  0.42260347946331889     
  0.16520965436831228     
 -0.64732580561004871     
 -0.12327970739848507     
  0.41941209897994841     
  0.16359057590942996     
 -0.64793434017018525     
 -0.12013411665613546     
  0.41627088672179752     
  0.16196999572500800     
 -0.64852720567433986     
 -0.11701208500572197     
  0.41317867039254680     
  0.16034795284120759     
 -0.64910451899929866     
 -0.11391324497777787     
  0.41013433662699900     
  0.15872448599427724     
 -0.64966639520537572     
 -0.11083723745307537     
  0.40713678640932854     
  0.15709963363504201     
 -0.65021294757789594     
 -0.10778371155500541     
  0.40418497085853955     
  0.15547343393329022     
 -0.65074428766746739     
 -0.10475232427356636     
  0.40127785357868784     
  0.15384592478206130     
 -0.65126052532908063     
 -0.10174274037172620     
  0.39841444376003921     
  0.15221714380183696     
 -0.65176176876011871     
  -9.8754632043525900E-002
  0.39559377070208757     
  0.15058712834463905     
 -0.65224812453713576     
  -9.5787678763260248E-002
  0.39281489222435345     
  0.14895591549803663     
 -0.65271969765172277     
  -9.2841567071577591E-002
  0.39007689715814914     
  0.14732354208906465     
 -0.65317659154525898     
  -8.9915990342891466E-002
  0.38737889585053026     
  0.14569004468805710     
 -0.65361890814267620     
  -8.7010648624012490E-002
  0.38472002368243713     
  0.14405545961239688     
 -0.65404674788535222     
  -8.4125248446394213E-002
  0.38209944715007460     
  0.14241982293018457     
 -0.65446020976295016     
  -8.1259502592768651E-002
  0.37951634312695487     
  0.14078317046382885     
 -0.65485939134448035     
  -7.8413130019316477E-002
  0.37696992599615364     
  0.13914553779356012     
 -0.65524438880846458     
  -7.5585855574345329E-002
  0.37445941847908776     
  0.13750696026087003     
 -0.65561529697223975     
  -7.2777409935752158E-002
  0.37198407546293438     
  0.13586747297187851     
 -0.65597220932050360     
  -6.9987529369780158E-002
  0.36954316227115169     
  0.13422711080063060     
 -0.65631521803305992     
  -6.7215955652746517E-002
  0.36713597334496023     
  0.13258590839232470     
 -0.65664441401182350     
  -6.4462435852659317E-002
  0.36476181477410019     
  0.13094390016647442     
 -0.65695988690705975     
  -6.1726722241853556E-002
  0.36242001463611778     
  0.12930112032000549     
 -0.65726172514299452     
  -5.9008572132082673E-002
  0.36010991687197397     
  0.12765760283028962     
 -0.65755001594271367     
  -5.6307747755542863E-002
  0.35783088656260281     
  0.12601338145811697     
 -0.65782484535236829     
  -5.3624016106323336E-002
  0.35558230238950450     
  0.12436848975060889     
 -0.65808629826473009     
  -5.0957148838402112E-002
  0.35336355517479567     
  0.12272296104407238     
 -0.65833445844226257     
  -4.8306922174591142E-002
  0.35117406123831540     
  0.12107682846679783     
 -0.65856940853948731     
  -4.5673116715303774E-002
  0.34901324480434254     
  0.11943012494180159     
 -0.65879123012472374     
  -4.3055517379271199E-002
  0.34688054465983093     
  0.11778288318951467     
 -0.65900000370140777     
  -4.0453913294322470E-002
  0.34477541933939687     
  0.11613513573041899     
 -0.65919580872876671     
  -3.7868097649276990E-002
  0.34269733452646400     
  0.11448691488763262     
 -0.65937872364199079     
  -3.5297867640328509E-002
  0.34064577328675916     
  0.11283825278944509     
 -0.65954882587194330     
  -3.2743024340677815E-002
  0.33862023171403161     
  0.11118918137180422     
 -0.65970619186430202     
  -3.0203372602822572E-002
  0.33662021545548437     
  0.10953973238075557     
 -0.65985089709827638     
  -2.7678720986906435E-002
  0.33464524552990382     
  0.10788993737483567     
 -0.65998301610485721     
  -2.5168881645432156E-002
  0.33269485451684694     
  0.10623982772742034     
 -0.66010262248456220     
  -2.2673670236555803E-002
  0.33076857999461040     
  0.10458943462902902     
 -0.66020978892487003     
  -2.0192905886596221E-002
  0.32886598958963570     
  0.10293878908958617     
 -0.66030458721699825     
  -1.7726410964674005E-002
  0.32698662297566411     
  0.10128792194064110     
 -0.66038708827264081     
  -1.5274011292356469E-002
  0.32513009174639229     
   9.9636863837546635E-002
 -0.66045736213988238     
  -1.2835535604258579E-002
  0.32329593950999985     
   9.7985645261598420E-002
 -0.66051547801903787     
  -1.0410816057933524E-002
  0.32148380377651109     
   9.6334296522134932E-002
 -0.66056150427800664     
  -7.9996875296097416E-003
  0.31969324919736392     
   9.4682847758599836E-002
 -0.66059550846723225     
  -5.6019881606294572E-003
  0.31792392874631303     
   9.3031328942567174E-002
 -0.66061755733437144     
  -3.2175586950321604E-003
  0.31617542720531716     
   9.1379769879730413E-002
 -0.66062771683858645     
  -8.4624299099222717E-004
  0.31444741613732963     
   8.9728200211856166E-002
 -0.66062605216448889     
   1.5121126300376951E-003
  0.31273949508294213     
   8.8076649418703454E-002
 -0.66061262773580587     
   3.8576588431598153E-003
  0.31105135390464644     
   8.6425146819909149E-002
 -0.66058750722870441     
   6.1905439974446145E-003
  0.30938260987947852     
   8.4773721576840613E-002
 -0.66055075358478188     
   8.5109135715407576E-003
  0.30773296576513254     
   8.3122402694416106E-002
 -0.66050242902381606     
   1.0818910814779202E-002
  0.30610205656287864     
   8.1471219022893754E-002
 -0.66044259505618164     
   1.3114676239000846E-002
  0.30448959804971465     
   7.9820199259629798E-002
 -0.66037131249502323     
   1.5398348224373656E-002
  0.30289524246694843     
   7.8169371950806768E-002
 -0.66028864146810506     
   1.7670062542875821E-002
  0.30131871775904445     
   7.6518765493132399E-002
 -0.66019464142943274     
   1.9929952926068608E-002
  0.29975968930527447     
   7.4868408135509712E-002
 -0.66008937117062794     
   2.2178150595858218E-002
  0.29821790115501456     
   7.3218327980679107E-002
 -0.65997288883200200     
   2.4414784854520779E-002
  0.29669302994778113     
   7.1568552986832998E-002
 -0.65984525191341781     
   2.6639982579129189E-002
  0.29518483052950811     
   6.9919110969203585E-002
 -0.65970651728494978     
   2.8853868808100452E-002
  0.29369299703567803     
   6.8270029601624302E-002
 -0.65955674119721486     
   3.1056566285868087E-002
  0.29221729146147457     
   6.6621336418065766E-002
 -0.65939597929157057     
   3.3248195971829098E-002
  0.29075742224555245     
   6.4973058814146348E-002
 -0.65922428661004440     
   3.5428876638670795E-002
  0.28931315896359577     
   6.3325224048618373E-002
 -0.65904171760512043     
   3.7598725330897718E-002
  0.28788423445901606     
   6.1677859244830088E-002
 -0.65884832614906985     
   3.9757857089340293E-002
  0.28647040030656579     
   6.0030991392164189E-002
 -0.65864416554361738     
   4.1906385091639582E-002
  0.28507143768036669     
   5.8384647347453217E-002
 -0.65842928852870264     
   4.4044420874242290E-002
  0.28368707737625493     
   5.6738853836372470E-002
 -0.65820374729163067     
   4.6172073954564248E-002
  0.28231712602415060     
   5.5093637454810739E-002
 -0.65796759347574485     
   4.8289452399745331E-002
  0.28096132040194333     
   5.3449024670219468E-002
 -0.65772087818898861     
   5.0396662302759958E-002
  0.27961947577070695     
   5.1805041822940733E-002
 -0.65746365201230417     
   5.2493808371040215E-002
  0.27829133945417495     
   5.0161715127514432E-002
 -0.65719596500783417     
   5.4580993416946576E-002
  0.27697673540683676     
   4.8519070673965228E-002
 -0.65691786672696051     
   5.6658318932497807E-002
  0.27567541892360492     
   4.6877134429069538E-002
 -0.65662940621819321     
   5.8725884574424889E-002
  0.27438722400704052     
   4.5235932237603055E-002
 -0.65633063203487096     
   6.0783788754477652E-002
  0.27311191239377175     
   4.3595489823569186E-002
 -0.65602159224274126     
   6.2832128097430995E-002
  0.27184932765735326     
   4.1955832791408722E-002
 -0.65570233442736048     
   6.4870998054861101E-002
  0.27059923992180862     
   4.0316986627191249E-002
 -0.65537290570133766     
   6.6900492354274699E-002
  0.26936149822345007     
   3.8678976699788564E-002
 -0.65503335271147456     
   6.8920703590950538E-002
  0.26813588188300891     
   3.7041828262030438E-002
 -0.65468372164573452     
   7.0931722705073155E-002
  0.26692224788705127     
   3.5405566451843166E-002
 -0.65432405824006123     
   7.2933639564225994E-002
  0.26572038118796654     
   3.3770216293371208E-002
 -0.65395440778509284     
   7.4926542423135789E-002
  0.26453014648709372     
   3.2135802698082194E-002
 -0.65357481513273052     
   7.6910518521788956E-002
  0.26335133553587686     
   3.0502350465855709E-002
 -0.65318532470258028     
   7.8885653538308065E-002
  0.26218381970920529     
   2.8869884286056090E-002
 -0.65278598048826919     
   8.0852032186127076E-002
  0.26102739773064770     
   2.7238428738589632E-002
 -0.65237682606363112     
   8.2809737669106973E-002
  0.25988194593698777     
   2.5608008294946426E-002
 -0.65195790458879932     
   8.4758852263634332E-002
  0.25874727184808055     
   2.3978647319227161E-002
 -0.65152925881613399     
   8.6699456802494995E-002
  0.25762325140850217     
   2.2350370069155179E-002
 -0.65109093109615757     
   8.8631631188058710E-002
  0.25650971495045349     
   2.0723200697074041E-002
 -0.65064296338306193     
   9.0555454050187070E-002
  0.25540651260514519     
   1.9097163250930922E-002
 -0.65018539724069968     
   9.2471002894725707E-002
  0.25431351886287801     
   1.7472281675246032E-002
 -0.64971827384774739     
   9.4378354286197258E-002
  0.25323055929923871     
   1.5848579812068404E-002
 -0.64924163400332957     
   9.6277583480941592E-002
  0.25215752853266477     
   1.4226081401918254E-002
 -0.64875551813226484     
   9.8168764944936537E-002
  0.25109425283611464     
   1.2604810084716160E-002
 -0.64825996629029947     
  0.10005197184120743     
  0.25004063316541569     
   1.0984789400699347E-002
 -0.64775501816922165     
  0.10192727658994802     
  0.24899650031769119     
   9.3660427913252603E-003
 -0.64724071310189091     
  0.10379475034233074     
  0.24796176035559420     
   7.7485936001627127E-003
 -0.64671709006717260     
  0.10565446354499766     
  0.24693624877209205     
   6.1324650737707874E-003
 -0.64618418769478314     
  0.10750648541078839     
  0.24591987653441419     
   4.5176803625657522E-003
 -0.64564204427004412     
  0.10935088448479646     
  0.24491248345629701     
   2.9042625216761887E-003
 -0.64509069773855532     
  0.11118772811071873     
  0.24391398512246495     
   1.2922345117865441E-003
 -0.64453018571078069     
  0.11301708299913718     
  0.24292422575196421     
  -3.1838080003067289E-004
 -0.64396054546655213     
  0.11483901469227695     
  0.24194312514077237     
  -1.9275606394938620E-003
 -0.64338181395949445     
  0.11665358813083271     
  0.24097053174828020     
  -3.5352823243022589E-003
 -0.64279402782136996     
  0.11846086711894485     
  0.24000636947537579     
  -5.1415232633366332E-003
 -0.64219722336634755     
  0.12026091489001012     
  0.23905049070632181     
  -6.7462609558705594E-003
 -0.64159143659519680     
  0.12205379357030757     
  0.23810282348286868     
  -8.3494729907920857E-003
 -0.64097670319940492     
  0.12383956474642906     
  0.23716322368170792     
  -9.9511370458355997E-003
 -0.64035305856522873     
  0.12561828892404192     
  0.23623162336750494     
  -1.1551230886823747E-002
 -0.63972053777767046     
  0.12739002609929817     
  0.23530788222747578     
  -1.3149732366919180E-002
 -0.63907917562438210     
  0.12915483521600427     
  0.23439193514129486     
  -1.4746619425886015E-002
 -0.63842900659951829     
  0.13091277472956395     
  0.23348364731367327     
  -1.6341870089360798E-002
 -0.63777006490748323     
  0.13266390208441653     
  0.23258295108590729     
  -1.7935462468132834E-002
 -0.63710238446672840     
  0.13440827421756080     
  0.23168973129347953     
  -1.9527374757433710E-002
 -0.63642599891317886     
  0.13614594720226186     
  0.23080389274245405     
  -2.1117585236235855E-002
 -0.63574094160417860     
  0.13787697639783031     
  0.22992536174522785     
  -2.2706072266560004E-002
 -0.63504724562165671     
  0.13960141661091946     
  0.22905401559781294     
  -2.4292814292791370E-002
 -0.63434494377580963     
  0.14131932172790312     
  0.22818979944386683     
  -2.5877789841004445E-002
 -0.63363406860843052     
  0.14303074522373208     
  0.22733258860382108     
  -2.7460977518296213E-002
 -0.63291465239627553     
  0.14473573963826078     
  0.22648233187394434     
  -2.9042356012127693E-002
 -0.63218672715436164     
  0.14643435712731531     
  0.22563890808693121     
  -3.0621904089673649E-002
 -0.63145032463919837     
  0.14812664893796734     
  0.22480226784177196     
  -3.2199600597180314E-002
 -0.63070547635198659     
  0.14981266594678061     
  0.22397229386736145     
  -3.3775424459331058E-002
 -0.62995221354174258     
  0.15149245815078585     
  0.22314893914606646     
  -3.5349354678619764E-002
 -0.62919056720837974     
  0.15316607519438130     
  0.22233208793403000     
  -3.6921370334731911E-002
 -0.62842056810575908     
  0.15483356585388658     
  0.22152169765307567     
  -3.8491450583933162E-002
 -0.62764224674465863     
  0.15649497858628461     
  0.22071765478598226     
  -4.0059574658465325E-002
 -0.62685563339569994     
  0.15815036099717950     
  0.21991991728193186     
  -4.1625721865949601E-002
 -0.62606075809226502     
  0.15979976037679397     
  0.21912837679109504     
  -4.3189871588797057E-002
 -0.62525765063331618     
  0.16144322320272722     
  0.21834299262546897     
  -4.4752003283626038E-002
 -0.62444634058619086     
  0.16308079564741820     
  0.21756365754059312     
  -4.6312096480686606E-002
 -0.62362685728937484     
  0.16471252307897269     
  0.21679033538475517     
  -4.7870130783291776E-002
 -0.62279922985519154     
  0.16633845059435831     
  0.21602292005552026     
  -4.9426085867255450E-002
 -0.62196348717246874     
  0.16795862249477475     
  0.21526137706152262     
  -5.0979941480336979E-002
 -0.62111965790917489     
  0.16957308282273614     
  0.21450560335273877     
  -5.2531677441692258E-002
 -0.62026777051499837     
  0.17118187484788172     
  0.21375556691028041     
  -5.4081273641331189E-002
 -0.61940785322387937     
  0.17278504159970878     
  0.21301116657424854     
  -5.5628710039581447E-002
 -0.61853993405650753     
  0.17438262534901569     
  0.21227236794905854     
  -5.7173966666558503E-002
 -0.61766404082286352     
  0.17597466810863360     
  0.21153908728229093     
  -5.8717023621641710E-002
 -0.61678020112443377     
  0.17756121126325075     
  0.21081126264960240     
  -6.0257861072956456E-002
 -0.61588844235694284     
  0.17914229573312279     
  0.21008884948252762     
  -6.1796459256862175E-002
 -0.61498879171234944     
  0.18071796210424171     
  0.20937175603671715     
  -6.3332798477446245E-002
 -0.61408127618140251     
  0.18228825027451712     
  0.20865995787219149     
  -6.4866859106023661E-002
 -0.61316592255581981     
  0.18385319995855853     
  0.20795335869508511     
  -6.6398621580642275E-002
 -0.61224275743055145     
  0.18541285014877171     
  0.20725193593334354     
  -6.7928066405593693E-002
 -0.61131180720600897     
  0.18696723966827175     
  0.20655559674795454     
  -6.9455174150929624E-002
 -0.61037309809022855     
  0.18851640664388145     
  0.20586431877798067     
  -7.0979925451983658E-002
 -0.60942665610103208     
  0.19006038903471628     
  0.20517801261220128     
  -7.2502301008898359E-002
 -0.60847250706812195     
  0.19159922412930780     
  0.20449665584076784     
  -7.4022281586157576E-002
 -0.60751067663517844     
  0.19313294904811354     
  0.20382016111386653     
  -7.5539848012123989E-002
 -0.60654119026191700     
  0.19466160025646756     
  0.20314850858961664     
  -7.7054981178581700E-002
 -0.60556407322609862     
  0.19618521407088968     
  0.20248161164120404     
  -7.8567662040283856E-002
 -0.60457935062552581     
  0.19770382615819873     
  0.20181945153921341     
  -8.0077871614505219E-002
 -0.60358704738001845     
  0.19921747204474280     
  0.20116194508163579     
  -8.1585590980599629E-002
 -0.60258718823332447     
  0.20072618663285510     
  0.20050907313356331     
  -8.3090801279562185E-002
 -0.60157979775503900     
  0.20223000468135680     
  0.19986075404748266     
  -8.4593483713596276E-002
 -0.60056490034249377     
  0.20372896033671295     
  0.19921697106506245     
  -8.6093619545685202E-002
 -0.59954252022260279     
  0.20522308761970087     
  0.19857764462288360     
  -8.7591190099168423E-002
 -0.59851268145366754     
  0.20671241995437256     
  0.19794275721510690     
  -8.9086176757322263E-002
 -0.59747540792719789     
  0.20819699063348582     
  0.19731223087705685     
  -9.0578560962945226E-002
 -0.59643072336970149     
  0.20967683236506379     
  0.19668605330898511     
  -9.2068324217947584E-002
 -0.59537865134437673     
  0.21115197776488115     
  0.19606414249051621     
  -9.3555448082945303E-002
 -0.59431921525288056     
  0.21262245883356004     
  0.19544648772400891     
  -9.5039914176858392E-002
 -0.59325243833706798     
  0.21408830749149008     
  0.19483302057417967     
  -9.6521704176513262E-002
 -0.59217834368047473     
  0.21554955514579638     
  0.19422370339333800     
  -9.8000799816249456E-002
 -0.59109695421030717     
  0.21700623292124646     
  0.19361850575885101     
  -9.9477182887530283E-002
 -0.59000829269871791     
  0.21845837171443783     
  0.19301736075692075     
 -0.10095083523855763     
 -0.58891238176463157     
  0.21990600192011475     
  0.19242025482508607     
 -0.10242173877389070     
 -0.58780924387525302     
  0.22134915383130288     
  0.19182711774231698     
 -0.10388987545406871     
 -0.58669890134763880     
  0.22278785721437028     
  0.19123793716066392     
 -0.10535522729523741     
 -0.58558137635024521     
  0.22422214174307523     
  0.19065264555363062     
 -0.10681777636877958     
 -0.58445669090442565     
  0.22565203658472749     
  0.19007122943426730     
 -0.10827750480094900     
 -0.58332486688595020     
  0.22707757080548446     
  0.18949362294215627     
 -0.10973439477250851     
 -0.58218592602649255     
  0.22849877297755067     
  0.18891981711911934     
 -0.11118842851837146     
 -0.58103988991503386     
  0.22991567160594403     
  0.18834974017917347     
 -0.11263958832724685     
 -0.57988677999937577     
  0.23132829465728788     
  0.18778339196378457     
 -0.11408785654128815     
 -0.57872661758749000     
  0.23273667009701621     
  0.18722069518157369     
 -0.11553321555574544     
 -0.57755942384897030     
  0.23414082531087804     
  0.18666165518656361     
 -0.11697564781862128     
 -0.57638521981638113     
  0.23554078772477727     
  0.18610619377442253     
 -0.11841513583032971     
 -0.57520402638662393     
  0.23693658417808544     
  0.18555431649904094     
 -0.11985166214335893     
 -0.57401586432229923     
  0.23832824155182825     
  0.18500594860923608     
 -0.12128520936193707     
 -0.57282075425300361     
  0.23971578616639755     
  0.18446109347681044     
 -0.12271576014170142     
 -0.57161871667666897     
  0.24109924436747360     
  0.18391968038232862     
 -0.12414329718937082     
 -0.57040977196082443     
  0.24247864197034108     
  0.18338171058333966     
 -0.12556780326242131     
 -0.56919394034389925     
  0.24385400479971608     
  0.18284711757247796     
 -0.12698926116876488     
 -0.56797124193644621     
  0.24522535818150970     
  0.18231589970377604     
 -0.12840765376643140     
 -0.56674169672241925     
  0.24659272742928801     
  0.18178799485206867     
 -0.12982296396325363     
 -0.56550532456036928     
  0.24795613739067857     
  0.18126339768846197     
 -0.13123517471655524     
 -0.56426214518470930     
  0.24931561287334197     
  0.18074205933715612     
 -0.13264426903284185     
 -0.56301217820673000     
  0.25067117831837060     
  0.18022394851392037     
 -0.13405022996749502     
 -0.56175544311610348     
  0.25202285793222506     
  0.17970905284696409     
 -0.13545304062446922     
 -0.56049195928170148     
  0.25337067582857725     
  0.17919731183431295     
 -0.13685268415599158     
 -0.55922174595296170     
  0.25471465566733464     
  0.17868872994423571     
 -0.13824914376226463     
 -0.55794482226093856     
  0.25605482114191636     
  0.17818324294004018     
 -0.13964240269117170     
 -0.55666120721942380     
  0.25739119546396672     
  0.17768085329585670     
 -0.14103244423798525     
 -0.55537091972610475     
  0.25872380186368560     
  0.17718150464921126     
 -0.14241925174507788     
 -0.55407397856357410     
  0.26005266314855474     
  0.17668519327726884     
 -0.14380280860163597     
 -0.55277040240045738     
  0.26137780209813422     
  0.17619186523614863     
 -0.14518309824337614     
 -0.55146020979249355     
  0.26269924108740539     
  0.17570152256268054     
 -0.14656010415226425     
 -0.55014341918350851     
  0.26401700250662541     
  0.17521410333507109     
 -0.14793380985623703     
 -0.54882004890653779     
  0.26533110828163853     
  0.17472961641535151     
 -0.14930419892892632     
 -0.54749011718482188     
  0.26664158040475361     
  0.17424800159096684     
 -0.15067125498938586     
 -0.54615364213276818     
  0.26794844041668586     
  0.17376926152240882     
 -0.15203496170182043     
 -0.54481064175703131     
  0.26925170987810393     
  0.17329334459898083     
 -0.15339530277531779     
 -0.54346113395742945     
  0.27055140996259630     
  0.17282024858114400     
 -0.15475226196358269     
 -0.54210513652795567     
  0.27184756182695485     
  0.17234992369045846     
 -0.15610582306467363     
 -0.54074266715775166     
  0.27314018625463332     
  0.17188237094274783     
 -0.15745596992074185     
 -0.53937374343202338     
  0.27442930403670390     
  0.17141753785598504     
 -0.15880268641777268     
 -0.53799838283300494     
  0.27571493557062382     
  0.17095542966554608     
 -0.16014595648532925     
 -0.53661660274084566     
  0.27699710129311539     
  0.17049598829470708     
 -0.16148576409629850     
 -0.53522842043459951     
  0.27827582120532574     
  0.17003922692381632     
 -0.16282209326663952     
 -0.53383385309306808     
  0.27955111540725430     
  0.16958508393956237     
 -0.16415492805513399     
 -0.53243291779570789     
  0.28082300353680106     
  0.16913357014401248     
 -0.16548425256313909     
 -0.53102563152358373     
  0.28209150531288113     
  0.16868464010478063     
 -0.16681005093434231     
 -0.52961201116001744     
  0.28335664011366696     
  0.16823827224343335     
 -0.16813230735451867     
 -0.52819207349184449     
  0.28461842715549274     
  0.16779446523367073     
 -0.16945100605129002     
 -0.52676583520984388     
  0.28587688564474523     
  0.16735316090481125     
 -0.17076613129388624     
 -0.52533331290985319     
  0.28713203435153134     
  0.16691437719496904     
 -0.17207766739290900     
 -0.52389452309352313     
  0.28838389218049360     
  0.16647805373307847     
 -0.17338559870009712     
 -0.52244948216911313     
  0.28963247758349175     
  0.16604420694204336     
 -0.17468990960809425     
 -0.52099820645231554     
  0.29087780913555705     
  0.16561277561719828     
 -0.17599058455021835     
 -0.51954071216709496     
  0.29211990495268603     
  0.16518377953896676     
 -0.17728760800023355     
 -0.51807701544646523     
  0.29335878329922827     
  0.16475715876158212     
 -0.17858096447212352     
 -0.51660713233324218     
  0.29459446198994016     
  0.16433293028570234     
 -0.17987063851986712     
 -0.51513107878084974     
  0.29582695896708289     
  0.16391103670733886     
 -0.18115661473721578     
 -0.51364887065407594     
  0.29705629174238796     
  0.16349149327072671     
 -0.18243887775747297     
 -0.51216052372986520     
  0.29828247794191842     
  0.16307424837021700     
 -0.18371741225327540     
 -0.51066605369799867     
  0.29950553480469505     
  0.16265931233326661     
 -0.18499220293637608     
 -0.50916547616186902     
  0.30072547964719454     
  0.16224663097395189     
 -0.18626323455742938     
 -0.50765880663930218     
  0.30194232937949916     
  0.16183623726501517     
 -0.18753049190577778     
 -0.50614606056295608     
  0.30315610115898678     
  0.16142800301742938     
 -0.18879395980924041     
 -0.50462725328210445     
  0.30436681118161751     
  0.16102223307889252     
 -0.19005362313390337     
 -0.50310240005932616     
  0.30557447792970921     
  0.16061777473234301     
 -0.19130946678391192     
 -0.50157151608640138     
  0.30677911124020180     
  0.16021877187033859     
 -0.19256147570126433     
 -0.50003461642822788     
  0.30798075202922931     
  0.15980975040946385     
 -0.19380963486560740     
 -0.49849171623526151     
  0.30917932515730029     
  0.15944829393932164     
 -0.19505392929403370     
 -0.49694282995396366     
  0.31037518736184522     
  0.15891948884978657     
 -0.19629434404088061     
 -0.49538797427673847     
  0.31156708352821860     
  0.15902524986770367     
 -0.19753086419753085     
 -0.49382715713566239     
  0.31275977290222640     
  0.15902524986770367     


==> anc/PnsM/PnsM00.dat <==
# PnsM00
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/PnsM/PnsM10.dat <==
# PnsM10
38.5057289507303315409410157034
38.5060276065676018577261160742
38.5060455037294387212937574566
38.5060643868109643585321785626
38.5060843018955443345971062616
38.5061052963749449919778836262
38.5061274188845700112705637031
38.5061507192217306158076362995
38.5061752482447996345070643026
38.5062010577508770382223748956
38.5062282003293511969438833011
38.5062567291884741629390083749
38.5062866979517788148433058959
38.5063181604208485868912542922
38.5063511703006044712565928001
38.5063857808828965503374143351
38.5064220446837758212971994924
38.506460013029373634745932033
38.5064997355848275704173152958
38.5065412598201606549141267269
38.5065846304064418639724002894
38.5066298885349259324867542935
38.5066770711511854012355998556
38.5067262100955030120589124701
38.5067773311399831220705291212
38.5068304529119614622741138485
38.5068855856923376303463904575
38.506942730076418059576105501
38.5070018754837322577694572143
38.507062998502064773630334061
38.5071260610496220013387352813
38.5071910083378183824133105199
38.5072577666156120013462628823
38.5073262406746355378938627522
38.5073963110925448754994548666
38.5074678311900334670260870706
38.5075406236748241239557197745
38.5076144769436386714365872305
38.5076891410106464401216216528
38.5077643230281904208342743877
38.5078396823626696334667264638
38.5079148251853013031774715277
38.5079892985340790720163622207
38.5080625837995647354458073927
38.5081340895831805898346573606
38.5082031438723857097020731644
38.5082689854724991458019864791
38.5083307546299513589592158335
38.5083874827763757003360675586
38.5084380813171661397924193414
38.5084813293818955442699240485
38.5085158604472784037137832612
38.5085401477361386247427523552
38.5085524882880702054452853371
38.5085509855891171802465713425
38.5085335306388075096208858222
38.508497781323209165973244248
38.5084411399522881920669095087
38.5083607288086875283900488546
38.5082533635430581522268228995
38.5081155242382032393578034892
38.5079433239504805682849484511
38.5077324745220831163826744
38.5074782494419132991046803049
38.5071754435157084823232243257
38.5068183290877851589843596034
38.5064006085371620356238446713
38.5059153627498078981845532964
38.5053549952462418653339824505
38.5047111716195879447159934228
38.5039747539133416086681420234
38.5031357295404240726242249943
38.5021831343154516799953295488
38.5011049691403948243426111335
38.4998881098497935938316266499
38.4985182096852738282722525146
38.4969795938300916999517316087
38.4952551453926358761355873617
38.4933261821830248831047271139
38.4911723235789247538592169449
38.4887713467252272293005289215
38.4860990312569949728755084339
38.4831289916757915872941845645
38.4798324964458315035025167977
38.4761782728079306767505237227
38.4721322962355922636044373919
38.4676575633782504480120913921
38.4627138472511906731037970876
38.4572574333393691607937803484
38.4512408351825950458124304036
38.4446124879015519538944475724
38.4373164180070568715577551859
38.4292918877077984942619557484
38.4204730117934437661262795944
38.4107883450191709051912906184
38.4001604377529185171128298529
38.388505357466262165773607828
38.3757321734519290084392823974
38.3617424019333468348637016725
38.3464294084917857406175101738
38.3296777644717120105158982288
38.3113625537316381942376157636
38.0556270425358006978167353832
37.7879596076043945064163707789
37.514691119696100038093389884
37.238175480431106160324336866
36.9595390785903601891697211152
36.6793963457211800306680984674
36.3981104554265399733666836411
36.1159077679480841097473340373
35.8329345690658769973038698706
35.5492877379835739202229431803
35.2650324310631144495907575002
34.9802128035317617444709924692
34.6948587752316173152938036977
34.4089904408082698483885577647
34.1226210221824332729230180604
33.8357588893734724401278994278
33.5484089694111827810970183135
33.2605737438426815837755467761
32.972253964015294356103935839
32.6834491693448273586936395624
32.3941580659473554029077757077
32.1043788049828429886349142183
31.8141091881349286669274321731
31.5233468196183332189862046014
31.2320892186033315798664693582
30.9403339021213862196051343203
30.648078445820166148497149471
30.3553205280127787079031459779
30.062057961078329201186728805
29.768288713259429610516855502
29.4740109231581009138627821038
29.1792229086793218466371326885
28.8839231717585369650264747459
28.5881103998984261379920350444
28.2917834653044697814484945336
27.9949414222290558804845273426
27.6975835029960374382209621733
27.3997091130714613094506481208
27.1013178254640288826837936913
26.8024093746750345227456489006
26.502983650367796086460421671
26.2030406908877241381686586757
25.9025806767337275771167850312
25.601603924057755636937691837
25.3001108782504957328605572917
24.9981021076564771609225421894
24.6955782974502148408327059582
24.3925402436958978677379790126
24.0889888476059632139487303938
23.7849251100082866133489457453
23.4803501260273487175115653202
23.1752650799813410558711598836
22.86967124049456210775298399
22.5635699558224593264132301009
22.2569626493851712939760947153
21.9498508155043141249224811758
21.6422360153369569454439636707
21.3341198730001781026501790259
21.0255040718792349214446997099
20.7163903511121738197358000486
20.4067805022436211203987547737
20.096676366040501248956133114
19.7860798294625067512785294419
19.4749928227802765268005134612
19.1634173168344110925722259462
18.8513553204286555734727289645
18.538808877850803682085797902
18.2257800665151122342061592346
17.912270994720260221714502403
17.5982837995171347867642866944
17.2838206446809752116885985981
16.9688837187826526257430569005
16.6534752333541055189042942707
16.3375974211431878286776368448
16.0212525344534162130176813322
15.7044428435643253471112839748
15.3871706352283541468584160419
15.0694382112403913948380047408
14.7512478870763061546864168146
14.4326019905969765637639708359
14.1135028608145101475575277358
13.7939528467175198346951490908
13.4739543061524825589226951096
13.1535096047583619471515791908
12.8326211149518233750019185991
12.5112912149605089087832653775
12.1895222879019716448786972714
11.8673167209059940108422302048
11.5446769042781330166565586138
11.2216052307024475478536171159
10.8981040944814688788051858354
10.5741758908115759523287276985
10.2498230150920319106748365815
9.92504786226602815355295477932
9.5998528261921671115716773036
9.27424029904489521808836883129
8.94821267074247348772967276868
8.62177232840114490334888193416
8.29492165581422570136351461377
7.96766303295491184367081291351
7.63999883550165267725364970994
7.31193143438500120420500035988
6.98346319535490469904032860753
6.65459647856745079080472954724
6.32533363819013273911795624802
5.99567702202474363136959530478
5.66562897114705275955109918638
5.33519181956245863820990729757
5.00436789387685213040312248588
4.67315951298196007953221669404
4.34156898775447481771046978821
4.00959862076830804531848316831
3.67725070601933895478336457463
3.34452752866205620154254925119
3.01143136475752149815209637347
2.67796448103210930977958888542
2.34412913464650244207544318254
2.00992757297444731210908409293
1.67536203339079545170202045739
1.34043474306837937791103360274
1.00514791878329144148913597136
0.669503766728153691045086601145
0.333504482332985225006923557743
-0.00284774990670900124131281969465
-0.339550756594987339240358935434
-0.676602375594002243537029416189
-1.01400045617634139291595417658
-1.35174285917149361618569598427
-1.68982745710674060339437794565
-2.02825213434276256244192070463
-2.36701478720423380251087179324
-2.70611332410567265630930285552
-3.04554566567279916145343741606
-3.38530974485964347784111701783
-3.72540350706163809468191507297
-4.06582491022491745163449714789
-4.40657192495203963841982893423
-4.74764253460433632289062289333
-5.08903473540108896671951746943
-5.43074653651572169973690116578
-5.77277596016919391878774382591
-6.11512104172076873616936938793
-6.4577798297563268086800723042
-6.80075038617438881445100437394
-7.14403078627000389537224126844
-7.48761911881665573324979989852
-7.83151348614633256385605233391
-8.17571200422790234154891996498
-8.52021280274392943569266551363
-8.86501402516606465659949832147
-9.21011382882913606324021473341
-9.55551038500406388422589560064
-9.90120187896971898164592666118
-10.2471865100838405909868299376
-10.5934624918531255731969323461
-10.9400280520025981076036080029
-11.2868814325443656291899579911
-11.6340208898458638632207408886
-11.9814446946976910273467091829
-12.3291511323811286494864918209
-12.6771385027354439827405778478
-13.0254051202250666804492295598
-13.3739493140067302197256455061
-13.7227694279966665251650938875
-14.0718638209379403410495133824
-14.4212308664680081256319142098
-14.7708689531865845906760760094
-15.1207764847238984792956379134
-15.4709518798094177614927421691
-15.8213935723411231260977592968
-16.1721000114554074567535487316
-16.5230696615976778950932113215
-16.8743010025937361134711509721
-17.2257925297220115398756756453
-17.577542753786721496532193735
-17.9295502011920315289496655084
-18.2818134140172886117086112039
-18.6343309500933994192587349893
-18.9871013830804254426874219015
-19.3401233025464664153084926067
-19.6933953140479032796427001119
-20.0469160392110717847199572271
-20.4006841158154377445902968507
-20.754698197878345015604562744
-21.1089569557414073606887634733
-21.4634590761586155629108511442
-21.8182032623862314276972672742
-22.1731882342745406728179818703
-22.5284127283615371475878507508
-22.8838754979686113476387437471
-23.2395753132983167992551757792
-23.5955109615342885779343114393
-23.9516812469433889999716427562
-24.3080849909801563840735177729
-24.6647210323936337229897798471
-25.0215882273366551338236542303
-25.3786854494776690710397237662
-25.7360115901151784894328346894
-26.0935655582948794367723325239
-26.4513462809295809389839749472
-26.8093527029219905162217542117
-27.1675837872904512378215323699
-27.5260385152977178898919838325
-27.8847158865828615933307080855
-28.2436149192963940746749801629
-28.6027346502387047599088611352
-28.9620741350019059348395005037
-29.3216324481151833978067689632
-29.6814086831937523243832173617
-30.0414019530915204726445609241
-30.4016113900575633850486834619
-30.7620361458965188926818625757
-31.1226753921330110035761851118
-31.4835283201802161631768736598
-31.8445941415126879163013199116
-32.2058720878435591808071792911
-32.567361411306244668676598997
-32.92906138464076946561975664
-33.2909713013848534112000878165
-33.6530904760698847138019410772
-34.015418244421920194750211035
-34.3779539635678536901542306603
-34.740697012246898454558565967
-35.1036467910275339146045933015
-35.4668027225300718214121887402
-35.8301642516550017554858860932
-36.1937308458172810562952508507
-36.5575019951867395894161287071
-36.9214772129347753368959983536
-37.2856560354875226115063993581
-37.6500380227856807635174855545
-38.0146227585511975809213168376
-38.3794098505610081926211594302
-38.7443989309280371816427144951
-39.1095896563896788152673336548
-39.4749817086039778152449869943
-39.8405747944537409388195385075
-40.2063686463588178359376316122
-40.5723630225967982063566604207
-40.9385577076323812200077355856
-41.3049525124556825035050368626
-41.6715472749297537547929099801
-42.0383418601476002473936816404
-42.4053361607989921475791788452
-42.7725300975473767153406185106
-43.1399236194172101179471316526
-43.5075167041920397792923214186
-43.8753093588236809468126971144
-44.2433016198528445098572402541
-44.6114935538415870800918897481
-44.9798852578179689788170439552
-45.3484768597333211029405738541
-45.7172685189325376979166304868
-46.0862604266378288916374293962
-46.4554528064463844799127266097
-46.8248459148424189462557488735
-47.1944400417240870934767677846
-47.5642355109457800123159588923
-47.9342326808763324664743823404
-48.3044319449736951908006367115
-48.6748337323766491406067723042
-49.0454385085141634596016657961
-49.4162467757330249204455840715
-49.7872590739443939086781320267
-50.1584759812899707458486247601
-50.5298981148284863644030031141
-50.9015261312432631441897674859
-51.2733607275716251933125045324
-51.6454026419569726059489677659
-52.0176526544243713651413020786
-52.3901115876805496954378486153
-52.7627803079392329327528484389
-53.1356597257727924997813410801
-53.508750796991230497085702106
-53.8820545235495698950811199796
-54.2555719544847715041328548217
-54.6293041868833529842927473013
-55.0032523668809423211841097428
-55.3774176906950586424745730408
-55.7518014056924771976383034071
-56.1264048114926030060494550313
-56.5012292611083493463607256388
-56.8762761621260931843536601416
-57.2515469779263601086597762338
-57.6270432289469766783231816294
-58.0027664939905186221914702253
-58.3787184115779794335513547787
-58.7549006813506859695124930972
-59.1313150655225961205331060584
-59.5079633903852289231113339432
-59.8848475478676001479450519816
-60.2619694971536669481722455229
-60.6393312663599241843619982199
-61.0169349542759431910478287026
-61.3947827321708017043993830768
-61.7728768456685221822407897275
-62.1512196166958156314332373189
-62.5298134455056202006739454274
-62.9086608127801291647599548192
-63.2877642818172225716110299621
-63.6671265008044518933939364958
-64.0467502051849787704456205109
-64.426638220120138729597073074
-64.806793463053590092947246535
-65.1872189463823188062780193905
-65.5679177802401034014121206653
-65.9488931753994027300298007371
-66.3301484462980146254985387527
-66.7116870141972686344306296396
-67.0935124104789630173857326533
-67.4756282800887382173706621517
-67.8580383851340990968672105793
-68.2407466086458599361694793808
-68.6237569585123933185563672246
-69.0070735715967208582269801802
-69.3907007180471949664171779073
-69.774642805813291720189550875
-70.1589043853788711885135191795
-70.5434901547261697141596104141
-70.9284049645447758015595626774
-71.3136538237009153863184959786
-71.6992419049835422438002425175
-72.0851745511450050492038241764
-72.4714572812554552174393433129
-72.8580957973916815417735335525
-73.2450959916827227345460998529
-73.6324639537364328808303623416
-74.0202059784731751239884726845
-74.4083285743950154092707280246
-74.7968384723212031544921640464
-75.1857426346233845368592168126
-75.5750482649969252548165328654
-75.9647628188079555431438095514
-76.3548940140593276940710219655
-76.7454498430226372546853596758
-77.1364385845878511937511071911
-77.5278688173869642267711546452
-77.9197494337535306247313300904
-78.3120896545859648706749465764
-78.7048990451892528526257401964
-79.0981875321772608113031606675
-79.4919654215262816102398528923
-79.8862434178799439450587533746
-80.2810326452162770836520069958
-80.6763446689997428936808342409
-81.0721915199546180142579107045
-81.4685857196114656586933851343
-81.86554030779585263558896039
-82.2630688722482649337057476845
-82.6611855805867347014944564601
-83.0599052148494624134802306975
-83.4592432088842343779569283609
-83.8592156888853334932328623665
-84.2598395174176805189999198617
-84.6611323413130361131892003994
-85.0631126438753387775037102592
-85.4657998018929784840073665502
-85.869214148026622095167908706
-86.2733770392240801099993394946
-86.6783109319110418176321823148
-87.0840394648212695210133280775
-87.4905875504656948002037259323
-87.8979814764013536107974046677
-88.3062490176539224106156193181
-88.7154195618789266292019377742
-89.1255242491255298488377983617
-89.5365961284046866381038704698
-89.9486703336750995121529539847
-90.3617842823648863170838528647
-90.775977900168870770104640611
-91.1912938766333641234285592445
-91.6077779570050371646584114773
-92.0254792770350972916339006757
-92.4444507489713727921509225545
-92.8647495089436539569405738278
-93.2864374384955957398736439466
-93.7095817763398542505585097755
-94.1342558407941393551305321205
-94.5605398891979220134920531735
-94.9885221484979627947507153075
-95.4183000619889130133296887601
-95.8499818121991920076751383916
-96.2836882011069854678228795054
-96.7195549993623584126155035819
-97.157735920957292978729913279
-97.5984064470221789170570262894
-98.0417688260426730993577118835
-98.4880587422045570020262816758
-98.9375544133710668963140943653
-99.3905893405378894380209802835
-99.847570752985130578259735131
-100.309007345466535168097916008
-100.775553036448908156706842719
-101.248080353362741877571169915
-101.727813885007869108731267462
-102.216602043786217052700248676
-102.71757430923991306243698713
-103.237299800325678218579089602
-103.806554305301198477327159112


==> anc/PnsM/PnsM11.dat <==
# PnsM11
-0.148148148148148148148148148148
-0.148140378273183174705609328635
-0.148139783542117102267591778588
-0.148139143470286384003015769889
-0.148138454616752885243844916417
-0.14813771328080802751380347393
-0.148136915482480467145329948006
-0.148136056941591513877461876669
-0.148135133055250999176688224856
-0.148134138873678457334751163869
-0.148133069074226068810011537981
-0.148131917933470794438551303519
-0.148130679297233457872217784882
-0.148129346548372165712893827539
-0.148127912572186340893763334689
-0.148126369719255732056300962239
-0.148124709765525993457102333317
-0.148122923869438745855774153686
-0.148121002525889364234204860008
-0.148118935516780023949668686489
-0.148116711857918699116802064453
-0.148114319741996766625577042724
-0.148111746477358541758090524656
-0.1481089784222553665656176971
-0.148106000914254693488759325465
-0.148102798194450850986611735259
-0.148099353326098734934013557335
-0.148095648107264421426442696332
-0.148091662977057517493552922084
-0.148087376914978821526373426763
-0.148082767332883411214336907079
-0.148077809959023459868062851593
-0.148072478713596738061680693076
-0.148066745575185711226243731821
-0.148060580437428207831812315253
-0.14805395095521360696510578137
-0.148046822379648164605726320691
-0.148039157380979236257499745621
-0.148030915858610515690738977543
-0.148022054737278734558617642125
-0.148012527748396276839088440172
-0.148002285195493557554946487059
-0.147991273702619478684043744412
-0.147979435944477466298254274628
-0.147966710356988147973316795642
-0.147953030826877259415998936117
-0.147938326358788458075640137438
-0.147922520718314924279601372717
-0.147905532049230471076462781771
-0.147887272463079852974910070907
-0.147867647599158515669948525892
-0.147846556152773579506154120445
-0.14782388936952977302830902997
-0.147799530503225658781549981151
-0.14777335423477610234021410749
-0.147745226049395755795781163983
-0.147715001569084530417913542113
-0.147682525837248730402517396873
-0.147647632552069754555382947919
-0.14761014324499501730752592268
-0.147569866400471888095702419411
-0.147526596512773807025042260528
-0.147480113075477020038180891803
-0.147430179498835202257765389035
-0.147376541949966106569146247678
-0.147318928110407667328381501658
-0.147257045845218954761099664713
-0.14719058177739211659847461453
-0.147119199760902901720411832313
-0.147042539245257301308667370435
-0.146960213523887836753370984098
-0.146871807858212425799697099485
-0.146776877468588686995351078836
-0.146674945382773852174866510586
-0.146565500131831710740681954072
-0.146447993282709447668636778505
-0.146321836795934739994141277315
-0.14618640019605252505541127932
-0.146041007541526484390106775728
-0.14588493417986704101872223326
-0.145717403272709533851080015962
-0.145537582074446584065631905277
-0.145344577946810189847233330455
-0.145137434090493695168499493163
-0.144915124973492534665834024762
-0.144676551434315660448668611532
-0.144420535436565836318129131516
-0.144145814449594370479694225125
-0.143851035427990839986360012571
-0.143534748360555932201472817629
-0.143195399357109010876116081655
-0.142831323238982858624527529856
-0.142440735596335618994158931319
-0.142021724272441297587501487861
-0.1415722402318797253102292172
-0.141090087766006189679436189818
-0.140572913985208337686915674516
-0.140018197543218206781263749745
-0.13942323653410114255573285391
-0.138785135497447309749446597451
-0.138100791461697030867977734745
-0.137366878949384458399423690952
-0.128048759168555324749724598882
-0.119247605793677619839978958792
-0.110766271278611652586936480497
-0.102512559162424411484812867084
-0.0944329673478742498149196370741
-0.0864926559721224097360457166289
-0.0786672188984752776186843236362
-0.0709386688530743718503281387613
-0.0632932435651189526175977698271
-0.0557201057709655781621218843292
-0.0482105242894779177646859909584
-0.0407573328005085251263732106611
-0.0333545580492101371192455829283
-0.0259971561620217262461055029952
-0.0186808205641135613344644864833
-0.0114018388287947619834609187099
-0.00415698387570011489521946926754
0.00305657015305695830623761656019
0.0102413139234036284279569093524
0.0173994554347306280071975043901
0.0245329623033836645458408697986
0.0316435961676505439482931297301
0.0387329409541942991436245685551
0.0458024263058816221309007494715
0.05285334715527417262003712002
0.0598868801981451774490763377377
0.0669040978516452791141118667116
0.0739059801548462940296287321288
0.0808934249734278696952036315854
0.0878672567969258091926079441949
0.0948282343603479603994262012872
0.101777057277866133753552551368
0.108714371841650889650345261365
0.115640776111486174619266772688
0.122556824398919783551889621164
0.129463031232129317427013502462
0.136359874873472391074344602931
0.143247800450129158041806482564
0.150127222748785894517600485485
0.156998528717526014031574765154
0.163862079711658965323046003533
0.170718213514868890119251504402
0.177567246162599259006545134544
0.18440947359084470312998353203
0.191245173130367389587106661571
0.198074604863688586715268687906
0.204898012859942655919369147724
0.211715626300752583869830361668
0.218527660508637934853059536494
0.225334317888052426416298792854
0.232135788787931958208054771435
0.238932252293584111738430402779
0.24572387695484141844700669064
0.252510821456611884310127431054
0.259293235237273682870263651336
0.266071259059761778190446804521
0.272845025539670071370143538864
0.279614659634232987746573460269
0.28638027909564636401049804754
0.293141994891831528666550447736
0.299899911597432192512960879204
0.306654127757555715599852736199
0.313404736226523820761660549911
0.32015182448367887381947236462
0.326895474928097001267168713501
0.333635765153885597898210231051
0.340372768207587623704877162167
0.347106552829076279848359398108
0.353837183677199259576674582101
0.360564721541320114935157455151
0.367289223539803902729536247912
0.374010743306403897443180829714
0.380729331165424668218195464416
0.387445034296463232876907950026
0.394157896889463464749800185775
0.400867960290758681557932324554
0.40757526314072272327143112336
0.4142798415036002393153117247
0.420981728990041834384114743688
0.427680956872828705585310028593
0.434377554196234032815154366091
0.441071547879434295939460483316
0.447762962814352563302238679419
0.454451821958287338321857958151
0.461138146421654507471967924009
0.467821955551146074153235567641
0.474503267008587483380396376604
0.481182096845755257759153179629
0.487858459575398210778094335937
0.494532368238688530672864166724
0.501203834469313403651790717282
0.507872868554403449012811682574
0.514539479492480962379637778174
0.521203675048598709251043007112
0.527865461806828691034341539328
0.534524845220249839901162322215
0.541181829658573914891391528093
0.547836418453539904199869077178
0.554488613942198928085117385065
0.56113841750820392937258634038
0.56778582962121128502753484825
0.574430849874494828104897678793
0.581073477020866593888519523061
0.587713709006992860146808434172
0.594351543006188705338546637371
0.600986975449769329417771187525
0.607620002057031741381884344724
0.614250617863936090059003393732
0.620878817250551876195929109083
0.627504593967330513022529176936
0.634127941160262179264448296707
0.640748851394971614820243838656
0.647367316679804428264144959316
0.653983328487952601588118076438
0.660596877778665176996967359824
0.667207955017587580083295672564
0.6738165501962706613280682901
0.68042265285088831252855251819
0.687026252080200426237949649604
0.6936273365627960051846650177
0.700225894573649386217432751983
0.706821914000020811547834628909
0.713415382356730951490731100792
0.720006286800837450646823000121
0.726594614145740127150230427045
0.733180350874740096305775208411
0.739763483154076810184041068626
0.746343996845465798441671685086
0.752921877518158758068757602091
0.759497110460546566549502818474
0.76606968069132477998132360305
0.77263957297024022124153115408
0.779206771808436359793977697468
0.785771261478414330908339922806
0.792333026023625634865097544481
0.798892049267711793291008136871
0.805448314823405517456945037978
0.812001806101107259694718221114
0.818552506317150371739567996522
0.825100398501767480621215770344
0.831645465506770111691535595738
0.838187690012953037605742468207
0.84472705453723430980350995471
0.851263541439541433617319582329
0.857797132929453678023919956731
0.864327811072610064805555180842
0.870855557796892158146488295026
0.877380354898390373188202634383
0.883902184047162139613856571828
0.890421026792789892810673105729
0.896936864569746519529225978865
0.903449678702575556218302824669
0.909959450410893125467719883478
0.916466160814218298344427747171
0.922969790936638287061304685245
0.92947032171131460259910370844
0.935967733984836054890467910999
0.942462008521424228291734141952
0.948953126006996831674365815496
0.955441067053094099961485331753
0.961925812200673211749166287311
0.968407341923775485252591171618
0.974885636633070921700161836796
0.981360676679284480989113730479
0.987832442356508298465954660472
0.994300913905403883681160030461
1.00076607151629818149070149512
1.00722789533217722256006438818
1.01368636545158094381317436555
1.02014146193140261932244880316
1.02659316478959620823876653822
1.03304145400779479831057001948
1.03948630953384320105491164074
1.04592771128424763745067670038
1.05236563914654534087051345148
1.05880007298159679661179469063
1.06523099262580323459961746611
1.07165837789325189339984300049
1.07808220857779147939225225469
1.0845024644550401546184969874
1.09091912528432830025219401948
1.09733217081057821966428110854
1.10374158076612286550963618253
1.11014733487246559898343413708
1.11654941284198291623824709244
1.12294779437957200677350446075
1.12934245918424494127276989841
1.13573338695067122174325436969
1.14212055737067036478433006768
1.14850395013465612926182463149
1.15488354493303394248254224604
1.1612593214575530240441514137
1.16763125940261465377977320095
1.17399933846653797952960220435
1.18036353835278471176357132184
1.18672383877114400526363730026
1.19308021943887878307002646614
1.19943266008183471462493662796
1.20578114043551301843562498336
1.21212564024610821955590053214
1.21846613927151195368347465643
1.22480261728228387262624076171
1.23113505406259067024217195201
1.23746342941111421364679483243
1.24378772314192973145345591186
1.25010791508535497901173547007
1.25642398508877126998769736008
1.26273591301741723413781060752
1.26904367875515613272014725015
1.27534726220521753561773855133
1.28164664329091413787762443392
1.28794180195633446795490561367
1.29423271816701221545554048588
1.30051937191057288255795751436
1.30680174319735844052663663305
1.31307981206103065077704966107
1.31935355855915368877860736843
1.32562296277375668865980466713
1.33188800481187680667818166736
1.33814866480608338270889138533
1.34440492291498376056265740693
1.35065675932371131024094108925
1.35690415424439617814853997041
1.36314708791661927478797566037
1.36938554060784999353326743809
1.37561949261386813870134597235
1.3818489242591705262866671871
1.38807381589736270637863318087
1.39429414791153624242313633943
1.40050990071463196910062503281
1.40672105474978963765600915767
1.41292759049068434501366583188
1.41912948844185013092764199445
1.42532672913899111573741068076
1.43151929314928054000837821476
1.43770716107164805641951726495
1.44389031353705561370434584373
1.45006873120876226224286328345
1.45624239478257820102839358776
1.46241128498710837618247824733
1.46857538258398593195138808181
1.47473466836809580617832916708
1.48088912316778875359528267275
1.48703872784508607190734386133
1.49318346329587529754051514888
1.49932331045009713008165058642
1.50545825027192383684750165811
1.51158826375992938166978725516
1.51771333194725151486645007108
1.52383343590174605447766374581
1.52994855672613358217080478937
1.53605867555813877075421800851
1.54216377357062255397758125561
1.54826383197170734323043615738
1.55435883200489548987303212258
1.56044875494918118623870220833
1.56653358211915599282831393863
1.57261329486510817386894423741
1.57868787457311601822506181317
1.58475730266513531762562201222
1.59082156059908116929925200413
1.59688062986890426538698789302
1.60293449200466182692286787744
1.60898312857258333573231551965
1.61502652117513121329206664525
1.62106465145105659141897112046
1.62709750107545031560406553922
1.63312505175978931787874723925
1.63914728525197849228771431953
1.64516418333638820234474266117
1.65117572783388754625865798927
1.65718190060187350223446850523
1.66318268353429607277511736832
1.66917805856167954362938130237
1.67516800765113996984788537039
1.68115251280639899831894008987
1.68713155606779413315595893743
1.69310511951228554739570898836
1.69907318525345954163881178802
1.7050357354415287475180683794
1.7109927522633291712137469096
1.71694421794231416964544750602
1.72289011473854544945513682639
1.72883042494868117645309590558
1.73476513090596128082560102789
1.74069421498019004109798610832
1.74661765957771602760721779126
1.75253544714140948406222334207
1.75844756015063722365598683467
1.76435398112123511413897729971
1.77025469260547822426696291423
1.77614967719204870209592855923
1.78203891750600145371093955229
1.78792239620872768914272819454
1.79380009599791640044392273746
1.79967199960751383516464395826
1.80553808980768102678316703308
1.81139834940474944201003911394
1.81725276124117480329205650622
1.82310130819548914329448574537
1.82894397318225114663455028993
1.83478073915199483267523150521
1.84061158909117663176462255603
1.84643650602212090592123969718
1.85225547300296396361868829597
1.85806847312759661701278857423
1.86387548952560532867961185444
1.86967650536221199369281964581
1.87547150383821240166222591264
1.88126046818991342218163998054
1.88704338168906895599184726
1.89282022764281469305313060404
1.89859098939360171764013874626
1.90435565031912899951930976935
1.91011419383227480924462366646
1.91586660338102709461038146216
1.92161286244841285432920680808
1.92735295455242654405878144102
1.93308686324595754898122378135
1.93881457211671675624378827926
1.94453606478716225969801178439
1.95025132491442422852589326224
1.95596033619022897051551609877
1.96166308234082221994407927573
1.96735954712689167924298523603
1.97304971434348884285684714562
1.97873356781995013096545323149
1.98441109141981736001430496258
1.99008226904075757629478979888
1.99574708461448227812883500422
2.00140552210666605154450920016
2.00705756551686464367800068173
2.01270319887843249750322843263
2.01834240625843977087256986957
2.02397517175758886225036894683
2.02960147951013046493458299048
2.03522131368377917099071300384
2.04083465847962864556562914478
2.04644149813206639170665163772
2.05204181690868812528289024389
2.05763559911021177909100657753
2.06322282907039115472587798141
2.06880349115592924030775492818
2.07437756976639121168107183773
2.07994504933411713423575958809
2.08550591432413438204939228848
2.09106014923406979060746585678
2.09660773859406155892924543328
2.10214866696667091650763527089
2.10768291894679357006312957393
2.11321047916157094471381515516
2.11873133227030123377534406982
2.12424546296435027102651163385
2.12975285596706223890730500912
2.13525349603367022575677968441
2.14074736795120664484763259212
2.14623445653841352763263500853
2.15171474664565270328493615351
2.157188223154815876289426326
2.16265487097923461352563951271
2.16811467506359025197386876598
2.1735676203838237378750582062
2.17901369194704540788142389785
2.18445287479144472244844823207
2.18988515398619996143970033266
2.19531051463138789164367509566
2.20072894185789341563633752504
2.20614042082731921116413368313
2.2115449367318953699697162275
2.2169424747943890447363671572
2.2223330202680141125869235176
2.22771655843634086333876823047
2.23309307461320572048798695917
2.23846255414262100267296611178
2.24382498239868473315037382593
2.24918034478549050460448602444
2.25452862673703740640405807989
2.25986981371714002121926761936
2.26520389121933849771453740659
2.27053084476680870584116435971
2.2758506599122724810665102313
2.28116332223790796369393316246
2.2864688173552600392495422377
2.29176713090515088573812737909
2.29705824855759063340114546057
2.30234215601168814244432431286
2.30761883899556190404117604393
2.31288828326625106976138925825
2.31815047460962661441959840395
2.32340539884030263719031226469
2.32865304180154780568872969443
2.33389338936519694757468864797
2.3391264274315627940979963283
2.34435214192934787986778808656
2.34957051881555660299627703536
2.35478154407540744963820380333
2.35998520372224538682139720626
2.36518148379745442734103462783
2.37037037037037037037037037037


==> anc/PnsM/PnsM20.dat <==
# PnsM20
1867.02761510788917535840434296
1866.98940851645168963195502952
1866.98652798281183429210414638
1866.98343843902422984228626024
1866.98012528952146701464737664
1866.97657296063037501731811544
1866.97276483806148906304046107
1866.96868320063090411050569686
1866.9643091500045945694444499
1866.95962253624487950551133262
1866.95460187892789479942897468
1866.94922428358968824482195908
1866.94346535324687152238654852
1866.93729909472563555537448005
1866.93069781952035454806150101
1866.92363203888996111862116935
1866.91607035288676295480253459
1866.90797933299838348852223103
1866.89932339806903893117726774
1866.89006468315140597459868241
1866.88016290092488351541542378
1866.86957519530010351928183853
1866.85825598681309686454139691
1866.84615680939556657734671013
1866.833226138090260768924542
1866.81940920726246882346340102
1866.80464781884018542908358053
1866.78888014009649670338747398
1866.77204049046823994152981225
1866.75405911688497241411523404
1866.73486195706175393399871001
1866.71437039018820083272395877
1866.69250097442470288293367321
1866.66916517059460558631096449
1866.64426905143854227724440602
1866.6177129957739453535848979
1866.58939136687906210805207392
1866.55919217439653248976361466
1866.52699671902673297811511361
1866.49267921925562563599778316
1866.45610641933573972641985636
1866.4171371777121112113878807
1866.37562203505745815424794837
1866.33140276105250953918794128
1866.28431187901814780298331501
1866.23417216747576967992879567
1866.1807961376808926400928421
1866.1239854861423871613867218
1866.0635305211056212480136804
1865.99920956194205237002085925
1865.9307883103501440007443725
1865.85801919223262524514114815
1865.78064066907270758667936948
1865.69837651758651884218159249
1865.61093507638024036507528881
1865.51800845828769241633729882
1865.41927172700677062611731455
1865.31438203659046117187008281
1865.20297773227930947029887007
1865.08467741108621605268130011
1864.95907894046017011314788193
1864.82575843326173090450957167
1864.68426917717827285418109242
1864.53414051658956060865748505
1864.37487668476222398415749076
1864.20595558410301084547107723
1864.02682751203286991436306478
1863.83691382985419324814012672
1863.6356055717688051947014184
1863.42226199096099175144746959
1863.19620903938404016716027759
1862.9567377775759178733178497
1862.70310271047481501954883767
1862.4345200448026328170729651
1862.15016586312775095389060512
1861.84917420920040748317995173
1861.53063507856676908269153383
1861.19359230780229779304607082
1860.83704135495131046064334813
1860.45992696290647991173566494
1860.0611406964969372798492597
1859.63951834296265001189378774
1859.19383716426031231936110728
1858.7228129882547585023093559
1858.22509712428058890606530868
1857.69927308678979512640812709
1857.14385310880877973720963133
1856.55727442468570237033382732
1855.93789529908699733530034669
1855.28399077636735908431232675
1854.59374812125399743006717451
1853.86526191821300089061292399
1853.09652879285820914109465999
1852.28544171427110756957072816
1851.4297838320684224449932483
1850.52722179642068866439264362
1849.57529850292164679240739421
1848.57142519715889308117470377
1847.51287286595632307702933632
1846.39676283345476956653609624
1845.22005647036459431448684021
1843.97954391374697872979143229
1829.59825558930795139429507963
1817.46204995101307651474923721
1806.53757188272296514277433375
1796.39140661097452173630462292
1786.79161018932454781834908661
1777.596824671496877856532453
1768.71348712780310638796430079
1760.0760044743074352270332828
1751.63639589003729295815835724
1743.35839574385456553466165005
1735.21387084185303531162214134
1727.18052995573712217835143762
1719.24039803193890011912325128
1711.378764698037851963311347
1703.5834386676204057369076037
1695.84420604108138553015882917
1688.15242839765463661171575925
1680.5007390961314513660079009
1672.88281005962660705662382101
1665.29317010845004320411586826
1657.72706162918605736569650395
1650.18032618506785410119291426
1642.64931227217798302573333901
1635.13080023008078588351066092
1627.62194058915095483133462937
1620.12020305012090294711078139
1612.62333395555210199424337826
1605.12932060228439638843383456
1597.63636110878456290029189489
1590.14283882638132134741535758
1582.64730049286705940351750955
1575.14843748801741461720076122
1567.64506967551816592874749484
1560.13613141350148340780872894
1552.62065939290440424148644515
1545.09778202399752354416619838
1537.56671014029467410710559694
1530.0267288283587915577820477
1522.47719022382614684198205928
1514.91750713985783488406526882
1507.34714741540962215785580301
1499.76562888813268043486530684
1492.17251491111568495916704301
1484.56741034463288135848927697
1476.94995796403141637194015318
1469.31983523323901747832306562
1461.67675140039144343244027662
1454.02044487800221481753725919
1446.35068087511409005401161376
1438.66724925313600213698205125
1430.96996258070573536373748559
1423.25865436602980908778057464
1415.53317744782191332438635259
1407.79340252825915537392912076
1400.03921683335874691146515022
1392.27052288789430267045507315
1384.487237393460424226484422
1376.68929019958999621505492925
1368.87662335895857087916213914
1361.04919025869788771510631268
1353.20695482070583712572313214
1345.34989076459985813240116279
1337.47798092762915210566601299
1329.59121663645036783142352518
1321.68959712619195943610759703
1313.77312900269313234704085999
1305.84182574421180553380957513
1297.89570723925889480680289714
1289.93479935753912041131118946
1281.95913355126635119997963929
1273.96874648437844994032664661
1265.96367968740635213907660914
1257.94397923595788676918399602
1249.90969545096141252329321506
1241.86088261898012485817537056
1233.7975987310570093888055851
1225.71990523868473512770189841
1217.62786682561592789148246445
1209.52155119433867376353585177
1201.40102886614103724906797867
1193.26637299377795200772560092
1185.1176591858350371654987149
1176.95496534195757910779273947
1168.77837149817986804799000837
1160.58795968165097436351484496
1152.38381377410849927417560297
1144.16601938350237850158360989
1135.93466372321693774405985337
1127.68983549838152482917751615
1119.43162479879855911602959828
1111.16012299805308743690679912
1102.87542265840022505174926575
1094.57761744105646540923360012
1086.26680202154801142682356392
1077.94307200979423591307890873
1069.60652387462731975151331168
1061.25725487247022377201365049
1052.89536297991458635997740307
1044.52094682995805047950889067
1036.1341056516770434552266871
1027.7349392131262804480882993
1019.32354776727034661207197042
1010.90003200076573179450901034
1002.46449298542373457180272535
994.017032132195800411140832192
985.557751147533185445946018743
977.086751991982409721731680645
968.604136840886842783433604143
960.110008047073005694354716247
951.604468105407827668829925283
943.087619619120208711730215914
934.559565267786854232263535145
926.020407776888502156690433479
917.470249888848392937914222374
908.909194335470170401092362893
900.337343811697376217359133847
891.754800950621340145335153553
883.161668299668596966603616548
874.558048297903002173102227249
865.944043254381492991053137952
857.319755327505968604358633122
848.685286505317061282311803255
840.040738586678654923390844459
831.386213163304894411145214616
822.72181160258413207321934871
814.047635031156789295049496209
805.363784319206483832383828714
796.670360065425997552771291428
787.967462582621745346481062711
779.255191883922363150937173107
770.533647669558870098982394554
761.802929314185584756501040561
753.063135854712595694368610568
744.314365978622109134717016296
735.556718012742427512764207559
726.790289912454658432373363665
718.015179251308519170351597287
709.23148321102479271343406465
700.439298571863112043234136669
691.638721703334804434351073309
682.82984855524152100678226501
674.012774649021312497872630902
665.187595069384693749363525516
656.354404456224070055490522981
647.513296996780681376113559932
638.664366418053958362535673408
629.807705979438879856668089863
620.943408465577577510000921341
612.071566179412051761429449342
603.192270935425446812513700782
594.305614053059882408228603546
585.411686350299359238241233685
576.510578137406744157980673071
567.602379210804303081470643492
558.687178847087684725179186211
549.765065797163668898245791263
540.836128280502380083859042399
531.900453979495031912669762485
522.95813003390861198211073221
514.009243035429240439324856978
505.053879022286240862865147191
496.092123473949249225673718603
487.124061305890957013099892974
478.149776864408338760675691725
469.169353921495453168300401714
460.182875669761131290573036525
451.190424717385075799526487318
442.192083083106092623286296064
433.187932191236360997322761135
424.178052866695820699452646476
415.162525330060916513747524316
406.141429192622090285091242597
397.114843451444550755306947437
388.082846484426981152378227449
379.045516045352964645732360078
370.002929258930018664455346236
360.955162615811231057001772484
351.902291967594584480893424223
342.844392521795140555922712491
333.781538836785332478951092162
324.713804816698684245695658607
315.641263706292336597847052562
306.56398808576381453606371277
297.482049865517518916005032629
288.395520280876465463123090369
279.304469886734828673049570142
270.208968552146875662481492846
261.109085454847896239261556135
252.004889075702750393585455069
242.896447193077663184119033111
233.783826877130899698348088288
224.667094484017949487102403247
215.546315650006840676957517242
206.421555285499188906179700873
197.292877568952565352365182213
188.160345940699741452757680397
179.024023096660335478925873043
169.88397098194034792140935602
160.740250784315028660426618063
151.592922927590469127152949226
142.442047064839257065876223773
133.287682071505470048070788861
124.129886038374216510700847287
114.968716264400859726474726875
105.804229249394980684810946786
96.6364806865540502781883264704
87.4655254548416893461537210085
78.2914176112052969127333828847
69.1142103826277222336305144953
59.933956158007544905507714968
50.7507064798624091254571491085
41.5645120358497330551844939172
32.3754226500989819579163634186
23.1834872743495541382802185966
13.9887539788881815128481813218
4.79126994327959164233224938984
-4.40891855311598498017672725839
-13.6117661408450499298109754401
-22.8172283702895816067533838145
-32.0252617218292460214521563469
-41.2358236162442278858251169458
-50.4488724253660438327698908974
-59.6643674829839170300630917737
-68.8822690960145201795293428345
-78.1025385559431323034630839474
-87.3251381505445042474417717952
-96.5500311758919889273673776512
-105.777181948663765501398183465
-115.006555818755272365515522035
-124.238119182207262696042038128
-133.471839494459208766486181642
-142.707685283938108056175550887
-151.945626165993085886256466079
-161.185632857186546644270385317
-170.427677189952999310840296407
-179.671732127637073742200645471
-188.917771779922652796092755007
-198.165771418665472768836264232
-207.415707494141991641161139516
-216.667557651727792265777630816
-225.921300749019276883249377931
-235.176916873412921297067533802
-244.434387360156892810209759144
-253.693694810890396828033091104
-262.954823112686704142390768691
-272.217757457616425682519297904
-281.482484362848245384509353
-290.748991691304996315289794733
-300.017268672893671904278129336
-309.287305926328704800711118972
-318.559095481568622307493421669
-327.832630802887001476970132728
-337.107906812599500844349386828
-346.384919915469641604516224998
-355.663668023816951129109363078
-364.944150583352068542585674492
-374.22636859976444825624093445
-383.510324666089385694936702379
-392.796022990882232921310273568
-402.083469427228873639875629591
-411.372671502622790530800934373
-420.663638449740386626474959689
-429.956381238147620350030929691
-439.250912606972484989009411159
-448.547247098579412162331994312
-457.845401093283309936488803806
-467.145392845142664660529987325
-476.447242518872946668380792878
-485.750972227923469463244149929
-495.05660607376286597627405467
-504.364170186420470537450213107
-513.673692766333138335349182982
-522.985204127549402903763199902
-532.298736742345374631659367203
-541.614325287309428113061503608
-550.932006690955522636916025337
-560.251820182927958255756727329
-569.573807344863500405191791762
-578.898012162980120522895303549
-588.224481082465110963024611944
-597.553263063739053099778187492
-606.884409640676062276733753365
-616.217974980864917725382855382
-625.554015948000126507898805054
-634.892592166496686026538958441
-644.233766088427319224137831974
-653.577603062886281393676409728
-662.924171407889500357216656109
-672.273542484926837380388718696
-681.625790776288671323340899836
-690.98099396529584219880023035
-700.33923301956927396999619338
-709.700592277483364216258816188
-719.065159537955517302392098803
-728.433026153733048213065921278
-737.804287128348140096457787021
-747.179041216921647528557904534
-756.557391031007351558606461264
-765.939443147679848424610537432
-775.325308223081653309479736193
-784.715101110658391222705869273
-794.108940984325202915439969889
-803.506951466822795497935269091
-812.909260763538003645335250736
-822.316001802081394976710281637
-831.727312377933458824870076944
-841.1433353064913780857088603
-850.564218581870427655461816475
-859.990115542837811539696410603
-869.421185046282399807003784128
-878.857591648651527906176632637
-888.299505795815964037889397267
-897.74710402185654474450670139
-907.20056915730105637952236257
-916.660090547377957271375842819
-926.125864280894776746743041932
-935.59809343039380858929203165
-945.076988304286389039974397845
-954.562766711720003754478407554
-964.055654240990139504739744927
-973.55588455237167047713477236
-983.063699686313188310543754968
-992.579350388012656455699904203
-1002.10309644947477293246375246
-1011.63520707024022388101251761
-1021.1759612380754604296253047
-1030.72564813101969762782383858
-1040.28456754230460323989233034
-1049.85303032979284270381336442
-1059.43135889172566138098207472
-1069.01988767072858695938950613
-1078.61896368819990531375035711
-1088.22894711140082721922194108
-1097.85021185578152655835793344
-1107.48314622531612289932293163
-1117.12815359388520818201176779
-1126.78565313104012066673720278
-1136.45608057581279895469575128
-1146.13988906260324667755305365
-1155.83755000358863867805387597
-1165.549554032559947998490184
-1175.27641201561066915857684851
-1185.01865613468587983335012579
-1194.77684105065796998411285184
-1204.55154515333889662192240611
-1214.34337190668068316244802979
-1224.15295129837118962636332585
-1233.9809414041187085744239559
-1243.82803007815765606643492919
-1253.69493678292332896688802723
-1263.58241457246582427745985634
-1273.49125224603681067085875756
-1283.42227669042978104754464885
-1293.37635543213490537036105144
-1303.35439942324406782239686557
-1313.35736608838310759237867929
-1323.38626266384522891146123801
-1333.44214986465984908514352234
-1343.52614592068674885752668355
-1353.63943102913842360189473254
-1363.78325227840423606863759426
-1373.95892910692684158071180529
-1384.16785937147442687608080439
-1394.41152611185051605110043542
-1404.69150511437722649642682971
-1415.00947339500097017768716392
-1425.3672187453978182138869826
-1435.76665051302327784071398064
-1446.20981181998518536919350337
-1456.69889346765156448930104779
-1467.23624982631840577031820783
-1477.82441707508336711740081956
-1488.46613424035729564252669482
-1499.1643675876850660709627852
-1509.92233905824464376096680394
-1520.74355961892339854511660876
-1531.63186862775114856495158589
-1542.59148062528021569991510921
-1553.62704137683034678429865974
-1564.74369555354783977418134349
-1575.94716921605807205564446977
-1587.24387134998297362159971574
-1598.641020247082462550152825
-1610.1468027645990260449037981
-1621.77057780856730219012001533
-1633.52314040501263220603888022
-1645.41707052505461094373330932
-1657.46720332709222387648071558
-1669.69127819353039890769003467
-1682.11085966597023117044664154
-1694.75268795313972628262154436
-1707.65074010845023991901260226
-1720.8495355825530111445190867
-1734.40978311077434350276128837
-1748.41886944605010890718070521
-1763.01276026476328951270414375
-1778.43064408801725166406147091
-1795.20235397536984341279643595
-1816.21134301283078405652188207


==> anc/PnsM/PnsM21.dat <==
# PnsM21
-54.1723715368763611311362264058
-54.1714099635198816437262818347
-54.1713522096529069609013160558
-54.1712911217938188264686763269
-54.1712265173465799835019275672
-54.1711582044244281950939610615
-54.1710859814268315183665080068
-54.1710096366004964743160490091
-54.1709289475840276537880749677
-54.1708436809358357666678089318
-54.1707535916448892361866189477
-54.170658422623901936797647807
-54.1705579041845463015283129011
-54.1704517534942764614053177829
-54.1703396740143399459950828335
-54.1702213549185483252279968632
-54.1700964704923664890970719042
-54.1699646795118664401758829843
-54.1698256246020738160674326354
-54.1696789315742130600279234856
-54.1695242087413292932402996407
-54.1693610462117304519088069707
-54.1691890151596509257660144371
-54.1690076670724863917804289046
-54.1688165329738872086504998424
-54.168615122621922843530365501
-54.1684029236814403259997021779
-54.1681794008696333864045683887
-54.1679439950737131646227318386
-54.167696122439423273921975813
-54.1674351734289683142303430579
-54.1671605118467219898607539918
-54.1668714738308446935002785641
-54.1665673668086661728917889138
-54.16624746841337155490090441
-54.1659110253591628153510405585
-54.1655572522716463362241371518
-54.1651853304697133311820242098
-54.164794406694625678492189043
-54.1643835917813862121767639213
-54.1639519592667499328346312992
-54.1634985439274099644593132794
-54.1630223402409572582836787097
-54.1625223007611525650278978307
-54.1619973343978481477511422049
-54.1614463045905385794294618102
-54.1608680273629865023903459496
-54.1602612692446402394921670335
-54.1596247450426133505665605769
-54.1589571154458070226437592507
-54.158256984440297437325195357
-54.1575228965123520684740398192
-54.1567533336123482869680872483
-54.1559467118494084225987718732
-54.1551013778826976574160001605
-54.1542156049710109262153017656
-54.1532875886374541597153077931
-54.1523154419006507572873546198
-54.151297190017917964392894207
-54.1502307646791960346938807656
-54.1491139975831056702930854142
-54.1479446133182794922371284779
-54.1467202214639770584461071006
-54.1454383078138580274581451386
-54.1440962246155534844125367057
-54.1426911797062306259511166306
-54.1412202244105698923272513319
-54.1396802400523337468157018485
-54.1380679229138576472103302075
-54.1363797674591776905747136778
-54.1346120476159523742654067367
-54.132760795888648014895560663
-54.1308217800504308524719255256
-54.1287904771336164313773923964
-54.1266620444081197522378787426
-54.1244312870038556802673082567
-54.1220926217961601190955566831
-54.1196400371327120920584970033
-54.1170670479357774820877780217
-54.114366645664474746889033299
-54.1115312425677514917716782037
-54.1085526095993864781557291763
-54.1054218073010762219793903728
-54.1021291088879591405434085097
-54.0986639146921465205219048015
-54.0950146570332782244311966236
-54.0911686944900411511391160565
-54.0871121944421402439232354046
-54.0828300026374673179883317857
-54.0783054984131453950610041405
-54.0735204340605980000466997633
-54.0684547566725418722168061273
-54.0630864106424254790362918579
-54.0573911188027742960710773024
-54.0513421399864183698906404854
-54.0449100005717279496265517068
-54.0380621973276005646000797591
-54.0307628686036010416840127879
-54.0229724306126348521361300627
-54.0146471752247827864393995377
-54.0057388253280120396402574546
-53.9961940434105479209064055773
-53.8722832173838004728120381084
-53.7466646108800164845809492505
-53.6165352944094192621224122374
-53.4815286740884005346141427424
-53.3417714448219926535585777968
-53.1975056404009892842223524114
-53.0489881419611320748496952334
-52.8964612283865104175819476262
-52.7401448778488376406123205115
-52.5802362723539957414288125866
-52.4169116401699499658569052094
-52.2503286965413134328623371204
-52.0806290539095810094580312294
-51.9079403915180095740795165158
-51.7323783357134682924425272211
-51.5540480629515469878287175054
-51.3730456576465128090517112016
-51.1894592608517204615087082187
-51.003370043385558099012827468
-50.814853032654495604555337495
-50.6239778178014996903309522169
-50.4308091535850511638062639368
-50.2354074797705411135962625113
-50.0378293698002098189409342159
-49.8381279200365936622531697383
-49.6363530888645098811775509718
-49.432551993306636010623177959
-49.226769169486167152069806958
-49.0190468021969131052510374266
-48.8094249279676010693418202692
-48.5979416152937006781370765813
-48.3846331251253271546920990258
-48.1695340542186548215750375098
-47.952677463560855415464478861
-47.7340949937489913371932593259
-47.5138169689288791384396349144
-47.2918724906705624330934510369
-47.0682895229645666455406391757
-46.8430949693610050558695702889
-46.6163147431365773936412859436
-46.387973831258259237744497596
-46.1580963528135308902939611444
-45.9267056124924851991081765562
-45.6938241496347453355903036742
-45.4594737832918901134006139909
-45.223675653702435450093615155
-44.986450260530037589708724162
-44.7478174981753701406004702859
-44.5077966884371677464733152084
-44.2664066107674581759737544746
-44.0236655303393783557740958674
-43.7795912241226463362466850683
-43.5342010051412823666147083897
-43.2875117450701500604282202862
-43.0395398953109932469472679455
-42.7903015066745945024041937203
-42.5398122477832374390328558296
-42.2880874222966109410521972594
-42.035141985054473076928554343
-41.7809905572206433731108327499
-41.5256474405050833472833662069
-41.2691266305338432445894929597
-41.0114418294303994920925221403
-40.7526064576662970978342371044
-40.4926336652339697495602991113
-40.2315363421900728921968744688
-39.9693271286135749330896187926
-39.7060184240191593372766267927
-39.4416223962631522176773061686
-39.1761509899761678544512587046
-38.9096159345539247242684105865
-38.6420287517351973888918746363
-38.3734007627936087496079109864
-38.1037430953679095055882045128
-37.8330666899535165852918061936
-37.5613823060763715861145420429
-37.2887005281686176206277694354
-37.0150317711641639699253118928
-36.740386285830899694057853442
-36.4647741638551183347932858293
-36.1882053426926157737907203868
-35.910689610199912963419595249
-35.6322366090581263649547313606
-35.3528558410011540919859922191
-35.0725566708590582982029137031
-34.7913483304267982679282250427
-34.5092399221677985583901936898
-34.2262404227612175275822074867
-33.9423586865012092559385290213
-33.6576034485559422514319479095
-33.3719833280936478113044008624
-33.0855068312825162331137012599
-32.7981823541708372602673809615
-32.5100181854533895223959985802
-32.2210225091297198434567723673
-31.9312034070596149154886698628
-31.6405688614207529472213212546
-31.3491267570732296471648906046
-31.0568848838353796049923051118
-30.7638509386750592537397610826
-30.470032527820319721584302567
-30.1754371687931757284232177625
-29.880072292369969070414166679
-29.5839452444716310847286857861
-29.2870632879869668061245966638
-28.989433604531913406920198711
-28.6910632961475661168510958209
-28.3919593869396153807222149368
-28.0921288246616988226937643949
-27.7915784822450399953762051088
-27.4903151592766222996500701905
-27.1883455834280303139313656279
-26.885676411836981558799648839
-26.5823142324434689728641378967
-26.2782655652823376525878791194
-25.9735368637340283094127066917
-25.6681345157351340488721421879
-25.3620648449503361329714437851
-25.05533411190720802881339158
-24.7479485150953049763997765227
-24.4399141920308882513035763015
-24.1312372202885689977593379374
-23.8219236185010957270887371825
-23.5119793473284520944268485229
-23.2014103103973771780361989474
-22.8902223552123689989248943275
-22.5784212740391832560069097923
-22.266012804761793047792587798
-21.9530026317137315509449861625
-21.6393963864846980847450804423
-21.3251996487032685739580656224
-21.0104179467965140050762269813
-20.6950567587272949349802686603
-20.3791215127099663469161685663
-20.0626175879051950536373797124
-19.7455503150945613255149947258
-19.4279249773355873823977136869
-19.1097468105978077477260881827
-18.7910210043804701428792141663
-18.4717527023124305248858125957
-18.151947002734781971974530972
-17.8316089592667343337439030062
-17.5107435813552398247469127369
-17.1893558348088389944571326642
-16.8674506423161816988137224302
-16.5450328839496587779522440745
-16.2221073976545620634436071598
-15.8986789797241730513166604453
-15.5747523852611640418587266503
-15.250332328625679723890355655
-14.9254234838704520313588244477
-14.6000304851632865899742405795
-14.2741579271972451649816247287
-13.9478103655888351889061384649
-13.620992317264504658630257875
-13.2937082608357284168516470718
-12.9659626369629600469050982092
-12.6377598487087122868130756787
-12.3091042618800179842922454773
-11.9800002053605131465896027124
-11.6504519714323735659408176323
-11.3204638160883268027384802023
-10.9900399593339519648171970701
-10.6591845854804707142344543767
-10.3279018434282242450991194467
-9.99619584694102259078491619909
-9.66407067491154452048574774771
-9.33153037161795845850517160719
-8.99857894697192729061893688037
-8.6652203767581525966720632697
-8.3314586028656067542634744033
-7.9972975335105944825140197362
-7.66274104345177872564288956175
-7.32779297419729930204624914251
-6.99245713420410645491940715338
-6.65673729906962532478401130317
-6.32063721171586141259463548669
-5.98416058256605130482322674718
-5.6473110897139572798462926149
-5.31009237908589889922739660804
-4.97250806459560929955995284032
-4.63456172829199863217818661046
-4.29625692049990194130426132298
-3.9575971599538837183846768882
-3.61858593392516641402847689394
-3.27922669834174532186613254424
-2.93952287790174746377933135545
-2.59947786618008739647502917439
-2.25909502572846821863107354366
-1.91837768816877147932111376457
-1.57732915427987516577042323146
-1.23595269407793447546541797885
-0.894251546890155648114229538698
-0.552228921422088740908371692333
-0.209887995818460870025978797734
0.132768082282432893523384169931
0.475736195700768100593763126544
0.819013257673650400905725250252
1.16259621181999164064801841621
1.50648203211180259083852549262
1.85066772285190660952398373536
2.19515031865808284257295237208
2.53992688445365188397127174539
2.88499451546452115291675453299
3.23035033722271160742498978309
3.57599150557639180845045912479
3.92191520670644978061370560782
4.2681186571496375915037008341
4.61459910382832809728640544702
4.96135382408692788419496702831
5.30838012573499507972475681974
5.65567534709711542046414075467
6.00323685706959475206686147202
6.35106205518403100768753829541
6.69914837167783367121327421101
7.04749326757176378798515952071
7.39609423475457274578238818432
7.74494879607482332024069140435
8.09405450543998186944947606524
8.44340894792287608034317263234
8.79300973987561832308802243496
9.14285452905110046769479767215
9.49294099473217196862482779379
9.84326684786861913762398373751
10.1938298312220698122232326211
10.5446277195189540975009623727
10.8956583196116585224646915295
11.2469194706480178208976555635
11.5984090442492956313460085021
11.9501249446968127242418495161
12.3020651091273889186773822008
12.6542275077377726603788999038
13.0066101439982403099288397014
13.3592110548755555508843344091
13.71202831106548798650157681
14.0650600172350989674293322083
14.4183043122750119979367200051
14.7717593695618947228197965756
15.1254233972313895198501573677
15.4792946384617401332404677915
15.8333713717683726029166954785
16.187651911309699994340155745
16.5421346072044321373481428688
16.8968178458606837643907475292
17.2517000503171871244052149979
17.6067796805969283656103484177
17.9620552340735407574913263171
18.3175252458508021895990429607
18.6731882891555993746871792942
19.0290429757447368302117115423
19.3850879563259850513889281364
19.7413219209937793590453981317
20.0977435996799987469051700519
20.4543517626202727086702840695
20.8111452208362835408254549356
21.1681228266345520408833041171
21.5252834741222159041282610853
21.882626099740332519363086065
22.2401496828152613336909507635
22.5978532461287055596332900667
22.9557358565070188004847244685
23.3137966254304092415623837199
23.6720347096627024702726937429
24.0304493119023538259152835293
24.3890396814554325253184475871
24.7478051149313327528161764427
25.1067449569620015388322085745
25.4658586009455096830234673468
25.8251454898148303151319785991
26.1846051168327300465018549365
26.544237026413720172841029662
26.9040408149740601781859587733
27.2640161318108530045218032941
27.6241626800113213446465687338
27.9844802173934067521472304992
28.3449685574788888181389562211
28.7056275705002802288837141982
29.0664571844428153945959019826
29.4274573861229157457114134064
29.7886282223045839629472314561
30.1499698008552525935295342978
30.5114822919426899790388032276
30.8731659292746484721573685673
31.2350210113830268644626867194
31.5970479029544111240003319386
31.9592470362089553150009379839
32.321618912329668337021382346
32.6841641029442823027523665464
33.0468832516619954328444687764
33.4097770756675067799176973843
33.7728463673748924408665764889
34.1360919961440137597318418844
34.4995149100622979946632564678
34.8631161377948917071200240858
35.2268967905063574731783498677
35.5908580638572662234316938789
35.9550012400792314675265177439
36.3193276901321388070432266057
36.683838875947545526105937131
37.0485363527624618058554779282
37.4134217715479784723688626011
37.7784968815374775063566686153
38.1437635328594522902067231028
38.5092236792802763543801981674
38.8748793810625939734671512704
39.2407328079453652830975571145
39.606786242251984759180567009
39.9730420821333072436438227258
40.3395028449528627678269541233
40.7061711708220230219807530086
41.0730498262934015356083139084
41.4401417082213298719887689996
41.807449847798857155197491973
42.174977414781374184703671889
42.5427277219076708338944543323
42.9107042295300014465389299735
43.2789105504655631591137372977
43.6473504550826927214997843666
44.0160278766360653885078540569
44.3849469168662425109672951193
44.7541118518800711429642094015
45.1235271383296988625539106469
45.4931974199093407519875190968
45.863127534190435035218662248
46.2333225198174625877274947105
46.6037876240884983989615220304
46.9745283109465269046507129767
47.3455502694097068349685426557
47.7168594224711361559391928035
48.0884619365012678582292118634
48.4603642311889899386993932747
48.83257299006053868034533086
49.2050951716188981392749305829
49.577938021150190208884742544
49.9511090832478238370501266208
50.3246162151099003303519723039
50.6984676006706229228258649561
51.072671765632300151346848227
51.4472375934710411958547765837
51.8221743424965058807235735835
52.1974916640541946567187022836
52.5731996219678625686827184285
52.9493087133298525237929673457
53.3258298907586255670899266576
53.7027745862557036742536086858
54.0801547368088487697711838789
54.4579828119048316839322881926
54.8362718431338914102832129732
55.2150354560892950773726356934
55.5942879047896915615416626507
55.9740441088796906895060791929
56.3543196938958701534406958099
56.7351310349218980761472834388
57.1164953039984788061551823343
57.4984305217023645539081731446
57.880955613364907929427214236
58.2640904704659893802958560784
58.647856017815373837199606864
59.0322742872227477694083421995
59.4173684984624519015028801607
59.8031631484624437675242894796
60.1896841097932400143471862718
60.5769587397064008046387852218
60.9650160011796516600696245565
61.3538865976746890389437640204
61.7436031236138185688032996864
62.1342002329452161897545472878
62.5257148286096520925726343142
62.9181862762644510164094440179
63.311656646289898049572507656
63.7061709889341154782741137145
64.1017776484907257564845074549
64.498528623710840531187369163
64.8964799833098254518157886135
65.2956923475524475732716370625
65.6962314496422316262327836832
66.0981687942176031563810495753
66.5015824349724302302103216871
66.9065578997060552012268954411
67.3131892995977926007044457411
67.7215806711222761446545034268
68.1318476151700267061611893609
68.5441193207483766530963525896
68.9585410934541159602495675045
69.3752775570887754490528161344
69.7945167691517413034631431166
70.2164756024640632685539879516
70.6414069221293891676429392182
71.0696093774141268175086902844
71.5014411235848307036019621845
71.9373396738513241644035749761
72.3778517521018395062572858525
72.823680388814235861969301747
73.2757639042446189242385356486
73.7354195419094427444282315275
74.204635966484190667155021347
74.6867806644521977349604432328
75.1889232838117269134454066548
75.7441884926563168097103854617


==> anc/PnsM/PnsM22.dat <==
# PnsM22
0.345679012345679012345679012346
0.345686126384624839614746912637
0.345686616915850816879041584155
0.345687140701620689966039889145
0.345687699948929489190054316406
0.345688297007258579004938697337
0.345688934377436293806676814903
0.345689614721020362892772149503
0.345690340870230265883636806732
0.345691115838458939104885332264
0.345691942831394567062494471118
0.345692825258784539378344395902
0.345693766746875030111909218146
0.345694771151561060498988726941
0.345695842572283334460297189497
0.345696985366709584823316878637
0.34569820416623963242400881081
0.345699503892374834710264981979
0.345700889773994078907880939797
0.345702367365579950044458307697
0.345703942566440167930060592223
0.345705621640970830190804402933
0.345707411240009410001532766376
0.345709318423326825229208165033
0.345711350683309206706137202382
0.345713515969881232038451847948
0.345715822716724040601127038373
0.345718279868841786019722419102
0.345720896911531793100633730253
0.345723683900814043008117096093
0.345726651495376286980653903593
0.345729810990091455583594113888
0.345733174351164154758302526092
0.34573675425296288560013083836
0.345740564116594151909134393598
0.345744618150273783973143650505
0.34574893139154956008549607421
0.345753519751427495344075650176
0.345758400060451931310662913974
0.345763590116786735251988169547
0.345769108736341432678963391622
0.345774975804981873554581355185
0.345781212332859985121238592141
0.345787840510891198881571960513
0.345794883769401153034862171465
0.345802366838955152147723883714
0.345810315813374490065175865976
0.34581875821493297571402365817
0.345827723061714697842705716091
0.345837240937100063823004275573
0.345847344061331274834360980611
0.345858066365090464741319961541
0.345869443565003525363881396275
0.345881513240959940715122810609
0.345894314915113511138949054669
0.345907890132400397330286642177
0.345922282542379162521436812801
0.345937537982162121566670420617
0.345953704560167973278672932421
0.345970832740382021916945547591
0.345988975426761877046636670766
0.346008188047372914137531846057
0.346028528637778498371918405256
0.346050057923144495872901577906
0.346072839398445348406508273365
0.346096939406079347550267068284
0.346122427210113035243070494063
0.346149375066278142152233125015
0.346177858286738350042900247995
0.34620795529852655359966033339
0.346239747694425245799783955431
0.346273320274922116528830739784
0.346308761079718798082148862789
0.346346161407101668910136273644
0.346385615819298376734710107914
0.346427222131740772717409903092
0.346471081383932624834982325451
0.346517297789377006757855516485
0.346565978661751666830574366258
0.3466172343142288013113809052
0.346671177928516097702240199987
0.346727925389846042579590916752
0.346787595083757393242670607603
0.34685030765009317456161133531
0.346916185689180016166955649227
0.346985353414650136013392618769
0.34705793624681541211530717542
0.347134060339897879756209734853
0.347213852035757206062657343912
0.347297437236027160228785179475
0.347384940683773041324300870356
0.347476485144902873241643283885
0.347572190478598452360604558133
0.347672172584968542834776194741
0.347776542216955009923204037877
0.347885403642231514823319156065
0.347998853139410146215353926857
0.348116977311298955697706700788
0.348239851196215845405040200749
0.348367536156442564319939719929
0.348500077520775265801374573349
0.348637501955771049452930443018
0.350059586781561006258533346785
0.351020031854449645992971377125
0.351705083858220927036638974323
0.352196692438433845657568187328
0.352540533926213133129178074227
0.352765490779416293794227749211
0.35289135039660629216237147177
0.352932448530544721723411838583
0.352899610174705730419221225244
0.352801274847304721929264053775
0.352644192074448239535404476386
0.352433873334514090706841973741
0.352174897869345706601293692827
0.351871126636970230462584080169
0.351525856253818494457185089958
0.351141932437239606947091467644
0.350721835345015408412989827157
0.350267744938897002451028834859
0.34978159184685273231314335468
0.34926509750093967406360358857
0.348719806211932742137365661338
0.348147111091229670024033667086
0.34754827521495069848451285184
0.346924449064288773198978544753
0.346276685019290264104369623309
0.34560594949755989296212206719
0.344913133193261760267283757219
0.344199059770710534312282654856
0.343464493290898864771318545754
0.342710144591615408186028126416
0.341936676797539336005031478342
0.341144710102408695135498373121
0.340334825938568733273258186166
0.339507570628101734615478191562
0.338663458592987754600345797419
0.337802975188352894961187970421
0.336926579212082578572763793901
0.336034705135346600450539280235
0.335127765091468945550817459034
0.334206150654746279975211018641
0.333270234436017097718097319558
0.332320371517807703738989475217
0.331356900748573586779659896996
0.330380145912790419880080841108
0.329390416791328638468751565126
0.32838801012458989883688911781
0.3273732104892289007534388096
0.32634629109787851272111648361
0.325307514530098015357916860203
0.324257133401739445868830049963
0.323195390979047525775289013327
0.322122521743051485978267431415
0.321038751909153272121407150663
0.319944299906250368881687155409
0.318839376819239716327290817194
0.31772418679832095684491817397
0.316598927438143371846762286366
0.315463790129513628037677232407
0.314318960386094344951233541261
0.313164618148271011508090708326
0.312000938066142245665757867593
0.310828089763391829886194812434
0.309646238083626971148848864646
0.308455543320612922346177284476
0.30725616143369696956543538611
0.306048244249592693150538664016
0.304831939651586501185724540952
0.303607391757131114795236897393
0.302374741084703571847009645074
0.301134124710727208258783044967
0.2998856764172869293380040443
0.298629526831303986673242598085
0.297365803555779633501999905721
0.29609463129366574697397520394
0.294816131964874168824744235931
0.293530424816894590387445505616
0.292237626529452821651583820045
0.290937851313606821174714666225
0.289631211005646556662650007555
0.288317815156135289981480674676
0.286997771114403947339261128137
0.285671184108786589903057130508
0.284338157322863415161004774923
0.282998791967957992832480060695
0.281653187352117390968831847642
0.280301440945787317317107678894
0.278943648444379244355872840308
0.27757990382791257505679280438
0.276210299417902125129020119221
0.27483492593164944284745136073
0.273453872534085666632206823745
0.272067226887303649748015312098
0.270675075197907885545138971982
0.269277502262302277683889097804
0.267874591510027956490233394279
0.266466425045256089595616370551
0.265053083686533922210040967246
0.263634647004876064377648838883
0.262211193360287278217673780769
0.260782799936797670111459278121
0.259349542776086227125087307717
0.257911496809764022797103118473
0.256468735890384126679540637308
0.255021332821241259100813236694
0.253569359385020514175718811766
0.252112886371351008809798585375
0.250651983603317083861189535396
0.249186719962976667926731145129
0.247717163415933598113016485228
0.24624338103500806070823760989
0.244765439023046854200100380815
0.243283402734912875030367107256
0.24179733669869107130562008719
0.240307304636146090798643377685
0.238813369482464957228370980452
0.237315593405316334027476029221
0.235814037823256269332166890228
0.234308763423508752141937913351
0.232799830179147940472134318156
0.231287297365707541373973328434
0.22977122357724152393463036808
0.22825166674185912425691909611
0.226728684136755950832270089664
0.225202332402761914921678371252
0.223672667558425689156589832285
0.222139745013654434496453979123
0.220603619582926627158668797692
0.219064345498094959668685014248
0.217521976420795480512360367261
0.215976565454478371989218886581
0.214428165156075042956730529439
0.212876827547315529610943437663
0.21132260412570955083774411241
0.209765545875203952728937880163
0.208205703276528697480080158759
0.206643126317243003107362712899
0.205077864501492720405972749538
0.203509966859489540611782648939
0.201939481956722159725047345024
0.200366457902909081917212915363
0.198790942360702323475746084895
0.197212982554150879043369517277
0.195632625276932432257563627525
0.194049916900361432152076370027
0.192464903381181313775437540424
0.190877630269148315410555020876
0.189288142714414034605615580315
0.18769648547471357006940931558
0.186102702922365815517917095092
0.184506839051092204008838050639
0.182908937482659946437131881824
0.181309041473355565007664170939
0.179707193920294291002597751242
0.178103437367570675422400316551
0.176497814012255550528575638511
0.174890365710244279420163583797
0.173281133981961039030993291963
0.171670160017923698866623140305
0.170057484684173682962277894635
0.168443148527575035515007428652
0.166827191780986751027913820764
0.165209654368312277227339528594
0.163590575909429953122224323801
0.161969995725008005035082532205
0.160347952841207589931471953414
0.158724485994277247612112123211
0.157099633635042001028029233606
0.155473433933290226868705651822
0.153845924782061306405092337584
0.152217143801836959105984261733
0.150587128344639058562915647833
0.14895591549803663154267044943
0.147323542089064646336295308301
0.145690044688057105798359752388
0.144055459612396873389364289791
0.142419822930184576976323082419
0.140783170463828854949210449708
0.139145537793560132220110572901
0.137506960260870039741404970765
0.135867472971878520170488347028
0.134227110800630594089673733417
0.132585908392324695636129064713
0.130943900166474423389148749056
0.129301120320005491787999674308
0.127657602830289610105783836084
0.126013381458116959981312951477
0.12436848975060888861498013528
0.122722961044072382873857197485
0.121076828466797839638036444504
0.11943012494180159967110171165
0.117782883189514666033092880371
0.116135135730418983498756057109
0.114486914887632612525178630626
0.112838252789445089962432338359
0.111189181371804228853154952875
0.109539732380755571259719959715
0.107889937374835671031304007906
0.106239827727420347721047603522
0.104589434629029018431511388914
0.102938789089586181153133499408
0.101287921940641091116121534222
0.0996368638375466407541290681071
0.0979856452615984240332575010006
0.0963342965221349370894922340817
0.0946828477585998393006470217778
0.0930313289425671720560929970915
0.0913797698797304065415625683896
0.089728200211856166791363764615
0.088076649418703450042205399352
0.0864251468199091430187965128584
0.0847737215768406101601430238562
0.0831224026944161079270695405217
0.0814712190228937581872805216201
0.079820199259629793226803464059
0.0781693719508067651596558921491
0.0765187654931323933758883706417
0.0748684081355097051576785072327
0.0732183279806791066807976431804
0.0715685529868330042824181455881
0.0699191109692035790946696492996
0.06827002960162430189625893365
0.0666213364180657593023488218486
0.0649730588141463471770536482528
0.0633252240486183723954219224252
0.0616778592448300897854382376049
0.0600309913921641872288788330874
0.0583846473474532184769552065554
0.0567388538363724702273689402567
0.0550936374548107373990759327841
0.0534490246702194683156965328625
0.0518050418229407296546407203823
0.0501617151275144295237053319844
0.0485190706739652258777109395634
0.0468771344290695366727316211875
0.0452359322376030576631475361683
0.0435954898235691835660777571987
0.0419558327914087184381138450551
0.0403169866271912515204644730955
0.0386789766997885655008187206365
0.0370418282620304351039940926223
0.0354055664518431651496657552309
0.0337702162933712086954290224605
0.0321358026980821976087088678334
0.030502350465855709873493573707
0.0288698842860560901297312843046
0.0272384287385896323569738003359
0.0256080082949464262422440708306
0.023978647319227161608170826689
0.0223503700691551783144585293782
0.0207232006970740422772741226703
0.0190971632509309216708835593311
0.0174722816752460309778793336719
0.015848579812068404332760966867
0.0142260814019182535529249706655
0.0126048100847161603658653356958
0.0109847894006993466163977136021
0.00936604279132526066798221856009
0.00774859360016271279289437929429
0.00613246507377078707241373687683
0.00451768036256575219586056684592
0.0029042625216761885518656883032
0.00129223451178654414250955028442
-0.000318380800030672883137043014924
-0.00192756063949386188890949221991
-0.00353528232430225890613924021102
-0.0051415232633366329553050817604
-0.00674626095587055946444674293319
-0.00834947299079208486100039595251
-0.00995113704583560045359186327387
-0.0115512308868237476562969219703
-0.0131497323669191804430232185332
-0.0147466194258860146569561991216
-0.0163418700893607974423147847435
-0.0179354624681328336157588306982
-0.0195273747574337092553656783659
-0.0211175852362358561587450804906
-0.0227060722665600041111031951405
-0.0242928142927913711113280168402
-0.0258777898410044448318024128858
-0.0274609775182962116379326231241
-0.029042356012127692468512060781
-0.030621904089673647780154180255
-0.0321996005971803165901875016009
-0.0337754244593310574146082592205
-0.0353493546786197615928657756346
-0.0369213703347319121212855349385
-0.0384914505839331636836289661024
-0.0400595746584653220724040718314
-0.0416257218659496036397791796396
-0.043189871588797057803962084699
-0.0447520032836260379672862876556
-0.0463120964806866084775430165377
-0.0478701307832917774858125981211
-0.0494260858672554477236357141107
-0.0509799414803369793412337874607
-0.0525316774416922610180048010466
-0.0540812736413311875780112836698
-0.0556287100395814443179258645865
-0.0571739666665585001841527379734
-0.0587170236216417138208091207612
-0.0602578610729564583521016020483
-0.0617964592568621725625053938718
-0.0633327984774462478971532439091
-0.0648668591060236624240357444488
-0.0663986215806422745800448756451
-0.0679280664055936911655661274481
-0.0694551741509296256582200972522
-0.0709799254519836644864220422284
-0.0725023010088983604385897328213
-0.0740222815861575738849815370139
-0.0755398480121239839571574356779
-0.0770549811785816932657699789213
-0.0785676620402838511416300800856
-0.0800778716145052217585505122667
-0.0815855909805996248401217439587
-0.0830908012795621779670719906738
-0.0845934837135962707879363759469
-0.0860936195456852026941185140712
-0.0875911900991684167517612444303
-0.089086176757322263887821859162
-0.0905785609629452325070223749308
-0.0920683242179475798705504024239
-0.0935554480829453026971365206677
-0.0950399141768583855530282316579
-0.0965217041765132666800004541909
-0.0980007998162494619704539605844
-0.0994771828875302888364064520733
-0.10095083523855763273531130994
-0.102421738773890700110667028191
-0.103889875454068702479812329557
-0.105355227295237417355630640963
-0.106817776368779572623592275915
-0.108277504800949001911109726891
-0.109734394772508519383024756293
-0.111188428518371463275627168201
-0.112639588327246858342354120687
-0.114087856541288148227654023123
-0.115533215555745449611827766334
-0.116975647818621280779378783815
-0.118415135830329718056898302635
-0.119851662143358934344159018691
-0.121285209361937074724255368747
-0.1227157601417014248856680455
-0.124143297189370828821391593876
-0.125567803262421312988084995951
-0.126989261168764874811915496338
-0.128407653766431394117686429193
-0.129822963963253626734283108246
-0.131235174716555240192741532581
-0.132644269032841852083639546568
-0.1340502299674950322783184018
-0.135453040624469230843946272811
-0.136852684155991594095908897414
-0.138249143762264631832723919917
-0.139642402691171699388885732184
-0.141032444237985258720011092884
-0.142419251745077883302620640156
-0.143802808601635972188099478619
-0.145183098243376139097067172192
-0.146560104152264242976783704078
-0.147933809856237026970547571724
-0.149304198928926333264523924827
-0.150671254989385861784287898639
-0.152034961701820441210789173496
-0.153395302775317781273641339607
-0.154752261963582675758811941744
-0.15610582306467362613812937811
-0.157455969920741856189719696946
-0.158802686417772688431723775257
-0.160145956485329253636602937759
-0.161485764096298505130194021056
-0.162822093266639510008594243497
-0.164154928055133989827108947986
-0.165484252563139083729044303051
-0.166810050934342307388231459159
-0.168132307354518681537983771096
-0.169451006051290004250866147255
-0.170766131293886241518343429674
-0.172077667392909011057217518362
-0.173385598700097134640901911879
-0.174689909608094234618155322401
-0.175990584550218350640037700214
-0.177287608000233552967693899375
-0.178580964472123529079240811251
-0.179870638519867120633658591584
-0.181156614737215788183288219395
-0.182438877757472981354435841285
-0.183717412253275392537796212658
-0.18499220293637607244704740975
-0.186263234557429386215148605205
-0.187530491905777789003701283823
-0.188793959809240400401318553927
-0.190053623133903357182391497521
-0.191309466783911924288047758168
-0.192561475701264344176565452943
-0.193809634865607404971132439744
-0.195053929294033708108722217919
-0.196294344040880616465086405579
-0.197530864197530864197530864198


==> anc/PnsM/SXPnsM.f <==
      REAL*8 FUNCTION SXPnsM(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.GT.3) STOP
101   CONTINUE
*
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
      w(3)=NF - 58
      w(3)= - 4*w(1) + 1.D0/3.D0*w(3)
*
      G = 4.D0/3.D0*as*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**2
      w(3)=w(1)*w(2)
      w(4)= - 80*w(2) - 29.D0/9.D0*w(3)
      w(4)=w(1)*w(4)
      w(5)=z2*w(2)
      w(4)=w(4) - 1259*w(2) + 658.D0/3.D0*w(5)
      w(4)=w(1)*w(4)
      w(6)= - 280.D0/3.D0*z3 - 6575.D0/3.D0
      w(6)=w(6)*w(2)
      w(6)=398*w(5) + w(6)
      w(4)=2*w(6) + w(4)
      w(6)=4*w(1)
      w(4)=w(4)*w(6)
      w(7)=67*w(2) + 16.D0/3.D0*w(3)
      w(7)=w(1)*w(7)
      w(5)=w(7) + 1121.D0/3.D0*w(2) - 50*w(5)
      w(5)=w(5)*w(6)
      w(2)= - 22.D0/3.D0*w(2) - w(3)
      w(2)=NF*w(1)*w(2)
      w(2)=w(5) + w(2)
      w(2)=NF*w(2)
      w(2)=w(4) + 1.D0/3.D0*w(2)
*
      G = 1.D0/9.D0*w(2)
*
200   CONTINUE
*
      SXPnsM = G
*
      RETURN
      END


==> anc/PnsM/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/PnsM/delta.m <==
4 + as*(14 + NF*(-1/9 - (8*z2)/9) + (112*z2)/3 - (16*z3)/3) + 
 as^2*(-8549/27 + 1312*z2 - (10744*z2^2)/45 + 
   NF^2*(-17/108 + (20*z2)/81 - (4*z3)/27) - (11008*z3)/27 + (256*z2*z3)/27 + 
   NF*(88/9 - (1256*z2)/27 + (1036*z2^2)/135 + (56*z3)/27) + (4960*z5)/9)


==> anc/PnsM/large-x.m <==
(256*as*Log[1 - z])/9 + as^2*((34304*Log[1 - z])/27 - 
   (1280*NF*Log[1 - z])/81 - (1024*z2*Log[1 - z])/3)


==> anc/PnsM/outg.f <==
      REAL*8 w(2)

      w(1)=Log(1 - z)
      w(2)=134 - 5.D0/3.D0*NF
      w(2)=1.D0/9.D0*w(2) - 4*z2

      G = 256.D0/3.D0*AS2*w(2)*w(1)


==> anc/PnsM/plus.m <==
(16/3 + as*(1072/9 - (40*NF)/27 - 32*z2) + 
  as^2*(1960 - (4*NF^2)/81 - (4288*z2)/3 + (2112*z2^2)/5 + 
    NF*(-1276/27 + (160*z2)/9 - (208*z3)/9) + 352*z3))/(1 - z)


==> anc/PnsM/small-x.m <==
as*((232*Log[z])/9 - (4*NF*Log[z])/9 + (16*Log[z]^2)/3) + 
 as^2*((52600*Log[z])/27 - (3184*z2*Log[z])/9 + (2240*z3*Log[z])/27 + 
   (5036*Log[z]^2)/9 - (2632*z2*Log[z]^2)/27 + (320*Log[z]^3)/9 + 
   (116*Log[z]^4)/81 + NF^2*((22*Log[z])/81 + Log[z]^2/27) + 
   NF*((-4484*Log[z])/81 + (200*z2*Log[z])/27 - (268*Log[z]^2)/27 - 
     (64*Log[z]^3)/81)) + 
 z^2*(as*((-232*Log[z])/9 + (4*NF*Log[z])/9 - (16*Log[z]^2)/3) + 
   as^2*((-52600*Log[z])/27 + (3184*z2*Log[z])/9 - (2240*z3*Log[z])/27 - 
     (5036*Log[z]^2)/9 + (2632*z2*Log[z]^2)/27 - (320*Log[z]^3)/9 - 
     (116*Log[z]^4)/81 + NF^2*((-22*Log[z])/81 - Log[z]^2/27) + 
     NF*((4484*Log[z])/81 - (200*z2*Log[z])/27 + (268*Log[z]^2)/27 + 
       (64*Log[z]^3)/81)))


==> anc/PnsM/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/PnsM/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  = (256*as*Log(1 - z))/9 + as^2*((34304*Log(1 - z))/27 - 
   (1280*NF*Log(1 - z))/81 - (1024*z2*Log(1 - z))/3);
*    
*   id as=0;
   id as^2=AS2;
*   id AS2=0;
*   id as*U=AS;
   id as=0;
   id U=1;  
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/PnsM/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Feb  1 09:00:30 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  = (256*as*Log(1 - z))/9 + as^2*((34304*Log(1 - z))/27 - 
       (1280*NF*Log(1 - z))/81 - (1024*z2*Log(1 - z))/3);
    *    
    *   id as=0;
       id as^2=AS2;
    *   id AS2=0;
    *   id as*U=AS;
       id as=0;
       id U=1;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =          3
               G         Terms in output =          3
                         Bytes used      =        180
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.00 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         52
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.00 sec out of 0.00 sec


==> anc/PnsM/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/PnsP.dat <==
  -2.6666666666666665     
  -2.6666666071366887     
 -0.10929316228690052     
   49834.532296342673     
  -2.6666693333333331     
  -2.6666666762194162     
   4.0210434602127511E-002
   223451.21922454212     
  -2.6666695503537516     
  -2.6666666652347084     
   9.4765596259401619E-002
  -705497.17161940527     
  -2.6666697850358676     
  -2.6666666649471340     
  -9.1497919212978493E-002
   456441.37989503803     
  -2.6666700388170383     
  -2.6666666699605885     
   3.8817836884452159E-002
  -103795.06719946791     
  -2.6666703132515948     
  -2.6666666652687767     
   6.7722645113815014E-003
  -80266.255996336098     
  -2.6666706100203643     
  -2.6666666667437418     
  -2.0025818283010734E-002
   91232.242477505744     
  -2.6666709309409651     
  -2.6666666675998227     
   1.2912276025263261E-002
  -31642.056806141605     
  -2.6666712779789368     
  -2.6666666658467260     
   5.5865640831143462E-004
   3295.9288517551549     
  -2.6666716532597805     
  -2.6666666654936582     
   1.9501677392352516E-003
  -23170.090149083531     
  -2.6666720590819764     
  -2.6666666665099337     
  -8.6281362345524467E-003
   15418.743591346145     
  -2.6666724979310610     
  -2.6666666680970246     
  -1.0158220369030115E-003
   8954.5922376723793     
  -2.6666729724948501     
  -2.6666666676077959     
   3.7648938361912907E-003
   3446.4868733885723     
  -2.6666734856799010     
  -2.6666666657758098     
   5.7546650703596677E-003
  -23934.218740400702     
  -2.6666740406293146     
  -2.6666666664902872     
  -9.1879006705797260E-003
   26602.932156285537     
  -2.6666746407419861     
  -2.6666666665837808     
   8.7724505992298613E-003
  -23391.441840544143     
  -2.6666752896934209     
  -2.6666666664700109     
  -8.3049478689312776E-003
   17322.714607719870     
  -2.6666759914582481     
  -2.6666666672420920     
   5.3710829270477677E-003
  -7686.7795113122493     
  -2.6666767503345610     
  -2.6666666660526426     
  -1.1913963290943672E-003
   1568.1044482220568     
  -2.6666775709702444     
  -2.6666666663404071     
   2.5630144483136349E-004
  -1519.6176774130165     
  -2.6666784583914400     
  -2.6666666666746894     
  -1.2608071085363718E-003
   2098.9337979811048     
  -2.6666794180333304     
  -2.6666666667666754     
   1.0051957887285249E-003
  -2347.2431136150476     
  -2.6666804557734274     
  -2.6666666670507237     
  -1.7351110445697096E-003
   2390.9408150555391     
  -2.6666815779675708     
  -2.6666666672408241     
   1.2833762069715926E-003
  -10.027925004595474     
  -2.6666827914888547     
  -2.6666666660790006     
   1.2696859689917646E-003
  -2245.1659838624551     
  -2.6666841037697244     
  -2.6666666664604821     
  -2.0448884481236917E-003
   1755.1707913528930     
  -2.6666855228474984     
  -2.6666666671457437     
   7.5717589341653445E-004
  -513.84580472470486     
  -2.6666870574135917     
  -2.6666666667847818     
  -1.2992074927176605E-004
   506.90630410237134     
  -2.6666887168667506     
  -2.6666666663575800     
   8.1641492677971537E-004
  -956.47159650547815     
  -2.6666905113706161     
  -2.6666666665581906     
  -1.1145260478491804E-003
   926.66553813370672     
  -2.6666924519159743     
  -2.6666666667081240     
   9.0849002417834040E-004
  -786.80114843516844     
  -2.6666945503880690     
  -2.6666666667399830     
  -9.4897526183056386E-004
   725.25130255621059     
  -2.6666968196393985     
  -2.6666666667795114     
   9.0252440579793132E-004
  -539.17807096339288     
  -2.6666992735684296     
  -2.6666666664882088     
  -5.8596840576858190E-004
   313.10192837431651     
  -2.6667019272047252     
  -2.6666666667242707     
   3.4874756572104678E-004
  -168.61931474271046     
  -2.6667047968009925     
  -2.6666666665594745     
  -1.9560546000196727E-004
   51.209200580588529     
  -2.6667078999326281     
  -2.6666666668066838     
  -1.6832958352610270E-005
   62.972659224236587     
  -2.6667112556053607     
  -2.6666666665498941     
   2.2089713153044743E-004
  -122.61101537353458     
  -2.6667148843716553     
  -2.6666666666298382     
  -2.7964542842584680E-004
   113.25544245493772     
  -2.6667188084565923     
  -2.6666666667171204     
   2.2033154429068608E-004
  -91.523927406046155     
  -2.6667230518939866     
  -2.6666666667111687     
  -2.1659151875799330E-004
   89.987368854543249     
  -2.6667276406735905     
  -2.6666666666571950     
   2.4795720937043769E-004
  -87.803998410479522     
  -2.6667326029002694     
  -2.6666666666464987     
  -2.4220905201464401E-004
   77.191231814100277     
  -2.6667379689661397     
  -2.6666666666835814     
   2.2378083679927321E-004
  -65.274169025826765     
  -2.6667437717367064     
  -2.6666666666369179     
  -2.0233656836544678E-004
   49.454432486699943     
  -2.6667500467521594     
  -2.6666666667676457     
   1.4678167569607121E-004
  -27.129169534747717     
  -2.6667568324450408     
  -2.6666666665476320     
  -6.0319813474623460E-005
   9.6129306157572643     
  -2.6667641703756373     
  -2.6666666666612318     
   1.9036581424303731E-005
  -7.3033808179979296     
  -2.6667721054865212     
  -2.6666666667419441     
  -4.6160697271292054E-005
   12.362533099420231     
  -2.6667806863778112     
  -2.6666666666549972     
   7.3181049393500482E-005
  -11.859399224664807     
  -2.6667899656048313     
  -2.6666666665764938     
  -5.0620765555791916E-005
   6.1810333806493567     
  -2.6667999999999998     
  -2.6666666666948964     
   1.9155032371783113E-005
  -2.9051240899278326     
  -2.6668108510209065     
  -2.6666666666833154     
  -1.6308975144146042E-005
   2.9193258201258123     
  -2.6668225851267238     
  -2.6666666666572669     
   2.2228662704759986E-005
  -3.3649842056447499     
  -2.6668352741852472     
  -2.6666666666742946     
  -2.5807129001433154E-005
   3.2959479965410674     
  -2.6668489959130661     
  -2.6666666666780761     
   2.5072234975497413E-005
  -2.8409823067486277     
  -2.6668638343515503     
  -2.6666666666629451     
  -2.2352973867636147E-005
   1.9898900548784211     
  -2.6668798803815816     
  -2.6666666667158059     
   1.3568091158712583E-005
 -0.76888518178568455     
  -2.6668972322801676     
  -2.6666666666368970     
  -1.4412287522604054E-006
  -4.9859520948105265E-002
  -2.6669159963223610     
  -2.6666666666645855     
  -2.4937406764297575E-006
  0.28104059514385266     
  -2.6669362874321605     
  -2.6666666666537200     
   3.9217130945247457E-006
 -0.40316086862976475     
  -2.6669582298863848     
  -2.6666666666710710     
  -6.0304181735817029E-006
  0.35543552550519480     
  -2.6669819580758309     
  -2.6666666666939638     
   3.4576534970385075E-006
  -2.8290096253783835E-002
  -2.6670076173283750     
  -2.6666666666352810     
   2.6410129322321655E-006
 -0.28885797943173064     
  -2.6670353647990623     
  -2.6666666666741441     
  -6.3759501745846877E-006
  0.38136000029148381     
  -2.6670653704326344     
  -2.6666666666727781     
   6.4973668065124769E-006
 -0.29353630936678848     
  -2.6670978180043847     
  -2.6666666666450398     
  -4.2177412105601840E-006
  0.12075231566463825     
  -2.6671329062457314     
  -2.6666666666933154     
   5.4886848402955147E-007
   3.0022640022765518E-002
  -2.6671708500613813     
  -2.6666666666594603     
   1.8304386921646505E-006
  -6.1978489908788570E-002
  -2.6672118818455575     
  -2.6666666666471524     
  -1.0305353320454331E-006
   2.4794738275476505E-003
  -2.6672562529053434     
  -2.6666666666793875     
  -9.0676634042552312E-007
   3.6680131622565428E-002
  -2.6673042349998601     
  -2.6666666666763921     
   1.0732218947617596E-006
  -1.8440013442076495E-002
  -2.6673561220047071     
  -2.6666666666555714     
  -3.1748054421897568E-009
  -1.2092153904204461E-002
  -2.6674122317118618     
  -2.6666666666717660     
  -7.6647292168327894E-007
   2.0881639524760503E-002
  -2.6674729077760575     
  -2.6666666666742129     
   6.5891974116543844E-007
  -1.2684728930310562E-002
  -2.6675385218195613     
  -2.6666666666648262     
  -2.7741365918567617E-007
   6.2757539075805058E-003
  -2.6676094757082489     
  -2.6666666666662597     
   2.2353662802706837E-007
  -5.1595222235689105E-003
  -2.6676862040129081     
  -2.6666666666662104     
  -2.2182993917258070E-007
   3.9037808182209909E-003
  -2.6677691766708524     
  -2.6666666666686769     
   1.4256551516190407E-007
   1.8749232689089623E-004
  -2.6678589018641419     
  -2.6666666666584460     
   1.6149114859131628E-007
  -4.7236984400510166E-003
  -2.6679559291320429     
  -2.6666666666654555     
  -3.5412734969019101E-007
   4.5725263104119274E-003
  -2.6680608527367884     
  -2.6666666666720857     
   1.8560933650075294E-007
  -1.8155128810110816E-003
  -2.6681743153032489     
  -2.6666666666661514     
  -4.6132508285988574E-008
   9.9673722769769244E-004
  -2.6682970117548153     
  -2.6666666666640664     
   9.1450627819474637E-008
  -1.4448623549242134E-003
  -2.6684296935695899     
  -2.6666666666656966     
  -1.2421970145061460E-007
   1.4966036735161222E-003
  -2.6685731733829603     
  -2.6666666666660661     
   1.1735426628545658E-007
  -1.5015809361400541E-003
  -2.6687283299647397     
  -2.6666666666676599     
  -1.4474841969603191E-007
   1.2851118660955482E-003
  -2.6688961136013649     
  -2.6666666666706123     
   9.7824915462646008E-008
  -3.6153435799012528E-004
  -2.6690775519161059     
  -2.6666666666623215     
   2.4029207748609320E-008
  -5.1077832410694759E-004
  -2.6692737561629456     
  -2.6666666666670809     
  -8.8714778182938880E-008
   5.2375941607837580E-004
  -2.6694859280326693     
  -2.6666666666712509     
   3.6303113235930847E-008
   5.3900909663524129E-005
  -2.6697153670128491     
  -2.6666666666638066     
   5.0215954197882934E-008
  -3.4310978859786536E-004
  -2.6699634783468089     
  -2.6666666666633732     
  -4.5554651563943662E-008
   1.0979598504402659E-004
  -2.6702317816403092     
  -2.6666666666692054     
  -1.2413699113477362E-008
   1.3372565648589018E-004
  -2.6705219201686630     
  -2.6666666666671577     
   3.1235136709442171E-008
  -1.5155883354546490E-004
  -2.6708356709412939     
  -2.6666666666661016     
  -2.2260527055008505E-008
   8.6441729304547127E-005
  -2.6711749555853750     
  -2.6666666666675685     
   1.0733868225931090E-008
  -2.9273319014727421E-005
  -2.6715418521152028     
  -2.6666666666662771     
  -1.3489458324952977E-009
   9.3695815254966610E-006
  -2.6719386076593987     
  -2.6666666666660563     
   2.8331667616715270E-009
  -1.0372145555726958E-005
  -2.6723676522238815     
  -2.6666666666659502     
  -2.1732099951274949E-009
  -4.5893657011960623E-006
  -2.6728316135749077     
  -2.6666666666671230     
  -4.5686593450930389E-009
   9.3922708482231771E-006
  -2.6733333333333333     
  -2.6666666666678447     
   7.3266449857325967E-010
  -1.1441708443578660E-007
  -2.6800000000000002     
  -2.6666666666663268     
  -1.2546363469513983E-010
   1.4304478477153270E-008
  -2.6866666666666665     
  -2.6666666666666861     
  -1.8180046116490320E-011
   5.6891448709353434E-010
  -2.6933333333333334     
  -2.6666666666667660     
  -1.3913187463288812E-011
   1.1699464457724579E-008
  -2.7000000000000002     
  -2.6666666666666163     
   7.3832795969645551E-011
  -1.9229279981891901E-008
  -2.7066666666666666     
  -2.6666666666666079     
  -7.0386803894543654E-011
   9.2268878919471084E-009
  -2.7133333333333334     
  -2.6666666666667869     
  -1.1851447049402746E-012
   9.6065694672912748E-009
  -2.7200000000000002     
  -2.6666666666666123     
   7.0864126299744242E-011
  -1.8663022142100110E-008
  -2.7266666666666666     
  -2.6666666666666079     
  -6.9108539766006520E-011
   8.7705344289091915E-009
  -2.7333333333333334     
  -2.6666666666667891     
  -3.3295315491875252E-012
   1.0865725479651158E-008
  -2.7400000000000002     
  -2.6666666666666021     
   7.8163409548196129E-011
  -2.3243292728501726E-008
  -2.7466666666666666     
  -2.6666666666666470     
  -9.6161285915566741E-011
   2.5832460762155737E-008
  -2.7533333333333334     
  -2.6666666666666434     
   9.7582169800601431E-011
  -2.3811565647921388E-008
  -2.7599999999999998     
  -2.6666666666666021     
  -8.1004572558809121E-011
   1.1433514591505706E-008
  -2.7666666666666666     
  -2.6666666666667926     
   4.7467868774835052E-012
   8.7729534667350047E-009
  -2.7733333333333334     
  -2.6666666666666043     
   7.0543937877996102E-011
  -1.9240487405257876E-008
  -2.7799999999999998     
  -2.6666666666666123     
  -7.3759717661438082E-011
   1.0208708916272402E-008
  -2.7866666666666666     
  -2.6666666666667900     
   2.8055992106047782E-012
   9.1010979250046852E-009
  -2.7933333333333334     
  -2.6666666666666052     
   7.1063833648139987E-011
  -1.9328259563103294E-008
  -2.7999999999999998     
  -2.6666666666666123     
  -7.3898113075134858E-011
   1.0231653089384388E-008
  -2.8066666666666666     
  -2.6666666666667900     
   2.8392850952479113E-012
   9.0970933904021641E-009
  -2.8133333333333335     
  -2.6666666666666052     
   7.1067485523264202E-011
  -1.9335185597805189E-008
  -2.8199999999999998     
  -2.6666666666666123     
  -7.3946406460274849E-011
   1.0263361762794493E-008
  -2.8266666666666667     
  -2.6666666666667895     
   3.0288067606837089E-012
   8.9771847314636336E-009
  -2.8333333333333335     
  -2.6666666666666061     
   7.0357692246661008E-011
  -1.8887259635461176E-008
  -2.8399999999999999     
  -2.6666666666666088     
  -7.1296755019297926E-011
   9.7284349495731550E-009
  -2.8466666666666667     
  -2.6666666666667829     
   1.6665071025008019E-012
   8.3952292675725120E-009
  -2.8533333333333335     
  -2.6666666666666168     
   6.4630726609294705E-011
  -1.7232433617467617E-008
  -2.8599999999999999     
  -2.6666666666666168     
  -6.4612525521711822E-011
   8.3806683975062135E-009
  -2.8666666666666667     
  -2.6666666666667829     
  -1.7575125404151643E-012
   9.7866784298383439E-009
  -2.8733333333333335     
  -2.6666666666666079     
   7.1642575683372476E-011
  -1.9105672686455635E-008
  -2.8799999999999999     
  -2.6666666666666079     
  -7.1649969465044890E-011
   9.7925934551762720E-009
  -2.8866666666666667     
  -2.6666666666667829     
   1.7944814487772141E-012
   8.3570082961545012E-009
  -2.8933333333333335     
  -2.6666666666666172     
   6.4472043669936042E-011
  -1.7143708237398692E-008
  -2.8999999999999999     
  -2.6666666666666163     
  -6.4105768110553553E-011
   8.0639878486485280E-009
  -2.9066666666666667     
  -2.6666666666667855     
  -3.6258592456895493E-012
   1.0964675245200165E-008
  -2.9133333333333336     
  -2.6666666666665981     
   7.8609205093311764E-011
  -2.3500979399045235E-008
  -2.9199999999999999     
  -2.6666666666666456     
  -9.7648140399527621E-011
   2.6195823490172836E-008
  -2.9266666666666667     
  -2.6666666666666425     
   9.8820535776768820E-011
  -2.4438895700838201E-008
  -2.9333333333333331     
  -2.6666666666666070     
  -8.4471181979517836E-011
   1.2371549424363674E-008
  -2.9399999999999999     
  -2.6666666666667971     
   8.3154387032092802E-012
   8.0639894898044615E-009
  -2.9466666666666668     
  -2.6666666666666043     
   6.8795359876742807E-011
  -1.8550588981185770E-008
  -2.9533333333333331     
  -2.6666666666666083     
  -7.0334057482150603E-011
   9.2949475741307069E-009
  -2.9600000000000000     
  -2.6666666666667855     
  -6.2195067617024244E-013
   9.7925081150668988E-009
  -2.9666666666666668     
  -2.6666666666666052     
   7.2821860186831564E-011
  -2.0043270603994342E-008
  -2.9733333333333332     
  -2.6666666666666168     
  -7.7502669343126137E-011
   1.1192364412094180E-008
  -2.9800000000000000     
  -2.6666666666667944     
   6.4400637475798146E-012
   8.3851044420385484E-009
  -2.9866666666666668     
  -2.6666666666666052     
   6.9328347062868974E-011
  -1.8655863777852628E-008
  -2.9933333333333332     
  -2.6666666666666083     
  -7.0590631271025852E-011
   9.3949318085640512E-009
  -3.0000000000000000     
  -2.6666666666667851     
  -1.2864270679540896E-013
   9.4978459740003789E-009
  -3.0066666666666668     
  -2.6666666666666075     
   7.1105202098207493E-011
  -1.8964606274161604E-008
  -3.0133333333333332     
  -2.6666666666666079     
  -7.1129344958004681E-011
   9.5171602618381266E-009
  -3.0200000000000000     
  -2.6666666666667851     
   2.4935700578132807E-013
   9.3176746572130604E-009
  -3.0266666666666668     
  -2.6666666666666088     
   7.0131916934879349E-011
  -1.8366149460286407E-008
  -3.0333333333333332     
  -2.6666666666666026     
  -6.7614204017268827E-011
   7.3035043231246500E-009
  -3.0400000000000000     
  -2.6666666666668037     
  -1.2837921593833910E-011
   1.2884259542175344E-008
  -3.0466666666666669     
  -2.6666666666666266     
   8.3794024972480172E-011
  -2.1039668949388037E-008
  -3.0533333333333332     
  -2.6666666666666017     
  -7.4003492147930243E-011
   9.7414153385521382E-009
  -3.0600000000000001     
  -2.6666666666667891     
  -9.4287710878913294E-013
   1.0495717025583443E-008
  -3.0666666666666669     
  -2.6666666666665972     
   7.7775000583086759E-011
  -2.3302574010481957E-008
  -3.0733333333333333     
  -2.6666666666666452     
  -9.6994304495528061E-011
   2.5871160155536457E-008
  -3.0800000000000001     
  -2.6666666666666452     
   9.7039396670995544E-011
  -2.3338647750855964E-008
  -3.0866666666666664     
  -2.6666666666665977     
  -7.8000461460424332E-011
   1.0640011987079479E-008
  -3.0933333333333333     
  -2.6666666666667882     
   1.7996284426718242E-012
   9.2003092329420185E-009
  -3.1000000000000001     
  -2.6666666666666066     
   7.0801947689737028E-011
  -1.9019539488443590E-008
  -3.1066666666666665     
  -2.6666666666666092     
  -7.1844598473590019E-011
   1.0034429860024421E-008
  -3.1133333333333333     
  -2.6666666666667802     
   3.4136254765932105E-012
   7.3035294787498576E-009
  -3.1200000000000001     
  -2.6666666666666261     
   5.8190096567217183E-011
  -1.5516420400636631E-008
  -3.1266666666666665     
  -2.6666666666666261     
  -5.8183056437556345E-011
   7.2978973750211843E-009
  -3.1333333333333333     
  -2.6666666666667802     
  -3.4488261248974172E-012
   1.0056958274939116E-008
  -3.1400000000000001     
  -2.6666666666666088     
   7.1978360937146006E-011
  -1.9104021044373687E-008
  -3.1466666666666665     
  -2.6666666666666075     
  -7.1301796895656774E-011
   9.5157070417477210E-009
  -3.1533333333333333     
  -2.6666666666667855     
   6.6005917451199229E-014
   9.4629023077867610E-009
  -3.1600000000000001     
  -2.6666666666666075     
   7.1037773225851968E-011
  -1.8945606842490809E-008
  -3.1666666666666665     
  -2.6666666666666075     
  -7.1054278092829211E-011
   9.4761062013685611E-009
  -3.1733333333333333     
  -2.6666666666667851     
   1.6518417435044407E-014
   9.4628914674205240E-009
  -3.1800000000000002     
  -2.6666666666666079     
   7.0988204423089043E-011
  -1.8905962640646701E-008
  -3.1866666666666665     
  -2.6666666666666075     
  -7.0806515381761337E-011
   9.3175402343583647E-009
  -3.1933333333333334     
  -2.6666666666667864     
  -9.2496362407354499E-013
   1.0057511133617200E-008
  -3.2000000000000002     
  -2.6666666666666026     
   7.4506369878055517E-011
  -2.1125875338423203E-008
  -3.2066666666666666     
  -2.6666666666666261     
  -8.3937695160118660E-011
   1.2912989303250960E-008
  -3.2133333333333334     
  -2.6666666666668037     
   1.2909724614262563E-011
   7.2747916678573434E-009
  -3.2200000000000002     
  -2.6666666666666030     
   6.7470662123192689E-011
  -1.8280028600292800E-008
  -3.2266666666666666     
  -2.6666666666666083     
  -6.9629552379003451E-011
   9.0019038725059501E-009
  -3.2333333333333334     
  -2.6666666666667878     
  -2.1152733352087562E-012
   1.0694122540672953E-008
  -3.2400000000000002     
  -2.6666666666665977     
   7.8090645719838460E-011
  -2.3356684604793807E-008
  -3.2466666666666666     
  -2.6666666666666452     
  -9.7084488816115232E-011
   2.5889197017694357E-008
  -3.2533333333333334     
  -2.6666666666666452     
   9.7084488816592618E-011
  -2.3356684605175716E-008
  -3.2599999999999998     
  -2.6666666666665977     
  -7.8090645722225393E-011
   1.0694122542200583E-008
  -3.2666666666666666     
  -2.6666666666667878     
   2.1152733442790493E-012
   9.0019038667773422E-009
  -3.2733333333333334     
  -2.6666666666666083     
   6.9629552345109183E-011
  -1.8280028578905993E-008
  -3.2799999999999998     
  -2.6666666666666030     
  -6.7470661996685883E-011
   7.2747915880387057E-009
  -3.2866666666666666     
  -2.6666666666668037     
  -1.2909725086395537E-011
   1.2912989601138701E-008
  -3.2933333333333334     
  -2.6666666666666261     
   8.3937696922143736E-011
  -2.1125876450155531E-008
  -3.2999999999999998     
  -2.6666666666666026     
  -7.4506376454022880E-011
   1.0057515282658763E-008
  -3.3066666666666666     
  -2.6666666666667864     
   9.2498816591790446E-013
   9.3175247499244397E-009
  -3.3133333333333335     
  -2.6666666666666075     
   7.0806423790351270E-011
  -1.8905904851952567E-008
  -3.3199999999999998     
  -2.6666666666666079     
  -7.0987862599293102E-011
   9.4626757970779061E-009
  -3.3266666666666667     
  -2.6666666666667851     
  -1.7794121208741900E-014
   9.4769110940448993E-009
  -3.3333333333333335     
  -2.6666666666666075     
   7.1059039084128061E-011
  -1.8948610742853544E-008
  -3.3399999999999999     
  -2.6666666666666075     
  -7.1055541487273645E-011
   9.4741130165613642E-009
  -3.3466666666666667     
  -2.6666666666667851     
   3.0613693664594530E-016
   9.4738681070120468E-009
  -3.3533333333333335     
  -2.6666666666666075     
   7.1054316939527055E-011
  -1.8947876014205592E-008
  -3.3599999999999999     
  -2.6666666666666075     
  -7.1054753167015004E-011
   9.4742170890024029E-009
  -3.3666666666666667     
  -2.6666666666667851     
   1.8750005030837478E-015
   9.4727170885999348E-009
  -3.3733333333333335     
  -2.6666666666666075     
   7.1047253165002654E-011
  -1.8943376012998178E-008
  -3.3799999999999999     
  -2.6666666666666075     
  -7.1028066932483788E-011
   9.4573681025848515E-009
  -3.3866666666666667     
  -2.6666666666667855     
  -9.7806163097341742E-014
   9.5356130330627226E-009
  -3.3933333333333335     
  -2.6666666666666070     
   7.1419291584873143E-011
  -1.9178110804431783E-008
  -3.3999999999999999     
  -2.6666666666666097     
  -7.2416539448365347E-011
   1.0333411323856489E-008
  -3.4066666666666667     
  -2.6666666666667780     
   5.0840454805583800E-012
   6.2661749394097845E-009
  -3.4133333333333336     
  -2.6666666666666350     
   5.2080357526131804E-011
  -1.6426620036701246E-008
  -3.4199999999999999     
  -2.6666666666666825     
  -7.1119292749124917E-011
   2.1497323117804096E-008
  -3.4266666666666667     
  -2.6666666666666350     
   9.0110630634405939E-011
  -2.2169471959316643E-008
  -3.4333333333333331     
  -2.6666666666666003     
  -7.6160409060469044E-011
   1.0337145858654574E-008
  -3.4399999999999999     
  -2.6666666666667873     
   1.3681848794403285E-012
   9.2425979551023102E-009
  -3.4466666666666668     
  -2.6666666666666070     
   7.0687669542707715E-011
  -1.8885828248659848E-008
  -3.4533333333333331     
  -2.6666666666666079     
  -7.0956042322241284E-011
   9.4572961787291714E-009
  -3.4600000000000000     
  -2.6666666666667851     
  -2.6320981772440294E-014
   9.4783529641471209E-009
  -3.4666666666666668     
  -2.6666666666666075     
   7.1061326249331030E-011
  -1.8948998604913697E-008
  -3.4733333333333332     
  -2.6666666666666075     
  -7.1056163287521829E-011
   9.4742225946997534E-009
  -3.4800000000000000     
  -2.6666666666667851     
   5.0617272639238013E-016
   9.4738176565186398E-009
  -3.4866666666666668     
  -2.6666666666666075     
   7.1054138596616244E-011
  -1.8947783790370356E-008
  -3.4933333333333332     
  -2.6666666666666075     
  -7.1054239831161536E-011
   9.4738986441548615E-009
  -3.5000000000000000     
  -2.6666666666667851     
  -8.1167862717870473E-027
   9.4738986441548648E-009
  -3.5066666666666668     
  -2.6666666666666075     
   7.1054239831161549E-011
  -1.8947783790370356E-008
  -3.5133333333333332     
  -2.6666666666666075     
  -7.1054138596616244E-011
   9.4738176565186398E-009
  -3.5200000000000000     
  -2.6666666666667851     
  -5.0617272639238013E-016
   9.4742225946997534E-009
  -3.5266666666666668     
  -2.6666666666666075     
   7.1056163287521829E-011
  -1.8948998604913697E-008
  -3.5333333333333332     
  -2.6666666666666075     
  -7.1061326249331017E-011
   9.4783529641471093E-009
  -3.5400000000000000     
  -2.6666666666667851     
   2.6320981772371297E-014
   9.4572961787292127E-009
  -3.5466666666666669     
  -2.6666666666666079     
   7.0956042322241529E-011
  -1.8885828248660001E-008
  -3.5533333333333332     
  -2.6666666666666070     
  -7.0687669542708607E-011
   9.2425979551028760E-009
  -3.5600000000000001     
  -2.6666666666667873     
  -1.3681848794369721E-012
   1.0337145858652453E-008
  -3.5666666666666669     
  -2.6666666666666003     
   7.6160409060456494E-011
  -2.2169471959308729E-008
  -3.5733333333333333     
  -2.6666666666666350     
  -9.0110630634359139E-011
   2.1497323117774556E-008
  -3.5800000000000001     
  -2.6666666666666825     
   7.1119292748950188E-011
  -1.6426620036590996E-008
  -3.5866666666666664     
  -2.6666666666666350     
  -5.2080357525479676E-011
   6.2661749389983333E-009
  -3.5933333333333333     
  -2.6666666666667780     
  -5.0840454829921304E-012
   1.0333411325392035E-008
  -3.6000000000000001     
  -2.6666666666666097     
   7.2416539457448191E-011
  -1.9178110810162513E-008
  -3.6066666666666665     
  -2.6666666666666070     
  -7.1419291618770772E-011
   9.5356130544501011E-009
  -3.6133333333333333     
  -2.6666666666667855     
   9.7806289605044975E-014
   9.4573680227660633E-009
  -3.6200000000000001     
  -2.6666666666666075     
   7.1028066460350588E-011
  -1.8943375715110395E-008
  -3.6266666666666665     
  -2.6666666666666075     
  -7.1047251402977501E-011
   9.4727159768675950E-009
  -3.6333333333333333     
  -2.6666666666667851     
  -1.8815764704670237E-015
   9.4742212380439690E-009
  -3.6400000000000001     
  -2.6666666666666075     
   7.1054777708859367E-011
  -1.8947891498639518E-008
  -3.6466666666666665     
  -2.6666666666666075     
  -7.1054408530937135E-011
   9.4739258957061821E-009
  -3.6533333333333333     
  -2.6666666666667851     
   3.5686859293015996E-017
   9.4738973462187462E-009
  -3.6600000000000001     
  -2.6666666666666075     
   7.1054265783499960E-011
  -1.8947805850177209E-008
  -3.6666666666666665     
  -2.6666666666666075     
  -7.1054278092829224E-011
   9.4739071936821644E-009
  -3.6733333333333333     
  -2.6666666666667851     
   2.5859787071914773E-017
   9.4738865058525075E-009
  -3.6800000000000002     
  -2.6666666666666075     
   7.1054174653680948E-011
  -1.8947743786688235E-008
  -3.6866666666666665     
  -2.6666666666666075     
  -7.1053903746480963E-011
   9.4736697800925237E-009
  -3.6933333333333334     
  -2.6666666666667851     
  -1.3803957869717080E-015
   9.4747740967220996E-009
  -3.7000000000000002     
  -2.6666666666666075     
   7.1059425329628846E-011
  -1.8951056736576962E-008
  -3.7066666666666666     
  -2.6666666666666075     
  -7.1073500194698487E-011
   9.4860339887778249E-009
  -3.7133333333333334     
  -2.6666666666667851     
   7.1754721135258040E-014
   9.4286302118696174E-009
  -3.7200000000000002     
  -2.6666666666666079     
   7.0786481310157445E-011
  -1.8778845405852335E-008
  -3.7266666666666666     
  -2.6666666666666061     
  -7.0054859233735211E-011
   8.8433325507318244E-009
  -3.7333333333333334     
  -2.6666666666667904     
  -3.7298651032464627E-012
   1.1827224633328991E-008
  -3.7400000000000002     
  -2.6666666666665875     
   8.4974319646721052E-011
  -2.7730521653643829E-008
  -3.7466666666666666     
  -2.6666666666666825     
  -1.2300459275560788E-010
   3.2801224734829466E-008
  -3.7533333333333334     
  -2.6666666666666825     
   1.2300459275560786E-010
  -2.7730521653643826E-008
  -3.7599999999999998     
  -2.6666666666665875     
  -8.4974319646721026E-011
   1.1827224633328987E-008
  -3.7666666666666666     
  -2.6666666666667904     
   3.7298651032464587E-012
   8.8433325507318277E-009
  -3.7733333333333334     
  -2.6666666666666061     
   7.0054859233735211E-011
  -1.8778845405852339E-008
  -3.7799999999999998     
  -2.6666666666666079     
  -7.0786481310157445E-011
   9.4286302118696158E-009
  -3.7866666666666666     
  -2.6666666666667851     
  -7.1754721135262104E-014
   9.4860339887778265E-009
  -3.7933333333333334     
  -2.6666666666666075     
   7.1073500194698487E-011
  -1.8951056736576962E-008
  -3.7999999999999998     
  -2.6666666666666075     
  -7.1059425329628846E-011
   9.4747740967220996E-009
  -3.8066666666666666     
  -2.6666666666667851     
   1.3803957869676495E-015
   9.4736697800925254E-009
  -3.8133333333333335     
  -2.6666666666666075     
   7.1053903746480963E-011
  -1.8947743786688235E-008
  -3.8199999999999998     
  -2.6666666666666075     
  -7.1054174653680935E-011
   9.4738865058525059E-009
  -3.8266666666666667     
  -2.6666666666667851     
  -2.5859787080031554E-017
   9.4739071936821677E-009
  -3.8333333333333335     
  -2.6666666666666075     
   7.1054278092829249E-011
  -1.8947805850177219E-008
  -3.8399999999999999     
  -2.6666666666666075     
  -7.1054265783500025E-011
   9.4738973462187892E-009
  -3.8466666666666667     
  -2.6666666666667851     
  -3.5686859033278835E-017
   9.4739258957060166E-009
  -3.8533333333333335     
  -2.6666666666666075     
   7.1054408530936153E-011
  -1.8947891498638893E-008
  -3.8599999999999999     
  -2.6666666666666075     
  -7.1054777708855684E-011
   9.4742212380416447E-009
  -3.8666666666666667     
  -2.6666666666667851     
   1.8815764567253046E-015
   9.4727159768762656E-009
  -3.8733333333333335     
  -2.6666666666666075     
   7.1047251403028773E-011
  -1.8943375715142751E-008
  -3.8799999999999999     
  -2.6666666666666075     
  -7.1028066460541964E-011
   9.4573680228868101E-009
  -3.8866666666666667     
  -2.6666666666667855     
  -9.7806288890816483E-014
   9.5356130539994630E-009
  -3.8933333333333335     
  -2.6666666666666070     
   7.1419291616105221E-011
  -1.9178110808480703E-008
  -3.8999999999999999     
  -2.6666666666666097     
  -7.2416539447500168E-011
   1.0333411319115425E-008
  -3.9066666666666667     
  -2.6666666666667780     
   5.0840454458655963E-012
   6.2661749624229517E-009
  -3.9133333333333336     
  -2.6666666666666350     
   5.2080357664037779E-011
  -1.6426620124012853E-008
  -3.9199999999999999     
  -2.6666666666666825     
  -7.1119293266056008E-011
   2.1497323444037356E-008
  -3.9266666666666667     
  -2.6666666666666350     
   9.0110632564224306E-011
  -2.2169473176938079E-008
  -3.9333333333333331     
  -2.6666666666666003     
  -7.6160416262811430E-011
   1.0337150402907054E-008
  -3.9399999999999999     
  -2.6666666666667873     
   1.3682117589915479E-012
   9.2425809957138173E-009
  -3.9466666666666668     
  -2.6666666666666070     
   7.0687569226845238E-011
  -1.8885764955358365E-008
  -3.9533333333333331     
  -2.6666666666666079     
  -7.0955667938342616E-011
   9.4570599649117206E-009
  -3.9600000000000000     
  -2.6666666666667851     
  -2.7718201504655885E-014
   9.4792345261154439E-009
  -3.9666666666666668     
  -2.6666666666666075     
   7.1066540744361234E-011
  -1.8952288638969537E-008
  -3.9733333333333332     
  -2.6666666666666075     
  -7.1075624047910413E-011
   9.4865011689547840E-009
  -3.9800000000000000     
  -2.6666666666667851     
   7.3134719250537859E-014
   9.4279933935543552E-009
  -3.9866666666666668     
  -2.6666666666666079     
   7.0783085170908262E-011
  -1.8776765312768250E-008
  -3.9933333333333332     
  -2.6666666666666061     
  -7.0042654674853731E-011
   8.8356489967107306E-009
  -4.0000000000000000     
  -2.6666666666667909     
  -3.7752871995232036E-012
   2.4056603707200462E-009
  -4.0066666666666668     
  -2.6666666666667647     
   1.4267165580876756E-011
   9.9634189508127430E-009
  -4.0133333333333336     
  -2.6666666666665062     
   8.8992807711974043E-011
  -2.3358899402753752E-008
  -4.0199999999999996     
  -2.6666666666664995     
  -8.6198937808675365E-011
   7.7283230281738959E-009
  -4.0266666666666664     
  -2.6666666666667855     
  -2.8236515097369797E-011
   1.1346044061275922E-008
  -4.0333333333333332     
  -2.6666666666667140     
   5.6858815362197800E-011
  -1.5169517183687467E-008
  -4.0400000000000000     
  -2.6666666666667140     
  -5.6912563515460836E-011
   1.1389042583886352E-008
  -4.0466666666666669     
  -2.6666666666667851     
   2.8505255863684973E-011
   7.5563289377321933E-009
  -4.0533333333333337     
  -2.6666666666665009     
   8.5177722896677730E-011
  -2.2713921563597332E-008
  -4.0599999999999996     
  -2.6666666666665009     
  -8.5176688830298629E-011
   7.5555016846289112E-009
  -4.0666666666666664     
  -2.6666666666667851     
  -2.8510426195580498E-011
   1.1392351596299490E-008
  -4.0733333333333333     
  -2.6666666666667140     
   5.6932210776663859E-011
  -1.5181925980236749E-008
  -4.0800000000000001     
  -2.6666666666667140     
  -5.6932234075114386E-011
   1.1392370235059912E-008
  -4.0866666666666669     
  -2.6666666666667851     
   2.8510542687833130E-011
   7.5554271295872341E-009
  -4.0933333333333337     
  -2.6666666666665009     
   8.5176246159738685E-011
  -2.2713641982191052E-008
  -4.0999999999999996     
  -2.6666666666665009     
  -8.5176068706690565E-011
   7.5552851671487408E-009
  -4.1066666666666665     
  -2.6666666666667851     
  -2.8511429953073693E-011
   1.1392938084813877E-008
  -4.1133333333333333     
  -2.6666666666667140     
   5.6935605683028560E-011
  -1.5184055416814117E-008
  -4.1200000000000001     
  -2.6666666666667140     
  -5.6944809943079967E-011
   1.1400301492854999E-008
  -4.1266666666666669     
  -2.6666666666667851     
   2.8557451253330711E-011
   7.5258315349842556E-009
  -4.1333333333333337     
  -2.6666666666665009     
   8.5001187765713930E-011
  -2.2603190861574222E-008
  -4.1399999999999997     
  -2.6666666666665000     
  -8.4522743696089116E-011
   7.1430762792844214E-009
  -4.1466666666666665     
  -2.6666666666667886     
  -3.0949671601454718E-011
   1.2931322515654425E-008
  -4.1533333333333333     
  -2.6666666666667007     
   6.6035247265951390E-011
  -2.0925384252311644E-008
  -4.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389545E-011
   3.2827232404005812E-008
  -4.1666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.1799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.1866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.1933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.2000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.2066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.2133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.2199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.2266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.2333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.2400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.2466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.2533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.2599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.2666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.2733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.2800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.2866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.2933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.2999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.3066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.3133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.3200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.3266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.3333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.3399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.3466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.3533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.3600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.3666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.3733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.3799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.3866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.3933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.4000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.4066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.4133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.4199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.4266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.4333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.4400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.4466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.4533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.4600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.4666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.4733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.4800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.4866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.4933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -4.5000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -4.5066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -4.5133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -4.5199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -4.5266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -4.5333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -4.5400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -4.5466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -4.5533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -4.5599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -4.5666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -4.5733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -4.5800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -4.5866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -4.5933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -4.5999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -4.6066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -4.6133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -4.6200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -4.6266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -4.6333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576544E-008
  -4.6399999999999997     
  -2.6666666666665000     
  -8.4522743696092799E-011
   7.1430762792850443E-009
  -4.6466666666666665     
  -2.6666666666667886     
  -3.0949671601453729E-011
   1.2931322515654256E-008
  -4.6533333333333333     
  -2.6666666666667007     
   6.6035247265951118E-011
  -2.0925384252311597E-008
  -4.6600000000000001     
  -2.6666666666667629     
  -9.0905134626389467E-011
   3.2827232404005799E-008
  -4.6666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.6733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.6799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.6866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.6933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.7000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.7066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.7133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.7199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.7266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.7333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.7400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.7466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.7533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.7599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.7666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.7733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.7800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.7866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.7933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.7999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.8066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.8133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.8200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.8266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.8333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.8399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.8466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.8533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.8600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.8666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.8733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.8799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.8866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.8933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.9000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.9066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.9133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.9199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.9266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.9333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.9400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.9466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.9533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.9600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.9666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.9733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.9800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.9866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.9933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -5.0000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -5.0066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -5.0133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -5.0199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -5.0266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -5.0333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -5.0400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -5.0466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -5.0533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -5.0599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -5.0666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -5.0733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -5.0800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -5.0866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -5.0933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -5.0999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -5.1066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -5.1133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -5.1200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -5.1266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -5.1333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576548E-008
  -5.1399999999999997     
  -2.6666666666665000     
  -8.4522743696092812E-011
   7.1430762792850493E-009
  -5.1466666666666665     
  -2.6666666666667886     
  -3.0949671601453704E-011
   1.2931322515654241E-008
  -5.1533333333333333     
  -2.6666666666667007     
   6.6035247265951028E-011
  -2.0925384252311541E-008
  -5.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389144E-011
   3.2827232404005607E-008
  -5.1666666666666670     
  -2.6666666666666021     
   1.5529910840364765E-010
  -3.4568635458104723E-008
  -5.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213225E-010
   1.0731962751588784E-008
  -5.1799999999999997     
  -2.6666666666667922     
  -2.3475936895214508E-011
   1.0541221222966677E-008
  -5.1866666666666665     
  -2.6666666666667118     
   5.5583222277033885E-011
  -1.4953865553865556E-008
  -5.1933333333333334     
  -2.6666666666667145     
  -5.6570769376960380E-011
   1.1331258902907909E-008
  -5.2000000000000002     
  -2.6666666666667851     
   2.8413672394847126E-011
   7.5718120318240299E-009
  -5.2066666666666670     
  -2.6666666666665009     
   8.5202262633528662E-011
  -2.2718070258986237E-008
  -5.2133333333333329     
  -2.6666666666665009     
  -8.5183264308864491E-011
   7.5566133720926933E-009
  -5.2199999999999998     
  -2.6666666666667851     
  -2.8508664018167986E-011
   1.1392053541833261E-008
  -5.2266666666666666     
  -2.6666666666667140     
   5.6931737545579644E-011
  -1.5181845449835607E-008
  -5.2333333333333334     
  -2.6666666666667140     
  -5.6932103328190037E-011
   1.1392346167921573E-008
  -5.2400000000000002     
  -2.6666666666667851     
   2.8510492931219946E-011
   7.5554428677394393E-009
  -5.2466666666666670     
  -2.6666666666665009     
   8.5176314439267054E-011
  -2.2713680867661543E-008
  -5.2533333333333330     
  -2.6666666666665009     
  -8.5176292068190885E-011
   7.5554249708784964E-009
  -5.2599999999999998     
  -2.6666666666667851     
  -2.8510604786600851E-011
   1.1392417755365355E-008
  -5.2666666666666666     
  -2.6666666666667140     
   5.6932528378637489E-011
  -1.5182113902749785E-008
  -5.2733333333333334     
  -2.6666666666667140     
  -5.6933325891988518E-011
   1.1393055766046181E-008
  -5.2800000000000002     
  -2.6666666666667851     
   2.8514592353356024E-011
   7.5528729281551823E-009
  -5.2866666666666671     
  -2.6666666666665009     
   8.5161139314521209E-011
  -2.2704110707449115E-008
  -5.2933333333333330     
  -2.6666666666665009     
  -8.5119690991343537E-011
   7.5197142696130491E-009
  -5.2999999999999998     
  -2.6666666666667855     
  -2.8721833969244363E-011
   1.1525690400214720E-008
  -5.3066666666666666     
  -2.6666666666667127     
   5.7720844032364202E-011
  -1.5679493780881771E-008
  -5.3133333333333335     
  -2.6666666666667180     
  -5.9875359324251796E-011
   1.3249302633724870E-008
  -5.3200000000000003     
  -2.6666666666667691     
   3.9494410428682614E-011
   6.2526533557283390E-010
  -5.3266666666666671     
  -2.6666666666665599     
   4.4183900445478971E-011
   3.1500727952031281E-009
  -5.3333333333333330     
  -2.6666666666662802     
   6.7809446409501927E-011
   3.1500727952031281E-009
   37.243272299524023     
   760.27444573114826     
  -233404926.11661595     
   56136526058541.133     
   37.243855305569696     
   461.87417167353976     
  -64995347.940992586     
   68104277402589.344     
   37.243892500352594     
   452.64837532674744     
  -48367826.837531865     
   4069975459759.5127     
   37.243931964196449     
   444.22964347342497     
  -47293282.576381959     
   16256225108512.410     
   37.243973826295495     
   435.66972981808448     
  -42652068.261428781     
   10757243096140.268     
   37.244018222349993     
   427.23262111594579     
  -39330889.119942136     
   9859720871687.3027     
   37.244065294810710     
   418.84482682439756     
  -36039074.733319513     
   8199105674975.5752     
   37.244115193123463     
   410.52680797664664     
  -33078905.075838640     
   7002530109735.7412     
   37.244168073972382     
   402.27287008919131     
  -30344993.248869903     
   5935383944999.4053     
   37.244224101520338     
   394.08460031221455     
  -27839127.866353590     
   5041222400578.0488     
   37.244283447644861     
   385.96155887079163     
  -25537557.928142034     
   4279005011512.0459     
   37.244346292167464     
   377.90387023660367     
  -23424990.817341380     
   3632440373384.2739     
   37.244412823074178     
   369.91150201118978     
  -21485688.067401674     
   3083258209201.2217     
   37.244483236724761     
   361.98446553600559     
  -19705620.793810055     
   2616996624159.9834     
   37.244557738047632     
   354.12276011548829     
  -18071782.458643563     
   2221109643484.3291     
   37.244636540717437     
   346.32638860977181     
  -16572251.911732975     
   1885005152035.0479     
   37.244719867311467     
   338.59535291685847     
  -15196065.513507497     
   1599667378206.0215     
   37.244807949441018     
   330.92965546053478     
  -13933151.425093256     
   1357441269291.0015     
   37.244901027853096     
   323.32929862481262     
  -12774255.146353411     
   1151824961590.4849     
   37.244999352497402     
   315.79428495375890     
  -11710872.898610111     
   977294146914.07458     
   37.245103182553059     
   308.32461715861979     
  -10735192.415632553     
   829157926887.36804     
   37.245212786408743     
   300.92029803549718     
  -9840035.9002511930     
   703431659990.42859     
   37.245328441589351     
   293.58133061012796     
  -9018809.2563432604     
   596731012237.07971     
   37.245450434621496     
   286.30771798089313     
  -8265455.2035391051     
   506182682398.70953     
   37.245579060829265     
   279.09946343673073     
  -7574408.8125728481     
   429345656274.05194     
   37.245714624050962     
   271.95657048519627     
  -6940558.9597715866     
   364147843369.46063     
   37.245857436266263     
   264.87904272630618     
  -6359210.5850257650     
   308829473113.58282     
   37.246007817122432     
   257.86688399743667     
  -5826051.4422571827     
   261896381908.17685     
   37.246166093346901     
   250.92009829123919     
  -5337121.0667168954     
   222080104302.77670     
   37.246332598032247     
   244.03868981513625     
  -4888782.0103195896     
   188303545886.81390     
   37.246507669778325     
   237.22266299239715     
  -4477693.9919650853     
   159652456552.03253     
   37.246691651674553     
   230.47202241695811     
  -4100789.4888879890     
   135350668378.58060     
   37.246884890103942     
   223.78677293425397     
  -3755251.7192445989     
   114739318658.20041     
   37.247087733348501     
   217.16691960348189     
  -3438494.3060181877     
   97259195028.050766     
   37.247300529973664     
   210.61246770837474     
  -3148142.4597712993     
   82435628450.649811     
   37.247523626967372     
   204.12342277391090     
  -2882015.8666051426     
   69865786902.030960     
   37.247757367606951     
   197.69979057229969     
  -2638112.7913262937     
   59207777874.560295     
   37.248002089024560     
   191.34157712577885     
  -2414595.6248402065     
   50171488940.029617     
   37.248258119439043     
   185.04878870753885     
  -2209777.4408103731     
   42510724281.314407     
   37.248525775019253     
   178.82143186158191     
  -2022109.7864050185     
   36016594257.872490     
   37.248805356340455     
   172.65951339053177     
  -1850171.3531479295     
   30511858732.804237     
   37.249097144392074     
   166.56304036774546     
  -1692657.6337494883     
   25846150666.059189     
   37.249401396091137     
   160.53202014992206     
  -1548371.3680608664     
   21891898950.064690     
   37.249718339251700     
   154.56646036661832     
  -1416213.8248021423     
   18540892763.125065     
   37.250048166955949     
   148.66636892071301     
  -1295176.7096374254     
   15701337186.607603     
   37.250391031268038     
   142.83175400918091     
  -1184334.8094805393     
   13295375240.810326     
   37.250747036226237     
   137.06262409651885     
  -1082839.1847092663     
   11256974521.718143     
   37.251116230043444     
   131.35898792889336     
  -989910.92472075345     
   9530133318.3526783     
   37.251498596439966     
   125.72085452964545     
  -904835.42702362663     
   8067362732.7688885     
   37.251894045025757     
   120.14823318921708     
  -826957.11909398041     
   6828393529.4639206     
   37.252302400642236     
   114.64113346033263     
  -755674.62863042729     
   5779082440.3822021     
   37.252723391565965     
   109.19956514628691     
  -690436.33209747076     
   4890481284.9876165     
   37.253156636468226     
   103.82353829081747     
  -630736.27809681010     
   4138049198.0912943     
   37.253601630015396     
   98.513063162985986     
  -576110.43253424601     
   3500982511.9197874     
   37.254057726985401     
   93.268150241950934     
  -526133.23905218008     
   2961647435.8446813     
   37.254524124764934     
   88.088810186544848     
  -480414.45404166938     
   2505098192.5046158     
   37.254999844080871     
   82.975053815357271     
  -438596.24043651164     
   2118668111.2858818     
   37.255483707807187     
   77.926892082851950     
  -400350.50177965831     
   1791622985.7265553     
   37.255974317675459     
   72.944336033275590     
  -365376.43388284981     
   1514867295.8330712     
   37.256470028702893     
   68.027396767412725     
  -333398.27079423959     
   1280694225.1111155     
   37.256968921136831     
   63.176085397271130     
  -304163.22526025464     
   1082574675.6956525     
   37.257468769698022     
   58.390412991816085     
  -277439.58683604805     
   914977396.73328078     
   37.257967009887700     
   53.670390525155803     
  -253014.98520157806     
   773217140.94019616     
   37.258460701104305     
   49.016028799273343     
  -230694.78957442846     
   653325569.75406563     
   37.258946486295585     
   44.427338380909035     
  -210300.64096616820     
   551941791.76632798     
   37.259420547850063     
   39.904329514599965     
  -191669.10741495181     
   466219779.34129143     
   37.259878559408129     
   35.447012026846814     
  -174650.44520544822     
   393749626.15622723     
   37.260315633248347     
   31.055395230337790     
  -159107.46555369665     
   332490962.93320179     
   37.260726262877249     
   26.729487802717745     
  -144914.49277561207     
   280716473.77809840     
   37.261104260422158     
   22.469297663968810     
  -131956.40778791852     
   236963980.04708165     
   37.261442688395661     
   18.274831834351531     
  -120127.77199639831     
   199995919.06300420     
   37.261733785366921     
   14.146096280790083     
  -109332.02101859631     
   168764904.00972009     
   37.261968885039821     
   10.083095746282055     
  -99480.727452194085     
   142384642.17316368     
   37.262138328199335     
   6.0858335611804639     
  -90492.921804546102     
   120105204.78439145     
   37.262231366947347     
   2.1543114412538067     
  -82294.471799381688     
   101292144.69386826     
   37.262236060604856     
  -1.7114707418584856     
  -74817.511212274781     
   85408762.615072355     
   37.262139162611270     
  -5.5115152031333761     
  -67999.916897299365     
   72001106.671268508     
   37.261925997701233     
  -9.2458265155441701     
  -61784.828692760624     
   60685262.127853490     
   37.261580328586014     
  -12.914411901714310     
  -56120.209008870719     
   51136583.600947753     
   37.261084211309360     
  -16.517281553941842     
  -50958.439180139554     
   43080584.070852019     
   37.260417838386360     
  -20.054448982000135     
  -46255.948886651844     
   36285212.683289669     
   37.259559368768691     
  -23.525931388998874     
  -41972.876658763875     
   30554322.491092008     
   37.258484743609422     
  -26.931750081488698     
  -38072.758331676407     
   25722137.089750621     
   37.257167486725876     
  -30.271930912510502     
  -34522.241515607515     
   21648568.875063144     
   37.255578488578976     
  -33.546504759991592     
  -31290.823684283387     
   18215254.368002389     
   37.253685772502003     
  -36.755508045012419     
  -28350.612224918201     
   15322201.412421081     
   37.251454241819864     
  -39.898983291575682     
  -25676.104278867431     
   12884949.941005062     
   37.248845406402346     
  -42.976979725941028     
  -23243.985050182462     
   10832170.103890900     
   37.245817087089577     
  -45.989553930423817     
  -21032.943025464876     
   9103633.3214746341     
   37.242323096315637     
  -48.936770523382201     
  -19023.500066199038     
   7648484.4772599321     
   37.238312893135927     
  -51.818702970448086     
  -17197.857657597633     
   6423817.8987550354     
   37.233731210734547     
  -54.635434140383303     
  -15539.749151603326     
   5393350.3236609716     
   37.228517654349460     
  -57.387058122998070     
  -14034.328890369867     
   4526705.4360500965     
   37.222606267404224     
  -60.073677423491581     
  -12667.982666022519     
   3797458.6482330565     
   37.215925063475026     
  -62.695418413307898     
  -11428.469969380496     
   3185969.2094458346     
   37.208395521549441     
  -65.252376173863212     
  -10303.919630707696     
   2666876.5617948696     
   37.199932041847489     
  -67.744833930553824     
  -9285.9855824967435     
   2248017.0250409371     
   37.190441359275326     
  -70.172416214199131     
  -8358.0972313302391     
   1838942.0056462255     
   37.179821911365210     
  -72.537384172466886     
  -7537.2854906108141     
   1685793.8607754505     
   37.167963157320898     
  -74.831841598216172     
  -6723.5947112058984     
   925194.43183929555     
   37.154744844533504     
  -77.087438101435794     
  -6240.6834453280044     
   2386477.6305864290     
   37.140036218656739     
  -79.182310509503495     
  -4893.6725924843076     
   410966.54945804836     
   36.917916341015236     
  -95.945050669586621     
  -1811.4234715489447     
   96159.382867107124     
   36.668234808001387     
  -103.19917959857308     
  -1090.2281000456414     
   55155.208387358020     
   36.404284733510721     
  -107.61615994153833     
  -676.56403714045609     
   26393.090579961274     
   36.131428200465059     
  -110.50410967886634     
  -478.61585779074653     
   16977.909011282754     
   35.852441856985003     
  -112.57885317385852     
  -351.28154020612590     
   10781.082949974179     
   35.568967668845161     
  -114.13311556957713     
  -270.42341808131948     
   7493.8924455271981     
   35.282061825627672     
  -115.34472217663010     
  -214.21922473986555     
   5344.9125902022161     
   34.992444664290694     
  -116.31560118926313     
  -174.13238031334896     
   3956.7702004870052     
   34.700629158474960     
  -117.11207364957075     
  -144.45660380969639     
   2998.1637727170623     
   34.406992966886172     
  -117.77814109788078     
  -121.97037551431843     
   2321.1839128068291     
   34.111821567793143     
  -118.34447077708725     
  -104.56149616826723     
   1827.9622991918627     
   33.815335443410298     
  -118.83300396481873     
  -90.851778924328244     
   1460.8874432673688     
   33.517707936246275     
  -119.25987121987912     
  -79.895123099822968     
   1182.1944793765276     
   33.219077385465944     
  -119.63718068888991     
  -71.028664504499034     
   967.08294850236223     
   32.919555615261636     
  -119.97419120612800     
  -63.775542390731303     
   798.60838010882776     
   32.619234018362313     
  -120.27809501095462     
  -57.785979539915090     
   664.97303137941503     
   32.318188008666418     
  -120.55455666431583     
  -52.798681804569483     
   557.77355693363359     
   32.016480340456177     
  -120.80809181914616     
  -48.615380127567235     
   470.91733538118734     
   31.714163622865879     
  -121.04233901974560     
  -45.083500112208327     
   399.91268229987827     
   31.411282252076475     
  -121.26025815751352     
  -42.084154994959242     
   341.39936657254680     
   31.107873915079075     
  -121.46427769436508     
  -39.523659745665142     
   292.82990827482013     
   30.803970773437069     
  -121.65640543231325     
  -37.327435433603988     
   252.24964587605334     
   30.499600404785543     
  -121.83831292862109     
  -35.435563089533588     
   218.14226264619927     
   30.194786558667534     
  -122.01140057664415     
  -33.799496119687092     
   189.31965932233209     
   29.889549768494852     
  -122.17684831363029     
  -32.379598674769603     
   164.84232359757613     
   29.583907850880365     
  -122.33565551343669     
  -31.143281247787780     
   143.96101348930361     
   29.277876315979810     
  -122.48867265067270     
  -30.063573646618003     
   126.07354480965030     
   28.971468706916976     
  -122.63662663994062     
  -29.118022060545627     
   110.69241606446373     
   28.664696882248247     
  -122.78014126744213     
  -28.287828940062148     
   97.420313640159065     
   28.357571252341167     
  -122.91975378126169     
  -27.557176587760956     
   85.931396065227190     
   28.050100978212402     
  -123.05592845052426     
  -26.912691117271752     
   75.956876991849427     
   27.742294139592811     
  -123.18906771466703     
  -26.343014539832879     
   67.273824913081569     
   27.434157877618784     
  -123.31952140314907     
  -25.838460852984767     
   59.696392072732884     
   27.125698516486707     
  -123.44759440006263     
  -25.390737912439274     
   53.068904773792930     
   26.816921667576235     
  -123.57355304766033     
  -24.992721126635828     
   47.260375523664024     
   26.507832318893410     
  -123.69763052125244     
  -24.638268310208346     
   42.160119339822408     
   26.198434912165204     
  -123.82003136056585     
  -24.322067415159680     
   37.674234871189292     
   25.888733409502365     
  -123.94093530573781     
  -24.039510653625758     
   33.722756437504813     
   25.578731351214504     
  -124.06050055732274     
  -23.786589980344473     
   30.237343957405258     
   25.268431906092321     
  -124.17886655702526     
  -23.559809900663932     
   27.159395426123087     
   24.957837915253432     
  -124.29615636786434     
  -23.356114434968010     
   24.438497853928688     
   24.646951930470081     
  -124.41247871820443     
  -23.172825701063545     
   22.031152368539587     
   24.335776247750694     
  -124.52792976260282     
  -23.007592058299497     
   19.899716684606954     
   24.024312936826895     
  -124.64259460320649     
  -22.858344183164945     
   18.011528946581716     
   23.712563867097874     
  -124.75654860795457     
  -22.723257716065582     
   16.338173918583440     
   23.400530730501231     
  -124.86985855577392     
  -22.600721411676208     
   14.854870127030027     
   23.088215061710319     
  -124.98258363401742     
  -22.489309885723483     
   13.539954527330865     
   22.775618256000278     
  -125.09477630929865     
  -22.387760226768499     
   12.374448303303954     
   22.462741585076369     
  -125.20648308952680     
  -22.294951864493719     
   11.341686440989552     
   22.149586211117249     
  -125.31774519222850     
  -22.209889216186298     
   10.427009302817671     
   21.836153199251097     
  -125.42859913188501     
  -22.131686646415165     
   9.6174933278557884     
   21.522443528653177     
  -125.53907723711718     
  -22.059555446456248     
   8.9017262803114434     
   21.208458102428317     
  -125.64920810698172     
  -21.992792499353911     
   8.2696115405578681     
   20.894197756420422     
  -125.75901701426210     
  -21.930770412799728     
   7.7122028991510589     
   20.579663267072856     
  -125.86852626252174     
  -21.872928891056095     
   7.2215590560717429     
   20.264855358447846     
  -125.97775550274471     
  -21.818767198135557     
   6.7906208826830232     
   19.949774708499447     
  -126.08672201459385     
  -21.767837541515433     
   6.4131048643254420     
   19.634421954683091     
  -126.19544095658522     
  -21.719739255032994     
   6.0834092035104650     
   19.318797698974553     
  -126.30392558893782     
  -21.674113686006663     
   5.7965330674136286     
   19.002902512362500     
  -126.41218747237284     
  -21.630639688001061     
   5.5480082306377856     
   18.686736938871146     
  -126.52023664565851     
  -21.589029626271280     
   5.3338349055216794     
   18.370301499163006     
  -126.62808178438539     
  -21.549025864479866     
   5.1504313818284642     
   18.053596693765879     
  -126.73573034311939     
  -21.510397629116152     
   4.9945849525172958     
   17.736623005963288     
  -126.84318868279711     
  -21.472938241972273     
   4.8634113980256144     
   17.419380904383086     
  -126.95046218504325     
  -21.436462656487080     
   4.7543198776487783     
   17.101870845315123     
  -127.05755535482798     
  -21.400805257404716     
   4.6649787842827761     
   16.784093274785487     
  -127.16447191276279     
  -21.365817916522595     
   4.5932918948566241     
   16.466048630411791     
  -127.27121487812238     
  -21.331368227311170     
   4.5373669178829301     
   16.147737343061422     
  -127.37778664362922     
  -21.297337975427048     
   4.4955025138232649     
   15.829159838332229     
  -127.48418904283423     
  -21.263621706573375     
   4.4661593781029261     
   15.510316537873218     
  -127.59042341087876     
  -21.230125511237603     
   4.4479512939261632     
   15.191207860560814     
  -127.69649063934818     
  -21.196765876533156     
   4.4396239558977832     
   14.871834223544839     
  -127.80239122578168     
  -21.163468696863923     
   4.4400448429755066     
   14.552196043176730     
  -127.90812531842519     
  -21.130168360541607     
   4.4481892989470104     
   14.232293735831371     
  -128.01369275667855     
  -21.096806940799503     
   4.4631309632109115     
   13.912127718632716     
  -128.11909310767697     
  -21.063333458575421     
   4.4840307572577807     
   13.591698410092388     
  -128.22432569939315     
  -21.029703227895986     
   4.5101299129058203     
   13.271006230669510     
  -128.32938965059677     
  -20.995877253549196     
   4.5407404422885334     
   12.950051603259253     
  -128.43428389798123     
  -20.961821700232029     
   4.5752398663747540     
   12.628834953616796     
  -128.53900722073490     
  -20.927507401234219     
   4.6130643141772980     
   12.307356710722834     
  -128.64355826278518     
  -20.892909418877892     
   4.6537018348249815     
   11.985617307096094     
  -128.74793555297015     
  -20.858006655116704     
   4.6966902378834119     
   11.663617179057859     
  -128.85213752330378     
  -20.822781478332576     
   4.7416093420437688     
   11.341356766953005     
  -128.95616252552028     
  -20.787219408267248     
   4.7880791249479371     
   11.018836515331639     
  -129.06000884607803     
  -20.751308814830139     
   4.8357553202404047     
   10.696056873095028     
  -129.16367471973993     
  -20.715040649928337     
   4.8843256878804153     
   10.373018293609205     
  -129.26715834188292     
  -20.678408207269232     
   4.9335084173780031     
   10.049721234789271     
  -129.37045787963643     
  -20.641406894138896     
   4.9830472378570034     
   9.7261661591572039     
  -129.47357148197142     
  -20.604034039854970     
   5.0327114288275920     
   9.4023535338756421     
  -129.57649728883140     
  -20.566288704138763     
   5.0822916857871503     
   9.0782838307599700     
  -129.67923343938298     
  -20.528171516495359     
   5.1315992529214993     
   8.7539575262707725     
  -129.78177807947947     
  -20.489684522098450     
   5.1804635176559621     
   8.4293751014885565     
  -129.88412936839902     
  -20.450831045716029     
   5.2287305948958318     
   8.1045370420724385     
  -129.98628548492894     
  -20.411615566254312     
   5.2762618086351365     
   7.7794438382044175     
  -130.08824463285129     
  -20.372043602689548     
   5.3229326870354710     
   7.4540959845205954     
  -130.19000504587686     
  -20.332121607536781     
   5.3686305883800811     
   7.1284939800307088     
  -130.29156499209103     
  -20.291856878123930     
   5.4132553014856155     
   6.8026383280271068     
  -130.39292277794473     
  -20.251257463362787     
   5.4567162491633026     
   6.4765295359842900     
  -130.49407675183187     
  -20.210332091494063     
   5.4989330830537098     
   6.1501681154499677     
  -130.59502530729404     
  -20.169090093371160     
   5.5398335906385601     
   5.8235545819285486     
  -130.69576688588106     
  -20.127541341441372     
   5.5793538780701315     
   5.4966894547578660     
  -130.79629997970306     
  -20.085696187355843     
   5.6174370761134131     
   5.1695732569798913     
  -130.89662313369467     
  -20.043565409284994     
   5.6540329175160000     
   4.8422065152061107     
  -130.99673494762388     
  -20.001160162403625     
   5.6890970608645066     
   4.5145897594781772     
  -131.09663407786601     
  -19.958491934447139     
   5.7225907617020457     
   4.1867235231244022     
  -131.19631923896145     
  -19.915572503734374     
   5.7544800538874288     
   3.8586083426126008     
  -131.29578920497912     
  -19.872413903330219     
   5.7847355467735841     
   3.5302447573997497     
  -131.39504281070427     
  -19.829028386729419     
   5.8133319906108429     
   3.2016333097788841     
  -131.49407895266310     
  -19.785428396799837     
   5.8402477757404316     
   2.8727745447236175     
  -131.59289659000129     
  -19.741626538481782     
   5.8654643645436213     
   2.5436690097306291     
  -131.69149474523687     
  -19.697635555747706     
   5.8889676818620815     
   2.2143172546604406     
  -131.78987250487157     
  -19.653468298133742     
   5.9107434177910481     
   1.8847198315767639     
  -131.88802901992315     
  -19.609137722500307     
   5.9307835833720848     
   1.5548772945846836     
  -131.98596350634347     
  -19.564656845625017     
   5.9490793604489003     
   1.2247901996679045     
  -132.08367524533358     
  -19.520038750421651     
   5.9656255577944908     
  0.89445910452527944     
  -132.18116358360649     
  -19.475296558738194     
   5.9804182616204518     
  0.56388456840680612     
  -132.27842793355777     
  -19.430443421776040     
   5.9934553671926185     
  0.23306715194926544     
  -132.37546777337852     
  -19.385492506522095     
   6.0047361469003082     
  -9.7992582988344665E-002
  -132.47228264710839     
  -19.340456985420342     
   6.0142612594443481     
 -0.42929407348944265     
  -132.56887216463687     
  -19.295350025974507     
   6.0220324765300095     
 -0.76083675574443999     
  -132.66523600165780     
  -19.250184782400535     
   6.0280526118727753     
  -1.0926200652151528     
  -132.76137389958333     
  -19.204974387811490     
   6.0323254236326509     
  -1.4246434367989504     
  -132.85728566542070     
  -19.159731947134244     
   6.0348554026383230     
  -1.7569063049925564     
  -132.95297117161758     
  -19.114470531614455     
   6.0356478075817623     
  -2.0894081040554262     
  -133.04843035587925     
  -19.069203173057591     
   6.0347084040262846     
  -2.4221482681726374     
  -133.14366322096197     
  -19.023942860027397     
   6.0320435909893835     
  -2.7551262316172367     
  -133.23866983444478     
  -18.978702533094975     
   6.0276600828373663     
  -3.0883414289119919     
  -133.33345032848368     
  -18.933495082473694     
   6.0215649955434660     
  -3.4217932949905139     
  -133.42800489955241     
  -18.888333345007119     
   6.0137657879774711     
  -3.7554812653577110     
  -133.52233380816890     
  -18.843230101597285     
   6.0042699829693849     
  -4.0894047762495500     
  -133.61643737861471     
  -18.798198076725015     
   5.9930855823701226     
  -4.4235632647921044     
  -133.71031599864367     
  -18.753249934857241     
   5.9802202769120019     
  -4.7579561691598649     
  -133.80397011918777     
  -18.708398282780401     
   5.9656821726278455     
  -5.0925829287333180     
  -133.89740025406093     
  -18.663655666485692     
   5.9494794124414998     
  -5.4274429842557703     
  -133.99060697965436     
  -18.619034570892381     
   5.9316194263441648     
  -5.7625357779894211     
  -134.08359093464458     
  -18.574547425194801     
   5.9121114767504519     
  -6.0978607538706910     
  -134.17635281968037     
  -18.530206589119171     
   5.8909613568310650     
  -6.4334173576648030     
  -134.26889339710053     
  -18.486024378942940     
   5.8681787316569203     
  -6.7692050371196304     
  -134.36121349064402     
  -18.442013038455514     
   5.8437701564674374     
  -7.1052232421188224     
  -134.45331398514585     
  -18.398184762282007     
   5.8177431513552538     
  -7.4414714248342149     
  -134.54519582627319     
  -18.354551688646843     
   5.7901051910430770     
  -7.7779490398775586     
  -134.63686002024409     
  -18.311125899714018     
   5.7608627396611158     
  -8.1146555444515620     
  -134.72830763356629     
  -18.267919429166561     
   5.7300231294774964     
  -8.4515903985002989     
  -134.81953979277844     
  -18.224944255695480     
   5.6975921539358101     
  -8.7887530648589660     
  -134.91055768420404     
  -18.182212314540962     
   5.6635763234243743     
  -9.1261430094030622     
  -135.00136255372067     
  -18.139735492115278     
   5.6279814878635595     
  -9.4637597011969792     
  -135.09195570652835     
  -18.097525630956302     
   5.5908129801007735     
  -9.8016026126420410     
  -135.18233850693977     
  -18.055594533605543     
   5.5520759058897031     
  -10.139671219624040     
  -135.27251237818456     
  -18.013953964311373     
   5.5117755458684972     
  -10.477965001660285     
  -135.36247880221464     
  -17.972615647717358     
   5.4699156850663355     
  -10.816483442046188     
  -135.45223931953413     
  -17.931591280079360     
   5.4265009138241238     
  -11.155226028001447     
  -135.54179552904239     
  -17.890892523225681     
   5.3815347789782875     
  -11.494192250815843     
  -135.63114908788140     
  -17.850531012383342     
   5.3350203307150634     
  -11.833381605994681     
  -135.72030171131212     
  -17.810518359902979     
   5.2869608071549790     
  -12.172793593403949     
  -135.80925517259649     
  -17.770866153849319     
   5.2373585092080743     
  -12.512427717415175     
  -135.89801130289371     
  -17.731585965030256     
   5.1862152059719291     
  -12.852283487050078     
  -135.98657199118375     
  -17.692689350985468     
   5.1335330025128867     
  -13.192360416125029     
  -136.07493918419487     
  -17.654187853466620     
   5.0793125097197089     
  -13.532658023395342     
  -136.16311488635264     
  -17.616093009643723     
   5.0235549770025711     
  -13.873175832699488     
  -136.25110115974505     
  -17.578416347316203     
   4.9662596843589268     
  -14.213913373103214     
  -136.33890012411254     
  -17.541169399683511     
   4.9074280075832970     
  -14.554870179043673     
  -136.42651395683581     
  -17.504363689626636     
   4.8470571193757150     
  -14.896045790473556     
  -136.51394489296297     
  -17.468010761231319     
   4.7851475850336511     
  -15.237439753005290     
  -136.60119522525190     
  -17.432122154343567     
   4.7216968325987052     
  -15.579051618055372     
  -136.68826730420801     
  -17.396709428099076     
   4.6567027389116289     
  -15.920880942988838     
  -136.77516353817214     
  -17.361784157557238     
   4.5901629806440480     
  -16.262927291263956     
  -136.86188639340403     
  -17.327357935202407     
   4.5220736265512995     
  -16.605190232577161     
  -136.94843839419957     
  -17.293442383003274     
   4.4524318065533883     
  -16.947669343008307     
  -137.03482212301822     
  -17.260049144454122     
   4.3812322412186653     
  -17.290364205166252     
  -137.12104022063596     
  -17.227189902644984     
   4.3084712924468214     
  -17.633274408334870     
  -137.20709538631243     
  -17.194876367951633     
   4.2341424167311423     
  -17.976399548619476     
  -137.29299037798188     
  -17.163120299826147     
   4.1582406380211232     
  -18.319739229093795     
  -137.37872801246905     
  -17.131933495040990     
   4.0807587527211773     
  -18.663293059947456     
  -137.46431116571765     
  -17.101327804395581     
   4.0016905334969231     
  -19.007060658634114     
  -137.54974277304211     
  -17.071315125394356     
   3.9210276207743497     
  -19.351041650020196     
  -137.63502582940120     
  -17.041907418238548     
   3.8387619317006703     
  -19.695235666534408     
  -137.72016338970619     
  -17.013116703750793     
   3.7548854993044465     
  -20.039642348317987     
  -137.80515856912183     
  -16.984955062506010     
   3.6693877973629410     
  -20.384261343375748     
  -137.89001454341314     
  -16.957434654025786     
   3.5822593258362869     
  -20.729092307728067     
  -137.97473454932091     
  -16.930567709082013     
   3.4934899487019746     
  -21.074134905563771     
  -138.05932188492980     
  -16.904366534466750     
   3.4030674096982207     
  -21.419388809394007     
  -138.14377991008820     
  -16.878843528894013     
   3.3109808388058295     
  -21.764853700207208     
  -138.22811204684194     
  -16.854011172602970     
   3.2172168507599936     
  -22.110529267625129     
  -138.31232177988900     
  -16.829882046222270     
   3.1217630043467866     
  -22.456415210060094     
  -138.39641265706379     
  -16.806468823689670     
   3.0246044605089368     
  -22.802511234873457     
  -138.48038828984861     
  -16.783784290235850     
   2.9257283971532555     
  -23.148817058535379     
  -138.56425235389233     
  -16.761841327257201     
   2.8251169958000562     
  -23.495332406785952     
  -138.64800858958495     
  -16.740652949788704     
   2.7227568998029006     
  -23.842057014797774     
  -138.73166080264201     
  -16.720232273040182     
   2.6186294503762730     
  -24.188990627340001     
  -138.81521286470502     
  -16.700592552162359     
   2.5127187754680569     
  -24.536132998943984     
  -138.89866871398880     
  -16.681747161346347     
   2.4050051948901063     
  -24.883483894070508     
  -138.98203235594812     
  -16.663709622384673     
   2.2954712062240623     
  -25.231043087278781     
  -139.06530786397494     
  -16.646493588337989     
   2.1840959957298605     
  -25.578810363397146     
  -139.14849938011670     
  -16.630112868370016     
   2.0708595853591287     
  -25.926785517695684     
  -139.23161111584133     
  -16.614581421479823     
   1.9557408287617744     
  -26.274968356060722     
  -139.31464735280818     
  -16.599913365264111     
   1.8387167327524863     
  -26.623358695171326     
  -139.39761244369575     
  -16.586122989768466     
   1.7197653564565469     
  -26.971956362677918     
  -139.48051081304416     
  -16.573224749595042     
   1.5988617144746073     
  -27.320761197383000     
  -139.56334695813499     
  -16.561233286736481     
   1.4759828111771216     
  -27.669773049424141     
  -139.64612544989097     
  -16.550163415652655     
   1.3510996593534628     
  -28.018991780459292     
  -139.72885093385062     
  -16.540030168207505     
   1.2241904766952678     
  -28.368417263854486     
  -139.81152813112021     
  -16.530848739632290     
   1.0952221548936794     
  -28.718049384874071     
  -139.89416183940298     
  -16.522634573470587     
  0.96417208537362520     
  -29.067888040873466     
  -139.97675693404372     
  -16.515403282830285     
  0.83100418988910929     
  -29.417933141494661     
  -140.05931836912933     
  -16.509170751406117     
  0.69569506458685804     
  -29.768184608864438     
  -140.14185117860390     
  -16.503953038421713     
  0.55820593742053992     
  -30.118642377795478     
  -140.22436047743469     
  -16.499766493891059     
  0.41851087330614162     
  -30.469306395990412     
  -140.30685146282525     
  -16.496627662341265     
  0.27656959438004308     
  -30.820176624248973     
  -140.38932941545707     
  -16.494553390383416     
  0.13235380611967001     
  -31.171253036678269     
  -140.47179970077511     
  -16.493560736837516     
  -1.4179240811528998E-002
  -31.522535620906371     
  -140.55426777032008     
  -16.493667081143602     
 -0.16306060226974131     
  -31.874024378299243     
  -140.63673916311208     
  -16.494890035660625     
 -0.31433429007314101     
  -32.225719324181227     
  -140.71921950705831     
  -16.497247542836174     
 -0.46803492204895325     
  -32.577620488059054     
  -140.80171452042728     
  -16.500757804751544     
 -0.62420893942734756     
  -32.929727913849675     
  -140.88423001336866     
  -16.505439371797248     
 -0.78289295993487218     
  -33.282041660111865     
  -140.96677188947064     
  -16.511311068996758     
 -0.94413658819581014     
  -33.634561800281865     
  -141.04934614737667     
  -16.518392093408227     
  -1.1079793416932895     
  -33.987288422913061     
  -141.13195888245636     
  -16.526701938470929     
  -1.2744735203888229     
  -34.340221631919974     
  -141.21461628852722     
  -16.536260489873843     
  -1.4436611496698812     
  -34.693361546826551     
  -141.29732465962314     
  -16.547087948496369     
  -1.6155990602051045     
  -35.046708303019031     
  -141.38009039184800     
  -16.559204941447906     
  -1.7903300243148506     
  -35.400262052003434     
  -141.46291998524322     
  -16.572632416630267     
  -1.9679160871582269     
  -35.754022961667843     
  -141.54582004575300     
  -16.587391787283956     
  -2.1484038820173370     
  -36.107991216549699     
  -141.62879728726219     
  -16.603504816399084     
  -2.3318539908903588     
  -36.462167018108168     
  -141.71185853360652     
  -16.620993721330763     
  -2.5183258332599352     
  -36.816550585001792     
  -141.79501072082255     
  -16.639881165080212     
  -2.7078731254267874     
  -37.171142153371640     
  -141.87826089926904     
  -16.660190213520913     
  -2.9005666892828015     
  -37.525941977130010     
  -141.96161623596208     
  -16.681944463690535     
  -3.0964606767398757     
  -37.880950328255004     
  -142.04508401691822     
  -16.705167918766080     
  -3.2956308149407882     
  -38.236167497091031     
  -142.12867164958985     
  -16.729885149878136     
  -3.4981358962245714     
  -38.591593792655559     
  -142.21238666538727     
  -16.756121169099821     
  -3.7040545060842898     
  -38.947229542952194     
  -142.29623672225478     
  -16.783901577895456     
  -3.9134507816364685     
  -39.303075095290353     
  -142.38022960734639     
  -16.813252458757727     
  -4.1264090342241149     
  -39.659130816611736     
  -142.46437323980959     
  -16.844200526514410     
  -4.3429956663257698     
  -40.015397093823850     
  -142.54867567361089     
  -16.876772994011851     
  -4.5633015523771912     
  -40.371874334140685     
  -142.63314510048505     
  -16.910997755654680     
  -4.7873986877179275     
  -40.728562965430967     
  -142.71778985298872     
  -16.946903245812564     
  -5.0153808445716219     
  -41.085463436574059     
  -142.80261840760863     
  -16.984518602146853     
  -5.2473283001096558     
  -41.442576217823841     
  -142.88763938802498     
  -17.023873564397675     
  -5.4833383644587181     
  -41.799901801180852     
  -142.97286156844132     
  -17.064998602131116     
  -5.7234984399298634     
  -42.157440700772874     
  -143.05829387704770     
  -17.107924840430588     
  -5.9679110874692087     
  -42.515193453244365     
  -143.14394539958275     
  -17.152684173586607     
  -6.2166701417628802     
  -42.873160618154870     
  -143.22982538301585     
  -17.199309199649829     
  -6.4698853822188269     
  -43.231342778386875     
  -143.31594323936503     
  -17.247833340016470     
  -6.7276562691188966     
  -43.589740540563284     
  -143.40230854962013     
  -17.298290762034863     
  -6.9901005777554364     
  -43.948354535474927     
  -143.48893106781614     
  -17.350716516368031     
  -7.2573247927363962     
  -44.307185418518387     
  -143.57582072523786     
  -17.405146452313552     
  -7.5294532514741199     
  -44.666233870144524     
  -143.66298763474788     
  -17.461617351699608     
  -7.8066024349693448     
  -45.025500596317997     
  -143.75044209530205     
  -17.520166869961876     
  -8.0889016061126586     
  -45.384986328988269     
  -143.83819459655697     
  -17.580833632007721     
  -8.3764805245282243     
  -45.744691826572378     
  -143.92625582372685     
  -17.643657235941685     
  -8.6694712371448617     
  -46.104617874449900     
  -144.01463666249225     
  -17.708678270220268     
  -8.9680181970850068     
  -46.464765285470612     
  -144.10334820418453     
  -17.775938406698408     
  -9.2722590806103096     
  -46.825134900475156     
  -144.19240175107581     
  -17.845480349802983     
  -9.5823504713427266     
  -47.185727588829266     
  -144.28180882189613     
  -17.917347978338057     
  -9.8984396722285322     
  -47.546544248971983     
  -144.37158115753169     
  -17.991586275879769     
  -10.220693565785174     
  -47.907585808978382     
  -144.46173072691545     
  -18.068241477623161     
  -10.549270933079539     
  -48.268853227137257     
  -144.55226973313356     
  -18.147361009621253     
  -10.884351566856159     
  -48.630347492544402     
  -144.64321061977355     
  -18.228993646372679     
  -11.226103438529718     
  -48.992069625711984     
  -144.73456607744487     
  -18.313189422161649     
  -11.574721670804866     
  -49.354020679194520     
  -144.82634905058703     
  -18.399999834692686     
  -11.930387466634228     
  -49.716201738232250     
  -144.91857274452548     
  -18.489477740692443     
  -12.293306727706437     
  -50.078613921412369     
  -145.01125063273008     
  -18.581677541150242     
  -12.663678501522483     
  -50.441258381348796     
  -145.10439646440773     
  -18.676655129911659     
  -13.041722002258336     
  -50.804136305381292     
  -145.19802427234484     
  -18.774468044928597     
  -13.427651589464348     
  -51.167248916294483     
  -145.29214838103678     
  -18.875175431849577     
  -13.821704230332124     
  -51.530597473057661     
  -145.38678341515035     
  -18.978838213577070     
  -14.224109368965491     
  -51.894183271586073     
  -145.48194430826891     
  -19.085519033844310     
  -14.635123652013267     
  -52.258007645524522     
  -145.57764631200661     
  -19.195282461234413     
  -15.054994589039305     
  -52.622071967054204     
  -145.67390500546131     
  -19.308194920652205     
  -15.483997843744033     
  -52.986377647723586     
  -145.77073630502414     
  -19.424324904480287     
  -15.922401388366564     
  -53.350926139304313     
  -145.86815647457257     
  -19.543742914893034     
  -16.370503250840308     
  -53.715718934673085     
  -145.96618213608301     
  -19.666521689274340     
  -16.828593387799987     
  -54.080757568720614     
  -146.06483028065540     
  -19.792736139682837     
  -17.296990101877100     
  -54.446043619288588     
  -146.16411827991823     
  -19.922463565446911     
  -17.776015989014780     
  -54.811578708135926     
  -146.26406389804524     
  -20.055783685364528     
  -18.266004595391685     
  -55.177364501935386     
  -146.36468530405824     
  -20.192778719829960     
  -18.767314169940185     
  -55.543402713301823     
  -146.46600108479808     
  -20.333533576104514     
  -19.280301545642033     
  -55.909695101853373     
  -146.56803025833258     
  -20.478135837696829     
  -19.805356816665562     
  -56.276243475306899     
  -146.67079228796138     
  -20.626676013821822     
  -20.342868178736929     
  -56.643049690609196     
  -146.77430709680883     
  -20.779247525162347     
  -20.893256240449759     
  -57.010115655105388     
  -146.87859508298916     
  -20.935946946965725     
  -21.456947225720416     
  -57.377443327746072     
  -146.98367713548447     
  -21.096874051158622     
  -22.034394666204296     
  -57.745034720335028     
  -147.08957465064026     
  -21.262132011155160     
  -22.626064249161132     
  -58.112891898818944     
  -147.19630954940070     
  -21.431827493023864     
  -23.232450646412946     
  -58.481016984621327     
  -147.30390429531545     
  -21.606070872871967     
  -23.854059293069138     
  -58.849412156022240     
  -147.41238191329154     
  -21.784976317569981     
  -24.491431588998370     
  -59.218079649586080     
  -147.52176600922169     
  -21.968662054487474     
  -25.145117884384231     
  -59.587021761639434     
  -147.63208079045444     
  -22.157250438620352     
  -25.815710973164244     
  -59.956240849801304     
  -147.74335108722829     
  -22.350868270919086     
  -26.503811784211205     
  -60.325739334568119     
  -147.85560237505385     
  -22.549646859300665     
  -27.210067262051123     
  -60.695519700955934     
  -147.96886079811151     
  -22.753722363766055     
  -27.935139482090918     
  -61.065584500202533     
  -148.08315319379562     
  -22.963235909881732     
  -28.679733174064076     
  -61.435936351532298     
  -148.19850711834206     
  -23.178333908687218     
  -29.444576466913748     
  -61.806577943986582     
  -148.31495087369424     
  -23.399168232189066     
  -30.230444078694788     
  -62.177512038322966     
  -148.43251353568166     
  -23.625896562779282     
  -31.038133338607160     
  -62.548741468986513     
  -148.55122498349567     
  -23.858682562818831     
  -31.868498228140727     
  -62.920269146156564     
  -148.67111593065155     
  -24.097696299529893     
  -32.722417352801600     
  -63.292098057872828     
  -148.79221795747455     
  -24.343114429675900     
  -33.600826555357351     
  -63.664231272244606     
  -148.91456354512084     
  -24.595120628841073     
  -34.504703275322072     
  -64.036671939747336     
  -149.03818611145147     
  -24.853905903405995     
  -35.435071797829963     
  -64.409423295610850     
  -149.16312004856471     
  -25.119668941889714     
  -36.393017867026472     
  -64.782488662304061     
  -149.28940076235915     
  -25.392616575892418     
  -37.379673448040137     
  -65.155871452120948     
  -149.41706471411575     
  -25.672964126752714     
  -38.396238743172084     
  -65.529575169873269     
  -149.54614946422598     
  -25.960935917326509     
  -39.443971115805837     
  -65.903603415695358     
  -149.67669371827103     
  -26.256765700695048     
  -40.524200952912310     
  -66.277959887967313     
  -149.80873737554236     
  -26.560697207841898     
  -41.638325307105539     
  -66.652648386362543     
  -149.94232158018107     
  -26.872984647645183     
  -42.787825041892525     
  -67.027672815026818     
  -150.07748877513885     
  -27.193893335459386     
  -43.974252426320476     
  -67.403037185895698     
  -150.21428275904913     
  -27.523700228656779     
  -45.199263720138227     
  -67.778745622158254     
  -150.35274874638716     
  -27.862694706557825     
  -46.464586717486178     
  -68.154802361875298     
  -150.49293343092091     
  -28.211179106938964     
  -47.772072430292276     
  -68.531211761760659     
  -150.63488505281367     
  -28.569469650166162     
  -49.123660113821522     
  -68.907978301135188     
  -150.77865346969165     
  -28.937897101019818     
  -50.521416186421931     
  -69.285106586063435     
  -150.92429023175023     
  -29.316807722417991     
  -51.967520149641587     
  -69.662601353683570     
  -151.07184866136512     
  -29.706564123540296     
  -53.464293529445868     
  -70.040467476742350     
  -151.22138393748651     
  -30.107546325011150     
  -55.014187694696410     
  -70.418709968347272     
  -151.37295318513083     
  -30.520152732721364     
  -56.619818662203272     
  -70.797333986949354     
  -151.52661557039437     
  -30.944801372687898     
  -58.283950579958876     
  -71.176344841570639     
  -151.68243240133117     
  -31.381931002037579     
  -60.009541036188843     
  -71.555747997291817     
  -151.84046723523579     
  -31.832002559809006     
  -61.799718794146834     
  -71.935549081016504     
  -152.00078599276222     
  -32.295500450765097     
  -63.657834151307163     
  -72.315753887529894     
  -152.16345707940638     
  -32.772934206899912     
  -65.587442421895020     
  -72.696368385870983     
  -152.32855151498629     
  -33.264840025064117     
  -67.592347155737556     
  -73.077398726039021     
  -152.49614307162079     
  -33.771782628732133     
  -69.676609786952596     
  -73.458851246056540     
  -152.66630842119795     
  -34.294357202134293     
  -71.844558223834667     
  -73.840732479413262     
  -152.83912729267533     
  -34.833191388813042     
  -74.100842836818686     
  -74.223049162916809     
  -153.01468264042259     
  -35.388947710089191     
  -76.450420167143065     
  -74.605808244978860     
  -153.19306082435116     
  -35.962325861342755     
  -78.898623168579320     
  -74.989016894367367     
  -153.37435180284228     
  -36.554065535107114     
  -81.451155092861029     
  -75.372682509458357     
  -153.55864933967581     
  -37.164949198303560     
  -84.114154132365300     
  -75.756812728023704     
  -153.74605122605732     
  -37.795805354296313     
  -86.894209892581813     
  -76.141415437594333     
  -153.93665951926428     
  -38.447511928490663     
  -89.798420429094307     
  -76.526498786442374     
  -154.13058079928979     
  -39.121000081708885     
  -92.834426660262736     
  -76.912071195229018     
  -154.32792644519819     
  -39.817258281660841     
  -96.010477035428380     
  -77.298141369369986     
  -154.52881293305092     
  -40.537336859426567     
  -99.335470880787099     
  -77.684718312174709     
  -154.73336215742708     
  -41.282352891032460     
  -102.81904138546925     
  -78.071811338821377     
  -154.94170177890823     
  -42.053495701423493     
  -106.47160060720907     
  -78.459430091235532     
  -155.15396559992672     
  -42.852032705977543     
  -110.30445551813729     
  -78.847584553946888     
  -155.37029397199757     
  -43.679316122363595     
  -114.32985664095229     
  -79.236285071006648     
  -155.59083423742140     
  -44.536790047170719     
  -118.56114361993387     
  -79.625542364055875     
  -155.81574120910014     
  -45.425998624320243     
  -123.01280968237386     
  -80.015367551645170     
  -156.04517769240329     
  -46.348594696938022     
  -127.70068142598336     
  -80.405772169916190     
  -156.27931505366470     
  -47.306349807632927     
  -132.64201463033910     
  -80.796768194768120     
  -156.51833384047717     
  -48.301164917360445     
  -137.85569789109610     
  -81.188368065645335     
  -156.76242445939945     
  -49.335082651543686     
  -143.36240463451043     
  -81.580584711097970     
  -157.01178791774407     
  -50.410300686302492     
  -149.18483269163059     
  -81.973431576284639     
  -157.26663663678855     
  -51.529186931489747     
  -155.34791841616786     
  -82.366922652606149     
  -157.52719534491629     
  -52.694296319610984     
  -161.87913201181689     
  -82.761072509681867     
  -157.79370206023955     
  -53.908389809699585     
  -168.80877624724812     
  -83.155896329905914     
  -158.06640917384271     
  -55.174455631553975     
  -176.17035255696101     
  -83.551409945849969     
  -158.34558464611092     
  -56.495733275731155     
  -184.00098065048809     
  -83.947629880813551     
  -158.63151333087677     
  -57.875740630609847     
  -192.34186255256827     
  -84.344573392861278     
  -158.92449844395267     
  -59.318304599754079     
  -201.23886154944546     
  -84.742258522732129     
  -159.22486319560551     
  -60.827596061374955     
  -210.74311568034597     
  -85.140704146057701     
  -159.53295260933137     
  -62.408169428977516     
  -220.91182619427403     
  -85.539930030387254     
  -159.84913555321742     
  -64.065008125434616     
  -231.80909727706120     
  -85.939956897588218     
  -160.17380701441851     
  -65.803576355012524     
  -243.50701220520398     
  -86.340806492273558     
  -160.50739065267246     
  -67.629878946551599     
  -256.08680531710326     
  -86.742501657004979     
  -160.85034167500490     
  -69.550529986429837     
  -269.64034937528481     
  -87.145066415135375     
  -161.20315008148782     
  -71.572832606744527     
  -284.27182272117943     
  -87.548526062290108     
  -161.56634434119758     
  -73.704871277153316     
  -300.09980027918618     
  -87.952907267647973     
  -161.94049556883857     
  -75.955619779247272     
  -317.25965199539951     
  -88.358238186375743     
  -162.32622228620971     
  -78.335067169212721     
  -335.90655947802696     
  -88.764548584801076     
  -162.72419587004600     
  -80.854366365297977     
  -356.21902150308154     
  -89.171869980188177     
  -163.13514680852566     
  -83.526009026571032     
  -378.40329128097756     
  -89.580235797317343     
  -163.55987191537005     
  -86.364033711178422     
  -402.69863290524063     
  -89.989681544482593     
  -163.99924268329292     
  -89.384273457967666     
  -429.38397492669657     
  -90.400245012024556     
  -164.45421500011264     
  -92.604653269917961     
  -458.78600517052047     
  -90.811966497139096     
  -164.92584050405915     
  -96.045548308696794     
  -491.28941175589489     
  -91.224889059473242     
  -165.41527992207307     
  -99.730218896866091     
  -527.34966622554100     
  -91.639058812985056     
  -165.92381882279912     
  -103.68534139355756     
  -567.50931336049007     
  -92.054525260758794     
  -166.45288632939244     
  -107.94166124376133     
  -612.41873575647674     
  -92.471341681007786     
  -167.00407748690668     
  -112.53480176193482     
  -662.86300594829856     
  -92.889565574470524     
  -167.57918017707786     
  -117.50627430654694     
  -719.79683344568218     
  -93.309259185953167     
  -168.18020773923772     
  -122.90475055738969     
  -784.39059044542000     
  -93.730490116095211     
  -168.80943881559551     
  -128.78767998573022     
  -858.09163803224078     
  -94.153332043815965     
  -169.46946643373727     
  -135.22336727097218     
  -942.70693340785692     
  -94.577865585741577     
  -170.16325902509351     
  -142.29366927153094     
  -1040.5160630108683     
  -95.004179326800752     
  -170.89423704763263     
  -150.09753974411262     
  -1154.4276677572630     
  -95.432371066975534     
  -171.66637026512365     
  -158.75574725229194     
  -1288.2008610677262     
  -95.862549344197134     
  -172.48430276753012     
  -168.41725371030009     
  -1446.7597001790036     
  -96.294835314571955     
  -173.35351578045999     
  -179.26795146164238     
  -1636.6651969853981     
  -96.729365101613453     
  -174.28054301021169     
  -191.54294043903315     
  -1866.7779343773475     
  -97.166292770921942     
  -175.27325979867641     
  -205.54377494686298     
  -2149.4386374924161     
  -97.605794153990772     
  -176.34128064786373     
  -221.66456472805646     
  -2501.7147354182007     
  -98.048071848432713     
  -177.49651062279307     
  -240.42742524369257     
  -2949.7559537343991     
  -98.493361886334256     
  -178.75395567314408     
  -262.55059489670106     
  -3527.3924585357304     
  -98.941942832242376     
  -180.13284725622512     
  -289.00603833571847     
  -4306.8484004831162     
  -99.394148532628805     
  -181.65863085541278     
  -321.30740133934262     
  -5329.9216291108505     
  -99.850386561051153     
  -183.36510389265530     
  -361.28181355767310     
  -6951.8869607929773     
  -100.31116595535130     
  -185.30186084095857     
  -413.42096576362167     
  -8735.1945021857027     
  -100.77714097590381     
  -187.53275056669261     
  -478.93492453001306     
  -13970.897705399144     
  -101.24918449087551     
  -190.18937952131898     
  -583.71665732050906     
  -13776.630589464341     
  -101.72852142864001     
  -193.36627463147391     
  -687.04138674148942     
  -49242.632538771104     
  -102.21700054001926     
  -197.72478092528343     
  -1056.3611307822812     
   10438.884452334372     
  -102.71775164183028     
  -202.81085749571346     
  -978.06949738977505     
  -412958.03135614132     
  -103.23734418916820     
  -215.44416807059048     
  -4075.2547325609066     
  -328278.64819444995     
  -103.80655430530120     
  -241.97566638704023     
  -6537.3445940192287     
  -328278.64819444995     
  -117.33333333333333     
   117.33333444171923     
  -2.0267564799677893     
   920560.34466214699     
  -117.33321599999999     
   117.33333314988731     
  0.73492455401865175     
   4419531.5839516241     
  -117.33320645110160     
   117.33333335732101     
   1.8139442203630280     
  -14301962.068852762     
  -117.33319612508848     
   117.33333334428929     
  -1.9620223465649858     
   10602803.432477705     
  -117.33318495871698     
   117.33333325893280     
   1.0651185020002774     
  -3299631.7113926220     
  -117.33317288359650     
   117.33333337332182     
   4.6393916479190903E-002
  -2602548.2560697608     
  -117.33315982577064     
   117.33333328694970     
 -0.82250550802794109     
   6444718.3551771184     
  -117.33314570526422     
   117.33333336899652     
   1.5042677380141849     
  -7766144.0758513873     
  -117.33313043559345     
   117.33333336593763     
  -1.5277725111800557     
   5793781.2225836553     
  -117.33311392323633     
   117.33333328016771     
  0.91830948352852237     
  -2991532.3071157015     
  -117.33309606705970     
   117.33333335182094     
 -0.44747450300154312     
   1417468.1755965864     
  -117.33307675769998     
   117.33333331970746     
  0.25233693454426342     
  -404017.97723461973     
  -117.33305587689327     
   117.33333337113386     
   3.6638094718245390E-002
  -606895.20459643297     
  -117.33303329675103     
   117.33333331780665     
 -0.31374264503876514     
   1191620.7712303263     
  -117.33300887897683     
   117.33333334204374     
  0.43020775942218914     
  -1299307.6842036683     
  -117.33298247401927     
   117.33333333826711     
 -0.44698962163217903     
   1135001.5448025938     
  -117.33295392015614     
   117.33333332236417     
  0.38164136976640201     
  -887869.82068390527     
  -117.33292304250375     
   117.33333333876506     
 -0.31931891766349996     
   567103.75370920077     
  -117.33288965194599     
   117.33333329480307     
  0.16483788874938932     
  -129868.51026579749     
  -117.33285354397592     
   117.33333335936017     
   4.4941313347147953E-002
  -129315.00774956073     
  -117.33281449744329     
   117.33333334630881     
  -8.4160175304693080E-002
   121968.15362316846     
  -117.33277227320012     
   117.33333333312193     
   4.7516292885961944E-002
  -71882.125733686466     
  -117.33272661263585     
   117.33333333744667     
  -3.6403041757074442E-002
   20392.728250635890     
  -117.33267723609356     
   117.33333331764237     
  -1.0657866526854153E-002
   40985.863470630655     
  -117.33262384115707     
   117.33333333340539     
   4.5296503341741047E-002
  -64797.621599117068     
  -117.33256610079879     
   117.33333333091103     
  -5.0365260815611851E-002
   56925.140998364455     
  -117.33250366137675     
   117.33333332566843     
   4.0513591837648889E-002
  -28208.213020706291     
  -117.33243614046864     
   117.33333334427249     
  -8.1846963196541677E-003
  -50.572421242478768     
  -117.33236312452965     
   117.33333333402715     
  -8.2791092043603652E-003
   4417.3006194856926     
  -117.33228416635956     
   117.33333332888556     
   6.3861171341879190E-004
   6685.4619854467110     
  -117.33219878236380     
   117.33333334043593     
   1.5233734213308554E-002
  -14898.257176909579     
  -117.33210644959162     
   117.33333333673419     
  -1.9937789853706443E-002
   8635.4322689390046     
  -117.33200660253314     
   117.33333332156130     
   2.1076720702033901E-003
   4883.3377002757125     
  -117.33189862965577     
   117.33333333784616     
   1.5588956741748681E-002
  -8808.8549304141616     
  -117.33178186965876     
   117.33333334270279     
  -1.0708477569003040E-002
   2910.4398446937371     
  -117.33165560742299     
   117.33333332976680     
  -1.3127168398049303E-003
  -214.67404770550158     
  -117.33151906963103     
   117.33333332583955     
  -2.0621488971773218E-003
   2730.7481246022603     
  -117.33137142003081     
   117.33333333362216     
   8.2467852514989531E-003
  -3689.0980397506014     
  -117.33121175431383     
   117.33333333557262     
  -6.8134487015516325E-003
   2881.2844728778355     
  -117.33103909457661     
   117.33333333423766     
   5.9062569219356462E-003
  -2612.2374126041109     
  -117.33085238333125     
   117.33333333319065     
  -6.5642172379171866E-003
   2268.0615327866217     
  -117.33065047702870     
   117.33333333074739     
   5.1443715760989012E-003
  -1105.2699103048460     
  -117.33043213905481     
   117.33333333841138     
  -1.0258032401186988E-003
  -153.79569618289074     
  -117.33019603215652     
   117.33333333241471     
  -1.9542408058893881E-003
   458.39976759748140     
  -117.32994071025158     
   117.33333333042147     
   1.0382464583983152E-003
  -180.30892004086010     
  -117.32966460957167     
   117.33333333231249     
  -2.3462495854136939E-004
   238.52218878648583     
  -117.32936603908487     
   117.33333333575183     
   1.5862306498348549E-003
  -534.48216860540492     
  -117.32904317013862     
   117.33333333234030     
  -2.8260115407787588E-003
   670.20181364233599     
  -117.32869402525974     
   117.33333333332486     
   3.1568798783094352E-003
  -573.11615418102429     
  -117.32831646604298     
   117.33333333583857     
  -2.3756984639867413E-003
   325.00108413707267     
  -117.32790818005408     
   117.33333333111079     
   1.0170302328410281E-003
  -106.91414077409065     
  -117.32746666666667     
   117.33333333422324     
  -1.8989084699134394E-004
  -11.362843097403722     
  -117.32698922174677     
   117.33333333211343     
  -3.2860160100208212E-004
   64.199048505196558     
  -117.32647292109083     
   117.33333333295072     
   5.1888163107887591E-004
  -52.486979810704206     
  -117.32591460251578     
   117.33333333432351     
  -2.3038002228780485E-004
   17.476233343140596     
  -117.32531084649176     
   117.33333333334080     
   3.9399609594909917E-005
  -2.4990312937472514     
  -117.32465795519845     
   117.33333333354715     
  -2.3173277932454280E-006
  -7.5256195442557745     
  -117.32395192987708     
   117.33333333270180     
  -1.3816818465341963E-004
   22.850924489438050     
  -117.32318844633930     
   117.33333333380625     
   3.0790210522643215E-004
  -32.867553347913052     
  -117.32236282848278     
   117.33333333325730     
  -3.8591707231753884E-004
   28.311409363627732     
  -117.32147001965161     
   117.33333333230193     
   2.6036158315553707E-004
  -8.9229676720520779     
  -117.32050455166573     
   117.33333333477421     
   4.0095797254369512E-005
  -11.119331330756792     
  -117.31946051133011     
   117.33333333284662     
  -2.5672600311474217E-004
   18.379954372667402     
  -117.31833150421818     
   117.33333333301132     
   2.7384187425691305E-004
  -15.635140912776018     
  -117.31711061550791     
   117.33333333363167     
  -2.1422319168911530E-004
   11.223721728107634     
  -117.31579036763077     
   117.33333333307385     
   1.6464854998049402E-004
  -6.7376708165835391     
  -117.31436267447373     
   117.33333333408802     
  -8.1300139430053899E-005
   1.2156530586884351     
  -117.31281879185448     
   117.33333333257993     
  -3.3313120523559636E-005
   3.2860469242138768     
  -117.31114926396590     
   117.33333333362781     
   1.0695768302380136E-004
  -4.7272600453230638     
  -117.30934386546213     
   117.33333333356167     
  -1.1125622014258861E-004
   3.4483564754116980     
  -117.30739153883155     
   117.33333333272340     
   6.0876915108055723E-005
  -1.3016740789207268     
  -117.30528032667283     
   117.33333333364988     
  -9.3872646618374762E-006
 -0.11547359761242318     
  -117.30299729845956     
   117.33333333315340     
  -1.6127791170732163E-005
  0.79957911720275832     
  -117.30052847134475     
   117.33333333353670     
   3.4344377706838132E-005
  -1.0562647042053113     
  -117.29785872452014     
   117.33333333345905     
  -3.7756855417843407E-005
  0.89737217202946618     
  -117.29497170660598     
   117.33333333323088     
   2.8483388408655436E-005
 -0.57467776600460374     
  -117.29184973550372     
   117.33333333352607     
  -1.7389186611701456E-005
  0.23509634153506445     
  -117.28847369009871     
   117.33333333310929     
   2.9041750705829095E-006
   2.3402351214131260E-002
  -117.28482289314917     
   117.33333333335798     
   5.0886497632616714E-006
 -0.10303917456790797     
  -117.28087498464443     
   117.33333333335047     
  -5.3122113230494128E-006
   9.3659174181547844E-002
  -117.27660578485677     
   117.33333333333587     
   4.9112191847740837E-006
  -5.3554603804541509E-002
  -117.27198914624798     
   117.33333333347362     
  -1.4103156573355818E-006
  -2.4693867612630621E-002
  -117.26699679332371     
   117.33333333321950     
  -4.5623739518950790E-006
   8.7775206134127495E-002
  -117.26159814945480     
   117.33333333335712     
   7.5535456672921446E-006
  -9.5146633754436535E-002
  -117.25576014960470     
   117.33333333340214     
  -6.6487108734952698E-006
   6.3769461290579629E-002
  -117.24944703781641     
   117.33333333324050     
   3.6446233317886862E-006
  -3.8647202203313948E-002
  -117.24262014821811     
   117.33333333327212     
  -3.1012904310732399E-006
   3.4892116307272375E-002
  -117.23523766820662     
   117.33333333329625     
   3.4848265029449092E-006
  -2.4864460224388065E-002
  -117.22725438235801     
   117.33333333342514     
  -1.5904599771200077E-006
   4.2042470641489383E-003
  -117.21862139549705     
   117.33333333325939     
  -6.6245745727558085E-007
   1.0107188927919895E-002
  -117.20928583322923     
   117.33333333334592     
   1.7500613617686361E-006
  -1.2939694116230702E-002
  -117.19919051810132     
   117.33333333335969     
  -1.5899176378298358E-006
   8.5002799750086636E-003
  -117.18827361940707     
   117.33333333328460     
   7.8272514125982129E-007
  -3.9339355074622679E-003
  -117.17646827449306     
   117.33333333332263     
  -4.0469869344351348E-007
   4.9223855465530507E-003
  -117.16370217924550     
   117.33333333340937     
   1.2019967173303820E-006
  -8.2547567935777628E-003
  -117.14989714524972     
   117.33333333334942     
  -1.7116816447697115E-006
   7.9196051828521463E-003
  -117.13496862091017     
   117.33333333329846     
   1.3111938341716405E-006
  -5.0083917288147274E-003
  -117.11882517359774     
   117.33333333337484     
  -7.5606290431379220E-007
   1.8798081762985649E-003
  -117.10136792965312     
   117.33333333327469     
   8.2989451154054949E-008
   8.2003071392626838E-004
  -117.08248996881588     
   117.33333333336508     
   4.7879788673805033E-007
  -2.0665748643716613E-003
  -117.06207566937071     
   117.33333333334402     
  -5.9986433759157362E-007
   1.1750821407552018E-003
  -117.04000000000001     
   117.33333333324308     
   6.3392831171876127E-008
  -1.0710224266720975E-005
  -116.74666666666667     
   117.33333333335922     
  -1.6933850828531187E-008
   2.8391301328584028E-006
  -116.45333333333333     
   117.33333333332779     
   4.3596251679068335E-009
  -6.5539121173036188E-007
  -116.16000000000000     
   117.33333333333729     
  -5.5580892007088060E-010
  -2.1074407567365743E-007
  -115.86666666666666     
   117.33333333333057     
  -2.1363894876233115E-009
   6.0251523317865793E-007
  -115.57333333333334     
   117.33333333333118     
   2.3824747612166206E-009
  -4.1898097832046635E-007
  -115.28000000000000     
   117.33333333333525     
  -7.5988257618687965E-010
   2.1393618692779246E-007
  -114.98666666666666     
   117.33333333333546     
   8.4463882577156319E-010
  -4.6177487368945844E-007
  -114.69333333333333     
   117.33333333333101     
  -2.6186727268993730E-009
   6.9865750175835588E-007
  -114.40000000000001     
   117.33333333333103     
   2.6212585362883014E-009
  -4.6384352120060077E-007
  -114.10666666666667     
   117.33333333333543     
  -8.5756787271620283E-010
   2.2221077697236178E-007
  -113.81333333333333     
   117.33333333333532     
   8.0901295457650991E-010
  -4.5001069098760119E-007
  -113.52000000000000     
   117.33333333333091     
  -2.5660672278305024E-009
   6.9334838950387193E-007
  -113.22666666666667     
   117.33333333333108     
   2.6340456934485421E-009
  -4.5209751813008925E-007
  -112.93333333333334     
   117.33333333333579     
  -7.5668569252712149E-010
   1.0095509053966567E-007
  -112.64000000000000     
   117.33333333333390     
   4.7748652037171943E-013
   1.0057310132336829E-007
  -112.34666666666666     
   117.33333333333579     
   7.5477574644563463E-010
  -4.5095155048119726E-007
  -112.05333333333333     
   117.33333333333110     
  -2.6273608821633384E-009
   6.8914650812460123E-007
  -111.76000000000001     
   117.33333333333088     
   2.5412379287711755E-009
  -4.3434913311941084E-007
  -111.46666666666667     
   117.33333333333545     
  -7.1638056962440873E-010
   1.9105126793205914E-007
  -111.17333333333333     
   117.33333333333545     
   7.1650393986603224E-010
  -4.3444782931270973E-007
  -110.88000000000000     
   117.33333333333088     
  -2.5418547799792937E-009
   6.8954129289779700E-007
  -110.58666666666667     
   117.33333333333110     
   2.6297049167541877E-009
  -4.5243199338068097E-007
  -110.29333333333334     
   117.33333333333577     
  -7.6353503360091296E-010
   1.0610008814810725E-007
  -110.00000000000000     
   117.33333333333394     
   3.2215627509892149E-011
   8.0327586140193545E-008
  -109.70666666666666     
   117.33333333333560     
   6.3467252356134434E-010
  -4.2741043270888136E-007
  -109.41333333333333     
   117.33333333333077     
  -2.5709057217552691E-009
   7.1981944292240552E-007
  -109.12000000000000     
   117.33333333333141     
   2.8277401001627768E-009
  -5.2828604473100042E-007
  -108.82666666666667     
   117.33333333333564     
  -1.1344052353197082E-009
   2.7464625282088202E-007
  -108.53333333333333     
   117.33333333333512     
   9.2544166083690879E-010
  -4.6570707584864430E-007
  -108.23999999999999     
   117.33333333333101     
  -2.5673614080279265E-009
   6.7868734880076855E-007
  -107.94666666666667     
   117.33333333333090     
   2.5227937079778423E-009
  -4.3005291580857675E-007
  -107.65333333333334     
   117.33333333333546     
  -7.0260316058648579E-010
   1.3202961266061147E-007
  -107.36000000000000     
   117.33333333333442     
   2.8761893436810127E-010
   6.5263558700179521E-009
  -107.06666666666666     
   117.33333333333597     
   3.3656660339323566E-010
  -3.6731881754845620E-007
  -106.77333333333333     
   117.33333333333077     
  -2.4183245282201887E-009
   6.5784610325476626E-007
  -106.48000000000000     
   117.33333333333101     
   2.5155212461905632E-009
  -4.4507619192475564E-007
  -106.18666666666667     
   117.33333333333525     
  -8.2255019324510754E-010
   2.1296396267132972E-007
  -105.89333333333333     
   117.33333333333513     
   7.7467952678986676E-010
  -4.0677965876056314E-007
  -105.59999999999999     
   117.33333333333137     
  -2.2761679139143597E-009
   6.0697812454745224E-007
  -105.30666666666667     
   117.33333333333137     
   2.2761680201915108E-009
  -4.0677974378228402E-007
  -105.01333333333334     
   117.33333333333513     
  -7.7468005817562185E-010
   2.1296430275821290E-007
  -104.72000000000000     
   117.33333333333525     
   8.2255221251097638E-010
  -4.4507746725056763E-007
  -104.42666666666666     
   117.33333333333101     
  -2.5155287918682835E-009
   6.5785086447113067E-007
  -104.13333333333334     
   117.33333333333077     
   2.4183526916652012E-009
  -3.6733658708810192E-007
  -103.84000000000000     
   117.33333333333597     
  -3.3667171149556551E-010
   6.5926728122362212E-009
  -103.54666666666667     
   117.33333333333442     
  -2.8722666540379409E-010
   1.3178211443138403E-007
  -103.25333333333333     
   117.33333333333545     
   7.0113919283158692E-010
  -4.2912923983388501E-007
  -102.95999999999999     
   117.33333333333091     
  -2.5173301059225537E-009
   6.7524014313122948E-007
  -102.66666666666667     
   117.33333333333098     
   2.5469709675616725E-009
  -4.5284192914517979E-007
  -102.37333333333333     
   117.33333333333523     
  -8.4934350102717941E-010
   2.2663287167656309E-007
  -102.08000000000000     
   117.33333333333523     
   8.5040303654704535E-010
  -4.5368955756107247E-007
  -101.78666666666666     
   117.33333333333098     
  -2.5522686451610012E-009
   6.7863065679479990E-007
  -101.49333333333334     
   117.33333333333094     
   2.5374612808000027E-009
  -4.4184366607227388E-007
  -101.20000000000000     
   117.33333333333535     
  -7.7636621474205435E-010
   1.7924930572136911E-007
  -100.90666666666667     
   117.33333333333482     
   5.6800357816821518E-010
  -6.8243512159860821E-008
  -100.61333333333333     
   117.33333333333638     
   5.6177236969264238E-011
  -3.2009534638861122E-007
  -100.31999999999999     
   117.33333333333066     
  -2.3445378609453221E-009
   6.4604024059471814E-007
  -100.02666666666667     
   117.33333333333105     
   2.5007639435150686E-009
  -4.4507621244440831E-007
  -99.733333333333334     
   117.33333333333520     
  -8.3730764981799643E-010
   2.2476990740998822E-007
  -99.439999999999998     
   117.33333333333523     
   8.4846665575691674E-010
  -4.5400341719554446E-007
  -99.146666666666661     
   117.33333333333097     
  -2.5565589732096699E-009
   6.8174905959926295E-007
  -98.853333333333339     
   117.33333333333097     
   2.5565589737848069E-009
  -4.5400341765565419E-007
  -98.560000000000002     
   117.33333333333523     
  -8.4846665863260260E-010
   2.2476990925042723E-007
  -98.266666666666666     
   117.33333333333520     
   8.3730766074560302E-010
  -4.4507621934605458E-007
  -97.973333333333329     
   117.33333333333105     
  -2.5007639843498094E-009
   6.4604026636086462E-007
  -97.680000000000007     
   117.33333333333066     
   2.3445380133566794E-009
  -3.2009544255155058E-007
  -97.386666666666670     
   117.33333333333638     
  -5.6177805779952141E-011
  -6.8243153274249876E-008
  -97.093333333333334     
   117.33333333333482     
  -5.6800145533682099E-010
   1.7924796634186462E-007
  -96.799999999999997     
   117.33333333333535     
   7.7635829222716501E-010
  -4.4183866743986678E-007
  -96.506666666666661     
   117.33333333333094     
  -2.5374317135718386E-009
   6.7861200164467590E-007
  -96.213333333333338     
   117.33333333333098     
   2.5521582987632346E-009
  -4.5361993559298319E-007
  -95.920000000000002     
   117.33333333333523     
  -8.4999121818414245E-010
   2.2637303895433023E-007
  -95.626666666666665     
   117.33333333333523     
   8.4780657397333562E-010
  -4.5187222022433772E-007
  -95.333333333333329     
   117.33333333333100     
  -2.5412350777092004E-009
   6.7162114017009383E-007
  -95.040000000000006     
   117.33333333333088     
   2.4959234735665085E-009
  -4.1562293691018452E-007
  -94.746666666666670     
   117.33333333333557     
  -6.2124855325987832E-010
   8.1375905697717701E-008
  -94.453333333333333     
   117.33333333333398     
  -1.0929260526995127E-011
   9.0119314119313791E-008
  -94.159999999999997     
   117.33333333333562     
   6.6496559536785885E-010
  -4.4185316217497280E-007
  -93.866666666666660     
   117.33333333333066     
  -2.6489331209444402E-009
   7.6779863280765067E-007
  -93.573333333333338     
   117.33333333333181     
   3.1095566251129452E-009
  -6.0344192085643569E-007
  -93.280000000000001     
   117.33333333333604     
  -1.4162577813102759E-009
   3.2265425953845015E-007
  -92.986666666666665     
   117.33333333333502     
   1.0036491652281028E-009
  -4.8026507264403114E-007
  -92.693333333333328     
   117.33333333333103     
  -2.5983388796021343E-009
   6.8891132926474787E-007
  -92.400000000000006     
   117.33333333333096     
   2.5684960898834789E-009
  -4.5639084086910695E-007
  -92.106666666666669     
   117.33333333333523     
  -8.5443521663482599E-010
   2.2715733243875321E-007
  -91.813333333333333     
   117.33333333333522     
   8.4924477665582454E-010
  -4.5223848888590588E-007
  -91.519999999999996     
   117.33333333333100     
  -2.5425438899884724E-009
   6.7230192133194373E-007
  -91.226666666666674     
   117.33333333333088     
   2.4997205200011096E-009
  -4.1797979289601573E-007
  -90.933333333333337     
   117.33333333333555     
  -6.3512792671901120E-010
   9.0122548479192751E-008
  -90.640000000000001     
   117.33333333333407     
   4.0791186874934992E-011
   5.7489598979244776E-008
  -90.346666666666664     
   117.33333333333535     
   4.7196317921927115E-010
  -3.2008094439617179E-007
  -90.053333333333327     
   117.33333333333169     
  -1.9286439037520194E-009
   5.2024952148585955E-007
  -89.760000000000005     
   117.33333333333181     
   1.9732275073918880E-009
  -3.5574782730806604E-007
  -89.466666666666669     
   117.33333333333501     
  -6.9488119741861018E-010
   2.0015713062682151E-007
  -89.173333333333332     
   117.33333333333529     
   8.0629728228255246E-010
  -4.4488069519921996E-007
  -88.879999999999995     
   117.33333333333098     
  -2.5303079317115999E-009
   6.6987094839713161E-007
  -88.586666666666673     
   117.33333333333088     
   2.4937241812668916E-009
  -4.1561369484345323E-007
  -88.293333333333337     
   117.33333333333556     
  -6.2337853005901069E-010
   8.3089129203754783E-008
  -88.000000000000000     
   117.33333333333400     
  -2.1006103084922863E-013
   8.3257178028434154E-008
  -87.706666666666663     
   117.33333333333556     
   6.2421877418240741E-010
  -4.1611784131749129E-007
  -87.413333333333327     
   117.33333333333088     
  -2.4966650356987800E-009
   6.7171948546860438E-007
  -87.120000000000005     
   117.33333333333100     
   2.5412311053157565E-009
  -4.5177069701107248E-007
  -86.826666666666668     
   117.33333333333523     
  -8.4704912226728996E-010
   2.2586860080275896E-007
  -86.533333333333331     
   117.33333333333523     
   8.4696538375340370E-010
  -4.5170370619996341E-007
  -86.239999999999995     
   117.33333333333100     
  -2.5408124127463246E-009
   6.7145152222416807E-007
  -85.946666666666673     
   117.33333333333088     
   2.4950740039349401E-009
  -4.1511297915085564E-007
  -85.653333333333336     
   117.33333333333557     
  -6.1827333969647989E-010
   7.9505692606327907E-008
  -85.359999999999999     
   117.33333333333397     
  -2.1980645149020102E-011
   9.7090208725543969E-008
  -85.066666666666663     
   117.33333333333569     
   7.0619592029256037E-010
  -4.6786652750850386E-007
  -84.773333333333326     
   117.33333333333044     
  -2.8028030360212213E-009
   8.6488119953554458E-007
  -84.480000000000004     
   117.33333333333265     
   3.6838059604953692E-009
  -7.5657504102670840E-007
  -84.186666666666667     
   117.33333333333688     
  -1.9905068472048229E-009
   4.1973661067605052E-007
  -83.893333333333331     
   117.33333333333479     
   1.1575177328655588E-009
  -5.0627757561639572E-007
  -83.599999999999994     
   117.33333333333108     
  -2.6395640842574125E-009
   6.9587899001660587E-007
  -83.306666666666672     
   117.33333333333094     
   2.5795283408671361E-009
  -4.5824898090417450E-007
  -83.013333333333335     
   117.33333333333525     
  -8.5733901591417552E-010
   2.2762223182716538E-007
  -82.719999999999999     
   117.33333333333522     
   8.4982772278956645E-010
  -4.5223994640448708E-007
  -82.426666666666662     
   117.33333333333100     
  -2.5419718752440897E-009
   6.7184285201785618E-007
  -82.133333333333340     
   117.33333333333088     
   2.4968495148898358E-009
  -4.1614205812108444E-007
  -81.840000000000003     
   117.33333333333556     
  -6.2421592101829983E-010
   8.3230678693555007E-008
  -81.546666666666667     
   117.33333333333400     
   1.4169183363253789E-014
   8.3219343346864398E-008
  -81.253333333333330     
   117.33333333333556     
   6.2415924428484683E-010
  -4.1610805208101257E-007
  -80.959999999999994     
   117.33333333333088     
  -2.4966511463227508E-009
   6.7171816320425955E-007
  -80.666666666666671     
   117.33333333333100     
   2.5412350777092004E-009
  -4.5177519719017211E-007
  -80.373333333333335     
   117.33333333333523     
  -8.4707890121709349E-010
   2.2588792378350209E-007
  -80.079999999999998     
   117.33333333333523     
   8.4708052715917373E-010
  -4.5177649794383630E-007
  -79.786666666666662     
   117.33333333333100     
  -2.5412432074196016E-009
   6.7172336621891632E-007
  -79.493333333333339     
   117.33333333333088     
   2.4966820392222758E-009
  -4.1612756338597572E-007
  -79.200000000000003     
   117.33333333333556     
  -6.2427468617254510E-010
   8.3292185552059876E-008
  -78.906666666666666     
   117.33333333333400     
   4.1670546790460461E-013
   8.2958821177736200E-008
  -78.613333333333330     
   117.33333333333556     
   6.2260786430092669E-010
  -4.1512747026300470E-007
  -78.319999999999993     
   117.33333333333088     
  -2.4908481626716110E-009
   6.6805635810135574E-007
  -78.026666666666671     
   117.33333333333096     
   2.5195745230885610E-009
  -4.3810855859656484E-007
  -77.733333333333334     
   117.33333333333535     
  -7.6623966638567817E-010
   1.7488317451197711E-007
  -77.439999999999998     
   117.33333333333479     
   5.4538414245415137E-010
  -2.6142413945134357E-007
  -77.146666666666661     
   117.33333333333262     
  -1.4152969034309273E-009
   3.7741250758158868E-007
  -76.853333333333339     
   117.33333333333262     
   1.4152969034309273E-009
  -2.6142413945134357E-007
  -76.560000000000002     
   117.33333333333479     
  -5.4538414245415127E-010
   1.7488317451197709E-007
  -76.266666666666666     
   117.33333333333535     
   7.6623966638567796E-010
  -4.3810855859656484E-007
  -75.973333333333329     
   117.33333333333096     
  -2.5195745230885610E-009
   6.6805635810135552E-007
  -75.680000000000007     
   117.33333333333088     
   2.4908481626716106E-009
  -4.1512747026300454E-007
  -75.386666666666670     
   117.33333333333556     
  -6.2260786430092649E-010
   8.2958821177736160E-008
  -75.093333333333334     
   117.33333333333400     
  -4.1670546790470205E-013
   8.3292185552059916E-008
  -74.799999999999997     
   117.33333333333556     
   6.2427468617254521E-010
  -4.1612756338597582E-007
  -74.506666666666661     
   117.33333333333088     
  -2.4966820392222758E-009
   6.7172336621891632E-007
  -74.213333333333338     
   117.33333333333100     
   2.5412432074196016E-009
  -4.5177649794383630E-007
  -73.920000000000002     
   117.33333333333523     
  -8.4708052715917373E-010
   2.2588792378350209E-007
  -73.626666666666665     
   117.33333333333523     
   8.4707890121709370E-010
  -4.5177519719017211E-007
  -73.333333333333329     
   117.33333333333100     
  -2.5412350777092004E-009
   6.7171816320425955E-007
  -73.040000000000006     
   117.33333333333088     
   2.4966511463227508E-009
  -4.1610805208101257E-007
  -72.746666666666670     
   117.33333333333556     
  -6.2415924428484683E-010
   8.3219343346864411E-008
  -72.453333333333333     
   117.33333333333400     
  -1.4169183363221323E-014
   8.3230678693554967E-008
  -72.159999999999997     
   117.33333333333556     
   6.2421592101829962E-010
  -4.1614205812108428E-007
  -71.866666666666660     
   117.33333333333088     
  -2.4968495148898350E-009
   6.7184285201785533E-007
  -71.573333333333338     
   117.33333333333100     
   2.5419718752440843E-009
  -4.5223994640448380E-007
  -71.280000000000001     
   117.33333333333522     
  -8.4982772278954691E-010
   2.2762223182715315E-007
  -70.986666666666665     
   117.33333333333525     
   8.5733901591410314E-010
  -4.5824898090412876E-007
  -70.693333333333328     
   117.33333333333094     
  -2.5795283408668656E-009
   6.9587899001643519E-007
  -70.400000000000006     
   117.33333333333108     
   2.6395640842564029E-009
  -5.0627757561575864E-007
  -70.106666666666669     
   117.33333333333479     
  -1.1575177328617907E-009
   4.1973661067367311E-007
  -69.813333333333333     
   117.33333333333688     
   1.9905068471907600E-009
  -7.5657504101783552E-007
  -69.519999999999996     
   117.33333333333265     
  -3.6838059604428850E-009
   8.6488119950243057E-007
  -69.226666666666674     
   117.33333333333044     
   2.8028030358253491E-009
  -4.6786652738492027E-007
  -68.933333333333337     
   117.33333333333569     
  -7.0619591956155594E-010
   9.7090208264324087E-008
  -68.640000000000001     
   117.33333333333397     
   2.1980642420875312E-011
   7.9505694327623846E-008
  -68.346666666666664     
   117.33333333333557     
   6.1827334987805477E-010
  -4.1511298557481947E-007
  -68.053333333333327     
   117.33333333333088     
  -2.4950740419330942E-009
   6.7145154619872731E-007
  -67.760000000000005     
   117.33333333333100     
   2.5408125545573657E-009
  -4.5170379567423664E-007
  -67.466666666666669     
   117.33333333333523     
  -8.4696591299941253E-010
   2.2586893472529271E-007
  -67.173333333333332     
   117.33333333333523     
   8.4705109744028445E-010
  -4.5177194322693424E-007
  -66.879999999999995     
   117.33333333333100     
  -2.5412384767617257E-009
   6.7172413640951783E-007
  -66.586666666666673     
   117.33333333333088     
   2.4966925463096623E-009
  -4.1613519886528351E-007
  -66.293333333333337     
   117.33333333333556     
  -6.2432144517996699E-010
   8.3321957278689589E-008
  -66.000000000000000     
   117.33333333333400     
   5.9323441020541604E-013
   8.2847369750525232E-008
  -65.706666666666663     
   117.33333333333556     
   6.2194850753914521E-010
  -4.1471143628079042E-007
  -65.413333333333327     
   117.33333333333090     
  -2.4883872645667861E-009
   6.6650367359971000E-007
  -65.120000000000005     
   117.33333333333096     
   2.5103902874310433E-009
  -4.3231385457219621E-007
  -64.826666666666668     
   117.33333333333539     
  -7.3196362186043127E-010
   1.5325704291614822E-007
  -64.533333333333331     
   117.33333333333461     
   4.1746420001068151E-010
  -1.8071431709239668E-007
  -64.239999999999995     
   117.33333333333330     
  -9.3789317818229486E-010
   1.1485287456697522E-007
  -63.946666666666665     
   117.33333333333077     
  -7.6496618929979795E-011
   1.7605016971095903E-007
  -63.653333333333336     
   117.33333333333368     
   1.2438796539022141E-009
  -3.6430620252434801E-007
  -63.359999999999999     
   117.33333333333307     
  -1.4884168650303982E-009
   3.7167993861350627E-007
  -63.066666666666670     
   117.33333333333260     
   1.2991826745709010E-009
  -2.1291885015675037E-007
  -62.773333333333333     
   117.33333333333510     
  -2.9770870160472832E-010
   2.5248111127032070E-008
  -62.479999999999997     
   117.33333333333410     
  -1.0834786815198763E-010
   7.3272880823275008E-008
  -62.186666666666667     
   117.33333333333492     
   4.4119873802256318E-010
  -2.4103258476942523E-007
  -61.893333333333331     
   117.33333333333262     
  -1.3665456477481276E-009
   3.9745658254261264E-007
  -61.600000000000001     
   117.33333333333323     
   1.6143787213214697E-009
  -4.3929904362809869E-007
  -61.306666666666665     
   117.33333333333307     
  -1.6803641058892733E-009
   4.5024489019685553E-007
  -61.013333333333335     
   117.33333333333310     
   1.6964725705871464E-009
  -4.5218581538639709E-007
  -60.719999999999999     
   117.33333333333312     
  -1.6949210448108347E-009
   4.4900366957580594E-007
  -60.426666666666669     
   117.33333333333306     
   1.6726064770077131E-009
  -4.3433416114389994E-007
  -60.133333333333333     
   117.33333333333327     
  -1.5848997315715392E-009
   3.7883827322686698E-007
  -59.840000000000003     
   117.33333333333245     
   1.2563873176299659E-009
  -1.7152422999064146E-007
  -59.546666666666667     
   117.33333333333552     
  -3.0044407299846256E-011
  -1.4748870415076450E-007
  -59.253333333333330     
   117.33333333333260     
  -1.1362096884305809E-009
   3.0673169570723598E-007
  -58.960000000000001     
   117.33333333333267     
   1.1642780293736913E-009
  -1.6994337690525282E-007
  -58.666666666666664     
   117.33333333333530     
  -1.1029729741570619E-010
  -1.2035906379804367E-007
  -58.373333333333335     
   117.33333333333250     
  -1.0129902759010143E-009
   3.1031911893256180E-007
  -58.079999999999998     
   117.33333333333326     
   1.3144031160932530E-009
  -3.6148933595184498E-007
  -57.786666666666669     
   117.33333333333304     
  -1.3967669035455267E-009
   3.7621014889437776E-007
  -57.493333333333332     
   117.33333333333312     
   1.4248092131623716E-009
  -3.8392318364532202E-007
  -57.200000000000003     
   117.33333333333304     
  -1.4546146641774818E-009
   4.0005450970646485E-007
  -56.906666666666666     
   117.33333333333327     
   1.5457941586210736E-009
  -4.5686677920019846E-007
  -56.613333333333337     
   117.33333333333243     
  -1.8807066853803424E-009
   6.6798453111386781E-007
  -56.320000000000000     
   117.33333333333556     
   3.1291772979737815E-009
  -1.0008959183885097E-006
  -56.026666666666664     
   117.33333333333243     
  -4.3775420899398807E-009
   1.2119290138002590E-006
  -55.733333333333334     
   117.33333333333327     
   4.7119255135622710E-009
  -1.2684026572864337E-006
  -55.439999999999998     
   117.33333333333304     
  -4.8010944160857783E-009
   1.2832641358190613E-006
  -55.146666666666668     
   117.33333333333310     
   4.8233866025574030E-009
  -1.2862364064637340E-006
  -54.853333333333332     
   117.33333333333310     
  -4.8233864459203960E-009
   1.2832640105094560E-006
  -54.560000000000002     
   117.33333333333304     
   4.8010936329007452E-009
  -1.2684021560480121E-006
  -54.266666666666666     
   117.33333333333327     
  -4.7119225374591441E-009
   1.2119271341561784E-006
  -53.973333333333336     
   117.33333333333243     
   4.3775309687124043E-009
  -1.0008889010506088E-006
  -53.680000000000000     
   117.33333333333556     
  -3.1291357891670025E-009
   6.6795834140634550E-007
  -53.386666666666663     
   117.33333333333243     
   1.8805517713807046E-009
  -4.5676903770801058E-007
  -53.093333333333334     
   117.33333333333327     
  -1.5452160114293015E-009
   3.9968973344523512E-007
  -52.799999999999997     
   117.33333333333304     
   1.4524569894100314E-009
  -3.8256182009259123E-007
  -52.506666666666668     
   117.33333333333313     
  -1.4167566612843418E-009
   3.7112947094468478E-007
  -52.213333333333331     
   117.33333333333300     
   1.3667143708008584E-009
  -3.4252798770580274E-007
  -51.920000000000002     
   117.33333333333341     
  -1.2022455369926075E-009
   2.3955440389809006E-007
  -51.626666666666665     
   117.33333333333189     
   5.9441249224310966E-010
   1.4373844809381663E-007
  -51.333333333333336     
   117.33333333333756     
   1.6724508529467116E-009
  -7.3947488337709761E-007
  -51.039999999999999     
   117.33333333333206     
  -3.8736107723814018E-009
   1.0702049947648831E-006
  -50.746666666666670     
   117.33333333333276     
   4.1529266883554061E-009
  -9.6292761615631055E-007
  -50.453333333333333     
   117.33333333333547     
  -3.0690304328167702E-009
   6.5783534122045648E-007
  -50.159999999999997     
   117.33333333333246     
   1.8647346263367680E-009
  -4.5423832185875050E-007
  -49.866666666666667     
   117.33333333333326     
  -1.5420527876037888E-009
   3.9968987023408471E-007
  -49.573333333333331     
   117.33333333333304     
   1.4556212391519158E-009
  -3.8509308309724958E-007
  -49.280000000000001     
   117.33333333333310     
  -1.4325768840773939E-009
   3.8125438617446801E-007
  -48.986666666666665     
   117.33333333333309     
   1.4268310122311818E-009
  -3.8049638562027965E-007
  -48.693333333333335     
   117.33333333333309     
  -1.4268918799208549E-009
   3.8130308032620616E-007
  -48.399999999999999     
   117.33333333333310     
   1.4328812225257571E-009
  -3.8528785970420175E-007
  -48.106666666666669     
   117.33333333333304     
  -1.4567777252556945E-009
   4.0042028251015529E-007
  -47.813333333333333     
   117.33333333333327     
   1.5463743935705396E-009
  -4.5696519435608093E-007
  -47.520000000000003     
   117.33333333333243     
  -1.8808645640999944E-009
   6.6801241893370691E-007
  -47.226666666666667     
   117.33333333333556     
   3.1292285779029233E-009
  -1.0009090545119838E-006
  -46.933333333333330     
   117.33333333333243     
  -4.3775893309367958E-009
   1.2119536704743163E-006
  -46.640000000000001     
   117.33333333333327     
   4.7120631976207868E-009
  -1.2684881478591888E-006
  -46.346666666666664     
   117.33333333333304     
  -4.8015979113229253E-009
   1.2835814414360244E-006
  -46.053333333333335     
   117.33333333333310     
   4.8252628994474802E-009
  -1.2874201383588323E-006
  -45.759999999999998     
   117.33333333333309     
  -4.8303881382435563E-009
   1.2876816324728858E-006
  -45.466666666666669     
   117.33333333333309     
   4.8272241053033108E-009
  -1.2848889120066356E-006
  -45.173333333333332     
   117.33333333333313     
  -4.8094427347462518E-009
   1.2734565360272387E-006
  -44.880000000000003     
   117.33333333333296     
   4.7414812854582604E-009
  -1.2305197525762407E-006
  -44.586666666666666     
   117.33333333333360     
  -4.4874168588633474E-009
   1.0702049947513176E-006
  -44.293333333333337     
   117.33333333333123     
   3.5391206017717202E-009
  -4.7188274690290607E-007
  -44.000000000000000     
   117.33333333334008     
  -1.2986858034859547E-025
  -4.7188274690290607E-007
  -43.706666666666663     
   117.33333333333123     
  -3.5391206017717202E-009
   1.0702049947513176E-006
  -43.413333333333334     
   117.33333333333360     
   4.4874168588633466E-009
  -1.2305197525762405E-006
  -43.119999999999997     
   117.33333333333296     
  -4.7414812854582604E-009
   1.2734565360272387E-006
  -42.826666666666668     
   117.33333333333313     
   4.8094427347462518E-009
  -1.2848889120066356E-006
  -42.533333333333331     
   117.33333333333309     
  -4.8272241053033108E-009
   1.2876816324728858E-006
  -42.240000000000002     
   117.33333333333309     
   4.8303881382435563E-009
  -1.2874201383588323E-006
  -41.946666666666665     
   117.33333333333310     
  -4.8252628994474802E-009
   1.2835814414360244E-006
  -41.653333333333336     
   117.33333333333304     
   4.8015979113229261E-009
  -1.2684881478591888E-006
  -41.359999999999999     
   117.33333333333327     
  -4.7120631976207868E-009
   1.2119536704743163E-006
  -41.066666666666670     
   117.33333333333243     
   4.3775893309367950E-009
  -1.0009090545119836E-006
  -40.773333333333333     
   117.33333333333556     
  -3.1292285779029233E-009
   6.6801241893370691E-007
  -40.479999999999997     
   117.33333333333243     
   1.8808645640999944E-009
  -4.5696519435608104E-007
  -40.186666666666667     
   117.33333333333327     
  -1.5463743935705398E-009
   4.0042028251015545E-007
  -39.893333333333331     
   117.33333333333304     
   1.4567777252556955E-009
  -3.8528785970420238E-007
  -39.600000000000001     
   117.33333333333310     
  -1.4328812225257606E-009
   3.8130308032620838E-007
  -39.306666666666665     
   117.33333333333309     
   1.4268918799208685E-009
  -3.8049638562028828E-007
  -39.013333333333335     
   117.33333333333309     
  -1.4268310122312331E-009
   3.8125438617450031E-007
  -38.719999999999999     
   117.33333333333310     
   1.4325768840775850E-009
  -3.8509308309737001E-007
  -38.426666666666669     
   117.33333333333304     
  -1.4556212391526285E-009
   3.9968987023453406E-007
  -38.133333333333333     
   117.33333333333326     
   1.5420527876064465E-009
  -4.5423832186042758E-007
  -37.840000000000003     
   117.33333333333246     
  -1.8647346263466871E-009
   6.5783534122671478E-007
  -37.546666666666667     
   117.33333333333547     
   3.0690304328537882E-009
  -9.6292761617966642E-007
  -37.253333333333330     
   117.33333333333276     
  -4.1529266884935577E-009
   1.0702049948520483E-006
  -36.960000000000001     
   117.33333333333206     
   3.8736107728969893E-009
  -7.3947488370240230E-007
  -36.666666666666664     
   117.33333333333756     
  -1.6724508548709099E-009
   1.4373844930787056E-007
  -36.373333333333335     
   117.33333333333189     
  -5.9441248506190353E-010
   2.3955439936717911E-007
  -36.079999999999998     
   117.33333333333341     
   1.2022455101919813E-009
  -3.4252797079621280E-007
  -35.786666666666669     
   117.33333333333300     
  -1.3667142707795600E-009
   3.7112940783723593E-007
  -35.493333333333332     
   117.33333333333313     
   1.4167562879997741E-009
  -3.8256158457238588E-007
  -35.200000000000003     
   117.33333333333304     
  -1.4524555962930592E-009
   3.9968885447186271E-007
  -34.906666666666666     
   117.33333333333327     
   1.5452108122459802E-009
  -4.5676575733472608E-007
  -34.613333333333337     
   117.33333333333243     
  -1.8805323677643929E-009
   6.6794609888658052E-007
  -34.320000000000000     
   117.33333333333556     
   3.1290633738850765E-009
  -1.0008432113448330E-006
  -34.026666666666664     
   117.33333333333243     
  -4.3772607112010111E-009
   1.2117566178528398E-006
  -33.733333333333334     
   117.33333333333327     
   4.7109139226954974E-009
  -1.2677657805404334E-006
  -33.439999999999998     
   117.33333333333306     
  -4.7973294313575508E-009
   1.2808890247824796E-006
  -33.146666666666668     
   117.33333333333309     
   4.8093382545112682E-009
  -1.2773728390634075E-006
  -32.853333333333332     
   117.33333333333317     
  -4.7709580384640838E-009
   1.2501848519447337E-006
  -32.560000000000002     
   117.33333333333276     
   4.6054283511216352E-009
  -1.1449490891894429E-006
  -32.266666666666666     
   117.33333333333432     
  -3.9816898177990028E-009
   9.7856770072987238E-007
  -31.973333333333333     
   117.33333333333276     
   3.3575679376752088E-009
  -8.7302526053362757E-007
  -31.680000000000000     
   117.33333333333319     
  -3.1901215163268589E-009
   8.4461056365119832E-007
  -31.386666666666667     
   117.33333333333307     
   3.1444577110572746E-009
  -8.3649421631795874E-007
  -31.093333333333334     
   117.33333333333310     
  -3.1292489113272816E-009
   8.3244352386720417E-007
  -30.800000000000001     
   117.33333333333307     
   3.1140775176768936E-009
  -8.2435710139764800E-007
  -30.506666666666668     
   117.33333333333319     
  -3.0686007428053350E-009
   7.9606210396995876E-007
  -30.213333333333335     
   117.33333333333276     
   2.9018650369694934E-009
  -6.9096853672896877E-007
  -29.920000000000002     
   117.33333333333432     
  -2.2803989884976625E-009
   5.2626294063573822E-007
  -29.626666666666665     
   117.33333333333279     
   1.6665730662704651E-009
  -1.9990779894718970E-007
  -29.333333333333332     
   117.33333333333736     
   1.6726457416657439E-010
  -3.3371945828045207E-007
  -29.039999999999999     
   117.33333333333195     
  -2.3356313629367629E-009
   7.0032424319228003E-007
  -28.746666666666666     
   117.33333333333340     
   2.9168004610054592E-009
  -7.9865473673542947E-007
  -28.453333333333333     
   117.33333333333302     
  -3.0731100645101338E-009
   8.2537192599601406E-007
  -28.160000000000000     
   117.33333333333312     
   3.1171793804601146E-009
  -8.3391018949541578E-007
  -27.866666666666667     
   117.33333333333307     
  -3.1371470407553699E-009
   8.4134605423221745E-007
  -27.573333333333334     
   117.33333333333316     
   3.1729483659864070E-009
  -8.6255124968024653E-007
  -27.280000000000001     
   117.33333333333285     
  -3.2961860066153033E-009
   9.3993616673532995E-007
  -26.986666666666668     
   117.33333333333400     
   3.7533352438998349E-009
  -1.0008969640646456E-006
  -26.693333333333332     
   117.33333333333400     
  -3.7533919865848475E-009
   9.3998156088334062E-007
  -26.399999999999999     
   117.33333333333286     
   3.2964697200403700E-009
  -8.6273282627228909E-007
  -26.106666666666666     
   117.33333333333316     
  -3.1740264770016610E-009
   8.4202696645237810E-007
  -25.813333333333333     
   117.33333333333307     
   3.1411757713913204E-009
  -8.3645226178401571E-007
  -25.520000000000000     
   117.33333333333310     
  -3.1322161919886629E-009
   8.3485930293025246E-007
  -25.226666666666667     
   117.33333333333309     
   3.1292285799883746E-009
  -8.3406217218378506E-007
  -24.933333333333334     
   117.33333333333310     
  -3.1262377113898790E-009
   8.3246660805145574E-007
  -24.640000000000001     
   117.33333333333307     
   3.1172618489961831E-009
  -8.2688148226882828E-007
  -24.346666666666668     
   117.33333333333316     
  -3.0843492680198970E-009
   8.0613654327042776E-007
  -24.053333333333335     
   117.33333333333285     
   2.9616748065084507E-009
  -7.2874191305966680E-007
  -23.760000000000002     
   117.33333333333400     
  -2.5038895414389346E-009
   6.6728200665805323E-007
  -23.466666666666665     
   117.33333333333398     
   2.5007255084965806E-009
  -7.2621068670578347E-007
  -23.173333333333332     
   117.33333333333287     
  -2.9458546417966790E-009
   7.9601163785489442E-007
  -22.879999999999999     
   117.33333333333307     
   3.0242326421151668E-009
  -7.8891308696057635E-007
  -22.586666666666666     
   117.33333333333340     
  -2.8926155100890298E-009
   6.9071793223398951E-007
  -22.293333333333333     
   117.33333333333189     
   2.2877689816660115E-009
  -3.0503586422214071E-007
  -22.000000000000000     
   117.33333333333761     
   5.0648746335952232E-024
  -3.0503586422214473E-007
  -21.706666666666667     
   117.33333333333189     
  -2.2877689816660318E-009
   6.9071793223400158E-007
  -21.413333333333334     
   117.33333333333340     
   2.8926155100891001E-009
  -7.8891308696062050E-007
  -21.120000000000001     
   117.33333333333307     
  -3.0242326421154273E-009
   7.9601163785505864E-007
  -20.826666666666668     
   117.33333333333287     
   2.9458546417976505E-009
  -7.2621068670639619E-007
  -20.533333333333335     
   117.33333333333398     
  -2.5007255085002053E-009
   6.6728200666034011E-007
  -20.239999999999998     
   117.33333333333400     
   2.5038895414524619E-009
  -7.2874191306820172E-007
  -19.946666666666665     
   117.33333333333285     
  -2.9616748065589343E-009
   8.0613654330228022E-007
  -19.653333333333332     
   117.33333333333316     
   3.0843492682083060E-009
  -8.2688148238770342E-007
  -19.359999999999999     
   117.33333333333307     
  -3.1172618496993370E-009
   8.3246660849510343E-007
  -19.066666666666666     
   117.33333333333310     
   3.1262377140140834E-009
  -8.3406217383950069E-007
  -18.773333333333333     
   117.33333333333309     
  -3.1292285897820384E-009
   8.3485930910946750E-007
  -18.480000000000000     
   117.33333333333310     
   3.1322162285391127E-009
  -8.3645228484516035E-007
  -18.186666666666667     
   117.33333333333307     
  -3.1411759077994558E-009
   8.4202705251774140E-007
  -17.893333333333334     
   117.33333333333316     
   3.1740269860837503E-009
  -8.6273314747259746E-007
  -17.600000000000001     
   117.33333333333286     
  -3.2964716199605928E-009
   9.3998275961921045E-007
  -17.306666666666668     
   117.33333333333400     
   3.7533990771836493E-009
  -1.0009014378078169E-006
  -17.013333333333332     
   117.33333333333400     
  -3.7533617063748180E-009
   9.3995286297214543E-007
  -16.719999999999999     
   117.33333333333285     
   3.2962847659164352E-009
  -8.6261356088433656E-007
  -16.426666666666666     
   117.33333333333316     
  -3.1733169407159513E-009
   8.4157860281176250E-007
  -16.133333333333333     
   117.33333333333307     
   3.1385225803724136E-009
  -8.3477807260950575E-007
  -15.840000000000000     
   117.33333333333312     
  -3.1223129641987449E-009
   8.2861090987282856E-007
  -15.546666666666667     
   117.33333333333304     
   3.0922688598476118E-009
  -8.1074278912859773E-007
  -15.253333333333334     
   117.33333333333330     
  -2.9883020586167408E-009
   7.4543746888813592E-007
  -14.960000000000001     
   117.33333333333233     
   2.6024789580444075E-009
  -3.8839747094909623E-007
  -14.666666666666666     
   117.33333333333806     
  -3.1050207407375226E-010
  -2.5368264941171006E-007
  -14.373333333333333     
   117.33333333333175     
  -2.2131219446615373E-009
   6.8235351744083879E-007
  -14.080000000000000     
   117.33333333333348     
   2.9045294361448719E-009
  -8.0680864259840205E-007
  -13.786666666666667     
   117.33333333333287     
  -3.1465353833430152E-009
   8.7595827519934476E-007
  -13.493333333333334     
   117.33333333333357     
   3.4231516806522213E-009
  -9.1441484272415571E-007
  -13.199999999999999     
   117.33333333333354     
  -3.4349596397787999E-009
   8.8540464250060741E-007
  -12.906666666666666     
   117.33333333333297     
   3.2055751789759078E-009
  -8.4459411180345454E-007
  -12.613333333333333     
   117.33333333333316     
  -3.1288806595498666E-009
   8.2404902695977709E-007
  -12.320000000000000     
   117.33333333333296     
   3.0514870426486040E-009
  -7.8267921828244212E-007
  -12.026666666666667     
   117.33333333333354     
  -2.8186070944695870E-009
   7.5143190613818255E-007
  -11.733333333333333     
   117.33333333333354     
   2.8171322015669126E-009
  -7.8149930396030239E-007
  -11.440000000000000     
   117.33333333333297     
  -3.0441125781352301E-009
   8.1932936967121755E-007
  -11.146666666666667     
   117.33333333333312     
   3.1008576943990431E-009
  -8.2689539697135483E-007
  -10.853333333333333     
   117.33333333333312     
  -3.1008577828859864E-009
   8.1932944046077248E-007
  -10.560000000000000     
   117.33333333333297     
   3.0441130205699489E-009
  -7.8149958711852250E-007
  -10.266666666666667     
   117.33333333333354     
  -2.8171338828188455E-009
   7.5143296798150850E-007
  -9.9733333333333327     
   117.33333333333354     
   2.8186133770425983E-009
  -7.8268318249752515E-007
  -9.6799999999999997     
   117.33333333333296     
  -3.0515104916887151E-009
   8.2406382197678296E-007
  -9.3866666666666667     
   117.33333333333316     
   3.1289681731373001E-009
  -8.4464932765639551E-007
  -9.0933333333333337     
   117.33333333333296     
  -3.2059017842855313E-009
   8.8561071089536542E-007
  -8.8000000000000007     
   117.33333333333354     
   3.4361785474298621E-009
  -9.1518390045024691E-007
  -8.5066666666666659     
   117.33333333333356     
  -3.4277007059468437E-009
   8.7882843770895100E-007
  -8.2133333333333329     
   117.33333333333290     
   3.1635125768704410E-009
  -8.1752023491073663E-007
  -7.9199999999999999     
   117.33333333333339     
  -2.9678891849599530E-009
   7.2232972418056740E-007
  -7.6266666666666669     
   117.33333333333209     
   2.4495837463944273E-009
  -3.4603246519748793E-007
  -7.3333333333333330     
   117.33333333333786     
  -1.4565974258667685E-010
  -2.8634808998895440E-007
  -7.0400000000000000     
   117.33333333333177     
  -2.2932704175037890E-009
   7.1380685513739598E-007
  -6.7466666666666670     
   117.33333333333367     
   3.0602809960268042E-009
  -8.4311313394658316E-007
  -6.4533333333333331     
   117.33333333333317     
  -3.2630675085724350E-009
   8.7603606517389250E-007
  -6.1600000000000001     
   117.33333333333329     
   3.3072029802319116E-009
  -8.7842151127416628E-007
  -5.8666666666666663     
   117.33333333333334     
  -3.2809583543241955E-009
   8.5504036444772050E-007
  -5.5733333333333333     
   117.33333333333297     
   3.1318443790338562E-009
  -8.1597374990270044E-007
  -5.2800000000000002     
   117.33333333333333     
  -2.9879587452362661E-009
   7.9677527627045871E-007
  -4.9866666666666664     
   117.33333333333333     
   2.9878558267923134E-009
  -8.1589141514753798E-007
  -4.6933333333333334     
   117.33333333333297     
  -3.1313297868140918E-009
   8.5471102542707117E-007
  -4.4000000000000004     
   117.33333333333334     
   3.2790029038890898E-009
  -8.7718648994673132E-007
  -4.1066666666666665     
   117.33333333333329     
  -3.2998957707112539E-009
   8.7142531888480148E-007
  -3.8133333333333335     
   117.33333333333313     
   3.2357941209249081E-009
  -8.5319001117084169E-007
  -3.5200000000000000     
   117.33333333333331     
  -3.1631309628562672E-009
   8.4285337023751021E-007
  -3.2266666666666666     
   117.33333333333330     
   3.1582693139252042E-009
  -8.4930069202599114E-007
  -2.9333333333333331     
   117.33333333333317     
  -3.2114858762695928E-009
   8.5586804230540010E-007
  -2.6400000000000001     
   117.33333333333316     
   3.2075244410210561E-009
  -8.4613154382716135E-007
  -2.3466666666666667     
   117.33333333333333     
  -3.1384621376825195E-009
   8.3017677744219243E-007
  -2.0533333333333332     
   117.33333333333320     
   3.0878636931340676E-009
  -8.2156894546942503E-007
  -1.7600000000000000     
   117.33333333333324     
  -3.0739033978864888E-009
   8.1900854124413001E-007
  -1.4666666666666666     
   117.33333333333323     
   3.0686606614446280E-009
  -8.1737475631593631E-007
  -1.1733333333333333     
   117.33333333333324     
  -3.0616500109247626E-009
   8.0657881056494126E-007
 -0.88000000000000000     
   117.33333333333306     
   2.9876910683124362E-009
  -7.5138639196277512E-007
 -0.58666666666666667     
   117.33333333333391     
  -2.6477068714082564E-009
   5.3459145304161034E-007
 -0.29333333333333333     
   117.33333333333069     
   1.3617290264039134E-009
   2.7739588404074465E-007
   0.0000000000000000     
   117.33333333334271     
   3.4421981567094536E-009
   2.7739588404074465E-007
 -0.59259259259259256     
   33.610675912380522     
  -3290530.0093129594     
   759353956742.05737     
 -0.59256151309273275     
   29.307677763980777     
  -1012468.1390867871     
   915195813027.50281     
 -0.59255913416846839     
   29.161067471093652     
  -789024.93881673878     
   81352913569.526566     
 -0.59255657388114558     
   29.024080178985390     
  -767546.35564878909     
   236519050652.74564     
 -0.59255381846701149     
   28.884414983727801     
  -700019.26394569501     
   162513286848.04846     
 -0.59255085312323208     
   28.745496448843980     
  -649845.09444237361     
   148434909240.31134     
 -0.59254766192992192     
   28.606371288066420     
  -600287.89337419963     
   124681014049.30374     
 -0.59254422776636606     
   28.467304979970095     
  -555273.59922024666     
   107156940628.37724     
 -0.59254053222100400     
   28.328223713339732     
  -513437.63097236957     
   91507268438.772675     
 -0.59253655549471385     
   28.189148143155510     
  -474804.09043746645     
   78282567351.289581     
 -0.59253227629690430     
   28.050072631514563     
  -439064.18662344507     
   66935877680.289146     
 -0.59252767173388321     
   27.910998869293941     
  -406017.59440410422     
   57241712689.367928     
 -0.59252271718893379     
   27.771926514344290     
  -375457.14483880968     
   48949686501.278725     
 -0.59251738619348870     
   27.632855800990459     
  -347196.86656128283     
   41859256677.054985     
 -0.59251165028874542     
   27.493786814931450     
  -321063.37536409829     
   35795772950.743240     
 -0.59250547887702287     
   27.354719690010914     
  -296896.69131615979     
   30610657584.530422     
 -0.59249883906210399     
   27.215654561024685     
  -274548.75737916800     
   26176581769.780838     
 -0.59249169547775493     
   27.076591574961999     
  -253882.72745696129     
   22384820288.771740     
 -0.59248401010355745     
   26.937530887158648     
  -234772.00383319287     
   19142291186.860489     
 -0.59247574206712006     
   26.798472666394598     
  -217099.55071919481     
   16369459608.184334     
 -0.59246684743167477     
   26.659417091631607     
  -200757.11962306430     
   13998278812.086826     
 -0.59245727896798706     
   26.520364356397700     
  -185644.61803991714     
   11970569464.560217     
 -0.59244698590943412     
   26.381314666678541     
  -171669.48563376226     
   10236583771.583809     
 -0.59243591368902149     
   26.242268244306576     
  -158746.12198574046     
   8753767583.5311718     
 -0.59242400365701875     
   26.103225326664212     
  -146795.37829911284     
   7485745057.4154768     
 -0.59241119277780341     
   25.964186167511514     
  -135744.05325735686     
   6401399154.2837963     
 -0.59239741330439499     
   25.825151040175989     
  -125524.45958900600     
   5474123523.1558304     
 -0.59238259242905766     
   25.686120235878906     
  -116074.00469689250     
   4681169229.1449614     
 -0.59236665190823012     
   25.547094067753232     
  -107334.80099924102     
   4003075034.6934538     
 -0.59234950765991523     
   25.408072870776945     
  -99253.325671333252     
   3423207523.7780457     
 -0.59233106933153368     
   25.269057003676188     
  -91780.075017774041     
   2927334482.6792064     
 -0.59231123983609379     
   25.130046851118944     
  -84869.279077875268     
   2503291939.0578666     
 -0.59228991485438698     
   24.991042824374958     
  -78478.605697756095     
   2140673008.2445207     
 -0.59226698230074282     
   24.852045364605928     
  -72568.913601055872     
   1830581483.9205260     
 -0.59224232174971281     
   24.713054943289137     
  -67104.003950010563     
   1565408090.8147721     
 -0.59221580382085448     
   24.574072066122319     
  -62050.403583845233     
   1338646299.1042511     
 -0.59218728951859267     
   24.435097273913179     
  -57377.158444274843     
   1144732149.4205146     
 -0.59215662952391690     
   24.296131145343853     
  -53055.643676973647     
   978907610.20768142     
 -0.59212366343444212     
   24.157174300414670     
  -49059.388367601059     
   837103528.28970635     
 -0.59208821894911490     
   24.018227402219924     
  -45363.914853459413     
   715840743.80730093     
 -0.59205011099358507     
   23.879291160148167     
  -41946.586300110321     
   612143567.47426319     
 -0.59200914078197420     
   23.740366333688701     
  -38786.470393600932     
   523467624.16828966     
 -0.59196509481047788     
   23.601453734939721     
  -35864.209756959157     
   447637011.93646127     
 -0.59191774377790984     
   23.462554232795526     
  -33161.903853568161     
   382791008.62411010     
 -0.59186684142795254     
   23.323668756516081     
  -30662.999405611838     
   327338461.52742076     
 -0.59181212330750899     
   23.184798299878960     
  -28352.188763249578     
   279918663.68450630     
 -0.59175330543515381     
   23.045943925572356     
  -26215.316419203788     
   239368044.73573679     
 -0.59169008287325975     
   22.907106769842969     
  -24239.292057486615     
   204691541.48217145     
 -0.59162212819692184     
   22.768288047188964     
  -22412.010718992398     
   175038288.74392286     
 -0.59154908985231947     
   22.629489055901104     
  -20722.278125848061     
   149680602.55260149     
 -0.59147059039663408     
   22.490711183580874     
  -19159.742797736657     
   127996268.44786870     
 -0.59138622461109436     
   22.351955912817100     
  -17714.832017823694     
   109453161.64880611     
 -0.59129555747811913     
   22.213224827872789     
  -16378.693654297922     
   93596259.374003410     
 -0.59119812201290267     
   22.074519621062620     
  -15143.141691272373     
   80036442.693010986     
 -0.59109341693910444     
   21.935842100101674     
  -14000.606197745594     
   68440958.998818606     
 -0.59098090419758298     
   21.797194195474969     
  -12944.086960340908     
   58525261.744832754     
 -0.59086000627633817     
   21.658577968666179     
  -11967.110527135217     
   50046013.624566041     
 -0.59073010334899489     
   21.519995620558404     
  -11063.690709889381     
   42795135.717561126     
 -0.59059053020827901     
   21.381449500443647     
  -10228.291748074793     
   36594683.346762598     
 -0.59044057297998009     
   21.242942115804613     
  -9455.7945429019273     
   31292492.143735066     
 -0.59027946560188760     
   21.104476142306943     
  -8741.4652246647129     
   26758438.129168689     
 -0.59010638605109522     
   20.966054434676739     
  -8080.9261954278591     
   22881247.530712366     
 -0.58992045230190804     
   20.827680038121507     
  -7470.1292972392803     
   19565764.795099732     
 -0.58972071799534076     
   20.689356200461649     
  -6905.3310346317012     
   16730618.808202861     
 -0.58950616779986442     
   20.551086384933797     
  -6383.0696352943287     
   14306225.474389764     
 -0.58927571244163068     
   20.412874283770432     
  -5900.1438559936641     
   12233080.762269059     
 -0.58902818338087581     
   20.274723832546719     
  -5453.5933695068397     
   10460300.256513027     
 -0.58876232710956844     
   20.136639225384727     
  -5040.6806370546547     
   8944370.6831789985     
 -0.58847679904361161     
   19.998624930995192     
  -4658.8741407109901     
   7648082.1334709721     
 -0.58817015698102926     
   19.860685709641526     
  -4305.8328783135512     
   6539614.8890077043     
 -0.58784085409555131     
   19.722826630991431     
  -3979.3920296938340     
   5591758.9143938869     
 -0.58748723143284975     
   19.585053093060072     
  -3677.5496868574110     
   4781245.6104694474     
 -0.58710750987435478     
   19.447370842122595     
  -3398.4546084215899     
   4088177.3857197217     
 -0.58669978153109537     
   19.309785993652692     
  -3140.3948680229601     
   3495539.0001657167     
 -0.58626200052732680     
   19.172305054516013     
  -2901.7873756548579     
   2988780.1411611899     
 -0.58579197313083775     
   19.034934946209077     
  -2681.1681816736409     
   2555458.3874876979     
 -0.58528734718373898     
   18.897683029360074     
  -2477.1835079556558     
   2184933.7878689929     
 -0.58474560078421012     
   18.760557129477377     
  -2288.5814594526773     
   1868107.8266393507     
 -0.58416403016610596     
   18.623565563995989     
  -2114.2043537871314     
   1597200.0642962200     
 -0.58353973671946813     
   18.486717170667919     
  -1952.9816337347320     
   1365557.2601110777     
 -0.58286961309083818     
   18.350021337343129     
  -1803.9233073593762     
   1167490.0226438465     
 -0.58215032829778635     
   18.213488033167902     
  -1666.1138879695045     
   998133.23995568568     
 -0.58137831178724075     
   18.077127841234763     
  -1538.7067840102757     
   853326.62912506936     
 -0.58054973636197482     
   17.940951992778089     
  -1420.9191159119205     
   729512.65111785789     
 -0.57966049989397017     
   17.804972402848119     
  -1312.0269206539599     
   623649.19043028448     
 -0.57870620573726261     
   17.669201707578267     
  -1211.3607175210504     
   533134.88254402590     
 -0.57768214174626331     
   17.533653303026238     
  -1118.3014082676855     
   455745.27299898025     
 -0.57658325779837749     
   17.398341385667599     
  -1032.2764840795328     
   389578.18223108712     
 -0.57540414171196341     
   17.263280994274535     
  -952.75652413017656     
   333007.12796359614     
 -0.57413899344222374     
   17.128488054315913     
  -879.25193480392340     
   284641.01200085256     
 -0.57278159742843604     
   16.993979420482095     
  -811.31001712324019     
   243291.25815034792     
 -0.57132529295593149     
   16.859772934381390     
  -748.51195669700519     
   207938.35176478219     
 -0.56976294238534253     
   16.725887431099096     
  -690.47111212941047     
   177721.03317741616     
 -0.56808689708976523     
   16.592342952010686     
  -636.82758128792523     
   151867.90670076801     
 -0.56628896092751890     
   16.459160163912170     
  -587.25700896434341     
   129835.43299006466     
 -0.56436035106402471     
   16.326362868280533     
  -541.42904562187800     
   110773.29920843449     
 -0.56229165594083330     
   16.193968514106800     
  -499.14740630182087     
   95235.091601535591     
 -0.56007279017287281     
   16.062025315688167     
  -459.83830359708020     
   79440.167488880950     
 -0.55769294613640452     
   15.930468345199351     
  -424.38018585362414     
   74286.379548560450     
 -0.55514054198978924     
   15.799678799695098     
  -388.52399757314669     
   42154.495328977784     
 -0.55240316584678817     
   15.668311881265527     
  -366.52118389290138     
   106790.87083409596     
 -0.54946751579753783     
   15.541734403531116     
  -306.24470773636233     
   21259.042421825601     
 -0.51219503667422128     
   14.409117910258534     
  -146.80188957267035     
   6357.1541563954734     
 -0.47699042317471047     
   13.794305102827597     
  -99.123233399704304     
   3782.1127643539976     
 -0.44306508511444659     
   13.369603550160713     
  -70.757387667049329     
   2116.6887850378339     
 -0.41005023664969764     
   13.055504526544926     
  -54.882221779265564     
   1447.6689893601772     
 -0.37773186939149700     
   12.808237211199101     
  -44.024704359064245     
   1011.6401442381372     
 -0.34597062388848965     
   12.607081942108245     
  -36.437403277278207     
   753.74142725965248     
 -0.31466887559390111     
   12.439027577482973     
  -30.784342572830816     
   578.13625448948142     
 -0.28375467541229749     
   12.295945919390496     
  -26.448320664159709     
   456.85487977048138     
 -0.25317297426047580     
   12.172270345065394     
  -23.021909065881093     
   368.78371915450663     
 -0.22288042308386230     
   12.064075494470137     
  -20.256031172222297     
   303.19261450826053     
 -0.19284209715791167     
   11.968480200131054     
  -17.982086563410341     
   253.02378055776038     
 -0.16302933120203411     
   11.883313963199461     
  -16.084408209227139     
   213.86550416385981     
 -0.13341823219684054     
   11.806901900356397     
  -14.480416927998188     
   182.74583441196305     
 -0.10398862464808691     
   11.737926300111631     
  -13.109823169908468     
   157.63431459091674     
  -7.4723282256454249E-002
   11.675332827660668     
  -11.927565810476592     
   137.09814009521099     
  -4.5607355315179045E-002
   11.618265588735071     
  -10.899329759762509     
   120.10569852656521     
  -1.6627935502800461E-002
   11.566020921783631     
  -9.9985370208132700     
   105.89868475370574     
   1.2226280612227833E-002
   11.518013837018696     
  -9.2042968851604776     
   93.910039818564883     
   4.0965255693614512E-002
   11.473753165839492     
  -8.4999715865212409     
   83.709000005106105     
   6.9597821738922511E-002
   11.432822851656981     
  -7.8721540864829453     
   74.963744651820477     
   9.8131849213534655E-002
   11.394867651436789     
  -7.3099260015942917     
   67.415423070804025     
  0.12657438467060217     
   11.359582060611395     
  -6.8043103285632611     
   60.859788807791595     
  0.15493176381677720     
   11.326701630008724     
  -6.3478619125048246     
   55.133995557996272     
  0.18320970522352648     
   11.295996082862914     
  -5.9343569458198520     
   50.106964753609027     
  0.21141338862109668     
   11.267263803722944     
  -5.5585547101677841     
   45.672263372339430     
  0.23954752079258071     
   11.240327385110335     
  -5.2160127348752381     
   41.742772320416286     
  0.26761639140658111     
   11.215029998416968     
  -4.9029419424721157     
   38.246649743723538     
  0.29562392061938519     
   11.191232413387302     
  -4.6160920693941900     
   35.124242670335242     
  0.32357369989371149     
   11.168810532590399     
  -4.3526602493666759     
   32.325700752833491     
  0.35146902718770323     
   11.147653338232683     
  -4.1102174937204250     
   29.809116327577254     
  0.37931293744139183     
   11.127661171695221     
  -3.8866491212635950     
   27.539061922398275     
  0.40710822911146455     
   11.108744283499949     
  -3.6801061568456079     
   25.485431642126134     
  0.43485748736660357     
   11.090821604559011     
  -3.4889654195296615     
   23.622516209242161     
  0.46256310444594467     
   11.073819699640286     
  -3.3117965479603462     
   21.928259741548288     
  0.49022729759567912     
   11.057671871770639     
  -3.1473345998987341     
   20.383658298358647     
  0.51785212492851729     
   11.042317392364239     
  -2.9944571626610439     
   18.972270611884561     
  0.54543949949388959     
   11.027700836624906     
  -2.8521651330719093     
   17.679817374434656     
  0.57299120180051666     
   11.013771507535317     
  -2.7195665027636498     
   16.493851576985314     
  0.60050889099514360     
   11.000482934738567     
  -2.5958626159362597     
   15.403485680127487     
  0.62799411487010404     
   10.987792437015388     
  -2.4803364733353037     
   14.399164909917227     
  0.65544831884663590     
   10.975660738990774     
  -2.3723427365109249     
   13.472477814095761     
  0.68287285405947551     
   10.964051634267232     
  -2.2712991529052062     
   12.615997379222666     
  0.71026898465039701     
   10.952931688453567     
  -2.1766791725610362     
   11.823147286267977     
  0.73763789436337879     
   10.942269976602379     
  -2.0880055679140264     
   11.088088595932566     
  0.76498069252146961     
   10.932037850423983     
  -2.0048449034445319     
   10.405623770447695     
  0.79229841945475432     
   10.922208731352457     
  -1.9268027251661746     
   9.7711147172241297     
  0.81959205143977065     
   10.912757926127574     
  -1.8535193647869936     
   9.1804128402490992     
  0.84686250520301032     
   10.903662462044393     
  -1.7846662684851253     
   8.6297989373878821     
  0.87411064203455169     
   10.894900939432043     
  -1.7199427764547162     
   8.1159315638538772     
  0.90133727155220966     
   10.886453399266593     
  -1.6590732897258120     
   7.6358023953449745     
  0.92854315515172781     
   10.878301204112876     
  -1.6018047717607247     
   7.1866975961091422     
  0.95572900917433645     
   10.870426930833998     
  -1.5479045397899061     
   6.7661643421873023     
  0.98289550781936563     
   10.862814273716467     
  -1.4971583072235013     
   6.3719815022908968     
   1.0100432858264476     
   10.855447956833515     
  -1.4493684459563194     
   6.0021344251386335     
   1.0371729409490946     
   10.848313654624206     
  -1.4043524377677796     
   5.6547922052617849     
   1.0642850362390470     
   10.841397919789216     
  -1.3619414962283167     
   5.3282887386932609     
   1.0913801021586802     
   10.834688117721925     
  -1.3219793306881171     
   5.0211048778576473     
   1.1184586385369319     
   10.828172366784944     
  -1.2843210441041848     
   4.7318538674604183     
   1.1455211163825854     
   10.821839483824437     
  -1.2488321400982316     
   4.4592675325696849     
   1.1725679795673261     
   10.815678934390183     
  -1.2153876336039591     
   4.2021847809500654     
   1.1995996463897287     
   10.809680787186805     
  -1.1838712477468336     
   3.9595408399726715     
   1.2266165110302230     
   10.803835672338820     
  -1.1541746914470385     
   3.7303581940172328     
   1.2536189449060953     
   10.798134743097723     
  -1.1261970049919092     
   3.5137380477229887     
   1.2806072979347154     
   10.792569640661158     
  -1.0998439696339868     
   3.3088531154698644     
   1.3075818997123880     
   10.787132461808904     
  -1.0750275712679627     
   3.1149409607650531     
   1.3345430606155424     
   10.781815729095579     
  -1.0516655140622249     
   2.9312980446095178     
   1.3614910728303504     
   10.776612363363604     
  -1.0296807787276534     
   2.7572744287541808     
   1.3884262113163051     
   10.771515658365505     
  -1.0090012205119971     
   2.5922692045117413     
   1.4153487347087970     
   10.766519257310529     
 -0.98955920147815912     
   2.4357258534452453     
   1.4422588861652805     
   10.761617131162890     
 -0.97129125757731982     
   2.2871288171591542     
   1.4691568941592157     
   10.756803558540325     
 -0.95413779144862620     
   2.1459997155352166     
   1.4960429732256155     
   10.752073107077749     
 -0.93804279358211207     
   2.0118943156804718     
   1.5229173246616987     
   10.747420616128258     
 -0.92295358621450840     
   1.8843998271009559     
   1.5497801371858528     
   10.742841180693942     
 -0.90882058751125128     
   1.7631320352588615     
   1.5766315875578538     
   10.738330136482048     
 -0.89559709724680980     
   1.6477333428496650     
   1.6034718411630347     
   10.733883045995992     
 -0.88323909717543736     
   1.5378703118847690     
   1.6303010525628909     
   10.729495685578463     
 -0.87170506983630158     
   1.4332320248261685     
   1.6571193660144010     
   10.725164033329747     
 -0.86095582965010520     
   1.3335281413965550     
   1.6839269159601673     
   10.720884257834147     
 -0.85095436858963103     
   1.2384874104777832     
   1.7107238274913148     
   10.716652707630146     
 -0.84166571301104764     
   1.1478561629504453     
   1.7375102167849361     
   10.712465901368146     
 -0.83305679178891945     
   1.0613970833784006     
   1.7642861915177372     
   10.708320518604515     
 -0.82509631366358138     
  0.97888781641803835     
   1.7910518512574103     
   10.704213391182755     
 -0.81775465504044620     
  0.90012006865276473     
   1.8178072878331493     
   10.700141495158839     
 -0.81100375452555040     
  0.82489839751103056     
   1.8445525856866181     
   10.696101943231165     
 -0.80481701654421767     
  0.75303947158600271     
   1.8712878222045843     
   10.692091977638537     
 -0.79916922050732264     
  0.68437103047509440     
   1.8980130680343499     
   10.688108963492821     
 -0.79403643777875943     
  0.61873120961104477     
   1.9247283873830210     
   10.684150382514106     
 -0.78939595370667659     
  0.55596781888975721     
   1.9514338383015928     
   10.680213827142177     
 -0.78522619506500346     
  0.49593759743899968     
   1.9781294729547541     
   10.676296994996806     
 -0.78150666308421091     
  0.43850570950296724     
   2.0048153378772535     
   10.672397683663437     
 -0.77821787026293865     
  0.38354502447492911     
   2.0314914742176140     
   10.668513785781331     
 -0.77534128257937662     
  0.33093585323807134     
   2.0581579179699236     
   10.664643284415682     
 -0.77285926368009117     
  0.28056510457763451     
   2.0848147001943946     
   10.660784248692993     
 -0.77075502539575891     
  0.23232616751585036     
   2.1114618472273148     
   10.656934829681655     
 -0.76901257913939003     
  0.18611838953570531     
   2.1380993808809992     
   10.653093256505763     
 -0.76761669121787224     
  0.14184652730353506     
   2.1647273186342955     
   10.649257832672060     
 -0.76655284226309572     
   9.9420684176143498E-002
   2.1913456738141597     
   10.645426932598573     
 -0.76580718713177465     
   5.8755791267395219E-002
   2.2179544557687958     
   10.641598998334000     
 -0.76536651869726913     
   1.9771311068383906E-002
   2.2445536700328157     
   10.637772536452596     
 -0.76521823386425636     
  -1.7608990776341021E-002
   2.2711433184848451     
   10.633946115114698     
 -0.76535030129507886     
  -5.3457257279743105E-002
   2.2977233994979791     
   10.630118361284648     
 -0.76575123072467699     
  -8.7842056260045626E-002
   2.3242939080834666     
   10.626287958092471     
 -0.76641004614662722     
 -0.12082803661472841     
   2.3508548360279713     
   10.622453642336051     
 -0.76731625642123769     
 -0.15247704287260064     
   2.3774061720247550     
   10.618614202109390     
 -0.76845983424278219     
 -0.18284718394294669     
   2.4039479017990772     
   10.614768474553477     
 -0.76983118812235429     
 -0.21199413616819188     
   2.4304800082281268     
   10.610915343722812     
 -0.77142114414361584     
 -0.23997047192065835     
   2.4570024714557444     
   10.607053738555745     
 -0.77322092268302067     
 -0.26682621793412387     
   2.4835152690022073     
   10.603182630950744     
 -0.77522211931752660     
 -0.29260905552659339     
   2.5100183758693220     
   10.599301033934365     
 -0.77741668723397606     
 -0.31736409824574235     
   2.5365117646410487     
   10.595407999921354     
 -0.77979691797081918     
 -0.34113457197627212     
   2.5629954055798865     
   10.591502619058275     
 -0.78235542726064122     
 -0.36396122790658370     
   2.5894692667192176     
   10.587584017648949     
 -0.78508513646994049     
 -0.38588330803241944     
   2.6159333139518104     
   10.583651356654574     
 -0.78797926128018370     
 -0.40693780535716556     
   2.6423875111146606     
   10.579703830264322     
 -0.79103129482036239     
 -0.42716022973432427     
   2.6688318200703502     
   10.575740664535912     
 -0.79423499654336993     
 -0.44658426592165640     
   2.6952662007850825     
   10.571761116098211     
 -0.79758437853778230     
 -0.46524216971461879     
   2.7216906114035533     
   10.567764470914838     
 -0.80107369481064195     
 -0.48316455764101329     
   2.7481050083208016     
   10.563750043105330     
 -0.80469742899294960     
 -0.50038079520604528     
   2.7745093462511838     
   10.559717173820454     
 -0.80845028495699489     
 -0.51691881950779406     
   2.8009035782945975     
   10.555665230167804     
 -0.81232717610330329     
 -0.53280531842103640     
   2.8272876560000832     
   10.551593604187568     
 -0.81632321599146107     
 -0.54806581652486708     
   2.8536615294269239     
   10.547501711873551     
 -0.82043370961539763     
 -0.56272466379834130     
   2.8800251472033498     
   10.543388992238027     
 -0.82465414459388520     
 -0.57680516544127369     
   2.9063784565829605     
   10.539254906418206     
 -0.82898018333469481     
 -0.59032958548561554     
   2.9327214034989604     
   10.535098936821804     
 -0.83340765522583693     
 -0.60331920148155527     
   2.9590539326163072     
   10.530920586310646     
 -0.83793254923694849     
 -0.61579442320218669     
   2.9853759873818633     
   10.526719377419028     
 -0.84255100741096500     
 -0.62777468946375536     
   3.0116875100726350     
   10.522494851606545     
 -0.84725931758194317     
 -0.63927873371902810     
   3.0379884418421863     
   10.518246568542379     
 -0.85205390808483583     
 -0.65032433540657075     
   3.0642787227652990     
   10.513974105420665     
 -0.85693134060038512     
 -0.66092870789824454     
   3.0905582918809609     
   10.509677056304390     
 -0.86188830590962195     
 -0.67110813327817487     
   3.1168270872337454     
   10.505355031497343     
 -0.86692161690920821     
 -0.68087843842241591     
   3.1430850459136574     
   10.501007656942077     
 -0.87202820519737645     
 -0.69025456434788013     
   3.1693321040945026     
   10.496634573643009     
 -0.87720511442998550     
 -0.69925104535168914     
   3.1955681970708474     
   10.492235437113758     
 -0.88244949727012312     
 -0.70788167959140846     
   3.2217932592936220     
   10.487809916845915     
 -0.88775860986705868     
 -0.71615974713936592     
   3.2480072244044291     
   10.483357695801320     
 -0.89312980797060382     
 -0.72409799277386377     
   3.2742100252686015     
   10.478878469924103     
 -0.89856054291640786     
 -0.73170869983072362     
   3.3004015940070701     
   10.474371947671399     
 -0.90404835816513829     
 -0.73900350149500516     
   3.3265818620270804     
   10.469837849564920     
 -0.90959088442635083     
 -0.74599379213164885     
   3.3527507600518121     
   10.465275907759187     
 -0.91518583786733820     
 -0.75269031740317005     
   3.3789082181489372     
   10.460685865626399     
 -0.92083101524786204     
 -0.75910350179197938     
   3.4050541657581657     
   10.456067477359500     
 -0.92652429151130189     
 -0.76524337262324704     
   3.4311885317178148     
   10.451420507588708     
 -0.93226361680597614     
 -0.77111945118579706     
   3.4573112442904401     
   10.446744731014968     
 -0.93804701268986967     
 -0.77674109369592004     
   3.4834222311875687     
   10.442039932056012     
 -0.94387257089258902     
 -0.78211706054984664     
   3.5095214195935616     
   10.437305904506664     
 -0.94973844884671288     
 -0.78725596043458457     
   3.5356087361886486     
   10.432542451213171     
 -0.95564286854997227     
 -0.79216598465625609     
   3.5616841071711596     
   10.427749383758210     
 -0.96158411343489425     
 -0.79685504254809403     
   3.5877474582789861     
   10.422926522158987     
 -0.96756052625400502     
 -0.80133071288168645     
   3.6137987148103021     
   10.418073694576851     
 -0.97357050660061761     
 -0.80560035966001853     
   3.6398378016435724     
   10.413190737037104     
 -0.97961250929806776     
 -0.80967097332689186     
   3.6658646432568731     
   10.408277493159863     
 -0.98568504159801940     
 -0.81354940592139802     
   3.6918791637465533     
   10.403333813900513     
 -0.99178666214242994     
 -0.81724210083939852     
   3.7178812868452584     
   10.398359557300410     
 -0.99791597789872544     
 -0.82075542704411675     
   3.7438709359393441     
   10.393354588246659     
  -1.0040716436015562     
 -0.82409543669001917     
   3.7698480340856970     
   10.388318778239213     
  -1.0102523593767314     
 -0.82726793198477566     
   3.7958125040279875     
   10.383252005168606     
  -1.0164568688666173     
 -0.83027855380191007     
   3.8217642682123762     
   10.378154153101388     
  -1.0226839580201317     
 -0.83313275827414579     
   3.8477032488026928     
   10.373025112072069     
  -1.0289324537071878     
 -0.83583581357326686     
   3.8736293676951021     
   10.367864777882030     
  -1.0352012223089870     
 -0.83839258120839066     
   3.8995425465322837     
   10.362673051909587     
  -1.0414891666680499     
 -0.84080819262732842     
   3.9254427067171380     
   10.357449840922635     
  -1.0477952281127549     
 -0.84308710050013869     
   3.9513297694260330     
   10.352195056898937     
  -1.0541183813665060     
 -0.84523400420533001     
   3.9772036556216155     
   10.346908616854526     
  -1.0604576363980460     
 -0.84725320244658431     
   4.0030642860651930     
   10.341590442674988     
  -1.0668120354163955     
 -0.84914883531628160     
   4.0289115813287086     
   10.336240460957244     
  -1.0731806516812674     
 -0.85092514011078013     
   4.0547454618063234     
   10.330858602852462     
  -1.0795625902320984     
 -0.85258592496979457     
   4.0805658477256106     
   10.325444803915207     
  -1.0859569846693717     
 -0.85413499741797605     
   4.1063726591583851     
   10.319999003960659     
  -1.0923629971500066     
 -0.85557602816295131     
   4.1321658160311792     
   10.314521146924381     
  -1.0987798173612289     
 -0.85691258209612464     
   4.1579452381353725     
   10.309011180726660     
  -1.1052066617269498     
 -0.85814804522614729     
   4.1837108451369902     
   10.303469057142179     
  -1.1116427720661459     
 -0.85928571541460308     
   4.2094625565861810     
   10.297894731674683     
  -1.1180874149317555     
 -0.86032879671618023     
   4.2352002919263869     
   10.292288163435087     
  -1.1245398809071268     
 -0.86128038812593932     
   4.2609239705032129     
   10.286649315023274     
  -1.1309994838180712     
 -0.86214336372019063     
   4.2866335115730072     
   10.280978152416113     
  -1.1374655590459728     
 -0.86292080650232006     
   4.3123288343111659     
   10.275274644855761     
  -1.1439374650947403     
 -0.86361524552844771     
   4.3380098578201602     
   10.269538764744434     
  -1.1504145794362035     
 -0.86422956825873343     
   4.3636765011373129     
   10.263770487542848     
  -1.1568963011981439     
 -0.86476635091783305     
   4.3893286832423133     
   10.257969791667778     
  -1.1633820488300277     
 -0.86522791940049004     
   4.4149663230644913     
   10.252136658400138     
  -1.1698712582255315     
 -0.86561700266185515     
   4.4405893394898621     
   10.246271071790211     
  -1.1763633857454954     
 -0.86593570670951892     
   4.4661976513679313     
   10.240373018566983     
  -1.1828579035458167     
 -0.86618646413478750     
   4.4917911775182882     
   10.234442488053052     
  -1.1893543020268278     
 -0.86637138567724103     
   4.5173698367369797     
   10.228479472079435     
  -1.1958520874194067     
 -0.86649262426681173     
   4.5429335478026847     
   10.222483964905633     
  -1.2023507821014079     
 -0.86655228134067042     
   4.5684822294826812     
   10.216455963139852     
  -1.2088499242114630     
 -0.86655232653092196     
   4.5940158005386245     
   10.210395465662671     
  -1.2153490666604450     
 -0.86649464874581839     
   4.6195341797321356     
   10.204302473554705     
  -1.2218477765260385     
 -0.86638124148155005     
   4.6450372858302122     
   10.198176990023798     
  -1.2283456358371501     
 -0.86621372421586884     
   4.6705250376104583     
   10.192019020337282     
  -1.2348422387687692     
 -0.86599408473018091     
   4.6959973538661517     
   10.185828571754350     
  -1.2413371944042455     
 -0.86572378004454642     
   4.7214541534111385     
   10.179605653461453     
  -1.2478301227545796     
 -0.86540471452209922     
   4.7468953550845763     
   10.173350276509282     
  -1.2543206581134954     
 -0.86503815919236537     
   4.7723208777555151     
   10.167062453753230     
  -1.2608084443074381     
 -0.86462604999086790     
   4.7977306403273392     
   10.160742199793257     
  -1.2672931396823697     
 -0.86416943343110486     
   4.8231245617420520     
   10.154389530917967     
  -1.2737744104331030     
 -0.86367028004816393     
   4.8485025609844330     
   10.148004465048052     
  -1.2802519375334640     
 -0.86312937056740813     
   4.8738645570860477     
   10.141587021684686     
  -1.2867254078127197     
 -0.86254876479609677     
   4.8992104691291356     
   10.135137221856281     
  -1.2931945235486904     
 -0.86192907826226028     
   4.9245402162503629     
   10.128655088068321     
  -1.2996589916356576     
 -0.86127223026996769     
   4.9498537176444568     
   10.122140644255825     
  -1.3061185333626821     
 -0.86057887068154104     
   4.9751508925677186     
   10.115593915735186     
  -1.3125728748927938     
 -0.85985077245764485     
   5.0004316603414196     
   10.109014929158739     
  -1.3190217556862260     
 -0.85908856636016895     
   5.0256959403550852     
   10.102403712469689     
  -1.3254649199339275     
 -0.85829379761061697     
   5.0509436520696687     
   10.095760294861314     
  -1.3319021234160069     
 -0.85746728237972270     
   5.0761747150206249     
   10.089084706732690     
  -1.3383331280338551     
 -0.85661028362970670     
   5.1013890488208702     
   10.082376979649702     
  -1.3447577051610775     
 -0.85572359311518986     
   5.1265865731636566     
   10.075637146306525     
  -1.3511756321094417     
 -0.85480856979040665     
   5.1517672078253378     
   10.068865240485295     
  -1.3575866963828696     
 -0.85386564585776781     
   5.1769308726680485     
   10.062061297022520     
  -1.3639906887268030     
 -0.85289649930619538     
   5.2020774876422919     
   10.055225351769524     
  -1.3703874124715993     
 -0.85190110049948842     
   5.2272069727894337     
   10.048357441561532     
  -1.3767766707253457     
 -0.85088140519106881     
   5.2523192482441230     
   10.041457604181558     
  -1.3831582812642784     
 -0.84983713214490642     
   5.2774142342366144     
   10.034525878329008     
  -1.3895320597553655     
 -0.84877028533365129     
   5.3024918510950272     
   10.027562303587382     
  -1.3958978368953678     
 -0.84768052429389495     
   5.3275520192475074     
   10.020566920393074     
  -1.4022554408275720     
 -0.84656964946902702     
   5.3525946592243336     
   10.013539770008009     
  -1.4086047131985897     
 -0.84543756419926108     
   5.3776196916599348     
   10.006480894487687     
  -1.4149454949300844     
 -0.84428575369554637     
   5.4026270372948453     
   9.9993903366551553     
  -1.4212776380828007     
 -0.84311428548844713     
   5.4276166169775850     
   9.9922681400718876     
  -1.4276009952239641     
 -0.84192430326026213     
   5.4525883516664768     
   9.9851143490150829     
  -1.4339154274984161     
 -0.84071632331587776     
   5.4775421624313996     
   9.9779290084465284     
  -1.4402207999232850     
 -0.83949085989625527     
   5.5024779704554723     
   9.9707121639932890     
  -1.4465169813725072     
 -0.83824892102039705     
   5.5273956970366820     
   9.9634638619191573     
  -1.4528038482801600     
 -0.83699059272413234     
   5.5522952635894507     
   9.9561841491041427     
  -1.4590812777255910     
 -0.83571709674092443     
   5.5771765916461451     
   9.9488730730199517     
  -1.4653491559511478     
 -0.83442834408671573     
   5.6020396028585280     
   9.9415306817087430     
  -1.4716073685317983     
 -0.83312557956136235     
   5.6268842189991588     
   9.9341570237614683     
  -1.4778558103785084     
 -0.83180867898527155     
   5.6517103619627376     
   9.9267521482968437     
  -1.4840943754708982     
 -0.83047883604880457     
   5.6765179537674006     
   9.9193161049413145     
  -1.4903229667412641     
 -0.82913588170472652     
   5.7013069165559642     
   9.9118489438098258     
  -1.4965414858540496     
 -0.82778106969256349     
   5.7260771725971225     
   9.9043507154854993     
  -1.5027498438767437     
 -0.82641409248014641     
   5.7508286442865924     
   9.8968214710018803     
  -1.5089479495703451     
 -0.82503612926367409     
   5.7755612541482222     
   9.8892612618266060     
  -1.5151357205398224     
 -0.82364713863832029     
   5.8002749248350494     
   9.8816701398400575     
  -1.5213130740796099     
 -0.82224787826856249     
   5.8249695791303129     
   9.8740481573219423     
  -1.5274799331666240     
 -0.82083853275299090     
   5.8496451399484339     
   9.8663953669336184     
  -1.5336362221622717     
 -0.81941983372685956     
   5.8743015303359440     
   9.8587118217009255     
  -1.5397818709152229     
 -0.81799172595256375     
   5.8989386734723830     
   9.8509975750014878     
  -1.5459168088598672     
 -0.81655525000294349     
   5.9235564926711550     
   9.8432526805462501     
  -1.5520409732348892     
 -0.81511003258263659     
   5.9481549113803442     
   9.8354771923669659     
  -1.5581542984792591     
 -0.81365722661225837     
   5.9727338531835015     
   9.8276711648015702     
  -1.5642567276788508     
 -0.81219644086727782     
   5.9972932418003886     
   9.8198346524799103     
  -1.5703482009853555     
 -0.81072873079246000     
   6.0218330010876953     
   9.8119677103112810     
  -1.5764286664662990     
 -0.80925382877888108     
   6.0463530550397175     
   9.8040703934696598     
  -1.5824980701821407     
 -0.80777256381516283     
   6.0708533277890062     
   9.7961427573831763     
  -1.5885563644107543     
 -0.80628492586438172     
   6.0953337436069841     
   9.7881848577187629     
  -1.5946035013547371     
 -0.80479130234818819     
   6.1197942269045340     
   9.7801967503750706     
  -1.6006394361223486     
 -0.80329220185355088     
   6.1442347022325547     
   9.7721784914656737     
  -1.6066641276362501     
 -0.80178760242784286     
   6.1686550942824905     
   9.7641301373099481     
  -1.6126775346544591     
 -0.80027803147119703     
   6.1930553278868290     
   9.7560517444235852     
  -1.6186796198904929     
 -0.79876364807092526     
   6.2174353280195822     
   9.7479433695057320     
  -1.6246703472510249     
 -0.79724485053584460     
   6.2417950197967249     
   9.7398050694285292     
  -1.6306496836300437     
 -0.79572162140373703     
   6.2661343284766238     
   9.7316369012299777     
  -1.6366175957905718     
 -0.79419468268204252     
   6.2904531794604326     
   9.7234389221007245     
  -1.6425740559106869     
 -0.79266375103002440     
   6.3147514982924644     
   9.7152111893758377     
  -1.6485190340434124     
 -0.79112955072761526     
   6.3390292106605415     
   9.7069537605265452     
  -1.6544525056738695     
 -0.78959188185024187     
   6.3632862423963248     
   9.6986666931503915     
  -1.6603744447877462     
 -0.78805142008408502     
   6.3875225194756169     
   9.6903500449623259     
  -1.6662848304383768     
 -0.78650790309156404     
   6.4117379680186470     
   9.6820038737869520     
  -1.6721836397115637     
 -0.78496208055597883     
   6.4359325142903332     
   9.6736282375493836     
  -1.6780708553157333     
 -0.78341356741014467     
   6.4601060847005245     
   9.6652231942684157     
  -1.6839464570713096     
 -0.78186319061923082     
   6.4842586058042260     
   9.6567888020482346     
  -1.6898104310009536     
 -0.78031054867893501     
   6.5083900043018010     
   9.6483251190704422     
  -1.6956627601160459     
 -0.77875640159980608     
   6.5325002070391571     
   9.6398322035873321     
  -1.7015034331280443     
 -0.77720034507396263     
   6.5565891410079136     
   9.6313101139152213     
  -1.7073324357160993     
 -0.77564322012204079     
   6.5806567333455526     
   9.6227589084262632     
  -1.7131497598670142     
 -0.77408447030873784     
   6.6047029113355498     
   9.6141786455431095     
  -1.7189553933943300     
 -0.77252506681972344     
   6.6287276024074941     
   9.6055693837311367     
  -1.7247493313954778     
 -0.77096431063881532     
   6.6527307341371840     
   9.5969311814933338     
  -1.7305315637252692     
 -0.76940321804849754     
   6.6767122342467182     
   9.5882640973643696     
  -1.7363020878606328     
 -0.76784126542028230     
   6.7006720306045597     
   9.5795681899013392     
  -1.7420608973512848     
 -0.76627896214425573     
   6.7246100512255964     
   9.5708435176840432     
  -1.7478079895673666     
 -0.76471644435344677     
   6.7485262242711768     
   9.5620901393028745     
  -1.7535433629000174     
 -0.76315356437104864     
   6.7724204780491419     
   9.5533081133590425     
  -1.7592670146328004     
 -0.76159100843910488     
   6.7962927410138381     
   9.5444974984544704     
  -1.7649789471960937     
 -0.76002817560623570     
   6.8201429417661146     
   9.5356583531901968     
  -1.7706791585131405     
 -0.75846603793549527     
   6.8439710090533170     
   9.5267907361594197     
  -1.7763676537976565     
 -0.75690387147957983     
   6.8677768717692569     
   9.5178947059428420     
  -1.7820444328337537     
 -0.75534251624504389     
   6.8915604589541815     
   9.5089703211064940     
  -1.7877095017055913     
 -0.75378161244710673     
   6.9153216997947249     
   9.5000176401927323     
  -1.7933628637989447     
 -0.75222158641527415     
   6.9390605236238452     
   9.4910367217189915     
  -1.7990045256970593     
 -0.75066223147322519     
   6.9627768599207602     
   9.4820276241736661     
  -1.8046344924331086     
 -0.74910411767545249     
   6.9864706383108643     
   9.4729904060092949     
  -1.8102527733156744     
 -0.74754670539889878     
   7.0101417885656376     
   9.4639251256419890     
  -1.8158593736061661     
 -0.74599090295059323     
   7.0337902406025492     
   9.4548318414445287     
  -1.8214543053782954     
 -0.74443594503097954     
   7.0574159244849408     
   9.4457106117436673     
  -1.8270375749660279     
 -0.74288273653510462     
   7.0810187704219132     
   9.4365614948175285     
  -1.8326091954900412     
 -0.74133063637978291     
   7.1045987087681945     
   9.4273845488906449     
  -1.8381691752628897     
 -0.73978045675288562     
   7.1281556700240056     
   9.4181798321307664     
  -1.8437175286885361     
 -0.73823157268278439     
   7.1516895848349105     
   9.4089474026453370     
  -1.8492542654836570     
 -0.73668471377416511     
   7.1752003839916654     
   9.3996873184795344     
  -1.8547794008369634     
 -0.73513945246375634     
   7.1986879984300556     
   9.3903996376106154     
  -1.8602929467304414     
 -0.73359621205099546     
   7.2221523592307237     
   9.3810844179479886     
  -1.8657949183208240     
 -0.73205485240015999     
   7.2455933976189977     
   9.3717417173279021     
  -1.8712853297138252     
 -0.73051563609622283     
   7.2690110449646994     
   9.3623715935111562     
  -1.8767641969845468     
 -0.72897848316443747     
   7.2924052327819568     
   9.3529741041796743     
  -1.8822315356082799     
 -0.72744346641904756     
   7.3157758927290049     
   9.3435493069366373     
  -1.8876873616064229     
 -0.72591082980794519     
   7.3391229566079792     
   9.3340972593005453     
  -1.8931316928299824     
 -0.72438041675060838     
   7.3624463563647069     
   9.3246180187035819     
  -1.8985645459556122     
 -0.72285246612483911     
   7.3857460240884834     
   9.3151116424900646     
  -1.9039859394515481     
 -0.72132684207740216     
   7.4090218920118556     
   9.3055781879145165     
  -1.9093958907671289     
 -0.71980398301089576     
   7.4322738925103868     
   9.2960177121360008     
  -1.9147944206397105     
 -0.71828333072899164     
   7.4555019581024213     
   9.2864302722203504     
  -1.9201815456201781     
 -0.71676567718067941     
   7.4787060214488479     
   9.2768159251358018     
  -1.9255572881990330     
 -0.71525038040095035     
   7.5018860153528495     
   9.2671747277501755     
  -1.9309216660520403     
 -0.71373810302325780     
   7.5250418727596537     
   9.2575067368304822     
  -1.9362747018247146     
 -0.71222834623936881     
   7.5481735267562762     
   9.2478120090398672     
  -1.9416164144215100     
 -0.71072167327358837     
   7.5712809105712591     
   9.2380906009363866     
  -1.9469468269710619     
 -0.70921760929761346     
   7.5943639575744069     
   9.2283425689713567     
  -1.9522659590407940     
 -0.70771678071059174     
   7.6174226012765160     
   9.2185679694865144     
  -1.9575738348961234     
 -0.70621860511417867     
   7.6404567753290991     
   9.2087668587131866     
  -1.9628704744344798     
 -0.70472373552085521     
   7.6634664135241080     
   9.1989392927709748     
  -1.9681559024508861     
 -0.70323164607127331     
   7.6864514497936511     
   9.1890853276653548     
  -1.9734301397964207     
 -0.70174296722462060     
   7.7094118182097064     
   9.1792050192857388     
  -1.9786932120506053     
 -0.70025703313881293     
   7.7323474529838299     
   9.1692984234061132     
  -1.9839451397991466     
 -0.69877466169538205     
   7.7552582884668668     
   9.1593655956822104     
  -1.9891859497618618     
 -0.69729519949744467     
   7.7781442591486494     
   9.1494065916484111     
  -1.9944156637580928     
 -0.69581917322124975     
   7.8010052996576968     
   9.1394214667201226     
  -1.9996343075572520     
 -0.69434622777418475     
   7.8238413447609156     
   9.1294102761905656     
  -2.0048419042655583     
 -0.69287684104072744     
   7.8466523293632893     
   9.1193730752284683     
  -2.0100384805733640     
 -0.69141054544609537     
   7.8694381885075666     
   9.1093099188778748     
  -2.0152240596642095     
 -0.68994774248277224     
   7.8921988573739554     
   9.0992208620593829     
  -2.0203986677328305     
 -0.68848831885569917     
   7.9149342712798001     
   9.0891059595647388     
  -2.0255623301242478     
 -0.68703228887734913     
   7.9376443656792697     
   9.0789652660587024     
  -2.0307150722908283     
 -0.68557976405127308     
   7.9603290761630303     
   9.0687988360766720     
  -2.0358569205212129     
 -0.68413057736285787     
   7.9829883384579290     
   9.0586067240257400     
  -2.0409878998514341     
 -0.68268510574186825     
   8.0056220884266640     
   9.0483889841807503     
  -2.0461080381444980     
 -0.68124287022908825     
   8.0282302620674582     
   9.0381456706862107     
  -2.0512173596712167     
 -0.67980449142807442     
   8.0508127955137301     
   9.0278768375536416     
  -2.0563158933569268     
 -0.67836939435695454     
   8.0733696250337594     
   9.0175825386607116     
  -2.0614036638146040     
 -0.67693806008201407     
   8.0959006870303547     
   9.0072628277530118     
  -2.0664806992652194     
 -0.67551016420560150     
   8.1184059180405210     
   8.9969177584411071     
  -2.0715470254967614     
 -0.67408618190804337     
   8.1408852547351174     
   8.9865473841977135     
  -2.0766026718610715     
 -0.67266544635978365     
   8.1633386339185154     
   8.9761517583612882     
  -2.0816476627087699     
 -0.67124867177096637     
   8.1857659925282658     
   8.9657309341351485     
  -2.0866820277470524     
 -0.66983537314711639     
   8.2081672676347530     
   8.9552849645831660     
  -2.0917057930456555     
 -0.66842598215567683     
   8.2305423964408480     
   8.9448139026307736     
  -2.0967189879118231     
 -0.66701993469256549     
   8.2528913162815645     
   8.9343178010674382     
  -2.1017216374220173     
 -0.66561803971662314     
   8.2752139646237168     
   8.9237967125420834     
  -2.1067137727198921     
 -0.66421943567392527     
   8.2975102790655644     
   8.9132506895640660     
  -2.1116954184874466     
 -0.66282494992827867     
   8.3197801973364687     
   8.9026797845038175     
  -2.1166666056119086     
 -0.66143394447111947     
   8.3420236572965383     
   8.8920840495892985     
  -2.1216273601954421     
 -0.66004678882737611     
   8.3642405969362787     
   8.8814635369110313     
  -2.1265777111116471     
 -0.65866342933363498     
   8.3864309543762463     
   8.8708182984161716     
  -2.1315176868316499     
 -0.65728383560614012     
   8.4085946678666836     
   8.8601483859100973     
  -2.1364473155986956     
 -0.65590799273970446     
   8.4307316757871735     
   8.8494538510572394     
  -2.1413666255442432     
 -0.65453592919631642     
   8.4528419166462836     
   8.8387347453808456     
  -2.1462756450132159     
 -0.65316788760553524     
   8.4749253290812057     
   8.8279911202578880     
  -2.1511744041702574     
 -0.65180315589506588     
   8.4969818518574005     
   8.8172230269278629     
  -2.1560629278394705     
 -0.65044294283526372     
   8.5190114238682497     
   8.8064305164834877     
  -2.1609412499107346     
 -0.64908583542616249     
   8.5410139841346808     
   8.7956136398745191     
  -2.1658093936764309     
 -0.64773311356206831     
   8.5629894718048263     
   8.7847724479102585     
  -2.1706673920281463     
 -0.64638389009926311     
   8.5849378261536540     
   8.7739069912521774     
  -2.1755152712038912     
 -0.64503864030777391     
   8.6068589865826102     
   8.7630173204216533     
  -2.1803530610061994     
 -0.64369723274534008     
   8.6287528926192643     
   8.7521034857935067     
  -2.1851807902517892     
 -0.64235963150968389     
   8.6506194839169392     
   8.7411655375991586     
  -2.1899984874881118     
 -0.64102585699317893     
   8.6724587002543618     
   8.7302035259268980     
  -2.1948061814155606     
 -0.63969600450028119     
   8.6942704815352947     
   8.7192175007197363     
  -2.1996039014493127     
 -0.63836987222550456     
   8.7160547677881812     
   8.7082075117773847     
  -2.2043916754910042     
 -0.63704786001574054     
   8.7378114991657796     
   8.6971736087525553     
  -2.2091695344411222     
 -0.63572933426490819     
   8.7595406159448004     
   8.6861158411553312     
  -2.2139375044481091     
 -0.63441498629611925     
   8.7812420585255513     
   8.6750342583520990     
  -2.2186956168453298     
 -0.63310423994196929     
   8.8029157674315730     
   8.6639289095633725     
  -2.2234438986448950     
 -0.63179760806219243     
   8.8245616833092768     
   8.6527998438649973     
  -2.2281823807053609     
 -0.63049460190084050     
   8.8461797469275822     
   8.6416471101876855     
  -2.2329110902196176     
 -0.62919556455633086     
   8.8677698991775564     
   8.6304707573197508     
  -2.2376300569537899     
 -0.62790036869125532     
   8.8893320810720571     
   8.6192708339030695     
  -2.2423393097189743     
 -0.62660899411107973     
   8.9108662337453630     
   8.6080473884358355     
  -2.2470388771748073     
 -0.62532149289629912     
   8.9323722984528224     
   8.5968004692719688     
  -2.2517287883715298     
 -0.62403783465924345     
   8.9538502165704834     
   8.5855301246207123     
  -2.2564090721314738     
 -0.62275809630013779     
   8.9752999295947387     
   8.5742364025457487     
  -2.2610797578537252     
 -0.62148195752923197     
   8.9967213791419614     
   8.5629193509697767     
  -2.2657408725351944     
 -0.62021005583209543     
   9.0181145069481499     
   8.5515790176685531     
  -2.2703924479539350     
 -0.61894156514393461     
   9.0394792548685601     
   8.5402154502744381     
  -2.2750345096925146     
 -0.61767721704467859     
   9.0608155648773536     
   8.5288286962781559     
  -2.2796670888203496     
 -0.61641656513836374     
   9.0821233790672355     
   8.5174188030234568     
  -2.2842902130588874     
 -0.61515980708356710     
   9.1034026396490901     
   8.5059858177117800     
  -2.2889039116120138     
 -0.61390665804189304     
   9.1246532889516310     
   8.4945297874038808     
  -2.2935082115473282     
 -0.61265777321902948     
   9.1458752694210403     
   8.4830507590128974     
  -2.2981031448464710     
 -0.61141212601743800     
   9.1670685236206033     
   8.4715487793113020     
  -2.3026887357916017     
 -0.61017083619000678     
   9.1882329942303631     
   8.4600238949291651     
  -2.3072650170630267     
 -0.60893289473601098     
   9.2093686240467534     
   8.4484761523520735     
  -2.3118320137735471     
 -0.60769911697368306     
   9.2304753559822483     
   8.4369055979247634     
  -2.3163897571508496     
 -0.60646878170741148     
   9.2515531330650038     
   8.4253122778493523     
  -2.3209382730136552     
 -0.60524254271642386     
   9.2726018984385057     
   8.4136962381866081     
  -2.3254775920840283     
 -0.60401992034367624     
   9.2936215953612109     
   8.4020575248526814     
  -2.3300077414866061     
 -0.60280110765586103     
   9.3146121672061906     
   8.3903961836244800     
  -2.3345287497940248     
 -0.60158585893831107     
   9.3355735574607870     
   8.3787122601406541     
  -2.3390406437360625     
 -0.60037525956914306     
   9.3565057097262514     
   8.3670057998858578     
  -2.3435434581828307     
 -0.59916548517814083     
   9.3774085677173922     
   8.3552768482420952     
  -2.3480371993216669     
 -0.59796956865120376     
   9.3982820752622267     
   8.3435254503160756     
  -2.3525219710865510     
 -0.59674038061009194     
   9.4191261763016296     
   8.3317516515785055     
  -2.3569975239411267     
 -0.59565245668166278     
   9.4399408148889812     
   8.3199554954752379     
  -2.3614649173662388     
 -0.59405561734487700     
   9.4607259351898172     
   8.3081370323455808     
  -2.3659203344963258     
 -0.59437498521221088     
   9.4814814814814810     
   8.2962962861421268     
  -2.3703781468854173     
 -0.59437498521221088     
   7.1111111111111107     
  -7.1111110232379025     
 -0.16104493807545678     
   73658.050126597300     
   7.1111040000000001     
  -7.1111111243536280     
   5.9929212304335122E-002
   428810.58426172432     
   7.1111034212788846     
  -7.1111111060790178     
  0.16462244613825075     
  -1471458.2258752687     
   7.1111027954599084     
  -7.1111111112929786     
 -0.22386810073829516     
   1532063.2362657725     
   7.1111021187101198     
  -7.1111111122757116     
  0.21354180076748436     
  -1250443.2853566650     
   7.1111013868846369     
  -7.1111111080538976     
 -0.17251865355363077     
   908170.83627676044     
   7.1111005955012505     
  -7.1111111127091950     
  0.13068768091284763     
  -680663.19727210922     
   7.1110997397129827     
  -7.1111111108279985     
 -0.11505601643678029     
   497686.76697212801     
   7.1110988142783906     
  -7.1111111154878035     
   7.9249715495628842E-002
  -212366.05113304654     
   7.1110978135294740     
  -7.1111111057998713     
  -1.0409309242667773E-002
  -53482.478769704561     
   7.1110967313369517     
  -7.1111111126840427     
  -3.4826733346646058E-002
   120015.97323141682     
   7.1110955610727258     
  -7.1111111143957118     
   2.4425779127002681E-002
  -40262.451266161843     
   7.1110942955692886     
  -7.1111111095273865     
   2.9302900249931537E-003
  -22855.316050423949     
   7.1110929270758199     
  -7.1111111109388796     
  -1.0264842321542587E-002
   44419.219921508513     
   7.1110914472107165     
  -7.1111111094400927     
   1.7466880240096943E-002
  -61325.525716911747     
   7.1110898469102599     
  -7.1111111108958331     
  -2.3935622958079258E-002
   50034.088082670496     
   7.1110881163730992     
  -7.1111111136561904     
   1.2592781960416355E-002
  -9002.0294723602838     
   7.1110862450002275     
  -7.1111111088985952     
   5.4858108488882963E-003
  -22866.386014589538     
   7.1110842213300600     
  -7.1111111113318080     
  -1.4036042700162560E-002
   28612.467124097497     
   7.1110820329682367     
  -7.1111111118416144     
   1.2379420255155430E-002
  -16712.417868192919     
   7.1110796665117153     
  -7.1111111091547192     
  -4.3054028238012536E-003
  -701.13008891167635     
   7.1110771074666745     
  -7.1111111125258484     
  -5.0623408531767552E-003
   11171.006101414343     
   7.1110743401597487     
  -7.1111111113906933     
   7.9793352207496969E-003
  -11894.261188039598     
   7.1110713476420342     
  -7.1111111109940497     
  -7.0367938011500139E-003
   8715.0780085974002     
   7.1110681115852765     
  -7.1111111119841306     
   4.8611304349991972E-003
  -3877.4600505865642     
   7.1110646121696233     
  -7.1111111100167399     
  -8.6322579498045052E-004
   26.279378166914427     
   7.1110608279622269     
  -7.1111111109131526     
  -8.2127175333268458E-004
   663.59068050008239     
   7.1110567357859784     
  -7.1111111111991168     
   3.2434247447296984E-004
  -312.29204278908185     
   7.1110523105775547     
  -7.1111111111582490     
  -2.5867079454058747E-004
   78.661605328735760     
   7.1110475252339125     
  -7.1111111113995236     
  -9.9867420332420276E-005
   383.32663092948735     
   7.1110423504462910     
  -7.1111111109358953     
   7.3697813320819589E-004
  -417.52690994309944     
   7.1110367545207049     
  -7.1111111105516649     
  -2.4871150735258815E-004
  -348.74287496349399     
   7.1110307031838271     
  -7.1111111117325816     
  -1.1390198939861581E-003
   894.24429513265852     
   7.1110241593730761     
  -7.1111111115571193     
   1.3296936475549227E-003
  -539.68389857656939     
   7.1110170830096218     
  -7.1111111105139946     
  -2.8144673147280342E-004
   27.815422150571287     
   7.1110094307529090     
  -7.1111111110230940     
  -1.9165032094575256E-004
 -0.90428601325665003     
   7.1110011557352140     
  -7.1111111114728045     
  -1.9480720429803232E-004
   131.10892361487154     
   7.1109922072745935     
  -7.1111111113402483     
   3.0014626565863061E-004
  -57.729721257144583     
   7.1109825305644740     
  -7.1111111108440790     
   6.4472640612934704E-005
  -47.792533529746670     
   7.1109720663379763     
  -7.1111111109648029     
  -1.4651206541709628E-004
   32.851196977467353     
   7.1109607505049244     
  -7.1111111111815317     
   1.0315182003476608E-005
  -1.7646263675230140     
   7.1109485137593147     
  -7.1111111111617067     
   1.2055153348158993E-006
   4.6083895415037137     
   7.1109352811548368     
  -7.1111111111093477     
   2.6931873057215326E-005
  -6.6665605604633171     
   7.1109209716458501     
  -7.1111111110819429     
  -1.3312980423333526E-005
   4.4054551067506162     
   7.1109054975910047     
  -7.1111111110773004     
   1.5446345458172167E-005
  -4.8744637798805686     
   7.1108887642164644     
  -7.1111111110855791     
  -1.8964407026573033E-005
   7.4635307915307578     
   7.1108706690354468     
  -7.1111111110371112     
   3.8011474207740891E-005
  -14.486161981582310     
   7.1108511012205229     
  -7.1111111111569842     
  -8.1574283427493377E-005
   20.579041379499618     
   7.1108299409248321     
  -7.1111111110958030     
   1.0213481370750076E-004
  -22.350283999600361     
   7.1108070585480601     
  -7.1111111111327725     
  -1.1362371324775268E-004
   19.309144292670517     
   7.1107823139426714     
  -7.1111111112221197     
   8.7946961898984849E-005
  -12.383966340582923     
   7.1107555555555555     
  -7.1111111110862977     
  -5.1851851617797273E-005
   7.1096185082917467     
   7.1107266194998040     
  -7.1111111111551217     
   3.4938094838400720E-005
  -3.1089074060371407     
   7.1106953285509586     
  -7.1111111110282357     
  -6.1021846993172743E-006
 -0.53468772109092710     
   7.1106614910615624     
  -7.1111111111226286     
  -1.3734953957222794E-005
   2.0969333763321649     
   7.1106248997873793     
  -7.1111111110974132     
   1.8635288717038026E-005
  -2.0528920111517199     
   7.1105853306180880     
  -7.1111111110807137     
  -1.5634137083326583E-005
   1.5096290498566420     
   7.1105425412046719     
  -7.1111111111048837     
   1.1617360120059713E-005
  -1.5172505210280645     
   7.1104962694751093     
  -7.1111111111464194     
  -1.8000714196722064E-005
   1.6461666701402309     
   7.1104462320292594     
  -7.1111111111552265     
   1.6749119266300627E-005
 -0.79590652595412525     
   7.1103921224031277     
  -7.1111111110385803     
  -1.4194357805106559E-006
 -0.19296012960820585     
   7.1103336091918630     
  -7.1111111111011338     
  -6.1827069429587889E-006
  0.40152836239653122     
   7.1102703340200071     
  -7.1111111111157888     
   4.5357767392508906E-006
 -0.32426087444626250     
   7.1102019093465563     
  -7.1111111111185670     
  -4.8245513867793016E-006
  0.16092121581819541     
   7.1101279160913888     
  -7.1111111111667000     
   1.9874992202085224E-007
  0.18543784026968177     
   7.1100479010685307     
  -7.1111111110917928     
   6.4584522931585584E-006
 -0.29449692119229726     
   7.1099613742105294     
  -7.1111111110654281     
  -4.2917214351884850E-006
  0.12254716553956152     
   7.1098678055669389     
  -7.1111111111147185     
   5.4573865069232041E-007
  -8.5839735440358306E-002
   7.1097666220585394     
  -7.1111111111513257     
  -3.1184843334004811E-006
  0.19930173400683843     
   7.1096572039674015     
  -7.1111111111057346     
   6.0814346193318279E-006
 -0.22696276768247742     
   7.1095388811413063     
  -7.1111111110918666     
  -5.2479662314558397E-006
  0.14169542185703196     
   7.1094109288892620     
  -7.1111111111430976     
   2.4007322831434400E-006
  -4.9676831083840828E-002
   7.1092725635430032     
  -7.1111111111060952     
  -4.9904743899183062E-007
   1.4788993307619260E-002
   7.1091229376572569     
  -7.1111111111074541     
   4.3448440506474042E-007
  -1.1171437526000642E-002
   7.1089611348194026     
  -7.1111111111050329     
  -3.2808431297833066E-007
   7.6418358743797279E-003
   7.1087861640367258     
  -7.1111111111072987     
   2.3600390747116375E-007
  -2.6723697314007680E-003
   7.1085969536668925     
  -7.1111111111004153     
   2.2687004960565026E-008
  -5.4378666701351544E-003
   7.1083923448544679     
  -7.1111111111126162     
  -4.4670607192248389E-007
   8.5655873830761675E-003
   7.1081710844332830     
  -7.1111111111155365     
   3.5284217410844327E-007
  -7.2858693529439652E-003
   7.1079318172511776     
  -7.1111111111165375     
  -3.8259961636357802E-007
   5.8271615119478773E-003
   7.1076730778701069     
  -7.1111111111212360     
   2.5346813990113223E-007
   9.8381898495570919E-005
   7.1073932815907863     
  -7.1111111111008327     
   2.6508104626194650E-007
  -5.4115806724810847E-003
   7.1070907147468922     
  -7.1111111111076664     
  -4.2568226440904342E-007
   5.2182683368502307E-003
   7.1067635242093816     
  -7.1111111111136971     
   2.9461361987536023E-007
  -3.4306649044483712E-003
   7.1064097060366489     
  -7.1111111111098584     
  -2.1747158120701466E-007
   2.3370896455685861E-003
   7.1060270932009946     
  -7.1111111111129635     
   1.5976925324080329E-007
  -1.8544553131462642E-003
   7.1056133423162491     
  -7.1111111111132050     
  -1.6392806264130450E-007
   2.1345545620769469E-003
   7.1051659192852492     
  -7.1111111111084826     
   2.3898318023307947E-007
  -2.5428763322965938E-003
   7.1046820837792737     
  -7.1111111111112777     
  -2.8006391563443561E-007
   2.5133312400247299E-003
   7.1041588724543665     
  -7.1111111111116729     
   2.7470313025010688E-007
  -2.1760438075106641E-003
   7.1035930808017715     
  -7.1111111111092855     
  -2.4470406339424204E-007
   1.7501470774021490E-003
   7.1029812435212918     
  -7.1111111111125265     
   2.0704189228485436E-007
  -1.3917804629847402E-003
   7.1023196132973982     
  -7.1111111111101444     
  -1.8143917837251985E-007
   1.0795404812971757E-003
   7.1016041378480637     
  -7.1111111111138694     
   1.4441062155119460E-007
  -6.9439712728691877E-004
   7.1008304351057880     
  -7.1111111111071059     
  -8.2244659128259277E-008
   2.5534542397130118E-004
   7.0999937663787716     
  -7.1111111111158545     
   7.8845179379004042E-009
   8.8054104938179315E-005
   7.0990890073278887     
  -7.1111111111095724     
   4.1494349298444405E-008
  -1.5258217731396943E-004
   7.0981106165816819     
  -7.1111111111068190     
  -2.1485255992879423E-008
  -1.7120871336882610E-006
   7.0970526017971594     
  -7.1111111111133258     
  -2.2249446063121556E-008
   9.2807362734301181E-005
   7.0959084829585377     
  -7.1111111111132788     
   2.2546360277667542E-008
  -4.0430354460834027E-005
   7.0946712526891345     
  -7.1111111111091043     
   1.4434731647837189E-009
  -5.0805619461156970E-006
   7.0933333333333337     
  -7.1111111111091008     
  -1.4241724365206870E-009
   2.4071597966501343E-007
   7.0755555555555558     
  -7.1111111111117085     
   3.8119741096691357E-010
  -6.4384057655669409E-008
   7.0577777777777779     
  -7.1111111111110095     
  -1.0168302145060693E-010
   1.7388685146272201E-008
   7.0400000000000000     
  -7.1111111111111915     
   2.8732117146434615E-011
  -5.5970085708754850E-009
   7.0222222222222221     
  -7.1111111111111533     
  -1.3245447135131535E-011
   4.1466978543176234E-009
   7.0044444444444443     
  -7.1111111111111418     
   1.7854786772250629E-011
  -8.5739375448106497E-009
   6.9866666666666664     
  -7.1111111111112129     
  -4.6449744813829309E-011
   2.7022664287580595E-008
   6.9688888888888885     
  -7.1111111111109384     
   1.5622023734302506E-010
  -4.1110106726031441E-008
   6.9511111111111115     
  -7.1111111111109286     
  -1.5210556310221063E-010
   2.5294118913601292E-008
   6.9333333333333336     
  -7.1111111111112146     
   3.7600328749799223E-011
  -6.3493381049102787E-009
   6.9155555555555557     
  -7.1111111111111462     
  -1.0019707037027842E-011
   1.6664275247119983E-009
   6.8977777777777778     
  -7.1111111111111649     
   2.4784993983121400E-012
   1.2468220247345032E-009
   6.8799999999999999     
  -7.1111111111111285     
   1.1829664583820922E-011
  -8.2169096423222256E-009
   6.8622222222222220     
  -7.1111111111112235     
  -4.9797157733595827E-011
   2.8494428507210066E-008
   6.8444444444444441     
  -7.1111111111109384     
   1.6391105607047927E-010
  -4.2664609451020854E-008
   6.8266666666666671     
  -7.1111111111109189     
  -1.5607351481217743E-010
   2.5350783537913061E-008
   6.8088888888888892     
  -7.1111111111112244     
   3.4057361722170730E-011
  -5.0214938771679186E-009
   6.7911111111111113     
  -7.1111111111111480     
  -3.6038423565885928E-012
   9.8796804544741241E-010
   6.7733333333333334     
  -7.1111111111111471     
   3.8059179842670078E-012
  -2.0567663419661913E-009
   6.7555555555555555     
  -7.1111111111111667     
  -1.1619829580479440E-011
   4.1127092850729263E-009
   6.7377777777777776     
  -7.1111111111111480     
   1.9225490057567449E-011
  -8.1412947236365863E-009
   6.7199999999999998     
  -7.1111111111112040     
  -4.1834220369706997E-011
   2.5326081572128987E-008
   6.7022222222222219     
  -7.1111111111109384     
   1.4811139142126055E-010
  -3.9446000741415934E-008
   6.6844444444444449     
  -7.1111111111109375     
  -1.4773361413935837E-010
   2.5023859746607246E-008
   6.6666666666666670     
  -7.1111111111112075     
   3.9945333960196143E-011
  -6.9324074215496436E-009
   6.6488888888888891     
  -7.1111111111111374     
  -1.2047721701426229E-011
   2.7057699395913293E-009
   6.6311111111111112     
  -7.1111111111111471     
   8.2455528455087620E-012
  -3.8906723368156746E-009
   6.6133333333333333     
  -7.1111111111111791     
  -2.0934489680608821E-011
   6.6041433329825242E-009
   6.5955555555555554     
  -7.1111111111111596     
   2.8596585316759884E-011
  -1.0020348845736500E-008
   6.5777777777777775     
  -7.1111111111112049     
  -4.6556031026263936E-011
   2.7224475975274611E-008
   6.5599999999999996     
  -7.1111111111109269     
   1.5762753878829585E-010
  -4.2034136194554026E-008
   6.5422222222222226     
  -7.1111111111109269     
  -1.5762848267085962E-010
   2.7225231081325646E-008
   6.5244444444444447     
  -7.1111111111112049     
   4.6560750439082913E-011
  -1.0023369269940652E-008
   6.5066666666666668     
  -7.1111111111111596     
  -2.8614519085472039E-011
   6.6154699237480982E-009
   6.4888888888888889     
  -7.1111111111111782     
   2.1001505342638471E-011
  -3.9329582756738163E-009
   6.4711111111111110     
  -7.1111111111111471     
  -8.4956817249151823E-012
   2.8635871042583228E-009
   6.4533333333333331     
  -7.1111111111111365     
   1.2981221557022259E-011
  -7.5213901413594743E-009
   6.4355555555555553     
  -7.1111111111112120     
  -4.3429204503173842E-011
   2.7221973461179570E-008
   6.4177777777777774     
  -7.1111111111109189     
   1.6073559645567312E-010
  -4.4523084842550894E-008
   6.4000000000000004     
  -7.1111111111109500     
  -1.7318753986345890E-010
   3.0930752112719268E-008
   6.3822222222222225     
  -7.1111111111112359     
   5.8793100981934542E-011
  -9.8509525981396656E-009
   6.3644444444444446     
  -7.1111111111111267     
  -1.5089043504113017E-011
   2.2202822051507358E-009
   6.3466666666666667     
  -7.1111111111111605     
   1.5630730345175166E-012
   9.6982377753672350E-010
   6.3288888888888888     
  -7.1111111111111347     
   8.8367513660429489E-012
  -6.0995773152976294E-009
   6.3111111111111109     
  -7.1111111111112049     
  -3.6910078498689315E-011
   2.3428485483653797E-008
   6.2933333333333330     
  -7.1111111111109500     
   1.3880356262871432E-010
  -3.7023721833198611E-008
   6.2755555555555560     
  -7.1111111111109500     
  -1.3887435112027397E-010
   2.3485116276901525E-008
   6.2577777777777781     
  -7.1111111111112040     
   3.7264020956487615E-011
  -6.3261004882885375E-009
   6.2400000000000002     
  -7.1111111111111365     
  -1.0181732705676462E-011
   1.8192856762526241E-009
   6.2222222222222223     
  -7.1111111111111533     
   3.4629098662182327E-012
  -9.5104221672195977E-010
   6.2044444444444444     
  -7.1111111111111542     
  -3.6699067591964711E-012
   1.9848831906352150E-009
   6.1866666666666665     
  -7.1111111111111347     
   1.1216717170567653E-011
  -6.9884905458188993E-009
   6.1688888888888886     
  -7.1111111111112102     
  -4.1196961923074143E-011
   2.5969078992640383E-008
   6.1511111111111108     
  -7.1111111111109286     
   1.5357113052172888E-010
  -4.0044406563934712E-008
   6.1333333333333337     
  -7.1111111111109118     
  -1.4676191870778169E-010
   2.0521709541482623E-008
   6.1155555555555559     
  -7.1111111111112608     
   7.1509028533381005E-012
   2.1533265622824602E-009
   6.0977777777777780     
  -7.1111111111111853     
   2.3300852070456389E-011
  -3.8396943975528169E-009
   6.0800000000000001     
  -7.1111111111111400     
  -5.4968559111897662E-012
   5.5779033139899115E-010
   6.0622222222222222     
  -7.1111111111111578     
  -1.3134284256973283E-012
   1.6085330719568528E-009
   6.0444444444444443     
  -7.1111111111111338     
   1.0750569613979080E-011
  -6.9919226192264030E-009
   6.0266666666666664     
  -7.1111111111112111     
  -4.1688850030218984E-011
   2.6359157404948755E-008
   6.0088888888888885     
  -7.1111111111109251     
   1.5600483050689686E-010
  -4.1601288139760697E-008
   5.9911111111111115     
  -7.1111111111109251     
  -1.5600483054130863E-010
   2.6359157432478190E-008
   5.9733333333333336     
  -7.1111111111112111     
   4.1688850202277941E-011
  -6.9919227293441379E-009
   5.9555555555555557     
  -7.1111111111111338     
  -1.0750570267803143E-011
   1.6085334848983674E-009
   5.9377777777777778     
  -7.1111111111111578     
   1.3134308689346251E-012
   5.5778878975066789E-010
   5.9199999999999999     
  -7.1111111111111400     
   5.4968467920646392E-012
  -3.8396886439010385E-009
   5.9022222222222220     
  -7.1111111111111853     
  -2.3300818037193181E-011
   2.1533050893236708E-009
   5.8844444444444441     
  -7.1111111111112608     
  -7.1510298672658144E-012
   2.0521789679665999E-008
   5.8666666666666663     
  -7.1111111111109118     
   1.4676239273022931E-010
  -4.0044705643709432E-008
   5.8488888888888892     
  -7.1111111111109286     
  -1.5357289959759171E-010
   2.5970195173555909E-008
   5.8311111111111114     
  -7.1111111111112102     
   4.1203564204077806E-011
  -6.9926561897063053E-009
   5.8133333333333335     
  -7.1111111111111347     
  -1.1241357218719523E-011
   2.0004295852693060E-009
   5.7955555555555556     
  -7.1111111111111533     
   3.7618646708002850E-012
  -1.0090621513709196E-009
   5.7777777777777777     
  -7.1111111111111542     
  -3.8061014644816183E-012
   2.0358190202143728E-009
   5.7599999999999998     
  -7.1111111111111347     
   1.1462541187126192E-011
  -7.1342139294865717E-009
   5.7422222222222219     
  -7.1111111111112111     
  -4.2044063284023143E-011
   2.6501036697731911E-008
   5.7244444444444440     
  -7.1111111111109242     
   1.5671371194896636E-010
  -4.2026514000633151E-008
   5.7066666666666670     
  -7.1111111111109286     
  -1.5848514305578256E-010
   2.7918181583184881E-008
   5.6888888888888891     
  -7.1111111111111978     
   5.0901218818104217E-011
  -1.2802793471298458E-008
   5.6711111111111112     
  -7.1111111111111835     
  -4.5119732216634294E-011
   1.0645331605479216E-008
   5.6533333333333333     
  -7.1111111111112093     
   3.4720254824459022E-011
  -4.4832115575582925E-009
   5.6355555555555554     
  -7.1111111111111196     
   1.0961681427717924E-012
  -5.3601460717757256E-009
   5.6177777777777775     
  -7.1111111111112146     
  -3.9104927395546182E-011
   2.5923795844661191E-008
   5.5999999999999996     
  -7.1111111111109242     
   1.5532354143941293E-010
  -4.1491618446061132E-008
   5.5822222222222226     
  -7.1111111111109260     
  -1.5586359690604582E-010
   2.6355840217967498E-008
   5.5644444444444447     
  -7.1111111111112111     
   4.1805204728710609E-011
  -7.0883235650009561E-009
   5.5466666666666669     
  -7.1111111111111347     
  -1.1357222008796603E-011
   1.9974540420363187E-009
   5.5288888888888890     
  -7.1111111111111542     
   3.6236833064758012E-012
  -9.0149260314431995E-010
   5.5111111111111111     
  -7.1111111111111525     
  -3.1375112171066043E-012
   1.6085163705409611E-009
   5.4933333333333332     
  -7.1111111111111382     
   8.9263615619506144E-012
  -5.5325728790195251E-009
   5.4755555555555553     
  -7.1111111111111978     
  -3.2567935030695859E-011
   2.0521775145537139E-008
   5.4577777777777774     
  -7.1111111111109757     
   1.2134537856083283E-010
  -3.2358769538851062E-008
   5.4400000000000004     
  -7.1111111111109757     
  -1.2134539298054766E-010
   2.0521786681308990E-008
   5.4222222222222225     
  -7.1111111111111978     
   3.2568007129269922E-011
  -5.5326190221069230E-009
   5.4044444444444446     
  -7.1111111111111382     
  -8.9266355365320342E-012
   1.6086894071186983E-009
   5.3866666666666667     
  -7.1111111111111525     
   3.1385350168582155E-012
  -9.0213860636787181E-010
   5.3688888888888888     
  -7.1111111111111542     
  -3.6275045309008288E-012
   1.9998650183527883E-009
   5.3511111111111109     
  -7.1111111111111347     
   1.1371483106745097E-011
  -7.0973214670432820E-009
   5.3333333333333330     
  -7.1111111111112111     
  -4.1858427896079563E-011
   2.6389420849820338E-008
   5.3155555555555551     
  -7.1111111111109251     
   1.5606222847757316E-010
  -4.1616943071430169E-008
   5.2977777777777781     
  -7.1111111111109251     
  -1.5606484455815339E-010
   2.6391513714284517E-008
   5.2800000000000002     
  -7.1111111111112111     
   4.1871508298980663E-011
  -7.1056929248999891E-009
   5.2622222222222224     
  -7.1111111111111347     
  -1.1421188637769302E-011
   2.0312579853154431E-009
   5.2444444444444445     
  -7.1111111111111542     
   3.8132462520965361E-012
  -1.0193390163617829E-009
   5.2266666666666666     
  -7.1111111111111542     
  -3.8317963706168429E-012
   2.0460980801316883E-009
   5.2088888888888887     
  -7.1111111111111347     
   1.1513939230370835E-011
  -7.1650533041649690E-009
   5.1911111111111108     
  -7.1111111111112111     
  -4.2223960550866489E-011
   2.6614115136528191E-008
   5.1733333333333329     
  -7.1111111111109233     
   1.5738190297309512E-010
  -4.2447988381139879E-008
   5.1555555555555559     
  -7.1111111111109322     
  -1.6097800988545425E-010
   2.9491000666415489E-008
   5.1377777777777780     
  -7.1111111111111844     
   6.0204495112662103E-011
  -1.8672595423714151E-008
   5.1200000000000001     
  -7.1111111111112333     
  -7.9839970565194148E-011
   1.9904059635381761E-008
   5.1022222222222222     
  -7.1111111111112599     
   6.9440476700165877E-011
  -1.0353000331691644E-008
   5.0844444444444443     
  -7.1111111111111063     
  -8.2070257875215204E-012
  -3.7873797016744325E-009
   5.0666666666666664     
  -7.1111111111112182     
  -3.6612373550079796E-011
   2.5502519138389374E-008
   5.0488888888888885     
  -7.1111111111109233     
   1.5465651998784070E-010
  -4.1379277991075143E-008
   5.0311111111111115     
  -7.1111111111109260     
  -1.5568806494522314E-010
   2.6327755104295363E-008
   5.0133333333333336     
  -7.1111111111112111     
   4.1770098336992238E-011
  -7.0883235652983995E-009
   4.9955555555555557     
  -7.1111111111111347     
  -1.1392328402745801E-011
   2.0255391568982336E-009
   4.9777777777777779     
  -7.1111111111111542     
   3.7992152739909642E-012
  -1.0138330622945357E-009
   4.9600000000000000     
  -7.1111111111111542     
  -3.8045326932180601E-012
   2.0297930922799089E-009
   4.9422222222222221     
  -7.1111111111111347     
   1.1418915498881272E-011
  -7.1053393068251015E-009
   4.9244444444444442     
  -7.1111111111112111     
  -4.1871129302307035E-011
   2.6391564135020489E-008
   4.9066666666666663     
  -7.1111111111109251     
   1.5606560171034683E-010
  -4.1617498372448951E-008
   4.8888888888888893     
  -7.1111111111109251     
  -1.5606563608302055E-010
   2.6391591633159465E-008
   4.8711111111111114     
  -7.1111111111112111     
   4.1871301165675618E-011
  -7.1054492993809983E-009
   4.8533333333333335     
  -7.1111111111111347     
  -1.1419568579681917E-011
   2.0302055643645273E-009
   4.8355555555555556     
  -7.1111111111111542     
   3.8069731530520518E-012
  -1.0153729580771115E-009
   4.8177777777777777     
  -7.1111111111111542     
  -3.8083240325262898E-012
   2.0312862679439182E-009
   4.7999999999999998     
  -7.1111111111111347     
   1.1426322977053108E-011
  -7.1097721136985607E-009
   4.7822222222222219     
  -7.1111111111112111     
  -4.1896967875686147E-011
   2.6407802186850327E-008
   4.7644444444444440     
  -7.1111111111109251     
   1.5616154852569147E-010
  -4.1678017772894833E-008
   4.7466666666666670     
  -7.1111111111109260     
  -1.5642358477102003E-010
   2.6617431183113169E-008
   4.7288888888888891     
  -7.1111111111112093     
   4.3207149102328912E-011
  -7.9482880987499319E-009
   4.7111111111111112     
  -7.1111111111111418     
  -1.6405011638295626E-011
   5.1757212118865581E-009
   4.6933333333333334     
  -7.1111111111111267     
   2.2412897450853593E-011
  -1.2754596748796300E-008
   4.6755555555555555     
  -7.1111111111112537     
  -7.3246578165118738E-011
   2.0547344390239377E-008
   4.6577777777777776     
  -7.1111111111112351     
   8.0858504761673319E-011
  -1.8844138026039885E-008
   4.6399999999999997     
  -7.1111111111111844     
  -6.0472530433625951E-011
   2.9533886320860840E-008
   4.6222222222222218     
  -7.1111111111109331     
   1.6103161697283054E-010
  -4.2447988396595570E-008
   4.6044444444444448     
  -7.1111111111109233     
  -1.5732829600163654E-010
   2.6571229543905618E-008
   4.5866666666666669     
  -7.1111111111112120     
   4.1955925577655761E-011
  -6.9935109182189665E-009
   4.5688888888888890     
  -7.1111111111111329     
  -1.0495406308986537E-011
   1.4028141289702559E-009
   4.5511111111111111     
  -7.1111111111111596     
   2.5699658290390474E-014
   1.3822544023379431E-009
   4.5333333333333332     
  -7.1111111111111329     
   1.0392607675824973E-011
  -6.9318317383220285E-009
   4.5155555555555553     
  -7.1111111111112111     
  -4.1596130361590281E-011
   2.6345072550950170E-008
   4.4977777777777774     
  -7.1111111111109251     
   1.5599191377053617E-010
  -4.1605039604670739E-008
   4.4800000000000004     
  -7.1111111111109251     
  -1.5604588326449465E-010
   2.6388248146116946E-008
   4.4622222222222225     
  -7.1111111111112111     
   4.1865977831382636E-011
  -7.1045341189891355E-009
   4.4444444444444446     
  -7.1111111111111347     
  -1.1418028061035926E-011
   2.0298883298395978E-009
   4.4266666666666667     
  -7.1111111111111542     
   3.8061344127610702E-012
  -1.0150192003692557E-009
   4.4088888888888889     
  -7.1111111111111542     
  -3.8065095900083544E-012
   2.0301884716374251E-009
   4.3911111111111110     
  -7.1111111111111347     
   1.1419903947272348E-011
  -7.1057346861804431E-009
   4.3733333333333331     
  -7.1111111111112111     
  -4.1873106199081025E-011
   2.6392750273084352E-008
   4.3555555555555552     
  -7.1111111111109251     
   1.5607252084905178E-010
  -4.1621847545349042E-008
   4.3377777777777782     
  -7.1111111111109251     
  -1.5609133574106628E-010
   2.6407802186695958E-008
   4.3200000000000003     
  -7.1111111111112111     
   4.1967180659153591E-011
  -7.1659423406268865E-009
   4.3022222222222224     
  -7.1111111111111356     
  -1.1777386895548099E-011
   2.2559671758115861E-009
   4.2844444444444445     
  -7.1111111111111516     
   5.1423669230388096E-012
  -1.8579263626194584E-009
   4.2666666666666666     
  -7.1111111111111613     
  -8.7920807966071413E-012
   5.1757382746662484E-009
   4.2488888888888887     
  -7.1111111111111081     
   3.0025956263389756E-011
  -1.8845026736045535E-008
   4.2311111111111108     
  -7.1111111111113114     
  -1.1131174425695188E-010
   4.4909047276457373E-008
   4.2133333333333329     
  -7.1111111111110255     
   2.2550611031647121E-010
  -5.3357100722852006E-008
   4.1955555555555559     
  -7.1111111111108984     
  -1.7467214510491914E-010
   2.9537196500275315E-008
   4.1777777777777780     
  -7.1111111111112182     
   4.6856828647145894E-011
  -7.9482664174413646E-009
   4.1600000000000001     
  -7.1111111111111329     
  -1.2755169483664391E-011
   2.2558691694901397E-009
   4.1422222222222222     
  -7.1111111111111542     
   4.1638492875116713E-012
  -1.0752102605191946E-009
   4.1244444444444444     
  -7.1111111111111533     
  -3.9002276663822956E-012
   2.0449718725866394E-009
   4.1066666666666665     
  -7.1111111111111347     
   1.1437061378017512E-011
  -7.1046772298273614E-009
   4.0888888888888886     
  -7.1111111111112111     
  -4.1848017845687747E-011
   2.6373737046722805E-008
   4.0711111111111107     
  -7.1111111111109260     
   1.5595501000473349E-010
  -4.1546852096255958E-008
   4.0533333333333337     
  -7.1111111111109251     
  -1.5564638071718646E-010
   2.6126833616685166E-008
   4.0355555555555558     
  -7.1111111111112129     
   4.0304871407952443E-011
  -6.1170635096767664E-009
   4.0177777777777779     
  -7.1111111111111267     
  -5.5731049146233461E-012
  -1.6585795779780925E-009
   4.0000000000000000     
  -7.1111111111111853     
  -1.8012451749459052E-011
   1.2751381821589136E-008
   3.9822222222222221     
  -7.1111111111110361     
   7.7622911912459553E-011
  -2.0925238277974495E-008
   3.9644444444444447     
  -7.1111111111110406     
  -7.9316375172349283E-011
   1.4106152429500921E-008
   3.9466666666666668     
  -7.1111111111111729     
   2.6479768048907717E-011
  -7.0776620096252328E-009
   3.9288888888888889     
  -7.1111111111111729     
  -2.6602697023281583E-011
   1.4204495609000015E-008
   3.9111111111111110     
  -7.1111111111110397     
   7.9931020044218616E-011
  -2.1318610995970862E-008
   3.8933333333333335     
  -7.1111111111110397     
  -7.9958562425562981E-011
   1.4226529514075503E-008
   3.8755555555555556     
  -7.1111111111111729     
   2.6740408930003404E-011
  -7.1657976299272005E-009
   3.8577777777777778     
  -7.1111111111111738     
  -2.7003073294450643E-011
   1.4436661005633292E-008
   3.8399999999999999     
  -7.1111111111110379     
   8.1271884247799152E-011
  -2.2159136962202009E-008
   3.8222222222222224     
  -7.1111111111110468     
  -8.4921642968716056E-011
   1.7356467982366819E-008
   3.8044444444444445     
  -7.1111111111111462     
   4.5251866899035204E-011
  -1.8845025536861310E-008
   3.7866666666666666     
  -7.1111111111112733     
  -9.6085824627424748E-011
   3.2728312772019492E-008
   3.7688888888888887     
  -7.1111111111111400     
   1.4937652116271620E-010
  -3.3055873334690032E-008
   3.7511111111111113     
  -7.1111111111110130     
  -9.8542528847459244E-011
   1.7356440312873349E-008
   3.7333333333333334     
  -7.1111111111111800     
   3.1630773499090982E-011
  -7.9481784863994137E-009
   3.7155555555555555     
  -7.1111111111111711     
  -2.7980565148904679E-011
   1.4436273632724308E-008
   3.6977777777777776     
  -7.1111111111110406     
   8.0291487096527738E-011
  -2.1375206614093858E-008
   3.6800000000000002     
  -7.1111111111110397     
  -8.0022562509176355E-011
   1.4221133962843209E-008
   3.6622222222222223     
  -7.1111111111111729     
   2.6635942212147818E-011
  -7.0876198068750272E-009
   3.6444444444444444     
  -7.1111111111111729     
  -2.6521206339414934E-011
   1.4129345264656900E-008
   3.6266666666666665     
  -7.1111111111110406     
   7.9448883145511903E-011
  -2.1008051821348604E-008
   3.6088888888888890     
  -7.1111111111110370     
  -7.8111505514602771E-011
   1.3059443159929605E-008
   3.5911111111111111     
  -7.1111111111111827     
   1.9834318184869354E-011
  -2.8080113879658614E-009
   3.5733333333333333     
  -7.1111111111111365     
  -1.2257672248746255E-012
  -1.8273976080661616E-009
   3.5555555555555554     
  -7.1111111111111764     
  -1.4931249285370850E-011
   1.3243989857575396E-008
   3.5377777777777779     
  -7.1111111111110032     
   8.4398674646442512E-011
  -3.2106016503862632E-008
   3.5200000000000000     
  -7.1111111111111827     
  -1.5639644913253280E-010
   4.2420500016044908E-008
   3.5022222222222221     
  -7.1111111111111693     
   1.6175730098779723E-010
  -3.6394697988073974E-008
   3.4844444444444442     
  -7.1111111111110432     
  -1.1120293392276389E-010
   3.0398715794421704E-008
   3.4666666666666668     
  -7.1111111111110290     
   1.1678743453539402E-010
  -4.0862298478177873E-008
   3.4488888888888889     
  -7.1111111111112111     
  -1.8967980405094711E-010
   6.0290901976461493E-008
   3.4311111111111110     
  -7.1111111111110290     
   2.6250196077250446E-010
  -7.0698314425018438E-008
   3.4133333333333336     
  -7.1111111111110423     
  -2.6773539741514607E-010
   6.4477651290574965E-008
   3.3955555555555557     
  -7.1111111111111720     
   2.1584698726415582E-010
  -5.7609295734630816E-008
   3.3777777777777778     
  -7.1111111111111729     
  -2.1622273074558526E-010
   6.4778246075718477E-008
   3.3599999999999999     
  -7.1111111111110397     
   2.6961411482229301E-010
  -7.1900693565592408E-008
   3.3422222222222224     
  -7.1111111111110397     
  -2.6964108691966249E-010
   6.4799823753614085E-008
   3.3244444444444445     
  -7.1111111111111729     
   2.1635759123243282E-010
  -5.7695606446213287E-008
   3.3066666666666666     
  -7.1111111111111729     
  -2.1635945711417683E-010
   6.4801316459009279E-008
   3.2888888888888888     
  -7.1111111111110397     
   2.6965041632838241E-010
  -7.1906664387173131E-008
   3.2711111111111113     
  -7.1111111111110397     
  -2.6964956657542857E-010
   6.4800636656646201E-008
   3.2533333333333334     
  -7.1111111111111729     
   2.1635520834940757E-010
  -5.7692887236760962E-008
   3.2355555555555555     
  -7.1111111111111729     
  -2.1634144592630965E-010
   6.4789626718167876E-008
   3.2177777777777776     
  -7.1111111111110397     
   2.6958075445993896E-010
  -7.1862624633259817E-008
   3.2000000000000002     
  -7.1111111111110397     
  -2.6938893028952203E-010
   6.4636167381834321E-008
   3.1822222222222223     
  -7.1111111111111747     
   2.1538232507422499E-010
  -5.7079049891426801E-008
   3.1644444444444444     
  -7.1111111111111676     
  -2.1271054911148591E-010
   6.2498746611642956E-008
   3.1466666666666665     
  -7.1111111111110592     
   2.5603005047582625E-010
  -6.3312941552494819E-008
   3.1288888888888891     
  -7.1111111111109659     
  -2.1881701116789591E-010
   3.2728315165297399E-008
   3.1111111111111112     
  -7.1111111111114464     
   2.6645352571829355E-011
   1.1412033107833469E-008
   3.0933333333333333     
  -7.1111111111110992     
   1.1223560088057854E-010
  -2.7785804810509517E-008
   3.0755555555555554     
  -7.1111111111110592     
  -9.6157935198247674E-011
   2.6971609992373434E-008
   3.0577777777777779     
  -7.1111111111110343     
   1.0612913974454877E-010
  -3.5762768447550034E-008
   3.0400000000000000     
  -7.1111111111111747     
  -1.6209162361208265E-010
   4.3319887655997273E-008
   3.0222222222222221     
  -7.1111111111111729     
   1.6280753380788995E-010
  -3.6335496604195841E-008
   3.0044444444444443     
  -7.1111111111110397     
  -1.0970869072358512E-010
   2.9262522618956785E-008
   2.9866666666666668     
  -7.1111111111110397     
   1.0976022891858608E-010
  -3.6376727160196593E-008
   2.9688888888888889     
  -7.1111111111111729     
  -1.6306522478289470E-010
   4.3484809880000321E-008
   2.9511111111111110     
  -7.1111111111111729     
   1.6307084931710073E-010
  -3.6381226787561413E-008
   2.9333333333333331     
  -7.1111111111110397     
  -1.0978835158961618E-010
   2.9280521128416040E-008
   2.9155555555555557     
  -7.1111111111110397     
   1.0981555687349945E-010
  -3.6402991014668042E-008
   2.8977777777777778     
  -7.1111111111111729     
  -1.6320687573651721E-010
   4.3571866788426875E-008
   2.8799999999999999     
  -7.1111111111111720     
   1.6358212517667738E-010
  -3.6703190566796169E-008
   2.8622222222222220     
  -7.1111111111110423     
  -1.1169180407430026E-010
   3.0481319336928583E-008
   2.8444444444444446     
  -7.1111111111110290     
   1.1691809095265928E-010
  -4.0884220069483186E-008
   2.8266666666666667     
  -7.1111111111112111     
  -1.8971355956847171E-010
   6.0295984799175858E-008
   2.8088888888888888     
  -7.1111111111110290     
   2.6250632642533769E-010
  -7.0696724124570613E-008
   2.7911111111111113     
  -7.1111111111110423     
  -2.6771910450895418E-010
   6.4466207266069248E-008
   2.7733333333333334     
  -7.1111111111111720     
   2.1577744998655482E-010
  -5.7565109937055726E-008
   2.7555555555555555     
  -7.1111111111111729     
  -2.1596087454137309E-010
   6.4612946909923873E-008
   2.7377777777777776     
  -7.1111111111110414     
   2.6863622728304563E-010
  -7.1283682699989116E-008
   2.7200000000000002     
  -7.1111111111110343     
  -2.6599139296688512E-010
   6.2497079456995400E-008
   2.7022222222222223     
  -7.1111111111111924     
   2.0273670296057037E-010
  -4.9101640125342304E-008
   2.6844444444444444     
  -7.1111111111110992     
  -1.6552559797950541E-010
   3.2728195472142127E-008
   2.6666666666666665     
  -7.1111111111113132     
   7.9935868061555321E-011
  -2.7987895466982729E-009
   2.6488888888888891     
  -7.1111111111109659     
   5.8944946461318735E-011
  -2.7785813360036772E-008
   2.6311111111111112     
  -7.1111111111111924     
  -1.4944865373896188E-010
   4.1182466845014184E-008
   2.6133333333333333     
  -7.1111111111111676     
   1.5941984759863787E-010
  -3.5762768447777211E-008
   2.5955555555555554     
  -7.1111111111110414     
  -1.0880091575969738E-010
   2.9109030804265221E-008
   2.5777777777777779     
  -7.1111111111110397     
   1.0951681527228713E-010
  -3.6335488057848993E-008
   2.5600000000000001     
  -7.1111111111111729     
  -1.6299934516158661E-010
   4.3473345285301465E-008
   2.5422222222222222     
  -7.1111111111111729     
   1.6305074447816740E-010
  -3.6376607511113623E-008
   2.5244444444444443     
  -7.1111111111110397     
  -1.0977381185519102E-010
   2.9273508617323723E-008
   2.5066666666666668     
  -7.1111111111110397     
   1.0977750277473223E-010
  -3.6379560246746578E-008
   2.4888888888888889     
  -7.1111111111111729     
  -1.6306919907587340E-010
   4.3485156227833280E-008
   2.4711111111111110     
  -7.1111111111111729     
   1.6306947263286926E-010
  -3.6379779092343272E-008
   2.4533333333333331     
  -7.1111111111110397     
  -1.0977887055971159E-010
   2.9274383999710511E-008
   2.4355555555555557     
  -7.1111111111110397     
   1.0977900943811259E-010
  -3.6379890195064081E-008
   2.4177777777777778     
  -7.1111111111111729     
  -1.6307016702487429E-010
   4.3485600638716511E-008
   2.3999999999999999     
  -7.1111111111111729     
   1.6307183776549259E-010
  -3.6381226787558713E-008
   2.3822222222222220     
  -7.1111111111110397     
  -1.0978736314120405E-010
   2.9279730369689047E-008
   2.3644444444444446     
  -7.1111111111110397     
   1.0981061463145912E-010
  -3.6399827979762755E-008
   2.3466666666666667     
  -7.1111111111111729     
  -1.6318809521676787E-010
   4.3560005407532696E-008
   2.3288888888888888     
  -7.1111111111111720     
   1.6351194533972041E-010
  -3.6658908078124749E-008
   2.3111111111111109     
  -7.1111111111110423     
  -1.1142986524622158E-010
   3.0316050763137068E-008
   2.2933333333333334     
  -7.1111111111110308     
   1.1594051547730156E-010
  -4.0267428262988579E-008
   2.2755555555555556     
  -7.1111111111112058     
  -1.8606519649511976E-010
   5.7994086146988828E-008
   2.2577777777777777     
  -7.1111111111110494     
   2.4889044960728721E-010
  -6.2105921322317548E-008
   2.2400000000000002     
  -7.1111111111109686     
  -2.1690396031010516E-010
   3.2404894709242118E-008
   2.2222222222222223     
  -7.1111111111114456     
   2.6132750009205553E-011
   1.1498694701877240E-008
   2.2044444444444444     
  -7.1111111111111001     
   1.1237296027328302E-010
  -2.7809030730629319E-008
   2.1866666666666665     
  -7.1111111111110592     
  -9.6194770206441721E-011
   2.6977852078808863E-008
   2.1688888888888891     
  -7.1111111111110343     
   1.0613912038462044E-010
  -3.5764510873171933E-008
   2.1511111111111112     
  -7.1111111111111747     
  -1.6209471116417523E-010
   4.3320615272049428E-008
   2.1333333333333333     
  -7.1111111111111729     
   1.6280990337618857E-010
  -3.6336664642782567E-008
   2.1155555555555554     
  -7.1111111111110397     
  -1.0971508144468701E-010
   2.9266467157251553E-008
   2.0977777777777780     
  -7.1111111111110397     
   1.0978342223469498E-010
  -3.6391337274788939E-008
   2.0800000000000001     
  -7.1111111111111729     
  -1.6315160732622835E-010
   4.3539305800074895E-008
   2.0622222222222222     
  -7.1111111111111720     
   1.6339318617432641E-010
  -3.6584600353267377E-008
   2.0444444444444443     
  -7.1111111111110414     
  -1.1099131647518524E-010
   3.0039519471165364E-008
   2.0266666666666668     
  -7.1111111111110334     
   1.1430507955855019E-010
  -3.9235610819959216E-008
   2.0088888888888889     
  -7.1111111111111969     
  -1.7996200159115068E-010
   5.4143347666842793E-008
   1.9911111111111111     
  -7.1111111111110823     
   2.2611310591016165E-010
  -6.1945639559965003E-008
   1.9733333333333334     
  -7.1111111111111125     
  -2.3847919078958654E-010
   6.4036215570383150E-008
   1.9555555555555555     
  -7.1111111111111045     
   2.4179242598827683E-010
  -6.4596227718917091E-008
   1.9377777777777778     
  -7.1111111111111072     
  -2.4267928190361249E-010
   6.4745700302651714E-008
   1.9199999999999999     
  -7.1111111111111063     
   2.4291347036626502E-010
  -6.4783578489039089E-008
   1.9022222222222223     
  -7.1111111111111063     
  -2.4296336830153937E-010
   6.4785618650871233E-008
   1.8844444444444444     
  -7.1111111111111063     
   2.4292877157998457E-010
  -6.4755901111795219E-008
   1.8666666666666667     
  -7.1111111111111063     
  -2.4274048675849077E-010
   6.4634990793676197E-008
   1.8488888888888888     
  -7.1111111111111081     
   2.4202194419407032E-010
  -6.4181067060258892E-008
   1.8311111111111111     
  -7.1111111111111009     
  -2.3933605875788243E-010
   6.2486282444725780E-008
   1.8133333333333332     
  -7.1111111111111258     
   2.2931105957755103E-010
  -5.6161067715994119E-008
   1.7955555555555556     
  -7.1111111111110326     
  -1.9189694829241455E-010
   3.2554993416615323E-008
   1.7777777777777777     
  -7.1111111111113816     
   5.2265502332195119E-011
   4.9534462660609413E-009
   1.7600000000000000     
  -7.1111111111110272     
   8.9416349327651390E-011
  -3.0199845125141911E-008
   1.7422222222222221     
  -7.1111111111111462     
  -1.3708248911091819E-010
   4.3086358092676053E-008
   1.7244444444444444     
  -7.1111111111110237     
   1.8606519658414534E-010
  -5.5175156388520486E-008
   1.7066666666666668     
  -7.1111111111111285     
  -2.2774847632976787E-010
   6.2222127173972941E-008
   1.6888888888888889     
  -7.1111111111111001     
   2.3891747747501922E-010
  -6.4110357304721143E-008
   1.6711111111111112     
  -7.1111111111111081     
  -2.4191020231040050E-010
   6.4616307042278078E-008
   1.6533333333333333     
  -7.1111111111111063     
   2.4271210050667473E-010
  -6.4751875861740503E-008
   1.6355555555555557     
  -7.1111111111111063     
  -2.4292696845639035E-010
   6.4788201402050540E-008
   1.6177777777777778     
  -7.1111111111111063     
   2.4298454205897841E-010
  -6.4797934743810992E-008
   1.6000000000000001     
  -7.1111111111111063     
  -2.4299996851961518E-010
   6.4800542570559956E-008
   1.5822222222222222     
  -7.1111111111111063     
   2.4300410075957416E-010
  -6.4801240535778153E-008
   1.5644444444444445     
  -7.1111111111111063     
  -2.4300520325877330E-010
   6.4801424569919265E-008
   1.5466666666666666     
  -7.1111111111111063     
   2.4300548101561085E-010
  -6.4801462741248214E-008
   1.5288888888888890     
  -7.1111111111111063     
  -2.4300548954376196E-010
   6.4801431392440172E-008
   1.5111111111111111     
  -7.1111111111111063     
   2.4300524589952892E-010
  -6.4801267825861797E-008
   1.4933333333333334     
  -7.1111111111111063     
  -2.4300426279444575E-010
   6.4800644908373609E-008
   1.4755555555555555     
  -7.1111111111111063     
   2.4300057401834596E-010
  -6.4798316804981947E-008
   1.4577777777777778     
  -7.1111111111111063     
  -2.4298680201902992E-010
   6.4789627308920761E-008
   1.4399999999999999     
  -7.1111111111111063     
   2.4293540279786550E-010
  -6.4757197428050431E-008
   1.4222222222222223     
  -7.1111111111111063     
  -2.4274357791252401E-010
   6.4636167400647571E-008
   1.4044444444444444     
  -7.1111111111111081     
   2.4202767759232239E-010
  -6.4184477171889174E-008
   1.3866666666666667     
  -7.1111111111111009     
  -2.3935590119685753E-010
   6.2498746284275561E-008
   1.3688888888888888     
  -7.1111111111111258     
   2.2938469593519922E-010
  -5.6207512962562894E-008
   1.3511111111111112     
  -7.1111111111110326     
  -1.9217165128403224E-010
   3.2728310563340675E-008
   1.3333333333333333     
  -7.1111111111113798     
   5.3290677941017597E-011
   4.3066229257283030E-009
   1.3155555555555556     
  -7.1111111111110326     
   8.5590349883979176E-011
  -2.7785868910536866E-008
   1.2977777777777777     
  -7.1111111111111258     
  -1.2280366694505213E-010
   3.4077276574587973E-008
   1.2800000000000000     
  -7.1111111111111009     
   1.3277590736435225E-010
  -3.5763661245976571E-008
   1.2622222222222221     
  -7.1111111111111081     
  -1.3545155198047825E-010
   3.6217792267488896E-008
   1.2444444444444445     
  -7.1111111111111063     
   1.3618189002568270E-010
  -3.6347931682140081E-008
   1.2266666666666666     
  -7.1111111111111063     
  -1.3642759759037425E-010
   3.6414358319242158E-008
   1.2088888888888889     
  -7.1111111111111063     
   1.3668008980393609E-010
  -3.6549925452989553E-008
   1.1911111111111110     
  -7.1111111111111081     
  -1.3744435109349186E-010
   3.7025767350886792E-008
   1.1733333333333333     
  -7.1111111111111009     
   1.4024890403815313E-010
  -3.8793567808718478E-008
   1.1555555555555554     
  -7.1111111111111267     
  -1.5070285452724214E-010
   4.5388927742158367E-008
   1.1377777777777778     
  -7.1111111111110290     
   1.8971410353893832E-010
  -5.5791712302872659E-008
   1.1200000000000001     
  -7.1111111111111267     
  -2.2872373873261628E-010
   6.2385781181899478E-008
   1.1022222222222222     
  -7.1111111111111009     
   2.3916962013161982E-010
  -6.4148417422075092E-008
   1.0844444444444445     
  -7.1111111111111081     
  -2.4194351053395451E-010
   6.4604893503767337E-008
   1.0666666666666667     
  -7.1111111111111063     
   2.4259319074429017E-010
  -6.4668161590343579E-008
   1.0488888888888890     
  -7.1111111111111054     
  -2.4241802118329789E-010
   6.4464757854973531E-008
   1.0311111111111111     
  -7.1111111111111089     
   2.4106766272899327E-010
  -6.3587874826899920E-008
   1.0133333333333334     
  -7.1111111111110956     
  -2.3584139847276715E-010
   6.0283746449992451E-008
  0.99555555555555553     
  -7.1111111111111445     
   2.1628669990216663E-010
  -5.5049543328020864E-008
  0.97777777777777775     
  -7.1111111111110956     
  -1.9658487505799943E-010
   5.1627713932259360E-008
  0.95999999999999996     
  -7.1111111111111107     
   1.9062297943393751E-010
  -5.0280026828771525E-008
  0.94222222222222218     
  -7.1111111111111001     
  -1.8647722178185763E-010
   4.8311107810595310E-008
  0.92444444444444440     
  -7.1111111111111267     
   1.7585608679759945E-010
  -4.1783118841365359E-008
  0.90666666666666662     
  -7.1111111111110308     
  -1.3751730451264798E-010
   1.7640081982632811E-008
  0.88888888888888884     
  -7.1111111111113878     
  -5.2166896429047180E-012
   2.1813433696956676E-008
  0.87111111111111106     
  -7.1111111111110050     
   1.5838406308426688E-010
  -4.7197746626735548E-008
  0.85333333333333339     
  -7.1111111111110974     
  -1.9559903661625789E-010
   5.1585412522550786E-008
  0.83555555555555561     
  -7.1111111111111089     
   1.9129155730286479E-010
  -5.0857190533621874E-008
  0.81777777777777783     
  -7.1111111111111054     
  -1.9013737169930810E-010
   5.0662064039705412E-008
  0.80000000000000004     
  -7.1111111111111063     
   1.8982810859847437E-010
  -5.0609780052954922E-008
  0.78222222222222226     
  -7.1111111111111063     
  -1.8974524179869629E-010
   5.0595770599882932E-008
  0.76444444444444448     
  -7.1111111111111063     
   1.8972303770041757E-010
  -5.0592016774331943E-008
  0.74666666666666670     
  -7.1111111111111063     
  -1.8971708810708077E-010
   5.0591010925213509E-008
  0.72888888888888892     
  -7.1111111111111063     
   1.8971549383201243E-010
  -5.0590741354277247E-008
  0.71111111111111114     
  -7.1111111111111063     
  -1.8971506632507570E-010
   5.0590668919664149E-008
  0.69333333333333336     
  -7.1111111111111063     
   1.8971495057239728E-010
  -5.0590648752134506E-008
  0.67555555555555558     
  -7.1111111111111063     
  -1.8971491506862025E-010
   5.0590640516642522E-008
  0.65777777777777779     
  -7.1111111111111063     
   1.8971488880619053E-010
  -5.0590627742190719E-008
  0.64000000000000001     
  -7.1111111111111063     
  -1.8971481926024868E-010
   5.0590584879889024E-008
  0.62222222222222223     
  -7.1111111111111063     
   1.8971456733891096E-010
  -5.0590426205120538E-008
  0.60444444444444445     
  -7.1111111111111063     
  -1.8971362919950185E-010
   5.0589834368361769E-008
  0.58666666666666667     
  -7.1111111111111063     
   1.8971012856320335E-010
  -5.0587625696081716E-008
  0.56888888888888889     
  -7.1111111111111063     
  -1.8969706415741827E-010
   5.0579382843733723E-008
  0.55111111111111111     
  -7.1111111111111063     
   1.8964830717057656E-010
  -5.0548620106608344E-008
  0.53333333333333333     
  -7.1111111111111063     
  -1.8946634362899479E-010
   5.0433812010468315E-008
  0.51555555555555554     
  -7.1111111111111081     
   1.8878724644950949E-010
  -5.0005342363020117E-008
  0.49777777777777776     
  -7.1111111111111009     
  -1.8625282127315003E-010
   4.8406271869380642E-008
  0.47999999999999998     
  -7.1111111111111249     
   1.7679421774719707E-010
  -4.2438459542258088E-008
  0.46222222222222220     
  -7.1111111111110370     
  -1.4149422881974594E-010
   2.0166280727418531E-008
  0.44444444444444442     
  -7.1111111111113656     
   9.7528766358898174E-012
   1.5916693097507161E-008
  0.42666666666666669     
  -7.1111111111110192     
   1.2912807486719099E-010
  -4.0347837688925906E-008
  0.40888888888888891     
  -7.1111111111111294     
  -1.7348070779976030E-010
   4.7846085764763510E-008
  0.39111111111111113     
  -7.1111111111111001     
   1.8536493543595836E-010
  -4.9855219797883899E-008
  0.37333333333333335     
  -7.1111111111111081     
  -1.8854921304817956E-010
   5.0393507854540603E-008
  0.35555555555555557     
  -7.1111111111111054     
   1.8940209586086691E-010
  -5.0537526048033743E-008
  0.33777777777777779     
  -7.1111111111111063     
  -1.8962934949939492E-010
   5.0575310765363011E-008
  0.32000000000000001     
  -7.1111111111111063     
   1.8968548124081959E-010
  -5.0582431441173489E-008
  0.30222222222222223     
  -7.1111111111111063     
  -1.8968275456799033E-010
   5.0573129427099599E-008
  0.28444444444444444     
  -7.1111111111111063     
   1.8961571613524852E-010
  -5.0528800694980042E-008
  0.26666666666666666     
  -7.1111111111111054     
  -1.8935028907711053E-010
   5.0360787780589200E-008
  0.24888888888888888     
  -7.1111111111111081     
   1.8835561927730046E-010
  -4.9733064855131992E-008
  0.23111111111111110     
  -7.1111111111110992     
  -1.8464236713619810E-010
   4.9237597180683551E-008
  0.21333333333333335     
  -7.1111111111110992     
   1.8463961171892067E-010
  -4.9730860521310033E-008
  0.19555555555555557     
  -7.1111111111111081     
  -1.8834184219091322E-010
   5.0351970445301397E-008
  0.17777777777777778     
  -7.1111111111111054     
   1.8929793614883919E-010
  -5.0495735687650750E-008
  0.16000000000000000     
  -7.1111111111111063     
  -1.8942008150855022E-010
   5.0449686733070240E-008
  0.14222222222222222     
  -7.1111111111111072     
   1.8895256898946852E-010
  -5.0121725672385387E-008
  0.12444444444444444     
  -7.1111111111111027     
  -1.8696037355343059E-010
   4.9850690214304042E-008
  0.10666666666666667     
  -7.1111111111111027     
   1.8691980305384179E-010
  -5.0089269272714323E-008
   8.8888888888888892E-002
  -7.1111111111111072     
  -1.8874971649152433E-010
   5.0319861134385994E-008
   7.1111111111111111E-002
  -7.1111111111111072     
   1.8864924201636254E-010
  -4.9582564051128849E-008
   5.3333333333333337E-002
  -7.1111111111110938     
  -1.8321998836711241E-010
   4.5976458214985672E-008
   3.5555555555555556E-002
  -7.1111111111111480     
   1.6160344824527279E-010
  -3.2573549047961973E-008
   1.7777777777777778E-002
  -7.1111111111109508     
  -8.2698169614447626E-011
  -1.6863547595373138E-008
   0.0000000000000000     
  -7.1111111111116800     
  -2.0917477657974347E-010
  -1.6863547595373138E-008
   1657.6291422742718     
  -61735.820598169157     
   11673729944.671164     
  -2643027172510073.0     
   1657.5764371564458     
  -46317.442226357045     
   3744648427.1409454     
  -3164891550941818.0     
   1657.5726908153567     
  -45770.827880151322     
   2971946578.4396062     
  -372619199935410.25     
   1657.5686854811293     
  -45256.388674784976     
   2873568633.2053804     
  -876373313212737.00     
   1657.5644037942523     
  -44733.257239013852     
   2623360707.3569603     
  -618271692604270.62     
   1657.5598272727248     
  -44212.946104481707     
   2432476199.9699597     
  -561160758270134.81     
   1657.5549362425813     
  -43692.383945629255     
   2245124338.6625948     
  -473058754745729.44     
   1657.5497097643492     
  -43172.557849058961     
   2074333251.4983029     
  -406817874624034.19     
   1657.5441255552219     
  -42653.323418918153     
   1915504345.1704865     
  -347811723826936.00     
   1657.5381599067157     
  -42134.849610093232     
   1768661383.2917447     
  -297763931660580.50     
   1657.5317875975693     
  -41617.216502306088     
   1632717269.0794678     
  -254751649439408.44     
   1657.5249818016300     
  -41100.527276942892     
   1506945049.9350598     
  -217932330212086.22     
   1657.5177139904656     
  -40584.877037960468     
   1390594408.5376611     
  -186388950037624.34     
   1657.5099538304216     
  -40070.361498753111     
   1282985882.8777120     
  -159379336958670.78     
   1657.5016690738344     
  -39557.074559336310     
   1183482479.5670261     
  -136255306251031.41     
   1657.4928254440983     
  -39045.108982387901     
   1091492876.7568035     
  -116462601913366.16     
   1657.4833865142671     
  -38534.556209402952     
   1006466982.5399673     
  -99524950770681.531     
   1657.4733135788606     
  -38025.506407656372     
   927893483.95553863     
  -85033619843383.734     
   1657.4625655185307     
  -37518.048458611120     
   855297234.05977213     
  -72637949632195.344     
   1657.4510986572257     
  -37012.269961802936     
   788236778.93238044     
  -62037074809928.906     
   1657.4388666114749     
  -36508.257235920959     
   726302136.93724310     
  -52973021214837.336     
   1657.4258201314046     
  -36006.095316882733     
   669112615.44535244     
  -45224573091072.891     
   1657.4119069330732     
  -35505.867960947107     
   616314843.47379208     
  -38602121599638.000     
   1657.3970715217008     
  -35007.657641518344     
   567580884.35726428     
  -32943179788473.016     
   1657.3812550053515     
  -34511.545553508317     
   522606478.29521513     
  -28108519509954.016     
   1657.3643948986021     
  -34017.611613000226     
   481109421.80124325     
  -23978892345592.207     
   1657.3464249157232     
  -33525.934455273491     
   442828019.48857987     
  -20452172574649.605     
   1657.3272747528697     
  -33036.591438017051     
   407519657.60290951     
  -17440921064404.883     
   1657.3068698587624     
  -32549.658642295646     
   374959467.10444832     
  -14870288197391.105     
   1657.2851311933237     
  -32065.210870983836     
   344939078.74185622     
  -12676221550426.389     
   1657.2619749737080     
  -31583.321650825714     
   317265447.99397999     
  -10803910889102.340     
   1657.2373124071451     
  -31104.063234121808     
   291759779.28778493     
  -9206471951794.6953     
   1657.2110494099966     
  -30627.506596934596     
   268256505.73460466     
  -7843806362232.7666     
   1657.1830863124019     
  -30153.721442932507     
   246602343.56765729     
  -6681624056752.8145     
   1657.1533175478642     
  -29682.776202532557     
   226655418.44406074     
  -5690613001744.4512     
   1657.1216313271129     
  -29214.738033544741     
   208284436.38637078     
  -4845716744983.4854     
   1657.0879092955438     
  -28749.672823623245     
   191367927.34183687     
  -4125524142560.9854     
   1657.0520261735230     
  -28287.645189739284     
   175793529.86032987     
  -3511741091141.6182     
   1657.0138493788122     
  -27828.718480685933     
   161457331.18920177     
  -2988740142192.5034     
   1656.9732386303465     
  -27372.954777158244     
   148263252.24571660     
  -2543174824364.3657     
   1656.9300455325742     
  -26920.414893181805     
   136122473.70154586     
  -2163648290190.6506     
   1656.8841131395359     
  -26471.158377672407     
   124952905.41524547     
  -1840430881721.1165     
   1656.8352754978366     
  -26025.243515221195     
   114678690.78992131     
  -1565217585530.8699     
   1656.7833571676358     
  -25582.727328174158     
   105229747.54196700     
  -1330920744705.7903     
   1656.7281727207487     
  -25143.665577204407     
   96541341.351923674     
  -1131493001923.4019     
   1656.6695262149278     
  -24708.112763045785     
   88553688.271370575     
  -961775258475.86194     
   1656.6072106433537     
  -24276.122128512772     
   81211587.805569008     
  -817367227655.43604     
   1656.5410073583412     
  -23847.745659036598     
   74464080.818579644     
  -694516496862.72461     
   1656.4706854682274     
  -23423.034085239189     
   68264132.228597641     
  -590023601267.49451     
   1656.3960012063719     
  -23002.036884311259     
   62568337.800187483     
  -501161210791.83179     
   1656.3166972711692     
  -22584.802281317683     
   57336650.570266500     
  -425604754488.32471     
   1656.2325021359256     
  -22171.377251646994     
   52532128.491618112     
  -361373359445.39917     
   1656.1431293274170     
  -21761.807522286435     
   48120699.878341019     
  -306779336941.74005     
   1656.0482766718978     
  -21356.137574101955     
   44070946.025898889     
  -260385020239.87866     
   1655.9476255072818     
  -20954.410643763877     
   40353900.170327291     
  -220965975439.52042     
   1655.8408398601687     
  -20556.668725391130     
   36942860.826653361     
  -187479548002.22647     
   1655.7275655863305     
  -20162.952573014969     
   33813219.119029522     
  -159038030455.04910     
   1655.6074294732121     
  -19773.301702483022     
   30942298.979681779     
  -134885784153.70612     
   1655.4800383029374     
  -19387.754393561681     
   28309208.976433754     
  -114379693218.91983     
   1655.3449778742340     
  -19006.347692315267     
   25894705.413091347     
  -96972513670.940643     
   1655.2018119816144     
  -18629.117413190339     
   23681065.500356551     
  -82198660847.608353     
   1655.0500813500591     
  -18256.098141220395     
   21651970.103280198     
  -69662098508.418839     
   1654.8893025233519     
  -17887.323234462427     
   19792395.198846444     
  -59026004730.221336     
   1654.7189667040986     
  -17522.824826256168     
   18088511.641550221     
  -50003975519.538414     
   1654.5385385433501     
  -17162.633827551064     
   16527592.315932583     
  -42352515951.748985     
   1654.3474548775971     
  -16806.779929337663     
   15097926.482134821     
  -35864653009.120117     
   1654.1451234107617     
  -16455.291604903934     
   13788740.467578243     
  -30364486213.357582     
   1653.9309213386236     
  -16108.196112316804     
   12590124.494384021     
  -25702551567.520046     
   1653.7041939129304     
  -15765.519496709747     
   11492965.006177373     
  -21751870295.174202     
   1653.4642529422094     
  -15427.286592779225     
   10488882.202868288     
  -18404585894.856483     
   1653.2103752260548     
  -15093.521026987333     
   9570172.3491565417     
  -15569101654.531374     
   1652.9418009193721     
  -14764.245219976692     
   8729754.4786426164     
  -13167642696.357370     
   1652.6577318227412     
  -14439.480388873368     
   7961121.2456818242     
  -11134183298.058588     
   1652.3573295946992     
  -14119.246549476042     
   7258293.5108862799     
  -9412681681.3898163     
   1652.0397138813241     
  -13803.562518591882     
   6615778.4731913432     
  -7955579399.1199074     
   1651.7039603580431     
  -13492.445916062579     
   6028531.0238003340     
  -6722524726.4957047     
   1651.3490986780589     
  -13185.913166943108     
   5491918.0937641514     
  -5679286795.1353235     
   1650.9741103211909     
  -12883.979503519815     
   5001685.7903664690     
  -4796832858.1221037     
   1650.5779263362640     
  -12586.658967239047     
   4553929.0719197225     
  -4050543396.2634044     
   1650.1594249694117     
  -12293.964410610812     
   4145063.8091177074     
  -3419545408.5262570     
   1649.7174291698150     
  -12005.907498948487     
   3771801.0171070704     
  -2886145590.6235723     
   1649.2507039634281     
  -11722.498712086966     
   3431123.1180208130     
  -2435348924.0699863     
   1648.7579536841647     
  -11443.747345960719     
   3120262.0614751391     
  -2054449628.4711692     
   1648.2378190507916     
  -11169.661514124107     
   2836679.1722229114     
  -1732683812.7678001     
   1647.6888740764114     
  -10900.248149111800     
   2578046.5854252675     
  -1460934504.5059035     
   1647.1096227958694     
  -10635.513003760976     
   2342230.1491159387     
  -1231481203.0002904     
   1646.4984957946879     
  -10375.460652422897     
   2127273.6833846867     
  -1037787325.6218483     
   1645.8538465211886     
  -10120.094492156521     
   1931384.4854066642     
  -874319737.34462702     
   1645.1739473612886     
  -9869.4167434657738     
   1752919.9982569818     
  -736395871.17064762     
   1644.4569854530023     
  -9623.4284526691554     
   1590375.5013179732     
  -620053139.16395783     
   1643.7010582149630     
  -9382.1294876126140     
   1442372.9382207033     
  -521941190.85577315     
   1642.9041685602031     
  -9145.5185590936362     
   1307650.0768590076     
  -439220427.92789191     
   1642.0642197630214     
  -8913.5931424981300     
   1185052.5647987393     
  -369509604.18541181     
   1641.1790099429363     
  -8686.3497871942782     
   1073519.3405429621     
  -310729600.40330267     
   1640.2462261254586     
  -8463.7829201502118     
   972095.38294394873     
  -261342409.64853036     
   1639.2634378346490     
  -8245.8894990726003     
   879849.45212688984     
  -219320014.44496319     
   1638.2280901671097     
  -8032.6509448629640     
   796136.04995600297     
  -185368419.45163065     
   1637.1374962911357     
  -7824.1033308100768     
   719623.64138997695     
  -152048008.68702915     
   1635.9888293081428     
  -7620.0647513766153     
   651757.01465561963     
  -139768306.74916741     
   1634.7791134061365     
  -7421.1943350794436     
   584294.32832069532     
  -77101550.258451909     
   1633.5052142267900     
  -7224.8786586322167     
   544050.67146854894     
  -198243131.72391811     
   1632.1638283585871     
  -7041.2104626573828     
   432155.36329077173     
  -34945287.483539388     
   1616.7157531055807     
  -5535.6577865198878     
   170065.70716422630     
  -8590356.2074771430     
   1603.8052949933156     
  -4846.3984295889522     
   105638.03560814775     
  -4984777.0305399587     
   1592.2716495007919     
  -4411.6728208708382     
   68252.207879098059     
  -2489562.9868404730     
   1581.6301443261898     
  -4117.0910874786059     
   49580.485477794500     
  -1635927.8362030231     
   1571.6217332692888     
  -3899.8623070184408     
   37311.026706271834     
  -1073897.5079004222     
   1562.0884917700960     
  -3733.4427517602144     
   29256.795397018665     
  -766998.98644198547     
   1552.9257555027636     
  -3601.5400057709080     
   23504.302998703777     
  -563633.23119280057     
   1544.0600006128409     
  -3494.5866138622546     
   19277.053764757773     
  -429409.80304046749     
   1535.4373061360425     
  -3406.2527788454740     
   16056.480241954265     
  -335045.04172772740     
   1527.0167921116640     
  -3332.2524721680979     
   13543.642428996311     
  -267079.86677664734     
   1518.7666355735066     
  -3269.5420075251786     
   11540.543428171457     
  -216607.17843017171     
   1510.6615244639568     
  -3215.9006749798868     
   9915.9895899451676     
  -178300.78375856613     
   1502.6809617616980     
  -3169.6638667256339     
   8578.7337117559200     
  -148639.98917400104     
   1494.8080966807515     
  -3129.5571979638671     
   7463.9337929509147     
  -125285.27702633444     
   1487.0288956895943     
  -3094.5866279433562     
   6524.2942152534051     
  -106621.63967376445     
   1479.3315399954613     
  -3063.9643126109722     
   5724.6319177001715     
  -91512.176057705787     
   1471.7059782856686     
  -3037.0570063235537     
   5038.2905972673789     
  -79138.317451894472     
   1464.1435885498825     
  -3013.3493967894397     
   4444.7532163781698     
  -68900.057044673609     
   1456.6369182021199     
  -2992.4175067771362     
   3928.0027885431173     
  -60350.178730236556     
   1449.1794814810628     
  -2973.9090586856128     
   3475.3764480663440     
  -53150.408531157562     
   1441.7655994620159     
  -2957.5287466052400     
   3076.7483840826617     
  -47041.430131666086     
   1434.3902722505575     
  -2943.0270314997956     
   2723.9376580951657     
  -41822.035975626102     
   1427.0490758128590     
  -2930.1915063838628     
   2410.2723882779710     
  -37334.374037775626     
   1419.7380778997317     
  -2918.8401639556814     
   2130.2645829946532     
  -33453.349624219270     
   1412.4537689348983     
  -2908.8160913461620     
   1879.3644608130085     
  -30078.904570643244     
   1405.1930047515291     
  -2899.9832485027964     
   1653.7726765331840     
  -27130.319681752666     
   1397.9529587982554     
  -2892.2230786141636     
   1450.2952789200390     
  -24541.960453662683     
   1390.7310819790812     
  -2885.4317639780693     
   1266.2305755175696     
  -22260.065665241065     
   1383.5250686967070     
  -2879.5179873317047     
   1099.2800830282615     
  -20240.298286537749     
   1376.3328279742359     
  -2874.4010925094362     
   947.47784587922820     
  -18445.860397330951     
   1369.1524587629303     
  -2870.0095631624899     
   809.13389289924589     
  -16846.029378488285     
   1361.9822287226457     
  -2866.2797567488406     
   682.78867256058368     
  -15415.011522041626     
   1354.8205559004221     
  -2863.1548448520757     
   567.17608614527137     
  -14131.038209735878     
   1347.6659928413583     
  -2860.5839213877821     
   461.19329957225284     
  -12975.646938692336     
   1340.5172127515277     
  -2858.5212482700213     
   363.87594753206020     
  -11933.106898701624     
   1333.3729974007294     
  -2856.9256142867116     
   274.37764579179793     
  -10989.955719674843     
   1326.2322265072407     
  -2855.7597877274966     
   191.95297789423654     
  -10134.625036953408     
   1319.0938683905176     
  -2854.9900470574680     
   115.94329011708592     
  -9357.1346481929631     
   1311.9569717132083     
  -2854.5857768815363     
   45.764780255638634     
  -8648.8427860826268     
   1304.8206581627126     
  -2854.5191187824971     
  -19.101540639980765     
  -8002.2400412677744     
   1297.6841159461267     
  -2854.7646684864708     
  -79.118340949489124     
  -7410.7790298340506     
   1290.5465939918572     
  -2855.2992122980277     
  -134.69918367324456     
  -6868.7331091923334     
   1283.4073967672593     
  -2856.1014969621915     
  -186.21468199218711     
  -6371.0779570382756     
   1276.2658796349983     
  -2857.1520280838467     
  -233.99776666997423     
  -5913.3928456769190     
   1269.1214446819838     
  -2858.4328930330530     
  -278.34821301255113     
  -5491.7772120943455     
   1261.9735369640509     
  -2859.9276049208424     
  -319.53654210325851     
  -5102.7802851958268     
   1254.8216411174187     
  -2861.6209647617061     
  -357.80739424222725     
  -4743.3416245534727     
   1247.6652782945876     
  -2863.4989393883779     
  -393.38245642637833     
  -4410.7400204659216     
   1240.5040033879511     
  -2865.5485530458932     
  -426.46300657987280     
  -4102.5507188283500     
   1233.3374025091903     
  -2867.7577909047709     
  -457.23213697108542     
  -3816.6077000191617     
   1226.1650906965770     
  -2870.1155129840017     
  -485.85669472122919     
  -3550.9725146634846     
   1218.9867098258294     
  -2872.6113771922578     
  -512.48898858120538     
  -3303.9061745762156     
   1211.8019267031361     
  -2875.2357703759371     
  -537.26828489052696     
  -3073.8460755898104     
   1204.6104313215708     
  -2877.9797464143071     
  -560.32213045745061     
  -2859.3849270274036     
   1197.4119352643302     
  -2880.8349705339760     
  -581.76751741015619     
  -2659.2533771344665     
   1190.2061702401775     
  -2883.7936691218479     
  -601.71191773866440     
  -2472.3041275486116     
   1182.9928867381350     
  -2886.8485844129327     
  -620.25419869527900     
  -2297.4986329808967     
   1175.7718527899447     
  -2889.9929335057777     
  -637.48543844263577     
  -2133.8951131054823     
   1168.5428528300788     
  -2893.2203712313617     
  -653.48965179092693     
  -1980.6382160664707     
   1161.3056866442046     
  -2896.5249564568676     
  -668.34443841142547     
  -1836.9498454883098     
   1154.0601683979810     
  -2899.9011214585275     
  -682.12156225258775     
  -1702.1211897322116     
   1146.8061257389270     
  -2903.3436440420978     
  -694.88747117557932     
  -1575.5055039938711     
   1139.5433989648534     
  -2906.8476221261758     
  -706.70376245553348     
  -1456.5119517466187     
   1132.2718402530234     
  -2910.4084505375486     
  -717.62760209363307     
  -1344.5999856895116     
   1124.9913129447916     
  -2914.0217997977484     
  -727.71210198630445     
  -1239.2744257955303     
   1117.7016908809969     
  -2917.6835967031634     
  -737.00666017977096     
  -1140.0810511590626     
   1110.4028577838465     
  -2921.3900065237717     
  -745.55726806346388     
  -1046.6027335224787     
   1103.0947066814440     
  -2925.1374166653427     
  -753.40678856488239     
  -958.45591881079520     
   1095.7771393714784     
  -2928.9224216566445     
  -760.59520795596336     
  -875.28750447147479     
   1088.4500659209198     
  -2932.7418093371334     
  -767.15986423949948     
  -796.77212607120896     
   1081.1134041988610     
  -2936.5925481356949     
  -773.13565518503356     
  -722.60945123541592     
   1073.7670794399041     
  -2940.4717753388304     
  -778.55522606929912     
  -652.52232780057909     
   1066.4110238357327     
  -2944.3767862628233     
  -783.44914352780347     
  -586.25420099362998     
   1059.0451761527067     
  -2948.3050242467307     
  -787.84605003525576     
  -523.56791811662288     
   1051.6694813735285     
  -2952.2540713953717     
  -791.77280942113043     
  -464.24356112422589     
   1044.2838903611755     
  -2956.2216400092484     
  -795.25463612956207     
  -408.07729582902505     
   1036.8883595434688     
  -2960.2055646391932     
  -798.31521584827976     
  -354.87992067112339     
   1029.4828506167730     
  -2964.2037947169474     
  -800.97681525331313     
  -304.47560060204040     
   1022.0673302674541     
  -2968.2143877107251     
  -803.26038225782850     
  -256.70092492312028     
   1014.6417699098362     
  -2972.2355027643566     
  -805.18563919475196     
  -211.40372641875945     
   1007.2061454394972     
  -2976.2653947802005     
  -806.77116714289264     
  -168.44232877319868     
   999.76043700084062     
  -2980.3024089095798     
  -808.03448460869163     
  -127.68462520430137     
   992.30462876796560     
  -2984.3449754193457     
  -808.99211929772378     
  -89.007397493969535     
   984.83870873793103     
  -2988.3916049045374     
  -809.65967477892855     
  -52.295548711117540     
   977.36266853558436     
  -2992.4408838199702     
  -810.05189139426193     
  -17.441601759878708     
   969.87650322918819     
  -2996.4914703069744     
  -810.18270340746108     
   15.655019212090323     
   962.38021115613412     
  -3000.5420902924016     
  -810.06529076337040     
   47.088358146629574     
   954.87379375809144     
  -3004.5915338395030     
  -809.71212807727068     
   76.946554220626169     
   947.35725542498210     
  -3008.6386517319979     
  -809.13502892061592     
   105.31212169851177     
   939.83060334722325     
  -3012.6823522743193     
  -808.34518800787714     
   132.26250985469494     
   932.29384737571411     
  -3016.7215982922989     
  -807.35321918396698     
   157.87033374215284     
   924.74699988908742     
  -3020.7554043194609     
  -806.16919168090078     
   182.20382121451351     
   917.19007566777555     
  -3024.7828339562175     
  -804.80266302179189     
   205.32701456190790     
   909.62309177447571     
  -3028.8029973898037     
  -803.26271041257769     
   227.30019373188932     
   902.04606744062664     
  -3032.8150490632338     
  -801.55795895958840     
   248.17999653976108     
   894.45902395853750     
  -3036.8181854830968     
  -799.69660898554025     
   268.01976681638257     
   886.86198457883245     
  -3040.8116431573967     
  -797.68646073441732     
   286.86972625062003     
   879.25497441289883     
  -3044.7946966537015     
  -795.53493778753773     
   304.77721087081562     
   871.63802034004732     
  -3048.7666567699353     
  -793.24910870600661     
   321.78682467579137     
   864.01115091911220     
  -3052.7268688105028     
  -790.83570752093817     
   337.94067274523030     
   856.37439630423694     
  -3056.6747109604935     
  -788.30115247534900     
   353.27845387348555     
   848.72778816460857     
  -3060.6095927518600     
  -785.65156407129780     
   367.83770093425085     
   841.07135960791754     
  -3064.5309536153241     
  -782.89278131429091     
   381.65382545864725     
   833.40514510733703     
  -3068.4382615126683     
  -780.03037762335111     
   394.76033196526680     
   825.72918043182540     
  -3072.3310116445605     
  -777.06967513361155     
   407.18886921320029     
   818.04350257957049     
  -3076.2087252289311     
  -774.01575861451261     
   418.96942931637074     
   810.34814971440414     
  -3080.0709483452038     
  -770.87348789463977     
   430.13032949143013     
   802.64316110502818     
  -3083.9172508409993     
  -767.64751042345404     
   440.69844975111852     
   794.92857706689881     
  -3087.7472252971834     
  -764.34227205032062     
   450.69920987610845     
   787.20443890663068     
  -3091.5604860472499     
  -760.96202797624983     
   460.15670759767278     
   779.47078886878626     
  -3095.3566682488636     
  -757.51085266926725     
   469.09381818598922     
   771.72767008492599     
  -3099.1354270031188     
  -753.99264903287246     
   477.53217141147348     
   763.97512652480191     
  -3102.8964365200695     
  -750.41115774728632     
   485.49237171561072     
   756.21320294958412     
  -3106.6393893268364     
  -746.76996495941933     
   492.99390348505722     
   748.44194486701576     
  -3110.3639955159429     
  -743.07251068328139     
   500.05532001166512     
   740.66139848839850     
  -3114.0699820321092     
  -739.32209578319384     
   506.69419138945341     
   732.87161068731632     
  -3117.7570919949367     
  -735.52188934777291     
   512.92727264708401     
   725.07262896000918     
  -3121.4250840553132     
  -731.67493480291978     
   518.77041817087911     
   717.26450138731616     
  -3125.0737317839871     
  -727.78415666663818     
   524.23876315584675     
   709.44727659810769     
  -3128.7028230905112     
  -723.85236594296941     
   529.34667273052537     
   701.62100373413602     
  -3132.3121596701126     
  -719.88226589749047     
   534.10778583588535     
   693.78573241623303     
  -3135.9015564786155     
  -715.87645750372133     
   538.53515251760155     
   685.94151271178885     
  -3139.4708412320242     
  -711.83744385983925     
   542.64110654075876     
   678.08839510345194     
  -3143.0198539305757     
  -707.76763556078356     
   546.43745573931665     
   670.22643045898849     
  -3146.5484464060846     
  -703.66935464273865     
   549.93542280347992     
   662.35567000224773     
  -3150.0564818901207     
  -699.54483897171258     
   553.14566995449422     
   654.47616528517995     
  -3153.5438346036676     
  -695.39624644705395     
   556.07841225174707     
   646.58796816085567     
  -3157.0103893656733     
  -691.22565835516582     
   558.74331803992118     
   638.69113075744110     
  -3160.4560412202359     
  -687.03508346986632     
   561.14965561002873     
   630.78570545308219     
  -3163.8806950815424     
  -682.82646105279116     
   563.30622811414014     
   622.87174485165656     
  -3167.2842653950293     
  -678.60166434193513     
   565.22142903639815     
   614.94930175935167     
  -3170.6666758149445     
  -674.36250362416217     
   566.90328912292171     
   607.01842916203054     
  -3174.0278588963943     
  -670.11072895574023     
   568.35941508866154     
   599.07918020334944     
  -3177.3677558021400     
  -665.84803334257526     
   569.59712965269728     
   591.13160816359084     
  -3180.6863160226721     
  -661.57605487017997     
   570.62333648917684     
   583.17576643918085     
  -3183.9834971094638     
  -657.29637984651117     
   571.44471265189702     
   575.21170852285695     
  -3187.2592644203341     
  -653.01054450162201     
   572.06752397399850     
   567.23948798445804     
  -3190.5135908767675     
  -648.72003807181704     
   572.49783957084856     
   559.25915845230691     
  -3193.7464567326347     
  -644.42630427503570     
   572.74140597505675     
   551.27077359515806     
  -3196.9578493526478     
  -640.13074373022278     
   572.80369419620411     
   543.27438710468584     
  -3200.1477630020327     
  -635.83471602375118     
   572.68994315983218     
   535.27005267848597     
  -3203.3161986457171     
  -631.53954145005241     
   572.40515829088235     
   527.25782400356820     
  -3206.4631637562497     
  -627.24650276287082     
   571.95408501337351     
   519.23775474031788     
  -3209.5886721309698     
  -622.95684712527054     
   571.34126523623036     
   511.20989850690319     
  -3212.6927437178733     
  -618.67178763599884     
   570.57103799874039     
   503.17430886410824     
  -3215.7754044490907     
  -614.39250485100820     
   569.64751314549130     
   495.13103930057258     
  -3218.8366860824744     
  -610.12014850241712     
   568.57464687672018     
   487.08014321841711     
  -3221.8766260503576     
  -605.85583865084163     
   567.35615868491277     
   479.02167391923962     
  -3224.8952673156364     
  -601.60066746070481     
   565.99564617767965     
   470.95568459046086     
  -3227.8926582345739     
  -597.35570011437221     
   564.49648897232646     
   462.88222829200635     
  -3230.8688524259778     
  -593.12197644707976     
   562.86193275974438     
   454.80135794330630     
  -3233.8239086469739     
  -588.90051195138165     
   561.09505651779682     
   446.71312631059942     
  -3236.7578906744211     
  -584.69229902749817     
   559.19878321441229     
   438.61758599452543     
  -3239.6708671923734     
  -580.49830815339010     
   557.17590252360151     
   430.51478941799201     
  -3242.5629116849677     
  -576.31948888446311     
   555.02905657012843     
   422.40478881430306     
  -3245.4341023345796     
  -572.15677096018715     
   552.76075240644741     
   414.28763621553486     
  -3248.2845219252727     
  -568.01106531713879     
   550.37337365432631     
   406.16338344114740     
  -3251.1142577511023     
  -563.88326501473125     
   547.86917603081474     
   398.03208208681917     
  -3253.9234015291254     
  -559.77424619450017     
   545.25030087910363     
   389.89378351349359     
  -3256.7120493169564     
  -555.68486893790691     
   542.51874734682087     
   381.74853883662576     
  -3259.4803014351332     
  -551.61597833280575     
   539.67646948198092     
   373.59639891561835     
  -3262.2282623929946     
  -547.56840481169093     
   536.72520581645767     
   365.43741434343713     
  -3264.9560408194438     
  -543.54296576806757     
   533.66670817028944     
   357.27163543639477     
  -3267.6637493975059     
  -539.54046545679034     
   530.50254002629299     
   349.09911222409409     
  -3270.3515048021645     
  -535.56169640659323     
   527.23420932617228     
   340.91989443952065     
  -3273.0194276427728     
  -531.60743983664690     
   523.86311819162711     
   332.73403150927595     
  -3275.6676424084899     
  -527.67846645020973     
   520.39057211535419     
   324.54157254394210     
  -3278.2962774175135     
  -523.77553715934448     
   516.81779776298481     
   316.34256632856915     
  -3280.9054647696025     
  -519.89940367612212     
   513.14592442048433     
   308.13706131327723     
  -3283.4953403018999     
  -516.05080924296851     
   509.37600766090964     
   299.92510560396482     
  -3286.0660435479713     
  -512.23048918551171     
   505.50900779911626     
   291.70674695311573     
  -3288.6177177000027     
  -508.43917162701825     
   501.54581602705503     
   283.48203275069642     
  -3291.1505095740872     
  -504.67757800681534     
   497.48724417693165     
   275.25101001513684     
  -3293.6645695782931     
  -500.94642367548840     
   493.33401770556929     
   267.01372538438716     
  -3296.1600516838384     
  -497.24641854269657     
   489.08680671805723     
   258.77022510704302     
  -3298.6371133989260     
  -493.57826749231117     
   484.74617982892551     
   250.52055503353293     
  -3301.0959157455159     
  -489.94267114359423     
   480.31267220183008     
   242.26476060735999     
  -3303.5366232386300     
  -486.34032610208050     
   475.78670868626847     
   234.00288685639259     
  -3305.9594038683526     
  -482.77192578693348     
   471.16867770323512     
   225.73497838419613     
  -3308.3644290845800     
  -479.23816070415921     
   466.45888173225063     
   217.46107936140029     
  -3310.7518737840683     
  -475.73971909116733     
   461.65756325118497     
   209.18123351709522     
  -3313.1219163002133     
  -472.27728736678341     
   456.76490142290010     
   200.89548413025022     
  -3315.4747383951458     
  -468.85155060611169     
   451.78100122645861     
   192.60387402114921     
  -3317.8105252544033     
  -465.46319309691324     
   446.70592205736699     
   184.30644554283637     
  -3320.1294654838493     
  -462.11289868148299     
   441.53963240141780     
   176.00324057256674     
  -3322.4317511091490     
  -458.80135143847235     
   436.28208708457601     
   167.69430050325516     
  -3324.7175775772084     
  -455.52923578533807     
   430.93310069826845     
   159.37966623491818     
  -3326.9871437604970     
  -452.29723753010109     
   425.49251824251502     
   151.05937816610296     
  -3329.2406519634305     
  -449.10604364328219     
   419.96005670746359     
   142.73347618529749     
  -3331.4783079305839     
  -445.95634321797627     
   414.33540032390931     
   134.40199966231654     
  -3333.7003208579176     
  -442.84882771554692     
   408.61817126568633     
   126.06498743965744     
  -3335.9069034057839     
  -439.78419143105430     
   402.80792563487432     
   117.72247782382037     
  -3338.0982717143338     
  -436.76313198879268     
   396.90416767308500     
   109.37450857658722     
  -3340.2746454211338     
  -433.78635073124457     
   390.90633440257500     
   101.02111690625378     
  -3342.4362476810197     
  -430.85455322322525     
   384.81380887145599     
   92.662339458809342     
  -3344.5833051882196     
  -427.96844965668936     
   378.62591163620857     
   84.298212309058300     
  -3346.7160482006598     
  -425.12875531941779     
   372.34190579683820     
   75.928770951678175     
  -3348.8347105665234     
  -422.33619102594150     
   365.96097911673235     
   67.554050292208245     
  -3350.9395297532947     
  -419.59148368256598     
   359.48231748937673     
   59.174084637963382     
  -3353.0307468782544     
  -416.89536630139571     
   352.90490428019763     
   50.788907688867297     
  -3355.1086067428064     
  -414.24857951929414     
   346.22790455574261     
   42.398552528199474     
  -3357.1733578671924     
  -411.65187023512613     
   339.45009869642388     
   34.003051613250122     
  -3359.2252525290173     
  -409.10599449490292     
   332.57056843899164     
   25.602436765877297     
  -3361.2645468033338     
  -406.61171523161056     
   325.58795509850529     
   17.196739162960370     
  -3363.2915006053336     
  -404.16980556837166     
   318.50121683126639     
   8.7859893267439251     
  -3365.3063777353600     
  -401.78104644213727     
   311.30886567392929     
  0.37021711506609389     
  -3367.3094459263393     
  -399.44622994958274     
   304.00973038942504     
  -8.0505482885347224     
  -3369.3009768936422     
  -397.16615697166208     
   296.60219039293906     
  -16.476278384840871     
  -3371.2812463874307     
  -394.94164054371498     
   289.08494095629226     
  -24.906945369110463     
  -3373.2505342475065     
  -392.77350348654284     
   281.45622510560804     
  -33.342522141372697     
  -3375.2091244607186     
  -390.66258179825070     
   273.71459963376896     
  -41.782982316869933     
  -3377.1573052209665     
  -388.60972230099753     
   265.85816681192068     
  -50.228300236653070     
  -3379.0953689918438     
  -386.61578604990802     
   257.88533939244741     
  -58.678450978336883     
  -3381.0236125719798     
  -384.68164600446471     
   249.79407392608542     
  -67.133410367022151     
  -3382.9423371631160     
  -382.80819045001908     
   241.58263253410669     
  -75.593154986391440     
  -3384.8518484410060     
  -380.99632070601331     
   233.24881917574231     
  -84.057662189985763     
  -3386.7524566291768     
  -379.24695456219519     
   224.79074165405476     
  -92.526910112669199     
  -3388.6444765755814     
  -377.56102399978982     
   216.20604181510498     
  -101.00087768228894     
  -3390.5282278322966     
  -375.93947868617647     
   207.49266413115367     
  -109.47954463153842     
  -3392.4040347382747     
  -374.38328370519287     
   198.64808603156914     
  -117.96289151003111     
  -3394.2722265051875     
  -372.89342305995604     
   189.67007363332704     
  -126.45089969659313     
  -3396.1331373066068     
  -371.47089750770613     
   180.55594050469645     
  -134.94355141178269     
  -3397.9871063702608     
  -370.11672795392087     
   171.30324093457511     
  -143.44082973064474     
  -3399.8344780742632     
  -368.83195364691159     
   161.90918301683499     
  -151.94271859570952     
  -3401.6756020453158     
  -367.61763477428536     
   152.37097595766829     
  -160.44920283024385     
  -3403.5108332633881     
  -366.47485245460280     
   142.68582729087333     
  -168.96026815176393     
  -3405.3405321663995     
  -365.40470874992127     
   132.85058282992543     
  -177.47590118581945     
  -3407.1650647617212     
  -364.40832937869686     
   122.86232611728826     
  -185.99608948005834     
  -3408.9848027399999     
  -363.48686193281719     
   112.71766195515364     
  -194.52082151858215     
  -3410.8001235935021     
  -362.64147946815353     
   102.41345865943222     
  -203.05008673660211     
  -3412.6114107384933     
  -361.87337852820781     
   91.946089703348136     
  -211.58387553540669     
  -3414.4190536419524     
  -361.18378285543270     
   81.312192427244014     
  -220.12217929765123     
  -3416.2234479526214     
  -360.57394141222835     
   70.507894986591921     
  -228.66499040298095     
  -3418.0249956366515     
  -360.04513219982891     
   59.529584136949005     
  -237.21230224399889     
  -3419.8241051179480     
  -359.59866031880176     
   48.373132113958967     
  -245.76410924259076     
  -3421.6211914233149     
  -359.23586182794708     
   37.034653068787627     
  -254.32040686661884     
  -3423.4166763327098     
  -358.95810192993122     
   25.509745218766376     
  -262.88119164699810     
  -3425.2109885346367     
  -358.76677884079044     
   13.794239604687004     
  -271.44646119516727     
  -3427.0045637868479     
  -358.66332204375527     
   1.8834332364633175     
  -280.01621422096872     
  -3428.7978450826936     
  -358.64919629448184     
  -10.227147337201577     
  -288.59045055095129     
  -3430.5912828231785     
  -358.72589989951081     
  -22.542529658186982     
  -297.16917114711083     
  -3432.3853349951073     
  -358.89496887194724     
  -35.067496600380146     
  -305.75237812608350     
  -3434.1804673550282     
  -359.15797509645006     
  -47.807443338483644     
  -314.34007477880692     
  -3435.9771536200728     
  -359.51653092148871     
  -60.767490095959303     
  -322.93226559066721     
  -3437.7758756651197     
  -359.97228709720838     
  -73.953395867657150     
  -331.52895626214638     
  -3439.5771237267782     
  -360.52693756621585     
  -87.370685949931200     
  -340.13015372998990     
  -3441.3813966149710     
  -361.18221771084029     
  -101.02547735652132     
  -348.73586618891130     
  -3443.1892019312254     
  -361.93990879101420     
  -114.92375816562475     
  -357.34610311385285     
  -3445.0010562956463     
  -362.80183697725641     
  -129.07197788869374     
  -365.96087528282254     
  -3446.8174855801180     
  -363.76987681142157     
  -143.47673869218860     
  -374.58019480032715     
  -3448.6390251530256     
  -364.84595235161305     
  -158.14473534335659     
  -383.20407512142322     
  -3450.4662201285714     
  -366.03203786668814     
  -173.08322462324836     
  -391.83253107640689     
  -3452.2996256283664     
  -367.33016205136255     
  -188.29931864596975     
  -400.46557889616730     
  -3454.1398070508476     
  -368.74240694120732     
  -203.80080843060097     
  -409.10323623822563     
  -3455.9873403507117     
  -370.27091300443686     
  -219.59535396317065     
  -417.74552221348591     
  -3457.8428123286208     
  -371.91787815916058     
  -235.69130555916925     
  -426.39245741372281     
  -3459.7068209313961     
  -373.68556295085443     
  -252.09690727921239     
  -435.04406393983373     
  -3461.5799755631615     
  -375.57628975544844     
  -268.82113467995572     
  -443.70036543088304     
  -3463.4628974082143     
  -377.59244826554817     
  -285.87285461064806     
  -452.36138709396840     
  -3465.3562197655660     
  -379.73649467512797     
  -303.26171300448988     
  -461.02715573493850     
  -3467.2605883960605     
  -382.01095752266173     
  -320.99728161418966     
  -469.69769978999551     
  -3469.1766618827037     
  -384.41843713476806     
  -339.08992152206918     
  -478.37304935821459     
  -3471.1051120044062     
  -386.96161154618369     
  -357.54996162725854     
  -487.05323623501573     
  -3473.0466241239178     
  -389.64323625838801     
  -376.38855874745599     
  -495.73829394662357     
  -3475.0018975906864     
  -392.46615044899403     
  -395.61687144782513     
  -504.42825778555402     
  -3476.9716461592707     
  -395.43327698485268     
  -415.24691147997322     
  -513.12316484716655     
  -3478.9565984237852     
  -398.54762882095253     
  -435.29075066323702     
  -521.82305406732394     
  -3480.9574982694648     
  -401.81230945092670     
  -455.76133812517213     
  -530.52796626120278     
  -3482.9751053418095     
  -405.23051948686560     
  -476.67174798785817     
  -539.23794416329997     
  -3485.0101955345185     
  -408.80555759677446     
  -498.03594507534388     
  -547.95303246868309     
  -3487.0635614964726     
  -412.54082718483960     
  -519.86811221659048     
  -556.67327787553324     
  -3489.1360131595011     
  -416.43983802646397     
  -542.18333353745606     
  -565.39872912903445     
  -3491.2283782871373     
  -420.50621302799499     
  -564.99700970086974     
  -574.12943706666181     
  -3493.3415030462088     
  -424.74369060075139     
  -588.32539600043788     
  -582.86545466492771     
  -3495.4762526003874     
  -429.15613107075461     
  -612.18535805287229     
  -591.60683708764429     
  -3497.6335117312051     
  -433.74752125615123     
  -636.59434342134989     
  -600.35364173576659     
  -3499.8141854814248     
  -438.52197883181128     
  -661.57081043806625     
  -609.10592829888196     
  -3502.0191998282794     
  -443.48375991009686     
  -687.13362384776576     
  -617.86375880841479     
  -3504.2495023832771     
  -448.63726208895503     
  -713.30290445998287     
  -626.62719769261912     
  -3506.5060631231809     
  -453.98703387240505     
  -740.09915910479992     
  -635.39631183343795     
  -3508.7898751517760     
  -459.53777756569093     
  -767.54426038674455     
  -644.17117062530644     
  -3511.1019554944864     
  -465.29435951859159     
  -795.66060880574116     
  -652.95184603598648     
  -3513.4433459284946     
  -471.26181408463458     
  -824.47199148281618     
  -661.73841266952081     
  -3515.8151138487583     
  -477.44535402075581     
  -854.00287761406844     
  -670.53094783140011     
  -3518.2183531728169     
  -483.85037560286116     
  -884.27922607085293     
  -679.32953159604278     
  -3520.6541852863202     
  -490.48246979839274     
  -915.32778231930615     
  -688.13424687669124     
  -3523.1237600312306     
  -497.34742816578739     
  -947.17690640054661     
  -696.94517949783472     
  -3525.6282567390549     
  -504.45125496379165     
  -979.85589178312966     
  -705.76241827027400     
  -3528.1688853118444     
  -511.80017415216497     
  -1013.3957771996500     
  -714.58605506895128     
  -3530.7468873534281     
  -519.40064248116255     
  -1047.8286806384740     
  -723.41618491367331     
  -3533.3635373535958     
  -527.25935758595097     
  -1083.1886457828182     
  -732.25290605286500     
  -3536.0201439286338     
  -535.38327242932223     
  -1119.5109404691277     
  -741.09632005049752     
  -3538.7180511209144     
  -543.77960448284057     
  -1156.8329425552254     
  -749.94653187634276     
  -3541.4586397610015     
  -552.45585155200490     
  -1195.1935011498931     
  -758.80364999971573     
  -3544.2433288969078     
  -561.41980281062888     
  -1234.6336962579642     
  -767.66778648687728     
  -3547.0735772927660     
  -570.67955553256388     
  -1275.1963614251667     
  -776.53905710227423     
  -3549.9508850022057     
  -580.24352824325240     
  -1316.9268088147796     
  -785.41758141381285     
  -3552.8767950210872     
  -590.12047930936342     
  -1359.8723303114359     
  -794.30348290236623     
  -3555.8528950238274     
  -600.31952178669906     
  -1404.0828929472314     
  -803.19688907573197     
  -3558.8808191870035     
  -610.85014348380309     
  -1449.6110161896247     
  -812.09793158726859     
  -3561.9622501109761     
  -621.72222610522545     
  -1496.5117846372641     
  -821.00674635945563     
  -3565.0989208374640     
  -632.94606449000469     
  -1544.8435579103814     
  -829.92347371263315     
  -3568.2926169766251     
  -644.53239117433282     
  -1594.6674241588994     
  -838.84825849919787     
  -3571.5451789466997     
  -656.49239685552436     
  -1646.0481602819830     
  -847.78125024354767     
  -3574.8585043339826     
  -668.83775805763946     
  -1699.0537406167980     
  -856.72260328808500     
  -3578.2345503819074     
  -681.58066111226526     
  -1753.7562633812790     
  -865.67247694561354     
  -3581.6753366174071     
  -694.73383308762504     
  -1810.2314574978368     
  -874.63103565848019     
  -3585.1829476226731     
  -708.31056901885859     
  -1868.5597989934217     
  -883.59844916484030     
  -3588.7595359639986     
  -722.32476751130957     
  -1928.8258834086334     
  -892.57489267245148     
  -3592.4073252868689     
  -736.79096163687404     
  -1991.1197038522000     
  -901.56054704042447     
  -3596.1286135895007     
  -751.72435941576589     
  -2055.5360231441550     
  -910.55559896939474     
  -3599.9257766870132     
  -767.14087958934670     
  -2122.1757360422962     
  -919.56024120060579     
  -3603.8012718800110     
  -783.05719760966429     
  -2191.1452729094221     
  -928.57467272443557     
  -3607.7576418419262     
  -799.49078715648466     
  -2262.5580303392485     
  -937.59909899892955     
  -3611.7975187407778     
  -816.45997238402936     
  -2336.5338885068059     
  -946.63373217895071     
  -3615.9236286131072     
  -833.98397654783003     
  -2413.2006622496315     
  -955.67879135659746     
  -3620.1387960082639     
  -852.08298151470262     
  -2492.6937369430866     
  -964.73450281359203     
  -3624.4459489234050     
  -870.77818454177543     
  -2575.1576122696038     
  -973.80110028639183     
  -3628.8481240513438     
  -890.09186663379796     
  -2660.7456567958820     
  -982.87882524483734     
  -3633.3484723655774     
  -910.04745905976665     
  -2749.6217266409576     
  -991.96792718521010     
  -3637.9502650682512     
  -930.66962200957425     
  -2841.9601103174195     
  -1001.0686639386448     
  -3642.6568999303672     
  -951.98432283695445     
  -2937.9471950362590     
  -1010.1813019959136     
  -3647.4719080544592     
  -974.01892679972684     
  -3037.7817338863188     
  -1019.3061168496816     
  -3652.3989610959679     
  -996.80228980387380     
  -3141.6764328160739     
  -1028.4433933554269     
  -3657.4418789781025     
  -1020.3648630499938     
  -3249.8587734178659     
  -1037.5934261123098     
  -3662.6046381453543     
  -1044.7388038506283     
  -3362.5723304773865     
  -1046.7565198653897     
  -3667.8913803958039     
  -1069.9580963292083     
  -3480.0783890441940     
  -1055.9329899307063     
  -3673.3064223472443     
  -1096.0586842470402     
  -3602.6570591077730     
  -1065.1231626448673     
  -3678.8542655883380     
  -1123.0786121903479     
  -3730.6094553065400     
  -1074.3273758409373     
  -3684.5396075765766     
  -1151.0581831051477     
  -3864.2591088675458     
  -1083.5459793525715     
  -3690.3673533503934     
  -1180.0401264216537     
  -4003.9544108025198     
  -1092.7793355485255     
  -3696.3426281277048     
  -1210.0697845026734     
  -4150.0705954346104     
  -1102.0278198998508     
  -3702.4707908738824     
  -1241.1953139684322     
  -4303.0126029324410     
  -1111.2918215823199     
  -3708.7574489300296     
  -1273.4679084904262     
  -4463.2174690421880     
  -1120.5717441168458     
  -3715.2084738000258     
  -1306.9420395082420     
  -4631.1580777814988     
  -1129.8680060509380     
  -3721.8300182115258     
  -1341.6757250916039     
  -4807.3459250164324     
  -1139.1810416845285     
  -3728.6285345730776     
  -1377.7308195292264     
  -4992.3358418726120     
  -1148.5113018438310     
  -3735.6107949677589     
  -1415.1733383432720     
  -5186.7295583140476     
  -1157.8592547072642     
  -3742.7839128386936     
  -1454.0738100306264     
  -5391.1814427142763     
  -1167.2253866878839     
  -3750.1553665408978     
  -1494.5076708509846     
  -5606.4032033885551     
  -1176.6102033772288     
  -3757.7330249552160     
  -1536.5556948763979     
  -5833.1708652438938     
  -1186.0142305560048     
  -3765.5251753833218     
  -1580.3044763657281     
  -6072.3310726776090     
  -1195.4380152776132     
  -3773.5405539727631     
  -1625.8469594108092     
  -6324.8096443583008     
  -1204.8821270311923     
  -3781.7883789506486     
  -1673.2830317434973     
  -6591.6198938417929     
  -1214.3471589915780     
  -3790.2783869823757     
  -1722.7201809473099     
  -6873.8734160463309     
  -1223.8337293644372     
  -3799.0208730136633     
  -1774.2742315676585     
  -7172.7910043666434     
  -1233.3424828357779     
  -3808.0267340028331     
  -1828.0701641004071     
  -7489.7164851096113     
  -1242.8740921361309     
  -3817.3075170074312     
  -1884.2430377387304     
  -7826.1310865834121     
  -1252.4292597309334     
  -3826.8754721539981     
  -1942.9390208881050     
  -8183.6712318944519     
  -1262.0087196500617     
  -3836.7436110940366     
  -2004.3165551273119     
  -8564.1481366372609     
  -1271.6132394710812     
  -3846.9257716472353     
  -2068.5476661520929     
  -8969.5703407424480     
  -1281.2436224726491     
  -3857.4366894218842     
  -2135.8194437076600     
  -9402.1707503330726     
  -1290.9007099766452     
  -3868.2920773419919     
  -2206.3357243351593     
  -9864.4362708845911     
  -1300.5853839000938     
  -3879.5087141437466     
  -2280.3189963667924     
  -10359.144242048511     
  -1310.2985695408095     
  -3891.1045430801191     
  -2358.0125781821580     
  -10889.402852319796     
  -1320.0412386240428     
  -3903.0987822745105     
  -2439.6830995745549     
  -11458.700501359417     
  -1329.8144126412969     
  -3915.5120484067843     
  -2525.6233533347522     
  -12070.961729248877     
  -1339.6191665170491     
  -3928.3664957058809     
  -2616.1555663041172     
  -12730.615034523658     
  -1349.4566326444633     
  -3941.6859725692993     
  -2711.6351790630465     
  -13442.671382088261     
  -1359.3280053374958     
  -3955.4961985530281     
  -2812.4552144287063     
  -14212.818964742282     
  -1369.2345457542651     
  -3969.8249649807613     
  -2919.0513566642758     
  -15047.534991049681     
  -1379.1775873554302     
  -3984.7023630451645     
  -3031.9078690971464     
  -15954.220724423243     
  -1389.1585419719240     
  -4000.1610440292334     
  -3151.5645245303231     
  -16941.363057360009     
  -1399.1789065690730     
  -4016.2365172092100     
  -3278.6247474605207     
  -18018.731093418814     
  -1409.2402708094412     
  -4032.9674921545147     
  -3413.7652306611649     
  -19197.614058545467     
  -1419.3443255352386     
  -4050.3962735714181     
  -3557.7473361002531     
  -20491.113684573593     
  -1429.4928723136693     
  -4068.5692186335054     
  -3711.4306887345583     
  -21914.502368744990     
  -1439.6878342161569     
  -4087.5372689965916     
  -3875.7894565001425     
  -23485.668367912516     
  -1449.9312680363200     
  -4107.3565725609915     
  -4051.9319692594900     
  -25225.668638338531     
  -1460.2253781936026     
  -4128.0892136942575     
  -4241.1244840470254     
  -27159.424809540189     
  -1470.5725326218765     
  -4149.8040753296718     
  -4444.8201701185808     
  -29316.600884461684     
  -1480.9752810081525     
  -4172.5778624468476     
  -4664.6946767520394     
  -31732.724524541296     
  -1491.4363758298202     
  -4196.4963244154433     
  -4902.6901106861042     
  -34450.625850808508     
  -1501.9587967450793     
  -4221.6557242035760     
  -5161.0698045671625     
  -37522.306890476262     
  -1512.5457790279117     
  -4248.1646164806079     
  -5442.4871062457287     
  -41011.389147955975     
  -1523.2008469164830     
  -4276.1460155583618     
  -5750.0725248554054     
  -44996.356429516847     
  -1533.9278529767282     
  -4305.7400598656914     
  -6087.5451980767748     
  -49574.900082138032     
  -1544.7310248916945     
  -4337.1073152326162     
  -6459.3569486928191     
  -54869.812459672801     
  -1555.6150215015248     
  -4370.4329089596977     
  -6870.8805421403558     
  -61037.100553819117     
  -1566.5850004820088     
  -4405.9317573057851     
  -7328.6587962940102     
  -68277.291681220595     
  -1577.6467008254324     
  -4443.8552505062771     
  -7840.7384839031529     
  -76851.566947877160     
  -1588.8065443729563     
  -4484.4999098060662     
  -8417.1252360122453     
  -87104.769672097653     
  -1600.0717621922224     
  -4528.2187504174781     
  -9070.4110085529646     
  -99500.519984349085     
  -1611.4505538326946     
  -4575.4364402099509     
  -9816.6649084355995     
  -114669.79277969830     
  -1622.9522908044091     
  -4626.6698233667476     
  -10676.688354283318     
  -133502.64946681948     
  -1634.5877806439385     
  -4682.5564398156675     
  -11677.958225284487     
  -157232.06768417830     
  -1646.3696157334430     
  -4743.8943322111672     
  -12857.198732915800     
  -187806.70291272039     
  -1658.3126435357849     
  -4811.7017015553611     
  -14265.749004761234     
  -227641.72529543150     
  -1670.4346156229105     
  -4887.2987289284556     
  -15973.061944476935     
  -282529.19506127766     
  -1682.7571086010578     
  -4972.4614610582412     
  -18092.030907436565     
  -354378.22019188525     
  -1695.3068746065651     
  -5069.5662072240193     
  -20749.867558875649     
  -475242.97973648855     
  -1708.1179024684268     
  -5182.2263508884598     
  -24314.189906899395     
  -594637.39444609196     
  -1721.2347232418540     
  -5314.9467515688175     
  -28773.970365244990     
  -1032296.6642989509     
  -1734.7180570709388     
  -5478.1721658506522     
  -36516.195347487301     
  -869643.61825838964     
  -1748.6553018880222     
  -5677.0589604304287     
  -43038.522484425084     
  -4191629.8849901105     
  -1763.1824342715793     
  -5970.8446331961277     
  -74475.746621851635     
   2327422.5591569529     
  -1778.5386532934690     
  -6299.5841933211868     
  -57020.077428174860     
  -39028020.615785599     
  -1795.2538020828201     
  -7316.4599670080815     
  -349730.23204657366     
  -30756931.980797444     
  -1816.2113430128309     
  -9641.8036018808398     
  -580407.22190254950     
  -30756931.980797444     
  -3695.9701483900876     
   86188.836980651264     
  -19674465583.980392     
   4706967513947347.0     
  -3695.8989270511770     
   60960.808354532513     
  -5553563042.1383524     
   5705745894867532.0     
  -3695.8939996051949     
   60170.250731678607     
  -4160516762.2832899     
   361711365806204.62     
  -3695.8887362512660     
   59446.355957517342     
  -4065018674.8469796     
   1375988433006269.5     
  -3695.8831144947035     
   58710.023779542782     
  -3672168725.3753405     
   915200256327132.62     
  -3695.8771103671456     
   57983.275152547787     
  -3389610826.9963865     
   838438050110727.75     
  -3695.8706983326651     
   57259.979551405129     
  -3109685819.8319602     
   698194140867585.75     
  -3695.8638511881036     
   56541.843651792646     
  -2857612826.4157228     
   596822763135533.62     
  -3695.8565399573035     
   55828.392300132815     
  -2624602645.0711441     
   506399564025925.25     
  -3695.8487337788811     
   55119.757742005124     
  -2410805332.3828835     
   430547277520505.25     
  -3695.8403997871633     
   54415.903126386525     
  -2214238985.5368495     
   365830704739166.25     
  -3695.8315029858963     
   53716.838678711785     
  -2033626456.9528050     
   310879868293677.56     
  -3695.8220061143097     
   53022.561516809248     
  -1867652587.7324491     
   264160471799259.72     
  -3695.8118695050989     
   52333.072401847137     
  -1715143981.9260597     
   224455915263413.00     
  -3695.8010509338669     
   51648.371082389640     
  -1575012093.5137236     
   190710535506306.84     
  -3695.7895054595374     
   50968.457587869387     
  -1446258308.4638498     
   162031960758610.56     
  -3695.7771852552360     
   50293.331860546641     
  -1327963575.8297937     
   137660152835994.39     
  -3695.7640394290984     
   49622.993869611710     
  -1219282890.8333879     
   116949186963342.00     
  -3695.7500138344444     
   48957.443577114587     
  -1119439177.0465982     
   99349850633765.844     
  -3695.7350508687291     
   48296.680936734410     
  -1027717890.3903222     
   84395313913056.562     
  -3695.7190892606491     
   47640.705905550807     
  -943461926.20621109     
   71688569131623.078     
  -3695.7020638447466     
   46989.518440749976     
  -866067152.96024942     
   60892241438601.016     
  -3695.6839053228391     
   46343.118489994777     
  -794978042.36017466     
   51719479156426.602     
  -3695.6645400115467     
   45701.506004678413     
  -729683833.69261146     
   43926449487630.844     
  -3695.6438895751699     
   45064.680929997659     
  -669714942.14037406     
   37305918517395.062     
  -3695.6218707431317     
   44432.643209862414     
  -614639618.52798545     
   31681707525728.297     
  -3695.5983950111531     
   43805.392787169054     
  -564060960.67069376     
   26904099775190.879     
  -3695.5733683253052     
   43182.929598724069     
  -517614076.47766340     
   22845836931748.645     
  -3695.5466907480281     
   42565.253581609941     
  -474963530.68093550     
   19398762743458.543     
  -3695.5182561051743     
   41952.364667314614     
  -435800981.60440993     
   16470969847891.705     
  -3695.4879516130886     
   41344.262785034385     
  -399842984.51381588     
   13984342896976.428     
  -3695.4556574846879     
   40740.947863538975     
  -366829012.01207232     
   11872505965676.246     
  -3695.4212465134678     
   40142.419824135533     
  -336519599.57545942     
   10079057903702.676     
  -3695.3845836343112     
   39548.678586651084     
  -308694645.17733687     
   8556068243355.7480     
  -3695.3455254599162     
   38959.724068578493     
  -283151865.28535634     
   7262816218706.9912     
  -3695.3039197916328     
   38375.556183165601     
  -259705346.18429205     
   6164699793758.9854     
  -3695.2596051034234     
   37796.174839598199     
  -238184236.86111069     
   5232324181549.3467     
  -3695.2124099976290     
   37221.579943710596     
  -218431523.32954866     
   4440713001213.1602     
  -3695.1621526311496     
   36651.771399051133     
  -200302924.95780548     
   3768650078596.8477     
  -3695.1086401106154     
   36086.749103439550     
  -183665859.07662737     
   3198111433162.7578     
  -3695.0516678550484     
   35526.512953122008     
  -168398500.22357881     
   2713785921064.9473     
  -3694.9910189244679     
   34971.062839519946     
  -154388914.05508718     
   2302668889544.6953     
  -3694.9264633128373     
   34420.398650755094     
  -141534253.43337739     
   1953713159852.1106     
  -3694.8577572036766     
   33874.520271616537     
  -129740030.73815838     
   1657536890749.0713     
  -3694.7846421866257     
   33333.427583193828     
  -118919436.16925117     
   1406171081082.9446     
  -3694.7068444331585     
   32797.120463550178     
  -108992722.74857265     
   1192848652863.5420     
  -3694.6240738296133     
   32265.598787000301     
  -99886630.059414566     
   1011822231540.0193     
  -3694.5360230656120     
   31738.862425581403     
  -91533863.584434837     
   858211608964.70496     
  -3694.4423666759108     
   31216.911247621119     
  -83872608.770557284     
   727872546523.38232     
  -3694.3427600336322     
   30699.745119382958     
  -76846089.176807955     
   617286289272.06262     
  -3694.2368382927871     
   30187.363904756403     
  -70402157.110143319     
   523465104963.75299     
  -3694.1242152779168     
   29679.767465666482     
  -64492919.424995840     
   443872438248.37628     
  -3694.0044823186372     
   29176.955662099950     
  -59074391.679234296     
   376354777392.25085     
  -3693.8772070267846     
   28678.928353589137     
  -54106181.548710689     
   319083950036.87732     
  -3693.7419320138183     
   28185.685398757625     
  -49551197.268235013     
   270508075242.85092     
  -3693.5981735460646     
   27697.226656275576     
  -45375379.314364433     
   229309835497.61597     
  -3693.4454201353205     
   27213.551985690894     
  -41547454.440483384     
   194371126392.91763     
  -3693.2831310622860     
   26734.661248103941     
  -38038708.892814808     
   164742950295.33453     
  -3693.1107348302185     
   26260.554307202157     
  -34822780.555741690     
   139619911102.45175     
  -3692.9276275461602     
   25791.231030019964     
  -31875467.414892517     
   118318507245.52805     
  -3692.7331712270138     
   25326.691288341153     
  -29174551.865331084     
   100258727097.61639     
  -3692.5266920276940     
   24866.934959912811     
  -26699639.019151464     
   84948402182.893936     
  -3692.3074783885204     
   24411.961929859324     
  -24432008.266512506     
   71969933433.811630     
  -3692.0747790989631     
   23961.772092026575     
  -22354476.731758475     
   60969013673.048851     
  -3691.8278012747901     
   23516.365351243938     
  -20451273.822043378     
   51645049645.689262     
  -3691.5657082456073     
   23075.741625011906     
  -18707926.082151148     
   43743041789.960136     
  -3691.2876173497361     
   22639.900845449516     
  -17111151.159192409     
   37046677318.651337     
  -3690.9925976332934     
   22208.842962114566     
  -15648760.559993874     
   31372474914.390060     
  -3690.6796674502898     
   21782.567944366547     
  -14309570.229787715     
   26564812195.132210     
  -3690.3477919604952     
   21361.075784277185     
  -13083318.384024117     
   22491704075.706635     
  -3689.9958805217402     
   20944.366499968106     
  -11960590.044513088     
   19041220184.450157     
  -3689.6227839732524     
   20532.440138910493     
  -10932747.714590034     
   16118445100.719446     
  -3689.2272918065382     
   20125.296781928730     
  -9991867.6456393264     
   13642896086.441244     
  -3688.8081292202137     
   19722.936547254794     
  -9130681.3784654755     
   11546335195.495092     
  -3688.3639540550926     
   19325.359595115999     
  -8342521.9309788272     
   9770908846.8452969     
  -3687.8933536056816     
   18932.566132844069     
  -7621274.4880613806     
   8267572590.4326515     
  -3687.3948413041112     
   18544.556420123059     
  -6961331.0096010882     
   6994751994.3558569     
  -3686.8668532723177     
   18161.330775044826     
  -6357548.6148071140     
   5917208216.4310236     
  -3686.3077447381020     
   17782.889580463492     
  -5805211.3098144783     
   5005074434.4086552     
  -3685.7157863104139     
   17409.233291004712     
  -5299994.8798767244     
   4233039257.9309425     
  -3685.0891601089265     
   17040.362440551140     
  -4837934.6164960153     
   3579653433.2526293     
  -3684.4259557425780     
   16676.277650519321     
  -4415395.7067960612     
   3026742180.0624256     
  -3683.7241661313442     
   16316.979638640725     
  -4029046.0290615363     
   2558906544.6575499     
  -3682.9816831649737     
   15962.469228557464     
  -3675831.1820270880     
   2163100600.4887319     
  -3682.1962931918083     
   15612.747360121728     
  -3352951.5546620283     
   1828272847.9784696     
  -3681.3656723300751     
   15267.815100493328     
  -3057841.2767668511     
   1545062163.6829536     
  -3680.4873815931696     
   14927.673656086197     
  -2788148.8923185840     
   1305539970.5511973     
  -3679.5588618194133     
   14592.324385576312     
  -2541719.6177981198     
   1102991570.1098175     
  -3678.5774283955589     
   14261.768813189157     
  -2316579.0696870778     
   931731100.57202315     
  -3677.5402657618779     
   13936.008645271819     
  -2110918.2709863028     
   786943466.78770614     
  -3676.4444216849697     
   13615.045779283091     
  -1923080.0959320287     
   664554345.76186967     
  -3675.2868012824451     
   13298.882347486826     
  -1751546.0906457345     
   561106736.28685784     
  -3674.0641607813159     
   12987.520631021849     
  -1594927.0322072245     
   473700421.48634958     
  -3672.7731009891827     
   12680.963483163072     
  -1451944.7260878347     
   399794174.51801819     
  -3671.4100604541368     
   12379.212780703499     
  -1321449.5709689823     
   337524765.10941321     
  -3669.9713082855719     
   12082.275540874471     
  -1202313.5831543766     
   284360878.73068136     
  -3668.4529366037809     
   11790.140268874620     
  -1093774.3936823551     
   241331711.86657497     
  -3666.8508525811917     
   11502.868947237028     
  -994162.65510844986     
   198775178.73985791     
  -3665.1607700322616     
   11220.239836017628     
  -905439.35661816259     
   183504068.97162378     
  -3663.3782005023058     
   10943.135097847788     
  -816866.50534629356     
   101986078.25154974     
  -3661.4984437977341     
   10668.150880697249     
  -763634.20686340274     
   261129667.05192053     
  -3659.5165778911401     
   10408.533904344140     
  -616243.55420852592     
   47599703.877407670     
  -3636.6030199709985     
   8219.8105810029047     
  -259245.77512796834     
   12438031.790606044     
  -3617.4794353663128     
   7156.7948014369258     
  -165960.53669842303     
   7280247.9786804719     
  -3600.5109478424188     
   6463.4967675450698     
  -111358.67685831946     
   3784819.3523658272     
  -3584.9890598515399     
   5977.6687461103311     
  -82972.531715575766     
   2524108.1704055290     
  -3570.5240271193238     
   5610.1331157275563     
  -64041.720437534299     
   1696765.6451698625     
  -3556.8724431195337     
   5321.7388693868197     
  -51315.978098760323     
   1231993.7156870109     
  -3543.8695709073763     
   5088.2588610621497     
  -42076.025231107749     
   920903.73404814280     
  -3531.3975097915709     
   4895.1456799200132     
  -35169.247225746680     
   712052.26692549197     
  -3519.3683275702610     
   4732.6504237961326     
  -29828.855223805484     
   563384.23122263514     
  -3507.7143289773066     
   4594.0696020125297     
  -25603.473489635722     
   454898.44290385686     
  -3496.3820688934152     
   4474.5815803687983     
  -22191.735167856797     
   373384.62098735874     
  -3485.3284791525894     
   4370.6238661730276     
  -19391.350510451604     
   310817.37204807880     
  -3474.5182589064088     
   4279.4949393466704     
  -17060.220220091011     
   261854.77985123120     
  -3463.9220564534826     
   4199.1036153684263     
  -15096.309371206782     
   222910.43364892664     
  -3453.5151663731058     
   4127.8016391433102     
  -13424.481118839831     
   191488.00525781899     
  -3443.2765732821581     
   4064.2696336476947     
  -11988.321079406185     
   165815.03017549217     
  -3433.1882353449387     
   4007.4370600664547     
  -10744.708353089998     
   144605.09358784190     
  -3423.2345376673920     
   3956.4248638057766     
  -9660.1701511811825     
   126907.87379156634     
  -3413.4018686357945     
   3910.5035356834624     
  -8708.3610977444332     
   112009.71981253482     
  -3403.6782869015747     
   3869.0619124412256     
  -7868.2881991504237     
   99366.894190779480     
  -3394.0532563139946     
   3831.5836007115504     
  -7123.0364927195769     
   88559.637407523143     
  -3384.5174325459607     
   3797.6289114493434     
  -6458.8392121631532     
   79260.025903029571     
  -3375.0624895745086     
   3766.8208408742094     
  -5864.3890178904330     
   71209.089985396291     
  -3365.6809772616539     
   3738.8340662219834     
  -5330.3208429999595     
   64200.278799468142     
  -3356.3662034720114     
   3713.3862172344739     
  -4848.8187520039482     
   58067.345784186582     
  -3347.1121357438474     
   3690.2308862079076     
  -4413.3136586225482     
   52675.357927284356     
  -3337.9133186862264     
   3669.1519808759313     
  -4018.2484741679154     
   47913.946966710086     
  -3328.7648041315788     
   3649.9591250107178     
  -3658.8938719175917     
   43692.186507839833     
  -3319.6620917153373     
   3632.4838841481514     
  -3331.2024731087927     
   39934.666117695597     
  -3310.6010780412657     
   3616.5766467723147     
  -3031.6924772260754     
   36578.453128311332     
  -3301.5780129639875     
   3602.1040303823397     
  -2757.3540787637403     
   33570.722147205757     
  -3292.5894618084903     
   3588.9467110287815     
  -2505.5736626596968     
   30866.889876598925     
  -3283.6322725711557     
   3576.9975969006691     
  -2274.0719885852045     
   28429.136283573094     
  -3274.7035473235783     
   3566.1602832630601     
  -2060.8534664584076     
   26225.224674535526     
  -3265.8006171804504     
   3556.3477388934157     
  -1864.1642813993908     
   24227.552597356796     
  -3256.9210203044663     
   3547.4811840976190     
  -1682.4576369192146     
   22412.384609120774     
  -3248.0624825109435     
   3539.4891281244441     
  -1514.3647523508087     
   20759.228441408326     
  -3239.2229001073902     
   3532.3065398959661     
  -1358.6705390402462     
   19250.323668654146     
  -3230.4003246622119     
   3525.8741307695523     
  -1214.2931115253400     
   17870.222163676990     
  -3221.5929494450138     
   3520.1377318774948     
  -1080.2664452977631     
   16605.440746725966     
  -3212.7990973205915     
   3515.0477516650071     
  -955.72563969731823     
   15444.172569966244     
  -3204.0172099114807     
   3510.5587017022071     
  -839.89434542257129     
   14376.046840335264     
  -3195.2458378711522     
   3506.6287808533507     
  -732.07399412005668     
   13391.926983184634     
  -3186.4836321326229     
   3503.2195095136849     
  -631.63454174617186     
   12483.740989631930     
  -3177.7293360162716     
   3500.2954069485099     
  -538.00648432393234     
   11644.338248628012     
  -3168.9817780966423     
   3497.8237058690520     
  -450.67394745922263     
   10867.367899102392     
  -3160.2398657415179     
   3495.7740992798640     
  -369.16868821595460     
   10147.175587723652     
  -3151.5025792480010     
   3494.1185153810538     
  -293.06487130802714     
   9478.7150378301503     
  -3142.7689665100716     
   3492.8309169314730     
  -221.97450852430097     
   8857.4725544595494     
  -3134.0381381604125     
   3491.8871219992479     
  -155.54346436585431     
   8279.4020692655504     
  -3125.3092631364093     
   3491.2646434662174     
  -93.447948846362607     
   7740.8690021040911     
  -3116.5815646263459     
   3490.9425450157751     
  -35.391431330581881     
   7238.6018420663841     
  -3107.8543163570985     
   3490.9013116436608     
   18.898082484916053     
   6769.6505742102272     
  -3099.1268391891836     
   3491.1227330043516     
   69.670461791492798     
   6331.3494688451756     
  -3090.3984979889510     
   3491.5897981158500     
   117.15558280783165     
   5921.2861110075528     
  -3081.6686987511735     
   3492.2866001444704     
   161.56522864038786     
   5537.2729840440097     
  -3072.9368859482429     
   3493.1982501561233     
   203.09477602071797     
   5177.3236371925814     
  -3064.2025400848206     
   3494.3107988544243     
   241.92470329966235     
   4839.6309579970894     
  -3055.4651754390552     
   3495.6111654513852     
   278.22193548464054     
   4522.5487358922483     
  -3046.7243379735060     
   3497.0870729176063     
   312.14105100383244     
   4224.5748685206499     
  -3037.9796034006608     
   3498.7269889514100     
   343.82536251773735     
   3944.3369571999506     
  -3029.2305753895016     
   3500.5200720819462     
   373.40788969673702     
   3680.5791682303516     
  -3020.4768839009366     
   3502.4561223898345     
   401.01223345846466     
   3432.1508737907461     
  -3011.7181836411455     
   3504.5255363860101     
   426.75336501189531     
   3197.9965420055664     
  -3002.9541526229532     
   3506.7192656462325     
   450.73833907693705     
   2977.1464468424001     
  -2994.1844908263051     
   3509.0287788374953     
   473.06693742825507     
   2768.7087866948309     
  -2985.4089189497777     
   3511.4460268143871     
   493.83225332846632     
   2571.8622813665584     
  -2976.6271772458103     
   3513.9634104988049     
   513.12122043871534     
   2385.8499659939844     
  -2967.8390244330299     
   3516.5737512878609     
   531.01509518367016     
   2209.9730163236795     
  -2959.0442366796369     
   3519.2702637578354     
   547.58989280609785     
   2043.5858697822578     
  -2950.2426066523831     
   3522.0465304569243     
   562.91678682946474     
   1886.0915758919402     
  -2941.4339426261422     
   3524.8964786081197     
   577.06247364865430     
   1736.9371151667208     
  -2932.6180676495192     
   3527.8143585472721     
   590.08950201240475     
   1595.6103033117060     
  -2923.7948187623524     
   3530.7947237505214     
   602.05657928724258     
   1461.6358072060380     
  -2914.9640462612961     
   3533.8324123183429     
   613.01884784128788     
   1334.5722906909816     
  -2906.1256130100091     
   3536.9225297879998     
   623.02814002147022     
   1214.0095673327198     
  -2897.2793937907645     
   3540.0604331674945     
   632.13321177646560     
   1099.5661379848107     
  -2888.4252746945513     
   3543.2417160914642     
   640.37995781135169     
   990.88666647203263     
  -2879.5631525469821     
   3546.4621950055171     
   647.81160780989194     
   887.64019110395714     
  -2870.6929343675415     
   3549.7178962981498     
   654.46890924317165     
   789.51790580368549     
  -2861.8145368598962     
   3553.0050443050995     
   660.39029353669923     
   696.23175987176126     
  -2852.9278859311776     
   3556.3200501182805     
   665.61203173573745     
   607.51248635324316     
  -2844.0329162383009     
   3559.6595011360782     
   670.16837538338677     
   523.10851000221373     
  -2835.1295707595441     
   3563.0201512975577     
   674.09168920840341     
   442.78447593700281     
  -2826.2178003897352     
   3566.3989119525236     
   677.41257277793090     
   366.31994507682714     
  -2817.2975635575249     
   3569.7928433153834     
   680.15997236600708     
   293.50853193643587     
  -2808.3688258633383     
   3573.1991464621874     
   682.36128635553041     
   224.15665629487174     
  -2799.4315597366954     
   3576.6151558312704     
   684.04246127774195     
   158.08273394756029     
  -2790.4857441116915     
   3580.0383321889208     
   685.22808178234868     
   95.116306926240583     
  -2781.5313641195157     
   3583.4662560285874     
   685.94145408429540     
   35.097326006484735     
  -2772.5684107969605     
   3586.8966213738718     
   686.20468402934409     
  -22.124853465663797     
  -2763.5968808099515     
   3590.3272299530158     
   686.03874762835153     
  -76.691649529858168     
  -2754.6167761912034     
   3593.7559857227288     
   685.46356025687760     
  -128.73634731123491     
  -2745.6281040911504     
   3597.1808897175010     
   684.49803765204342     
  -178.38441763831253     
  -2736.6308765413778     
   3600.6000351979305     
   683.16015451975602     
  -225.75399233068063     
  -2727.6251102298233     
   3604.0116030831732     
   681.46699957727594     
  -270.95656355852475     
  -2718.6108262870644     
   3607.4138576454930     
   679.43482535058706     
  -314.09716338777088     
  -2709.5880500830604     
   3610.8051424504324     
   677.07909662517875     
  -355.27508422081803     
  -2700.5568110337535     
   3614.1838765257289     
   674.41453349352264     
  -394.58390889570830     
  -2691.5171424169785     
   3617.5485507449048     
   671.45515417680474     
  -432.11212503911116     
  -2682.4690811971545     
   3620.8977244134444     
   668.21431323901140     
  -467.94346062767960     
  -2673.4126678582797     
   3624.2300220397528     
   664.70473728430386     
  -502.15690644930601     
  -2664.3479462447740     
   3627.5441302841782     
   660.93856048593398     
  -534.82739664285600     
  -2655.2749634097386     
   3630.8387950729211     
   656.92735501111258     
  -566.02571252640200     
  -2646.1937694702392     
   3634.1128188658668     
   652.68216216716462     
  -595.81894344425962     
  -2637.1044174692320     
   3637.3650580715130     
   648.21352009133261     
  -624.27074771430796     
  -2628.0069632437830     
   3640.5944205954497     
   643.53148948347530     
  -651.44124497655810     
  -2618.9014652992546     
   3643.7998635195240     
   638.64568014615111     
  -677.38768061577673     
  -2609.7879846891374     
   3646.9803909012430     
   633.56527254153275     
  -702.16423313322537     
  -2600.6665849002470     
   3650.1350516845796     
   628.29904079303356     
  -725.82232396335871     
  -2591.5373317430044     
   3653.2629377199705     
   622.85537336330844     
  -748.41086755181323     
  -2582.4002932465410     
   3656.3631818830204     
   617.24229185666991     
  -769.97618696119548     
  -2573.2555395583872     
   3659.4349562887983     
   611.46747045446091     
  -790.56246962961654     
  -2564.1031428485135     
   3662.4774705947648     
   605.53825193223884     
  -810.21155889277384     
  -2554.9431772175076     
   3665.4899703876968     
   599.46166524054297     
  -828.96337363712223     
  -2545.7757186086833     
   3668.4717356506440     
   593.24443993826458     
  -846.85578693197306     
  -2536.6008447239287     
   3671.4220793043301     
   586.89302153627477     
  -863.92495046416036     
  -2527.4186349431106     
   3674.3403458191906     
   580.41358440779356     
  -880.20514974625632     
  -2518.2291702468656     
   3677.2259098946715     
   573.81204578469669     
  -895.72920436833022     
  -2509.0325331426116     
   3680.0781752010134     
   567.09407675193415     
  -910.52820504005388     
  -2499.8288075936325     
   3682.8965731809285     
   560.26511521413374     
  -924.63187413189792     
  -2490.6180789510831     
   3685.6805619093589     
   553.33037615814453     
  -938.06860882895000     
  -2481.4004338887808     
   3688.4296250037341     
   546.29486159192743     
  -950.86532632493493     
  -2472.1759603406572     
   3691.1432705868251     
   539.16337164449033     
  -963.04783616478653     
  -2462.9447474407398     
   3693.8210302981197     
   531.94051287325442     
  -974.64072804171929     
  -2453.7068854655504     
   3696.4624583488353     
   524.63070741294155     
  -985.66744826576860     
  -2444.4624657788108     
   3699.0671306212448     
   517.23820155094836     
  -996.15042623556656     
  -2435.2115807783484     
   3701.6346438085079     
   509.76707335418155     
  -1006.1110741584562     
  -2425.9543238451042     
   3704.1646145926384     
   502.22124029799312     
  -1015.5697490101593     
  -2416.6907892941481     
   3706.6566788613341     
   494.60446718041692     
  -1024.5461378069185     
  -2407.4210723276083     
   3709.1104909571523     
   486.92037114686502     
  -1033.0587731905089     
  -2398.1452689894390     
   3711.5257229608892     
   479.17243034793620     
  -1041.1256253904858     
  -2388.8634761219350     
   3713.9020640071531     
   471.36398815750755     
  -1048.7636448774074     
  -2379.5757913239231     
   3716.2392196295991     
   463.49826082092699     
  -1055.9893303995968     
  -2370.2823129105523     
   3718.5369111337586     
   455.57834084293000     
  -1062.8181656479901     
  -2360.9831398746214     
   3720.7948749973675     
   447.60720460057007     
  -1069.2652145443162     
  -2351.6783718493684     
   3723.0128622975976     
   439.58771549148787     
  -1075.3447344060069     
  -2342.3681090726641     
   3725.1906381612848     
   431.52262998344281     
  -1081.0705021577282     
  -2333.0524523525501     
   3727.3279812392866     
   423.41460121725981     
  -1086.4555901031044     
  -2323.7315030340628     
   3729.4246832030585     
   415.26618429148652     
  -1091.5126503364822     
  -2314.4053629672885     
   3731.4805482623224     
   407.07983941396293     
  -1096.2536853013366     
  -2305.0741344766002     
   3733.4953927027927     
   398.85793677420293     
  -1100.6902979406382     
  -2295.7379203310243     
   3735.4690444435773     
   390.60275953964810     
  -1104.8335448822731     
  -2286.3968237156923     
   3737.4013426123088     
   382.31650795303108     
  -1108.6940698204492     
  -2277.0509482043317     
   3739.2921371382649     
   374.00130242937769     
  -1112.2820078430257     
  -2267.7003977327522     
   3741.1412883627650     
   365.65918737055495     
  -1115.6072347406498     
  -2258.3452765732873     
   3742.9486666639664     
   357.29213311000012     
  -1118.6789893118080     
  -2248.9856893101546     
   3744.7141520984665     
   348.90204069016153     
  -1121.5064363418142     
  -2239.6217408156922     
   3746.4376340562358     
   340.49074241759791     
  -1124.0980147423718     
  -2230.2535362274430     
   3748.1190109305476     
   332.06000730703011     
  -1126.4622014458942     
  -2220.8811809260428     
   3749.7581898008057     
   323.61154079618592     
  -1128.6068248147890     
  -2211.5047805138925     
   3751.3550861268213     
   315.14698961007497     
  -1130.5395628143506     
  -2202.1244407945710     
   3752.9096234580688     
   306.66794288896733     
  -1132.2678010657162     
  -2192.7402677529672     
   3754.4217331512436     
   298.17593438097447     
  -1133.7984696295669     
  -2183.3523675361002     
   3755.8913541018428     
   289.67244585875272     
  -1135.1385176772160     
  -2173.9608464345984     
   3757.3184324839303     
   281.15890697617357     
  -1136.2942257597686     
  -2164.5658108648172     
   3758.7029215020784     
   272.63670028297531     
  -1137.2720559730501     
  -2155.1673673515611     
   3760.0447811524436     
   264.10715986317746     
  -1138.0778889852470     
  -2145.7656225113979     
   3761.3439779913410     
   255.57157569578806     
  -1138.7175086353968     
  -2136.3606830365325     
   3762.6004849165329     
   247.03119438102260     
  -1139.1965324574121     
  -2126.9526556792221     
   3763.8142809534547     
   238.48722038759200     
  -1139.5201916683350     
  -2117.5416472367142     
   3764.9853510517987     
   229.94081895007966     
  -1139.6937336227202     
  -2108.1277645366808     
   3766.1136858890436     
   221.39311594790925     
  -1139.7219747331453     
  -2098.7111144231394     
   3767.1992816817569     
   212.84520113741064     
  -1139.6097262829121     
  -2089.2918037428299     
   3768.2421400050762     
   204.29812819028882     
  -1139.3615565342250     
  -2079.8699393320403     
   3769.2422676168426     
   195.75291651628211     
  -1138.9817811722669     
  -2070.4456280038603     
   3770.1996762910271     
   187.21055315749010     
  -1138.4747044338912     
  -2061.0189765358427     
   3771.1143826561065     
   178.67199287423591     
  -1137.8443177458753     
  -2051.5900916580645     
   3771.9864080395200     
   170.13816049114183     
  -1137.0945655510914     
  -2042.1590800415652     
   3772.8157783188717     
   161.60995124950864     
  -1136.2291654425055     
  -2032.7260482871534     
   3773.6025237782669     
   153.08823250868986     
  -1135.2517707624788     
  -2023.2911029145635     
   3774.3466789701088     
   144.57384422797125     
  -1134.1658202137939     
  -2013.8543503519527     
   3775.0482825821196     
   136.06760057636779     
  -1132.9746712259966     
  -2004.4158969257230     
   3775.7073773099160     
   127.57029054217281     
  -1131.6815370210936     
  -1994.9758488506563     
   3776.3240097338075     
   119.08267901451460     
  -1130.2895176730819     
  -1985.5343122203517     
   3776.8982302004238     
   110.60550763196647     
  -1128.8015533558469     
  -1976.0913929979522     
   3777.4300927094582     
   102.13949598179761     
  -1127.2205802921708     
  -1966.6471970071502     
   3777.9196548034865     
   93.685341629606327     
  -1125.5492447480851     
  -1957.2018299234633     
   3778.3669774632958     
   85.243722293995688     
  -1123.7903090298264     
  -1947.7553972657643     
   3778.7721250064715     
   76.815294976271971     
  -1121.9462157203855     
  -1938.3080043880641     
   3779.1351649898079     
   68.400698358369084     
  -1120.0194934138797     
  -1928.8597564715294     
   3779.4561681160985     
   60.000552157764972     
  -1118.0124426562106     
  -1919.4107585167326     
   3779.7352081435874     
   51.615458837843384     
  -1115.9273607160108     
  -1909.9611153361209     
   3779.9723617997629     
   43.246003632473297     
  -1113.7663931173745     
  -1900.5109315466987     
   3780.1677086980544     
   34.892755684092982     
  -1111.5316699075206     
  -1891.0603115629128     
   3780.3213312576640     
   26.556268159786569     
  -1109.2251575998669     
  -1881.6093595897360     
   3780.4333146267581     
   18.237079477787745     
  -1106.8488159477527     
  -1872.1581796159351     
   3780.5037466088479     
   9.9357133581795942     
  -1104.4044925973983     
  -1862.7068754075246     
   3780.5327175914026     
   1.6526796636990986     
  -1101.8939577841270     
  -1853.2555505013913     
   3780.5203204780128     
  -6.6115250196818609     
  -1099.3189407436489     
  -1843.8043081990861     
   3780.4666506227754     
  -14.856417075259236     
  -1096.6810558894140     
  -1834.3532515607774     
   3780.3718057676015     
  -23.081524994429849     
  -1093.9819097708651     
  -1824.9024833993569     
   3780.2358859818210     
  -31.286389317711343     
  -1091.2229787293381     
  -1815.4521062746946     
   3780.0589936043812     
  -39.470561658181389     
  -1088.4057293817468     
  -1806.0022224880336     
   3779.8412331886643     
  -47.633604628544497     
  -1085.5315500682293     
  -1796.5529340765213     
   3779.5827114489580     
  -55.775091254056221     
  -1082.6017590587460     
  -1787.1043428078717     
   3779.2835372097052     
  -63.894604446996823     
  -1079.6176257271261     
  -1777.6565501751506     
   3778.9438213569879     
  -71.991736639950275     
  -1076.5803795116701     
  -1768.2096573916806     
   3778.5636767916722     
  -80.066089486287808     
  -1073.4911831674269     
  -1758.7637653860606     
   3778.1432183845563     
  -88.117273360043342     
  -1070.3511051362648     
  -1749.3189747972935     
   3777.6825629345349     
  -96.144906648565509     
  -1067.1613046284479     
  -1739.8753859700194     
   3777.1818291268305     
  -104.14861643327870     
  -1063.9226389079122     
  -1730.4330989498460     
   3776.6411374951845     
  -112.12803622508822     
  -1060.6362736097735     
  -1720.9922134787764     
   3776.0606103839286     
  -120.08280827716135     
  -1057.3028810601966     
  -1711.5528289907256     
   3775.4403719135230     
  -128.01257988511301     
  -1053.9236191635437     
  -1702.1150446071229     
   3774.7805479462381     
  -135.91700702883941     
  -1050.4990123089199     
  -1692.6789591325980     
   3774.0812660546130     
  -143.79574962115652     
  -1047.0301339396594     
  -1683.2446710507427     
   3773.3426554914959     
  -151.64847562570378     
  -1043.5174703570667     
  -1673.8122785199469     
   3772.5648471607983     
  -159.47485665338195     
  -1039.9619680188687     
  -1664.3818793693049     
   3771.7479735906309     
  -167.27457141352332     
  -1036.3640480761421     
  -1654.9535710945877     
   3770.8921689076619     
  -175.04730177409456     
  -1032.7245789117760     
  -1645.5274508542764     
   3769.9975688129371     
  -182.79273611593271     
  -1029.0439079444088     
  -1636.1036154656556     
   3769.0643105590834     
  -190.51056542551595     
  -1025.3228112639895     
  -1626.6821614009609     
   3768.0925329292445     
  -198.20048650999570     
  -1021.5615982524914     
  -1617.2631847835783     
   3767.0823762167274     
  -205.86219849688956     
  -1017.7609409212313     
  -1607.8467813842919     
   3766.0339822066007     
  -213.49540555379866     
  -1013.9210642185724     
  -1598.4330466175766     
   3764.9474941588774     
  -221.09981353543810     
  -1010.0426455569890     
  -1589.0220755379305     
   3763.8230567915962     
  -228.67513337711537     
  -1006.1257540714275     
  -1579.6139628362498     
   3762.6608162668217     
  -236.22107653265124     
  -1002.1710454700881     
  -1570.2088028362339     
   3761.4609201770559     
  -243.73735937367675     
  -998.17852520056329     
  -1560.8066894908266     
   3760.2235175328401     
  -251.22369831268117     
  -994.14876199079868     
  -1551.4077163786835     
   3758.9487587519893     
  -258.67981402761200     
  -990.08173626644964     
  -1542.0119767006681     
   3757.6367956492963     
  -266.10542704961051     
  -985.97788368131603     
  -1532.6195632763686     
   3756.2877814287290     
  -273.50026117722024     
  -981.83724962058068     
  -1523.2305685406363     
   3754.9018706744127     
  -280.86404054937441     
  -977.66001213255447     
  -1513.8450845401412     
   3753.4792193464382     
  -288.19649064036878     
  -973.44637409436052     
  -1504.4632029299414     
   3752.0199847737222     
  -295.49733844607630     
  -969.19631137645899     
  -1495.0850149700645     
   3750.5243256506533     
  -302.76631078139991     
  -964.91000138741822     
  -1485.7106115220993     
   3748.9924020342205     
  -310.00313579180539     
  -960.58737424083972     
  -1476.3400830457899     
   3747.4243753419946     
  -317.20754109861184     
  -956.22855703071866     
  -1466.9735195956382     
   3745.8204083510573     
  -324.37925527634212     
  -951.83337727605783     
  -1457.6110108175023     
   3744.1806651988513     
  -331.51800560591272     
  -947.40197180003383     
  -1448.2526459451963     
   3742.5053113838508     
  -338.62352039441282     
  -942.93404226063535     
  -1438.8985137970833     
   3740.7945137685861     
  -345.69552571136774     
  -938.42971060661012     
  -1429.5487027726620     
   3739.0484405829557     
  -352.73374854091719     
  -933.88863029648633     
  -1420.2033008491426     
   3737.2672614284329     
  -359.73791326814097     
  -929.31081117281155     
  -1410.8623955780110     
   3735.4511472843828     
  -366.70774435193692     
  -924.69590848063626     
  -1401.5260740815756     
   3733.6002705143387     
  -373.64296366554186     
  -920.04384784754882     
  -1392.1944230494980     
   3731.7148048738641     
  -380.54329252439834     
  -915.35422661760481     
  -1382.8675287353012     
   3729.7949255194931     
  -387.40844922403051     
  -910.62692280321141     
  -1373.5454769528560     
   3727.8408090185703     
  -394.23815114505442     
  -905.86146124039897     
  -1364.2283530728394     
   3725.8526333604468     
  -401.03211210435757     
  -901.05767996658062     
  -1354.9162420191653     
   3723.8305779684256     
  -407.79004470410678     
  -896.21503027183485     
  -1345.6092282653833     
   3721.7748237130872     
  -414.51165743114575     
  -891.33330614815429     
  -1336.3073958310426     
   3719.6855529264412     
  -421.19665722725676     
  -886.41185900338769     
  -1327.0108282780193     
   3717.5629494179489     
  -427.84474616978230     
  -881.45050512597038     
  -1317.7196087068023     
   3715.4071984901288     
  -434.45562495822696     
  -876.44844582161136     
  -1308.4338197527397     
   3713.2184869569783     
  -441.02898830188917     
  -871.40545012220662     
  -1299.1535435822345     
   3710.9970031632793     
  -447.56452917780558     
  -866.32078460269918     
  -1289.8788618888962     
   3708.7429370026789     
  -454.06193506232569     
  -861.19388635395637     
  -1280.6098558896379     
   3706.4564799419982     
  -460.52088920998051     
  -856.02427749308401     
  -1271.3466063207200     
   3704.1378250407452     
  -466.94107129117850     
  -850.81107231912108     
  -1262.0891934337365     
   3701.7871669766832     
  -473.32215433357203     
  -845.55386563446962     
  -1252.8376969915387     
   3699.4047020700350     
  -479.66380832583047     
  -840.25167052490463     
  -1243.5921962640978     
   3696.9906283095834     
  -485.96569585476738     
  -834.90398088782251     
  -1234.3527700242978     
   3694.5451453806681     
  -492.22747571142588     
  -829.50977549361733     
  -1225.1194965436594     
   3692.0684546938205     
  -498.44879902762818     
  -824.06846662798387     
  -1215.8924535879887     
   3689.5607594149328     
  -504.62931252733790     
  -818.57897167247233     
  -1206.6717184129509     
   3687.0222644965775     
  -510.76865481488164     
  -813.04057933433023     
  -1197.4573677595613     
   3684.4531767116405     
  -516.86645915988902     
  -807.45217989337289     
  -1188.2494778495920     
   3681.8537046874681     
  -522.92235050908937     
  -801.81297462768839     
  -1179.0481243808920     
   3679.2240589416483     
  -528.93594781879688     
  -796.12173550677176     
  -1169.8533825226136     
   3676.5644519200137     
  -534.90686083509786     
  -790.37762799594566     
  -1160.6653269103444     
   3673.8750980353129     
  -540.83469304506730     
  -784.57932139181605     
  -1151.4840316411394     
   3671.1562137078117     
  -546.71903795550611     
  -778.72584667855403     
  -1142.3095702684486     
   3668.4080174084088     
  -552.55948180559517     
  -772.81587201098807     
  -1133.1420157969367     
   3665.6307297017806     
  -558.35560084567760     
  -766.84824837098449     
  -1123.9814406771916     
   3662.8245732928954     
  -564.10696270845995     
  -760.82159337577707     
  -1114.8279168003135     
   3659.9897730744774     
  -569.81312465877841     
  -754.73466009280423     
  -1105.6815154923856     
   3657.1265561763066     
  -575.47363460947429     
  -748.58591134198468     
  -1096.5423075088158     
   3654.2351520174216     
  -581.08802894453925     
  -742.37407587423138     
  -1087.4103630285483     
   3651.3157923587764     
  -586.65583451359589     
  -736.09743121547240     
  -1078.2857516481392     
   3648.3687113593728     
  -592.17656524771212     
  -729.75461377343856     
  -1069.1685423756896     
   3645.3941456341263     
  -597.64972485101271     
  -723.34386152383968     
  -1060.0588036246327     
   3642.3923343124675     
  -603.07480381244147     
  -716.86347537052529     
  -1050.9566032073669     
   3639.3635191032422     
  -608.45127987772048     
  -710.31185654921194     
  -1041.8620083287310     
   3636.3079443565434     
  -613.77861880183946     
  -703.68693902314101     
  -1032.7750855793154     
   3633.2258571324273     
  -619.05627084451316     
  -696.98710141603112     
  -1023.6959009286007     
   3630.1175072700535     
  -624.28367410513329     
  -690.21009702068568     
  -1014.6245197179213     
   3626.9831474602083     
  -629.46024983278858     
  -683.35416636969376     
  -1005.5610066532413     
   3623.8230333204251     
  -634.58540608056114     
  -676.41692849671961     
  -996.50542579774253     
   3620.6374234726131     
  -639.65853304428663     
  -669.39641976270264     
  -987.45784056421178     
   3617.4265796245209     
  -644.67900619250679     
  -662.29014014466713     
  -978.41831370722241     
   3614.1907666534307     
  -649.64618224359197     
  -655.09591888026341     
  -969.38690731510178     
   3610.9302526937340     
  -654.55940163519381     
  -647.81109711446652     
  -960.36368280167585     
   3607.6453092274869     
  -659.41798486355242     
  -640.43330716583796     
  -951.34870089778315     
   3604.3362111786601     
  -664.22123466729613     
  -632.95969290695336     
  -942.34202164254816     
   3601.0032370110812     
  -668.96843236409836     
  -625.38768049970679     
  -933.34370437440543     
   3597.6466688302517     
  -673.65883996784601     
  -617.71421291821014     
  -924.35380772186397     
   3594.2667924889201     
  -678.29169656473277     
  -609.93648930745098     
  -915.37238959400304     
   3590.8638976969219     
  -682.86622023453856     
  -602.05120056725468     
  -906.39950717068700     
   3587.4382781357385     
  -687.38160423879299     
  -594.05532705645908     
  -897.43521689248882     
   3583.9902315771624     
  -691.83701919171642     
  -585.94528845463640     
  -888.47957445031079     
   3580.5200600070452     
  -696.23160885512630     
  -577.71782010004335     
  -879.53263477468965     
   3577.0280697536427     
  -700.56449250587650     
  -569.36902820770956     
  -870.59445202477457     
   3573.5145716218344     
  -704.83476021743445     
  -560.89537908250179     
  -861.66507957696183     
   3569.9798810323896     
  -709.04147556055307     
  -552.29268007852716     
  -852.74457001317603     
   3566.4243181668348     
  -713.18367066114217     
  -543.55702225193477     
  -843.83297510877924     
   3562.8482081193620     
  -717.26034832803157     
  -534.68399971367262     
  -834.93034582009557     
   3559.2518810527276     
  -721.27047832588403     
  -525.66913474661226     
  -826.03673227153331     
   3555.6356723648214     
  -725.21299683648374     
  -516.50789590131546     
  -817.15218374228755     
   3551.9999228575912     
  -729.08680605574352     
  -507.19522192297256     
  -808.27674865260656     
   3548.3449789169013     
  -732.89077022016590     
  -497.72626785080473     
  -799.41047454960130     
   3544.6711926982780     
  -736.62371722904686     
  -488.09550889662898     
  -790.55340809258041     
   3540.9789223213411     
  -740.28443354577166     
  -478.29762452256426     
  -781.70559503788729     
   3537.2685320731525     
  -743.87166572969079     
  -468.32664617070407     
  -772.86708022321886     
   3533.5403926198883     
  -747.38411557597112     
  -458.17671770401898     
  -764.03790755140290     
   3529.7948812285513     
  -750.82044095875119     
  -447.84133519955378     
  -755.21811997360817     
   3526.0323819987225     
  -754.17925097274792     
  -437.31408221512788     
  -746.40775947196266     
   3522.2532861048176     
  -757.45910658936134     
  -426.58786155370916     
  -737.60686704155194     
   3518.4579920494666     
  -760.65851555101426     
  -415.65560458253435     
  -728.81548267176947     
   3514.6469059291258     
  -763.77593258538320     
  -404.50956599530832     
  -720.03364532698708     
   3510.8204417118363     
  -766.80975433034803     
  -393.14194998714510     
  -711.26139292651521     
   3506.9790215286221     
  -769.75831895525153     
  -381.54427407058876     
  -702.49876232381621     
   3503.1230759787072     
  -772.61990101078106     
  -369.70794507820636     
  -693.74578928493759     
   3499.2530444496829     
  -775.39271059886755     
  -357.62361120704639     
  -685.00250846612334     
   3495.3693754539786     
  -778.07488768292046     
  -345.28183207645094     
  -676.26895339056523     
   3491.4725269812125     
  -780.66450142349379     
  -332.67225338851546     
  -667.54515642424985     
   3487.5629668693437     
  -783.15954332390766     
  -319.78444979871028     
  -658.83114875085448     
   3483.6411731942908     
  -785.55792669739799     
  -306.60699105139173     
  -650.12696034564465     
   3479.7076346797212     
  -787.85747913028354     
  -293.12828827701821     
  -641.43261994831960     
   3475.7628511286648     
  -790.05594129236101     
  -279.33571340230895     
  -632.74815503475133     
   3471.8073338775766     
  -792.15095914287849     
  -265.21632809240708     
  -624.07359178755735     
   3467.8416062757105     
  -794.14008160357139     
  -250.75621653912174     
  -615.40895506544416     
   3463.8662041886328     
  -796.02075322761482     
  -235.94077996992291     
  -606.75426837125474     
   3459.8816765328702     
  -797.79030907738934     
  -220.75472036172431     
  -598.10955381864699     
   3455.8885858364765     
  -799.44596948010212     
  -205.18157476532886     
  -589.47483209732695     
   3451.8875088345490     
  -800.98483129084218     
  -189.20430658579738     
  -580.85012243675362     
   3447.8790370973466     
  -802.40386359023569     
  -172.80448282198961     
  -572.23544256822754     
   3443.8637776953424     
  -803.69989721140064     
  -155.96296931578641     
  -563.63080868526833     
   3439.8423539036107     
  -804.86961948126896     
  -138.65906885682440     
  -555.03623540217882     
   3435.8154059486633     
  -805.90956249769511     
  -120.87126193016759     
  -546.45173571068642     
   3431.7835918000137     
  -806.81609696217140     
  -102.57621338552998     
  -537.87732093454554     
   3427.7475880112015     
  -807.58541856256284     
  -83.749596380018346     
  -529.31300068197118     
   3423.7080906134570     
  -808.21354053541302     
  -64.365076544935036     
  -520.75878279577000     
   3419.6658160655943     
  -808.69627860950004     
  -44.395014904922427     
  -512.21467330101962     
   3415.6215022660176     
  -809.02924122128695     
  -23.809562538326094     
  -503.68067635013642     
   3411.5759096306133     
  -809.20781294032440     
  -2.5772461995530289     
  -495.15679416516042     
   3407.5298222425458     
  -809.22714228682105     
   19.335953983840689     
  -486.64302697706887     
   3403.4840490802485     
  -809.08212263194218     
   41.966006762369020     
  -478.13937296191602     
   3399.4394253297160     
  -808.76737758122454     
   65.351835486897784     
  -469.64582817357899     
   3395.3968137887250     
  -808.27723881507268     
   89.534762679229146     
  -461.16238647286929     
   3391.3571063714498     
  -807.60572809497853     
   114.55951000409377     
  -452.68903945274872     
   3387.3212257217874     
  -806.74653176994775     
   140.47376591102264     
  -444.22577635936540     
   3383.2901269460485     
  -805.69297852561522     
   167.32920053227258     
  -435.77258400859711     
   3379.2647994759304     
  -804.43800952162314     
   195.18110571562335     
  -427.32944669776219     
   3375.2462690740545     
  -802.97415122875600     
   224.08949062286803     
  -418.89634611212375     
   3371.2355999958600     
  -801.29348004908434     
   254.11885414949299     
  -410.47326122577749     
   3367.2338973241299     
  -799.38758864296324     
   285.33922628803947     
  -402.06016819647095     
   3363.2423094914079     
  -797.24754444580299     
   317.82638512953957     
  -393.65704025385776     
   3359.2620310139000     
  -794.86384655733139     
   351.66249212121170     
  -385.26384758063773     
   3355.2943054528409     
  -792.22637786642235     
   386.93710028038839     
  -376.88055718597491     
   3351.3404286341388     
  -789.32434961431932     
   423.74742158707244     
  -368.50713277052137     
   3347.4017521502224     
  -786.14624395241640     
   462.19985379456216     
  -360.14353458229760     
   3343.4796871777185     
  -782.67974504895710     
   502.41034899130386     
  -351.78971926259834     
   3339.5757086465173     
  -778.91166743152235     
   544.50624487145535     
  -343.44563968099322     
   3335.6913598014512     
  -774.82787059498639     
   588.62696543459492     
  -335.11124475838466     
   3331.8282572040785     
  -770.41316835422708     
   634.92618273426967     
  -326.78647927695488     
   3327.9880962282332     
  -765.65122198371989     
   683.57298032339349     
  -318.47128367569405     
   3324.1726571116960     
  -760.52442463129455     
   734.75453437638987     
  -310.16559383002897     
   3320.3838116360589     
  -755.01376562347150     
   788.67785784406669     
  -301.86934081388262     
   3316.6235305177761     
  -749.09868168964113     
   845.57323215988481     
  -293.58245064226679     
   3312.8938916074308     
  -742.75688244844184     
   905.69680551858141     
  -285.30484399225111     
   3309.1970890102921     
  -735.96415640705266     
   969.33506556068812     
  -277.03643589984233     
   3305.5354432607360     
  -728.69414341534730     
   1036.8086874157591     
  -268.77713542995127     
   3301.9114127065486     
  -720.91807825972933     
   1108.4785493529891     
  -260.52684531619650     
   3298.3276062880500     
  -712.60448913958169     
   1184.7514065008479     
  -252.28546156679295     
   3294.7867979312241     
  -703.71885359082546     
   1266.0882078848251     
  -244.05287303217139     
   3291.2919428171676     
  -694.22319203168911     
   1353.0125693528537     
  -235.82896092925745     
   3287.8461958426847     
  -684.07559776154289     
   1446.1226002443602     
  -227.61359831647093     
   3284.4529326526317     
  -673.22967825971000     
   1546.1037202805062     
  -219.40664951245802     
   3281.1157737060885     
  -661.63390035760642     
   1653.7460121043937     
  -211.20796945028840     
   3277.8386119420270     
  -649.23080526682315     
   1769.9640633291133     
  -203.01740295727794     
   3274.6256447418805     
  -635.95607479185514     
   1895.8231549064585     
  -194.83478394865406     
   3271.4814110520761     
  -621.73740113005692     
   2032.5710321138999     
  -186.65993452085837     
   3268.4108347532779     
  -606.49311838920232     
   2181.6786462786135     
  -178.49266392723644     
   3265.4192756359494     
  -590.13052854211310     
   2344.8926206167384     
  -170.33276741500256     
   3262.5125897298753     
  -572.54383388748715     
   2524.3020648933079     
  -162.18002489742008     
   3259.6972012241549     
  -553.61156840078775     
   2722.4274465961284     
  -154.03419942873316     
   3256.9801888967745     
  -533.19336255131634     
   2942.3366770743601     
  -145.89503544099676     
   3254.3693908967130     
  -511.12583747325908     
   3187.8027918633793     
  -137.76225669082038     
   3251.8735330116942     
  -487.21731653428321     
   3463.5170802019102     
  -129.63556384906528     
   3249.5023873742766     
  -461.24093843276944     
   3775.3873783349527     
  -121.51463164606682     
   3247.2669711954563     
  -432.92553309525658     
   4130.9546183449784     
  -113.39910545649428     
   3245.1797989290740     
  -401.94337345766996     
   4540.0093319591433     
  -105.28859716760971     
   3243.2552072367598     
  -367.89330346797556     
   5015.4525517722095     
  -97.182680116218535     
   3241.5097804547659     
  -330.27740932968482     
   5574.7933644758423     
  -89.080882792743424     
   3239.9629207837015     
  -288.46645909611505     
   6241.7964806164800     
  -80.982680878083684     
   3238.6376221722326     
  -241.65298549149242     
   7051.8181392921251     
  -72.887486969153812     
   3237.5615788348864     
  -188.76434944680025     
   8050.8681725928154     
  -64.794637004435614     
   3236.7687108658888     
  -128.38283815235542     
   9331.9658021355463     
  -56.703371808043499     
   3236.3017710339168     
  -58.393094636337210     
   10959.726621293850     
  -48.612811091571899     
   3236.2153004348847     
   23.804855023364919     
   13370.563830456587     
  -40.521915145080754     
   3236.5850227818223     
   124.08408375179164     
   16135.784402766907     
  -32.429424940971629     
   3237.5079891581331     
   245.10246677254088     
   23206.056669055411     
  -24.333760483023326     
   3239.1686150545406     
   419.14789179046045     
   25180.178650453799     
  -16.232825830772043     
   3241.7364828631889     
   607.99923166885992     
   72736.390613988231     
  -8.1235481223126094     
   3246.1402863455460     
   1153.5221612737841     
   63225.148221281765     
   0.0000000000000000     
   3253.0933686810636     
   1627.7107729333875     
   63225.148221281765     
  -197.03977042606024     
   7589.4239651044682     
  -2705237500.4947448     
   672998380791073.75     
  -197.03421324121484     
   4197.9441064882003     
  -686242358.12152374     
   821466919301066.88     
  -197.03387570366976     
   4102.5697172808550     
  -485682877.02270460     
   27075479284424.371     
  -197.03351839693451     
   4017.7130035551841     
  -478534479.89583826     
   181384135475077.62     
  -197.03314021718478     
   3931.5590770859417     
  -426748616.91393882     
   115265777491715.08     
  -197.03274000290060     
   3847.3855177560122     
  -391161590.33925056     
   106207255606394.03     
  -197.03231653213243     
   3764.2682669076935     
  -355702719.18877304     
   87434929546752.047     
  -197.03186851965768     
   3682.4529724281197     
  -324135590.32028902     
   74243055502772.328     
  -197.03139461402426     
   3601.8596445852636     
  -295149785.99977237     
   62481645068279.617     
  -197.03089339447789     
   3522.4989500764004     
  -268770600.95123231     
   52708851433092.023     
  -197.03036336777041     
   3444.3563171265569     
  -244706376.38495386     
   44428761614360.469     
  -197.02980296484591     
   3367.4242007202579     
  -222771664.85561770     
   37452829534858.961     
  -197.02921053740138     
   3291.6931000856530     
  -202776188.57962176     
   31567034240189.438     
  -197.02858435431898     
   3217.1540592381634     
  -184551492.24779403     
   26603700435255.344     
  -197.02792259796678     
   3143.7979711513444     
  -167942320.79257378     
   22418155397637.723     
  -197.02722336036493     
   3071.6157712688714     
  -152807224.27774772     
   18889000279286.281     
  -197.02648463921420     
   3000.5983836112787     
  -139016924.96086410     
   15913578535124.680     
  -197.02570433378386     
   2930.7367359030254     
  -126453386.56350416     
   13405279483640.467     
  -197.02488024065579     
   2862.0217553355747     
  -115008818.86064310     
   11290993648294.990     
  -197.02401004932190     
   2794.4443697386191     
  -104584802.53406516     
   9509022100347.9238     
  -197.02309133763177     
   2727.9955072793259     
  -95091481.301345795     
   8007300248854.8438     
  -197.02212156708740     
   2662.6660967284329     
  -86446822.960702717     
   6741894044300.5547     
  -197.02109807798203     
   2598.4470670635897     
  -78575947.459223077     
   5675740356499.3770     
  -197.02001808438013     
   2535.3293478177434     
  -71410504.550192356     
   4777566863964.0420     
  -197.01887866893469     
   2473.3038691269257     
  -64888115.591137081     
   4020997906650.3354     
  -197.01767677753946     
   2412.3615614048354     
  -58951852.130682603     
   3383783902294.5400     
  -197.01640921381184     
   2352.4933556452347     
  -53549768.037892453     
   2847161865111.8843     
  -197.01507263340341     
   2293.6901832891131     
  -48634465.220378801     
   2395307743508.0884     
  -197.01366353813381     
   2235.9429764371498     
  -44162701.593729772     
   2014879289917.8730     
  -197.01217826994431     
   2179.2426674845988     
  -40095029.334513538     
   1694627382657.7117     
  -197.01061300466623     
   2123.5801895719428     
  -36395465.370886542     
   1425068108930.0447     
  -197.00896374559926     
   2068.9464762869361     
  -33031191.503467262     
   1198207862483.0039     
  -197.00722631689484     
   2015.3324617290532     
  -29972277.370782629     
   1007308544373.9371     
  -197.00539635673752     
   1962.7290806613216     
  -27191430.730170771     
   846692081399.60767     
  -197.00346931031834     
   1911.1272683181644     
  -24663766.287070107     
   711573469518.85193     
  -197.00144042259177     
   1860.5179605981127     
  -22366596.643439140     
   597921203889.46655     
  -196.99930473080775     
   1810.8920938919994     
  -20279239.914636116     
   502338808420.48309     
  -196.99705705680827     
   1762.2406052303652     
  -18382844.692507919     
   421965216319.25354     
  -196.99469199907691     
   1714.5544322584853     
  -16660229.893621419     
   354390630766.85254     
  -196.99220392452770     
   1667.8245131649369     
  -15095738.590694295     
   297585652249.03259     
  -196.98958696001793     
   1622.0417867797462     
  -13675104.245282702     
   249841341630.00470     
  -196.98683498356630     
   1577.1971925163325     
  -12385329.036100557     
   209718920754.80685     
  -196.98394161525627     
   1533.2816703572130     
  -11214572.109433889     
   176007111674.58633     
  -196.98090020779978     
   1490.2861609875936     
  -10152048.135244410     
   147686357892.32394     
  -196.97770383673395     
   1448.2016056102113     
  -9187934.3281669840     
   123898583959.67378     
  -196.97434529021876     
   1407.0189460326683     
  -8313285.6081489604     
   103921698817.18036     
  -196.97081705839821     
   1366.7291246859327     
  -7519957.2847507782     
   87148148920.840820     
  -196.96711132228282     
   1327.3230845866228     
  -6800534.3328013876     
   73066808986.841248     
  -196.96321994210430     
   1288.7917693462850     
  -6148266.9476510081     
   61247746787.478294     
  -196.95913444508639     
   1251.1261231329572     
  -5557011.6586161591     
   51329374601.424141     
  -196.95484601256726     
   1214.3170907010017     
  -5021177.6238994440     
   43007629678.350426     
  -196.95034546639982     
   1178.3556173868931     
  -4535677.6285143206     
   36026861501.269180     
  -196.94562325454581     
   1143.2326490560915     
  -4095883.3727418976     
   30172159185.438431     
  -196.94066943576749     
   1108.9391321307992     
  -3697584.6505534099     
   25262883163.631870     
  -196.93547366330725     
   1075.4660135940455     
  -3336952.1722462503     
   21147228281.058228     
  -196.93002516743078     
   1042.8042409374189     
  -3010503.5978317377     
   17697639984.761623     
  -196.92431273669217     
   1010.9447621805130     
  -2715072.5878201099     
   14806958612.812916     
  -196.91832469776020     
   979.87852585987309     
  -2447780.5724299410     
   12385173731.469248     
  -196.91204889362405     
   949.59648102398785     
  -2206011.0090513402     
   10356692668.428337     
  -196.90547265997250     
   920.08957722777825     
  -1987385.9135590747     
   8658042462.1485424     
  -196.89858279951412     
   891.34876453598508     
  -1789744.4620298257     
   7235936061.3848286     
  -196.89136555397585     
   863.36499351126565     
  -1611123.4917573889     
   6045646492.2349014     
  -196.88380657348458     
   836.12921523986120     
  -1449739.7158052577     
   5049638066.6878643     
  -196.87589088299816     
   809.63238133779805     
  -1303973.5350947191     
   4216417037.5684352     
  -196.86760284541231     
   783.86544396196939     
  -1172354.2634183618     
   3519563555.7561855     
  -196.85892612092221     
   758.81935585242331     
  -1053546.6872338215     
   2936919161.4872870     
  -196.84984362216801     
   734.48507035011744     
  -946338.80511309835     
   2449902987.5724998     
  -196.84033746463518     
   710.85354146040549     
  -849630.66939668159     
   2042937536.1249492     
  -196.83038891171844     
   687.91572390426120     
  -762424.21848519088     
   1702965991.6643543     
  -196.81997831378766     
   665.66257319634212     
  -683814.01882664755     
   1419046754.7039533     
  -196.80908504051661     
   644.08504573886989     
  -612978.83438554918     
   1182012828.9473312     
  -196.79768740564967     
   623.17409892973342     
  -549173.95169760461     
   984185796.52101278     
  -196.78576258328661     
   602.92069129734659     
  -491724.19185385475     
   819135597.07073879     
  -196.77328651466033     
   583.31578266999657     
  -440017.55107311544     
   681478874.28547955     
  -196.76023380426659     
   564.35033435885998     
  -393499.41315865167     
   566709727.23954475     
  -196.74657760407700     
   546.01530937929738     
  -351667.28187437169     
   471057637.62507755     
  -196.73228948442429     
   528.30167272259825     
  -314065.98929070256     
   391368274.69381332     
  -196.71733928999353     
   511.20039165305508     
  -280283.33704918053     
   325003517.82962811     
  -196.70169497918150     
   494.70243605825340     
  -249946.13061918344     
   269757573.19270575     
  -196.68532244489572     
   478.79877886105749     
  -222716.57392365090     
   223786652.89227501     
  -196.66818531465751     
   463.48039647976543     
  -198288.99046036071     
   185550011.67864576     
  -196.65024472764304     
   448.73826935820352     
  -176386.84236378671     
   153760524.17814955     
  -196.63145908604409     
   434.56338257353923     
  -156760.02070853277     
   127343265.80770540     
  -196.61178377785203     
   420.94672652205026     
  -139182.38300736569     
   105400814.67186044     
  -196.59117086786372     
   407.87929769424767     
  -123449.51521678080     
   87184183.326749355     
  -196.56956875337156     
   395.35209955604955     
  -109376.69857014640     
   72068476.458004400     
  -196.54692178063101     
   383.35614353091796     
  -96797.062801199208     
   59532514.316451818     
  -196.52316981779427     
   371.88245011311631     
  -85559.908333084008     
   49141768.649849117     
  -196.49824777955172     
   360.92205009602407     
  -75529.183684960444     
   40534099.801371925     
  -196.47208509823525     
   350.46598601514688     
  -66582.100846736925     
   33407781.582775220     
  -196.44460513559895     
   340.50531346804803     
  -58607.885429794951     
   27511619.087012190     
  -196.41572452890304     
   331.03110371507381     
  -51506.617875076277     
   22636248.440400969     
  -196.38535246427821     
   322.03444216848317     
  -45188.269354121570     
   18608312.437937692     
  -196.35338986963583     
   313.50644379205545     
  -39571.513901344071     
   15280787.480578257     
  -196.31972851860647     
   305.43820383425140     
  -34583.775560683462     
   12540861.884792555     
  -196.28425003612995     
   297.82100086834140     
  -30157.232316643349     
   10263509.063056214     
  -196.24682479537509     
   290.64552096293841     
  -26239.699919727624     
   8448786.6115585584     
  -196.20731069462744     
   283.90488545998539     
  -22752.390619561651     
   6751644.2668217598     
  -196.16555180164187     
   277.58290551325774     
  -19738.794287348428     
   6031981.0936953872     
  -196.12137685169779     
   271.69972288789427     
  -16827.306998370521     
   3195967.4030727367     
  -196.07459758421092     
   266.13454279195457     
  -15159.150974934331     
   8323489.5376188541     
  -196.02500690123034     
   261.31422592455101     
  -10461.084419854797     
   1191243.1130295906     
  -195.41848994040197     
   231.34461219458188     
  -1526.7610721328663     
   176551.90527947590     
  -194.84691204309635     
   227.02115505790772     
  -202.62178253679727     
   98115.800371217600     
  -194.27909248221164     
   227.84771740218406     
   533.24672024733491     
   28361.917008091161     
  -193.70569724175138     
   231.04573694732247     
   745.96109780801862     
   14495.622810201014     
  -193.12319414841537     
   235.04733536405382     
   854.67826888452623     
   4427.8336670835606     
  -192.53016488592365     
   239.40374858973428     
   887.88702138765291     
   712.20201714220400     
  -191.92609509240913     
   243.85653748449394     
   893.22853651621949     
  -1428.9829483135925     
  -191.31089339820323     
   248.29588673679416     
   882.51116440386750     
  -2407.6694125836161     
  -190.68467560641830     
   252.66329875732757     
   864.45364380949036     
  -2886.1880386195267     
  -190.04765962093927     
   256.93145095065091     
   842.80723351984398     
  -3066.7863879376241     
  -189.40011136689046     
   261.08798487347627     
   819.80633561031175     
  -3092.4730052720834     
  -188.74231593499991     
   265.12903268267900     
   796.61278807077110     
  -3031.7101927517997     
  -188.07456189383953     
   269.05525205691873     
   773.87496162513253     
  -2925.7884489912099     
  -187.39713276063159     
   272.86976833162583     
   751.93154825769852     
  -2797.6668361299721     
  -186.71030248117023     
   276.57696981973686     
   730.94904698672372     
  -2660.8376773944178     
  -186.01433320066593     
   280.18182434821938     
   710.99276440626556     
  -2523.0448511340387     
  -185.30947435759364     
   283.68948107929191     
   692.06992802276034     
  -2388.7023703095429     
  -184.59596254131981     
   287.10504254996243     
   674.15466024543878     
  -2260.2128236510889     
  -183.87402178414374     
   290.43343686074616     
   657.20306406805560     
  -2138.7722599471244     
  -183.14386409115801     
   293.67935020121240     
   641.16227211845217     
  -2024.8492615253422     
  -182.40569008972395     
   296.84719563815111     
   625.97590265701206     
  -1918.4793170198743     
  -181.65968972747629     
   299.94110366424201     
   611.58730777936307     
  -1819.4459566657463     
  -180.90604297648514     
   302.96492559145133     
   597.94146310436997     
  -1727.3930823037956     
  -180.14492051887902     
   305.92224428667998     
   584.98601498709149     
  -1641.8946410842964     
  -179.37648440017242     
   308.81638883709513     
   572.67180517895918     
  -1562.4974880174236     
  -178.60088864332056     
   311.65045103508959     
   560.95307401882860     
  -1488.7474888027541     
  -177.81827982069973     
   314.42730238976873     
   549.78746785280782     
  -1420.2048461801448     
  -177.02879758375195     
   317.14961088816688     
   539.13593150645681     
  -1356.4527153571464     
  -176.23257515153330     
   319.81985705728619     
   528.96253614127818     
  -1297.1015269052816     
  -175.42973976025056     
   322.44034908436311     
   519.23427468948864     
  -1241.7906000182700     
  -174.62041307630096     
   325.01323688406023     
   509.92084518935155     
  -1190.1881706121787     
  -173.80471157549854     
   327.54052508180797     
   500.99443390976023     
  -1141.9903646118191     
  -172.98274689118153     
   330.02408493202034     
   492.42950617517158     
  -1096.9196992426241     
  -172.15462613380819     
   332.46566521853538     
   484.20260843085191     
  -1054.7232193183836     
  -171.32045218450946     
   334.86690220032739     
   476.29218428596403     
  -1015.1706435170117     
  -170.48032396489816     
   337.22932867219129     
   468.67840445958643     
  -978.05237544790680     
  -169.63433668525818     
   339.55438221244958     
   461.34301164372715     
  -943.17773597186863     
  -168.78258207305640     
   341.84341268811875     
   454.26917862393816     
  -910.37316595160212     
  -167.92514858355042     
   344.09768908437684     
   447.44137987930111     
  -879.48065410477466     
  -167.06212159410046     
   346.31840572150890     
   440.84527497351530     
  -850.35623916340830     
  -166.19358358364434     
   348.50668791689213     
   434.46760317978976     
  -822.86865584201155     
  -165.31961429865498     
   350.66359714549407     
   428.29608826097467     
  -796.89812115715245     
  -164.44029090677276     
   352.79013574702725     
   422.31935235229605     
  -772.33522035272631     
  -163.55568813919081     
   354.88725122340708     
   416.52683819965057     
  -749.07990378937870     
  -162.66587842276704     
   356.95584016620933     
   410.90873892123022     
  -727.04059942341587     
  -161.77093200274263     
   358.99675184957624     
   405.45593442555463     
  -706.13338778014099     
  -160.87091705686271     
   361.01079152068314     
   400.15993401720357     
  -686.28130631552665     
  -159.96589980161880     
   362.99872341627577     
   395.01282421983711     
  -667.41364798687016     
  -159.05594459126499     
   364.96127353147517     
   390.00722185993561     
  -649.46543879061608     
  -158.14111401019716     
   366.89913216379756     
   385.13623106900593     
  -632.37685057748592     
  -157.22146895923177     
   368.81295625319427     
   380.39340468967481     
  -616.09277402190457     
  -156.29706873626907     
   370.70337153712973     
   375.77270888451051     
  -600.56236757212616     
  -155.36797111178271     
   372.57097453716028     
   371.26849112771959     
  -585.73868388812627     
  -154.43423239953719     
   374.41633439247602     
   366.87545099855862     
  -571.57832503156624     
  -153.49590752289859     
   376.23999455387445     
   362.58861356082184     
  -558.04113731689426     
  -152.55305007707193     
   378.04247435035381     
   358.40330503094521     
  -545.08990423894898     
  -151.60571238756935     
   379.82427043980408     
   354.31513074915307     
  -532.69014863723737     
  -150.65394556518623     
   381.58585815326290     
   350.31995463437380     
  -520.80982676897020     
  -149.69779955774015     
   383.32769274218288     
   346.41388093360649     
  -509.41920744815502     
  -148.73732319880398     
   385.05021053671123     
   342.59323687774537     
  -498.49060051268407     
  -147.77256425364735     
   386.75383002234037     
   338.85455737390021     
  -487.99826035556134     
  -146.80356946258073     
   388.43895284182821     
   335.19457042123349     
  -477.91817270777943     
  -145.83038458188247     
   390.10596472819611     
   331.61018412592517     
  -468.22795987640080     
  -144.85305442247306     
   391.75523637457803     
   328.09847442685214     
  -458.90671812830379     
  -143.87162288648892     
   393.38712424574737     
   324.65667404088987     
  -449.93492618203805     
  -142.88613300189502     
   395.00197133608594     
   321.28216209452455     
  -441.29432447756432     
  -141.89662695526553     
   396.60010787797461     
   317.97245466094284     
  -432.96782861054214     
  -140.90314612285130     
   398.18185200449284     
   314.72519594636378     
  -424.93943189087946     
  -139.90573110004402     
   399.74751036987669     
   311.53815020718218     
  -417.19413035308963     
  -138.90442172933882     
   401.29737873096849     
   308.40919422953402     
  -409.71785172858370     
  -137.89925712688890     
   402.83174249239624     
   305.33631034156963     
  -402.49737895005603     
  -136.89027570773982     
   404.35087721824880     
   302.31757999944421     
  -395.52029438455600     
  -135.87751520982380     
   405.85504911272631     
   299.35117779156008     
  -388.77492343656252     
  -134.86101271678896     
   407.34451547186967     
   296.43536586578585     
  -382.25028190743694     
  -133.84080467973328     
   408.81952510841285     
   293.56848875148006     
  -375.93601735555887     
  -132.81692693790782     
   410.28031875184485     
   290.74896862131334     
  -369.82239070603066     
  -131.78941473844918     
   411.72712942512567     
   287.97530069101811     
  -363.90020108677811     
  -130.75830275519769     
   413.16018279981040     
   285.24604918286730     
  -358.16077745679956     
  -129.72362510665292     
   414.57969753114742     
   282.55984335194131     
  -352.59593082344588     
  -128.68541537311552     
   415.98588557420419     
   279.91537387076545     
  -347.19792290533530     
  -127.64370661306087     
   417.37895248250351     
   277.31138944897543     
  -341.95943252304886     
  -126.59853137878669     
   418.75909769038856     
   274.74669370505262     
  -336.87354576628621     
  -125.54992173137421     
   420.12651477993074     
   272.22014211180544     
  -331.93370661371063     
  -124.49790925500035     
   421.48139173349074     
   269.73063931220258     
  -327.13371006100800     
  -123.44252507063514     
   422.82391117298812     
   267.27713648674506     
  -322.46767816931737     
  -122.38379984915710     
   424.15425058645616     
   264.85862890047520     
  -317.93003020908913     
  -121.32176382391705     
   425.47258254289210     
   262.47415367390698     
  -313.51547762336594     
  -120.25644680277870     
   426.77907489605622     
   260.12278759173176     
  -309.21899763358141     
  -119.18787817966295     
   428.07389097780924     
   257.80364510947987     
  -305.03581652364431     
  -118.11608694562112     
   429.35718978179682     
   255.51587648555255     
  -300.96140285340283     
  -117.04110169946051     
   430.62912613792111     
   253.25866596415204     
  -296.99144219894691     
  -115.96295065794472     
   431.88985087820060     
   251.03123014765993     
  -293.12183597437826     
  -114.88166166558949     
   433.13951099451441     
   248.83281637785211     
  -289.34867588468450     
  -113.79726220407390     
   434.37824978873084     
   246.66270130871698     
  -285.66824646542818     
  -112.70977940128525     
   435.60620701565318     
   244.52018946022628     
  -282.07700296002804     
  -111.61924004001516     
   436.82351901914882     
   242.40461193802605     
  -278.57157110144021     
  -110.52567056632347     
   438.03031886188080     
   240.31532515476525     
  -275.14872357803574     
  -109.42909709758536     
   439.22673644908753     
   238.25170972792998     
  -271.80539622262336     
  -108.32954543023615     
   440.41289864654800     
   236.21316925626030     
  -268.53864392439823     
  -107.22704104722824     
   441.58892939325574     
   234.19912942682731     
  -265.34567528203729     
  -106.12160912521236     
   442.75494980897832     
   232.20903686221203     
  -262.22380355393943     
  -105.01327454145645     
   443.91107829697273     
   230.24235833555747     
  -259.17047632764798     
  -103.90206188051312     
   445.05743064221940     
   228.29857976310012     
  -256.18323954295170     
  -102.78799544064717     
   446.19412010529345     
   226.37720546652798     
  -253.25975714288211     
  -101.67109924003347     
   447.32125751217967     
   224.47775728795636     
  -250.39778117924220     
  -100.55139702273530     
   448.43895134022233     
   222.59977392911205     
  -247.59517079486932     
  -99.428912264472231     
   449.54730780041552     
   220.74281014815051     
  -244.84986437849420     
  -98.303668178186896     
   450.64643091619917     
   218.90643616531182     
  -242.15989374689548     
  -97.175687719418704     
   451.73642259901794     
   217.09023696221010     
  -239.52336890362724     
  -96.044993591492783     
   452.81738272066207     
   215.29381169543291     
  -236.93847479973422     
  -94.911608250531700     
   453.88940918273676     
   213.51677313443489     
  -234.40347609270520     
  -93.775553910297106     
   454.95259798323218     
   211.75874706373963     
  -231.91669716655932     
  -92.636852546868269     
   456.00704328047897     
   210.01937183499044     
  -229.47654164170766     
  -91.495525903164065     
   457.05283745449816     
   208.29829777267764     
  -227.08146065490931     
  -90.351595493314562     
   458.09007116597428     
   206.59518681776581     
  -224.72998206773107     
  -89.205082606887984     
   459.11883341289933     
   204.90971195225782     
  -222.42067460333581     
  -88.056008312979074     
   460.13921158501182     
   203.24155689273280     
  -220.15217443370128     
  -86.904393464163689     
   461.15129151620482     
   201.59041558448004     
  -217.92316086770691     
  -85.750258700325162     
   462.15515753486096     
   199.95599187797222     
  -215.73236698441158     
  -84.593624452357005     
   463.15089251236986     
   198.33799912558914     
  -213.57857141654202     
  -83.434510945746723     
   464.13857790978375     
   196.73615983996507     
  -211.46059693627402     
  -82.272938204045090     
   465.11829382279103     
   195.15020536294304     
  -209.37731068639758     
  -81.108926052225073     
   466.09011902503039     
   193.57987553279503     
  -207.32762012218569     
  -79.942494119934480     
   467.05413100981707     
   192.02491838187865     
  -205.31046991341935     
  -78.773661844646142     
   468.01040603041560     
   190.48508985752801     
  -203.32484384261971     
  -77.602448474709178     
   468.95901913888116     
   188.96015352870836     
  -201.36976212892517     
  -76.428873072304953     
   469.90004422348477     
   187.44988031274141     
  -199.44427386356534     
  -75.252954516311064     
   470.83355404491357     
   185.95404825876466     
  -197.54746811614706     
  -74.074711505076351     
   471.75962027118021     
   184.47244224789358     
  -195.67845799251114     
  -72.894162559110256     
   472.67831351133231     
   183.00485381294973     
  -193.83638964102641     
  -71.711326023689182     
   473.58970334809129     
   181.55108089064203     
  -192.02043763127659     
  -70.526220071382724     
   474.49385836933891     
   180.11092760840745     
  -190.22980260950231     
  -69.338862704502489     
   475.39084619858204     
   178.68420408883620     
  -188.46370983649746     
  -68.149271757475944     
   476.28073352446677     
   177.27072626506245     
  -186.72141374298388     
  -66.957464899147709     
   477.16358612928440     
   175.87031566199008     
  -185.00218662687740     
  -65.763459635010776     
   478.03946891659513     
   174.48279926228849     
  -183.30532942144194     
  -64.567273309369696     
   478.90844593797988     
   173.10800929162770     
  -181.63015859595629     
  -63.368923107437901     
   479.77058041896436     
   171.74578310215804     
  -179.97601634787640     
  -62.168426057371356     
   480.62593478416863     
   170.39596297954895     
  -178.34226435094803     
  -60.965799032240191     
   481.47457068160980     
   169.05839599691686     
  -176.72827906935976     
  -59.761058751940546     
   482.31654900636181     
   167.73293390389665     
  -175.13346115067336     
  -58.554221785048071     
   483.15192992348472     
   166.41943294526661     
  -173.55722358398950     
  -57.345304550615069     
   483.98077289026884     
   165.11775376838668     
  -171.99899993259166     
  -56.134323319912717     
   484.80313667786203     
   163.82776126889223     
  -170.45823826080081     
  -54.921294218120103     
   485.61907939223914     
   162.54932448193622     
  -168.93440036839976     
  -53.706233225961498     
   486.42865849464192     
   161.28231647917323     
  -167.42696728792893     
  -52.489156181293261     
   487.23193082140114     
   160.02661422451376     
  -165.93542897514894     
  -51.270078780641931     
   488.02895260323038     
   158.78209850720015     
  -164.45929276500223     
  -50.049016580694634     
   488.81977948402704     
   157.54865381146263     
  -162.99807804724352     
  -48.825984999743213     
   489.60446653912101     
   156.32616822610831     
  -161.55131410117448     
  -47.600999319083279     
   490.38306829311216     
   155.11453337034948     
  -160.11854726000635     
  -46.374074684369234     
   491.15563873720276     
   153.91364426589945     
  -158.69933033476954     
  -45.145226106926600     
   491.92223134608849     
   152.72339928838866     
  -157.29322955997688     
  -43.914468465022537     
   492.68289909447617     
   151.54370006668884     
  -155.89982148422607     
  -42.681816505095640     
   493.43769447315680     
   150.37445140555715     
  -154.51869255042524     
  -41.447284842946033     
   494.18666950469924     
   149.21556121142896     
  -153.14943842726606     
  -40.210887964886687     
   494.92987575878590     
   148.06694042322445     
  -151.79166437473256     
  -38.972640228856832     
   495.66736436719498     
   146.92850294041398     
  -150.44498445048177     
  -37.732555865498348     
   496.39918603843859     
   145.80016555703534     
  -149.10902204516944     
  -36.490648979195988     
   497.12539107206044     
   144.68184789169658     
  -147.78340489667968     
  -35.246933549082215     
   497.84602937267709     
   143.57347235497147     
  -146.46777726623583     
  -34.001423430007350     
   498.56115046362822     
   142.47496402547472     
  -145.16177637130156     
  -32.754132353475875     
   499.27080350044861     
   141.38625070268998     
  -143.86506289811496     
  -31.505073928549468     
   499.97503728403274     
   140.30726273095411     
  -142.57729210140997     
  -30.254261642717506     
   500.67390027346062     
   139.23793304019352     
  -141.29813136926816     
  -29.001708862735654     
   501.36744059869841     
   138.17819705492403     
  -140.02725200367070     
  -27.747428835433126     
   502.05570607299796     
   137.12799266489648     
  -138.76433348944761     
  -26.491434688489186     
   502.73874420506951     
   136.08726016372563     
  -137.50905754706071     
  -25.233739431179512     
   503.41660221105911     
   135.05594223212267     
  -136.26111491950883     
  -23.974355955092832     
   504.08932702631500     
   134.03398387022636     
  -135.02019804180338     
  -22.713297034818449     
   504.75696531695286     
   133.02133238491282     
  -133.78600697793661     
  -21.450575328605019     
   505.41956349124661     
   132.01793733257830     
  -132.55824391723354     
  -20.186203378991134     
   506.07716771083602     
   131.02375050319904     
  -131.33661742884317     
  -18.920193613408046     
   506.72982390177521     
   130.03872587248273     
  -130.12083845051438     
  -17.652558344755004     
   507.37757776541667     
   129.06281958410386     
  -128.91062343897761     
  -16.383309771947552     
   508.02047478914773     
   128.09598990831154     
  -127.70569032695096     
  -15.112459980439166     
   508.65856025699566     
   127.13819723085940     
  -126.50576313210411     
  -13.840020942716531     
   509.29187926009121     
   126.18940400736862     
  -125.31056643151987     
  -12.566004518768857     
   509.92047670700748     
   125.24957475913223     
  -124.11982989485455     
  -11.290422456531434     
   510.54439733399261     
   124.31867603492081     
  -122.93328442633810     
  -10.013286392303803     
   511.16368571508423     
   123.39667640172328     
  -121.75066479649661     
  -8.7346078511427176     
   511.77838627212793     
   122.48354641574954     
  -120.57170686577467     
  -7.4543982472302179     
   512.38854328470291     
   121.57925861425625     
  -119.39615001022607     
  -6.1726688842169644     
   512.99420089996147     
   120.68378748917954     
  -118.22373481533067     
  -4.8894309555411084     
   513.59540314237961     
   119.79710947806456     
  -117.05420258095377     
  -3.6046955447228357     
   514.19219392347156     
   118.91920295870742     
  -115.88730183490233     
  -2.3184736256347835     
   514.78461705135567     
   118.05004819494566     
  -114.72277078242986     
  -1.0307760627484683     
   515.37271624037828     
   117.18962741407744     
  -113.56036395068533     
  0.25838638864312979     
   515.95653512062449     
   116.33792468444730     
  -112.39982477584353     
   1.5490030822267080     
   516.53611724733219     
   115.49492599862847     
  -111.24090395026930     
   2.8410634804934070     
   517.11150611037635     
   114.66061921900145     
  -110.08335070840464     
   4.1345571545871129     
   517.68274514364555     
   113.83499408868840     
  -108.92691555330022     
   5.4294737841762268     
   518.24987773442240     
   113.01804222203866     
  -107.77134900950490     
   6.7258031573488433     
   518.81294723273868     
   112.20975710446737     
  -106.61640222965322     
   8.0235351705313089     
   519.37199696071912     
   111.41013408774498     
  -105.46182594257506     
   9.3226598284301261     
   519.92707022192144     
   110.61917039317566     
  -104.30737114388639     
   10.623167243997214     
   520.47821031067838     
   109.83686510959652     
  -103.15278893163784     
   11.925047638418519     
   521.02546052143396     
   109.06321919260922     
  -101.99782703521683     
   13.228291341126011     
   521.56886415814006     
   108.29823548984510     
  -100.84224209882608     
   14.532888789833112     
   522.10846454354987     
   107.54191867410393     
  -99.685768085064382     
   15.838830530593604     
   522.64430502876883     
   106.79427541346593     
  -98.528175065535322     
   17.146107217884097     
   523.17642900255373     
   106.05531410047442     
  -97.369182616836866     
   18.454709614710161     
   523.70487990088202     
   105.32504523084813     
  -96.208565096156121     
   19.764628592736202     
   524.22970121644062     
   104.60348099262697     
  -95.046036136660149     
   21.075855132439223     
   524.75093650822623     
   103.89063572160200     
  -93.881368593442588     
   22.388380323286636     
   525.26862941117315     
   103.18652545715119     
  -92.714271626085306     
   23.702195363938213     
   525.78282364586596     
   102.49116841995554     
  -91.544514384923119     
   25.017291562472437     
   526.29356302832093     
   101.80458456206864     
  -90.371802257340804     
   26.333660336637372     
   526.80089147983904     
   101.12679604513856     
  -89.195898576328631     
   27.651293214126309     
   527.30485303696639     
   100.45782680581611     
  -88.016505084457563     
   28.970181832878399     
   527.80549186152507     
   99.797703017682664     
  -86.833378663068999     
   30.290317941404503     
   528.30285225076364     
   99.146452677709661     
  -85.646215363304080     
   31.611693399138563     
   528.79697864761408     
   98.504106062484865     
  -84.454766268244825     
   32.934300176814737     
   529.28791565105894     
   97.870695315473043     
  -83.258720897780805     
   34.258130356870623     
   529.77570802661955     
   97.246254908739672     
  -82.057822022308684     
   35.583176133876854     
   530.26040071700027     
   96.630821243572370     
  -80.851752668531688     
   36.909429814993523     
   530.74203885285567     
   96.024433098558376     
  -79.640248710363707     
   38.236883820453613     
   531.22066776368513     
   95.427131233230654     
  -78.422982051796069     
   39.565530684073970     
   531.69633298893780     
   94.838958867842166     
  -77.199681600814301     
   40.895363053794185     
   532.16908028924695     
   94.259961255836075     
  -75.970010444858033     
   42.226373692243769     
   532.63895565783037     
   93.690186177499626     
  -74.733685518137520     
   43.558555477338089     
   533.10600533211436     
   93.129683536113603     
  -73.490362063806188     
   44.891901402903599     
   533.57027580550618     
   92.578505820635044     
  -72.239741704609742     
   46.226404579332751     
   534.03181383945241     
   92.036707757850479     
  -70.981480869331023     
   47.562058234269202     
   534.49066647547534     
   91.504346651330508     
  -69.715243534736075     
   48.898855713323812     
   534.94688104791578     
   90.981482324819979     
  -68.440706826288576     
   50.236790480822059     
   535.40050519628687     
   90.468177023622829     
  -67.157494491274733     
   51.575856120583353     
   535.85158687838327     
   89.964495814938260     
  -65.865283713226560     
   52.916046336733068     
   536.30017438338837     
   89.470506187089072     
  -64.563680622734338     
   54.257354954547729     
   536.74631634531215     
   88.986278582418549     
  -63.252346066003824     
   55.599775921334214     
   537.19006175673542     
   88.511885986923531     
  -61.930872460433754     
   56.943303307343619     
   537.63145998281141     
   88.047404443470271     
  -60.598903985085300     
   58.287931306720516     
   538.07056077557911     
   87.592912663582140     
  -59.256015231862641     
   59.633654238488404     
   538.50741428861136     
   87.148492549343160     
  -57.901832847625016     
   60.980466547572199     
   538.94207109199215     
   86.714228802985986     
  -56.535913440583954     
   62.328362805858582     
   539.37458218763015     
   86.290209452181585     
  -55.157863894288290     
   63.677337713295081     
   539.80499902494296     
   85.876525472974436     
  -53.767220256225023     
   65.027386099028860     
   540.23337351692805     
   85.473271321052735     
  -52.363569361929457     
   66.378502922586136     
   540.65975805660776     
   85.080544550838283     
  -50.946424866106341     
   67.730683275093241     
   541.08420553389578     
   84.698446364342473     
  -49.515349054761863     
   69.083922380540400     
   541.50676935292267     
   84.327081246431760     
  -48.069834292353477     
   70.438215597089368     
   541.92750344976184     
   83.966557489239108     
  -46.609418406726917     
   71.793558418425889     
   542.34646231061299     
   83.616986851188656     
  -45.133563364291639     
   73.149946475158345     
   542.76370099055578     
   83.278485125956465     
  -43.641785059588265     
   74.507375536263851     
   543.17927513271570     
   82.951171738009563     
  -42.133514615052995     
   75.865841510582868     
   543.59324098800676     
   82.635170378396651     
  -40.608238520509033     
   77.225340448363994     
   544.00565543542643     
   82.330608589492840     
  -39.065360865118301     
   78.585868542860013     
   544.41657600285771     
   82.037618383004457     
  -37.504326415136639     
   79.947422131976921     
   544.82606088865248     
   81.756335934890927     
  -35.924524856948693     
   81.309997699977416     
   545.23416898348580     
   81.486901998463821     
  -34.325338734625802     
   82.673591879240234     
   545.64095989337693     
   81.229461957954129     
  -32.706151080841281     
   84.038201452077274     
   546.04649396283389     
   80.984165824847821     
  -31.066284283216554     
   85.403823352610104     
   546.45083229912780     
   80.751168692723695     
  -29.405094994257922     
   86.770454668707615     
   546.85403679706030     
   80.530630480266751     
  -27.721857141509858     
   88.138092643986781     
   547.25617016464025     
   80.322716551705426     
  -26.015889048182416     
   89.506734679878534     
   547.65729594947913     
   80.127597383844062     
  -24.286418218023591     
   90.876378337760627     
   548.05747856605672     
   79.945449247208884     
  -22.532716696882940     
   92.247021341159837     
   548.45678332385467     
   79.776453871982270     
  -20.753962669756252     
   93.618661578025538     
   548.85527645641457     
   79.620799151959091     
  -18.949377877188006     
   94.991297103077216     
   549.25302515133910     
   79.478678817880180     
  -17.118088218756672     
   96.364926140228079     
   549.65009758127451     
   79.350293156239502     
  -15.259258286855340     
   97.739547085087551     
   550.04656293596281     
   79.235848719088096     
  -13.371957618477072     
   99.115158507545146     
   550.44249145535287     
   79.135559036949516     
  -11.455288524116968     
   100.49175915443860     
   550.83795446387774     
   79.049644373018637     
  -9.5082605049950715     
   101.86934795230908     
   551.23302440585837     
   78.978332419231180     
  -7.5299053856143603     
   103.24792401024655     
   551.62777488222855     
   78.921858128839062     
  -5.5191671933228443     
   104.62748662282847     
   552.02228068848785     
   78.880464374889144     
  -3.4750035717252845     
   106.00803527315507     
   552.41661785404540     
   78.854401848101205     
  -1.3962833696524191     
   107.38956963598484     
   552.81086368297269     
   78.843929722828818     
  0.71811580354649718     
   108.77208958097357     
   553.20509679625820     
   78.849315591355406     
   2.8694061768447248     
   110.15559517602117     
   553.59939717558075     
   78.870836137681749     
   5.0587988324836539     
   111.54008669072968     
   553.99384620874730     
   78.908777128925379     
   7.2875967163410591     
   112.92556459997733     
   554.38852673683039     
   78.963434104297932     
   9.5571060487346582     
   114.31202958761232     
   554.78352310309026     
   79.035112399663433     
   11.868724340723954     
   115.69948255027133     
   555.17892120366992     
   79.124127832218875     
   14.223881182270430     
   117.08792460132763     
   555.57480854060316     
   79.230806941085902     
   16.624053616816425     
   118.47735707497333     
   555.97127427631392     
   79.355487343212019     
   19.070817468806482     
   119.86778153044156     
   556.36840929085758     
   79.498518474228064     
   21.565749370853840     
   121.25919975637397     
   556.76630624102938     
   79.660261594509478     
   24.110562646479547     
   122.65161377533909     
   557.16505962205156     
   79.841090814358068     
   26.706966834298953     
   124.04502584850813     
   557.56476583175152     
   80.041393065615310     
   29.356809127612170     
   125.43943848049435     
   557.96552323725075     
   80.261569134072403     
   32.061955773516331     
   126.83485442436259     
   558.36743224459178     
   80.502033802373774     
   34.824403483899054     
   128.23127668681667     
   558.77059537116907     
   80.763216828503019     
   37.646180584617021     
   129.62870853357131     
   559.17511732119749     
   81.045563182887648     
   40.529462714868231     
   131.02715349491709     
   559.58110506453784     
   81.349534153249166     
   43.476450969884652     
   132.42661537148641     
   559.98866791875980     
   81.675607535523284     
   46.489516729889495     
   133.82709824022913     
   560.39791763487608     
   82.024278910997467     
   49.571063325286595     
   135.22860646060735     
   560.80896848686837     
   82.396061885937115     
   52.723666991646418     
   136.63114468101864     
   561.22193736505415     
   82.791489388374472     
   55.949962704666007     
   138.03471784545809     
   561.63694387379678     
   83.211114108659459     
   59.252759505429303     
   139.43933120043016     
   562.05411043358083     
   83.655509804950185     
   62.634939219105860     
   140.84499030212129     
   562.47356238771590     
   84.125271849093465     
   66.099578616710531     
   142.25170102384558     
   562.89542811406045     
   84.621018688718806     
   69.649833388101058     
   143.65946956377616     
   563.31983914188004     
   85.143392439129556     
   73.289079581000479     
   145.06830245297550     
   563.74693027431783     
   85.693060535987073     
   77.020779248322185     
   146.47820656373929     
   564.17683971660870     
   86.270716380349484     
   80.848640696859334     
   147.88918911826823     
   564.60970921052353     
   86.877081185575932     
   84.776478917575943     
   149.30125769768441     
   565.04568417543112     
   87.512904777457749     
   88.808355684262111     
   150.71442025140837     
   565.48491385598743     
   88.178967445089697     
   92.948510766701261     
   152.12868510691538     
   565.92755147778973     
   88.876081275839965     
   97.201385535019057     
   153.54406097988945     
   566.37375441014774     
   89.605091667352596     
   101.57168641014827     
   154.96055698479537     
   566.82368433760473     
   90.366879315428719     
   106.06431548258199     
   156.37818264589001     
   567.27750744009711     
   91.162361681548077     
   110.68448133157204     
   157.79694790869581     
   567.73539458252992     
   91.992495291534880     
   115.43761113091723     
   159.21686315196035     
   568.19752151419630     
   92.858277375016741     
   120.32948874281436     
   160.63793920012773     
   568.66406907898522     
   93.760748540587869     
   125.36613484427886     
   162.06018733634940     
   569.13522343671650     
   94.700994551919948     
   130.55397457760859     
   163.48361931606303     
   569.61117629649948     
   95.680149361252035     
   135.89972106963023     
   164.90824738117090     
   570.09212516307582     
   96.699397269274243     
   141.41052076342035     
   166.33408427485094     
   570.57827359668647     
   97.759976174999906     
   147.09386952333176     
   167.76114325703543     
   571.06983148761503     
   98.863180196424878     
   152.95775078709471     
   169.18943812059558     
   571.56701534642445     
   100.01036332732812     
   159.01054649388638     
   170.61898320827220     
   572.07004861080782     
   101.20294242603224     
   165.26119570238694     
   172.04979343039560     
   572.57916197035740     
   102.44240139380017     
   171.71910706675047     
   173.48188428344122     
   573.09459371058392     
   103.73029469680077     
   178.39430898697387     
   174.91527186947064     
   573.61659007736137     
   105.06825201420310     
   185.29739078787028     
   176.34997291651084     
   574.14540566350968     
   106.45798244511209     
   192.43964460517998     
   177.78600479992937     
   574.68130381907156     
   107.90127977965099     
   199.83300960874857     
   179.22338556486642     
   575.22455708690006     
   109.40002735171657     
   207.49025079417524     
   180.66213394978982     
   575.77544766586095     
   110.95620423267292     
   215.42487022843096     
   182.10226941124449     
   576.33426790334113     
   112.57189075938612     
   223.65133253374319     
   183.54381214987220     
   576.90132081962304     
   114.24927575338923     
   232.18496837027584     
   184.98678313778481     
   577.47692066654690     
   115.99066301616625     
   241.04221005667856     
   186.43120414737953     
   578.06139352306639     
   117.79847959159130     
   250.24054594837244     
   187.87709778169321     
   578.65507793126085     
   119.67528368620415     
   259.79868426736329     
   189.32448750639881     
   579.25832557502190     
   121.62377381820933     
   269.73664898582058     
   190.77339768355790     
   579.87150200628139     
   123.64679868560303     
   280.07584192725147     
   192.22385360725039     
   580.49498742174558     
   125.74736750005738     
   290.83924481716861     
   193.67588154121486     
   581.12917749508620     
   127.92866183618619     
   302.05145618454100     
   195.12950875864303     
   581.77448426907051     
   130.19404775757019     
   313.73895070247630     
   196.58476358428533     
   582.43133711318410     
   132.54708988783881     
   325.93012045615080     
   198.04167543903819     
   583.10018375238178     
   134.99156579125992     
   338.65558487422686     
   199.50027488719888     
   583.78149137355456     
   137.53148267781665     
   351.94826553748624     
   200.96059368659112     
   584.47574781692242     
   140.17109466934775     
   365.84373276422758     
   202.42266484178347     
   585.18346286025849     
   142.91492266507953     
   380.38033047356765     
   203.88652266064341     
   585.90516960478021     
   145.76777514363121     
   395.59958112011140     
   205.35220281449349     
   586.64142597264447     
   148.73477200203212     
   411.54636463720090     
   206.81974240216203     
   587.39281632699158     
   151.82136973681105     
   428.26939562011296     
   208.28918001824971     
   588.15995322684353     
   155.03339020396197     
   445.82147588954325     
   209.76055582596612     
   588.94347933053621     
   158.37705127313347     
   464.26006511303859     
   211.23391163492647     
   589.74406946312274     
   161.85900176148135     
   483.64764093266677     
   212.70929098433965     
   590.56243286519759     
   165.48635906847628     
   504.05236383862160     
   214.18673923206504     
   591.39931564236201     
   169.26675179726604     
   525.54859584592737     
   215.66630365006645     
   592.25550343752047     
   173.20836626611040     
   548.21770148522990     
   217.14803352685104     
   593.13182435075385     
   177.31999902724971     
   572.14874669033770     
   218.63198027754598     
   594.02915213489052     
   181.61111462742716     
   597.43950822883437     
   220.11819756234198     
   594.94840969880693     
   186.09191093914353     
   624.19740309906240     
   221.60674141411675     
   595.89057295481075     
   190.77339146238640     
   652.54075181051087     
   223.09767037614964     
   596.85667505121910     
   195.66744710096512     
   682.60009152063628     
   224.59104565094853     
   597.84781103844000     
   200.78694778737002     
   714.51970517506243     
   226.08693126133866     
   598.86514302184889     
   206.14584557618286     
   748.45947570047974     
   227.58539422510748     
   599.90990586489920     
   211.75929164393659     
   784.59686070141254     
   229.08650474466842     
   600.98341351425699     
   217.64376809919708     
   823.12936894337361     
   230.59033641340110     
   602.08706603042071     
   223.81723836627251     
   864.27725425315452     
   232.09696644054901     
   603.22235742076930     
   230.29931777317103     
   908.28683784650548     
   233.60647589681889     
   604.39088438784484     
   237.11146905701997     
   955.43419637934096     
   235.11894998312940     
   605.59435612431196     
   244.27722552986489     
   1006.0297272650014     
   236.63447832531426     
   606.83460530934758     
   251.82244848435255     
   1060.4232637900848     
   238.15315529800412     
   608.11360048796530     
   259.77562296277802     
   1119.0104031613910     
   239.67508038140514     
   609.43346004783859     
   268.16820098648867     
   1182.2397601514663     
   241.20035855527712     
   610.79646804827382     
   277.03499918762446     
   1250.6218901571908     
   242.72910073510980     
   612.20509220465237     
   286.41466336380358     
   1324.7397107245886     
   244.26142425632540     
   613.66200439104750     
   296.35021119423783     
   1405.2613599848842     
   245.79745341333177     
   615.17010409751845     
   306.88967139412466     
   1492.9554512591301     
   247.33732006145067     
   616.73254536920012     
   318.08683727856794     
   1588.7099901995416     
   248.88116429120029     
   618.35276786790928     
   330.00216220506479     
   1693.5551899732352     
   250.42913518618366     
   620.03453283874649     
   342.70382612986373     
   1808.6919483973397     
   251.98139167800556     
   621.78196494342831     
   356.26901574284409     
   1935.5268293414340     
   253.53810351431920     
   623.59960115019271     
   370.78546696290459     
   2075.7160591518959     
   255.09945235942666     
   625.49244816111627     
   386.35333740654414     
   2231.2206047274367     
   256.66563305101016     
   627.46605023448762     
   403.08749194199959     
   2404.3762906295583     
   258.23685504180060     
   629.52656974964702     
   421.12031412172166     
   2597.9831756597932     
   259.81334406162506     
   631.68088350479923     
   440.60518793916970     
   2815.4211799075401     
   261.39534404376758     
   633.93669859161821     
   461.72084678847580     
   3060.8004917907328     
   262.98311937054677     
   636.30269283478174     
   484.67685047690679     
   3339.1597511938503     
   264.57695750732029     
   638.78868633250113     
   509.72054861086019     
   3656.7300132778037     
   266.17717211298685     
   641.40585276330444     
   537.14602371044430     
   4021.2904201645247     
   267.78410674020608     
   644.16698207723471     
   567.30570186167756     
   4442.6547412174841     
   269.39813927251618     
   647.08681036294092     
   600.62561242080949     
   4933.3448676533435     
   271.01968729201468     
   650.18243864131341     
   637.62569892820875     
   5509.5439242370367     
   272.64921463586012     
   653.47387108453404     
   678.94727835998754     
   6192.4501666011183     
   274.28723949109502     
   656.98471591695761     
   725.39065460949496     
   7010.3089191551680     
   275.93434450855563     
   660.74311248223933     
   777.96797150315990     
   8001.2652179424440     
   277.59118960935211     
   664.78297606259150     
   837.97746063772695     
   9218.4462433187637     
   279.25852844686017     
   669.14570923284248     
   907.11580746261927     
   10735.327745465112     
   280.93722993323490     
   673.88257566538289     
   987.63076555360590     
   12664.485805054486     
   282.62830694727381     
   679.05818860199588     
   1082.6144090915168     
   15151.559706818540     
   284.33295550195601     
   684.75535239195619     
   1196.2511068926533     
   18507.485231130278     
   286.05260963181075     
   691.08362327450322     
   1335.0572461261336     
   22912.187094416538     
   287.78902080070861     
   698.18851301315408     
   1506.8986493342541     
   29895.233347140005     
   289.54437731282093     
   706.28354188508445     
   1731.1128994378091     
   37572.680228424389     
   291.32149269628366     
   715.64359413655620     
   2012.9080011509861     
   60113.877655741431     
   293.12412163597065     
   726.83526934835663     
   2463.7620835690573     
   59275.844942597119     
   294.95753450744104     
   740.26550185887527     
   2908.3309206385261     
   211970.44551880567     
   296.82968736855349     
   758.78160231554602     
   4498.1092620296058     
  -44991.689548685601     
   298.75405156208080     
   780.42855444665577     
   4160.6715904144712     
   1777915.4509183373     
   300.75890707455818     
   834.56782710344896     
   17495.037472302309     
   1413334.0228249487     
   302.97675397062528     
   948.54302739292530     
   28095.042643489200     
   1413334.0228249487     
   423.54027835360802     
  -4231.0532044798638     
   1047604226.9660430     
  -251859036192795.94     
   423.53684304559431     
  -2891.4218591261661     
   292027118.38765532     
  -305533978782148.69     
   423.53660950345164     
  -2849.9607536630406     
   217431617.57948810     
  -18342393519142.668     
   423.53636036190358     
  -2812.1164561312821     
   212588906.88341117     
  -72986196530988.219     
   423.53609460107168     
  -2773.6362539813190     
   191751069.20138818     
  -48316094308089.391     
   423.53581113614638     
  -2735.7040727072663     
   176834012.55592626     
  -44283195374140.555     
   423.53550881338970     
  -2697.9903166238746     
   162049409.47078133     
  -36828764522700.062     
   423.53518640590369     
  -2660.5867412934749     
   148752911.58622032     
  -31456110211894.840     
   423.53484260914973     
  -2623.4678027127070     
   136471888.81429869     
  -26664499709556.293     
   423.53447603620600     
  -2586.6406115212408     
   125214378.36788729     
  -22649294911466.926     
   423.53408521274838     
  -2550.1031879935258     
   114873843.44446418     
  -19226324224999.871     
   423.53366857173955     
  -2513.8560830246729     
   105381706.81222124     
  -16322527389108.018     
   423.53322444781088     
  -2477.8991428907702     
   96667366.314411044     
  -13855893364193.059     
   423.53275107131964     
  -2442.2324099967427     
   88667899.305656984     
  -11761543215549.645     
   423.53224656206504     
  -2406.8558719103839     
   81324955.104324430     
  -9983165005385.6973     
   423.53170892264359     
  -2371.7695325415043     
   74585053.305987000     
  -8473214902675.3545     
   423.53113603142555     
  -2336.9733900893443     
   68399010.214426026     
  -7191241206493.2725     
   423.53052563513188     
  -2302.4674450544217     
   62721630.056151822     
  -6102865664092.8184     
   423.52987534099009     
  -2268.2516970674506     
   57511394.838048875     
  -5178918600985.1289     
   423.52918260844797     
  -2234.3261459645355     
   52730138.756230138     
  -4394585092895.9727     
   423.52844474042030     
  -2200.6907921398015     
   48342809.803670987     
  -3728815438020.5864     
   423.52765887404615     
  -2167.3456351328587     
   44317191.371089630     
  -3163712651726.1567     
   423.52682197092957     
  -2134.2906753325378     
   40623690.962959737     
  -2684084827120.5908     
   423.52593080683812     
  -2101.5259127788049     
   37235118.656317025     
  -2277025476601.4380     
   423.52498196083076     
  -2069.0513477943919     
   34126497.416477360     
  -1931575224808.0740     
   423.52397180378625     
  -2036.8669806140615     
   31274882.047769234     
  -1638426799368.8740     
   423.52289648630125     
  -2004.9728118191892     
   28659195.111003008     
  -1389675703818.1147     
   423.52175192592614     
  -1973.3688418625986     
   26260077.243449304     
  -1178611741751.6316     
   423.52053379370562     
  -1942.0550714378683     
   24059744.893257238     
  -999535067442.32800     
   423.51923749998826     
  -1911.0315013824556     
   22041866.657923993     
  -847608371705.09302     
   423.51785817946950     
  -1880.2981327001926     
   20191441.355394758     
  -718722714910.29053     
   423.51639067542874     
  -1849.8549666119065     
   18494694.349029727     
  -609391457677.14270     
   423.51482952312199     
  -1819.7020043365576     
   16938974.176769264     
  -516653520189.52917     
   423.51316893228670     
  -1789.8392477451969     
   15512664.220397055     
  -437995785722.74054     
   423.51140276871644     
  -1760.2666985576204     
   14205097.516845006     
  -371285142456.15063     
   423.50952453485934     
  -1730.9843588868978     
   13006479.250542611     
  -314710721684.88049     
   423.50752734939215     
  -1701.9922312286765     
   11907816.854457339     
  -266735871176.81601     
   423.50540392572066     
  -1673.2903184382801     
   10900853.778559556     
  -226056175628.92938     
   423.50314654935363     
  -1644.8786236634985     
   9978010.6188440919     
  -191564945084.68011     
   423.50074705409656     
  -1616.7571504253526     
   9132328.8639901876     
  -162322812786.64941     
   423.49819679700659     
  -1588.9259029223588     
   8357421.3335170690     
  -137532818401.03867     
   423.49548663205002     
  -1561.3848856507761     
   7647425.0676256325     
  -116518726956.15945     
   423.49260688239917     
  -1534.1341037320062     
   6996958.6901555918     
  -98706781566.209457     
   423.48954731130237     
  -1507.1735629660027     
   6401083.2119925972     
  -83610223104.467484     
   423.48629709145854     
  -1480.5032697529218     
   5855265.9025386497     
  -70816132988.288055     
   423.48284477282380     
  -1454.1232312273128     
   5355347.0326426700     
  -59974231130.801422     
   423.47917824877345     
  -1428.0334554314659     
   4897509.4802197106     
  -50787401892.686943     
   423.47528472053943     
  -1402.2339512447716     
   4478250.7461682837     
  -43003654372.015678     
   423.47115065983905     
  -1376.7247284579807     
   4094357.1345806080     
  -36409269793.893005     
   423.46676176960528     
  -1351.5057980257109     
   3742880.1502887206     
  -30822999342.018002     
   423.46210294272458     
  -1326.5771720642915     
   3421114.8408971289     
  -26091154411.914379     
   423.45715821868339     
  -1301.9388638840080     
   3126579.7679039398     
  -22083417649.344570     
   423.45191073801703     
  -1277.5908882883916     
   2856998.6879738178     
  -18689290660.582176     
   423.44634269444913     
  -1253.5332615297032     
   2610283.8094340125     
  -15815105005.309547     
   423.44043528460355     
  -1229.7660015388813     
   2384520.1673425450     
  -13381441294.311001     
   423.43416865516008     
  -1206.2891280721949     
   2177951.6101736561     
  -11320989501.262539     
   423.42752184732097     
  -1183.1026628055365     
   1988967.5780897832     
  -9576688366.6374588     
   423.42047273844094     
  -1160.2066295987900     
   1816091.2703200658     
  -8100182582.4820652     
   423.41299798066757     
  -1137.6010545955951     
   1657968.5302831109     
  -6850488079.7512255     
   423.40507293642327     
  -1115.2859665041728     
   1513357.8269868898     
  -5792877804.3813496     
   423.39667161055047     
  -1093.2613967482471     
   1381120.9174551037     
  -4897924618.4139862     
   423.38776657892453     
  -1071.5273797606244     
   1260214.3698791531     
  -4140697143.8073616     
   423.37832891332511     
  -1050.0839531678296     
   1149681.7178294288     
  -3500073619.4266429     
   423.36832810233710     
  -1028.9311581354759     
   1048646.2857902022     
  -2958161350.5105662     
   423.35773196803274     
  -1008.0690396238793     
   956304.60350730247     
  -2499804971.7398705     
   423.34650657816479     
  -987.49764669239096     
   871920.34252677660     
  -2112168362.5864203     
   423.33461615357402     
  -967.21703288459048     
   794818.76622032723     
  -1784380840.7395492     
   423.32202297048678     
  -947.22725654404405     
   724381.63242712326     
  -1507237390.5882139     
   423.30868725734723     
  -927.52838123488596     
   660042.50252714020     
  -1272943720.9398687     
   423.29456708579056     
  -908.12047617423298     
   601282.45649746316     
  -1074901129.2184160     
   423.27961825532680     
  -889.00361664124819     
   547626.14144530951     
  -907523478.19087601     
   423.26379417125611     
  -870.17788451523586     
   498638.15447558061     
  -766082272.11464286     
   423.24704571528684     
  -851.64336876276013     
   453919.72558835696     
  -646575569.61032057     
   423.22932110827082     
  -833.40016599833507     
   413105.66399098799     
  -545616525.77758527     
   423.21056576440270     
  -815.44838109836792     
   375861.56772880536     
  -460339299.33493525     
   423.19072213616010     
  -797.78812781093575     
   341881.25456408592     
  -388319117.30561858     
   423.16972954917600     
  -780.41952946845959     
   310884.40921145387     
  -327504622.11962384     
   423.14752402614255     
  -763.34271969213285     
   282614.42548521998     
  -276160615.20947802     
   423.12403809874138     
  -746.55784317840380     
   256836.42268884170     
  -232819444.90773183     
   423.09920060647374     
  -730.06505653313366     
   233335.43178094708     
  -196239958.20848513     
   423.07293648113381     
  -713.86452913998460     
   211914.72640814769     
  -165372641.23497090     
   423.04516651551370     
  -697.95644411442277     
   192394.29605795775     
  -139330163.30674747     
   423.01580711476100     
  -682.34099929692138     
   174609.44340455125     
  -117362400.35883801     
   422.98477002861557     
  -667.01840831896038     
   158409.49957428905     
  -98835311.410188273     
   422.95196206253695     
  -651.98890172579354     
   143656.64503233152     
  -83213043.225827858     
   422.91728476548815     
  -637.25272817632526     
   130224.82913131310     
  -70042790.933279514     
   422.88063409186651     
  -622.81015571196849     
   117998.77910936470     
  -58941979.585806601     
   422.84190003476124     
  -608.66147309822190     
   106873.09196399305     
  -49587419.585573442     
   422.80096622736812     
  -594.80699122127839     
   96751.401891786343     
  -41706137.519098893     
   422.75770950899545     
  -581.24704466694618     
   87545.615428678793     
  -35067573.182019912     
   422.71199945165250     
  -567.98199299777923     
   79175.218788903643     
  -29477146.145197347     
   422.66369784271069     
  -555.01222355584036     
   71566.611644971141     
  -24770248.477509517     
   422.61265811856344     
  -542.33814877427096     
   64652.609828653367     
  -20809043.695461392     
   422.55872474357693     
  -529.96022523063868     
   58371.583000810533     
  -17473516.085085310     
   422.50173252790961     
  -517.87888865522052     
   52668.125228460718     
  -14674642.276455913     
   422.44150587697447     
  -506.09481583727523     
   47488.422332097478     
  -12296634.754401626     
   422.37785796441528     
  -494.60791715900189     
   42794.855567801787     
  -10376954.980533937     
   422.31058981945125     
  -483.42126024978108     
   38511.678198697424     
  -8498353.8013208006     
   422.23948931830245     
  -472.52583976019451     
   34718.438088082636     
  -7799880.1106668534     
   422.16433006812485     
  -461.95974833157754     
   30953.629902345150     
  -4289740.4688327573     
   422.08487017044217     
  -451.57834601171277     
   28714.571895939545     
  -11052016.608857600     
   422.00085084944209     
  -441.94701961530279     
   22476.429904940975     
  -1921997.8303100928     
   421.00642977121112     
  -365.60232940891217     
   8061.4461776152784     
  -458459.18554633489     
   420.13564456152477     
  -333.89120824982956     
   4623.0022860177669     
  -263368.24125441193     
   419.32569517641821     
  -315.71435134326094     
   2647.7404766096770     
  -127477.31833455652     
   418.55096584293989     
  -304.86584867898546     
   1691.6605891005029     
  -82120.915434378083     
   417.79809096062064     
  -297.94731289787757     
   1075.7537233426674     
  -52307.939981346462     
   417.05912882758463     
  -293.54931815581443     
   683.44417348256866     
  -36317.978482159953     
   416.32895958986558     
  -290.81305938494211     
   411.05933486636917     
  -25826.773809609560     
   415.60409251890536     
  -289.24201471954046     
   217.35853129429756     
  -19006.150897477142     
   414.88204900181933     
  -288.51158739239668     
   74.812399563218889     
  -14275.695608728793     
   414.16101455309172     
  -288.40519468724420     
  -32.255317502247010     
  -10920.263051344822     
   413.43962934152904     
  -288.77122620696815     
  -114.15729038733313     
  -8466.9421905590370     
   412.71685549697497     
  -289.50076782497780     
  -177.65935681652596     
  -6635.4836816082725     
   411.99188952699990     
  -290.51347992809059     
  -227.42548442858805     
  -5241.6211170007882     
   411.26410251757204     
  -291.74888774617733     
  -266.73764280609390     
  -4163.7990195335378     
   410.53299812857938     
  -293.16064719182401     
  -297.96613545259544     
  -3318.6625940409867     
   409.79818236815021     
  -294.71270279272528     
  -322.85610490790287     
  -2647.9536019884385     
   409.05934138623769     
  -296.37663244730209     
  -342.71575692281613     
  -2110.0279992389442     
   408.31622486245118     
  -298.12977425690190     
  -358.54096691710822     
  -1674.5881881136866     
   407.56863338032525     
  -299.95387762001457     
  -371.10037832796087     
  -1319.2237254633849     
   406.81640869603996     
  -301.83411495650682     
  -380.99455626893626     
  -1027.1159881020073     
   406.05942614398469     
  -303.75834616262841     
  -388.69792617970131     
  -785.47547527103848     
   405.29758864348520     
  -305.71656345868826     
  -394.58899224423408     
  -584.46033525266444     
   404.53082192144421     
  -307.70046705119540     
  -398.97244475862908     
  -416.41463300943502     
   403.75907066955784     
  -309.70313704935745     
  -402.09555450619985     
  -275.32378015665677     
   402.98229542778472     
  -311.71877714276638     
  -404.16048285737475     
  -156.41976486964481     
   402.20047003785112     
  -313.74251242764456     
  -405.33363109389711     
  -55.891222620527920     
   401.41357954828732     
  -315.77022854353822     
  -405.75281526355104     
   29.331930477133163     
   400.62161848014449     
  -317.79844264615951     
  -405.53282578497260     
   101.74020579416938     
   399.82458938305865     
  -319.82419914622574     
  -404.76977424151630     
   163.36730544406905     
   399.02250162671822     
  -321.84498488045625     
  -403.54451945068581     
   215.88401157738397     
   398.21537038445820     
  -323.85865965249258     
  -401.92538936385540     
   260.67080411371512     
   397.40321577462475     
  -325.86339902173472     
  -399.97035833300254     
   298.87429122094289     
   396.58606213224164     
  -327.85764692043938     
  -397.72880114884549     
   331.45161594014934     
   395.76393738886486     
  -329.84007620838469     
  -395.24291402929435     
   359.20539732061309     
   394.93687254271555     
  -331.80955567733139     
  -392.54887354938978     
   382.81164729958130     
   394.10490120449452     
  -333.76512232669148     
  -389.67778619464286     
   402.84201811139121     
   393.26805920692061     
  -335.70595796982514     
  -386.65647105880748     
   419.78179639507931     
   392.42638426814250     
  -337.63136941643677     
  -383.50810758584436     
   434.04439917999258     
   391.57991570087273     
  -339.54077162188133     
  -380.25277459199441     
   445.98322158540992     
   390.72869416046467     
  -341.43367330943659     
  -376.90790043010384     
   455.90131147574726     
   389.87276142627138     
  -343.30966466199692     
  -373.48864059403576     
   464.05930461438589     
   389.01216021153931     
  -345.16840675300563     
  -370.00819580942783     
   470.68201575660242     
   388.14693399783948     
  -347.00962244425733     
  -366.47808069125335     
   475.96385171446474     
   387.27712689065970     
  -348.83308852549391     
  -362.90835180339485     
   480.07335612610927     
   386.40278349329338     
  -350.63862890908354     
  -359.30780163244901     
   483.15700524981025     
   385.52394879658868     
  -352.42610872339736     
  -355.68412409307547     
   485.34234355383842     
   384.64066808247873     
  -354.19542917492106     
  -352.04405651642168     
   486.74071293070779     
   383.75298683951183     
  -355.94652306913576     
  -348.39350116944138     
   487.44945115081418     
   382.86095068885436     
  -357.67935089777387     
  -344.73763028581027     
   487.55384382027341     
   381.96460531944945     
  -359.39389741463128     
  -341.08097645715816     
   487.12873714754846     
   381.06399643119653     
  -361.09016863309557     
  -337.42751092855156     
   486.23990795247164     
   380.15916968516905     
  -362.76818918946424     
  -333.78071161890801     
   484.94526577312581     
   379.25017066001755     
  -364.42800002382552     
  -330.14362212560957     
   483.29587035152554     
   378.33704481381767     
  -366.06965633688446     
  -326.51890309797312     
   481.33676411181295     
   377.41983745071803     
  -367.69322578804724     
  -322.90887736713455     
   479.10778639815055     
   376.49859369182354     
  -369.29878690388796     
  -319.31556896914844     
   476.64415252422674     
   375.57335844982265     
  -370.88642767087384     
  -315.74073782521674     
   473.97707124356958     
   374.64417640692579     
  -372.45624428991414     
  -312.18590979088998     
   471.13419301430741     
   373.71109199573658     
  -374.00834007274955     
  -308.65240334328269     
   468.14005056157231     
   372.77414938272210     
  -375.54282446351795     
  -305.14135296407085     
   465.01641960049329     
   371.83339245398884     
  -377.05981217047076     
  -301.65372981706719     
   461.78264997243974     
   370.88886480310521     
  -378.55942239486916     
  -298.19035994227386     
   458.45593098676960     
   369.94060972074232     
  -380.04177814587450     
  -294.75194045987308     
   455.05153600860768     
   368.98867018593000     
  -381.50700563187371     
  -291.33905393980854     
   451.58307761267866     
   368.03308885874878     
  -382.95523371886753     
  -287.95218085771342     
   448.06262481245614     
   367.07390807429977     
  -384.38659344894086     
  -284.59171117161998     
   444.50094305419117     
   366.11116983780983     
  -385.80121761211672     
  -281.25795409871358     
   440.90759139504479     
   365.14491582074754     
  -387.19924036527158     
  -277.95114716325077     
   437.29107346763914     
   364.17518735783761     
  -388.58079689346033     
  -274.67146411224348     
   433.65895884246544     
   363.20202544487449     
  -389.94602310854327     
  -271.41902192092499     
   430.01794352091980     
   362.22547073724650     
  -391.29505538170685     
  -268.19388734451809     
   426.37401570496496     
   361.24556354909032     
  -392.62803030563498     
  -264.99608222673083     
   422.73244139304853     
   360.26234385300671     
  -393.94508448349251     
  -261.82558891628298     
   419.09792430641875     
   359.27585128027232     
  -395.24635434199320     
  -258.68235448398480     
   415.47459972520608     
   358.28612512149243     
  -396.53197596566827     
  -255.56629498604576     
   411.86613568649443     
   357.29320432764297     
  -397.80208495055439     
  -252.47729896839706     
   408.27576363764103     
   356.29712751145684     
  -399.05681627482812     
  -249.41523074111475     
   404.70632019668039     
   355.29793294911389     
  -400.29630418503001     
  -246.37993333963965     
   401.16030411674581     
   354.29565858219769     
  -401.52068209602606     
  -243.37123105876407     
   397.63988679190982     
   353.29034201988674     
  -402.73008250344253     
  -240.38893190782471     
   394.14697626795436     
   352.28202054135022     
  -403.92463690717659     
  -237.43282958581511     
   390.68321396126714     
   351.27073109832259     
  -405.10447574484391     
  -234.50270548110558     
   387.25001800462417     
   350.25651031783275     
  -406.26972833441187     
  -231.59833034607090     
   383.84861624080565     
   349.23939450506668     
  -407.42052282458769     
  -228.71946572426486     
   380.48002433922045     
   348.21941964634482     
  -408.55698615275264     
  -225.86586554172072     
   377.14512977585139     
   347.19662141219595     
  -409.67924400927797     
  -223.03727706840181     
   373.84464568453916     
   346.17103516051367     
  -410.78742080751340     
  -220.23344222576776     
   370.57916488680542     
   345.14269593978042     
  -411.88163965930062     
  -217.45409848911675     
   367.34915726794350     
   344.11163849234720     
  -412.96202235504740     
  -214.69897980960715     
   364.15498808869381     
   343.07789725775746     
  -414.02868934806878     
  -211.96781739894195     
   360.99693467402824     
   342.04150637610564     
  -415.08175974253834     
  -209.26034038888673     
   357.87516319168697     
   341.00249969142129     
  -416.12135128517292     
  -206.57627666494909     
   354.78980411191765     
   339.96091075506990     
  -417.14758035967060     
  -203.91535313410972     
   351.74087521120299     
   338.91677282916481     
  -418.16056198393090     
  -201.27729657002570     
   348.72836759703858     
   337.87011888998217     
  -419.16040980988862     
  -198.66183381304791     
   345.75220461923067     
   336.82098163137431     
  -420.14723612511722     
  -196.06869227840366     
   342.81225058254535     
   335.76939346817619     
  -421.12115185681085     
  -193.49760039903458     
   339.90834713560190     
   334.71538653959959     
  -422.08226657729722     
  -190.94828779551756     
   337.04028840071743     
   333.65899271261213     
  -423.03068851086726     
  -188.42048563251217     
   334.20782296526255     
   332.60024358529699     
  -423.96652454234925     
  -185.91392696027270     
   331.41069261400531     
   331.53917049018969     
  -424.88988022666410     
  -183.42834676566767     
   328.64859546172596     
   330.47580449759005     
  -425.80085979932755     
  -180.96348229970471     
   325.92120737893396     
   329.41017641884622     
  -426.69956618818770     
  -178.51907324436272     
   323.22820227804499     
   328.34231680960863     
  -427.58610102561681     
  -176.09486172727736     
   320.56920411258119     
   327.27225597305261     
  -428.46056466167607     
  -173.69059269643301     
   317.94385673076960     
   326.20002396306683     
  -429.32305617784453     
  -171.30601377095223     
   315.35177072293521     
   325.12565058740756     
  -430.17367340099827     
  -168.94087549053023     
   312.79254248701392     
   324.04916541081673     
  -431.01251291827930     
  -166.59493142187762     
   310.26577841296302     
   322.97059775810243     
  -431.83967009204343     
  -164.26793808378039     
   307.77106275290549     
   321.88997671718215     
  -432.65523907503569     
  -161.95965511313361     
   305.30796736892086     
   320.80733114208709     
  -433.45931282621319     
  -159.66984535786668     
   302.87609061771343     
   319.72268965592701     
  -434.25198312630346     
  -157.39827467823389     
   300.47497929191962     
   318.63608065381607     
  -435.03334059383292     
  -155.14471233354448     
   298.10422760706359     
   317.54753230575795     
  -435.80347470123297     
  -152.90893062649150     
   295.76339169596764     
   316.45707255949145     
  -436.56247379077115     
  -150.69070518877174     
   293.45204393040063     
   315.36472914329528     
  -437.31042509089133     
  -148.48981485929374     
   291.16975363226317     
   314.27052956875258     
  -438.04741473230717     
  -146.30604170705178     
   288.91608817732475     
   313.17450113347502     
  -438.77352776418911     
  -144.13917104572184     
   286.69062577551165     
   312.07667092378654     
  -439.48884817018444     
  -141.98899135240549     
   284.49292507436019     
   310.97706581736708     
  -440.19345888460128     
  -139.85529441434778     
   282.32257939487204     
   309.87571248585579     
  -440.88744180830940     
  -137.73787506888624     
   280.17915023814317     
   308.77263739741505     
  -441.57087782458683     
  -135.63653144210016     
   278.06223350369498     
   307.66786681925447     
  -442.24384681491915     
  -133.55106469082244     
   275.97139935283201     
   306.56142682011597     
  -442.90642767463544     
  -131.48127919567622     
   273.90625375946604     
   305.45334327271962     
  -443.55869832835583     
  -129.42698229248020     
   271.86637249682212     
   304.34364185617147     
  -444.20073574533387     
  -127.38798449875405     
   269.85136539657594     
   303.23234805833260     
  -444.83261595472646     
  -125.36409925827974     
   267.86083084461984     
   302.11948717815091     
  -445.45441406043955     
  -123.35514302694509     
   265.89437167570486     
   301.00508432795544     
  -446.06620425610532     
  -121.36093523937728     
   263.95160256477629     
   299.88916443571372     
  -446.66805983975416     
  -119.38129822014147     
   262.03214458477339     
   298.77175224725272     
  -447.26005322814387     
  -117.41605713575566     
   260.13560684236529     
   297.65287232844412     
  -447.84225597119439     
  -115.46504008443793     
   258.26163263533863     
   296.53254906735361     
  -448.41473876600463     
  -113.52807783967287     
   256.40983505071495     
   295.41080667635578     
  -448.97757147079579     
  -111.60500407679251     
   254.57987017169023     
   294.28766919421378     
  -449.53082311861408     
  -109.69565505050484     
   252.77136508493334     
   293.16316048812575     
  -450.07456193077121     
  -107.79986981236783     
   250.98397824758047     
   292.03730425573718     
  -450.60885533024094     
  -105.91748997551102     
   249.21735399909699     
   290.91012402712039     
  -451.13376995473101     
  -104.04835982051779     
   247.47115595350783     
   289.78164316672149     
  -451.64937166965944     
  -102.19232615086648     
   245.74505313849477     
   288.65188487527536     
  -452.15572558066742     
  -100.34923825232778     
   244.03869694025366     
   287.52087219168925     
  -452.65289604636143     
  -98.518948025275876     
   242.35178075592762     
   286.38862799489476     
  -453.14094669059864     
  -96.701309669606417     
   240.68397694776684     
   285.25517500566997     
  -453.61994041437890     
  -94.896179842498157     
   239.03495998899567     
   284.12053578843125     
  -454.08993940809160     
  -93.103417642580695     
   237.40443877165072     
   282.98473275299511     
  -454.55100516307755     
  -91.322884351793306     
   235.79209517889390     
   281.84778815631171     
  -455.00319848305190     
  -89.554443637951607     
   234.19762650291725     
   280.70972410416925     
  -455.44657949574474     
  -87.797961439179716     
   232.62074997833204     
   279.57056255287011     
  -455.88120766387857     
  -86.053305814342224     
   231.06116769658465     
   278.43032531087982     
  -456.30714179605593     
  -84.320347056617834     
   229.51858599960511     
   277.28903404044848     
  -456.72444005785155     
  -82.598957661620801     
   227.99274938826366     
   276.14671025920518     
  -457.13315998210862     
  -80.889012041208815     
   226.48334734063107     
   275.00337534172695     
  -457.53335847955202     
  -79.190386936154084     
   224.99014212768580     
   273.85905052108069     
  -457.92509184906788     
  -77.502960870196446     
   223.51284177046844     
   272.71375689034073     
  -458.30841578763568     
  -75.826614556917932     
   222.05120027144980     
   271.56751540408067     
  -458.68338540041520     
  -74.161230554882053     
   220.60495109672453     
   270.42034687984102     
  -459.05005521035656     
  -72.506693421656621     
   219.17384204853343     
   269.27227199957252     
  -459.40847916792643     
  -70.862889606292612     
   217.75763141466464     
   268.12331131105566     
  -459.75871066036888     
  -69.229707370682632     
   216.35606122232909     
   266.97348522929713     
  -460.10080252107434     
  -67.607036911515166     
   214.96890258962773     
   265.82281403790284     
  -460.43480703870836     
  -65.994770142092946     
   213.59591384321683     
   264.67131789042884     
  -460.76077596603426     
  -64.392800788268829     
   212.23685919504501     
   263.51901681170978     
  -461.07876052886570     
  -62.801024344306015     
   210.89152012202825     
   262.36593069916546     
  -461.38881143458497     
  -61.219337943390805     
   209.55965863222994     
   261.21207932408652     
  -461.69097888070252     
  -59.647640503649079     
   208.24106096446806     
   260.05748233289819     
  -461.98531256332768     
  -58.085832546415567     
   206.93551321320865     
   258.90215924840385     
  -462.27186168518705     
  -56.533816197316497     
   205.64279127782737     
   257.74612947100826     
  -462.55067496383714     
  -54.991495262732798     
   204.36269579399192     
   256.58941227992040     
  -462.82180063960470     
  -53.458775044277857     
   203.09500958787066     
   255.43202683433688     
  -463.08528648339632     
  -51.935562472368822     
   201.83953834047071     
   254.27399217460572     
  -463.34117980441425     
  -50.421765934815291     
   200.59607778758260     
   253.11532722337131     
  -463.58952745762980     
  -48.917295351408420     
   199.36442967708300     
   251.95605078670050     
  -463.83037585133042     
  -47.422062128830298     
   198.14440530058715     
   250.79618155519020     
  -464.06377095437517     
  -45.935979089075893     
   196.93580814246073     
   249.63573810505696     
  -464.28975830341790     
  -44.458960528007438     
   195.73845609633747     
   248.47473889920849     
  -464.50838301000613     
  -42.990922107284902     
   194.55216451980189     
   247.31320228829787     
  -464.71968976745779     
  -41.531780873386388     
   193.37674450535670     
   246.15114651176040     
  -464.92372285786524     
  -40.081455289596207     
   192.21203037982644     
   244.98858969883315     
  -465.12052615874364     
  -38.639865061747514     
   191.05783510047357     
   243.82554986955833     
  -465.31014314964420     
  -37.206931298493956     
   189.91399021272156     
   242.66204493576970     
  -465.49261691882020     
  -35.782576371898543     
   188.78032702961090     
   241.49809270206293     
  -465.66799016954792     
  -34.366723919176465     
   187.65667557647330     
   240.33371086675012     
  -465.83630522647672     
  -32.959298852352909     
   186.54286944284078     
   239.16891702279844     
  -465.99760404193643     
  -31.560227331531603     
   185.43875107703994     
   238.00372865875326     
  -466.15192820201139     
  -30.169436698453801     
   184.34415485083431     
   236.83816315964629     
  -466.29931893260022     
  -28.786855537072544     
   183.25892585053705     
   235.67223780788839     
  -466.43981710542585     
  -27.412413593193513     
   182.18290910507341     
   234.50596978414785     
  -466.57346324384611     
  -26.046041774905493     
   181.11595091001985     
   233.33937616821387     
  -466.70029752864110     
  -24.687672143080341     
   180.05789682508910     
   232.17247393984601     
  -466.82035980379101     
  -23.337237916892175     
   179.00860536466379     
   231.00527997960901     
  -466.93368958202490     
  -21.994673376657193     
   177.96792461583257     
   229.83781106969417     
  -467.04032605032165     
  -20.659913942038450     
   176.93571042810012     
   228.67008389472670     
  -467.14030807546129     
  -19.332896113827697     
   175.91182183942976     
   227.50211504255955     
  -467.23367420937092     
  -18.013557450031971     
   174.89611738041495     
   226.33392100505390     
  -467.32046269442020     
  -16.701836569678861     
   173.88845987963023     
   225.16551817884647     
  -467.40071146864585     
  -15.397673120581631     
   172.88870821403412     
   223.99692286610392     
  -467.47445817096974     
  -14.101007808976373     
   171.89673458803924     
   222.82815127526416     
  -467.54174014624112     
  -12.811782299566080     
   170.91239822766300     
   221.65921952176541     
  -467.60259445027219     
  -11.529939312858605     
   169.93557147919475     
   220.49014362876233     
  -467.65705785487125     
  -10.255422526764644     
   168.96612736761392     
   219.32093952783012     
  -467.70516685261691     
  -8.9881765715075659     
   168.00392740340178     
   218.15162305965634     
  -467.74695766183567     
  -7.7281471159820239     
   167.04886019463922     
   216.98220997472075     
  -467.78246623128689     
  -6.4752806645222556     
   166.10078350366322     
   215.81271593396309     
  -467.81172824491881     
  -5.2295247882447526     
   165.15959135117168     
   214.64315650943951     
  -467.83477912652222     
  -3.9908278531109920     
   164.22514266889769     
   213.47354718496695     
  -467.85165404436270     
  -2.7591392830942310     
   163.29733791295291     
   212.30390335675645     
  -467.86238791569235     
  -1.5344092487471102     
   162.37603093189239     
   211.13424033403487     
  -467.86701541135608     
 -0.31658901675788886     
   161.46113789811628     
   209.96457333965543     
  -467.86557096010426     
  0.89436951747795734     
   160.55250217192855     
   208.79491751069747     
  -467.85808875310119     
   2.0985132837674492     
   159.65004797255003     
   207.62528789905477     
  -467.84460274828285     
   3.2958886435615491     
   158.75362242710594     
   206.45569947201341     
  -467.82514667464454     
   4.4865408117648711     
   157.86315028757247     
   205.28616711281862     
  -467.79975403651781     
   5.6705144389216393     
   156.97848187817922     
   204.11670562123132     
  -467.76845811778799     
   6.8478530530080111     
   156.09953954366645     
   202.94732971407376     
  -467.73129198615652     
   8.0185995995854835     
   155.22618367808252     
   201.77805402576496     
  -467.68828849721461     
   9.1827959771711303     
   154.35833331492691     
   200.60889310884576     
  -467.63948029857909     
   10.340483477033057     
   153.49585020440202     
   199.43986143449368     
  -467.58489983400261     
   11.491702353566099     
   152.63865672360049     
   198.27097339302742     
  -467.52457934742120     
   12.636492278993078     
   151.78661990108117     
   197.10224329440152     
  -467.45855088690308     
   13.774891928251213     
   150.93965584681402     
   195.93368536869096     
  -467.38684630871472     
   14.906939347102295     
   150.09763864656315     
   194.76531376656567     
  -467.30949728125461     
   16.032671636951545     
   149.26048791445331     
   193.59714255975541     
  -467.22653528892141     
   17.152125296309919     
   148.42807303332830     
   192.42918574150482     
  -467.13799163607052     
   18.265335844059909     
   147.60031437292827     
   191.26145722701861     
  -467.04389745095574     
   19.372338201856845     
   146.77709786714738     
   190.09397085389716     
  -466.94428368936144     
   20.473166435860428     
   145.95831867029165     
   188.92674038256268     
  -466.83918113870703     
   21.567853825887639     
   145.14388813893351     
   187.75977949667561     
  -466.72862042167503     
   22.656432986929619     
   144.33368952619986     
   186.59310180354146     
  -466.61263200006175     
   23.738935658376143     
   143.52763931598128     
   185.42672083450856     
  -466.49124617853272     
   24.815392953245979     
   142.72561751156471     
   184.26065004535593     
  -466.36449310843813     
   25.885835084582737     
   141.92754883237501     
   183.09490281667209     
  -466.23240279147461     
   26.950291700825531     
   141.13330532631593     
   181.92949245422440     
  -466.09500508349561     
   28.008791490772921     
   140.34281901884796     
   180.76443218931905     
  -465.95232969818511     
   29.061362633414262     
   139.55595883353487     
   179.59973517915188     
  -465.80440621078992     
   30.108032324665796     
   138.77265653929538     
   178.43541450714972     
  -465.65126406185652     
   31.148827248710489     
   137.99278702918693     
   177.27148318330265     
  -465.49293256085616     
   32.183773151429413     
   137.21627482159926     
   176.10795414448702     
  -465.32944088994611     
   33.212895212591391     
   136.44299783332809     
   174.94484025477905     
  -465.16081810767378     
   34.236217696341370     
   135.67288484237784     
   173.78215430575932     
  -464.98709315260123     
   35.253764332659188     
   134.90580639081358     
   172.61990901680809     
  -464.80829484706811     
   36.265557880590308     
   134.14169475900624     
   171.45811703539118     
  -464.62445190088846     
   37.271620591282833     
   133.38042467727624     
   170.29679093733677     
  -464.43559291496933     
   38.271973776362429     
   132.62191731104377     
   169.13594322710293     
  -464.24174638513796     
   39.266638156195235     
   131.86605673023715     
   167.97558633803567     
  -464.04294070579328     
   40.255633581672036     
   131.11275968467731     
   166.81573263261797     
  -463.83920417364084     
   41.238979279307095     
   130.36190946305749     
   165.65639440270917     
  -463.63056499144187     
   42.216693600280053     
   129.61342312523234     
   164.49758386977533     
  -463.41705127175686     
   43.188794273719274     
   128.86717977208647     
   163.33931318510980     
  -463.19869104076753     
   44.155298122009945     
   128.12310026268025     
   162.18159443004461     
  -462.97551224202755     
   45.116221373980025     
   127.38106572275130     
   161.02443961615231     
  -462.74754274017539     
   46.071579366900636     
   126.64097576902185     
   159.86786068543813     
  -462.51481032504518     
   47.021386685168324     
   125.90274146131064     
   158.71186951052266     
  -462.27734271521695     
   47.965657246128131     
   125.16623336224195     
   157.55647789481478     
  -462.03516756211076     
   48.904403996344968     
   124.43137768748311     
   156.40169757267478     
  -461.78831245379740     
   49.837639329001078     
   123.69803491582586     
   155.24754020956786     
  -461.53680491899775     
   50.765374590869790     
   122.96613136683141     
   154.09401740220738     
  -461.28067243108023     
   51.687620576121006     
   122.23552807440258     
   152.94114067868838     
  -461.01994241204824     
   52.604387036679043     
   121.50614726030230     
   151.78892149861082     
  -460.75464223660373     
   53.515683141131291     
   120.77784569463722     
   150.63737125319275     
  -460.48479923629128     
   54.421516983841094     
   120.05054683420838     
   149.48650126537299     
  -460.21044070361893     
   55.321896085097634     
   119.32410308935326     
   148.33632278990356     
  -459.93159389626055     
   56.216826858267808     
   118.59843231120774     
   147.18684701343130     
  -459.64828604136335     
   57.106315100601847     
   117.87339181919390     
   146.03808505456900     
  -459.36054433976375     
   57.990365539245822     
   117.14888734370527     
   144.89004796395560     
  -459.06839597042983     
   58.868982194323593     
   116.42477602226096     
   143.74274672430533     
  -458.77186809490780     
   59.742168014490574     
   115.70096561064068     
   142.59619225044577     
  -458.47098786173012     
   60.609925256570357     
   114.97729976968590     
   141.45039538934458     
  -458.16578241107658     
   61.472255004843021     
   114.25368911474821     
   140.30536692012458     
  -457.85627887938148     
   62.329157673203611     
   113.52997384260726     
   139.16111755406740     
  -457.54250440400591     
   63.180632477023188     
   112.80605374652551     
   138.01765793460498     
  -457.22448612811303     
   64.026677880122108     
   112.08177030096377     
   136.87499863729909     
  -456.90225120551929     
   64.867291157379356     
   111.35701628669163     
   135.73315016980843     
  -456.57582680567702     
   65.702468779529525     
   110.63162897311003     
   134.59212297184328     
  -456.24524011873609     
   66.532205996827869     
   109.90549236831221     
   133.45192741510726     
  -455.91051836077008     
   67.356497189590200     
   109.17845051513046     
   132.31257380322609     
  -455.57168877887500     
   68.175335568453661     
   108.45035409826983     
   131.17407237166296     
  -455.22877865689338     
   68.988713224190704     
   107.72107595237034     
   130.03643328762021     
  -454.88181532059832     
   69.796621293833454     
   106.99043513143104     
   128.89966664992733     
  -454.53082614347039     
   70.599049557319205     
   106.25830543408567     
   127.76378248891443     
  -454.17583855245692     
   71.395986848074841     
   105.52450031534063     
   126.62879076627138     
  -453.81688003383567     
   72.187420600439907     
   104.78888370887144     
   125.49470137489187     
  -453.45397813926394     
   72.973337228256426     
   104.05126119597882     
   124.36152413870232     
  -453.08716049197517     
   73.753721687226289     
   103.31149091279535     
   123.22926881247500     
  -452.71645479308444     
   74.528557869072245     
   102.56936488465176     
   122.09794508162527     
  -452.34188882814749     
   75.297828105707140     
   101.82473670413334     
   120.96756256199210     
  -451.96349047380579     
   76.061513630988131     
   101.07738647095965     
   119.83813079960191     
  -451.58128770465447     
   76.819594029520346     
   100.32715636813592     
   118.70965927041480     
  -451.19530860032501     
   77.572047702281338     
   99.573820340160609     
   117.58215738005305     
  -450.80558135268222     
   78.318851354832560     
   98.817203076762155     
   116.45563446351113     
  -450.41213427335038     
   79.059980377908261     
   98.057071704807313     
   115.33009978484684     
  -450.01499580136635     
   79.795408415694340     
   97.293236697080175     
   114.20556253685287     
  -449.61419451109981     
   80.525107690922425     
   96.525452413771163     
   113.08203184070835     
  -449.20975912041246     
   81.249048584025729     
   95.753513684466100     
   111.95951674560965     
  -448.80171849911073     
   81.967199936659199     
   94.977164661758394     
   110.83802622837965     
  -448.39010167759000     
   82.679528671622407     
   94.196181297164699     
   109.71756919305523     
  -447.97493785583259     
   83.386000031351131     
   93.410292327359173     
   108.59815447045163     
  -447.55625641269467     
   84.086577223806344     
   92.619259794564911     
   107.47979081770350     
  -447.13408691545453     
   84.781221672265559     
   91.822790665518298     
   106.36248691778140     
  -446.70845912976819     
   85.469892602256962     
   91.020629755406006     
   105.24625137898310     
  -446.27940302994898     
   86.152547325422489     
   90.212472356009741     
   104.13109273439892     
  -445.84694880946523     
   86.829140868092551     
   89.398020819629025     
   103.01701944134973     
  -445.41112689223439     
   87.499626024239788     
   88.576978804458875     
   101.90403988079711     
  -444.97196794376060     
   88.163953365273215     
   87.749001043959495     
   100.79216235672436     
  -444.52950288316464     
   88.822070873102930     
   86.913779338820945     
   99.681395095487233     
  -444.08376289543656     
   89.473924218144077     
   86.070938767505254     
   98.571746245133397     
  -443.63477944424392     
   90.119456258900371     
   85.220145701123727     
   97.463223874689206     
  -443.18258428521756     
   90.758607351658782     
   84.360997293439695     
   96.355835973412667     
  -442.72720947976001     
   91.391314831359608     
   83.493127150351043     
   95.249590450011098     
  -442.26868740946912     
   92.017513284987217     
   82.616103009338332     
   94.144495131822040     
  -441.80705079111277     
   92.637134057557276     
   81.729525243266082     
   93.040557763955974     
  -441.34233269222665     
   93.250105496881758     
   80.832924740534921     
   91.937786008399186     
  -440.87456654740339     
   93.856352432435784     
   79.925863369657009     
   90.836187443075019     
  -440.40378617530303     
   94.455796407708192     
   79.007835375467607     
   89.735769560861712     
  -439.93002579635117     
   95.048355173024220     
   78.078356875339480     
   88.636539768565015     
  -439.45332005129467     
   95.633942849589246     
   77.136879682202775     
   87.538505385843308     
  -438.97370402055265     
   96.212469447205791     
   76.182870829292625     
   86.441673644083352     
  -438.49121324448856     
   96.783840978425474     
   75.215732488133511     
   85.346051685224040     
  -438.00588374461228     
   97.347958972086474     
   74.234879308521485     
   84.251646560526098     
  -437.51775204576484     
   97.904720566900380     
   73.239651494564569     
   83.158465229284758     
  -437.02685519946482     
   98.454017953109627     
   72.229410255742835     
   82.066514557482861     
  -436.53323080825697     
   98.995738530027694     
   71.203424907336682     
   80.975801316381521     
  -436.03691705138982     
   99.529764216832717     
   70.160989938845901     
   79.886332181044892     
  -435.53795271174431     
   100.05597164137406     
   69.101304835176165     
   78.798113728796153     
  -435.03637720407175     
   100.57423142763790     
   68.023575570696011     
   77.711152437600788     
  -434.53223060489165     
   101.08440824441810     
   66.926935714660374     
   76.625454684373480     
  -434.02555368362488     
   101.58636026227805     
   65.810476340997937     
   75.541026743204725     
  -433.51638793588211     
   102.07993883483553     
   64.673262690756374     
   74.457874783502490     
  -433.00477561803251     
   102.56498830501620     
   63.514262778706112     
   73.376004868044646     
  -432.49075978408030     
   103.04134527585651     
   62.332443199990358     
   72.295422950936867     
  -431.97438432439100     
   103.50883859985643     
   61.126648643828226     
   71.216134875470999     
  -431.45569400672963     
   103.96728846468514     
   59.895722525167940     
   70.138146371877767     
  -430.93473451960887     
   104.41650638362390     
   58.638371508327289     
   69.061463054968172     
  -430.41155251822499     
   104.85629416993636     
   57.353294023884672     
   67.986090421656414     
  -429.88619567311235     
   105.28644387511548     
   56.039039673730557     
   66.912033848357822     
  -429.35871272174290     
   105.70673667266848     
   54.694134348052359     
   65.839298588253541     
  -428.82915352336056     
   106.11694268027887     
   53.316949772148995     
   64.767889768414207     
  -428.29756911715089     
   106.51681980356999     
   51.905807308743277     
   63.697812386773364     
  -427.76401178424601     
   106.90611335838555     
   50.458870398616085     
   62.629071308941064     
  -427.22853511363411     
   107.28455488637519     
   48.974226241672248     
   61.561671264847327     
  -426.69119407246023     
   107.65186158318772     
   47.449785221094814     
   60.495616845203941     
  -426.15204508107138     
   108.00773497234593     
   45.883364947884345     
   59.430912497772439     
  -425.61114609311687     
   108.35186020945505     
   44.272577221976348     
   58.367562523424951     
  -425.06855668124666     
   108.68390453861988     
   42.614915655227946     
   57.305571071983280     
  -424.52433812888506     
   109.00351640603409     
   40.907642018603006     
   56.244942137820487     
  -423.97855352856703     
   109.31032372117363     
   39.147863702039253     
   55.185679555207720     
  -423.43126788751675     
   109.60393269893891     
   37.332422547213746     
   54.127786993387375     
  -422.88254824109930     
   109.88392586804302     
   35.457964542909124     
   53.071267951352020     
  -422.33246377492389     
   110.14986060211484     
   33.520827089431940     
   52.016125752306372     
  -421.78108595640538     
   110.40126680528559     
   31.517097775404284     
   50.962363537787567     
  -421.22848867679568     
   110.63764503860111     
   29.442511480198792     
   49.909984261416334     
  -420.67474840451246     
   110.85846387470259     
   27.292462088018336     
   48.858990682248965     
  -420.11994435147477     
   111.06315734036274     
   25.061963279703114     
   47.809385357696854     
  -419.56415865296145     
   111.25112206496050     
   22.745562973687512     
   46.761170635976754     
  -419.00747656333090     
   111.42171378726317     
   20.337370223902418     
   45.714348648051029     
  -418.44998666870288     
   111.57424406394243     
   17.830908665782928     
   44.668921299012595     
  -417.89178111884570     
   111.70797587893580     
   15.219153077009976     
   43.624890258864014     
  -417.33295588033081     
   111.82211952701337     
   12.494359021590352     
   42.582256952634566     
  -416.77361101346406     
   111.91582721967531     
   9.6480776970141520     
   41.541022549772265     
  -416.21385097590888     
   111.98818780240290     
   6.6709703968909535     
   40.501187952740146     
  -415.65378495620195     
   112.03822008037960     
   3.5527899005843060     
   39.462753784737508     
  -415.09352724098943     
   112.06486600463398     
  0.28216777820090816     
   38.425720376456411     
  -414.53319762032038     
   112.06698226297048     
  -3.1534412384559789     
   37.390087751772256     
  -413.97292183602877     
   112.04333145368207     
  -6.7680185078385904     
   36.355855612253457     
  -413.41283207910737     
   111.99257131487327     
  -10.577086382284277     
   35.323023320359454     
  -412.85306754290269     
   111.91324316700614     
  -14.598032641862009     
   34.291589881177707     
  -412.29377504017970     
   111.80375792219218     
  -18.850289475424066     
   33.261553922528520     
  -411.73510969349638     
   111.66238075112651     
  -23.355753507464698     
   32.232913673240802     
  -411.17723571011902     
   111.48721259982051     
  -28.139073935665838     
   31.205666939371245     
  -410.62032725475621     
   111.27616954530302     
  -33.228210736188345     
   30.179811078103196     
  -410.06456943598096     
   111.02695796478160     
  -38.654896465556845     
   29.155342969017788     
  -409.51015942546582     
   110.73704624128993     
  -44.455402965404687     
   28.132258982377436     
  -408.95730773306497     
   110.40363071904939     
  -50.671269349485840     
   27.110554943998206     
  -408.40623966577004     
   110.02359619892826     
  -57.350401008396645     
   26.090226096209985     
  -407.85719700479427     
   109.59346819136528     
  -64.548227983946973     
   25.071267054308155     
  -407.31043994311216     
   109.10935648148568     
  -72.329328448886201     
   24.053671757782649     
  -406.76624933561317     
   108.56688651811905     
  -80.769333832291593     
   23.037433415463489     
  -406.22492932803192     
   107.96111651437684     
  -89.957396154135481     
   22.022544443537331     
  -405.68681044663794     
   107.28643604322085     
  -99.999390513375459     
   21.008996395155506     
  -405.15225325499392     
   106.53644061437051     
  -111.02192861854074     
   19.996779880054248     
  -404.62165271308368     
   105.70377614973147     
  -123.17778642973849     
   18.985884472219539     
  -404.09544341583057     
   104.77994275150840     
  -136.65289611980432     
   17.976298603120679     
  -403.57410594387528     
   103.75504603060989     
  -151.67594731320483     
   16.968009437361982     
  -403.05817463773434     
   102.61747642576083     
  -168.53125739343471     
   15.961002726694431     
  -402.54824721668172     
   101.35349199531009     
  -187.57689885570267     
   14.955262637088630     
  -402.04499682355868     
   99.946665253892292     
  -209.26989378148610     
   13.950771541845501     
  -401.54918730779764     
   98.377141050531179     
  -234.20362933502787     
   12.947509771275842     
  -401.06169292059496     
   96.620613830518437     
  -263.15998226800156     
   11.945455305936093     
  -400.58352410110996     
   94.646913963508467     
  -297.20013049228436     
   10.944583395143528     
  -400.11586203373912     
   92.417912984816283     
  -337.76435523556512     
   9.9448660744473063     
  -399.66010555047569     
   89.884680320549592     
  -386.99548100166896     
   8.9462715430187068     
  -399.21793831414175     
   86.982214213037011     
  -447.68197209837086     
   7.9487633410413912     
  -398.79142128005338     
   83.624599422299298     
  -525.46140304045889     
   6.9522992312532015     
  -398.38315068424890     
   79.683638899495776     
  -624.24976818899063     
   5.9568296233830944     
  -397.99643717290496     
   75.001765638078439     
  -770.49674150513351     
   4.9622952524744610     
  -397.63587515861781     
   69.223040076789800     
  -938.21954374661948     
   3.9686235488980466     
  -397.30735157467910     
   62.186393498690308     
  -1366.8577887320791     
   2.9757224777677438     
  -397.02204819072438     
   51.934960083199485     
  -1486.6224353913726     
   1.9834687223159211     
  -396.79024756097198     
   40.785291817764424     
  -4368.9937345067883     
  0.99167974596022768     
  -396.66823973440512     
   8.0178388089627539     
  -3792.5194746837306     
   0.0000000000000000     
  -396.69926028051066     
  -20.426057251164618     
  -3792.5194746837306     
   5.5308641975308639     
   138.16176719844657     
  -31966691.534262143     
   7629547468956.3496     
   5.5309780221539970     
   97.117026536791343     
  -9078049.1273930967     
   9245008367919.6816     
   5.5309858706536135     
   95.823127889876403     
  -6820899.0980263520     
   601370310341.03674     
   5.5309942512259314     
   94.636543487841109     
  -6662126.8837484103     
   2239869367877.2930     
   5.5310031991828721     
   93.429360783611585     
  -6022635.6301255999     
   1493194477355.1997     
   5.5310127521161370     
   92.237189893910525     
  -5561628.4456589306     
   1367658125458.7058     
   5.5310229500389809     
   91.050117349417178     
  -5105015.4490076518     
   1139596625461.7302     
   5.5310338355363262     
   89.870903123644510     
  -4693580.4113113657     
   974516557349.93530     
   5.5310454539236842     
   88.698779039301272     
  -4313111.8806567518     
   827252805632.48853     
   5.5310578534153434     
   87.533959119560308     
  -3963853.2332914965     
   703656326334.19592     
   5.5310710853023135     
   86.376383945033027     
  -3642598.9582693381     
   598163137353.24548     
   5.5310852041405525     
   85.226070258464702     
  -3347282.6949169682     
   508549633565.18469     
   5.5311002679500003     
   84.083013598258972     
  -3075776.0488395439     
   432327303757.40857     
   5.5311163384249769     
   82.947215405974973     
  -2826179.1507912166     
   367521115639.68774     
   5.5311334811565329     
   81.818675504308345     
  -2596729.0696670106     
   312417217612.28040     
   5.5311517658673530     
   80.697394176917044     
  -2385807.8472209601     
   265566041774.84995     
   5.5311712666598343     
   79.583371583028494     
  -2191925.9503324721     
   225732609074.27972     
   5.5311920622779978     
   78.476607933623526     
  -2013713.3443255147     
   191866942799.88040     
   5.5312142363839056     
   77.377103442020456     
  -1849909.6564207640     
   163075926649.41373     
   5.5312378778492794     
   76.284858330566763     
  -1699355.4913210419     
   138600024987.73276     
   5.5312630810630425     
   75.199872836573320     
  -1560984.3164319508     
   117793169658.60985     
   5.5312899462555336     
   74.122147204036764     
  -1433815.1489331154     
   100106046336.44092     
   5.5313185798401507     
   73.051681688140548     
  -1316945.5834249523     
   85071388423.180527     
   5.5313490947732289     
   71.988476566868201     
  -1209545.6428620890     
   72291879581.761047     
   5.5313816109329474     
   70.932532120951691     
  -1110851.9415201037     
   61429669811.805481     
   5.5314162555181001     
   69.883848643425878     
  -1020162.3384023088     
   52197450487.219414     
   5.5314531634675843     
   68.842426451907642     
  -936831.06634028291     
   44350898337.451828     
   5.5314924779014687     
   67.808265870040231     
  -860264.25845042942     
   37682319003.582535     
   5.5315343505845087     
   66.781367234691459     
  -789915.70973275322     
   32015068119.166702     
   5.5315789424130246     
   65.761730904946944     
  -725283.15079143795     
   27198986084.267910     
   5.5316264239260207     
   64.749357249923662     
  -665904.67632896407     
   23106393202.342506     
   5.5316769758414637     
   63.744246654360303     
  -611355.53981132747     
   19628749417.278378     
   5.5317307896186261     
   62.746399523728854     
  -561245.15339221829     
   16673763784.450718     
   5.5317880680474065     
   61.755816275857761     
  -515214.39125352958     
   14162998812.089674     
   5.5318490258655064     
   60.772497344805146     
  -472933.01259008609     
   12029756044.575363     
   5.5319138904043808     
   59.796443185614905     
  -434097.40166635346     
   10217352191.960800     
   5.5319829022647928     
   58.827654265906112     
  -398428.38924514095     
   8677596353.8219547     
   5.5320563160228398     
   57.866131074092799     
  -365669.31909348664     
   7369530683.1016016     
   5.5321344009672311     
   56.911874112739675     
  -335584.22647306987     
   6258340789.7471237     
   5.5322174418685881     
   55.964883902531000     
  -307956.18304786191     
   5314437423.8867054     
   5.5323057397814628     
   55.025160982642340     
  -282585.76524090359     
   4512671471.2232494     
   5.5323996128797104     
   54.092705906542612     
  -259289.65358542456     
   3831671448.6946120     
   5.5324993973257595     
   53.167519244705979     
  -237899.32851067901     
   3253272892.7778769     
   5.5326054481742588     
   52.249601584935071     
  -218259.89229546406     
   2762041193.5349903     
   5.5327181403104184     
   51.338953527037056     
  -200228.96453472128     
   2344859771.4118948     
   5.5328378694232825     
   50.435575687335792     
  -183675.67932240036     
   1990583025.1669276     
   5.5329650530139922     
   49.539468694146528     
  -168479.75862523515     
   1689740843.4299138     
   5.5331001314389274     
   48.650633188445653     
  -154530.65746057357     
   1434286323.0108798     
   5.5332435689874355     
   47.769069820910353     
  -141726.78382164481     
   1217383096.3214583     
   5.5333958549936009     
   46.894779250642024     
  -129974.77281331758     
   1033222542.9383427     
   5.5335575049813004     
   46.027762144341132     
  -119188.82795733729     
   876870237.02380133     
   5.5337290618414476     
   45.168019171396125     
  -109290.10767881168     
   744134100.85715628     
   5.5339110970400567     
   44.315551003668922     
  -100206.16615729376     
   631453099.41484010     
   5.5341042118553592     
   43.470358311024931     
  -91870.436484348378     
   535802300.08845752     
   5.5343090386418163     
   42.632441758130952     
  -84221.756398547834     
   454612312.61891305     
   5.5345262421184067     
   41.801802000102860     
  -77203.931679709436     
   385700779.99747431     
   5.5347565206780667     
   40.978439678707922     
  -70765.334720169049     
   327214141.67585891     
   5.5350006077145943     
   40.162355416575629     
  -64858.535783281273     
   277578217.16974741     
   5.5352592729626879     
   39.353549811606548     
  -59439.963075009786     
   235456110.20045584     
   5.5355333238461126     
   38.552023431030953     
  -54469.591140180142     
   199712534.44215149     
   5.5358236068281901     
   37.757776803778434     
  -49910.653554889432     
   169383433.15383533     
   5.5361310087579669     
   36.970810412692508     
  -45729.379297993335     
   143650211.54787147     
   5.5364564582044560     
   36.191124685762638     
  -41894.749935245411     
   121817809.73843387     
   5.5368009267703115     
   35.418719986711309     
  -38378.276747743956     
   103296098.42240866     
   5.5371654303751257     
   34.653596603417100     
  -35153.795601731108     
   87584065.554024026     
   5.5375510304972693     
   33.895754736839116     
  -32197.278301782593     
   74256370.882635206     
   5.5379588353618088     
   33.145194487530674     
  -29486.659514349987     
   62951949.880167902     
   5.5383900010604501     
   32.401915841196065     
  -27001.677152392615     
   53364304.062298067     
   5.5388457325878138     
   31.665918653135510     
  -24723.726172324059     
   45233279.713542521     
   5.5393272847764248     
   30.937202630467379     
  -22635.723730174795     
   38338065.353387982     
   5.5398359631108036     
   30.215767313696368     
  -20721.985566566033     
   32491256.644336902     
   5.5403731243987542     
   29.501612055279811     
  -18968.112200891934     
   27533810.588102743     
   5.5409401772755009     
   28.794735997402459     
  -17360.884367020197     
   23330760.267572232     
   5.5415385825136267     
   28.095138047162465     
  -15888.166974917011     
   19767578.459990196     
   5.5421698531087742     
   27.402816849307776     
  -14538.820757837366     
   16747087.344051734     
   5.5428355541078522     
   26.717770757202143     
  -13302.621125587979     
   14186835.420686979     
   5.5435373021429220     
   26.039997800776597     
  -12170.183591661000     
   12016870.608410979     
   5.5442767646300322     
   25.369495651847174     
  -11132.895218930942     
   10177848.886163749     
   5.5450556585880264     
   24.706261586743974     
  -10182.851647911117     
   8619428.9200331829     
   5.5458757490276609     
   24.050292445453810     
  -9312.7992312788974     
   7298909.3320407039     
   5.5467388468562575     
   23.401584587695254     
  -8516.0818462378957     
   6180071.4110842831     
   5.5476468062375366     
   22.760133845433266     
  -7786.5920549497332     
   5232197.2693055971     
   5.5486015213401183     
   22.125935471413666     
  -7118.7262082465350     
   4429236.1023533717     
   5.5496049224014907     
   21.498984083951235     
  -6507.3432112244336     
   3749096.6755640339     
   5.5506589710268806     
   20.879273607238257     
  -5947.7266417092678     
   3173046.8981785574     
   5.5517656546344023     
   20.266797207277737     
  -5435.5499428476705     
   2685204.1268035844     
   5.5529269799490466     
   19.661547222934892     
  -4966.8444624404838     
   2272102.8374594981     
   5.5541449654383657     
   19.063515092172075     
  -4537.9700759790430     
   1922327.4457012545     
   5.5554216325721155     
   18.472691271960805     
  -4145.5882423345756     
   1626201.5089325367     
   5.5567589957764350     
   17.889065156519294     
  -3786.6371447806328     
   1375521.8047302123     
   5.5581590509403682     
   17.312624974428420     
  -3458.3092324814552     
   1163339.8630975985     
   5.5596237623184459     
   16.743357738970481     
  -3158.0292817160052     
   983753.09463113814     
   5.5611550476575751     
   16.181248960465052     
  -2883.4389525449596     
   831805.74310440419     
   5.5627547613594963     
   15.626283252037688     
  -2632.3657045642258     
   703145.24684143369     
   5.5644246754712805     
   15.078441431568644     
  -2402.8549865346877     
   594593.27460111503     
   5.5661664582757044     
   14.537711198682318     
  -2192.9816248139205     
   501765.01600896637     
   5.5679816502305624     
   14.004045046016252     
  -2001.4603143364361     
   426566.82800874097     
   5.5698716369807837     
   13.477523094699597     
  -1825.3911892833694     
   351943.21618673630     
   5.5718376191394539     
   12.957719889547265     
  -1668.3013392360795     
   325464.97620167432     
   5.5738805785030809     
   12.446163272044831     
  -1511.2074878960798     
   181423.19401223605     
   5.5760012403324044     
   11.936782432073327     
  -1416.5124689194872     
   463740.90049986262     
   5.5782000312923365     
   11.453010418238218     
  -1154.7609997773588     
   85637.594601770412     
   5.6009533885049763     
   7.2849103181346182     
  -512.47904026408082     
   22901.719842036327     
   5.6163205096711941     
   5.1519223638523961     
  -340.71614144880834     
   13472.130224930996     
   5.6272813417315346     
   3.7009440983258104     
  -239.67516476182584     
   7126.1963106204848     
   5.6351470790149412     
   2.6361844553408149     
  -186.22869243217221     
   4795.6476043708390     
   5.6406485428194104     
   1.7949593857619073     
  -150.26133539939093     
   3266.8501178435208     
   5.6442478524706603     
   1.1049061484745180     
  -125.75995951556450     
   2399.2480528908700     
   5.6462616063457007     
  0.52109225188839958     
  -107.76559911888299     
   1815.9684983647489     
   5.6469191764887157     
   1.6313665638323815E-002
  -94.145835381147378     
   1421.6712711866949     
   5.6463937627952916     
 -0.42775917493266291     
  -83.483300847247165     
   1139.4130695007127     
   5.6448203975568756     
 -0.82381168411576011     
  -74.937702825991821     
   932.19118388674690     
   5.6423070731911720     
  -1.1810216135478426     
  -67.946268946841229     
   775.57605381512997     
   5.6389419733522255     
  -1.5062109072730152     
  -62.129448543227745     
   654.64824853383243     
   5.6347983659095311     
  -1.8045834953291449     
  -57.219586679223994     
   559.45197188064628     
   5.6299380261915237     
  -2.0801917042525022     
  -53.023696890119155     
   483.27908906534941     
   5.6244137000610959     
  -2.3362487057831229     
  -49.399103722129034     
   421.44623739050678     
   5.6182709189958340     
  -2.5753421074426965     
  -46.238256941700229     
   370.61752989260623     
   5.6115493655202462     
  -2.7995843134657106     
  -43.458625467505691     
   328.36447629607943     
   5.6042839190223521     
  -3.0107206068726877     
  -40.995891895285091     
   292.88760443225186     
   5.5965054695496441     
  -3.2102084237660087     
  -38.799234862043200     
   262.83153235308185     
   5.5882415600150344     
  -3.3992765068446040     
  -36.827998369395090     
   237.16049979602525     
   5.5795168993909234     
  -3.5789697393204043     
  -35.049294620924897     
   215.07253969086031     
   5.5703537774596743     
  -3.7501836023058255     
  -33.436250573243441     
   195.93928857520632     
   5.5607724034392110     
  -3.9136909935112572     
  -31.966705908929399     
   179.26304756599461     
   5.5507911850286202     
  -4.0701633409140419     
  -30.622233052184441     
   164.64568865701196     
   5.5404269603086442     
  -4.2201873995126453     
  -29.387390387256850     
   151.76582503894153     
   5.5296951919609585     
  -4.3642787422294491     
  -28.249146699464788     
   140.36183521611025     
   5.5186101310921885     
  -4.5028926913164717     
  -27.196432935343957     
   130.21909228596644     
   5.5071849563313684     
  -4.6364332480128283     
  -26.219789743199215     
   121.16025217018407     
   5.4954318926543815     
  -4.7652604420006339     
  -25.311087851922835     
   113.03779464434943     
   5.4833623134658467     
  -4.8896964226106663     
  -24.463304392090212     
   105.72824066333791     
   5.4709868287606298     
  -5.0100305400586800     
  -23.670342587115176     
   99.127630447422547     
   5.4583153616385394     
  -5.1265236099233666     
  -22.926885358759506     
   93.147959103650905     
   5.4453572150170997     
  -5.2394115124839713     
  -22.228275665482123     
   87.714345403758699     
   5.4321211300496275     
  -5.3489082468350606     
  -21.570418074953938     
   82.762766881366474     
   5.4186153374878039     
  -5.4552085353308053     
  -20.949697323343688     
   78.238236182146110     
   5.4048476030136463     
  -5.5584900550191083     
  -20.362910551977592     
   74.093323045003885     
   5.3908252673933212     
  -5.6589153579719023     
  -19.807210629140062     
   70.286949532476527     
   5.3765552821655458     
  -5.7566335308138692     
  -19.280058507646487     
   66.783402568491411     
   5.3620442414635034     
  -5.8517816345539426     
  -18.779182988382800     
   63.551519962223978     
   5.3472984104759407     
  -5.9444859584965641     
  -18.302546588666125     
   60.564016234681205     
   5.3323237509762738     
  -6.0348631161354946     
  -17.848316466906013     
   57.796921995372180     
   5.3171259442849230     
  -6.1230210061826114     
  -17.414839551940723     
   55.229114289756204     
   5.3017104119771776     
  -6.2090596580493820     
  -17.000621194767550     
   52.841923823504850     
   5.2860823346046466     
  -6.2930719779515290     
  -16.604306766091263     
   50.618801819522787     
   5.2702466686612581     
  -6.3751444092478700     
  -16.224665752444842     
   48.545040171663217     
   5.2542081619934384     
  -6.4553575185068750     
  -15.860577951157371     
   46.607531903155632     
   5.2379713678276625     
  -6.5337865170394780     
  -15.511021461883704     
   44.794568249477209     
   5.2215406575660559     
  -6.6105017261942187     
  -15.175062200012624     
   43.095663897347656     
   5.2049202324815687     
  -6.6855689934962061     
  -14.851844720782516     
   41.501408510205060     
   5.1881141344278312     
  -6.7590500656905528     
  -14.540584156955978     
   40.003336752242866     
   5.1711262556647606     
  -6.8310029239112282     
  -14.240559131314157     
   38.593818386040333     
   5.1539603478888241     
  -6.9014820854730603     
  -13.951105493418854     
   37.265961260039369     
   5.1366200305464522     
  -6.9705388761665290     
  -13.671610783968557     
   36.013527696124079     
   5.1191087985000063     
  -7.0382216764420695     
  -13.401509326247627     
   34.830862319131811     
   5.1014300291078358     
  -7.1045761444048239     
  -13.140277858854137     
   33.712827496862005     
   5.0835869887731358     
  -7.1696454181835279     
  -12.887431652627676     
   32.654748554648776     
   5.0655828390102942     
  -7.2334702999112670     
  -12.642521038467809     
   31.652364335879184     
   5.0474206420722183     
  -7.2960894232723081     
  -12.405128305948715     
   30.701784602528519     
   5.0291033661775097     
  -7.3575394063407549     
  -12.174864921429752     
   29.799451986293032     
   5.0106338903723362     
  -7.4178549912231606     
  -11.951369031532554     
   28.942108481185766     
   4.9920150090582762     
  -7.4770691718468010     
  -11.734303217923660     
   28.126766208244344     
   4.9732494362142692     
  -7.5352133110700148     
  -11.523352471361827     
   27.350680524357937     
   4.9543398093380313     
  -7.5923172481669923     
  -11.318222367429144     
   26.611327321757347     
   4.9352886931298068     
  -7.6484093976168550     
  -11.118637412515962     
   25.906381793065925     
   4.9160985829391519     
  -7.7035168400208152     
  -10.924339549067968     
   25.233700165565565     
   4.8967719079934833     
  -7.7576654058880505     
  -10.735086797826225     
   24.591302869348986     
   4.8773110344253841     
  -7.8108797529483809     
  -10.550652026306109     
   23.977359958499701     
   4.8577182681140982     
  -7.8631834375806893     
  -10.370821826617362     
   23.390177737065244     
   4.8379958573552573     
  -7.9145989808812063     
  -10.195395493589373     
   22.828186619240377     
   4.8181459953716352     
  -7.9651479298500423     
  -10.024184093945070     
   22.289930733921160     
   4.7981708226765907     
  -8.0148509141185063     
  -9.8570096134406615     
   21.774057835529330     
   4.7780724293008641     
  -8.0637276986012942     
  -9.6937041796741905     
   21.279311117365811     
   4.7578528568924741     
  -8.1117972324162135     
  -9.5341093462939472     
   20.804520506808881     
   4.7375141006986521     
  -8.1590776943881806     
  -9.3780754424928805     
   20.348596515514021     
   4.7170581114379866     
  -8.2055865354159803     
  -9.2254609686265248     
   19.910522900354604     
   4.6964867970703130     
  -8.2513405179547306     
  -9.0761320468738660     
   19.489351185356778     
   4.6758020244712455     
  -8.2963557528543745     
  -8.9299619129836891     
   19.084195579598155     
   4.6550056210177093     
  -8.3406477337521761     
  -8.7868304461367028     
   18.694227462958484     
   4.6340993760903446     
  -8.3842313692179289     
  -8.6466237401645145     
   18.318671431853932     
   4.6130850424981649     
  -8.4271210128294047     
  -8.5092337044256094     
   17.956801547514452     
   4.5919643378304631     
  -8.4693304913225163     
  -8.3745576928192520     
   17.607936585374325     
   4.5707389457405858     
  -8.5108731309756358     
  -8.2424981684289449     
   17.271438143575132     
   4.5494105171658150     
  -8.5517617823525889     
  -8.1129623823521317     
   16.946706206580927     
   4.5279806714873283     
  -8.5920088435229758     
  -7.9858620858027747     
   16.633177223108383     
   4.5064509976338787     
  -8.6316262818790577     
  -7.8611132566294621     
   16.330321255913013     
   4.4848230551325967     
  -8.6706256546386555     
  -7.7386358472101140     
   16.037639226449215     
   4.4630983751100679     
  -8.7090181281392116     
  -7.6183535530117448     
   15.754661624283614     
   4.4412784612466014     
  -8.7468144959988141     
  -7.5001935908296176     
   15.480945453999503     
   4.4193647906864344     
  -8.7840251962257003     
  -7.3840864999246207     
   15.216073299933960     
   4.3973588149063909     
  -8.8206603273509501     
  -7.2699659501751164     
   14.959650911700338     
   4.3752619605453704     
  -8.8567296636472310     
  -7.1577685683373637     
   14.711306144447876     
   4.3530756301968587     
  -8.8922426694987085     
  -7.0474337722540046     
   14.470687411195874     
   4.3308012031665264     
  -8.9272085129710188     
  -6.9389036166700366     
   14.237461891021740     
   4.3084400361968367     
  -8.9616360786439131     
  -6.8321226524873735     
   14.011315104690945     
   4.2859934641604474     
  -8.9955339797481368     
  -6.7270377892021909     
   13.791948982954226     
   4.2634628007240973     
  -9.0289105696507175     
  -6.6235981718300341     
   13.579081340448861     
   4.2408493389845425     
  -9.0617739527347343     
  -6.5217550617766680     
   13.372444616552302     
   4.2181543520780167     
  -9.0941319947070571     
  -6.4214617271525256     
   13.171785070336016     
   4.1953790937645961     
  -9.1259923323727499     
  -6.3226733391250054     
   12.976861936482631     
   4.1725247989887624     
  -9.1573623829070669     
  -6.2253468746013851     
   12.787446489050136     
   4.1495926844173798     
  -9.1882493526584046     
  -6.1294410259335095     
   12.603321742242624     
   4.1265839489562239     
  -9.2186602455054043     
  -6.0349161128666893     
   12.424281002435656     
   4.1034997742461456     
  -9.2486018708009414     
  -5.9417340053484224     
   12.250128047584219     
   4.0803413251398606     
  -9.2780808509267914     
  -5.8498580449915405     
   12.080676209106834     
   4.0571097501603282     
  -9.3071036284728290     
  -5.7592529734232389     
   11.915747431155033     
   4.0338061819416158     
  -9.3356764730756119     
  -5.6698848676895768     
   11.755172461018748     
   4.0104317376530734     
  -9.3638054879304153     
  -5.5817210742319361     
   11.598789976636226     
   3.9869875194076267     
  -9.3914966159895119     
  -5.4947301494071636     
   11.446445992374333     
   3.9634746146549378     
  -9.4187556458741923     
  -5.4088818044643565     
   11.297993896736081     
   3.9398940965601290     
  -9.4455882175109487     
  -5.3241468502388356     
   11.153293559945954     
   3.9162470243687495     
  -9.4719998275078954     
  -5.2404971485392409     
   11.012211449832922     
   3.8925344437586058     
  -9.4979958342859057     
  -5.1579055626654959     
   10.874619706091861     
   3.8687573871790573     
  -9.5235814629797435     
  -5.0763459148698065     
   10.740396629247142     
   3.8449168741783373     
  -9.5487618101172949     
  -4.9957929401504533     
   10.609425356620674     
   3.8210139117194393     
  -9.5735418480926100     
  -4.9162222499757977     
   10.481594615351044     
   3.7970494944850612     
  -9.5979264294434525     
  -4.8376102903606650     
   10.356797602091730     
   3.7730246051721004     
  -9.6219202909402153     
  -4.7599343083449774     
   10.234932319869996     
   3.7489402147761401     
  -9.6455280575009432     
  -4.6831723159459520     
   10.115901043661948     
   3.7247972828663669     
  -9.6687542459361051     
  -4.6073030581184877     
   9.9996100748752337     
   3.7005967578513208     
  -9.6916032685377935     
  -4.5323059825569230     
   9.8859698651787031     
   3.6763395772358645     
  -9.7140794365156058     
  -4.4581612085680824     
   9.7748943403716115     
   3.6520266678697459     
  -9.7361869632895637     
  -4.3848495010152959     
   9.6663010936580829     
   3.6276589461880953     
  -9.7579299676491349     
  -4.3123522428128602     
   9.5601110897271102     
   3.6032373184441906     
  -9.7793124767802659     
  -4.2406514096399066     
   9.4562484046019879     
   3.5787626809348110     
  -9.8003384291708802     
  -4.1697295466053914     
   9.3546402263407291     
   3.5542359202184710     
  -9.8210116773996621     
  -4.0995697449078357     
   9.2552166292172355     
   3.5296579133268260     
  -9.8413359908124036     
  -4.0301556201887063     
   9.1579104246981036     
   3.5050295279695192     
  -9.8613150580928846     
  -3.9614712920034707     
   9.0626570170056286     
   3.4803516227327278     
  -9.8809524897338328     
  -3.8935013643759282     
   8.9693944477765726     
   3.4556250472716541     
  -9.9002518204098173     
  -3.8262309060176038     
   8.8780629639557169     
   3.4308506424972007     
  -9.9192165112593305     
  -3.7596454337879361     
   8.7886052520594156     
   3.4060292407570483     
  -9.9378499520797945     
  -3.6937308943974907     
   8.7009660184898792     
   3.3811616660113528     
  -9.9561554634389342     
  -3.6284736492588161     
   8.6150922118788316     
   3.3562487340032634     
  -9.9741362987062558     
  -3.5638604576697253     
   8.5309326102503675     
   3.3312912524244593     
  -9.9917956460081623     
  -3.4998784630928474     
   8.4484379710390840     
   3.3062900210758879     
  -10.009136630111669     
  -3.4365151783100538     
   8.3675608651474498     
   3.2812458320238833     
  -10.026162314236998     
  -3.3737584718214495     
   8.2882554163575080     
   3.2561594697518328     
  -10.042875701807048     
  -3.3115965561987681     
   8.2104777916976275     
   3.2310317113075544     
  -10.059279738129449     
  -3.2500179727610359     
   8.1341852325882797     
   3.2058633264465453     
  -10.075377312020143     
  -3.1890115835166237     
   8.0593369176066005     
   3.1806550777712372     
  -10.091171257370521     
  -3.1285665566345742     
   7.9858932492643682     
   3.1554077208664140     
  -10.106664354655271     
  -3.0686723572650916     
   7.9138160608190162     
   3.1301220044309188     
  -10.121859332390455     
  -3.0093187368089485     
   7.8430685093296244     
   3.1047986704057831     
  -10.136758868539950     
  -2.9504957229889763     
   7.7736151260907089     
   3.0794384540989008     
  -10.151365591871281     
  -2.8921936095432961     
   7.7054214376217551     
   3.0540420843063729     
  -10.165682083267042     
  -2.8344029487611326     
   7.6384543512538023     
   3.0286102834306248     
  -10.179710876991761     
  -2.7771145411267293     
   7.5726818444411688     
   3.0031437675954171     
  -10.193454461912811     
  -2.7203194272934206     
   7.5080728555941540     
   2.9776432467578529     
  -10.206915282683237     
  -2.6640088808764641     
   7.4445974914197626     
   2.9521094248174751     
  -10.220095740884654     
  -2.6081743996908160     
   7.3822267898981879     
   2.9265429997225589     
  -10.232998196130799     
  -2.5528076987665793     
   7.3209327504916315     
   2.9009446635736889     
  -10.245624967135559     
  -2.4979007031378924     
   7.2606882229599927     
   2.8753151027247088     
  -10.257978332747069     
  -2.4434455414656924     
   7.2014671229361609     
   2.8496549978811307     
  -10.270060532945841     
  -2.3894345380436710     
   7.1432438797632551     
   2.8239650241960890     
  -10.281873769813314     
  -2.3358602089454465     
   7.0859941505908735     
   2.7982458513639084     
  -10.293420208467719     
  -2.2827152528160148     
   7.0296939372390836     
   2.7724981437113767     
  -10.304701977970476     
  -2.2299925482867220     
   6.9743203582851736     
   2.7467225602867793     
  -10.315721172205190     
  -2.1776851455995829     
   6.9198510354647018     
   2.7209197549467787     
  -10.326479850726274     
  -2.1257862628335977     
   6.8662643264774941     
   2.6950903764412004     
  -10.336980039584320     
  -2.0742892803850164     
   6.8135392631543938     
   2.6692350684957882     
  -10.347223732125061     
  -2.0231877359113586     
   6.7616556714131022     
   2.6433544698929965     
  -10.357212889760779     
  -1.9724753183757611     
   6.7105935836791746     
   2.6174492145508794     
  -10.366949442722964     
  -1.9221458664981674     
   6.6603341875487603     
   2.5915199316001281     
  -10.376435290789438     
  -1.8721933600915515     
   6.6108587262807488     
   2.5655672454593215     
  -10.385672303988779     
  -1.8226119196444459     
   6.5621493860319839     
   2.5395917759084359     
  -10.394662323286012     
  -1.7733957992492060     
   6.5141885825492567     
   2.5135941381606721     
  -10.403407161246335     
  -1.7245393848800865     
   6.4669595337366328     
   2.4875749429326435     
  -10.411908602679478     
  -1.6760371883770617     
   6.4204456572590054     
   2.4615347965129808     
  -10.420168405265290     
  -1.6278838459476193     
   6.3746311001606273     
   2.4354743008293913     
  -10.428188300161899     
  -1.5800741126964144     
   6.3295003312334011     
   2.4093940535142249     
  -10.435969992594172     
  -1.5326028602121640     
   6.2850382755896552     
   2.3832946479685861     
  -10.443515162427564     
  -1.4854650731452415     
   6.2412303545303862     
   2.3571766734250343     
  -10.450825464724144     
  -1.4386558454862635     
   6.1980623336084841     
   2.3310407150089136     
  -10.457902530282819     
  -1.3921703779841998     
   6.1555203789189941     
   2.3048873537983501     
  -10.464747966165636     
  -1.3460039751423074     
   6.1135911544011936     
   2.2787171668829531     
  -10.471363356207203     
  -1.3001520414842984     
   6.0722614900312779     
   2.2525307274212616     
  -10.477750261511686     
  -1.2546100803090636     
   6.0315188159384583     
   2.2263286046969619     
  -10.483910220935433     
  -1.2093736891895253     
   5.9913506956654041     
   2.2001113641739205     
  -10.489844751555836     
  -1.1644385589720345     
   5.9517452074069501     
   2.1738795675500562     
  -10.495555349128058     
  -1.1198004699164825     
   5.9126905963384271     
   2.1476337728100896     
  -10.501043488528959     
  -1.0754552904439443     
   5.8741755735193637     
   2.1213745342771952     
  -10.506310624189176     
  -1.0313989736425491     
   5.8361890363856030     
   2.0951024026635907     
  -10.511358190512956     
 -0.98762755586965689     
   5.7987202341778845     
   2.0688179251200878     
  -10.516187602287912     
 -0.94413715411332277     
   5.7617586699515835     
   2.0425216452846340     
  -10.520800255083419     
 -0.90092396408868580     
   5.7252941850016450     
   2.0162141033298715     
  -10.525197525637893     
 -0.85798425770117337     
   5.6893168382320720     
   1.9898958360097423     
  -10.529380772235681     
 -0.81531438141443380     
   5.6538168827967308     
   1.9635673767051580     
  -10.533351335076201     
 -0.77291075479345828     
   5.6187849798130465     
   1.9372292554687653     
  -10.537110536631797     
 -0.73076986744486039     
   5.5842119168694806     
   1.9108819990688255     
  -10.540659681995580     
 -0.68888827806833919     
   5.5500887145572948     
   1.8845261310322348     
  -10.544000059222524     
 -0.64726261270915952     
   5.5164067094303499     
   1.8581621716867038     
  -10.547132939660267     
 -0.60588956238843183     
   5.4831573524234241     
   1.8317906382021218     
  -10.550059578271853     
 -0.56476588224525615     
   5.4503323725881465     
   1.8054120446311215     
  -10.552781213951093     
 -0.52388838945084504     
   5.4179237074245057     
   1.7790269019488676     
  -10.555299069828832     
 -0.48325396164516116     
   5.3859234472877500     
   1.7526357180920891     
  -10.557614353572422     
 -0.44285953579050297     
   5.3543239284784612     
   1.7262389979973707     
  -10.559728257677715     
 -0.40270210632691450     
   5.3231176722695510     
   1.6998372436387255     
  -10.561641959752995     
 -0.36277872378489284     
   5.2922972799137664     
   1.6734309540644643     
  -10.563356622797921     
 -0.32308649418553953     
   5.2618558334341712     
   1.6470206254333788     
  -10.564873395471972     
 -0.28362257543478409     
   5.2317859676106258     
   1.6206067510502575     
  -10.566193412362253     
 -0.24438418067770351     
   5.2020814679422767     
   1.5941898214007462     
  -10.567317794238118     
 -0.20536856966813727     
   5.1727350321599976     
   1.5677703241855747     
  -10.568247648304606     
 -0.16657305692693639     
   5.1437408604241774     
   1.5413487443541589     
  -10.568984068448106     
 -0.12799500047375587     
   5.1150919871578227     
   1.5149255641375974     
  -10.569528135475716     
  -8.9631810570071316E-002
   5.0867828599410085     
   1.4885012630810748     
  -10.569880917349943     
  -5.1480939120514567E-002
   5.0588068352850746     
   1.4620763180756866     
  -10.570043469417383     
  -1.3539887855875635E-002
   5.0311586581972740     
   1.4356512033896986     
  -10.570016834631822     
   2.4193802080603122E-002
   5.0038319213270741     
   1.4092263906992553     
  -10.569802043772894     
   6.1722541490557045E-002
   4.9768216624743431     
   1.3828023491185464     
  -10.569400115659271     
   9.9048703959113832E-002
   4.9501217580716563     
   1.3563795452294498     
  -10.568812057356510     
  0.13617461714465212     
   4.9237274522421206     
   1.3299584431106577     
  -10.568038864381057     
  0.17310257303646723     
   4.8976329050060583     
   1.3035395043663001     
  -10.567081520898906     
  0.20983481982401353     
   4.8718335687954344     
   1.2771231881540768     
  -10.565940999920372     
  0.24637357158997850     
   4.8463238794711749     
   1.2507099512129083     
  -10.564618263489681     
  0.28272100068601314     
   4.8210994841447112     
   1.2243002478901184     
  -10.563114262870924     
  0.31887924681709773     
   4.7961550288843915     
   1.1978945301681554     
  -10.561429938730047     
  0.35485040953373148     
   4.7714864184802330     
   1.1714932476908657     
  -10.559566221312032     
  0.39063655767233246     
   4.7470884791644981     
   1.1450968477893280     
  -10.557524030614685     
  0.42623972126606702     
   4.7229572884721298     
   1.1187057755072574     
  -10.555304276559196     
  0.46166190092960724     
   4.6990879525708484     
   1.0923204736259888     
  -10.552907859155438     
  0.49690506057388939     
   4.6754766633835931     
   1.0659413826890523     
  -10.550335668665129     
  0.53197113554926556     
   4.6521187559288393     
   1.0395689410263416     
  -10.547588585760710     
  0.56686202621873272     
   4.6290105434175324     
   1.0132035847778940     
  -10.544667481681927     
  0.60157960529436350     
   4.6061477513442570     
  0.98684574791728141     
  -10.541573218385118     
  0.63612571342944468     
   4.5835264049050526     
  0.96049586227462702     
  -10.538306648697878     
  0.67050216146623332     
   4.5611430028858670     
  0.93415435755925147     
  -10.534868616459242     
  0.70471073398787665     
   4.5389932380200788     
  0.90782166138195952     
  -10.531259956666091     
  0.73875318327302797     
   4.5170740163864096     
  0.88149819927697182     
  -10.527481495611918     
  0.77263123839592529     
   4.4953811264310932     
  0.85518439472351149     
  -10.523534051023818     
  0.80634659684415932     
   4.4739116123313112     
  0.82888066916705172     
  -10.519418432196867     
  0.83990093393664345     
   4.4526614312667991     
  0.80258744204023091     
  -10.515135440125347     
  0.87329589467114521     
   4.4316277665093882     
  0.77630513078344365     
  -10.510685867631368     
  0.90653310291996492     
   4.4108067027776787     
  0.75003415086511260     
  -10.506070499491091     
  0.93961415319079822     
   4.3901955841126483     
  0.72377491580164888     
  -10.501290112557935     
  0.97254062007164244     
   4.3697905983003480     
  0.69752783717710698     
  -10.496345475883860     
   1.0053140495588959     
   4.3495892425176521     
  0.67129332466253955     
  -10.491237350837768     
   1.0379359688777776     
   4.3295878387489379     
  0.64507178603505999     
  -10.485966491221403     
   1.0704078776683952     
   4.3097839715752011     
  0.61886362719661703     
  -10.480533643383593     
   1.1027312574552086     
   4.2901741101281425     
  0.59266925219248701     
  -10.474939546331752     
   1.1349075632811705     
   4.2707559661928203     
  0.56648906322949066     
  -10.469184931840980     
   1.1669382330276159     
   4.2515260990074646     
  0.54032346069393933     
  -10.463270524561485     
   1.1988246787701726     
   4.2324823437934995     
  0.51417284316931511     
  -10.457197042123688     
   1.2305682963486233     
   4.2136213685740298     
  0.48803760745369135     
  -10.450965195241285     
   1.2621704566129290     
   4.1949411153472846     
  0.46191814857689745     
  -10.444575687812307     
   1.2936325149780332     
   4.1764383636903633     
  0.43581485981743412     
  -10.438029217018098     
   1.3249558027057116     
   4.1581111349918043     
  0.40972813271914282     
  -10.431326473420789     
   1.3561416362181493     
   4.1399563495692888     
  0.38365835710763457     
  -10.424468141058144     
   1.3871913088399199     
   4.1219720225360348     
  0.35760592110648287     
  -10.417454897538521     
   1.4181060990089394     
   4.1041554392072559     
  0.33157121115318466     
  -10.410287414128991     
   1.4488872648029931     
   4.0865042016823230     
  0.30555461201489476     
  -10.402966355851195     
   1.4795360463156113     
   4.0690163018060481     
  0.27955650680393651     
  -10.395492381563958     
   1.5100536685791561     
   4.0516889487878194     
  0.25357727699309446     
  -10.387866144053273     
   1.5404413356950655     
   4.0345204565226362     
  0.22761730243069206     
  -10.380088290116237     
   1.5707002391189846     
   4.0175080453778342     
  0.20167696135545857     
  -10.372159460644792     
   1.6008315494593188     
   4.0006501306466511     
  0.17575663041118955     
  -10.364080290707546     
   1.6308364254391683     
   3.9839440050830590     
  0.14985668466120416     
  -10.355851409630255     
   1.6607160054772918     
   3.9673881656895071     
  0.12397749760260340     
  -10.347473441074762     
   1.6904714167199626     
   3.9509799803534729     
   9.8119441180332598E-002
  -10.338947003116530     
   1.7201037665726142     
   3.9347180245506270     
   7.2282885801052035E-002
  -10.330272708320706     
   1.7496141517567434     
   3.9185997353007522     
   4.6468200346819019E-002
  -10.321451163816885     
   1.7790036497714996     
   3.9026237619594393     
   2.0675752188584706E-002
  -10.312482971372491     
   1.8082733279861949     
   3.8867876120314273     
  -5.0940928004907663E-003
  -10.303368727464834     
   1.8374242350764312     
   3.8710900022523580     
  -3.0840970231901792E-002
  -10.294109023351911     
   1.8664574100933233     
   3.8555285079724833     
  -5.6564517188836143E-002
  -10.284704445141919     
   1.8953738739031176     
   3.8401019116060127     
  -8.2264372213386130E-002
  -10.275155573861561     
   1.9241746382401619     
   3.8248078513011490     
 -0.10794017529392895     
  -10.265462985523149     
   1.9528606971249212     
   3.8096451757258989     
 -0.13359156785267337     
  -10.255627251190479     
   1.9814330359428649     
   3.7946115789073267     
 -0.15921819273336960     
  -10.245648937043660     
   2.0098926227846707     
   3.7797059738800791     
 -0.18481969418917996     
  -10.235528604442727     
   2.0382404175887707     
   3.7649261156396125     
 -0.21039571787070688     
  -10.225266809990114     
   2.0664773634560683     
   3.7502709622607178     
 -0.23594591081417624     
  -10.214864105592293     
   2.0946043956730231     
   3.7357383570187723     
 -0.26146992142977277     
  -10.204321038519732     
   2.1226224333506645     
   3.7213272173745167     
 -0.28696739949012534     
  -10.193638151467654     
   2.1505323874809728     
   3.7070357006956725     
 -0.31243799611893935     
  -10.182815982610862     
   2.1783351552361898     
   3.6928622838792649     
 -0.33788136377977368     
  -10.171855065666858     
   2.2060316223652849     
   3.6788057879236455     
 -0.36329715626496006     
  -10.160755929946507     
   2.2336226657747114     
   3.6648642495650070     
 -0.38868502868466193     
  -10.149519100412954     
   2.2611091476464500     
   3.6510367911018693     
 -0.41404463745607112     
  -10.138145097734888     
   2.2884919235797132     
   3.6373214176611373     
 -0.43937564029273940     
  -10.126634438340409     
   2.3157718342121725     
   3.6237173099831095     
 -0.46467769619404309     
  -10.114987634469786     
   2.3429497140370450     
   3.6102225293908994     
 -0.48995046543477838     
  -10.103205194227174     
   2.3700263830074775     
   3.5968362854683513     
 -0.51519360955488502     
  -10.091287621631785     
   2.3970026551484898     
   3.5835567018777832     
 -0.54040679134929692     
  -10.079235416667881     
   2.4238793304125736     
   3.5703830263370633     
 -0.56558967485791622     
  -10.067049075334076     
   2.4506572031101008     
   3.5573134069444801     
 -0.59074192535571057     
  -10.054729089692145     
   2.4773370536621853     
   3.5443471624492107     
 -0.61586320934293060     
  -10.042275947914538     
   2.5039196573805538     
   3.5314824765757162     
 -0.64095319453544519     
  -10.029690134331199     
   2.5304057759548719     
   3.5187186765109097     
 -0.66601154985519362     
  -10.016972129476240     
   2.5567961660287035     
   3.5060540286575206     
 -0.69103794542075292     
  -10.004122410133059     
   2.5830915712436355     
   3.4934878820075035     
 -0.71603205253801661     
  -9.9911414493790538     
   2.6092927303586912     
   3.4810185206494899     
 -0.74099354369098569     
  -9.9780297166299974     
   2.6354003692635630     
   3.4686453661560828     
 -0.76592209253266841     
  -9.9647876776830646     
   2.6614152095097330     
   3.4563667208883242     
 -0.79081737387608719     
  -9.9514157947594999     
   2.6873379599163960     
   3.4441820329843620     
 -0.81567906368539167     
  -9.9379145265467983     
   2.7131693251637783     
   3.4320896536438203     
 -0.84050683906707613     
  -9.9242843282399740     
   2.7389099975661075     
   3.4200890705644866     
 -0.86530037826129902     
  -9.9105256515820699     
   2.7645606655953405     
   3.4081786651879766     
 -0.89005936063330315     
  -9.8966389449041205     
   2.7901220055842511     
   3.3963578871849367     
 -0.91478346666493604     
  -9.8826246531658164     
   2.8155946897381376     
   3.3846253965166548     
 -0.93947237794626737     
  -9.8684832179909403     
   2.8409793802120120     
   3.3729802023936384     
 -0.96412577716730330     
  -9.8542150777110855     
   2.8662767317299647     
   3.3614215917204420     
 -0.98874334810979481     
  -9.8398206673975910     
   2.8914873936678673     
   3.3499480965874744     
  -1.0133247756391399     
  -9.8253004189024402     
   2.9166120043922739     
   3.3385593259550639     
  -1.0378697456963786     
  -9.8106547608931169     
   2.9416511993369365     
   3.3272537391213617     
  -1.0623779452902764     
  -9.7958841188888233     
   2.9666056023803473     
   3.3160309749334966     
  -1.0868490624894991     
  -9.7809889152961436     
   2.9914758346923480     
   3.3048895479672726     
  -1.1112827864148740     
  -9.7659695694436568     
   3.0162625063021031     
   3.2938291004476907     
  -1.1356788072317385     
  -9.7508264976165133     
   3.0409662245554605     
   3.2828482017952205     
  -1.1600368161423738     
  -9.7355601130899512     
   3.0655875860689248     
   3.2719464934522855     
  -1.1843565053785212     
  -9.7201708261628550     
   3.0901271847698166     
   3.2611225778218644     
  -1.2086375681939838     
  -9.7046590441906719     
   3.1145856041034810     
   3.2503761374338662     
  -1.2328796988573072     
  -9.6890251716175779     
   3.1389634251342349     
   3.2397057862592646     
  -1.2570825926445417     
  -9.6732696100084130     
   3.1632612185311797     
   3.2291112246274145     
  -1.2812459458320835     
  -9.6573927580802952     
   3.1874795527158848     
   3.2185911213061726     
  -1.3053694556895941     
  -9.6413950117331915     
   3.2116189861256816     
   3.2081451701370129     
  -1.3294528204729950     
  -9.6252767640806240     
   3.2356800749017087     
   3.1977720647597225     
  -1.3534957394175404     
  -9.6090384054799003     
   3.2596633653874072     
   3.1874715370409992     
  -1.3774979127309632     
  -9.5926803235616447     
   3.2835694019152140     
   3.1772423139661377     
  -1.4014590415866948     
  -9.5762029032586806     
   3.3073987192699610     
   3.1670841154417104     
  -1.4253788281171562     
  -9.5596065268351662     
   3.3311518501357731     
   3.1569956940329096     
  -1.4492569754071236     
  -9.5428915739152238     
   3.3548293178410207     
   3.1469768529437618     
  -1.4730931874871613     
  -9.5260584215100277     
   3.3784316442380984     
   3.1370262798482593     
  -1.4968871693271248     
  -9.5091074440460890     
   3.4019593413369607     
   3.1271438035841426     
  -1.5206386268297343     
  -9.4920390133930876     
   3.4254129198638412     
   3.1173283291868747     
  -1.5443472668242122     
  -9.4748534988875956     
   3.4487928823327421     
   3.1075792542934080     
  -1.5680127970599913     
  -9.4575512673649147     
   3.4720997267399434     
   3.0978960921416161     
  -1.5916349262004845     
  -9.4401326831794865     
   3.4953339474310052     
   3.0882777721107320     
  -1.6152133638169222     
  -9.4225981082341050     
   3.5184960307218360     
   3.0787240772013771     
  -1.6387478203822512     
  -9.4049479020040483     
   3.5415864613008461     
   3.0692338838770716     
  -1.6622380072650993     
  -9.3871824215622208     
   3.5646057154299244     
   3.0598069945706228     
  -1.6856836367237986     
  -9.3693020216039233     
   3.5875542678892036     
   3.0504423288580900     
  -1.7090844219004733     
  -9.3513070544708103     
   3.6104325853556398     
   3.0411396709482768     
  -1.7324400768151840     
  -9.3331978701752032     
   3.6332411328877514     
   3.0318979670745003     
  -1.7557503163601362     
  -9.3149748164238808     
   3.6559803676408107     
   3.0227170739059095     
  -1.7790148562939434     
  -9.2966382386405417     
   3.6786507456951045     
   3.0135958428667755     
  -1.8022334132359497     
  -9.2781884799900123     
   3.7012527145166061     
   3.0045342714205532     
  -1.8254057046606105     
  -9.2596258813998400     
   3.7237867215522593     
   2.9955311229051791     
  -1.8485314488919271     
  -9.2409507815835248     
   3.7462532049740487     
   2.9865864829850177     
  -1.8716103650979405     
  -9.2221635170620981     
   3.7686526035964363     
   2.9776991003907605     
  -1.8946421732852754     
  -9.2032644221859830     
   3.7909853468493671     
   2.9688690639846551     
  -1.9176265942937429     
  -9.1842538291567877     
   3.8132518648292519     
   2.9600951777477773     
  -1.9405633497909931     
  -9.1651320680480577     
   3.8354525786623608     
   2.9513774956289671     
  -1.9634521622672227     
  -9.1458994668267035     
   3.8575879098795776     
   2.9427148861172578     
  -1.9862927550299332     
  -9.1265563513731909     
   3.8796582715254573     
   2.9341073693334345     
  -2.0090848521987410     
  -9.1071030455023880     
   3.9016640767954573     
   2.9255538811596473     
  -2.0318281787002381     
  -9.0875398709831394     
   3.9236057309041552     
   2.9170543952604167     
  -2.0545224602629024     
  -9.0678671475587080     
   3.9454836388686081     
   2.9086079176330988     
  -2.0771674234120581     
  -9.0480851929659085     
   3.9672981982508571     
   2.9002143630153916     
  -2.0997627954648839     
  -9.0281943229553487     
   3.9890498059734716     
   2.8918729493944979     
  -2.1223083045254696     
  -9.0081948513076799     
   4.0107388530939296     
   2.8835831762227260     
  -2.1448036794799203     
  -8.9880870898576557     
   4.0323657269156010     
   2.8753448455514254     
  -2.1672486499915076     
  -8.9678713485072237     
   4.0539308132572360     
   2.8671569893490072     
  -2.1896429464958653     
  -8.9475479352473872     
   4.0754344906773543     
   2.8590196791077713     
  -2.2119863001962341     
  -8.9271171561750169     
   4.0968771382706617     
   2.8509318870406428     
  -2.2342784430587472     
  -8.9065793155107809     
   4.1182591274234674     
   2.8428936527337072     
  -2.2565191078077640     
  -8.8859347156176760     
   4.1395808298189696     
   2.8349040743873801     
  -2.2787080279212462     
  -8.8651836570171856     
   4.1608426103768759     
   2.8269630924363014     
  -2.3008449376261755     
  -8.8443264384073181     
   4.1820448335701474     
   2.8190698437783781     
  -2.3229295718940182     
  -8.8233633566798968     
   4.2031878573984862     
   2.8112243610028886     
  -2.3449616664362281     
  -8.8022947069361361     
   4.2242720401060065     
   2.8034256533611375     
  -2.3669409576997924     
  -8.7811207825046047     
   4.2452977325062164     
   2.7956738626456241     
  -2.3888671828628212     
  -8.7598418749571501     
   4.2662652864760577     
   2.7879680254554695     
  -2.4107400798301737     
  -8.7384582741242909     
   4.2871750466669738     
   2.7803081843585411     
  -2.4325593872291269     
  -8.7169702681125010     
   4.3080273580496629     
   2.7726935135836932     
  -2.4543248444050847     
  -8.6953781433188713     
   4.3288225594015408     
   2.7651239772983041     
  -2.4760361914173230     
  -8.6736821844472907     
   4.3495609892312777     
   2.7575987790473353     
  -2.4976931690347781     
  -8.6518826745240265     
   4.3702429800741331     
   2.7501179350839653     
  -2.5192955187318695     
  -8.6299798949123740     
   4.3908688645872624     
   2.7426806056957607     
  -2.5408429826843628     
  -8.6079741253280790     
   4.4114389691299811     
   2.7352868746487373     
  -2.5623353037652681     
  -8.5858656438535306     
   4.4319536206898462     
   2.7279358127153133     
  -2.5837722255407760     
  -8.5636547269535921     
   4.4524131392852118     
   2.7206276307810611     
  -2.6051534922662323     
  -8.5413416494890892     
   4.4728178465160688     
   2.7133613430329979     
  -2.6264788488821438     
  -8.5189266847313263     
   4.4931680565888170     
   2.7061371223041997     
  -2.6477480410102254     
  -8.4964101043773397     
   4.5134640850060981     
   2.6989542416764900     
  -2.6689608149494770     
  -8.4737921785602790     
   4.5337062418186713     
   2.6918123558949336     
  -2.6901169176722988     
  -8.4510731758695119     
   4.5538948344878838     
   2.6847114437387316     
  -2.7112160968206402     
  -8.4282533633575021     
   4.5740301703159236     
   2.6776505744769801     
  -2.7322581007021798     
  -8.4053330065576510     
   4.5941125496245014     
   2.6706300351195047     
  -2.7532426782865440     
  -8.3823123694963702     
   4.6141422748878975     
   2.6636488597292556     
  -2.7741695792015539     
  -8.3591917147058101     
   4.6341196413358681     
   2.6567073110726938     
  -2.7950385537295079     
  -8.3359713032370486     
   4.6540449461689128     
   2.6498044098751725     
  -2.8158493528034936     
  -8.3126513946735194     
   4.6739184792429764     
   2.6429404726234682     
  -2.8366017280037368     
  -8.2892322471434436     
   4.6937405327876522     
   2.6361145401853139     
  -2.8572954315539763     
  -8.2657141173318749     
   4.7135113918390426     
   2.6293268845712374     
  -2.8779302163178739     
  -8.2420972604935958     
   4.7332313434733262     
   2.6225765873174218     
  -2.8985058357954525     
  -8.2183819304652150     
   4.7529006678782073     
   2.6158638923316273     
  -2.9190220441195676     
  -8.1945683796778432     
   4.7725196470706948     
   2.6091879739234720     
  -2.9394785960524064     
  -8.1706568591679787     
   4.7920885568751208     
   2.6025489973322657     
  -2.9598752469820173     
  -8.1466476185899044     
   4.8116076743551126     
   2.5959460955832303     
  -2.9802117529188701     
  -8.1225409062288350     
   4.8310772700719866     
   2.5893797962402427     
  -3.0004878704924445     
  -8.0983369690072973     
   4.8504976185437885     
   2.5828480482788700     
  -3.0207033569478465     
  -8.0740360525136712     
   4.8698689789058802     
   2.5763557292622803     
  -3.0408579701424538     
  -8.0496384009492186     
   4.8891916468753474     
   2.5698843957174882     
  -3.0609514685425907     
  -8.0251442573824221     
   4.9084657798432287     
   2.5635003499254174     
  -3.0809836112202293     
  -8.0005538628516462     
   4.9276920324676690     
   2.5569560065514216     
  -3.1009541578497184     
  -7.9758674597641841     
   4.9468692025168046     
   2.5511727030291462     
  -3.1208628687045392     
  -7.9510852792634186     
   4.9660029977895235     
   2.5427118215965852     
  -3.1407095046540898     
  -7.9262075884278156     
   4.9850733364514976     
   2.5444039978832587     
  -3.1604938271604937     
  -7.9012345141705982     
   5.0041563664356223     
   2.5444039978832587     
  -7.9012345679012341     
  -64.344508322106108     
   8775007.3336446770     
  -2024952704893.3750     
  -7.9012921623549275     
  -52.869351769496880     
   2700149.2189645530     
  -2440531985322.0830     
  -7.9012964484352475     
  -52.478353066918508     
   2104298.2880497356     
  -216945585577.05435     
  -7.9013010506843973     
  -52.113012928688349     
   2047020.8827512269     
  -630722592596.30322     
  -7.9013059921763293     
  -51.740528655582018     
   1866947.1752341306     
  -433373956084.06427     
  -7.9013112976465933     
  -51.370032231616541     
   1733147.7871802924     
  -395830717774.64795     
  -7.9013169936099672     
  -50.998981318352996     
   1600993.8176719486     
  -332486569896.82654     
  -7.9013231084862197     
  -50.628083577465446     
   1480954.3042488690     
  -285756064668.50635     
  -7.9013296727345637     
  -50.257141928127822     
   1369390.0735233040     
  -244022538789.05542     
  -7.9013367189973822     
  -49.886211146568392     
   1266365.9662083222     
  -208757033806.23807     
  -7.9013442822538247     
  -49.515275874445877     
   1171057.9485847480     
  -178498477254.72504     
  -7.9013523999839617     
  -49.144340287497172     
   1082932.3185932371     
  -152647455761.84525     
  -7.9013611123441638     
  -48.773403096490924     
   1001436.2442462710     
  -130535014081.13824     
  -7.9013704623544765     
  -48.402464545989702     
   926074.04917281563     
  -111627079107.26324     
  -7.9013804960987564     
  -48.031524434720332     
   856383.24429963343     
  -95457622263.487076     
  -7.9013912629384206     
  -47.660582679126620     
   791937.24950623827     
  -81630387591.936935     
  -7.9014028157406910     
  -47.289639141580572     
   732341.32269159961     
  -69806168797.698654     
  -7.9014152111222797     
  -46.918693703604355     
   677230.36948099895     
  -59694539932.729851     
  -7.9014285097095245     
  -46.547746224287359     
   626267.00056466972     
  -51047733223.723679     
  -7.9014427764160144     
  -46.176796545087981     
   579138.96018717415     
  -43653384858.367462     
  -7.9014580807388635     
  -45.805844519311016     
   535557.65382541413     
  -37330111908.688995     
  -7.9014744970747985     
  -45.434889971066070     
   495256.17227241024     
  -31922788334.510170     
  -7.9014921050573355     
  -45.063932712033107     
   457987.67012894712     
  -27298732959.860107     
  -7.9015109899163862     
  -44.692972549161063     
   423523.88210722059     
  -23344466050.843391     
  -7.9015312428617106     
  -44.322009271687484     
   391653.74989127356     
  -19962996003.189552     
  -7.9015529614917055     
  -43.951042654546463     
   362182.05990632321     
  -17071320055.208147     
  -7.9015762502291267     
  -43.580072452891436     
   334928.33769000950     
  -14598528835.813707     
  -7.9016012207854045     
  -43.209098407986609     
   309725.62940794643     
  -12483907082.596615     
  -7.9016279926553423     
  -42.838120243371009     
   286419.61298407678     
  -10675605102.144617     
  -7.9016566936440364     
  -42.467137658103425     
   264867.52153044386     
  -9129231888.5040493     
  -7.9016874604280183     
  -42.096150338313841     
   244937.37189640722     
  -7806853012.5869656     
  -7.9017204391526681     
  -41.725157936969147     
   226507.10080097913     
  -6676027075.0502605     
  -7.9017557860681018     
  -41.354160090511066     
   209463.81957284734     
  -5708998490.6708612     
  -7.9017936682058405     
  -40.983156409172885     
   193703.15779477474     
  -4882047183.7094774     
  -7.9018342640986621     
  -40.612146469374125     
   179128.58299137812     
  -4174881593.8113818     
  -7.9018777645462066     
  -40.241129825355799     
   165650.83027310722     
  -3570147864.0656891     
  -7.9019243734290008     
  -39.870105995365066     
   153187.36164479464     
  -3053012383.2967148     
  -7.9019743085736973     
  -39.499074463780580     
   141661.83743736404     
  -2610783442.9371748     
  -7.9020278026724968     
  -39.128034682011794     
   131003.67410645867     
  -2232612106.8893085     
  -7.9020851042598075     
  -38.756986058726575     
   121147.59462580206     
  -1909219413.0646689     
  -7.9021464787493834     
  -38.385927964277663     
   112033.23494270665     
  -1632670088.6501141     
  -7.9022122095353069     
  -38.014859723802125     
   103604.77634023636     
  -1396179363.5654120     
  -7.9022825991603227     
  -37.643780614674881     
   95810.598042540732     
  -1193944418.1215482     
  -7.9023579705552001     
  -37.272689865987950     
   88602.965600680560     
  -1021003204.9497429     
  -7.9024386683529269     
  -36.901586651680184     
   81937.737335792102     
  -873112647.09896219     
  -7.9025250602816968     
  -36.530470088048531     
   75774.092564313425     
  -746644032.88861263     
  -7.9026175386408060     
  -36.159339230765838     
   70074.283327853409     
  -638494442.53980911     
  -7.9027165218637085     
  -35.788193070712474     
   64803.401934004083     
  -546010239.64327574     
  -7.9028224561726299     
  -35.417030528762368     
   59929.168664263372     
  -466922366.65936756     
  -7.9029358173292614     
  -35.045850450642590     
   55421.732336622648     
  -399290334.60560167     
  -7.9030571124862075     
  -34.674651603904621     
   51253.488466977476     
  -341454728.67620945     
  -7.9031868821439586     
  -34.303432671220882     
   47398.910327322912     
  -291996564.88275123     
  -7.9033257022182726     
  -33.932192245051901     
   43834.391893315289     
  -249702338.52869982     
  -7.9034741862229483     
  -33.560928821879479     
   40538.104022361149     
  -213534372.71002588     
  -7.9036329875730367     
  -33.189640795662214     
   37489.860101214406     
  -182605264.02960309     
  -7.9038028020136002     
  -32.818326451628458     
   34670.992903547463     
  -156156167.00743309     
  -7.9039843701791446     
  -32.446983958473673     
   32064.240015689364     
  -133538156.27324024     
  -7.9041784802888522     
  -32.075611361388802     
   29653.638091613280     
  -114196292.51609387     
  -7.9043859709827053     
  -31.704206573630159     
   27424.425294144050     
  -97656036.880360782     
  -7.9046077343034993     
  -31.332767368284856     
   25362.950548113469     
  -83511569.565042853     
  -7.9048447188296294     
  -30.961291369263378     
   23456.590317093647     
  -71415869.277095258     
  -7.9050979329633302     
  -30.589776041407951     
   21693.670944270591     
  -61072171.971413985     
  -7.9053684483788178     
  -30.218218681036742     
   20063.397369557955     
  -52226701.687613592     
  -7.9056574036344420     
  -29.846616404479125     
   18555.786975392522     
  -44662445.544122241     
  -7.9059660079525536     
  -29.474966137152201     
   17161.608339497347     
  -38193820.649131119     
  -7.9062955451702956     
  -29.103264601870109     
   15872.324829009529     
  -32662127.409637224     
  -7.9066473778638935     
  -28.731508305568727     
   14680.042266022279     
  -27931654.624780748     
  -7.9070229516482842     
  -28.359693526104689     
   13577.460547505380     
  -23886348.169176698     
  -7.9074237996530528     
  -27.987816298511529     
   12557.828957094051     
  -20426963.233476181     
  -7.9078515471745847     
  -27.615872399552551     
   11614.904866970603     
  -17468632.923134230     
  -7.9083079165031132     
  -27.243857332284620     
   10742.915391682167     
  -14938780.450837845     
  -7.9087947319219341     
  -26.871766309437618     
   9936.5221691859842     
  -12775344.158338998     
  -7.9093139248743549     
  -26.499594235791307     
   9190.7885318867811     
  -10925249.939580366     
  -7.9098675392920663     
  -26.127335689964550     
   8501.1493853452212     
  -9343112.8629670851     
  -7.9104577370763565     
  -25.754984904859693     
   7863.3831550044779     
  -7990120.8481495855     
  -7.9110868037210871     
  -25.382535747591444     
   7273.5860009567359     
  -6833084.2411754774     
  -7.9117571540633840     
  -25.009981697782507     
   6728.1478649853689     
  -5843620.5753277726     
  -7.9124713381446918     
  -24.637315825389731     
   6223.7303776912158     
  -4997458.5218114201     
  -7.9132320471610234     
  -24.264530767101441     
   5757.2464091053225     
  -4273842.3737664903     
  -7.9140421194769095     
  -23.891618701728255     
   5325.8411593957626     
  -3655022.7803103412     
  -7.9149045466726502     
  -23.518571324464038     
   4926.8746755937264     
  -3125821.2894562022     
  -7.9158224795888970     
  -23.145379819906967     
   4557.9056834296971     
  -2673257.9990626057     
  -7.9167992343263043     
  -22.772034834032240     
   4216.6766308720144     
  -2286233.0161227593     
  -7.9178382981508815     
  -22.398526444921419     
   3901.0998675232868     
  -1955254.2194909379     
  -7.9189433352476382     
  -22.024844132179854     
   3609.2448545615430     
  -1672204.3445027743     
  -7.9201181922560879     
  -21.650976745285508     
   3339.3263413870000     
  -1430141.8478613137     
  -7.9213669035109975     
  -21.276912470771720     
   3089.6934307411379     
  -1223130.5927114445     
  -7.9226936959003291     
  -20.902638798181805     
   2858.8194694648628     
  -1046094.2054751136     
  -7.9241029932394573     
  -20.528142484375302     
   2645.2927035504113     
  -894691.76096087240     
  -7.9255994200463595     
  -20.153409519180542     
   2447.8075900479753     
  -765210.31846883777     
  -7.9271878045862714     
  -19.778425080446183     
   2265.1569730467136     
  -654477.26108901051     
  -7.9288731810362307     
  -19.403173524874095     
   2096.2240532947603     
  -559770.93338671071     
  -7.9306607905996271     
  -19.027638235379904     
   1939.9778511756467     
  -478792.28711899481     
  -7.9325560813782285     
  -18.651802020912225     
   1795.4586101970451     
  -409480.84218257159     
  -7.9345647067838128     
  -18.275645367210188     
   1661.8016701397437     
  -350388.12693300250     
  -7.9366925222432103     
  -17.899153031740479     
   1538.1253064005057     
  -299233.81184752594     
  -7.9389455799189896     
  -17.522288224369063     
   1423.9091893821223     
  -257527.84095692486     
  -7.9413301211327605     
  -17.145092695871249     
   1317.6123593033381     
  -215068.28627144301     
  -7.9438525661387880     
  -16.767297753194594     
   1221.6166324745454     
  -201307.79510828966     
  -7.9465195008518226     
  -16.389835018206476     
   1124.4503652853878     
  -114620.24077914168     
  -7.9493376600843169     
  -16.008967878201108     
   1064.6235832976868     
  -289334.77666713716     
  -7.9523139067939583     
  -15.639086920228172     
   901.31298726248713     
  -58353.497440550360     
  -7.9866901913216468     
  -12.226650060926055     
   463.66175645835943     
  -17900.661997512525     
  -8.0146386283398083     
  -10.243978691087618     
   329.40679147701553     
  -10779.327816617335     
  -8.0383582096179307     
  -8.7990571302641154     
   248.56183285238552     
  -6176.1013766863516     
  -8.0588988425722743     
  -7.6720498668150565     
   202.24107252723786     
  -4294.2628678573064     
  -8.0768820583933270     
  -6.7413619329511922     
   170.03410101830809     
  -3062.2025176528809     
  -8.0927205970086789     
  -5.9486077250656431     
   147.06758213591144     
  -2324.1398375921349     
  -8.1067092586179559     
  -5.2568474363409381     
   129.63653335397044     
  -1817.3074973395453     
  -8.1190695443049918     
  -4.6427392851462024     
   116.00672712392387     
  -1463.5473907780395     
  -8.1299742184013137     
  -4.0901471631036710     
   105.03012169308856     
  -1204.1698940592744     
  -8.1395619632030858     
  -3.5875747401518403     
   95.998847487644014     
  -1009.0508818106761     
  -8.1479466736766959     
  -3.1265002067475707     
   88.430965874063943     
  -858.32901687758817     
  -8.1552236420477406     
  -2.7004390464437051     
   81.993498247482023     
  -739.51107913184524     
  -8.1614738351604146     
  -2.3043373879400169     
   76.447165153993183     
  -644.14336610561782     
  -8.1667669485881476     
  -1.9341792502845321     
   71.616089908201047     
  -566.41965038278761     
  -8.1711636464589699     
  -1.5867191691882037     
   67.367942530330140     
  -502.22248837730587     
  -8.1747172419675067     
  -1.2592961281936272     
   63.601273867500346     
  -448.57225261511161     
  -8.1774749832677660     
 -0.94970048859265932     
   60.236981972887016     
  -403.26770086317049     
  -8.1794790544097431     
 -0.65607684811940847     
   57.212474216413234     
  -364.65443045507692     
  -8.1807673662916649     
 -0.37685174760837481     
   54.477565988000151     
  -331.46934201606717     
  -8.1813741900817298     
 -0.11067896783117577     
   51.991545922879652     
  -302.73454686055004     
  -8.1813306705665845     
  0.14360248902958744     
   49.721036821425528     
  -277.68335004708337     
  -8.1806652466662211     
  0.38700111032333245     
   47.638411696072403     
  -255.70773321375717     
  -8.1794039992506438     
  0.62039864880593609     
   45.720603696969228     
  -236.32047224134263     
  -8.1775709413629016     
  0.84457065843625734     
   43.948200155159157     
  -219.12740653583336     
  -8.1751882623315684     
   1.0602030203395063     
   42.304744606140403     
  -203.80686722722655     
  -8.1722765346092316     
   1.2679053646096980     
   40.776193101936201     
  -190.09422528749110     
  -8.1688548902130904     
   1.4682220633952388     
   39.350486412280020     
  -177.77015157645562     
  -8.1649411721731440     
   1.6616413051145795     
   38.017210275456605     
  -166.65160672539500     
  -8.1605520652774910     
   1.8486026388657615     
   36.767323225016142     
  -156.58485448534790     
  -8.1557032095485216     
   2.0295032889692419     
   35.592936816376032     
  -147.43999761942831     
  -8.1504092992209589     
   2.2047034730957580     
   34.487136834230320     
  -139.10666803668536     
  -8.1446841694746936     
   2.3745309072412222     
   33.443836823955181     
  -131.49059947231396     
  -8.1385408727670576     
   2.5392846426208919     
   32.457657327912827     
  -124.51088319962538     
  -8.1319917462847560     
   2.6992383502004627     
   31.523825703915637     
  -118.09775479978261     
  -8.1250484717760241     
   2.8546431458175450     
   30.638092542917267     
  -112.19079787531560     
  -8.1177221288143038     
   3.0057300310719692     
   29.796661558852399     
  -106.73747643512986     
  -8.1100232423749503     
   3.1527120111830724     
   28.996130485588925     
  -101.69193046027223     
  -8.1019618254678711     
   3.2957859399148872     
   28.233441007136882     
  -97.013980686781935     
  -8.0935474174552375     
   3.4351341328126948     
   27.505836151986017     
  -92.668302469561041     
  -8.0847891185894820     
   3.5709257829013197     
   26.810823883464312     
  -88.623736877471430     
  -8.0756956212288458     
   3.7033182072521891     
   26.146145856883276     
  -84.852712921199398     
  -8.0662752381227492     
   3.8324579481693331     
   25.509750509974282     
  -81.330762587087619     
  -8.0565359281048039     
   3.9584817489206965     
   24.899769790571121     
  -78.036108428233959     
  -8.0464853194855053     
   4.0815174208405232     
   24.314498977359367     
  -74.949316446395926     
  -8.0361307313978649     
   4.2016846160439503     
   23.752379104011396     
  -72.052998289973388     
  -8.0254791933164533     
   4.3190955178460690     
   23.211981616836599     
  -69.331557790659147     
  -8.0145374629423234     
   4.4338554592216779     
   22.691994933406654     
  -66.770972770816371     
  -8.0033120426223849     
   4.5460634781492582     
   22.191212637625533     
  -64.358607755632434     
  -7.9918091944512728     
   4.6558128174419675     
   21.708523079458288     
  -62.083052390559544     
  -7.9800349541861149     
   4.7631913756069366     
   21.242900186529091     
  -59.933980615115651     
  -7.9679951440893788     
   4.8682821144030486     
   20.793395331915725     
  -57.902029180117815     
  -7.9556953848017526     
   4.9711634280155002     
   20.359130113064840     
  -55.978691642231787     
  -7.9431411063355641     
   5.0719094781125325     
   19.939289925748099     
  -54.156225402356334     
  -7.9303375582692688     
   5.1705904985149784     
   19.533118235230429     
  -52.427570673248475     
  -7.9172898192148029     
   5.2672730727410073     
   19.139911455181064     
  -50.786279389837738     
  -7.9040028056219711     
   5.3620203872783527     
   18.759014359757284     
  -49.226451896550174     
  -7.8904812799773376     
   5.4548924631040787     
   18.389815970533157     
  -47.742682456079734     
  -7.8767298584491749     
   5.5459463676606928     
   18.031745852112561     
  -46.330009685084363     
  -7.8627530180248488     
   5.6352364092396607     
   17.684270779474428     
  -44.983873504789386     
  -7.8485551031824015     
   5.7228143155088178     
   17.346891728188506     
  -43.700076469207225     
  -7.8341403321340231     
   5.8087293977159629     
   17.019141154669452     
  -42.474749972100732     
  -7.8195128026754848     
   5.8930287019273333     
   16.700580529878696     
  -41.304323178876921     
  -7.8046764976724043     
   5.9757571485171228     
   16.390798106037117     
  -40.185495953143011     
  -7.7896352902113231     
   6.0569576609981874     
   16.089406886388545     
  -39.115215021138603     
  -7.7743929484410224     
   6.1366712851484841     
   15.796042773730006     
  -38.090651152537056     
  -7.7589531401272396     
   6.2149372993080236     
   15.510362890085979     
  -37.109180235985626     
  -7.7433194369418477     
   6.2917933166290290     
   15.232044038316086     
  -36.168365710641496     
  -7.7274953185057500     
   6.3672753799635338     
   14.960781295486278     
  -35.265941944058781     
  -7.7114841762030872     
   6.4414180500295144     
   14.696286730905836     
  -34.399800793708806     
  -7.6952893167828327     
   6.5142544874191612     
   14.438288224953020     
  -33.567978077595811     
  -7.6789139657625363     
   6.5858165289549717     
   14.186528389371052     
  -32.768641895015421     
  -7.6623612706477449     
   6.6561347588662958     
   13.940763575158435     
  -32.000082453817640     
  -7.6456343039795227     
   6.7252385751960784     
   13.700762956754803     
  -31.260701661221518     
  -7.6287360662215162     
   6.7931562518237047     
   13.466307694295640     
  -30.549005374668397     
  -7.6116694884970766     
   6.8599149964444086     
   13.237190153985628     
  -29.863594216105913     
  -7.5944374351861628     
   6.9255410048227848     
   13.013213197364834     
  -29.203157700875312     
  -7.5770427063909613     
   6.9900595116027171     
   12.794189514608268     
  -28.566466151143974     
  -7.5594880402785218     
   7.0534948379354248     
   12.579941018474688     
  -27.952366110186919     
  -7.5417761153080383     
   7.1158704361632319     
   12.370298272648286     
  -27.359773461592571     
  -7.5239095523498865     
   7.1772089317740688     
   12.165099971686342     
  -26.787669543431132     
  -7.5058909167029650     
   7.2375321628285603     
   11.964192450110611     
  -26.235095581517928     
  -7.4877227200164489     
   7.2968612170369598     
   11.767429233249226     
  -25.701148957703502     
  -7.4694074221216011     
   7.3552164666602495     
   11.574670616066449     
  -25.184979424477994     
  -7.4509474327789036     
   7.4126176013763727     
   11.385783270382865     
  -24.685784736676709     
  -7.4323451133454093     
   7.4690836592644745     
   11.200639884857789     
  -24.202808417595968     
  -7.4136027783668492     
   7.5246330560309334     
   11.019118821725819     
  -23.735335863855212     
  -7.3947226970987590     
   7.5792836125921150     
   10.841103802746904     
  -23.282691821760949     
  -7.3757070949605712     
   7.6330525811341916     
   10.666483614083697     
  -22.844238178747013     
  -7.3565581549263692     
   7.6859566697387587     
   10.495151827743094     
  -22.419370595963329     
  -7.3372780188557645     
   7.7380120656788005     
   10.327006548273369     
  -22.007517647179121     
  -7.3178687887681040     
   7.7892344574642820     
   10.161950165919526     
  -21.608137397910081     
  -7.2983325280630531     
   7.8396390557176696     
   9.9998891354352004     
  -21.220716531612322     
  -7.2786712626903585     
   7.8892406129598767     
   9.8407337614481101     
  -20.844768041166954     
  -7.2588869822714503     
   7.9380534423663454     
   9.6843980011393569     
  -20.479829845739044     
  -7.2389816411753687     
   7.9860914355624351     
   9.5307992772963139     
  -20.125463171904716     
  -7.2189571595513415     
   8.0333680795144442     
   9.3798583035070280     
  -19.781251000665971     
  -7.1988154243202054     
   8.0798964725757152     
   9.2314989210020340     
  -19.446797379589125     
  -7.1785582901267189     
   8.1256893397298597     
   9.0856479406551145     
  -19.121724979288839     
  -7.1581875802547179     
   8.1707590470897724     
   8.9422350033104490     
  -18.805675735334919     
  -7.1377050875069061     
   8.2151176156862871     
   8.8011924352954374     
  -18.498307711428712     
  -7.1171125750510278     
   8.2587767345931749     
   8.6624551274597206     
  -18.199296090858379     
  -7.0964117772339996     
   8.3017477734287706     
   8.5259604067782835     
  -17.908330755887633     
  -7.0756044003655534     
   8.3440417942609884     
   8.3916479261091261     
  -17.625116224857948     
  -7.0546921234728037     
   8.3856695629623186     
   8.2594595544226905     
  -17.349370800097738     
  -7.0336765990271015     
   8.4266415600319302     
   8.1293392734219587     
  -17.080825264333285     
  -7.0125594536444575     
   8.4669679909253333     
   8.0012330839394572     
  -16.819222978589806     
  -6.9913422887607286     
   8.5066587959141824     
   7.8750889116000344     
  -16.564318520421203     
  -6.9700266812827225     
   8.5457236594999255     
   7.7508565226968749     
  -16.315877576134227     
  -6.9486141842162930     
   8.5841720194088573     
   7.6284874408758689     
  -16.073675948331697     
  -6.9271063272724520     
   8.6220130751892050     
   7.5079348712633802     
  -15.837499256570972     
  -6.9055046174524595     
   8.6592557964344614     
   7.3891536268390983     
  -15.607142709004917     
  -6.8838105396128109     
   8.6959089306428616     
   7.2721000565215643     
  -15.382409460805476     
  -6.8620255570109983     
   8.7319810107480791     
   7.1567319855655231     
  -15.163112216162652     
  -6.8401511118328466     
   8.7674803623218551     
   7.0430086439443027     
  -14.949070275506125     
  -6.8181886257022404     
   8.8024151104739108     
   6.9308906168780062     
  -14.740111508325336     
  -6.7961395001739424     
   8.8367931864675189     
   6.8203397805655666     
  -14.536070332420069     
  -6.7740051172102440     
   8.8706223340516139     
   6.7113192530724159     
  -14.336787982046127     
  -6.7517868396420955     
   8.9039101155423133     
   6.6037933432070695     
  -14.142112463521871     
  -6.7294860116153519     
   8.9366639176496570     
   6.4977274997306562     
  -13.951897612013285     
  -6.7071039590227546     
   8.9688909570680853     
   6.3930882676405556     
  -13.766002986582913     
  -6.6846419899222083     
   9.0005982858502893     
   6.2898432452411841     
  -13.584294324004974     
  -6.6621013949418986     
   9.0317927965579212     
   6.1879610378111467     
  -13.406641713062927     
  -6.6394834476727942     
   9.0624812272148567     
   6.0874112249631747     
  -13.232921275054986     
  -6.6167894050489959     
   9.0926701660657656     
   5.9881643154002617     
  -13.063013047113690     
  -6.5940205077164391     
   9.1223660561481328     
   5.8901917175469096     
  -12.896802372567951     
  -6.5711779803903712     
   9.1515751996913828     
   5.7934656997526499     
  -12.734178443987954     
  -6.5482630322020574     
   9.1803037623443213     
   5.6979593614227397     
  -12.575034932410645     
  -6.5252768570351085     
   9.2085577772464511     
   5.6036465994296600     
  -12.419269325310623     
  -6.5022206338518291     
   9.2363431489437495     
   5.5105020794898305     
  -12.266783126489756     
  -6.4790955270099593     
   9.2636656571575777     
   5.4185012060411566     
  -12.117481036431322     
  -6.4559026865701687     
   9.2905309604183497     
   5.3276200982679223     
  -11.971271927788674     
  -6.4326432485946325     
   9.3169445995610438     
   5.2378355588095067     
  -11.828067127317066     
  -6.4093183354370362     
   9.3429120010964546     
   5.1491250553546291     
  -11.687782049400031     
  -6.3859290560242936     
   9.3684384804598011     
   5.0614666899841287     
  -11.550334279029329     
  -6.3624765061303048     
   9.3935292451419894     
   4.9748391828914080     
  -11.415645058880742     
  -6.3389617686420108     
   9.4181893977115934     
   4.8892218449498026     
  -11.283637896097316     
  -6.3153859138180435     
   9.4424239387257902     
   4.8045945607290745     
  -11.154239131390032     
  -6.2917499995402109     
   9.4662377695457209     
   4.7209377672436492     
  -11.027377829095009     
  -6.2680550715580798     
   9.4896356950476441     
   4.6382324335254363     
  -10.902985230282072     
  -6.2443021637268954     
   9.5126224262422046     
   4.5564600442983210     
  -10.780994967144588     
  -6.2204922982390594     
   9.5352025828080613     
   4.4756025820447363     
  -10.661343285714500     
  -6.1966264858493902     
   9.5573806955316787     
   4.3956425074018775     
  -10.543967933436784     
  -6.1727057260943887     
   9.5791612086699356     
   4.3165627479011022     
  -10.428809350106585     
  -6.1487310075056856     
   9.6005484822341263     
   4.2383466777753025     
  -10.315809631342168     
  -6.1247033078178896     
   9.6215467941924153     
   4.1609781055402362     
  -10.204912812115277     
  -6.1006235941710116     
   9.6421603426048890     
   4.0844412594493713     
  -10.096064826003284     
  -6.0764928233076407     
   9.6623932476866496     
   4.0087207732543471     
  -9.9892134983343173     
  -6.0523119417650522     
   9.6822495537998261     
   3.9338016720168394     
  -9.8843078185446931     
  -6.0280818860624121     
   9.7017332313883138     
   3.8596693633777539     
  -9.7812992091491768     
  -6.0038035828832204     
   9.7208481788450314     
   3.7863096193091352     
  -9.6801399059859872     
  -5.9794779492531731     
   9.7395982243183390     
   3.7137085700142403     
  -9.5807841323800513     
  -5.9551058927135667     
   9.7579871274659276     
   3.6418526890213898     
  -9.4831872391432004     
  -5.9306883114903961     
   9.7760185811503018     
   3.5707287847278160     
  -9.3873062651042805     
  -5.9062260946592762     
   9.7936962130814695     
   3.5003239877395336     
  -9.2930993507965542     
  -5.8817201223063265     
   9.8110235874073393     
   3.4306257426085596     
  -9.2005259884080726     
  -5.8571712656851354     
   9.8280042062581003     
   3.3616217976954985     
  -9.1095470061932549     
  -5.8325803873699265     
   9.8446415112402121     
   3.2933001951490493     
  -9.0201242671933546     
  -5.8079483414050479     
   9.8609388848859467     
   3.2256492631450993     
  -8.9322209236017898     
  -5.7832759734508903     
   9.8768996520593539     
   3.1586576062180853     
  -8.8458012121728586     
  -5.7585641209263470     
   9.8925270813177164     
   3.0923140971267893     
  -8.7608302224174857     
  -5.7338136131479178     
   9.9078243862366797     
   3.0266078704586579     
  -8.6772746520762460     
  -5.7090252714655527     
   9.9227947266892471     
   2.9615283105680872     
  -8.5951012302094938     
  -5.6841999093953453     
   9.9374412100940219     
   2.8970650513415164     
  -8.5142788005276344     
  -5.6593383327491456     
   9.9517668926232190     
   2.8332079603375586     
  -8.4347760955510704     
  -5.6344413397612119     
   9.9657747803731151     
   2.7699471396209256     
  -8.3565634579017818     
  -5.6095097212119605     
   9.9794678305063833     
   2.7072729136866625     
  -8.2796117061753645     
  -5.5845442605489168     
   9.9928489523553257     
   2.6451758258903473     
  -8.2038925435415617     
  -5.5595457340049377     
   10.005921008499588     
   2.5836466318137852     
  -8.1293787748060549     
  -5.5345149107137832     
   10.018686815806628     
   2.5226762910027398     
  -8.0560433706271457     
  -5.5094525528231255     
   10.031149146448442     
   2.4622559657230361     
  -7.9838608335338996     
  -5.4843594156050441     
   10.043310728886429     
   2.4023770094715320     
  -7.9128056254957819     
  -5.4592362475641067     
   10.055174248828308     
   2.3430309672803133     
  -7.8428534536471179     
  -5.4340837905430757     
   10.066742350162455     
   2.2842095663779602     
  -7.7739804283041209     
  -5.4089027798263238     
   10.078017635861313     
   2.2259047131656793     
  -7.7061634398686891     
  -5.3836939442410170     
   10.089002668862644     
   2.1681084873666636     
  -7.6393798911018980     
  -5.3584580062561251     
   10.099699972926519     
   2.1108131381833997     
  -7.5736078795339541     
  -5.3331956820793183     
   10.110112033469695     
   2.0540110790868948     
  -7.5088261902975724     
  -5.3079076817518089     
   10.120241298374062     
   1.9976948826596630     
  -7.4450138013266658     
  -5.2825947092411978     
   10.130090178778586     
   1.9418572791497128     
  -7.3821507897019183     
  -5.2572574625323627     
   10.139661049847026     
   1.8864911482269484     
  -7.3202173611174475     
  -5.2318966337164650     
   10.148956251512640     
   1.8315895180185677     
  -7.2591942677185655     
  -5.2065129090781062     
   10.157978089210214     
   1.7771455610106783     
  -7.1990630736196097     
  -5.1811069691806848     
   10.166728834582637     
   1.7231525879585312     
  -7.1398054139610361     
  -5.1556794889500130     
   10.175210726170917     
   1.6696040473538234     
  -7.0814037036411142     
  -5.1302311377562226     
   10.183425970088244     
   1.6164935195765149     
  -7.0238406349510223     
  -5.1047625794940146     
   10.191376740674221     
   1.5638147148143822     
  -6.9670995326953351     
  -5.0792744726612922     
   10.199065181132054     
   1.5115614683191683     
  -6.9111638025029114     
  -5.0537674704362194     
   10.206493404152353     
   1.4597277398003965     
  -6.8560177969538110     
  -5.0282422207527429     
   10.213663492517663     
   1.4083076063232429     
  -6.8016455640861944     
  -5.0026993663746211     
   10.220577499694953     
   1.3572952645925964     
  -6.7480324165577414     
  -4.9771395449679865     
   10.227237450410104     
   1.3066850214684131     
  -6.6951631086500756     
  -4.9515633891725006     
   10.233645341209160     
   1.2564712981535378     
  -6.6430235548200871     
  -4.9259715266711073     
   10.239803141008274     
   1.2066486214923868     
  -6.5915994525532478     
  -4.9003645802584437     
   10.245712791626001     
   1.1572116255982374     
  -6.5408773439125261     
  -4.8747431679079272     
   10.251376208303794     
   1.1081550455188935     
  -6.4908435086381724     
  -4.8491079028375630     
   10.256795280215600     
   1.0594737192041073     
  -6.4414852269904568     
  -4.8234593935744856     
   10.261971870963615     
   1.0111625800016788     
  -6.3927895069214316     
  -4.7977982440182876     
   10.266907819060370     
  0.96321665869976791     
  -6.3447440135301738     
  -4.7721250535031450     
   10.271604938403614     
  0.91563107859829163     
  -6.2973366908886339     
  -4.7464404168587810     
   10.276065018733652     
  0.86840105341662788     
  -6.2505553292547029     
  -4.7207449244702895     
   10.280289826088312     
  0.82152188844721652     
  -6.2043890151759031     
  -4.6950391623368448     
   10.284281103236513     
  0.77498897083339824     
  -6.1588256101690737     
  -4.6693237121293354     
   10.288040570110489     
  0.72879777875712914     
  -6.1138548964131152     
  -4.6435991512469252     
   10.291569924224968     
  0.68294386703403176     
  -6.0694653982258080     
  -4.6178660528725901     
   10.294870841083920     
  0.63742287654733709     
  -6.0256472656763327     
  -4.5921249860276410     
   10.297944974580426     
  0.59223052205476556     
  -5.9823893912518358     
  -4.5663765156252607     
   10.300793957389613     
  0.54736260162037575     
  -5.9396826964090481     
  -4.5406212025230692     
   10.303419401347158     
  0.50281498139730885     
  -5.8975163744233585     
  -4.5148596035747603     
   10.305822897822123     
  0.45858360858913266     
  -5.8558817582136351     
  -4.4890922716808044     
   10.308006018082104     
  0.41466449540253136     
  -5.8147685958126569     
  -4.4633197558382616     
   10.309970313647945     
  0.37105373093393540     
  -5.7741684886623137     
  -4.4375426011897066     
   10.311717316643451     
  0.32774746726896897     
  -5.7340718296827582     
  -4.4117613490712992     
   10.313248540132991     
  0.28474192854634728     
  -5.6944704986310315     
  -4.3859765370600154     
   10.314565478453872     
  0.24203339980661548     
  -5.6553551197992409     
  -4.3601886990200551     
   10.315669607544409     
  0.19961823640812018     
  -5.6167183018176665     
  -4.3343983651484406     
   10.316562385258290     
  0.15749284914448858     
  -5.5785508190316957     
  -4.3086060620198436     
   10.317245251676157     
  0.11565371800174989     
  -5.5408455426010725     
  -4.2828123126306279     
   10.317719629412242     
   7.4097376432242734E-002
  -5.5035939793762703     
  -4.2570176364421499     
   10.317986923907290     
   3.2820421586919758E-002
  -5.4667889343552165     
  -4.2312225494233244     
   10.318048523722705     
  -8.1804954207434898E-003
  -5.4304224697121377     
  -4.2054275640924645     
   10.317905800824294     
  -4.8908663943585465E-002
  -5.3944876795787753     
  -4.1796331895584240     
   10.317560110860583     
  -8.9367321540425426E-002
  -5.3589769606334556     
  -4.1538399315610466     
   10.317012793434870     
 -0.12955964874517728     
  -5.3238835988470505     
  -4.1280482925109458     
   10.316265172373665     
 -0.16948877573652929     
  -5.2892005778587592     
  -4.1022587715286196     
   10.315318555984147     
 -0.20915778007046915     
  -5.2549210165876996     
  -4.0764718644829250     
   10.314174237314734     
 -0.24856968769487781     
  -5.2210386990048541     
  -4.0506880640289165     
   10.312833494400653     
 -0.28772747793741338     
  -5.1875465973987982     
  -4.0249078596450669     
   10.311297590512266     
 -0.32663407741790529     
  -5.1544390862515099     
  -3.9991317376698814     
   10.309567774392308     
 -0.36529237056479075     
  -5.1217092098280386     
  -3.9733601813379225     
   10.307645280491801     
 -0.40370518963850194     
  -5.0893516129964373     
  -3.9475936708152477     
   10.305531329200864     
 -0.44187532673597441     
  -5.0573597212731300     
  -3.9218326832342827     
   10.303227127072411     
 -0.47980552464552373     
  -5.0257282599677398     
  -3.8960776927281353     
   10.300733867044309     
 -0.51749848659528097     
  -4.9944510316035267     
  -3.8703291704643625     
   10.298052728654490     
 -0.55495686933230837     
  -4.9635229351675472     
  -3.8445875846782060     
   10.295184878252794     
 -0.59218329134606407     
  -4.9329379520217405     
  -3.8188534007052999     
   10.292131469209464     
 -0.62918032598622808     
  -4.9026913145385143     
  -3.7931270810138660     
   10.288893642117385     
 -0.66595051084526613     
  -4.8727771671594571     
  -3.7674090852364079     
   10.285472524991274     
 -0.70249633959896285     
  -4.8431908678419990     
  -3.7416998702009101     
   10.281869233464507     
 -0.73882027110777715     
  -4.8139269443692401     
  -3.7159998899615512     
   10.278084870978761     
 -0.77492472319054717     
  -4.7849808308925956     
  -3.6903095958289502     
   10.274120528972229     
 -0.81081207942224087     
  -4.7563472478667110     
  -3.6646294363999412     
   10.269977287064220     
 -0.84648468378124209     
  -4.7280219194309918     
  -3.6389598575868973     
   10.265656213234324     
 -0.88194484817697383     
  -4.6999996057964148     
  -3.6133013026466059     
   10.261158364000831     
 -0.91719484522044770     
  -4.6722764077393615     
  -3.5876542122087058     
   10.256484784592084     
 -0.95223691827849222     
  -4.6448470710968728     
  -3.5620190243036998     
   10.251636509118109     
 -0.98707327131171951     
  -4.6177079772022998     
  -3.5363961743905379     
   10.246614560736978     
  -1.0217060811407359     
  -4.5908540700163201     
  -3.5107860953837968     
   10.241419951817461     
  -1.0561374866658593     
  -4.5642817097081601     
  -3.4851892176804471     
   10.236053684102075     
  -1.0903695994886697     
  -4.5379864214173251     
  -3.4596059691862271     
   10.230516748859230     
  -1.1244044976492988     
  -4.5119640624832495     
  -3.4340367753416272     
   10.224810127044812     
  -1.1582442281179239     
  -4.4862110369021728     
  -3.4084820591474889     
   10.218934789447280     
  -1.1918908108946895     
  -4.4607228098977627     
  -3.3829422411902321     
   10.212891696840121     
  -1.2253462319689237     
  -4.4354962362343873     
  -3.3574177396667109     
   10.206681800125846     
  -1.2586124537406809     
  -4.4105268015717103     
  -3.3319089704087128     
   10.200306040479614     
  -1.2916914047524695     
  -4.3858114662117353     
  -3.3064163469070982     
   10.193765349490860     
  -1.3245849907490568     
  -4.3613460389079979     
  -3.2809402803355945     
   10.187060649298886     
  -1.3572950860408675     
  -4.3371273937103529     
  -3.2554811795742511     
   10.180192852730048     
  -1.3898235414936944     
  -4.3131515829774374     
  -3.2300394512325532     
   10.173162863430399     
  -1.4221721783660259     
  -4.2894156484574646     
  -3.2046154996722120     
   10.165971575995162     
  -1.4543427957294561     
  -4.2659156643206311     
  -3.1792097270296291     
   10.158619876097807     
  -1.4863371632118616     
  -4.2426489008245323     
  -3.1538225332380443     
   10.151108640614858     
  -1.5181570299680449     
  -4.2196114342066071     
  -3.1284543160493725     
   10.143438737750627     
  -1.5498041157245952     
  -4.1968007811152406     
  -3.1031054710557320     
   10.135611027157358     
  -1.5812801215829588     
  -4.1742130817607057     
  -3.0777763917106773     
   10.127626360054160     
  -1.6125867196961650     
  -4.1518458623840182     
  -3.0524674693501321     
   10.119485579345760     
  -1.6437255636640444     
  -4.1296956138940404     
  -3.0271790932130340     
   10.111189519734678     
  -1.6746982807682504     
  -4.1077597049633310     
  -3.0019116504616981     
   10.102739007836369     
  -1.7055064785554748     
  -4.0860349003927379     
  -2.9766655262018928     
   10.094134862289209     
  -1.7361517403084210     
  -4.0645186582985087     
  -2.9514411035026513     
   10.085377893862825     
  -1.7666356302456592     
  -4.0432077638092823     
  -2.9262387634158040     
   10.076468905566024     
  -1.7969596884742294     
  -4.0220998456320851     
  -2.9010588849952526     
   10.067408692751547     
  -1.8271254373164694     
  -4.0011917535892803     
  -2.8759018453159775     
   10.058198043219585     
  -1.8571343754683898     
  -3.9804812270362215     
  -2.8507680194927949     
   10.048837737319237     
  -1.8869879846711608     
  -3.9599653043044425     
  -2.8256577806988594     
   10.039328548046425     
  -1.9166877244534435     
  -3.9396414599118557     
  -2.8005715001839184     
   10.029671241146785     
  -1.9462350354027831     
  -3.9195073832154872     
  -2.7755095472923261     
   10.019866575206336     
  -1.9756313407768986     
  -3.8995601208269712     
  -2.7504722894808165     
   10.009915301750185     
  -2.0048780416831016     
  -3.8797977517858788     
  -2.7254600923360419     
   9.9998181653339238     
  -2.0339765248214952     
  -3.8602172996052615     
  -2.7004733195918820     
   9.9895759036354494     
  -2.0629281545685352     
  -3.8408169308334390     
  -2.6755123331465245     
   9.9791892475451522     
  -2.0917342815497855     
  -3.8215937396671067     
  -2.6505774930793229     
   9.9686589212547858     
  -2.1203962345972895     
  -3.8025460340036434     
  -2.6256691576674345     
   9.9579856423436617     
  -2.1489153298523158     
  -3.7836709253725522     
  -2.6007876834022445     
   9.9471701218645485     
  -2.1772928617926111     
  -3.7649667684915760     
  -2.5759334250055756     
   9.9362130644286761     
  -2.2055301125562972     
  -3.7464308923405043     
  -2.5511067354456896     
   9.9251151682866645     
  -2.2336283442488516     
  -3.7280615365064569     
  -2.5263079659530865     
   9.9138771254116094     
  -2.2615888057726492     
  -3.7098562119341181     
  -2.5015374660360963     
   9.9024996215787731     
  -2.2894127273621558     
  -3.6918132577307703     
  -2.4767955834962780     
   9.8909833364433801     
  -2.3171013267951359     
  -3.6739301445241552     
  -2.4520826644436200     
   9.8793289436191944     
  -2.3446558028790676     
  -3.6562053587163468     
  -2.4273990533115493     
   9.8675371107543235     
  -2.3720773430694400     
  -3.6386364172258427     
  -2.4027450928717511     
   9.8556084996061522     
  -2.3993671161986345     
  -3.6212218761636157     
  -2.3781211242488043     
   9.8435437661149816     
  -2.4265262802698606     
  -3.6039592911180365     
  -2.3535274869346319     
   9.8313435604769239     
  -2.4535559749532467     
  -3.5868473107157559     
  -2.3289645188027728     
   9.8190085272150824     
  -2.4804573297836141     
  -3.5698835348539300     
  -2.3044325561224759     
   9.8065393052498848     
  -2.5072314562950195     
  -3.5530666837522022     
  -2.2799319335726205     
   9.7939365279680892     
  -2.5338794564231604     
  -3.5363943958264326     
  -2.2554629842554648     
   9.7812008232910514     
  -2.5604024143918593     
  -3.5198654231287514     
  -2.2310260397102248     
   9.7683328137424095     
  -2.5868014050653243     
  -3.5034776478281096     
  -2.2066214299264892     
   9.7553331165111867     
  -2.6130774874240346     
  -3.4872294641004582     
  -2.1822494833574675     
   9.7422023435216136     
  -2.6392317084047887     
  -3.4711193523470150     
  -2.1579105269330814     
   9.7289411014917331     
  -2.6652651035473909     
  -3.4551452874624111     
  -2.1336048860728938     
   9.7155499919998558     
  -2.6911786932033595     
  -3.4393060736327485     
  -2.1093328846988846     
   9.7020296115449600     
  -2.7169734887556043     
  -3.4235996212330297     
  -2.0850948452480704     
   9.6883805516082830     
  -2.7426504859148526     
  -3.4080248582693713     
  -2.0608910886849756     
   9.6746033987126161     
  -2.7682106723518727     
  -3.3925796594187148     
  -2.0367219345139529     
   9.6606987344822421     
  -2.7936550197975132     
  -3.3772630884728203     
  -2.0125877007913573     
   9.6466671357003460     
  -2.8189844929610590     
  -3.3620730069166549     
  -1.9884887041375776     
   9.6325091743666604     
  -2.8442000405129346     
  -3.3470085262649545     
  -1.9644252597489229     
   9.6182254177542283     
  -2.8693026044599210     
  -3.3320676113939860     
  -1.9403976814093711     
   9.6038164284642153     
  -2.8942931115453767     
  -3.3172493419805256     
  -1.9164062815021792     
   9.5892827644813270     
  -2.9191724816102300     
  -3.3025517892853475     
  -1.8924513710213571     
   9.5746249792272256     
  -2.9439416200298707     
  -3.2879740403165583     
  -1.8685332595830091     
   9.5598436216138207     
  -2.9686014253322446     
  -3.2735141980272742     
  -1.8446522554365417     
   9.5449392360959475     
  -2.9931527818174493     
  -3.2591714600365389     
  -1.8208086654757427     
   9.5299123627219835     
  -3.0175965677677228     
  -3.2449438769394905     
  -1.7970027952497338     
   9.5147635371854520     
  -3.0419336468447700     
  -3.2308307508605494     
  -1.7732349489737940     
   9.4994932908746499     
  -3.0661648774762233     
  -3.2168301600875506     
  -1.7495054295400623     
   9.4841021509217676     
  -3.0902911036768805     
  -3.2029414077581437     
  -1.7258145385281158     
   9.4685906402519873     
  -3.1143131642350661     
  -3.1891626793973211     
  -1.7021625762154287     
   9.4529592776305726     
  -3.1382318843305468     
  -3.1754932349996388     
  -1.6785498415877116     
   9.4372085777107646     
  -3.1620480835930431     
  -3.1619313936367792     
  -1.6549766323491346     
   9.4213390510791690     
  -3.1857625690453197     
  -3.1484762968689632     
  -1.6314432449324359     
   9.4053512043033756     
  -3.2093761412718367     
  -3.1351265767318948     
  -1.6079499745089136     
   9.3892455399737038     
  -3.2328895905973249     
  -3.1218809715712394     
  -1.5844971149983103     
   9.3730225567524990     
  -3.2563036978841100     
  -3.1087386504806909     
  -1.5610849590785827     
   9.3566827494133822     
  -3.2796192377627147     
  -3.0956980150849307     
  -1.5377137981955662     
   9.3402266088867858     
  -3.3028369728758520     
  -3.0827584130559185     
  -1.5143839225725304     
   9.3236546223021612     
  -3.3259576609737711     
  -3.0699182665565772     
  -1.4910956212196285     
   9.3069672730297945     
  -3.3489820479729460     
  -3.0571769537959468     
  -1.4678491819432442     
   9.2901650407220462     
  -3.3719108751264151     
  -3.0445329074420622     
  -1.4446448913552348     
   9.2732484013543992     
  -3.3947448719322311     
  -3.0319855641691023     
  -1.4214830348820733     
   9.2562178272654112     
  -3.4174847636634986     
  -3.0195333649514402     
  -1.3983638967738909     
   9.2390737871964994     
  -3.4401312639006352     
  -3.0071757872159850     
  -1.3752877601134212     
   9.2218167463309868     
  -3.4626850823047546     
  -2.9949112938868456     
  -1.3522549068248466     
   9.2044471663327023     
  -3.4851469170089064     
  -2.9827394089188632     
  -1.3292656176825499     
   9.1869655053837409     
  -3.5075174625757972     
  -2.9706585969265324     
  -1.3063201723197717     
   9.1693722182221702     
  -3.5297974020527469     
  -2.9586684183861420     
  -1.2834188492371736     
   9.1516677561790605     
  -3.5519874151906423     
  -2.9467673976157225     
  -1.2605619258113110     
   9.1338525672144026     
  -3.5740881706727610     
  -2.9349550658887851     
  -1.2377496783030151     
   9.1159270959535537     
  -3.5961003336669264     
  -2.9232300012181902     
  -1.2149823818656849     
   9.0978917837226962     
  -3.6180245586760633     
  -2.9115917812243719     
  -1.1922603105534919     
   9.0797470685834174     
  -3.6398614970352456     
  -2.9000389807365186     
  -1.1695837373294984     
   9.0614933853673527     
  -3.6616117893907703     
  -2.8885712048697783     
  -1.1469529340736893     
   9.0431311657103084     
  -3.6832760734272929     
  -2.8771870617773532     
  -1.1243681715909197     
   9.0246608380857616     
  -3.7048549763906236     
  -2.8658861825132833     
  -1.1018297196187798     
   9.0060828278378882     
  -3.7263491227594727     
  -2.8546672044198704     
  -1.0793378468353769     
   8.9873975572140061     
  -3.7477591267926220     
  -2.8435297068040093     
  -1.0568928208670365     
   8.9686054453980422     
  -3.7690855995936516     
  -2.8324725929822208     
  -1.0344949082959236     
   8.9497069085389551     
  -3.7903291440410181     
  -2.8214950139097597     
  -1.0121443746675856     
   8.9307023597872384     
  -3.8114903566453417     
  -2.8105964125969929     
 -0.98984148449841591     
   8.9115922093212756     
  -3.8325698297398185     
  -2.7997755979760859     
 -0.96758650128304180     
   8.8923768643801147     
  -3.8535681467246397     
  -2.7890321860000773     
 -0.94537968750163692     
   8.8730567292930047     
  -3.8744858881196400     
  -2.7783649655288372     
 -0.92322130462715724     
   8.8536322055093031     
  -3.8953236253611068     
  -2.7677735982112019     
 -0.90111161313250543     
   8.8341036916275311     
  -3.9160819273476903     
  -2.7572568548577512     
 -0.87905087249762037     
   8.8144715834247638     
  -3.9367613537591239     
  -2.7468144719395102     
 -0.85703934121649605     
   8.7947362738846184     
  -3.9573624622986698     
  -2.7364451831707806     
 -0.83507727680412935     
   8.7748981532259407     
  -3.9778858011724512     
  -2.7261487806753997     
 -0.81316493580339699     
   8.7549576089304413     
  -3.9983319170275164     
  -2.7159240141662528     
 -0.79130257379186453     
   8.7349150257700376     
  -4.0187013471337636     
  -2.7057706754913058     
 -0.76949044538852629     
   8.7147707858342045     
  -4.0389946271999477     
  -2.6956875588672258     
 -0.74772880426047839     
   8.6945252685564753     
  -4.0592122838914531     
  -2.6856744452396737     
 -0.72601790312952519     
   8.6741788507411695     
  -4.0793548422307495     
  -2.6757301802286464     
 -0.70435799377871977     
   8.6537319065891367     
  -4.0994228185824646     
  -2.6658545333843833     
 -0.68274932705884062     
   8.6331848077237243     
  -4.1194167275828475     
  -2.6560463825917422     
 -0.66119215289480293     
   8.6125379232161343     
  -4.1393370754522856     
  -2.6463055181552018     
 -0.63968672029200835     
   8.5917916196104080     
  -4.1591843668384492     
  -2.6366308189176126     
 -0.61823327734263112     
   8.5709462609483609     
  -4.1789590979803322     
  -2.6270221060198500     
 -0.59683207123184345     
   8.5500022087939715     
  -4.1986617637754806     
  -2.6174782715643836     
 -0.57548334824397962     
   8.5289598222575034     
  -4.2182928508122135     
  -2.6079991485966958     
 -0.55418735376864059     
   8.5078194580194051     
  -4.2378528444266887     
  -2.5985836629879810     
 -0.53294433230673899     
   8.4865814703535900     
  -4.2573422218990995     
  -2.5892315860657096     
 -0.51175452747648587     
   8.4652462111518574     
  -4.2767614587945912     
  -2.5799420821778991     
 -0.49061818201931917     
   8.4438140299438444     
  -4.2961110244109255     
  -2.5707145261183522     
 -0.46953553780577612     
   8.4222852739244232     
  -4.3153913833568129     
  -2.5615485923976435     
 -0.44850683584130824     
   8.4006602879715331     
  -4.3346029977997951     
  -2.5524432795897964     
 -0.42753231627204141     
   8.3789394146710414     
  -4.3537463223967192     
  -2.5433984814796071     
 -0.40661221839048051     
   8.3571229943375300     
  -4.3728218110078156     
  -2.5344131394456095     
 -0.38574678064116030     
   8.3352113650361250     
  -4.3918299095536586     
  -2.5254871712017217     
 -0.36493624062624219     
   8.3132048626038983     
  -4.4107710633376707     
  -2.5166195495215455     
 -0.34418083511105829     
   8.2911038206706564     
  -4.4296457099590825     
  -2.5078101793181240     
 -0.32348080002960339     
   8.2689085706799990     
  -4.4484542863039689     
  -2.4990580651098915     
 -0.30283637048997458     
   8.2466194419097576     
  -4.4671972217922935     
  -2.4903631243956426     
 -0.28224778077976065     
   8.2242367614922145     
  -4.4858749452252598     
  -2.4817243640143576     
 -0.26171526437138048     
   8.2017608544342622     
  -4.5044878779553681     
  -2.4731417247877725     
 -0.24123905392737194     
   8.1791920436371459     
  -4.5230364408912758     
  -2.4646142165688154     
 -0.22081938130563131     
   8.1565306499161281     
  -4.5415210475155430     
  -2.4561418218221744     
 -0.20045647756460436     
   8.1337769920193921     
  -4.5599421111792084     
  -2.4477234530050009     
 -0.18015057296842923     
   8.1109313866487511     
  -4.5783000370767466     
  -2.4393595081651029     
 -0.15990189699203183     
   8.0879941484725908     
  -4.5965952333879843     
  -2.4310474166801095     
 -0.13971067832617445     
   8.0649655901665867     
  -4.6148280890130859     
  -2.4227931615437530     
 -0.11957714488245789     
   8.0418460223497430     
  -4.6329990377246633     
  -2.4145733850614244     
  -9.9501523798277994E-002
   8.0186357539101483     
  -4.6511083381126248     
  -2.4064717074679347     
  -7.9484041441736680E-002
   7.9953350908750718     
  -4.6691568759186337     
  -2.3981750718464645     
  -5.9524923416508529E-002
   7.9719443407128807     
  -4.6871431889574824     
  -2.3908483339647524     
  -3.9624394566662953E-002
   7.9484637963618319     
  -4.7050745514622179     
  -2.3801432504129476     
  -1.9782678981442842E-002
   7.9248937959185755     
  -4.7229256258403147     
  -2.3822842671232864     
   0.0000000000000000     
   7.9012344999593651     
  -4.7407927578437397     
  -2.3822842671232864     


==> anc/PnsP/DATPnsP.f <==
      SUBROUTINE DATPnsP
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsP
      CHARACTER*80 STAR
      COMMON/PnsP/ PnsP(6,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsP00.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsP(1,IX,1)
          A(IX)=PnsP(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(1,IX,2)=B(IX)
          PnsP(1,IX,3)=C(IX)
          PnsP(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='PnsP10.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(2,IX,1)
          A(IX)=PnsP(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(2,IX,2)=B(IX)
          PnsP(2,IX,3)=C(IX)
          PnsP(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsP11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsP(3,IX,1)
          A(IX)=PnsP(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(3,IX,2)=B(IX)
          PnsP(3,IX,3)=C(IX)
          PnsP(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsP20.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(4,IX,1)
          A(IX)=PnsP(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(4,IX,2)=B(IX)
          PnsP(4,IX,3)=C(IX)
          PnsP(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsP21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(5,IX,1)
          A(IX)=PnsP(5,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(5,IX,2)=B(IX)
          PnsP(5,IX,3)=C(IX)
          PnsP(5,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsP22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) PnsP(6,IX,1)
          A(IX)=PnsP(6,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsP(6,IX,2)=B(IX)
          PnsP(6,IX,3)=C(IX)
          PnsP(6,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsP.dat',STATUS='NEW')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsP(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/PnsP/DELPnsP.f <==
      REAL*8 FUNCTION DELPnsP(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G =  4.0D0
      GOTO 200
102   CONTINUE
      w(1)=14 - 1.D0/3.D0*NF
      w(1)=z2*w(1)
      w(1)=8.D0/3.D0*w(1) - 16.D0/3.D0*z3 + 14 - 1.D0/9.D0*NF
*
      G = as*w(1)
      GOTO 200
103   CONTINUE
      w(1)= - 314 + 5.D0/3.D0*NF
      w(1)=NF*w(1)
      w(2)= - 2686 + 259.D0/3.D0*NF
      w(2)=z2*w(2)
      w(1)=1.D0/45.D0*w(2) + 328 + 1.D0/27.D0*w(1)
      w(1)=z2*w(1)
      w(2)=88 - 17.D0/12.D0*NF
      w(2)=NF*w(2)
      w(2)=4960*z5 - 8549.D0/3.D0 + w(2)
      w(3)=14 - NF
      w(3)=NF*w(3)
      w(3)=64*z2 - 2752 + w(3)
      w(3)=z3*w(3)
      w(1)=4.D0/27.D0*w(3) + 1.D0/9.D0*w(2) + 4*w(1)
*
      G = as**2*w(1)
*
200   CONTINUE
*
      DELPnsP = G
*
      RETURN
      END


==> anc/PnsP/GRPns.f <==
      REAL*8 FUNCTION GRPgg(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 Pgg
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pgg/  Pgg(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPgg'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pgg(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pgg(2,I1,K)*DX**(K-1)
      T3  = T3   + Pgg(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + Pgg(4,I1,K)*DX**(K-1)
      T5  = T5   + Pgg(5,I1,K)*DX**(K-1)
      T6  = T6   + Pgg(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPgg= G/as
*
      RETURN
      END


==> anc/PnsP/GRPnsP.f <==
      REAL*8 FUNCTION GRPnsP(IO,X,AS,NF)
*     ----------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 PnsP
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsP/  PnsP(6,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsP'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsP'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + PnsP(1,I1,K)*DX**(K-1)
      END DO
      G = AS*T1
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + PnsP(2,I1,K)*DX**(K-1)
      T3  = T3   + PnsP(3,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2+T3*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T4  =0.0D0
      T5  =0.0D0
      T6  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T4  = T4   + PnsP(4,I1,K)*DX**(K-1)
      T5  = T5   + PnsP(5,I1,K)*DX**(K-1)
      T6  = T6   + PnsP(6,I1,K)*DX**(K-1)
      END DO
*
      G = as**3*(T4+T5*NF+T6*NF**2)
*
200   CONTINUE
*
      GRPnsP= G/as
*
      RETURN
      END


==> anc/PnsP/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/PnsP/LXPnsP.f <==
      REAL*8 FUNCTION LXPnsP(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in LXPnsP.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in LXPnsP.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G = 256.D0/9.D0*as*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)=134 - 5.D0/3.D0*NF
      w(2)=1.D0/9.D0*w(2) - 4*z2
*
      G = 256.D0/3.D0*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPnsP = G
*
      RETURN
      END


==> anc/PnsP/PLUPnsP.f <==
      REAL*8 FUNCTION PLUPnsP(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      w(1)=1/(1 - z)
*
      G = 16.D0/3.D0*w(1)
      GOTO 200
102   CONTINUE
      w(1)=1/(1 - z)
      w(2)=134 - 5.D0/3.D0*NF
      w(2)=1.D0/9.D0*w(2) - 4*z2
*
      G = 8*AS*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=1/(1 - z)
      w(2)=1.D0/9.D0*NF
      w(3)= - w(2) - 52*z3 - 319.D0/3.D0 + 40*z2
      w(2)=w(3)*w(2)
      w(3)= - 67.D0/3.D0 + 33.D0/5.D0*z2
      w(3)=z2*w(3)
      w(3)=44*z3 + 245 + 8*w(3)
      w(2)=2*w(3) + w(2)
*
      G = 4*as**2*w(2)*w(1)
*
200   CONTINUE
*
      PLUPnsP = G
*
      RETURN
      END


==> anc/PnsP/PMAIN5.f <==
      PROGRAM PMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsP,LXPnsP,GRPnsP,DELPnsP,PLUPnsP
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsP
      COMMON/PnsP/ PnsP(6,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 2
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      TEST1=4.0D0
      TEST2=10.9661812215945147216803511890129278074D0
      TEST3=33.930069816013876661428945765330863286D0
*
      TEST4=5.93251761216166110493140526510938079347D0
      TEST5=11.77097805961679151428601163023287277006D0
      TEST6=33.57404038186050414123096197084862472547D0
*
      TEST7=-2.936D0
      TEST8=-1.02690126740525250084913252251930506767D0
      TEST9=-10.75554676350297903708615468003290458006D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsP
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsP.dat',STATUS='OLD')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsP(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT1 = DELPnsP(IO,X,as,NF)
      TT2 = PLUPnsP(IO,X,as,NF)
      TT3 = SXPnsP(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPnsP(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPnsP(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,TT1/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,TT2/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPnsP.f' 
      include 'SXPnsP.f'
      include 'LXPnsP.f'
      include 'GRPnsP.f' 
      include 'DELPnsP.f' 
      include 'PLUPnsP.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/PnsP/PnsP.dat <==
  -2.6666666666666665     
  -2.6666666071366887     
 -0.10929316228690052     
   49834.532296342673     
  -2.6666693333333331     
  -2.6666666762194162     
   4.0210434602127511E-002
   223451.21922454212     
  -2.6666695503537516     
  -2.6666666652347084     
   9.4765596259401619E-002
  -705497.17161940527     
  -2.6666697850358676     
  -2.6666666649471340     
  -9.1497919212978493E-002
   456441.37989503803     
  -2.6666700388170383     
  -2.6666666699605885     
   3.8817836884452159E-002
  -103795.06719946791     
  -2.6666703132515948     
  -2.6666666652687767     
   6.7722645113815014E-003
  -80266.255996336098     
  -2.6666706100203643     
  -2.6666666667437418     
  -2.0025818283010734E-002
   91232.242477505744     
  -2.6666709309409651     
  -2.6666666675998227     
   1.2912276025263261E-002
  -31642.056806141605     
  -2.6666712779789368     
  -2.6666666658467260     
   5.5865640831143462E-004
   3295.9288517551549     
  -2.6666716532597805     
  -2.6666666654936582     
   1.9501677392352516E-003
  -23170.090149083531     
  -2.6666720590819764     
  -2.6666666665099337     
  -8.6281362345524467E-003
   15418.743591346145     
  -2.6666724979310610     
  -2.6666666680970246     
  -1.0158220369030115E-003
   8954.5922376723793     
  -2.6666729724948501     
  -2.6666666676077959     
   3.7648938361912907E-003
   3446.4868733885723     
  -2.6666734856799010     
  -2.6666666657758098     
   5.7546650703596677E-003
  -23934.218740400702     
  -2.6666740406293146     
  -2.6666666664902872     
  -9.1879006705797260E-003
   26602.932156285537     
  -2.6666746407419861     
  -2.6666666665837808     
   8.7724505992298613E-003
  -23391.441840544143     
  -2.6666752896934209     
  -2.6666666664700109     
  -8.3049478689312776E-003
   17322.714607719870     
  -2.6666759914582481     
  -2.6666666672420920     
   5.3710829270477677E-003
  -7686.7795113122493     
  -2.6666767503345610     
  -2.6666666660526426     
  -1.1913963290943672E-003
   1568.1044482220568     
  -2.6666775709702444     
  -2.6666666663404071     
   2.5630144483136349E-004
  -1519.6176774130165     
  -2.6666784583914400     
  -2.6666666666746894     
  -1.2608071085363718E-003
   2098.9337979811048     
  -2.6666794180333304     
  -2.6666666667666754     
   1.0051957887285249E-003
  -2347.2431136150476     
  -2.6666804557734274     
  -2.6666666670507237     
  -1.7351110445697096E-003
   2390.9408150555391     
  -2.6666815779675708     
  -2.6666666672408241     
   1.2833762069715926E-003
  -10.027925004595474     
  -2.6666827914888547     
  -2.6666666660790006     
   1.2696859689917646E-003
  -2245.1659838624551     
  -2.6666841037697244     
  -2.6666666664604821     
  -2.0448884481236917E-003
   1755.1707913528930     
  -2.6666855228474984     
  -2.6666666671457437     
   7.5717589341653445E-004
  -513.84580472470486     
  -2.6666870574135917     
  -2.6666666667847818     
  -1.2992074927176605E-004
   506.90630410237134     
  -2.6666887168667506     
  -2.6666666663575800     
   8.1641492677971537E-004
  -956.47159650547815     
  -2.6666905113706161     
  -2.6666666665581906     
  -1.1145260478491804E-003
   926.66553813370672     
  -2.6666924519159743     
  -2.6666666667081240     
   9.0849002417834040E-004
  -786.80114843516844     
  -2.6666945503880690     
  -2.6666666667399830     
  -9.4897526183056386E-004
   725.25130255621059     
  -2.6666968196393985     
  -2.6666666667795114     
   9.0252440579793132E-004
  -539.17807096339288     
  -2.6666992735684296     
  -2.6666666664882088     
  -5.8596840576858190E-004
   313.10192837431651     
  -2.6667019272047252     
  -2.6666666667242707     
   3.4874756572104678E-004
  -168.61931474271046     
  -2.6667047968009925     
  -2.6666666665594745     
  -1.9560546000196727E-004
   51.209200580588529     
  -2.6667078999326281     
  -2.6666666668066838     
  -1.6832958352610270E-005
   62.972659224236587     
  -2.6667112556053607     
  -2.6666666665498941     
   2.2089713153044743E-004
  -122.61101537353458     
  -2.6667148843716553     
  -2.6666666666298382     
  -2.7964542842584680E-004
   113.25544245493772     
  -2.6667188084565923     
  -2.6666666667171204     
   2.2033154429068608E-004
  -91.523927406046155     
  -2.6667230518939866     
  -2.6666666667111687     
  -2.1659151875799330E-004
   89.987368854543249     
  -2.6667276406735905     
  -2.6666666666571950     
   2.4795720937043769E-004
  -87.803998410479522     
  -2.6667326029002694     
  -2.6666666666464987     
  -2.4220905201464401E-004
   77.191231814100277     
  -2.6667379689661397     
  -2.6666666666835814     
   2.2378083679927321E-004
  -65.274169025826765     
  -2.6667437717367064     
  -2.6666666666369179     
  -2.0233656836544678E-004
   49.454432486699943     
  -2.6667500467521594     
  -2.6666666667676457     
   1.4678167569607121E-004
  -27.129169534747717     
  -2.6667568324450408     
  -2.6666666665476320     
  -6.0319813474623460E-005
   9.6129306157572643     
  -2.6667641703756373     
  -2.6666666666612318     
   1.9036581424303731E-005
  -7.3033808179979296     
  -2.6667721054865212     
  -2.6666666667419441     
  -4.6160697271292054E-005
   12.362533099420231     
  -2.6667806863778112     
  -2.6666666666549972     
   7.3181049393500482E-005
  -11.859399224664807     
  -2.6667899656048313     
  -2.6666666665764938     
  -5.0620765555791916E-005
   6.1810333806493567     
  -2.6667999999999998     
  -2.6666666666948964     
   1.9155032371783113E-005
  -2.9051240899278326     
  -2.6668108510209065     
  -2.6666666666833154     
  -1.6308975144146042E-005
   2.9193258201258123     
  -2.6668225851267238     
  -2.6666666666572669     
   2.2228662704759986E-005
  -3.3649842056447499     
  -2.6668352741852472     
  -2.6666666666742946     
  -2.5807129001433154E-005
   3.2959479965410674     
  -2.6668489959130661     
  -2.6666666666780761     
   2.5072234975497413E-005
  -2.8409823067486277     
  -2.6668638343515503     
  -2.6666666666629451     
  -2.2352973867636147E-005
   1.9898900548784211     
  -2.6668798803815816     
  -2.6666666667158059     
   1.3568091158712583E-005
 -0.76888518178568455     
  -2.6668972322801676     
  -2.6666666666368970     
  -1.4412287522604054E-006
  -4.9859520948105265E-002
  -2.6669159963223610     
  -2.6666666666645855     
  -2.4937406764297575E-006
  0.28104059514385266     
  -2.6669362874321605     
  -2.6666666666537200     
   3.9217130945247457E-006
 -0.40316086862976475     
  -2.6669582298863848     
  -2.6666666666710710     
  -6.0304181735817029E-006
  0.35543552550519480     
  -2.6669819580758309     
  -2.6666666666939638     
   3.4576534970385075E-006
  -2.8290096253783835E-002
  -2.6670076173283750     
  -2.6666666666352810     
   2.6410129322321655E-006
 -0.28885797943173064     
  -2.6670353647990623     
  -2.6666666666741441     
  -6.3759501745846877E-006
  0.38136000029148381     
  -2.6670653704326344     
  -2.6666666666727781     
   6.4973668065124769E-006
 -0.29353630936678848     
  -2.6670978180043847     
  -2.6666666666450398     
  -4.2177412105601840E-006
  0.12075231566463825     
  -2.6671329062457314     
  -2.6666666666933154     
   5.4886848402955147E-007
   3.0022640022765518E-002
  -2.6671708500613813     
  -2.6666666666594603     
   1.8304386921646505E-006
  -6.1978489908788570E-002
  -2.6672118818455575     
  -2.6666666666471524     
  -1.0305353320454331E-006
   2.4794738275476505E-003
  -2.6672562529053434     
  -2.6666666666793875     
  -9.0676634042552312E-007
   3.6680131622565428E-002
  -2.6673042349998601     
  -2.6666666666763921     
   1.0732218947617596E-006
  -1.8440013442076495E-002
  -2.6673561220047071     
  -2.6666666666555714     
  -3.1748054421897568E-009
  -1.2092153904204461E-002
  -2.6674122317118618     
  -2.6666666666717660     
  -7.6647292168327894E-007
   2.0881639524760503E-002
  -2.6674729077760575     
  -2.6666666666742129     
   6.5891974116543844E-007
  -1.2684728930310562E-002
  -2.6675385218195613     
  -2.6666666666648262     
  -2.7741365918567617E-007
   6.2757539075805058E-003
  -2.6676094757082489     
  -2.6666666666662597     
   2.2353662802706837E-007
  -5.1595222235689105E-003
  -2.6676862040129081     
  -2.6666666666662104     
  -2.2182993917258070E-007
   3.9037808182209909E-003
  -2.6677691766708524     
  -2.6666666666686769     
   1.4256551516190407E-007
   1.8749232689089623E-004
  -2.6678589018641419     
  -2.6666666666584460     
   1.6149114859131628E-007
  -4.7236984400510166E-003
  -2.6679559291320429     
  -2.6666666666654555     
  -3.5412734969019101E-007
   4.5725263104119274E-003
  -2.6680608527367884     
  -2.6666666666720857     
   1.8560933650075294E-007
  -1.8155128810110816E-003
  -2.6681743153032489     
  -2.6666666666661514     
  -4.6132508285988574E-008
   9.9673722769769244E-004
  -2.6682970117548153     
  -2.6666666666640664     
   9.1450627819474637E-008
  -1.4448623549242134E-003
  -2.6684296935695899     
  -2.6666666666656966     
  -1.2421970145061460E-007
   1.4966036735161222E-003
  -2.6685731733829603     
  -2.6666666666660661     
   1.1735426628545658E-007
  -1.5015809361400541E-003
  -2.6687283299647397     
  -2.6666666666676599     
  -1.4474841969603191E-007
   1.2851118660955482E-003
  -2.6688961136013649     
  -2.6666666666706123     
   9.7824915462646008E-008
  -3.6153435799012528E-004
  -2.6690775519161059     
  -2.6666666666623215     
   2.4029207748609320E-008
  -5.1077832410694759E-004
  -2.6692737561629456     
  -2.6666666666670809     
  -8.8714778182938880E-008
   5.2375941607837580E-004
  -2.6694859280326693     
  -2.6666666666712509     
   3.6303113235930847E-008
   5.3900909663524129E-005
  -2.6697153670128491     
  -2.6666666666638066     
   5.0215954197882934E-008
  -3.4310978859786536E-004
  -2.6699634783468089     
  -2.6666666666633732     
  -4.5554651563943662E-008
   1.0979598504402659E-004
  -2.6702317816403092     
  -2.6666666666692054     
  -1.2413699113477362E-008
   1.3372565648589018E-004
  -2.6705219201686630     
  -2.6666666666671577     
   3.1235136709442171E-008
  -1.5155883354546490E-004
  -2.6708356709412939     
  -2.6666666666661016     
  -2.2260527055008505E-008
   8.6441729304547127E-005
  -2.6711749555853750     
  -2.6666666666675685     
   1.0733868225931090E-008
  -2.9273319014727421E-005
  -2.6715418521152028     
  -2.6666666666662771     
  -1.3489458324952977E-009
   9.3695815254966610E-006
  -2.6719386076593987     
  -2.6666666666660563     
   2.8331667616715270E-009
  -1.0372145555726958E-005
  -2.6723676522238815     
  -2.6666666666659502     
  -2.1732099951274949E-009
  -4.5893657011960623E-006
  -2.6728316135749077     
  -2.6666666666671230     
  -4.5686593450930389E-009
   9.3922708482231771E-006
  -2.6733333333333333     
  -2.6666666666678447     
   7.3266449857325967E-010
  -1.1441708443578660E-007
  -2.6800000000000002     
  -2.6666666666663268     
  -1.2546363469513983E-010
   1.4304478477153270E-008
  -2.6866666666666665     
  -2.6666666666666861     
  -1.8180046116490320E-011
   5.6891448709353434E-010
  -2.6933333333333334     
  -2.6666666666667660     
  -1.3913187463288812E-011
   1.1699464457724579E-008
  -2.7000000000000002     
  -2.6666666666666163     
   7.3832795969645551E-011
  -1.9229279981891901E-008
  -2.7066666666666666     
  -2.6666666666666079     
  -7.0386803894543654E-011
   9.2268878919471084E-009
  -2.7133333333333334     
  -2.6666666666667869     
  -1.1851447049402746E-012
   9.6065694672912748E-009
  -2.7200000000000002     
  -2.6666666666666123     
   7.0864126299744242E-011
  -1.8663022142100110E-008
  -2.7266666666666666     
  -2.6666666666666079     
  -6.9108539766006520E-011
   8.7705344289091915E-009
  -2.7333333333333334     
  -2.6666666666667891     
  -3.3295315491875252E-012
   1.0865725479651158E-008
  -2.7400000000000002     
  -2.6666666666666021     
   7.8163409548196129E-011
  -2.3243292728501726E-008
  -2.7466666666666666     
  -2.6666666666666470     
  -9.6161285915566741E-011
   2.5832460762155737E-008
  -2.7533333333333334     
  -2.6666666666666434     
   9.7582169800601431E-011
  -2.3811565647921388E-008
  -2.7599999999999998     
  -2.6666666666666021     
  -8.1004572558809121E-011
   1.1433514591505706E-008
  -2.7666666666666666     
  -2.6666666666667926     
   4.7467868774835052E-012
   8.7729534667350047E-009
  -2.7733333333333334     
  -2.6666666666666043     
   7.0543937877996102E-011
  -1.9240487405257876E-008
  -2.7799999999999998     
  -2.6666666666666123     
  -7.3759717661438082E-011
   1.0208708916272402E-008
  -2.7866666666666666     
  -2.6666666666667900     
   2.8055992106047782E-012
   9.1010979250046852E-009
  -2.7933333333333334     
  -2.6666666666666052     
   7.1063833648139987E-011
  -1.9328259563103294E-008
  -2.7999999999999998     
  -2.6666666666666123     
  -7.3898113075134858E-011
   1.0231653089384388E-008
  -2.8066666666666666     
  -2.6666666666667900     
   2.8392850952479113E-012
   9.0970933904021641E-009
  -2.8133333333333335     
  -2.6666666666666052     
   7.1067485523264202E-011
  -1.9335185597805189E-008
  -2.8199999999999998     
  -2.6666666666666123     
  -7.3946406460274849E-011
   1.0263361762794493E-008
  -2.8266666666666667     
  -2.6666666666667895     
   3.0288067606837089E-012
   8.9771847314636336E-009
  -2.8333333333333335     
  -2.6666666666666061     
   7.0357692246661008E-011
  -1.8887259635461176E-008
  -2.8399999999999999     
  -2.6666666666666088     
  -7.1296755019297926E-011
   9.7284349495731550E-009
  -2.8466666666666667     
  -2.6666666666667829     
   1.6665071025008019E-012
   8.3952292675725120E-009
  -2.8533333333333335     
  -2.6666666666666168     
   6.4630726609294705E-011
  -1.7232433617467617E-008
  -2.8599999999999999     
  -2.6666666666666168     
  -6.4612525521711822E-011
   8.3806683975062135E-009
  -2.8666666666666667     
  -2.6666666666667829     
  -1.7575125404151643E-012
   9.7866784298383439E-009
  -2.8733333333333335     
  -2.6666666666666079     
   7.1642575683372476E-011
  -1.9105672686455635E-008
  -2.8799999999999999     
  -2.6666666666666079     
  -7.1649969465044890E-011
   9.7925934551762720E-009
  -2.8866666666666667     
  -2.6666666666667829     
   1.7944814487772141E-012
   8.3570082961545012E-009
  -2.8933333333333335     
  -2.6666666666666172     
   6.4472043669936042E-011
  -1.7143708237398692E-008
  -2.8999999999999999     
  -2.6666666666666163     
  -6.4105768110553553E-011
   8.0639878486485280E-009
  -2.9066666666666667     
  -2.6666666666667855     
  -3.6258592456895493E-012
   1.0964675245200165E-008
  -2.9133333333333336     
  -2.6666666666665981     
   7.8609205093311764E-011
  -2.3500979399045235E-008
  -2.9199999999999999     
  -2.6666666666666456     
  -9.7648140399527621E-011
   2.6195823490172836E-008
  -2.9266666666666667     
  -2.6666666666666425     
   9.8820535776768820E-011
  -2.4438895700838201E-008
  -2.9333333333333331     
  -2.6666666666666070     
  -8.4471181979517836E-011
   1.2371549424363674E-008
  -2.9399999999999999     
  -2.6666666666667971     
   8.3154387032092802E-012
   8.0639894898044615E-009
  -2.9466666666666668     
  -2.6666666666666043     
   6.8795359876742807E-011
  -1.8550588981185770E-008
  -2.9533333333333331     
  -2.6666666666666083     
  -7.0334057482150603E-011
   9.2949475741307069E-009
  -2.9600000000000000     
  -2.6666666666667855     
  -6.2195067617024244E-013
   9.7925081150668988E-009
  -2.9666666666666668     
  -2.6666666666666052     
   7.2821860186831564E-011
  -2.0043270603994342E-008
  -2.9733333333333332     
  -2.6666666666666168     
  -7.7502669343126137E-011
   1.1192364412094180E-008
  -2.9800000000000000     
  -2.6666666666667944     
   6.4400637475798146E-012
   8.3851044420385484E-009
  -2.9866666666666668     
  -2.6666666666666052     
   6.9328347062868974E-011
  -1.8655863777852628E-008
  -2.9933333333333332     
  -2.6666666666666083     
  -7.0590631271025852E-011
   9.3949318085640512E-009
  -3.0000000000000000     
  -2.6666666666667851     
  -1.2864270679540896E-013
   9.4978459740003789E-009
  -3.0066666666666668     
  -2.6666666666666075     
   7.1105202098207493E-011
  -1.8964606274161604E-008
  -3.0133333333333332     
  -2.6666666666666079     
  -7.1129344958004681E-011
   9.5171602618381266E-009
  -3.0200000000000000     
  -2.6666666666667851     
   2.4935700578132807E-013
   9.3176746572130604E-009
  -3.0266666666666668     
  -2.6666666666666088     
   7.0131916934879349E-011
  -1.8366149460286407E-008
  -3.0333333333333332     
  -2.6666666666666026     
  -6.7614204017268827E-011
   7.3035043231246500E-009
  -3.0400000000000000     
  -2.6666666666668037     
  -1.2837921593833910E-011
   1.2884259542175344E-008
  -3.0466666666666669     
  -2.6666666666666266     
   8.3794024972480172E-011
  -2.1039668949388037E-008
  -3.0533333333333332     
  -2.6666666666666017     
  -7.4003492147930243E-011
   9.7414153385521382E-009
  -3.0600000000000001     
  -2.6666666666667891     
  -9.4287710878913294E-013
   1.0495717025583443E-008
  -3.0666666666666669     
  -2.6666666666665972     
   7.7775000583086759E-011
  -2.3302574010481957E-008
  -3.0733333333333333     
  -2.6666666666666452     
  -9.6994304495528061E-011
   2.5871160155536457E-008
  -3.0800000000000001     
  -2.6666666666666452     
   9.7039396670995544E-011
  -2.3338647750855964E-008
  -3.0866666666666664     
  -2.6666666666665977     
  -7.8000461460424332E-011
   1.0640011987079479E-008
  -3.0933333333333333     
  -2.6666666666667882     
   1.7996284426718242E-012
   9.2003092329420185E-009
  -3.1000000000000001     
  -2.6666666666666066     
   7.0801947689737028E-011
  -1.9019539488443590E-008
  -3.1066666666666665     
  -2.6666666666666092     
  -7.1844598473590019E-011
   1.0034429860024421E-008
  -3.1133333333333333     
  -2.6666666666667802     
   3.4136254765932105E-012
   7.3035294787498576E-009
  -3.1200000000000001     
  -2.6666666666666261     
   5.8190096567217183E-011
  -1.5516420400636631E-008
  -3.1266666666666665     
  -2.6666666666666261     
  -5.8183056437556345E-011
   7.2978973750211843E-009
  -3.1333333333333333     
  -2.6666666666667802     
  -3.4488261248974172E-012
   1.0056958274939116E-008
  -3.1400000000000001     
  -2.6666666666666088     
   7.1978360937146006E-011
  -1.9104021044373687E-008
  -3.1466666666666665     
  -2.6666666666666075     
  -7.1301796895656774E-011
   9.5157070417477210E-009
  -3.1533333333333333     
  -2.6666666666667855     
   6.6005917451199229E-014
   9.4629023077867610E-009
  -3.1600000000000001     
  -2.6666666666666075     
   7.1037773225851968E-011
  -1.8945606842490809E-008
  -3.1666666666666665     
  -2.6666666666666075     
  -7.1054278092829211E-011
   9.4761062013685611E-009
  -3.1733333333333333     
  -2.6666666666667851     
   1.6518417435044407E-014
   9.4628914674205240E-009
  -3.1800000000000002     
  -2.6666666666666079     
   7.0988204423089043E-011
  -1.8905962640646701E-008
  -3.1866666666666665     
  -2.6666666666666075     
  -7.0806515381761337E-011
   9.3175402343583647E-009
  -3.1933333333333334     
  -2.6666666666667864     
  -9.2496362407354499E-013
   1.0057511133617200E-008
  -3.2000000000000002     
  -2.6666666666666026     
   7.4506369878055517E-011
  -2.1125875338423203E-008
  -3.2066666666666666     
  -2.6666666666666261     
  -8.3937695160118660E-011
   1.2912989303250960E-008
  -3.2133333333333334     
  -2.6666666666668037     
   1.2909724614262563E-011
   7.2747916678573434E-009
  -3.2200000000000002     
  -2.6666666666666030     
   6.7470662123192689E-011
  -1.8280028600292800E-008
  -3.2266666666666666     
  -2.6666666666666083     
  -6.9629552379003451E-011
   9.0019038725059501E-009
  -3.2333333333333334     
  -2.6666666666667878     
  -2.1152733352087562E-012
   1.0694122540672953E-008
  -3.2400000000000002     
  -2.6666666666665977     
   7.8090645719838460E-011
  -2.3356684604793807E-008
  -3.2466666666666666     
  -2.6666666666666452     
  -9.7084488816115232E-011
   2.5889197017694357E-008
  -3.2533333333333334     
  -2.6666666666666452     
   9.7084488816592618E-011
  -2.3356684605175716E-008
  -3.2599999999999998     
  -2.6666666666665977     
  -7.8090645722225393E-011
   1.0694122542200583E-008
  -3.2666666666666666     
  -2.6666666666667878     
   2.1152733442790493E-012
   9.0019038667773422E-009
  -3.2733333333333334     
  -2.6666666666666083     
   6.9629552345109183E-011
  -1.8280028578905993E-008
  -3.2799999999999998     
  -2.6666666666666030     
  -6.7470661996685883E-011
   7.2747915880387057E-009
  -3.2866666666666666     
  -2.6666666666668037     
  -1.2909725086395537E-011
   1.2912989601138701E-008
  -3.2933333333333334     
  -2.6666666666666261     
   8.3937696922143736E-011
  -2.1125876450155531E-008
  -3.2999999999999998     
  -2.6666666666666026     
  -7.4506376454022880E-011
   1.0057515282658763E-008
  -3.3066666666666666     
  -2.6666666666667864     
   9.2498816591790446E-013
   9.3175247499244397E-009
  -3.3133333333333335     
  -2.6666666666666075     
   7.0806423790351270E-011
  -1.8905904851952567E-008
  -3.3199999999999998     
  -2.6666666666666079     
  -7.0987862599293102E-011
   9.4626757970779061E-009
  -3.3266666666666667     
  -2.6666666666667851     
  -1.7794121208741900E-014
   9.4769110940448993E-009
  -3.3333333333333335     
  -2.6666666666666075     
   7.1059039084128061E-011
  -1.8948610742853544E-008
  -3.3399999999999999     
  -2.6666666666666075     
  -7.1055541487273645E-011
   9.4741130165613642E-009
  -3.3466666666666667     
  -2.6666666666667851     
   3.0613693664594530E-016
   9.4738681070120468E-009
  -3.3533333333333335     
  -2.6666666666666075     
   7.1054316939527055E-011
  -1.8947876014205592E-008
  -3.3599999999999999     
  -2.6666666666666075     
  -7.1054753167015004E-011
   9.4742170890024029E-009
  -3.3666666666666667     
  -2.6666666666667851     
   1.8750005030837478E-015
   9.4727170885999348E-009
  -3.3733333333333335     
  -2.6666666666666075     
   7.1047253165002654E-011
  -1.8943376012998178E-008
  -3.3799999999999999     
  -2.6666666666666075     
  -7.1028066932483788E-011
   9.4573681025848515E-009
  -3.3866666666666667     
  -2.6666666666667855     
  -9.7806163097341742E-014
   9.5356130330627226E-009
  -3.3933333333333335     
  -2.6666666666666070     
   7.1419291584873143E-011
  -1.9178110804431783E-008
  -3.3999999999999999     
  -2.6666666666666097     
  -7.2416539448365347E-011
   1.0333411323856489E-008
  -3.4066666666666667     
  -2.6666666666667780     
   5.0840454805583800E-012
   6.2661749394097845E-009
  -3.4133333333333336     
  -2.6666666666666350     
   5.2080357526131804E-011
  -1.6426620036701246E-008
  -3.4199999999999999     
  -2.6666666666666825     
  -7.1119292749124917E-011
   2.1497323117804096E-008
  -3.4266666666666667     
  -2.6666666666666350     
   9.0110630634405939E-011
  -2.2169471959316643E-008
  -3.4333333333333331     
  -2.6666666666666003     
  -7.6160409060469044E-011
   1.0337145858654574E-008
  -3.4399999999999999     
  -2.6666666666667873     
   1.3681848794403285E-012
   9.2425979551023102E-009
  -3.4466666666666668     
  -2.6666666666666070     
   7.0687669542707715E-011
  -1.8885828248659848E-008
  -3.4533333333333331     
  -2.6666666666666079     
  -7.0956042322241284E-011
   9.4572961787291714E-009
  -3.4600000000000000     
  -2.6666666666667851     
  -2.6320981772440294E-014
   9.4783529641471209E-009
  -3.4666666666666668     
  -2.6666666666666075     
   7.1061326249331030E-011
  -1.8948998604913697E-008
  -3.4733333333333332     
  -2.6666666666666075     
  -7.1056163287521829E-011
   9.4742225946997534E-009
  -3.4800000000000000     
  -2.6666666666667851     
   5.0617272639238013E-016
   9.4738176565186398E-009
  -3.4866666666666668     
  -2.6666666666666075     
   7.1054138596616244E-011
  -1.8947783790370356E-008
  -3.4933333333333332     
  -2.6666666666666075     
  -7.1054239831161536E-011
   9.4738986441548615E-009
  -3.5000000000000000     
  -2.6666666666667851     
  -8.1167862717870473E-027
   9.4738986441548648E-009
  -3.5066666666666668     
  -2.6666666666666075     
   7.1054239831161549E-011
  -1.8947783790370356E-008
  -3.5133333333333332     
  -2.6666666666666075     
  -7.1054138596616244E-011
   9.4738176565186398E-009
  -3.5200000000000000     
  -2.6666666666667851     
  -5.0617272639238013E-016
   9.4742225946997534E-009
  -3.5266666666666668     
  -2.6666666666666075     
   7.1056163287521829E-011
  -1.8948998604913697E-008
  -3.5333333333333332     
  -2.6666666666666075     
  -7.1061326249331017E-011
   9.4783529641471093E-009
  -3.5400000000000000     
  -2.6666666666667851     
   2.6320981772371297E-014
   9.4572961787292127E-009
  -3.5466666666666669     
  -2.6666666666666079     
   7.0956042322241529E-011
  -1.8885828248660001E-008
  -3.5533333333333332     
  -2.6666666666666070     
  -7.0687669542708607E-011
   9.2425979551028760E-009
  -3.5600000000000001     
  -2.6666666666667873     
  -1.3681848794369721E-012
   1.0337145858652453E-008
  -3.5666666666666669     
  -2.6666666666666003     
   7.6160409060456494E-011
  -2.2169471959308729E-008
  -3.5733333333333333     
  -2.6666666666666350     
  -9.0110630634359139E-011
   2.1497323117774556E-008
  -3.5800000000000001     
  -2.6666666666666825     
   7.1119292748950188E-011
  -1.6426620036590996E-008
  -3.5866666666666664     
  -2.6666666666666350     
  -5.2080357525479676E-011
   6.2661749389983333E-009
  -3.5933333333333333     
  -2.6666666666667780     
  -5.0840454829921304E-012
   1.0333411325392035E-008
  -3.6000000000000001     
  -2.6666666666666097     
   7.2416539457448191E-011
  -1.9178110810162513E-008
  -3.6066666666666665     
  -2.6666666666666070     
  -7.1419291618770772E-011
   9.5356130544501011E-009
  -3.6133333333333333     
  -2.6666666666667855     
   9.7806289605044975E-014
   9.4573680227660633E-009
  -3.6200000000000001     
  -2.6666666666666075     
   7.1028066460350588E-011
  -1.8943375715110395E-008
  -3.6266666666666665     
  -2.6666666666666075     
  -7.1047251402977501E-011
   9.4727159768675950E-009
  -3.6333333333333333     
  -2.6666666666667851     
  -1.8815764704670237E-015
   9.4742212380439690E-009
  -3.6400000000000001     
  -2.6666666666666075     
   7.1054777708859367E-011
  -1.8947891498639518E-008
  -3.6466666666666665     
  -2.6666666666666075     
  -7.1054408530937135E-011
   9.4739258957061821E-009
  -3.6533333333333333     
  -2.6666666666667851     
   3.5686859293015996E-017
   9.4738973462187462E-009
  -3.6600000000000001     
  -2.6666666666666075     
   7.1054265783499960E-011
  -1.8947805850177209E-008
  -3.6666666666666665     
  -2.6666666666666075     
  -7.1054278092829224E-011
   9.4739071936821644E-009
  -3.6733333333333333     
  -2.6666666666667851     
   2.5859787071914773E-017
   9.4738865058525075E-009
  -3.6800000000000002     
  -2.6666666666666075     
   7.1054174653680948E-011
  -1.8947743786688235E-008
  -3.6866666666666665     
  -2.6666666666666075     
  -7.1053903746480963E-011
   9.4736697800925237E-009
  -3.6933333333333334     
  -2.6666666666667851     
  -1.3803957869717080E-015
   9.4747740967220996E-009
  -3.7000000000000002     
  -2.6666666666666075     
   7.1059425329628846E-011
  -1.8951056736576962E-008
  -3.7066666666666666     
  -2.6666666666666075     
  -7.1073500194698487E-011
   9.4860339887778249E-009
  -3.7133333333333334     
  -2.6666666666667851     
   7.1754721135258040E-014
   9.4286302118696174E-009
  -3.7200000000000002     
  -2.6666666666666079     
   7.0786481310157445E-011
  -1.8778845405852335E-008
  -3.7266666666666666     
  -2.6666666666666061     
  -7.0054859233735211E-011
   8.8433325507318244E-009
  -3.7333333333333334     
  -2.6666666666667904     
  -3.7298651032464627E-012
   1.1827224633328991E-008
  -3.7400000000000002     
  -2.6666666666665875     
   8.4974319646721052E-011
  -2.7730521653643829E-008
  -3.7466666666666666     
  -2.6666666666666825     
  -1.2300459275560788E-010
   3.2801224734829466E-008
  -3.7533333333333334     
  -2.6666666666666825     
   1.2300459275560786E-010
  -2.7730521653643826E-008
  -3.7599999999999998     
  -2.6666666666665875     
  -8.4974319646721026E-011
   1.1827224633328987E-008
  -3.7666666666666666     
  -2.6666666666667904     
   3.7298651032464587E-012
   8.8433325507318277E-009
  -3.7733333333333334     
  -2.6666666666666061     
   7.0054859233735211E-011
  -1.8778845405852339E-008
  -3.7799999999999998     
  -2.6666666666666079     
  -7.0786481310157445E-011
   9.4286302118696158E-009
  -3.7866666666666666     
  -2.6666666666667851     
  -7.1754721135262104E-014
   9.4860339887778265E-009
  -3.7933333333333334     
  -2.6666666666666075     
   7.1073500194698487E-011
  -1.8951056736576962E-008
  -3.7999999999999998     
  -2.6666666666666075     
  -7.1059425329628846E-011
   9.4747740967220996E-009
  -3.8066666666666666     
  -2.6666666666667851     
   1.3803957869676495E-015
   9.4736697800925254E-009
  -3.8133333333333335     
  -2.6666666666666075     
   7.1053903746480963E-011
  -1.8947743786688235E-008
  -3.8199999999999998     
  -2.6666666666666075     
  -7.1054174653680935E-011
   9.4738865058525059E-009
  -3.8266666666666667     
  -2.6666666666667851     
  -2.5859787080031554E-017
   9.4739071936821677E-009
  -3.8333333333333335     
  -2.6666666666666075     
   7.1054278092829249E-011
  -1.8947805850177219E-008
  -3.8399999999999999     
  -2.6666666666666075     
  -7.1054265783500025E-011
   9.4738973462187892E-009
  -3.8466666666666667     
  -2.6666666666667851     
  -3.5686859033278835E-017
   9.4739258957060166E-009
  -3.8533333333333335     
  -2.6666666666666075     
   7.1054408530936153E-011
  -1.8947891498638893E-008
  -3.8599999999999999     
  -2.6666666666666075     
  -7.1054777708855684E-011
   9.4742212380416447E-009
  -3.8666666666666667     
  -2.6666666666667851     
   1.8815764567253046E-015
   9.4727159768762656E-009
  -3.8733333333333335     
  -2.6666666666666075     
   7.1047251403028773E-011
  -1.8943375715142751E-008
  -3.8799999999999999     
  -2.6666666666666075     
  -7.1028066460541964E-011
   9.4573680228868101E-009
  -3.8866666666666667     
  -2.6666666666667855     
  -9.7806288890816483E-014
   9.5356130539994630E-009
  -3.8933333333333335     
  -2.6666666666666070     
   7.1419291616105221E-011
  -1.9178110808480703E-008
  -3.8999999999999999     
  -2.6666666666666097     
  -7.2416539447500168E-011
   1.0333411319115425E-008
  -3.9066666666666667     
  -2.6666666666667780     
   5.0840454458655963E-012
   6.2661749624229517E-009
  -3.9133333333333336     
  -2.6666666666666350     
   5.2080357664037779E-011
  -1.6426620124012853E-008
  -3.9199999999999999     
  -2.6666666666666825     
  -7.1119293266056008E-011
   2.1497323444037356E-008
  -3.9266666666666667     
  -2.6666666666666350     
   9.0110632564224306E-011
  -2.2169473176938079E-008
  -3.9333333333333331     
  -2.6666666666666003     
  -7.6160416262811430E-011
   1.0337150402907054E-008
  -3.9399999999999999     
  -2.6666666666667873     
   1.3682117589915479E-012
   9.2425809957138173E-009
  -3.9466666666666668     
  -2.6666666666666070     
   7.0687569226845238E-011
  -1.8885764955358365E-008
  -3.9533333333333331     
  -2.6666666666666079     
  -7.0955667938342616E-011
   9.4570599649117206E-009
  -3.9600000000000000     
  -2.6666666666667851     
  -2.7718201504655885E-014
   9.4792345261154439E-009
  -3.9666666666666668     
  -2.6666666666666075     
   7.1066540744361234E-011
  -1.8952288638969537E-008
  -3.9733333333333332     
  -2.6666666666666075     
  -7.1075624047910413E-011
   9.4865011689547840E-009
  -3.9800000000000000     
  -2.6666666666667851     
   7.3134719250537859E-014
   9.4279933935543552E-009
  -3.9866666666666668     
  -2.6666666666666079     
   7.0783085170908262E-011
  -1.8776765312768250E-008
  -3.9933333333333332     
  -2.6666666666666061     
  -7.0042654674853731E-011
   8.8356489967107306E-009
  -4.0000000000000000     
  -2.6666666666667909     
  -3.7752871995232036E-012
   2.4056603707200462E-009
  -4.0066666666666668     
  -2.6666666666667647     
   1.4267165580876756E-011
   9.9634189508127430E-009
  -4.0133333333333336     
  -2.6666666666665062     
   8.8992807711974043E-011
  -2.3358899402753752E-008
  -4.0199999999999996     
  -2.6666666666664995     
  -8.6198937808675365E-011
   7.7283230281738959E-009
  -4.0266666666666664     
  -2.6666666666667855     
  -2.8236515097369797E-011
   1.1346044061275922E-008
  -4.0333333333333332     
  -2.6666666666667140     
   5.6858815362197800E-011
  -1.5169517183687467E-008
  -4.0400000000000000     
  -2.6666666666667140     
  -5.6912563515460836E-011
   1.1389042583886352E-008
  -4.0466666666666669     
  -2.6666666666667851     
   2.8505255863684973E-011
   7.5563289377321933E-009
  -4.0533333333333337     
  -2.6666666666665009     
   8.5177722896677730E-011
  -2.2713921563597332E-008
  -4.0599999999999996     
  -2.6666666666665009     
  -8.5176688830298629E-011
   7.5555016846289112E-009
  -4.0666666666666664     
  -2.6666666666667851     
  -2.8510426195580498E-011
   1.1392351596299490E-008
  -4.0733333333333333     
  -2.6666666666667140     
   5.6932210776663859E-011
  -1.5181925980236749E-008
  -4.0800000000000001     
  -2.6666666666667140     
  -5.6932234075114386E-011
   1.1392370235059912E-008
  -4.0866666666666669     
  -2.6666666666667851     
   2.8510542687833130E-011
   7.5554271295872341E-009
  -4.0933333333333337     
  -2.6666666666665009     
   8.5176246159738685E-011
  -2.2713641982191052E-008
  -4.0999999999999996     
  -2.6666666666665009     
  -8.5176068706690565E-011
   7.5552851671487408E-009
  -4.1066666666666665     
  -2.6666666666667851     
  -2.8511429953073693E-011
   1.1392938084813877E-008
  -4.1133333333333333     
  -2.6666666666667140     
   5.6935605683028560E-011
  -1.5184055416814117E-008
  -4.1200000000000001     
  -2.6666666666667140     
  -5.6944809943079967E-011
   1.1400301492854999E-008
  -4.1266666666666669     
  -2.6666666666667851     
   2.8557451253330711E-011
   7.5258315349842556E-009
  -4.1333333333333337     
  -2.6666666666665009     
   8.5001187765713930E-011
  -2.2603190861574222E-008
  -4.1399999999999997     
  -2.6666666666665000     
  -8.4522743696089116E-011
   7.1430762792844214E-009
  -4.1466666666666665     
  -2.6666666666667886     
  -3.0949671601454718E-011
   1.2931322515654425E-008
  -4.1533333333333333     
  -2.6666666666667007     
   6.6035247265951390E-011
  -2.0925384252311644E-008
  -4.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389545E-011
   3.2827232404005812E-008
  -4.1666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.1799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.1866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.1933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.2000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.2066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.2133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.2199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.2266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.2333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.2400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.2466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.2533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.2599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.2666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.2733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.2800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.2866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.2933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.2999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.3066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.3133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.3200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.3266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.3333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.3399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.3466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.3533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.3600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.3666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.3733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.3799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.3866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.3933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.4000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.4066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.4133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.4199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.4266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.4333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.4400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.4466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.4533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.4600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.4666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.4733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.4800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.4866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.4933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -4.5000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -4.5066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -4.5133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -4.5199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -4.5266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -4.5333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -4.5400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -4.5466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -4.5533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -4.5599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -4.5666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -4.5733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -4.5800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -4.5866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -4.5933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -4.5999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -4.6066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -4.6133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -4.6200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -4.6266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -4.6333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576544E-008
  -4.6399999999999997     
  -2.6666666666665000     
  -8.4522743696092799E-011
   7.1430762792850443E-009
  -4.6466666666666665     
  -2.6666666666667886     
  -3.0949671601453729E-011
   1.2931322515654256E-008
  -4.6533333333333333     
  -2.6666666666667007     
   6.6035247265951118E-011
  -2.0925384252311597E-008
  -4.6600000000000001     
  -2.6666666666667629     
  -9.0905134626389467E-011
   3.2827232404005799E-008
  -4.6666666666666670     
  -2.6666666666666021     
   1.5529910840364878E-010
  -3.4568635458105431E-008
  -4.6733333333333329     
  -2.6666666666664738     
  -1.0396565753213644E-010
   1.0731962751591425E-008
  -4.6799999999999997     
  -2.6666666666667922     
  -2.3475936895198885E-011
   1.0541221222956822E-008
  -4.6866666666666665     
  -2.6666666666667118     
   5.5583222276975588E-011
  -1.4953865553828773E-008
  -4.6933333333333334     
  -2.6666666666667145     
  -5.6570769376742812E-011
   1.1331258902770630E-008
  -4.7000000000000002     
  -2.6666666666667851     
   2.8413672394035112E-011
   7.5718120323363624E-009
  -4.7066666666666670     
  -2.6666666666665009     
   8.5202262636559142E-011
  -2.2718070260898295E-008
  -4.7133333333333329     
  -2.6666666666665009     
  -8.5183264320174442E-011
   7.5566133792285902E-009
  -4.7199999999999998     
  -2.6666666666667851     
  -2.8508663975958711E-011
   1.1392053515201734E-008
  -4.7266666666666666     
  -2.6666666666667140     
   5.6931737388052480E-011
  -1.5181845350445400E-008
  -4.7333333333333334     
  -2.6666666666667140     
  -5.6932102740290643E-011
   1.1392345796992267E-008
  -4.7400000000000002     
  -2.6666666666667851     
   2.8510490737149543E-011
   7.5554442520664533E-009
  -4.7466666666666670     
  -2.6666666666665009     
   8.5176322627649249E-011
  -2.2713686034040285E-008
  -4.7533333333333330     
  -2.6666666666665009     
  -8.5176322627649249E-011
   7.5554442520664533E-009
  -4.7599999999999998     
  -2.6666666666667851     
  -2.8510490737149550E-011
   1.1392345796992270E-008
  -4.7666666666666666     
  -2.6666666666667140     
   5.6932102740290655E-011
  -1.5181845350445403E-008
  -4.7733333333333334     
  -2.6666666666667140     
  -5.6931737388052486E-011
   1.1392053515201734E-008
  -4.7800000000000002     
  -2.6666666666667851     
   2.8508663975958711E-011
   7.5566133792285869E-009
  -4.7866666666666671     
  -2.6666666666665009     
   8.5183264320174429E-011
  -2.2718070260898295E-008
  -4.7933333333333330     
  -2.6666666666665009     
  -8.5202262636559142E-011
   7.5718120323363624E-009
  -4.7999999999999998     
  -2.6666666666667851     
  -2.8413672394035119E-011
   1.1331258902770634E-008
  -4.8066666666666666     
  -2.6666666666667145     
   5.6570769376742818E-011
  -1.4953865553828780E-008
  -4.8133333333333335     
  -2.6666666666667118     
  -5.5583222276975601E-011
   1.0541221222956824E-008
  -4.8200000000000003     
  -2.6666666666667922     
   2.3475936895198892E-011
   1.0731962751591425E-008
  -4.8266666666666671     
  -2.6666666666664738     
   1.0396565753213644E-010
  -3.4568635458105431E-008
  -4.8333333333333330     
  -2.6666666666666021     
  -1.5529910840364878E-010
   3.2827232404005799E-008
  -4.8399999999999999     
  -2.6666666666667629     
   9.0905134626389454E-011
  -2.0925384252311594E-008
  -4.8466666666666667     
  -2.6666666666667007     
  -6.6035247265951106E-011
   1.2931322515654253E-008
  -4.8533333333333335     
  -2.6666666666667886     
   3.0949671601453729E-011
   7.1430762792850443E-009
  -4.8600000000000003     
  -2.6666666666665000     
   8.4522743696092799E-011
  -2.2603190861576544E-008
  -4.8666666666666663     
  -2.6666666666665009     
  -8.5001187765727669E-011
   7.5258315349929261E-009
  -4.8733333333333331     
  -2.6666666666667851     
  -2.8557451253279425E-011
   1.1400301492822644E-008
  -4.8799999999999999     
  -2.6666666666667140     
   5.6944809942888585E-011
  -1.5184055416693372E-008
  -4.8866666666666667     
  -2.6666666666667140     
  -5.6935605682314322E-011
   1.1392938084363236E-008
  -4.8933333333333335     
  -2.6666666666667851     
   2.8511429950408127E-011
   7.5552851688305561E-009
  -4.9000000000000004     
  -2.6666666666665009     
   8.5176068716638601E-011
  -2.2713641988467662E-008
  -4.9066666666666663     
  -2.6666666666665009     
  -8.5176246196865213E-011
   7.5554271530118491E-009
  -4.9133333333333331     
  -2.6666666666667851     
  -2.8510542549275039E-011
   1.1392370147638057E-008
  -4.9199999999999999     
  -2.6666666666667140     
   5.6932233558008571E-011
  -1.5181925653973948E-008
  -4.9266666666666667     
  -2.6666666666667140     
  -5.6932208846798673E-011
   1.1392350378670142E-008
  -4.9333333333333336     
  -2.6666666666667851     
   2.8510418993225568E-011
   7.5555062288835089E-009
  -4.9400000000000004     
  -2.6666666666665009     
   8.5176715709853192E-011
  -2.2713938522986392E-008
  -4.9466666666666663     
  -2.6666666666665009     
  -8.5177823212541112E-011
   7.5563922310338306E-009
  -4.9533333333333331     
  -2.6666666666667851     
  -2.8504881479786063E-011
   1.1388806370068858E-008
  -4.9600000000000000     
  -2.6666666666667140     
   5.6911166295728554E-011
  -1.5168635621719134E-008
  -4.9666666666666668     
  -2.6666666666667140     
  -5.6853600867167583E-011
   1.1342754027220082E-008
  -4.9733333333333336     
  -2.6666666666667855     
   2.8217054336981212E-011
   7.7406016024289266E-009
  -4.9800000000000004     
  -2.6666666666664991     
   8.6271566355199513E-011
  -2.3404723665718035E-008
  -4.9866666666666664     
  -2.6666666666665066     
  -8.9263861137682025E-011
   1.0134437428414839E-008
  -4.9933333333333332     
  -2.6666666666667629     
  -1.3255580424568979E-011
   1.7674107232759015E-009
  -5.0000000000000000     
  -2.6666666666667962     
  -1.0145982839734021E-027
   1.7674107232759025E-009
  -5.0066666666666668     
  -2.6666666666667629     
   1.3255580424568986E-011
   1.0134437428414836E-008
  -5.0133333333333336     
  -2.6666666666665066     
   8.9263861137681999E-011
  -2.3404723665718035E-008
  -5.0199999999999996     
  -2.6666666666664991     
  -8.6271566355199513E-011
   7.7406016024289266E-009
  -5.0266666666666664     
  -2.6666666666667855     
  -2.8217054336981212E-011
   1.1342754027220082E-008
  -5.0333333333333332     
  -2.6666666666667140     
   5.6853600867167583E-011
  -1.5168635621719134E-008
  -5.0400000000000000     
  -2.6666666666667140     
  -5.6911166295728554E-011
   1.1388806370068856E-008
  -5.0466666666666669     
  -2.6666666666667851     
   2.8504881479786060E-011
   7.5563922310338323E-009
  -5.0533333333333337     
  -2.6666666666665009     
   8.5177823212541112E-011
  -2.2713938522986392E-008
  -5.0599999999999996     
  -2.6666666666665009     
  -8.5176715709853218E-011
   7.5555062288835122E-009
  -5.0666666666666664     
  -2.6666666666667851     
  -2.8510418993225562E-011
   1.1392350378670142E-008
  -5.0733333333333333     
  -2.6666666666667140     
   5.6932208846798673E-011
  -1.5181925653973948E-008
  -5.0800000000000001     
  -2.6666666666667140     
  -5.6932233558008571E-011
   1.1392370147638057E-008
  -5.0866666666666669     
  -2.6666666666667851     
   2.8510542549275039E-011
   7.5554271530118491E-009
  -5.0933333333333337     
  -2.6666666666665009     
   8.5176246196865213E-011
  -2.2713641988467655E-008
  -5.0999999999999996     
  -2.6666666666665009     
  -8.5176068716638588E-011
   7.5552851688305528E-009
  -5.1066666666666665     
  -2.6666666666667851     
  -2.8511429950408127E-011
   1.1392938084363236E-008
  -5.1133333333333333     
  -2.6666666666667140     
   5.6935605682314322E-011
  -1.5184055416693372E-008
  -5.1200000000000001     
  -2.6666666666667140     
  -5.6944809942888578E-011
   1.1400301492822643E-008
  -5.1266666666666669     
  -2.6666666666667851     
   2.8557451253279419E-011
   7.5258315349929261E-009
  -5.1333333333333337     
  -2.6666666666665009     
   8.5001187765727669E-011
  -2.2603190861576548E-008
  -5.1399999999999997     
  -2.6666666666665000     
  -8.4522743696092812E-011
   7.1430762792850493E-009
  -5.1466666666666665     
  -2.6666666666667886     
  -3.0949671601453704E-011
   1.2931322515654241E-008
  -5.1533333333333333     
  -2.6666666666667007     
   6.6035247265951028E-011
  -2.0925384252311541E-008
  -5.1600000000000001     
  -2.6666666666667629     
  -9.0905134626389144E-011
   3.2827232404005607E-008
  -5.1666666666666670     
  -2.6666666666666021     
   1.5529910840364765E-010
  -3.4568635458104723E-008
  -5.1733333333333329     
  -2.6666666666664738     
  -1.0396565753213225E-010
   1.0731962751588784E-008
  -5.1799999999999997     
  -2.6666666666667922     
  -2.3475936895214508E-011
   1.0541221222966677E-008
  -5.1866666666666665     
  -2.6666666666667118     
   5.5583222277033885E-011
  -1.4953865553865556E-008
  -5.1933333333333334     
  -2.6666666666667145     
  -5.6570769376960380E-011
   1.1331258902907909E-008
  -5.2000000000000002     
  -2.6666666666667851     
   2.8413672394847126E-011
   7.5718120318240299E-009
  -5.2066666666666670     
  -2.6666666666665009     
   8.5202262633528662E-011
  -2.2718070258986237E-008
  -5.2133333333333329     
  -2.6666666666665009     
  -8.5183264308864491E-011
   7.5566133720926933E-009
  -5.2199999999999998     
  -2.6666666666667851     
  -2.8508664018167986E-011
   1.1392053541833261E-008
  -5.2266666666666666     
  -2.6666666666667140     
   5.6931737545579644E-011
  -1.5181845449835607E-008
  -5.2333333333333334     
  -2.6666666666667140     
  -5.6932103328190037E-011
   1.1392346167921573E-008
  -5.2400000000000002     
  -2.6666666666667851     
   2.8510492931219946E-011
   7.5554428677394393E-009
  -5.2466666666666670     
  -2.6666666666665009     
   8.5176314439267054E-011
  -2.2713680867661543E-008
  -5.2533333333333330     
  -2.6666666666665009     
  -8.5176292068190885E-011
   7.5554249708784964E-009
  -5.2599999999999998     
  -2.6666666666667851     
  -2.8510604786600851E-011
   1.1392417755365355E-008
  -5.2666666666666666     
  -2.6666666666667140     
   5.6932528378637489E-011
  -1.5182113902749785E-008
  -5.2733333333333334     
  -2.6666666666667140     
  -5.6933325891988518E-011
   1.1393055766046181E-008
  -5.2800000000000002     
  -2.6666666666667851     
   2.8514592353356024E-011
   7.5528729281551823E-009
  -5.2866666666666671     
  -2.6666666666665009     
   8.5161139314521209E-011
  -2.2704110707449115E-008
  -5.2933333333333330     
  -2.6666666666665009     
  -8.5119690991343537E-011
   7.5197142696130491E-009
  -5.2999999999999998     
  -2.6666666666667855     
  -2.8721833969244363E-011
   1.1525690400214720E-008
  -5.3066666666666666     
  -2.6666666666667127     
   5.7720844032364202E-011
  -1.5679493780881771E-008
  -5.3133333333333335     
  -2.6666666666667180     
  -5.9875359324251796E-011
   1.3249302633724870E-008
  -5.3200000000000003     
  -2.6666666666667691     
   3.9494410428682614E-011
   6.2526533557283390E-010
  -5.3266666666666671     
  -2.6666666666665599     
   4.4183900445478971E-011
   3.1500727952031281E-009
  -5.3333333333333330     
  -2.6666666666662802     
   6.7809446409501927E-011
   3.1500727952031281E-009
   37.243272299524023     
   760.27444573114826     
  -233404926.11661595     
   56136526058541.133     
   37.243855305569696     
   461.87417167353976     
  -64995347.940992586     
   68104277402589.344     
   37.243892500352594     
   452.64837532674744     
  -48367826.837531865     
   4069975459759.5127     
   37.243931964196449     
   444.22964347342497     
  -47293282.576381959     
   16256225108512.410     
   37.243973826295495     
   435.66972981808448     
  -42652068.261428781     
   10757243096140.268     
   37.244018222349993     
   427.23262111594579     
  -39330889.119942136     
   9859720871687.3027     
   37.244065294810710     
   418.84482682439756     
  -36039074.733319513     
   8199105674975.5752     
   37.244115193123463     
   410.52680797664664     
  -33078905.075838640     
   7002530109735.7412     
   37.244168073972382     
   402.27287008919131     
  -30344993.248869903     
   5935383944999.4053     
   37.244224101520338     
   394.08460031221455     
  -27839127.866353590     
   5041222400578.0488     
   37.244283447644861     
   385.96155887079163     
  -25537557.928142034     
   4279005011512.0459     
   37.244346292167464     
   377.90387023660367     
  -23424990.817341380     
   3632440373384.2739     
   37.244412823074178     
   369.91150201118978     
  -21485688.067401674     
   3083258209201.2217     
   37.244483236724761     
   361.98446553600559     
  -19705620.793810055     
   2616996624159.9834     
   37.244557738047632     
   354.12276011548829     
  -18071782.458643563     
   2221109643484.3291     
   37.244636540717437     
   346.32638860977181     
  -16572251.911732975     
   1885005152035.0479     
   37.244719867311467     
   338.59535291685847     
  -15196065.513507497     
   1599667378206.0215     
   37.244807949441018     
   330.92965546053478     
  -13933151.425093256     
   1357441269291.0015     
   37.244901027853096     
   323.32929862481262     
  -12774255.146353411     
   1151824961590.4849     
   37.244999352497402     
   315.79428495375890     
  -11710872.898610111     
   977294146914.07458     
   37.245103182553059     
   308.32461715861979     
  -10735192.415632553     
   829157926887.36804     
   37.245212786408743     
   300.92029803549718     
  -9840035.9002511930     
   703431659990.42859     
   37.245328441589351     
   293.58133061012796     
  -9018809.2563432604     
   596731012237.07971     
   37.245450434621496     
   286.30771798089313     
  -8265455.2035391051     
   506182682398.70953     
   37.245579060829265     
   279.09946343673073     
  -7574408.8125728481     
   429345656274.05194     
   37.245714624050962     
   271.95657048519627     
  -6940558.9597715866     
   364147843369.46063     
   37.245857436266263     
   264.87904272630618     
  -6359210.5850257650     
   308829473113.58282     
   37.246007817122432     
   257.86688399743667     
  -5826051.4422571827     
   261896381908.17685     
   37.246166093346901     
   250.92009829123919     
  -5337121.0667168954     
   222080104302.77670     
   37.246332598032247     
   244.03868981513625     
  -4888782.0103195896     
   188303545886.81390     
   37.246507669778325     
   237.22266299239715     
  -4477693.9919650853     
   159652456552.03253     
   37.246691651674553     
   230.47202241695811     
  -4100789.4888879890     
   135350668378.58060     
   37.246884890103942     
   223.78677293425397     
  -3755251.7192445989     
   114739318658.20041     
   37.247087733348501     
   217.16691960348189     
  -3438494.3060181877     
   97259195028.050766     
   37.247300529973664     
   210.61246770837474     
  -3148142.4597712993     
   82435628450.649811     
   37.247523626967372     
   204.12342277391090     
  -2882015.8666051426     
   69865786902.030960     
   37.247757367606951     
   197.69979057229969     
  -2638112.7913262937     
   59207777874.560295     
   37.248002089024560     
   191.34157712577885     
  -2414595.6248402065     
   50171488940.029617     
   37.248258119439043     
   185.04878870753885     
  -2209777.4408103731     
   42510724281.314407     
   37.248525775019253     
   178.82143186158191     
  -2022109.7864050185     
   36016594257.872490     
   37.248805356340455     
   172.65951339053177     
  -1850171.3531479295     
   30511858732.804237     
   37.249097144392074     
   166.56304036774546     
  -1692657.6337494883     
   25846150666.059189     
   37.249401396091137     
   160.53202014992206     
  -1548371.3680608664     
   21891898950.064690     
   37.249718339251700     
   154.56646036661832     
  -1416213.8248021423     
   18540892763.125065     
   37.250048166955949     
   148.66636892071301     
  -1295176.7096374254     
   15701337186.607603     
   37.250391031268038     
   142.83175400918091     
  -1184334.8094805393     
   13295375240.810326     
   37.250747036226237     
   137.06262409651885     
  -1082839.1847092663     
   11256974521.718143     
   37.251116230043444     
   131.35898792889336     
  -989910.92472075345     
   9530133318.3526783     
   37.251498596439966     
   125.72085452964545     
  -904835.42702362663     
   8067362732.7688885     
   37.251894045025757     
   120.14823318921708     
  -826957.11909398041     
   6828393529.4639206     
   37.252302400642236     
   114.64113346033263     
  -755674.62863042729     
   5779082440.3822021     
   37.252723391565965     
   109.19956514628691     
  -690436.33209747076     
   4890481284.9876165     
   37.253156636468226     
   103.82353829081747     
  -630736.27809681010     
   4138049198.0912943     
   37.253601630015396     
   98.513063162985986     
  -576110.43253424601     
   3500982511.9197874     
   37.254057726985401     
   93.268150241950934     
  -526133.23905218008     
   2961647435.8446813     
   37.254524124764934     
   88.088810186544848     
  -480414.45404166938     
   2505098192.5046158     
   37.254999844080871     
   82.975053815357271     
  -438596.24043651164     
   2118668111.2858818     
   37.255483707807187     
   77.926892082851950     
  -400350.50177965831     
   1791622985.7265553     
   37.255974317675459     
   72.944336033275590     
  -365376.43388284981     
   1514867295.8330712     
   37.256470028702893     
   68.027396767412725     
  -333398.27079423959     
   1280694225.1111155     
   37.256968921136831     
   63.176085397271130     
  -304163.22526025464     
   1082574675.6956525     
   37.257468769698022     
   58.390412991816085     
  -277439.58683604805     
   914977396.73328078     
   37.257967009887700     
   53.670390525155803     
  -253014.98520157806     
   773217140.94019616     
   37.258460701104305     
   49.016028799273343     
  -230694.78957442846     
   653325569.75406563     
   37.258946486295585     
   44.427338380909035     
  -210300.64096616820     
   551941791.76632798     
   37.259420547850063     
   39.904329514599965     
  -191669.10741495181     
   466219779.34129143     
   37.259878559408129     
   35.447012026846814     
  -174650.44520544822     
   393749626.15622723     
   37.260315633248347     
   31.055395230337790     
  -159107.46555369665     
   332490962.93320179     
   37.260726262877249     
   26.729487802717745     
  -144914.49277561207     
   280716473.77809840     
   37.261104260422158     
   22.469297663968810     
  -131956.40778791852     
   236963980.04708165     
   37.261442688395661     
   18.274831834351531     
  -120127.77199639831     
   199995919.06300420     
   37.261733785366921     
   14.146096280790083     
  -109332.02101859631     
   168764904.00972009     
   37.261968885039821     
   10.083095746282055     
  -99480.727452194085     
   142384642.17316368     
   37.262138328199335     
   6.0858335611804639     
  -90492.921804546102     
   120105204.78439145     
   37.262231366947347     
   2.1543114412538067     
  -82294.471799381688     
   101292144.69386826     
   37.262236060604856     
  -1.7114707418584856     
  -74817.511212274781     
   85408762.615072355     
   37.262139162611270     
  -5.5115152031333761     
  -67999.916897299365     
   72001106.671268508     
   37.261925997701233     
  -9.2458265155441701     
  -61784.828692760624     
   60685262.127853490     
   37.261580328586014     
  -12.914411901714310     
  -56120.209008870719     
   51136583.600947753     
   37.261084211309360     
  -16.517281553941842     
  -50958.439180139554     
   43080584.070852019     
   37.260417838386360     
  -20.054448982000135     
  -46255.948886651844     
   36285212.683289669     
   37.259559368768691     
  -23.525931388998874     
  -41972.876658763875     
   30554322.491092008     
   37.258484743609422     
  -26.931750081488698     
  -38072.758331676407     
   25722137.089750621     
   37.257167486725876     
  -30.271930912510502     
  -34522.241515607515     
   21648568.875063144     
   37.255578488578976     
  -33.546504759991592     
  -31290.823684283387     
   18215254.368002389     
   37.253685772502003     
  -36.755508045012419     
  -28350.612224918201     
   15322201.412421081     
   37.251454241819864     
  -39.898983291575682     
  -25676.104278867431     
   12884949.941005062     
   37.248845406402346     
  -42.976979725941028     
  -23243.985050182462     
   10832170.103890900     
   37.245817087089577     
  -45.989553930423817     
  -21032.943025464876     
   9103633.3214746341     
   37.242323096315637     
  -48.936770523382201     
  -19023.500066199038     
   7648484.4772599321     
   37.238312893135927     
  -51.818702970448086     
  -17197.857657597633     
   6423817.8987550354     
   37.233731210734547     
  -54.635434140383303     
  -15539.749151603326     
   5393350.3236609716     
   37.228517654349460     
  -57.387058122998070     
  -14034.328890369867     
   4526705.4360500965     
   37.222606267404224     
  -60.073677423491581     
  -12667.982666022519     
   3797458.6482330565     
   37.215925063475026     
  -62.695418413307898     
  -11428.469969380496     
   3185969.2094458346     
   37.208395521549441     
  -65.252376173863212     
  -10303.919630707696     
   2666876.5617948696     
   37.199932041847489     
  -67.744833930553824     
  -9285.9855824967435     
   2248017.0250409371     
   37.190441359275326     
  -70.172416214199131     
  -8358.0972313302391     
   1838942.0056462255     
   37.179821911365210     
  -72.537384172466886     
  -7537.2854906108141     
   1685793.8607754505     
   37.167963157320898     
  -74.831841598216172     
  -6723.5947112058984     
   925194.43183929555     
   37.154744844533504     
  -77.087438101435794     
  -6240.6834453280044     
   2386477.6305864290     
   37.140036218656739     
  -79.182310509503495     
  -4893.6725924843076     
   410966.54945804836     
   36.917916341015236     
  -95.945050669586621     
  -1811.4234715489447     
   96159.382867107124     
   36.668234808001387     
  -103.19917959857308     
  -1090.2281000456414     
   55155.208387358020     
   36.404284733510721     
  -107.61615994153833     
  -676.56403714045609     
   26393.090579961274     
   36.131428200465059     
  -110.50410967886634     
  -478.61585779074653     
   16977.909011282754     
   35.852441856985003     
  -112.57885317385852     
  -351.28154020612590     
   10781.082949974179     
   35.568967668845161     
  -114.13311556957713     
  -270.42341808131948     
   7493.8924455271981     
   35.282061825627672     
  -115.34472217663010     
  -214.21922473986555     
   5344.9125902022161     
   34.992444664290694     
  -116.31560118926313     
  -174.13238031334896     
   3956.7702004870052     
   34.700629158474960     
  -117.11207364957075     
  -144.45660380969639     
   2998.1637727170623     
   34.406992966886172     
  -117.77814109788078     
  -121.97037551431843     
   2321.1839128068291     
   34.111821567793143     
  -118.34447077708725     
  -104.56149616826723     
   1827.9622991918627     
   33.815335443410298     
  -118.83300396481873     
  -90.851778924328244     
   1460.8874432673688     
   33.517707936246275     
  -119.25987121987912     
  -79.895123099822968     
   1182.1944793765276     
   33.219077385465944     
  -119.63718068888991     
  -71.028664504499034     
   967.08294850236223     
   32.919555615261636     
  -119.97419120612800     
  -63.775542390731303     
   798.60838010882776     
   32.619234018362313     
  -120.27809501095462     
  -57.785979539915090     
   664.97303137941503     
   32.318188008666418     
  -120.55455666431583     
  -52.798681804569483     
   557.77355693363359     
   32.016480340456177     
  -120.80809181914616     
  -48.615380127567235     
   470.91733538118734     
   31.714163622865879     
  -121.04233901974560     
  -45.083500112208327     
   399.91268229987827     
   31.411282252076475     
  -121.26025815751352     
  -42.084154994959242     
   341.39936657254680     
   31.107873915079075     
  -121.46427769436508     
  -39.523659745665142     
   292.82990827482013     
   30.803970773437069     
  -121.65640543231325     
  -37.327435433603988     
   252.24964587605334     
   30.499600404785543     
  -121.83831292862109     
  -35.435563089533588     
   218.14226264619927     
   30.194786558667534     
  -122.01140057664415     
  -33.799496119687092     
   189.31965932233209     
   29.889549768494852     
  -122.17684831363029     
  -32.379598674769603     
   164.84232359757613     
   29.583907850880365     
  -122.33565551343669     
  -31.143281247787780     
   143.96101348930361     
   29.277876315979810     
  -122.48867265067270     
  -30.063573646618003     
   126.07354480965030     
   28.971468706916976     
  -122.63662663994062     
  -29.118022060545627     
   110.69241606446373     
   28.664696882248247     
  -122.78014126744213     
  -28.287828940062148     
   97.420313640159065     
   28.357571252341167     
  -122.91975378126169     
  -27.557176587760956     
   85.931396065227190     
   28.050100978212402     
  -123.05592845052426     
  -26.912691117271752     
   75.956876991849427     
   27.742294139592811     
  -123.18906771466703     
  -26.343014539832879     
   67.273824913081569     
   27.434157877618784     
  -123.31952140314907     
  -25.838460852984767     
   59.696392072732884     
   27.125698516486707     
  -123.44759440006263     
  -25.390737912439274     
   53.068904773792930     
   26.816921667576235     
  -123.57355304766033     
  -24.992721126635828     
   47.260375523664024     
   26.507832318893410     
  -123.69763052125244     
  -24.638268310208346     
   42.160119339822408     
   26.198434912165204     
  -123.82003136056585     
  -24.322067415159680     
   37.674234871189292     
   25.888733409502365     
  -123.94093530573781     
  -24.039510653625758     
   33.722756437504813     
   25.578731351214504     
  -124.06050055732274     
  -23.786589980344473     
   30.237343957405258     
   25.268431906092321     
  -124.17886655702526     
  -23.559809900663932     
   27.159395426123087     
   24.957837915253432     
  -124.29615636786434     
  -23.356114434968010     
   24.438497853928688     
   24.646951930470081     
  -124.41247871820443     
  -23.172825701063545     
   22.031152368539587     
   24.335776247750694     
  -124.52792976260282     
  -23.007592058299497     
   19.899716684606954     
   24.024312936826895     
  -124.64259460320649     
  -22.858344183164945     
   18.011528946581716     
   23.712563867097874     
  -124.75654860795457     
  -22.723257716065582     
   16.338173918583440     
   23.400530730501231     
  -124.86985855577392     
  -22.600721411676208     
   14.854870127030027     
   23.088215061710319     
  -124.98258363401742     
  -22.489309885723483     
   13.539954527330865     
   22.775618256000278     
  -125.09477630929865     
  -22.387760226768499     
   12.374448303303954     
   22.462741585076369     
  -125.20648308952680     
  -22.294951864493719     
   11.341686440989552     
   22.149586211117249     
  -125.31774519222850     
  -22.209889216186298     
   10.427009302817671     
   21.836153199251097     
  -125.42859913188501     
  -22.131686646415165     
   9.6174933278557884     
   21.522443528653177     
  -125.53907723711718     
  -22.059555446456248     
   8.9017262803114434     
   21.208458102428317     
  -125.64920810698172     
  -21.992792499353911     
   8.2696115405578681     
   20.894197756420422     
  -125.75901701426210     
  -21.930770412799728     
   7.7122028991510589     
   20.579663267072856     
  -125.86852626252174     
  -21.872928891056095     
   7.2215590560717429     
   20.264855358447846     
  -125.97775550274471     
  -21.818767198135557     
   6.7906208826830232     
   19.949774708499447     
  -126.08672201459385     
  -21.767837541515433     
   6.4131048643254420     
   19.634421954683091     
  -126.19544095658522     
  -21.719739255032994     
   6.0834092035104650     
   19.318797698974553     
  -126.30392558893782     
  -21.674113686006663     
   5.7965330674136286     
   19.002902512362500     
  -126.41218747237284     
  -21.630639688001061     
   5.5480082306377856     
   18.686736938871146     
  -126.52023664565851     
  -21.589029626271280     
   5.3338349055216794     
   18.370301499163006     
  -126.62808178438539     
  -21.549025864479866     
   5.1504313818284642     
   18.053596693765879     
  -126.73573034311939     
  -21.510397629116152     
   4.9945849525172958     
   17.736623005963288     
  -126.84318868279711     
  -21.472938241972273     
   4.8634113980256144     
   17.419380904383086     
  -126.95046218504325     
  -21.436462656487080     
   4.7543198776487783     
   17.101870845315123     
  -127.05755535482798     
  -21.400805257404716     
   4.6649787842827761     
   16.784093274785487     
  -127.16447191276279     
  -21.365817916522595     
   4.5932918948566241     
   16.466048630411791     
  -127.27121487812238     
  -21.331368227311170     
   4.5373669178829301     
   16.147737343061422     
  -127.37778664362922     
  -21.297337975427048     
   4.4955025138232649     
   15.829159838332229     
  -127.48418904283423     
  -21.263621706573375     
   4.4661593781029261     
   15.510316537873218     
  -127.59042341087876     
  -21.230125511237603     
   4.4479512939261632     
   15.191207860560814     
  -127.69649063934818     
  -21.196765876533156     
   4.4396239558977832     
   14.871834223544839     
  -127.80239122578168     
  -21.163468696863923     
   4.4400448429755066     
   14.552196043176730     
  -127.90812531842519     
  -21.130168360541607     
   4.4481892989470104     
   14.232293735831371     
  -128.01369275667855     
  -21.096806940799503     
   4.4631309632109115     
   13.912127718632716     
  -128.11909310767697     
  -21.063333458575421     
   4.4840307572577807     
   13.591698410092388     
  -128.22432569939315     
  -21.029703227895986     
   4.5101299129058203     
   13.271006230669510     
  -128.32938965059677     
  -20.995877253549196     
   4.5407404422885334     
   12.950051603259253     
  -128.43428389798123     
  -20.961821700232029     
   4.5752398663747540     
   12.628834953616796     
  -128.53900722073490     
  -20.927507401234219     
   4.6130643141772980     
   12.307356710722834     
  -128.64355826278518     
  -20.892909418877892     
   4.6537018348249815     
   11.985617307096094     
  -128.74793555297015     
  -20.858006655116704     
   4.6966902378834119     
   11.663617179057859     
  -128.85213752330378     
  -20.822781478332576     
   4.7416093420437688     
   11.341356766953005     
  -128.95616252552028     
  -20.787219408267248     
   4.7880791249479371     
   11.018836515331639     
  -129.06000884607803     
  -20.751308814830139     
   4.8357553202404047     
   10.696056873095028     
  -129.16367471973993     
  -20.715040649928337     
   4.8843256878804153     
   10.373018293609205     
  -129.26715834188292     
  -20.678408207269232     
   4.9335084173780031     
   10.049721234789271     
  -129.37045787963643     
  -20.641406894138896     
   4.9830472378570034     
   9.7261661591572039     
  -129.47357148197142     
  -20.604034039854970     
   5.0327114288275920     
   9.4023535338756421     
  -129.57649728883140     
  -20.566288704138763     
   5.0822916857871503     
   9.0782838307599700     
  -129.67923343938298     
  -20.528171516495359     
   5.1315992529214993     
   8.7539575262707725     
  -129.78177807947947     
  -20.489684522098450     
   5.1804635176559621     
   8.4293751014885565     
  -129.88412936839902     
  -20.450831045716029     
   5.2287305948958318     
   8.1045370420724385     
  -129.98628548492894     
  -20.411615566254312     
   5.2762618086351365     
   7.7794438382044175     
  -130.08824463285129     
  -20.372043602689548     
   5.3229326870354710     
   7.4540959845205954     
  -130.19000504587686     
  -20.332121607536781     
   5.3686305883800811     
   7.1284939800307088     
  -130.29156499209103     
  -20.291856878123930     
   5.4132553014856155     
   6.8026383280271068     
  -130.39292277794473     
  -20.251257463362787     
   5.4567162491633026     
   6.4765295359842900     
  -130.49407675183187     
  -20.210332091494063     
   5.4989330830537098     
   6.1501681154499677     
  -130.59502530729404     
  -20.169090093371160     
   5.5398335906385601     
   5.8235545819285486     
  -130.69576688588106     
  -20.127541341441372     
   5.5793538780701315     
   5.4966894547578660     
  -130.79629997970306     
  -20.085696187355843     
   5.6174370761134131     
   5.1695732569798913     
  -130.89662313369467     
  -20.043565409284994     
   5.6540329175160000     
   4.8422065152061107     
  -130.99673494762388     
  -20.001160162403625     
   5.6890970608645066     
   4.5145897594781772     
  -131.09663407786601     
  -19.958491934447139     
   5.7225907617020457     
   4.1867235231244022     
  -131.19631923896145     
  -19.915572503734374     
   5.7544800538874288     
   3.8586083426126008     
  -131.29578920497912     
  -19.872413903330219     
   5.7847355467735841     
   3.5302447573997497     
  -131.39504281070427     
  -19.829028386729419     
   5.8133319906108429     
   3.2016333097788841     
  -131.49407895266310     
  -19.785428396799837     
   5.8402477757404316     
   2.8727745447236175     
  -131.59289659000129     
  -19.741626538481782     
   5.8654643645436213     
   2.5436690097306291     
  -131.69149474523687     
  -19.697635555747706     
   5.8889676818620815     
   2.2143172546604406     
  -131.78987250487157     
  -19.653468298133742     
   5.9107434177910481     
   1.8847198315767639     
  -131.88802901992315     
  -19.609137722500307     
   5.9307835833720848     
   1.5548772945846836     
  -131.98596350634347     
  -19.564656845625017     
   5.9490793604489003     
   1.2247901996679045     
  -132.08367524533358     
  -19.520038750421651     
   5.9656255577944908     
  0.89445910452527944     
  -132.18116358360649     
  -19.475296558738194     
   5.9804182616204518     
  0.56388456840680612     
  -132.27842793355777     
  -19.430443421776040     
   5.9934553671926185     
  0.23306715194926544     
  -132.37546777337852     
  -19.385492506522095     
   6.0047361469003082     
  -9.7992582988344665E-002
  -132.47228264710839     
  -19.340456985420342     
   6.0142612594443481     
 -0.42929407348944265     
  -132.56887216463687     
  -19.295350025974507     
   6.0220324765300095     
 -0.76083675574443999     
  -132.66523600165780     
  -19.250184782400535     
   6.0280526118727753     
  -1.0926200652151528     
  -132.76137389958333     
  -19.204974387811490     
   6.0323254236326509     
  -1.4246434367989504     
  -132.85728566542070     
  -19.159731947134244     
   6.0348554026383230     
  -1.7569063049925564     
  -132.95297117161758     
  -19.114470531614455     
   6.0356478075817623     
  -2.0894081040554262     
  -133.04843035587925     
  -19.069203173057591     
   6.0347084040262846     
  -2.4221482681726374     
  -133.14366322096197     
  -19.023942860027397     
   6.0320435909893835     
  -2.7551262316172367     
  -133.23866983444478     
  -18.978702533094975     
   6.0276600828373663     
  -3.0883414289119919     
  -133.33345032848368     
  -18.933495082473694     
   6.0215649955434660     
  -3.4217932949905139     
  -133.42800489955241     
  -18.888333345007119     
   6.0137657879774711     
  -3.7554812653577110     
  -133.52233380816890     
  -18.843230101597285     
   6.0042699829693849     
  -4.0894047762495500     
  -133.61643737861471     
  -18.798198076725015     
   5.9930855823701226     
  -4.4235632647921044     
  -133.71031599864367     
  -18.753249934857241     
   5.9802202769120019     
  -4.7579561691598649     
  -133.80397011918777     
  -18.708398282780401     
   5.9656821726278455     
  -5.0925829287333180     
  -133.89740025406093     
  -18.663655666485692     
   5.9494794124414998     
  -5.4274429842557703     
  -133.99060697965436     
  -18.619034570892381     
   5.9316194263441648     
  -5.7625357779894211     
  -134.08359093464458     
  -18.574547425194801     
   5.9121114767504519     
  -6.0978607538706910     
  -134.17635281968037     
  -18.530206589119171     
   5.8909613568310650     
  -6.4334173576648030     
  -134.26889339710053     
  -18.486024378942940     
   5.8681787316569203     
  -6.7692050371196304     
  -134.36121349064402     
  -18.442013038455514     
   5.8437701564674374     
  -7.1052232421188224     
  -134.45331398514585     
  -18.398184762282007     
   5.8177431513552538     
  -7.4414714248342149     
  -134.54519582627319     
  -18.354551688646843     
   5.7901051910430770     
  -7.7779490398775586     
  -134.63686002024409     
  -18.311125899714018     
   5.7608627396611158     
  -8.1146555444515620     
  -134.72830763356629     
  -18.267919429166561     
   5.7300231294774964     
  -8.4515903985002989     
  -134.81953979277844     
  -18.224944255695480     
   5.6975921539358101     
  -8.7887530648589660     
  -134.91055768420404     
  -18.182212314540962     
   5.6635763234243743     
  -9.1261430094030622     
  -135.00136255372067     
  -18.139735492115278     
   5.6279814878635595     
  -9.4637597011969792     
  -135.09195570652835     
  -18.097525630956302     
   5.5908129801007735     
  -9.8016026126420410     
  -135.18233850693977     
  -18.055594533605543     
   5.5520759058897031     
  -10.139671219624040     
  -135.27251237818456     
  -18.013953964311373     
   5.5117755458684972     
  -10.477965001660285     
  -135.36247880221464     
  -17.972615647717358     
   5.4699156850663355     
  -10.816483442046188     
  -135.45223931953413     
  -17.931591280079360     
   5.4265009138241238     
  -11.155226028001447     
  -135.54179552904239     
  -17.890892523225681     
   5.3815347789782875     
  -11.494192250815843     
  -135.63114908788140     
  -17.850531012383342     
   5.3350203307150634     
  -11.833381605994681     
  -135.72030171131212     
  -17.810518359902979     
   5.2869608071549790     
  -12.172793593403949     
  -135.80925517259649     
  -17.770866153849319     
   5.2373585092080743     
  -12.512427717415175     
  -135.89801130289371     
  -17.731585965030256     
   5.1862152059719291     
  -12.852283487050078     
  -135.98657199118375     
  -17.692689350985468     
   5.1335330025128867     
  -13.192360416125029     
  -136.07493918419487     
  -17.654187853466620     
   5.0793125097197089     
  -13.532658023395342     
  -136.16311488635264     
  -17.616093009643723     
   5.0235549770025711     
  -13.873175832699488     
  -136.25110115974505     
  -17.578416347316203     
   4.9662596843589268     
  -14.213913373103214     
  -136.33890012411254     
  -17.541169399683511     
   4.9074280075832970     
  -14.554870179043673     
  -136.42651395683581     
  -17.504363689626636     
   4.8470571193757150     
  -14.896045790473556     
  -136.51394489296297     
  -17.468010761231319     
   4.7851475850336511     
  -15.237439753005290     
  -136.60119522525190     
  -17.432122154343567     
   4.7216968325987052     
  -15.579051618055372     
  -136.68826730420801     
  -17.396709428099076     
   4.6567027389116289     
  -15.920880942988838     
  -136.77516353817214     
  -17.361784157557238     
   4.5901629806440480     
  -16.262927291263956     
  -136.86188639340403     
  -17.327357935202407     
   4.5220736265512995     
  -16.605190232577161     
  -136.94843839419957     
  -17.293442383003274     
   4.4524318065533883     
  -16.947669343008307     
  -137.03482212301822     
  -17.260049144454122     
   4.3812322412186653     
  -17.290364205166252     
  -137.12104022063596     
  -17.227189902644984     
   4.3084712924468214     
  -17.633274408334870     
  -137.20709538631243     
  -17.194876367951633     
   4.2341424167311423     
  -17.976399548619476     
  -137.29299037798188     
  -17.163120299826147     
   4.1582406380211232     
  -18.319739229093795     
  -137.37872801246905     
  -17.131933495040990     
   4.0807587527211773     
  -18.663293059947456     
  -137.46431116571765     
  -17.101327804395581     
   4.0016905334969231     
  -19.007060658634114     
  -137.54974277304211     
  -17.071315125394356     
   3.9210276207743497     
  -19.351041650020196     
  -137.63502582940120     
  -17.041907418238548     
   3.8387619317006703     
  -19.695235666534408     
  -137.72016338970619     
  -17.013116703750793     
   3.7548854993044465     
  -20.039642348317987     
  -137.80515856912183     
  -16.984955062506010     
   3.6693877973629410     
  -20.384261343375748     
  -137.89001454341314     
  -16.957434654025786     
   3.5822593258362869     
  -20.729092307728067     
  -137.97473454932091     
  -16.930567709082013     
   3.4934899487019746     
  -21.074134905563771     
  -138.05932188492980     
  -16.904366534466750     
   3.4030674096982207     
  -21.419388809394007     
  -138.14377991008820     
  -16.878843528894013     
   3.3109808388058295     
  -21.764853700207208     
  -138.22811204684194     
  -16.854011172602970     
   3.2172168507599936     
  -22.110529267625129     
  -138.31232177988900     
  -16.829882046222270     
   3.1217630043467866     
  -22.456415210060094     
  -138.39641265706379     
  -16.806468823689670     
   3.0246044605089368     
  -22.802511234873457     
  -138.48038828984861     
  -16.783784290235850     
   2.9257283971532555     
  -23.148817058535379     
  -138.56425235389233     
  -16.761841327257201     
   2.8251169958000562     
  -23.495332406785952     
  -138.64800858958495     
  -16.740652949788704     
   2.7227568998029006     
  -23.842057014797774     
  -138.73166080264201     
  -16.720232273040182     
   2.6186294503762730     
  -24.188990627340001     
  -138.81521286470502     
  -16.700592552162359     
   2.5127187754680569     
  -24.536132998943984     
  -138.89866871398880     
  -16.681747161346347     
   2.4050051948901063     
  -24.883483894070508     
  -138.98203235594812     
  -16.663709622384673     
   2.2954712062240623     
  -25.231043087278781     
  -139.06530786397494     
  -16.646493588337989     
   2.1840959957298605     
  -25.578810363397146     
  -139.14849938011670     
  -16.630112868370016     
   2.0708595853591287     
  -25.926785517695684     
  -139.23161111584133     
  -16.614581421479823     
   1.9557408287617744     
  -26.274968356060722     
  -139.31464735280818     
  -16.599913365264111     
   1.8387167327524863     
  -26.623358695171326     
  -139.39761244369575     
  -16.586122989768466     
   1.7197653564565469     
  -26.971956362677918     
  -139.48051081304416     
  -16.573224749595042     
   1.5988617144746073     
  -27.320761197383000     
  -139.56334695813499     
  -16.561233286736481     
   1.4759828111771216     
  -27.669773049424141     
  -139.64612544989097     
  -16.550163415652655     
   1.3510996593534628     
  -28.018991780459292     
  -139.72885093385062     
  -16.540030168207505     
   1.2241904766952678     
  -28.368417263854486     
  -139.81152813112021     
  -16.530848739632290     
   1.0952221548936794     
  -28.718049384874071     
  -139.89416183940298     
  -16.522634573470587     
  0.96417208537362520     
  -29.067888040873466     
  -139.97675693404372     
  -16.515403282830285     
  0.83100418988910929     
  -29.417933141494661     
  -140.05931836912933     
  -16.509170751406117     
  0.69569506458685804     
  -29.768184608864438     
  -140.14185117860390     
  -16.503953038421713     
  0.55820593742053992     
  -30.118642377795478     
  -140.22436047743469     
  -16.499766493891059     
  0.41851087330614162     
  -30.469306395990412     
  -140.30685146282525     
  -16.496627662341265     
  0.27656959438004308     
  -30.820176624248973     
  -140.38932941545707     
  -16.494553390383416     
  0.13235380611967001     
  -31.171253036678269     
  -140.47179970077511     
  -16.493560736837516     
  -1.4179240811528998E-002
  -31.522535620906371     
  -140.55426777032008     
  -16.493667081143602     
 -0.16306060226974131     
  -31.874024378299243     
  -140.63673916311208     
  -16.494890035660625     
 -0.31433429007314101     
  -32.225719324181227     
  -140.71921950705831     
  -16.497247542836174     
 -0.46803492204895325     
  -32.577620488059054     
  -140.80171452042728     
  -16.500757804751544     
 -0.62420893942734756     
  -32.929727913849675     
  -140.88423001336866     
  -16.505439371797248     
 -0.78289295993487218     
  -33.282041660111865     
  -140.96677188947064     
  -16.511311068996758     
 -0.94413658819581014     
  -33.634561800281865     
  -141.04934614737667     
  -16.518392093408227     
  -1.1079793416932895     
  -33.987288422913061     
  -141.13195888245636     
  -16.526701938470929     
  -1.2744735203888229     
  -34.340221631919974     
  -141.21461628852722     
  -16.536260489873843     
  -1.4436611496698812     
  -34.693361546826551     
  -141.29732465962314     
  -16.547087948496369     
  -1.6155990602051045     
  -35.046708303019031     
  -141.38009039184800     
  -16.559204941447906     
  -1.7903300243148506     
  -35.400262052003434     
  -141.46291998524322     
  -16.572632416630267     
  -1.9679160871582269     
  -35.754022961667843     
  -141.54582004575300     
  -16.587391787283956     
  -2.1484038820173370     
  -36.107991216549699     
  -141.62879728726219     
  -16.603504816399084     
  -2.3318539908903588     
  -36.462167018108168     
  -141.71185853360652     
  -16.620993721330763     
  -2.5183258332599352     
  -36.816550585001792     
  -141.79501072082255     
  -16.639881165080212     
  -2.7078731254267874     
  -37.171142153371640     
  -141.87826089926904     
  -16.660190213520913     
  -2.9005666892828015     
  -37.525941977130010     
  -141.96161623596208     
  -16.681944463690535     
  -3.0964606767398757     
  -37.880950328255004     
  -142.04508401691822     
  -16.705167918766080     
  -3.2956308149407882     
  -38.236167497091031     
  -142.12867164958985     
  -16.729885149878136     
  -3.4981358962245714     
  -38.591593792655559     
  -142.21238666538727     
  -16.756121169099821     
  -3.7040545060842898     
  -38.947229542952194     
  -142.29623672225478     
  -16.783901577895456     
  -3.9134507816364685     
  -39.303075095290353     
  -142.38022960734639     
  -16.813252458757727     
  -4.1264090342241149     
  -39.659130816611736     
  -142.46437323980959     
  -16.844200526514410     
  -4.3429956663257698     
  -40.015397093823850     
  -142.54867567361089     
  -16.876772994011851     
  -4.5633015523771912     
  -40.371874334140685     
  -142.63314510048505     
  -16.910997755654680     
  -4.7873986877179275     
  -40.728562965430967     
  -142.71778985298872     
  -16.946903245812564     
  -5.0153808445716219     
  -41.085463436574059     
  -142.80261840760863     
  -16.984518602146853     
  -5.2473283001096558     
  -41.442576217823841     
  -142.88763938802498     
  -17.023873564397675     
  -5.4833383644587181     
  -41.799901801180852     
  -142.97286156844132     
  -17.064998602131116     
  -5.7234984399298634     
  -42.157440700772874     
  -143.05829387704770     
  -17.107924840430588     
  -5.9679110874692087     
  -42.515193453244365     
  -143.14394539958275     
  -17.152684173586607     
  -6.2166701417628802     
  -42.873160618154870     
  -143.22982538301585     
  -17.199309199649829     
  -6.4698853822188269     
  -43.231342778386875     
  -143.31594323936503     
  -17.247833340016470     
  -6.7276562691188966     
  -43.589740540563284     
  -143.40230854962013     
  -17.298290762034863     
  -6.9901005777554364     
  -43.948354535474927     
  -143.48893106781614     
  -17.350716516368031     
  -7.2573247927363962     
  -44.307185418518387     
  -143.57582072523786     
  -17.405146452313552     
  -7.5294532514741199     
  -44.666233870144524     
  -143.66298763474788     
  -17.461617351699608     
  -7.8066024349693448     
  -45.025500596317997     
  -143.75044209530205     
  -17.520166869961876     
  -8.0889016061126586     
  -45.384986328988269     
  -143.83819459655697     
  -17.580833632007721     
  -8.3764805245282243     
  -45.744691826572378     
  -143.92625582372685     
  -17.643657235941685     
  -8.6694712371448617     
  -46.104617874449900     
  -144.01463666249225     
  -17.708678270220268     
  -8.9680181970850068     
  -46.464765285470612     
  -144.10334820418453     
  -17.775938406698408     
  -9.2722590806103096     
  -46.825134900475156     
  -144.19240175107581     
  -17.845480349802983     
  -9.5823504713427266     
  -47.185727588829266     
  -144.28180882189613     
  -17.917347978338057     
  -9.8984396722285322     
  -47.546544248971983     
  -144.37158115753169     
  -17.991586275879769     
  -10.220693565785174     
  -47.907585808978382     
  -144.46173072691545     
  -18.068241477623161     
  -10.549270933079539     
  -48.268853227137257     
  -144.55226973313356     
  -18.147361009621253     
  -10.884351566856159     
  -48.630347492544402     
  -144.64321061977355     
  -18.228993646372679     
  -11.226103438529718     
  -48.992069625711984     
  -144.73456607744487     
  -18.313189422161649     
  -11.574721670804866     
  -49.354020679194520     
  -144.82634905058703     
  -18.399999834692686     
  -11.930387466634228     
  -49.716201738232250     
  -144.91857274452548     
  -18.489477740692443     
  -12.293306727706437     
  -50.078613921412369     
  -145.01125063273008     
  -18.581677541150242     
  -12.663678501522483     
  -50.441258381348796     
  -145.10439646440773     
  -18.676655129911659     
  -13.041722002258336     
  -50.804136305381292     
  -145.19802427234484     
  -18.774468044928597     
  -13.427651589464348     
  -51.167248916294483     
  -145.29214838103678     
  -18.875175431849577     
  -13.821704230332124     
  -51.530597473057661     
  -145.38678341515035     
  -18.978838213577070     
  -14.224109368965491     
  -51.894183271586073     
  -145.48194430826891     
  -19.085519033844310     
  -14.635123652013267     
  -52.258007645524522     
  -145.57764631200661     
  -19.195282461234413     
  -15.054994589039305     
  -52.622071967054204     
  -145.67390500546131     
  -19.308194920652205     
  -15.483997843744033     
  -52.986377647723586     
  -145.77073630502414     
  -19.424324904480287     
  -15.922401388366564     
  -53.350926139304313     
  -145.86815647457257     
  -19.543742914893034     
  -16.370503250840308     
  -53.715718934673085     
  -145.96618213608301     
  -19.666521689274340     
  -16.828593387799987     
  -54.080757568720614     
  -146.06483028065540     
  -19.792736139682837     
  -17.296990101877100     
  -54.446043619288588     
  -146.16411827991823     
  -19.922463565446911     
  -17.776015989014780     
  -54.811578708135926     
  -146.26406389804524     
  -20.055783685364528     
  -18.266004595391685     
  -55.177364501935386     
  -146.36468530405824     
  -20.192778719829960     
  -18.767314169940185     
  -55.543402713301823     
  -146.46600108479808     
  -20.333533576104514     
  -19.280301545642033     
  -55.909695101853373     
  -146.56803025833258     
  -20.478135837696829     
  -19.805356816665562     
  -56.276243475306899     
  -146.67079228796138     
  -20.626676013821822     
  -20.342868178736929     
  -56.643049690609196     
  -146.77430709680883     
  -20.779247525162347     
  -20.893256240449759     
  -57.010115655105388     
  -146.87859508298916     
  -20.935946946965725     
  -21.456947225720416     
  -57.377443327746072     
  -146.98367713548447     
  -21.096874051158622     
  -22.034394666204296     
  -57.745034720335028     
  -147.08957465064026     
  -21.262132011155160     
  -22.626064249161132     
  -58.112891898818944     
  -147.19630954940070     
  -21.431827493023864     
  -23.232450646412946     
  -58.481016984621327     
  -147.30390429531545     
  -21.606070872871967     
  -23.854059293069138     
  -58.849412156022240     
  -147.41238191329154     
  -21.784976317569981     
  -24.491431588998370     
  -59.218079649586080     
  -147.52176600922169     
  -21.968662054487474     
  -25.145117884384231     
  -59.587021761639434     
  -147.63208079045444     
  -22.157250438620352     
  -25.815710973164244     
  -59.956240849801304     
  -147.74335108722829     
  -22.350868270919086     
  -26.503811784211205     
  -60.325739334568119     
  -147.85560237505385     
  -22.549646859300665     
  -27.210067262051123     
  -60.695519700955934     
  -147.96886079811151     
  -22.753722363766055     
  -27.935139482090918     
  -61.065584500202533     
  -148.08315319379562     
  -22.963235909881732     
  -28.679733174064076     
  -61.435936351532298     
  -148.19850711834206     
  -23.178333908687218     
  -29.444576466913748     
  -61.806577943986582     
  -148.31495087369424     
  -23.399168232189066     
  -30.230444078694788     
  -62.177512038322966     
  -148.43251353568166     
  -23.625896562779282     
  -31.038133338607160     
  -62.548741468986513     
  -148.55122498349567     
  -23.858682562818831     
  -31.868498228140727     
  -62.920269146156564     
  -148.67111593065155     
  -24.097696299529893     
  -32.722417352801600     
  -63.292098057872828     
  -148.79221795747455     
  -24.343114429675900     
  -33.600826555357351     
  -63.664231272244606     
  -148.91456354512084     
  -24.595120628841073     
  -34.504703275322072     
  -64.036671939747336     
  -149.03818611145147     
  -24.853905903405995     
  -35.435071797829963     
  -64.409423295610850     
  -149.16312004856471     
  -25.119668941889714     
  -36.393017867026472     
  -64.782488662304061     
  -149.28940076235915     
  -25.392616575892418     
  -37.379673448040137     
  -65.155871452120948     
  -149.41706471411575     
  -25.672964126752714     
  -38.396238743172084     
  -65.529575169873269     
  -149.54614946422598     
  -25.960935917326509     
  -39.443971115805837     
  -65.903603415695358     
  -149.67669371827103     
  -26.256765700695048     
  -40.524200952912310     
  -66.277959887967313     
  -149.80873737554236     
  -26.560697207841898     
  -41.638325307105539     
  -66.652648386362543     
  -149.94232158018107     
  -26.872984647645183     
  -42.787825041892525     
  -67.027672815026818     
  -150.07748877513885     
  -27.193893335459386     
  -43.974252426320476     
  -67.403037185895698     
  -150.21428275904913     
  -27.523700228656779     
  -45.199263720138227     
  -67.778745622158254     
  -150.35274874638716     
  -27.862694706557825     
  -46.464586717486178     
  -68.154802361875298     
  -150.49293343092091     
  -28.211179106938964     
  -47.772072430292276     
  -68.531211761760659     
  -150.63488505281367     
  -28.569469650166162     
  -49.123660113821522     
  -68.907978301135188     
  -150.77865346969165     
  -28.937897101019818     
  -50.521416186421931     
  -69.285106586063435     
  -150.92429023175023     
  -29.316807722417991     
  -51.967520149641587     
  -69.662601353683570     
  -151.07184866136512     
  -29.706564123540296     
  -53.464293529445868     
  -70.040467476742350     
  -151.22138393748651     
  -30.107546325011150     
  -55.014187694696410     
  -70.418709968347272     
  -151.37295318513083     
  -30.520152732721364     
  -56.619818662203272     
  -70.797333986949354     
  -151.52661557039437     
  -30.944801372687898     
  -58.283950579958876     
  -71.176344841570639     
  -151.68243240133117     
  -31.381931002037579     
  -60.009541036188843     
  -71.555747997291817     
  -151.84046723523579     
  -31.832002559809006     
  -61.799718794146834     
  -71.935549081016504     
  -152.00078599276222     
  -32.295500450765097     
  -63.657834151307163     
  -72.315753887529894     
  -152.16345707940638     
  -32.772934206899912     
  -65.587442421895020     
  -72.696368385870983     
  -152.32855151498629     
  -33.264840025064117     
  -67.592347155737556     
  -73.077398726039021     
  -152.49614307162079     
  -33.771782628732133     
  -69.676609786952596     
  -73.458851246056540     
  -152.66630842119795     
  -34.294357202134293     
  -71.844558223834667     
  -73.840732479413262     
  -152.83912729267533     
  -34.833191388813042     
  -74.100842836818686     
  -74.223049162916809     
  -153.01468264042259     
  -35.388947710089191     
  -76.450420167143065     
  -74.605808244978860     
  -153.19306082435116     
  -35.962325861342755     
  -78.898623168579320     
  -74.989016894367367     
  -153.37435180284228     
  -36.554065535107114     
  -81.451155092861029     
  -75.372682509458357     
  -153.55864933967581     
  -37.164949198303560     
  -84.114154132365300     
  -75.756812728023704     
  -153.74605122605732     
  -37.795805354296313     
  -86.894209892581813     
  -76.141415437594333     
  -153.93665951926428     
  -38.447511928490663     
  -89.798420429094307     
  -76.526498786442374     
  -154.13058079928979     
  -39.121000081708885     
  -92.834426660262736     
  -76.912071195229018     
  -154.32792644519819     
  -39.817258281660841     
  -96.010477035428380     
  -77.298141369369986     
  -154.52881293305092     
  -40.537336859426567     
  -99.335470880787099     
  -77.684718312174709     
  -154.73336215742708     
  -41.282352891032460     
  -102.81904138546925     
  -78.071811338821377     
  -154.94170177890823     
  -42.053495701423493     
  -106.47160060720907     
  -78.459430091235532     
  -155.15396559992672     
  -42.852032705977543     
  -110.30445551813729     
  -78.847584553946888     
  -155.37029397199757     
  -43.679316122363595     
  -114.32985664095229     
  -79.236285071006648     
  -155.59083423742140     
  -44.536790047170719     
  -118.56114361993387     
  -79.625542364055875     
  -155.81574120910014     
  -45.425998624320243     
  -123.01280968237386     
  -80.015367551645170     
  -156.04517769240329     
  -46.348594696938022     
  -127.70068142598336     
  -80.405772169916190     
  -156.27931505366470     
  -47.306349807632927     
  -132.64201463033910     
  -80.796768194768120     
  -156.51833384047717     
  -48.301164917360445     
  -137.85569789109610     
  -81.188368065645335     
  -156.76242445939945     
  -49.335082651543686     
  -143.36240463451043     
  -81.580584711097970     
  -157.01178791774407     
  -50.410300686302492     
  -149.18483269163059     
  -81.973431576284639     
  -157.26663663678855     
  -51.529186931489747     
  -155.34791841616786     
  -82.366922652606149     
  -157.52719534491629     
  -52.694296319610984     
  -161.87913201181689     
  -82.761072509681867     
  -157.79370206023955     
  -53.908389809699585     
  -168.80877624724812     
  -83.155896329905914     
  -158.06640917384271     
  -55.174455631553975     
  -176.17035255696101     
  -83.551409945849969     
  -158.34558464611092     
  -56.495733275731155     
  -184.00098065048809     
  -83.947629880813551     
  -158.63151333087677     
  -57.875740630609847     
  -192.34186255256827     
  -84.344573392861278     
  -158.92449844395267     
  -59.318304599754079     
  -201.23886154944546     
  -84.742258522732129     
  -159.22486319560551     
  -60.827596061374955     
  -210.74311568034597     
  -85.140704146057701     
  -159.53295260933137     
  -62.408169428977516     
  -220.91182619427403     
  -85.539930030387254     
  -159.84913555321742     
  -64.065008125434616     
  -231.80909727706120     
  -85.939956897588218     
  -160.17380701441851     
  -65.803576355012524     
  -243.50701220520398     
  -86.340806492273558     
  -160.50739065267246     
  -67.629878946551599     
  -256.08680531710326     
  -86.742501657004979     
  -160.85034167500490     
  -69.550529986429837     
  -269.64034937528481     
  -87.145066415135375     
  -161.20315008148782     
  -71.572832606744527     
  -284.27182272117943     
  -87.548526062290108     
  -161.56634434119758     
  -73.704871277153316     
  -300.09980027918618     
  -87.952907267647973     
  -161.94049556883857     
  -75.955619779247272     
  -317.25965199539951     
  -88.358238186375743     
  -162.32622228620971     
  -78.335067169212721     
  -335.90655947802696     
  -88.764548584801076     
  -162.72419587004600     
  -80.854366365297977     
  -356.21902150308154     
  -89.171869980188177     
  -163.13514680852566     
  -83.526009026571032     
  -378.40329128097756     
  -89.580235797317343     
  -163.55987191537005     
  -86.364033711178422     
  -402.69863290524063     
  -89.989681544482593     
  -163.99924268329292     
  -89.384273457967666     
  -429.38397492669657     
  -90.400245012024556     
  -164.45421500011264     
  -92.604653269917961     
  -458.78600517052047     
  -90.811966497139096     
  -164.92584050405915     
  -96.045548308696794     
  -491.28941175589489     
  -91.224889059473242     
  -165.41527992207307     
  -99.730218896866091     
  -527.34966622554100     
  -91.639058812985056     
  -165.92381882279912     
  -103.68534139355756     
  -567.50931336049007     
  -92.054525260758794     
  -166.45288632939244     
  -107.94166124376133     
  -612.41873575647674     
  -92.471341681007786     
  -167.00407748690668     
  -112.53480176193482     
  -662.86300594829856     
  -92.889565574470524     
  -167.57918017707786     
  -117.50627430654694     
  -719.79683344568218     
  -93.309259185953167     
  -168.18020773923772     
  -122.90475055738969     
  -784.39059044542000     
  -93.730490116095211     
  -168.80943881559551     
  -128.78767998573022     
  -858.09163803224078     
  -94.153332043815965     
  -169.46946643373727     
  -135.22336727097218     
  -942.70693340785692     
  -94.577865585741577     
  -170.16325902509351     
  -142.29366927153094     
  -1040.5160630108683     
  -95.004179326800752     
  -170.89423704763263     
  -150.09753974411262     
  -1154.4276677572630     
  -95.432371066975534     
  -171.66637026512365     
  -158.75574725229194     
  -1288.2008610677262     
  -95.862549344197134     
  -172.48430276753012     
  -168.41725371030009     
  -1446.7597001790036     
  -96.294835314571955     
  -173.35351578045999     
  -179.26795146164238     
  -1636.6651969853981     
  -96.729365101613453     
  -174.28054301021169     
  -191.54294043903315     
  -1866.7779343773475     
  -97.166292770921942     
  -175.27325979867641     
  -205.54377494686298     
  -2149.4386374924161     
  -97.605794153990772     
  -176.34128064786373     
  -221.66456472805646     
  -2501.7147354182007     
  -98.048071848432713     
  -177.49651062279307     
  -240.42742524369257     
  -2949.7559537343991     
  -98.493361886334256     
  -178.75395567314408     
  -262.55059489670106     
  -3527.3924585357304     
  -98.941942832242376     
  -180.13284725622512     
  -289.00603833571847     
  -4306.8484004831162     
  -99.394148532628805     
  -181.65863085541278     
  -321.30740133934262     
  -5329.9216291108505     
  -99.850386561051153     
  -183.36510389265530     
  -361.28181355767310     
  -6951.8869607929773     
  -100.31116595535130     
  -185.30186084095857     
  -413.42096576362167     
  -8735.1945021857027     
  -100.77714097590381     
  -187.53275056669261     
  -478.93492453001306     
  -13970.897705399144     
  -101.24918449087551     
  -190.18937952131898     
  -583.71665732050906     
  -13776.630589464341     
  -101.72852142864001     
  -193.36627463147391     
  -687.04138674148942     
  -49242.632538771104     
  -102.21700054001926     
  -197.72478092528343     
  -1056.3611307822812     
   10438.884452334372     
  -102.71775164183028     
  -202.81085749571346     
  -978.06949738977505     
  -412958.03135614132     
  -103.23734418916820     
  -215.44416807059048     
  -4075.2547325609066     
  -328278.64819444995     
  -103.80655430530120     
  -241.97566638704023     
  -6537.3445940192287     
  -328278.64819444995     
 -0.14814814814814814     
   8.4026689780951305     
  -822632.50232823985     
   189838489185.51434     
 -0.14814037827318319     
   7.3269194409951943     
  -253117.03477169678     
   228798953256.87570     
 -0.14813978354211710     
   7.2902668677734130     
  -197256.23470418470     
   20338228392.381641     
 -0.14813914347028639     
   7.2560200447463474     
  -191886.58891219727     
   59129762663.186409     
 -0.14813845461675287     
   7.2211037459319503     
  -175004.81598642375     
   40628321712.012115     
 -0.14813771328080802     
   7.1863741122109950     
  -162461.27361059340     
   37108727310.077835     
 -0.14813691548248048     
   7.1515928220166050     
  -150071.97334354991     
   31170253512.325935     
 -0.14813605694159152     
   7.1168262449925237     
  -138818.39980506166     
   26789235157.094311     
 -0.14813513305525100     
   7.0820559283349329     
  -128359.40774309239     
   22876817109.693169     
 -0.14813413887367846     
   7.0472870357888775     
  -118701.02260936661     
   19570641837.822395     
 -0.14813306907422608     
   7.0125181578786409     
  -109766.04665586127     
   16733969420.072287     
 -0.14813191793347080     
   6.9777497173234853     
  -101504.39860102606     
   14310428172.341982     
 -0.14813067929723345     
   6.9429816285860726     
  -93864.286209702419     
   12237421625.319681     
 -0.14812934654837218     
   6.9082139502476148     
  -86799.216640320708     
   10464814169.263746     
 -0.14812791257218635     
   6.8734467037328626     
  -80265.843841024573     
   8948943237.6858101     
 -0.14812636971925572     
   6.8386799225027284     
  -74224.172829039948     
   7652664396.1326056     
 -0.14812470976552600     
   6.8039136402561713     
  -68637.189344792001     
   6544145442.4452095     
 -0.14812292386943873     
   6.7691478937404996     
  -63470.681864240323     
   5596205072.1929350     
 -0.14812100252588936     
   6.7343827217896619     
  -58693.000958298217     
   4785572796.7151222     
 -0.14811893551678001     
   6.6996181665986496     
  -54274.887679798703     
   4092364902.0460835     
 -0.14811671185791869     
   6.6648542729079017     
  -50189.279905766074     
   3499569703.0217066     
 -0.14811431974199676     
   6.6300910890994249     
  -46411.154509979286     
   2992642366.1400542     
 -0.14811174647735853     
   6.5953286666696354     
  -42917.371408440566     
   2559145942.8959522     
 -0.14810897842225537     
   6.5605670610766440     
  -39686.530496435116     
   2188441895.8827929     
 -0.14810600091425469     
   6.5258063316660531     
  -36698.844574778210     
   1871436264.3538692     
 -0.14810279819445085     
   6.4910465418778784     
  -33936.013314339216     
   1600349788.5709491     
 -0.14809935332609875     
   6.4562877600439972     
  -31381.114897251500     
   1368530880.7889576     
 -0.14809564810726442     
   6.4215300589697266     
  -29018.501174223125     
   1170292307.2862403     
 -0.14809166297705753     
   6.3867735169383080     
  -26833.700249810256     
   1000768758.6733634     
 -0.14808737691497881     
   6.3520182176942361     
  -24813.331417833313     
   855801880.94451141     
 -0.14808276733288342     
   6.3172642509190471     
  -22945.018754443510     
   731833620.66980159     
 -0.14807780995902345     
   6.2825117127797361     
  -21217.319769468817     
   625822984.76446664     
 -0.14807247871359674     
   6.2477607060937395     
  -19619.651424439024     
   535168252.06113017     
 -0.14806674557518570     
   6.2130113411514820     
  -18142.228400263968     
   457645370.98013151     
 -0.14806058043742820     
   6.1782637358222843     
  -16776.000987502641     
   391352022.70369303     
 -0.14805395095521362     
   6.1435180165305798     
  -15512.600895961308     
   334661574.77606279     
 -0.14804682237964817     
   6.1087743184782948     
  -14344.289611068711     
   286183037.35512865     
 -0.14803915738097922     
   6.0740327863359633     
  -13263.910919243412     
   244726902.55192035     
 -0.14803091585861053     
   6.0392935751036676     
  -12264.847091900265     
   209275882.07242659     
 -0.14802205473727872     
   6.0045568505549811     
  -11340.978713364853     
   178960185.95182523     
 -0.14801252774839627     
   5.9698227900370417     
  -10486.646575027580     
   153035891.86856580     
 -0.14800228519549355     
   5.9350915834221754     
  -9696.6175984002330     
   130866906.04207242     
 -0.14799127370261947     
   5.9003634337349302     
  -8966.0524392397892     
   111909252.98411532     
 -0.14797943594447746     
   5.8656385581988815     
  -8290.4759633920403     
   95697752.156027526     
 -0.14796671035698813     
   5.8309171891290204     
  -7665.7498514029594     
   81834615.381855190     
 -0.14795303082687725     
   5.7961995749697399     
  -7088.0471908123945     
   69979665.921126574     
 -0.14793832635878845     
   5.7614859813930890     
  -6553.8291048009469     
   59842011.183934197     
 -0.14792252071831494     
   5.7267766924607422     
  -6059.8230143716537     
   51172885.370542862     
 -0.14790553204923046     
   5.6920720117972410     
  -5603.0026797480996     
   43759572.185980715     
 -0.14788727246307987     
   5.6573722639752759     
  -5180.5695314620152     
   37420150.638150372     
 -0.14786764759915852     
   5.6226777958952185     
  -4789.9356994341642     
   31999067.111967176     
 -0.14784655615277359     
   5.5879889782042751     
  -4428.7080044559234     
   27363290.412201528     
 -0.14782388936952978     
   5.5533062069681973     
  -4094.6734135744805     
   23399064.843500853     
 -0.14779953050322567     
   5.5186299052656551     
  -3785.7854228180931     
   20009110.673252746     
 -0.14777335423477611     
   5.4839605250254184     
  -3500.1515494363985     
   17110239.749704652     
 -0.14774522604939574     
   5.4492985488687422     
  -3236.0217400852271     
   14631315.436208189     
 -0.14771500156908454     
   5.4146444921665449     
  -2991.7776317838043     
   12511503.406141510     
 -0.14768252583724872     
   5.3799989051396011     
  -2765.9226774723452     
   10698783.929390281     
 -0.14764763255206975     
   5.3453623751109118     
  -2557.0729370186982     
   9148670.8366906494     
 -0.14761014324499502     
   5.3107355289511533     
  -2363.9486357254818     
   7823123.0359337665     
 -0.14756986640047190     
   5.2761190355767358     
  -2185.3663061661782     
   6689609.5322921723     
 -0.14752659651277381     
   5.2415136086691847     
  -2020.2315488569648     
   5720311.8826780915     
 -0.14748011307547701     
   5.2069200095303767     
  -1867.5323243098201     
   4891441.1987749329     
 -0.14743017949883519     
   5.1723390501154123     
  -1726.3327586579253     
   4182654.7020507152     
 -0.14737654194996611     
   5.1377715962334491     
  -1595.7674088235822     
   3576556.3685974409     
 -0.14731892811040767     
   5.1032185709426079     
  -1475.0359639984160     
   3058270.1905672648     
 -0.14725704584521895     
   5.0686809581366798     
  -1363.3983423767099     
   2615075.0641282569     
 -0.14719058177739211     
   5.0341598063461817     
  -1260.1701592636637     
   2236092.6707947496     
 -0.14711919976090290     
   4.9996562327487979     
  -1164.7185351777475     
   1912020.5333677430     
 -0.14704253924525731     
   4.9651714274103815     
  -1076.4582195783878     
   1634903.7222519261     
 -0.14696021352388783     
   4.9307066577478578     
  -994.84800742345851     
   1397939.7285984717     
 -0.14687180785821244     
   4.8962632732650180     
  -919.38742171435274     
   1195311.4026173619     
 -0.14677687746858870     
   4.8618427105306488     
  -849.61365210539748     
   1022044.3464299304     
 -0.14667494538277384     
   4.8274464984131731     
  -785.09871700574001     
   873884.75004142919     
 -0.14656550013183170     
   4.7930762636290032     
  -725.44684391371447     
   747195.03529029747     
 -0.14644799328270944     
   4.7587337365522693     
  -670.29204541841023     
   638864.59687192447     
 -0.14632183679593475     
   4.7244207573400185     
  -619.29587698891396     
   546233.44696724822     
 -0.14618640019605253     
   4.6901392823693442     
  -572.14536486316933     
   467026.95665983768     
 -0.14604100754152649     
   4.6558913909989972     
  -528.55108844678284     
   399300.01607405499     
 -0.14588493417986703     
   4.6216792926669799     
  -488.24540843368300     
   341389.31502776942     
 -0.14571740327270954     
   4.5875053343357823     
  -450.98082683984404     
   291872.50566096161     
 -0.14553758207444659     
   4.5533720082919755     
  -416.52847199237613     
   249533.30998892142     
 -0.14534457794681019     
   4.5192819603086907     
  -384.67669600256892     
   213331.65728126734     
 -0.14513743409049371     
   4.4852379981945223     
  -355.22977897798012     
   182378.16277946447     
 -0.14491512497349254     
   4.4512431007120297     
  -328.00673016348998     
   155912.29760757112     
 -0.14467655143431565     
   4.4173004268945668     
  -302.84017938026261     
   133283.72063600647     
 -0.14442053543656583     
   4.3834133257565595     
  -279.57535206692137     
   113936.31824974506     
 -0.14414581444959437     
   4.3495853464168999     
  -258.06912101988320     
   97394.545557771780     
 -0.14385103542799085     
   4.3158202485686337     
  -238.18913103254414     
   83251.781990899035     
 -0.14353474836055594     
   4.2821220135789781     
  -219.81298370098085     
   71160.253000213139     
 -0.14319539935710901     
   4.2484948551205237     
  -202.82750428081005     
   60822.814537586979     
 -0.14283132323898287     
   4.2149432335953474     
  -187.12798917425130     
   51984.587941195547     
 -0.14244073559633563     
   4.1814718577747740     
  -172.61777803235262     
   44430.258294354040     
 -0.14202172427244131     
   4.1480857380026714     
  -159.20689532198131     
   37966.976675192003     
 -0.14157224023187973     
   4.1147900409780425     
  -146.81425224108585     
   32458.858247516164     
 -0.14109008776600618     
   4.0815907170701333     
  -135.35726140546950     
   27693.324802108622     
 -0.14057291398520833     
   4.0484921285266999     
  -124.78685157545522     
   23808.772900383898     
 -0.14001819754321820     
   4.0155063289220418     
  -114.95957589927005     
   19860.041872220238     
 -0.13942323653410113     
   3.9826170862998378     
  -106.09504646340604     
   18571.594887140112     
 -0.13878513549744731     
   3.9499196999237745     
  -97.130999393286672     
   10538.623832244446     
 -0.13810079146169704     
   3.9170779703163818     
  -91.630295973225344     
   26697.717708523989     
 -0.13736687894938446     
   3.8854336008827790     
  -76.561176934090582     
   5314.7606054564003     
 -0.12804875916855532     
   3.6022794775646334     
  -36.700472393167587     
   1589.2885390988683     
 -0.11924760579367762     
   3.4485762757068992     
  -24.780808349926076     
   945.52819108849940     
 -0.11076627127861165     
   3.3424008875401783     
  -17.689346916762332     
   529.17219625945847     
 -0.10251255916242441     
   3.2638761316362315     
  -13.720555444816391     
   361.91724734004430     
  -9.4432967347874250E-002
   3.2020593027997752     
  -11.006176089766061     
   252.91003605953429     
  -8.6492655972122412E-002
   3.1517704855270612     
  -9.1093508193195518     
   188.43535681491312     
  -7.8667218898475277E-002
   3.1097568943707432     
  -7.6960856432077041     
   144.53406362237035     
  -7.0938668853074371E-002
   3.0739864798476240     
  -6.6120801660399273     
   114.21371994262034     
  -6.3293243565118951E-002
   3.0430675862663485     
  -5.7554772664702734     
   92.195929788626657     
  -5.5720105770965575E-002
   3.0160188736175342     
  -5.0640077930555742     
   75.798153627065133     
  -4.8210524289477918E-002
   2.9921200500327636     
  -4.4955216408525853     
   63.255945139440094     
  -4.0757332800508528E-002
   2.9708284907998652     
  -4.0211020523067846     
   53.466376040964953     
  -3.3354558049210135E-002
   2.9517254750890993     
  -3.6201042319995471     
   45.686458602990761     
  -2.5997156162021726E-002
   2.9344815750279079     
  -3.2774557924771170     
   39.408578647729186     
  -1.8680820564113562E-002
   2.9188332069151670     
  -2.9818914526191480     
   34.274535023802748     
  -1.1401838828794761E-002
   2.9045663971837676     
  -2.7248324399406272     
   30.026424631641301     
  -4.1569838757001152E-003
   2.8915052304459077     
  -2.4996342552033175     
   26.474671188426434     
   3.0565701530569584E-003
   2.8795034592546740     
  -2.3010742212901194     
   23.477509954641221     
   1.0241313923403628E-002
   2.8684382914598729     
  -2.1249928966303102     
   20.927250001276526     
   1.7399455434730628E-002
   2.8582057129142453     
  -1.9680385216207363     
   18.740936162955119     
   2.4532962303383664E-002
   2.8487169128591971     
  -1.8274815003985729     
   16.853855767701006     
   3.1643596167650542E-002
   2.8398955151528487     
  -1.7010775821408153     
   15.214947201947899     
   3.8732940954194300E-002
   2.8316754075021811     
  -1.5869654781262061     
   13.783498889499068     
   4.5802426305881619E-002
   2.8239990207157284     
  -1.4835892364549630     
   12.526741188402257     
   5.2853347155274170E-002
   2.8168159509307360     
  -1.3896386775419460     
   11.418065843084857     
   5.9886880198145177E-002
   2.8100818462775838     
  -1.3040031837188095     
   10.435693080104071     
   6.6904097851645278E-002
   2.8037574996042420     
  -1.2257354856180289     
   9.5616624359308844     
   7.3905980154846299E-002
   2.7978081033468256     
  -1.1540230173485475     
   8.7810606675838105     
   8.0893424973427872E-002
   2.7922026331475998     
  -1.0881650623416690     
   8.0814251882083727     
   8.7867256796925808E-002
   2.7869133345581707     
  -1.0275543734301062     
   7.4522790818943134     
   9.4828234360347957E-002
   2.7819152929238053     
 -0.97166228031589874     
   6.8847654805995688     
  0.10177705727786614     
   2.7771860708749871     
 -0.92002653921140198     
   6.3713579105315334     
  0.10871437184165089     
   2.7727054011397527     
 -0.87224135488241539     
   5.9056290523105401     
  0.11564077611148617     
   2.7684549249100714     
 -0.82794913699008654     
   5.4820649353870721     
  0.12255682439891978     
   2.7644179679426597     
 -0.78683364997468352     
   5.0959145745896617     
  0.12946303123212932     
   2.7605793480910599     
 -0.74861429066526097     
   4.7430676529711402     
  0.13635987487347240     
   2.7569252091562264     
 -0.71304128326797733     
   4.4199543436086639     
  0.14324780045012916     
   2.7534428768838293     
 -0.67989162569091244     
   4.1234628942463285     
  0.15012722274878590     
   2.7501207336846418     
 -0.64896565398406492     
   3.8508714200318717     
  0.15699852871752601     
   2.7469481092538470     
 -0.62008411833382593     
   3.5997912274793067     
  0.16386207971165898     
   2.7439151847476935     
 -0.59308568412773122     
   3.3681194535239403     
  0.17071821351486888     
   2.7410129085668080     
 -0.56782478822630156     
   3.1539993448056665     
  0.17756724616259925     
   2.7382329221133919     
 -0.54416979314025904     
   2.9557868215669942     
  0.18440947359084470     
   2.7355674941505947     
 -0.52200139197850659     
   2.7720221489831416     
  0.19124517313036740     
   2.7330094626059958     
 -0.50121122586113298     
   2.6014059426119238     
  0.19807460486368858     
   2.7305521828381143     
 -0.48170068129154364     
   2.4427786793060324     
  0.20489801285994266     
   2.7281894815318934     
 -0.46337984119674841     
   2.2951032100622748     
  0.21171562630075258     
   2.7259156155110982     
 -0.44616656712128133     
   2.1574497343469705     
  0.21852766050863792     
   2.7237252348580108     
 -0.42998569411367904     
   2.0289828909634693     
  0.22533431788805242     
   2.7216133498166482     
 -0.41476832243145301     
   1.9089505988362436     
  0.23213578878793195     
   2.7195753010282191     
 -0.40045119294018117     
   1.7966743990272855     
  0.23893225229358411     
   2.7176067327084996     
 -0.38697613494747651     
   1.6915410855468256     
  0.24572387695484141     
   2.7157035684291166     
 -0.37428957680587532     
   1.5929953755727242     
  0.25251082145661191     
   2.7138619892083788     
 -0.36234211148907985     
   1.5005336062846584     
  0.25929323523727366     
   2.7120784136560516     
 -0.35108810944194491     
   1.4136980513154462     
  0.26607125905976176     
   2.7103494799473040     
 -0.34048537405707918     
   1.3320721846733152     
  0.27284502553967005     
   2.7086720294304811     
 -0.33049483267202928     
   1.2552762194644118     
  0.27961465963423299     
   2.7070430916962360     
 -0.32108026102604620     
   1.1829634668651046     
  0.28638027909564634     
   2.7054598709561093     
 -0.31220803502455791     
   1.1148168831424212     
  0.29314199489183151     
   2.7039197335975458     
 -0.30384690840098977     
   1.0505461952375164     
  0.29989991159743218     
   2.7024201967967012     
 -0.29596781193670840     
  0.98988520999316787     
  0.30665412775755574     
   2.7009589180847051     
 -0.28854367286175964     
  0.93258954850430820     
  0.31340473622652382     
   2.6995336857744308     
 -0.28154925124797731     
  0.87843451193074717     
  0.32015182448367885     
   2.6981424101652896     
 -0.27496099240849670     
  0.82721327886746610     
  0.32689547492809701     
   2.6967831154522259     
 -0.26875689281699067     
  0.77873524019126328     
  0.33363576515388560     
   2.6954539322738946     
 -0.26291637851555621     
  0.73282451115237945     
  0.34037276820758761     
   2.6941530908409010     
 -0.25742019468191335     
  0.68931860718854521     
  0.34710655282907626     
   2.6928789145913763     
 -0.25225030512799929     
  0.64806730112793531     
  0.35383718367719924     
   2.6916298143276323     
 -0.24738980036953978     
  0.60893146336131132     
  0.36056472154132013     
   2.6904042827907224     
 -0.24282281439432996     
  0.57178220428978854     
  0.36728922353980392     
   2.6892008896350812     
 -0.23853444786215655     
  0.53649992888380416     
  0.37401074330640388     
   2.6880182767694372     
 -0.23451069839552802     
  0.50297357892011796     
  0.38072933116542468     
   2.6868551540320644     
 -0.23073839655362710     
  0.47109995677523897     
  0.38744503429646321     
   2.6857102951734855     
 -0.22720514687781282     
  0.44078300881471538     
  0.39415789688946345     
   2.6845825341205121     
 -0.22389927431170245     
  0.41193333571241625     
  0.40086796029075866     
   2.6834707614989979     
 -0.22080977429385934     
  0.38446757797119224     
  0.40757526314072273     
   2.6823739213946158     
 -0.21792626745907540     
  0.35830800620654213     
  0.41427984150360025     
   2.6812910083324368     
 -0.21523895741252630     
  0.33338203534913874     
  0.42098172899004183     
   2.6802210644585367     
 -0.21273859214740776     
  0.30962185261944580     
  0.42768095687282870     
   2.6791631769075366     
 -0.21041642825276191     
  0.28696404073761134     
  0.43437755419623403     
   2.6781164753420366     
 -0.20826419794722986     
  0.26534927084460014     
  0.44107154787943431     
   2.6770801296511286     
 -0.20627407841589535     
  0.24472195410450959     
  0.44776296281435257     
   2.6760533477956887     
 -0.20443866376011155     
  0.22503001716319118     
  0.45445182195828732     
   2.6750353737897097     
 -0.20275093863138760     
  0.20622459937775764     
  0.46113814642165452     
   2.6740254858077912     
 -0.20120425413605442     
  0.18825986789650068     
  0.46782195555114608     
   2.6730229944096342     
 -0.19979230512683066     
  0.17109275761877360     
  0.47450326700858747     
   2.6720272408732053     
 -0.19850910944468986     
  0.15468280240276119     
  0.48118209684575525     
   2.6710375956285266     
 -0.19734898842666915     
  0.13899195472243930     
  0.48785845957539820     
   2.6700534567855443     
 -0.19630654876625087     
  0.12398439935974992     
  0.49453236823868851     
   2.6690742487492014     
 -0.19537666577105273     
  0.10962642737574181     
  0.50120383446931338     
   2.6680994209158593     
 -0.19455446756573466     
   9.5886256118732277E-002
  0.50787286855440350     
   2.6671284464453326     
 -0.19383532064484416     
   8.2733963309517836E-002
  0.51453947949248091     
   2.6661608211039205     
 -0.19321481592002279     
   7.0141276144408626E-002
  0.52120367504859866     
   2.6651960621732482     
 -0.19268875634893973     
   5.8081541878962591E-002
  0.52786546180682870     
   2.6642337074204137     
 -0.19225314478484751     
   4.6529597383926327E-002
  0.53452484522024979     
   2.6632733141264406     
 -0.19190417280446806     
   3.5461631825883765E-002
  0.54118182965857387     
   2.6623144581680149     
 -0.19163821056577393     
   2.4855171044035874E-002
  0.54783641845353992     
   2.6613567331496433     
 -0.19145179678294366     
   1.4688947816848805E-002
  0.55448861394219895     
   2.6603997495835001     
 -0.19134162967431728     
   4.9428277670959765E-003
  0.56113841750820392     
   2.6594431341131490     
 -0.19130455846606409     
  -4.4022476940852552E-003
  0.56778582962121127     
   2.6584865287786745     
 -0.19133757532376972     
  -1.3364314319935776E-002
  0.57443084987449478     
   2.6575295903211620     
 -0.19143780768116925     
  -2.1960514065011406E-002
  0.58107347702086665     
   2.6565719895231177     
 -0.19160251153665681     
  -3.0207009153682102E-002
  0.58771370900699282     
   2.6556134105840128     
 -0.19182906410530942     
  -3.8119260718150159E-002
  0.59435154300618875     
   2.6546535505273474     
 -0.19211495856069555     
  -4.5711795985736672E-002
  0.60098697544976931     
   2.6536921186383693     
 -0.19245779703058857     
  -5.2998534042047969E-002
  0.60762000205703171     
   2.6527288359307031     
 -0.19285528603590396     
  -5.9992617980164586E-002
  0.61425061786393609     
   2.6517634346389363     
 -0.19330523067075517     
  -6.6706554483530967E-002
  0.62087881725055183     
   2.6507956577376861     
 -0.19380552982938165     
  -7.3152263881648347E-002
  0.62750459396733049     
   2.6498252584835913     
 -0.19435417180849401     
  -7.9341024561435589E-002
  0.63412794116026217     
   2.6488519999803386     
 -0.19494922949270480     
  -8.5283642994068029E-002
  0.64074885139497162     
   2.6478756547645688     
 -0.19558885681516031     
  -9.0990306976645924E-002
  0.64736731667980441     
   2.6468960044122372     
 -0.19627128411748512     
  -9.6470827008104859E-002
  0.65398332848795260     
   2.6459128391636435     
 -0.19699481532004592     
 -0.10173445133929139     
  0.66059687777866516     
   2.6449259575660804     
 -0.19775782370509060     
 -0.10679005743358107     
  0.66720795501758756     
   2.6439351661339781     
 -0.19855874913584248     
 -0.11164606648041410     
  0.67381655019627062     
   2.6429402790245526     
 -0.19939609463444558     
 -0.11631054242865470     
  0.68042265285088832     
   2.6419411177287095     
 -0.20026842370266049     
 -0.12079113941025332     
  0.68702625208020041     
   2.6409375107763324     
 -0.20117435724823740     
 -0.12509519880151132     
  0.69362733656279596     
   2.6399292934551135     
 -0.20211257123924872     
 -0.12922970487694851     
  0.70022589457364937     
   2.6389163075419511     
 -0.20308179402582582     
 -0.13320132960525910     
  0.70682191400002081     
   2.6378984010468920     
 -0.20408080399786527     
 -0.13701645413121677     
  0.71341538235673096     
   2.6368754279683877     
 -0.20510842740384941     
 -0.14068116594958532     
  0.72000628680083745     
   2.6358472480595068     
 -0.20616353614847130     
 -0.14420129136031842     
  0.72659461414574011     
   2.6348137266045515     
 -0.20724504583367370     
 -0.14758239637140388     
  0.73318035087474009     
   2.6337747342054509     
 -0.20835191380645923     
 -0.15082980037038882     
  0.73976348315407681     
   2.6327301465776616     
 -0.20948313730923712     
 -0.15394860580054667     
  0.74634399684546582     
   2.6316798443547569     
 -0.21063775185274125     
 -0.15694367236593884     
  0.75292187751815876     
   2.6306237129016363     
 -0.21181482939548579     
 -0.15981968342975703     
  0.75949711046054658     
   2.6295616421355947     
 -0.21301347702120896     
 -0.16258108385164269     
  0.76606968069132475     
   2.6284935263551663     
 -0.21423283515009628     
 -0.16523217697456113     
  0.77263957297024022     
   2.6274192640760976     
 -0.21547207647740549     
 -0.16777703331954372     
  0.77920677180843634     
   2.6263387578743358     
 -0.21673040422730205     
 -0.17021960960560398     
  0.78577126147841436     
   2.6252519142355193     
 -0.21800705129934411     
 -0.17256364108697003     
  0.79233302602362565     
   2.6241586434107522     
 -0.21930127860749637     
 -0.17481276133792228     
  0.79889204926771185     
   2.6230588592784394     
 -0.22061237431753078     
 -0.17697041989785212     
  0.80544831482340551     
   2.6219524792114788     
 -0.22193965246676467     
 -0.17903993678484148     
  0.81200180610110728     
   2.6208394239503301     
 -0.22328245199265095     
 -0.18102449819346594     
  0.81855250631715037     
   2.6197196174810258     
 -0.22464013572910196     
 -0.18292717495768090     
  0.82510039850176753     
   2.6185929869178497     
 -0.22601208954128457     
 -0.18475087537375129     
  0.83164546550677010     
   2.6174594623912300     
 -0.22739772110658771     
 -0.18649844803291221     
  0.83818769001295301     
   2.6163189769397968     
 -0.22879645946683455     
 -0.18817257935079251     
  0.84472705453723429     
   2.6151714664065997     
 -0.23020775381196551     
 -0.18977587544799485     
  0.85126354143954142     
   2.6140168693398751     
 -0.23163107287782547     
 -0.19131084315581176     
  0.85779713292945370     
   2.6128551268971769     
 -0.23306590420149403     
 -0.19277986279644926     
  0.86432781107261003     
   2.6116861827537421     
 -0.23451175317246742     
 -0.19418527342398001     
  0.87085555779689217     
   2.6105099830140031     
 -0.23596814272314726     
 -0.19552926513746166     
  0.87738035489839039     
   2.6093264761266659     
 -0.23743461221167822     
 -0.19681399010864614     
  0.88390218404716214     
   2.6081356128032929     
 -0.23891071713749307     
 -0.19804149616406402     
  0.89042102679278989     
   2.6069373459395524     
 -0.24039602835872356     
 -0.19921376063702351     
  0.89693686456974653     
   2.6057316305397467     
 -0.24189013156350125     
 -0.20033267822042161     
  0.90344967870257553     
   2.6045184236442127     
 -0.24339262665015440     
 -0.20140008991500463     
  0.90995945041089310     
   2.6032976842592759     
 -0.24490312732451694     
 -0.20241774333172297     
  0.91646616081421828     
   2.6020693732899658     
 -0.24642126039950485     
 -0.20338735148034950     
  0.92296979093663833     
   2.6008334534751283     
 -0.24794666553560749     
 -0.20431052520984963     
  0.92947032171131461     
   2.5995898893251024     
 -0.24947899447468136     
 -0.20518885676102919     
  0.93596773398483601     
   2.5983386470616647     
 -0.25101791090038905     
 -0.20602385917250479     
  0.94246200852142425     
   2.5970796945598034     
 -0.25256308984418285     
 -0.20681698299619392     
  0.94895312600699688     
   2.5958130012921514     
 -0.25411421721665434     
 -0.20756963845047752     
  0.95544106705309406     
   2.5945385382753470     
 -0.25567098950503292     
 -0.20828318956853645     
  0.96192581220067319     
   2.5932562780180173     
 -0.25723311342679694     
 -0.20895895339331672     
  0.96840734192377553     
   2.5919661944705075     
 -0.25880030557724676     
 -0.20959814530209767     
  0.97488563663307093     
   2.5906682629773967     
 -0.26037229166701248     
 -0.21020204815683211     
  0.98136067667928450     
   2.5893624602306589     
 -0.26194880702818873     
 -0.21077177512503467     
  0.98783244235650824     
   2.5880487642247343     
 -0.26352959534162651     
 -0.21130850105133250     
  0.99430091390540387     
   2.5867271542136314     
 -0.26511440909951151     
 -0.21181330061164608     
   1.0007660715162983     
   2.5853976106687471     
 -0.26670300885409887     
 -0.21228720882907040     
   1.0072278953321772     
   2.5840601152393110     
 -0.26829516292031685     
 -0.21273128502769503     
   1.0136863654515809     
   2.5827146507131156     
 -0.26989064755802461     
 -0.21314648124244864     
   1.0201414619314026     
   2.5813612009788018     
 -0.27148924616734293     
 -0.21353374935449401     
   1.0265931647895963     
   2.5799997509901647     
 -0.27309074928750166     
 -0.21389400704073783     
   1.0330414540077948     
   2.5786302867310953     
 -0.27469495434030722     
 -0.21422814552403116     
   1.0394863095338431     
   2.5772527951816651     
 -0.27630166543173745     
 -0.21453701130653682     
   1.0459277112842476     
   2.5758672642855447     
 -0.27791069301653648     
 -0.21482142885365077     
   1.0523656391465452     
   2.5744736829186707     
 -0.27952185373293886     
 -0.21508219917904506     
   1.0588000729815967     
   2.5730720408587717     
 -0.28113497022678169     
 -0.21532009703148483     
   1.0652309926258032     
   2.5716623287558185     
 -0.28274987095451781     
 -0.21553584093004766     
   1.0716583778932518     
   2.5702445381040282     
 -0.28436638976149320     
 -0.21573020162558001     
   1.0780822085777915     
   2.5688186612139403     
 -0.28598436627368506     
 -0.21590381138211193     
   1.0845024644550401     
   2.5673846911861085     
 -0.28760364485905088     
 -0.21605739206468336     
   1.0909191252843282     
   2.5659426218857120     
 -0.28922407529953598     
 -0.21619158772945826     
   1.0973321708105783     
   2.5644924479169444     
 -0.29084551220750693     
 -0.21630697985012251     
   1.1037415807661228     
   2.5630341646000345     
 -0.29246781455638288     
 -0.21640425066546379     
   1.1101473348724655     
   2.5615677679475528     
 -0.29409084643637384     
 -0.21648392667737973     
   1.1165494128419828     
   2.5600932546417456     
 -0.29571447588645416     
 -0.21654661603369688     
   1.1229477943795720     
   2.5586106220132629     
 -0.29733857550670695     
 -0.21659284641931026     
   1.1293424591842449     
   2.5571198680198588     
 -0.29896302185485168     
 -0.21662315606670293     
   1.1357333869506712     
   2.5556209912264083     
 -0.30058769552535197     
 -0.21663807033516760     
   1.1421205573706703     
   2.5541139907849630     
 -0.30221248105286574     
 -0.21663808163273049     
   1.1485039501346561     
   2.5525988664156678     
 -0.30383726666511124     
 -0.21662366218645460     
   1.1548835449330339     
   2.5510756183886762     
 -0.30546194413150962     
 -0.21659531037038751     
   1.1612593214575531     
   2.5495442475059495     
 -0.30708640895928752     
 -0.21655343105396721     
   1.1676312594026146     
   2.5480047550843206     
 -0.30871055969219230     
 -0.21649852118254523     
   1.1739993384665379     
   2.5464571429385874     
 -0.31033429860106138     
 -0.21643094501113661     
   1.1803635383527846     
   2.5449014133653631     
 -0.31195753068864490     
 -0.21635117863052480     
   1.1867238387711441     
   2.5433375691273206     
 -0.31358016452837384     
 -0.21625953979809134     
   1.1930802194388788     
   2.5417656134383075     
 -0.31520211107685953     
 -0.21615651249771697     
   1.1994326600818348     
   2.5401855499483141     
 -0.31682328492059242     
 -0.21604235835777622     
   1.2057811404355130     
   2.5385973827294919     
 -0.31844360260827576     
 -0.21591757001204098     
   1.2121256402461082     
   2.5370011162620130     
 -0.32006298438336600     
 -0.21578234264185203     
   1.2184661392715119     
   2.5353967554211714     
 -0.32168135195317993     
 -0.21563719119902419     
   1.2248026172822839     
   2.5337843054640703     
 -0.32329863088717259     
 -0.21548226956556507     
   1.2311350540625907     
   2.5321637720170802     
 -0.32491474790891439     
 -0.21531805756749192     
   1.2374634294111142     
   2.5305351610639564     
 -0.32652963334067053     
 -0.21514471767038526     
   1.2437877231419296     
   2.5288984789337965     
 -0.32814321872319846     
 -0.21496269311441121     
   1.2501079150853549     
   2.5272537322896849     
 -0.32975543892155651     
 -0.21477214159004224     
   1.2564239850887713     
   2.5256009281174223     
 -0.33136622998348186     
 -0.21457344940265424     
   1.2627359130174172     
   2.5239400737153286     
 -0.33297553085400172     
 -0.21436682059493067     
   1.2690436787551562     
   2.5222711766831725     
 -0.33458328200846377     
 -0.21415257090742668     
   1.2753472622052175     
   2.5205942449124255     
 -0.33618942629026938     
 -0.21393089827879747     
   1.2816466432909142     
   2.5189092865766312     
 -0.33779390802736042     
 -0.21370214244760166     
   1.2879418019563345     
   2.5172163101213236     
 -0.33939667409571739     
 -0.21346641146444195     
   1.2942327181670121     
   2.5155153242556301     
 -0.34099767218170074     
 -0.21322412482654884     
   1.3005193719105730     
   2.5138063379423810     
 -0.34259685311789984     
 -0.21297527512487210     
   1.3068017431973584     
   2.5120893603903829     
 -0.34419416768133643     
 -0.21272035129776720     
   1.3130798120610307     
   2.5103644010453894     
 -0.34578957031606961     
 -0.21245928303622660     
   1.3193535585591536     
   2.5086314695822520     
 -0.34738301493884138     
 -0.21219257133341282     
   1.3256229627737568     
   2.5068905758968456     
 -0.34897445922384196     
 -0.21192013107347374     
   1.3318880048118769     
   2.5051417300982686     
 -0.35056386020689301     
 -0.21164241236725675     
   1.3381486648060834     
   2.5033849425020023     
 -0.35215117829964743     
 -0.21135939104981527     
   1.3444049229149837     
   2.5016202236219218     
 -0.35373637373252109     
 -0.21107143842388659     
   1.3506567593237113     
   2.4998475841637888     
 -0.35531940952070018     
 -0.21077857137211178     
   1.3569041542443963     
   2.4980670350179719     
 -0.35690024880599103     
 -0.21048107581506553     
   1.3631470879166192     
   2.4962785872537707     
 -0.35847885687460401     
 -0.21017908082896944     
   1.3693855406078499     
   2.4944822521116321     
 -0.36005519998082125     
 -0.20987271497406382     
   1.3756194926138681     
   2.4926780409983222     
 -0.36162924534312679     
 -0.20956223025509926     
   1.3818489242591705     
   2.4908659654797893     
 -0.36320096207003999     
 -0.20924764818103309     
   1.3880738158973627     
   2.4890460372760357     
 -0.36477031943139776     
 -0.20892927418523111     
   1.3942941479115363     
   2.4872182682549879     
 -0.36633728898778695     
 -0.20860708602167893     
   1.4005099007146320     
   2.4853826704271857     
 -0.36790184213294957     
 -0.20828139489034059     
   1.4067210547497897     
   2.4835392559403671     
 -0.36946395259462711     
 -0.20795216974631789     
   1.4129275904906844     
   2.4816880370742109     
 -0.37102359386772454     
 -0.20761970901220114     
   1.4191294884418502     
   2.4798290262353286     
 -0.37258074168531602     
 -0.20728397042618163     
   1.4253267291389911     
   2.4779622359524565     
 -0.37413537146351239     
 -0.20694526742314087     
   1.4315192931492806     
   2.4760876788713748     
 -0.37568746096918593     
 -0.20660352312003660     
   1.4377071610716481     
   2.4742053677504701     
 -0.37723698739258626     
 -0.20625903231591852     
   1.4438903135370555     
   2.4723153154566515     
 -0.37878393013495559     
 -0.20591178465958007     
   1.4500687312087623     
   2.4704175349600144     
 -0.38032826851990248     
 -0.20556196956714062     
   1.4562423947825782     
   2.4685120393304856     
 -0.38186998329165600     
 -0.20520963318824773     
   1.4624112849871085     
   2.4665988417334046     
 -0.38340905554056792     
 -0.20485495843171489     
   1.4685753825839860     
   2.4646779554252314     
 -0.38494546772880572     
 -0.20449793148814094     
   1.4747346683680957     
   2.4627493937503719     
 -0.38647920221496679     
 -0.20413881250073587     
   1.4808891231677888     
   2.4608131701365625     
 -0.38801024330872230     
 -0.20377750814565915     
   1.4870387278450861     
   2.4588692980917415     
 -0.38953857461981478     
 -0.20341430665306459     
   1.4931834632958754     
   2.4569177912003926     
 -0.39106418191971271     
 -0.20304911021681946     
   1.4993233104500971     
   2.4549586631199776     
 -0.39258705024633889     
 -0.20268218269811500     
   1.5054582502719238     
   2.4529919275778203     
 -0.39410716661657474     
 -0.20231345719472027     
   1.5115882637599294     
   2.4510175983674150     
 -0.39562451754553518     
 -0.20194314095379071     
   1.5177133319472516     
   2.4490356893457941     
 -0.39713909110268858     
 -0.20157123146609543     
   1.5238334359017460     
   2.4470462144296907     
 -0.39865087533868426     
 -0.20119782558704705     
   1.5299485567261335     
   2.4450491875937677     
 -0.40015985903058715     
 -0.20082305046338772     
   1.5360586755581387     
   2.4430446228664184     
 -0.40166603190906253     
 -0.20044690060696072     
   1.5421637735706226     
   2.4410325343274870     
 -0.40316938366361477     
 -0.20006950786779926     
   1.5482638319717072     
   2.4390129361058963     
 -0.40466990497262323     
 -0.19969091201773131     
   1.5543588320048956     
   2.4369858423764330     
 -0.40616758681275622     
 -0.19931121263396115     
   1.5604487549491812     
   2.4349512673571323     
 -0.40766242090751093     
 -0.19893040535093426     
   1.5665335821191559     
   2.4329092253074944     
 -0.40915439894764294     
 -0.19854867067051063     
   1.5726132948651081     
   2.4308597305251811     
 -0.41064351397767174     
 -0.19816593775750610     
   1.5786878745731161     
   2.4288027973439594     
 -0.41212975851085309     
 -0.19778238768190382     
   1.5847573026651354     
   2.4267384401316363     
 -0.41361312641846737     
 -0.19739797046256047     
   1.5908215605990812     
   2.4246666732875979     
 -0.41509361119693655     
 -0.19701285502102125     
   1.5968806298689042     
   2.4225875112405815     
 -0.41657120760959421     
 -0.19662697577289101     
   1.6029344920046618     
   2.4205009684467380     
 -0.41804590992789092     
 -0.19624052013899471     
   1.6089831285725833     
   2.4184070593873459     
 -0.41951771382893333     
 -0.19585339185253617     
   1.6150265211751311     
   2.4163057985671039     
 -0.42098661426782741     
 -0.19546579765480770     
   1.6210646514510565     
   2.4141972005120587     
 -0.42245260775023841     
 -0.19507763716973375     
   1.6270975010754503     
   2.4120812797676106     
 -0.42391569002901147     
 -0.19468910039995152     
   1.6331250517597893     
   2.4099580508968330     
 -0.42537585828201108     
 -0.19430008626849066     
   1.6391472852519784     
   2.4078275284788053     
 -0.42683310892902482     
 -0.19391080503051020     
   1.6451641833363881     
   2.4056897271065658     
 -0.42828743996675356     
 -0.19352111757718446     
   1.6511757278338874     
   2.4035446613857774     
 -0.42973884834858250     
 -0.19313126670493086     
   1.6571819006018735     
   2.4013923459327842     
 -0.43118733284886945     
 -0.19274107765970383     
   1.6631826835342960     
   2.3992327953733334     
 -0.43263289093131729     
 -0.19235080451212438     
   1.6691780585616796     
   2.3970660243410924     
 -0.43407552196515820     
 -0.19196031635507058     
   1.6751680076511399     
   2.3948920474753348     
 -0.43551522433782119     
 -0.19156974053606393     
   1.6811525128063991     
   2.3927108794210108     
 -0.43695199739184165     
 -0.19117911108836169     
   1.6871315560677942     
   2.3905225348257186     
 -0.43838584072500436     
 -0.19078839109276216     
   1.6931051195122855     
   2.3883270283397606     
 -0.43981675365820011     
 -0.19039775210977622     
   1.6990731852534595     
   2.3861243746136176     
 -0.44124473679902343     
 -0.19000704390155893     
   1.7050357354415286     
   2.3839145882975492     
 -0.44266978962828513     
 -0.18961650948387382     
   1.7109927522633293     
   2.3816976840398549     
 -0.44409191344941412     
 -0.18922596786989496     
   1.7169442179423142     
   2.3794736764857105     
 -0.44551110820843842     
 -0.18883562906126097     
   1.7228901147385454     
   2.3772425802766235     
 -0.44692737542639782     
 -0.18844540311177668     
   1.7288304249486812     
   2.3750044100481831     
 -0.44834071594973618     
 -0.18805539660381854     
   1.7347651309059613     
   2.3727591804297479     
 -0.44975113142426482     
 -0.18766555786830630     
   1.7406942149801901     
   2.3705069060434165     
 -0.45115862310827715     
 -0.18727602941886312     
   1.7466176595777161     
   2.3682476015023237     
 -0.45256319332891859     
 -0.18688667634972470     
   1.7525354471414094     
   2.3659812814104972     
 -0.45396484340154153     
 -0.18649772573764831     
   1.7584475601506373     
   2.3637079603611322     
 -0.45536357634457386     
 -0.18610898625774489     
   1.7643539811212352     
   2.3614276529359168     
 -0.45675939374150698     
 -0.18572068413377615     
   1.7702546926054783     
   2.3591403737043821     
 -0.45815229887251030     
 -0.18533265909494573     
   1.7761496771920486     
   2.3568461372226612     
 -0.45954229381572242     
 -0.18494511418822140     
   1.7820389175060014     
   2.3545449580326916     
 -0.46092938217213403     
 -0.18455789317069610     
   1.7879223962087276     
   2.3522368506613343     
 -0.46231356637091425     
 -0.18417117844354128     
   1.7938000959979163     
   2.3499218296198836     
 -0.46369485020924084     
 -0.18378486311593908     
   1.7996719996075139     
   2.3475999094026538     
 -0.46507323668261036     
 -0.18339905301274886     
   1.8055380898076809     
   2.3452711044869972     
 -0.46644872958020600     
 -0.18301371310004000     
   1.8113983494047494     
   2.3429354293319755     
 -0.46782133242845630     
 -0.18262890902405571     
   1.8172527612411749     
   2.3405928983777891     
 -0.46919104924613669     
 -0.18224462079110937     
   1.8231013081954892     
   2.3382435260449186     
 -0.47055788390206998     
 -0.18186086660476189     
   1.8289439731822512     
   2.3358873267341593     
 -0.47192184040160573     
 -0.18147770745198630     
   1.8347807391519948     
   2.3335243148251363     
 -0.47328292320749560     
 -0.18109510418765210     
   1.8406115890911767     
   2.3311545046758955     
 -0.47464113648890305     
 -0.18071311653120978     
   1.8464365060221208     
   2.3287779106225162     
 -0.47599648486288704     
 -0.18033171051935054     
   1.8522554730029639     
   2.3263945469786291     
 -0.47734897269178223     
 -0.17995099575272394     
   1.8580684731275967     
   2.3240044280340002     
 -0.47869860515992763     
 -0.17957083268224791     
   1.8638754895256053     
   2.3216075680550876     
 -0.48004538640504452     
 -0.17919141929516985     
   1.8696765053622120     
   2.3192039812839504     
 -0.48138932204975826     
 -0.17881259510023759     
   1.8754715038382124     
   2.3167936819375439     
 -0.48273041651301007     
 -0.17843452575581445     
   1.8812604681899134     
   2.3143766842076205     
 -0.48406867545617865     
 -0.17805708655984220     
   1.8870433816890690     
   2.3119530022599668     
 -0.48540410360537750     
 -0.17768041831839709     
   1.8928202276428148     
   2.3095226502340966     
 -0.48673670674276548     
 -0.17730440232440337     
   1.8985909893936017     
   2.3070856422428392     
 -0.48806648976019851     
 -0.17692919517764794     
   1.9043556503191290     
   2.3046419923716286     
 -0.48939345872403084     
 -0.17655465127854467     
   1.9101141938322748     
   2.3021917146782966     
 -0.49071761860861995     
 -0.17618093388021380     
   1.9158666033810270     
   2.2997348231927437     
 -0.49203897561272153     
 -0.17580791151781833     
   1.9216128624484128     
   2.2972713319163387     
 -0.49335753494910517     
 -0.17543574180615515     
   1.9273529545524266     
   2.2948012548214347     
 -0.49467330301265133     
 -0.17506425828470323     
   1.9330868632459575     
   2.2923246058515283     
 -0.49598628494978664     
 -0.17469366542384551     
   1.9388145721167167     
   2.2898413989205526     
 -0.49729648744046545     
 -0.17432379987436117     
   1.9445360647871623     
   2.2873516479121028     
 -0.49860391593952319     
 -0.17395479330531244     
   1.9502513249144242     
   2.2848553666800306     
 -0.49990857688931301     
 -0.17358655694354619     
   1.9559603361902289     
   2.2823525690476414     
 -0.50121047606638958     
 -0.17321921026018186     
   1.9616630823408223     
   2.2798432688071171     
 -0.50250962014334100     
 -0.17285263636152384     
   1.9673595471268917     
   2.2773274797194687     
 -0.50380601491605237     
 -0.17248693562069306     
   1.9730497143434889     
   2.2748052155148457     
 -0.50509966693320762     
 -0.17212207971392479     
   1.9787335678199500     
   2.2722764898911847     
 -0.50639058253106195     
 -0.17175807221933728     
   1.9844110914198174     
   2.2697413165146756     
 -0.50767876807270707     
 -0.17139494101281827     
   1.9900822690407576     
   2.2671997090191680     
 -0.50896423013030323     
 -0.17103264434071447     
   1.9957470846144822     
   2.2646516810064350     
 -0.51024697496285853     
 -0.17067127643546706     
   2.0014055221066660     
   2.2620972460451876     
 -0.51152700953612451     
 -0.17031071755727206     
   2.0070575655168645     
   2.2595364176715527     
 -0.51280433991780416     
 -0.16995112285701860     
   2.0127031988784325     
   2.2569692093884104     
 -0.51407897333923169     
 -0.16959234858923863     
   2.0183424062584399     
   2.2543956346651779     
 -0.51535091595365101     
 -0.16923451502050352     
   2.0239751717575887     
   2.2518157069382529     
 -0.51662017481630484     
 -0.16887754105140038     
   2.0296014795101303     
   2.2492294396102768     
 -0.51788675637419035     
 -0.16852154547701084     
   2.0352213136837793     
   2.2466368460494284     
 -0.51915066796526788     
 -0.16816636158994591     
   2.0408346584796289     
   2.2440379395903221     
 -0.52041191567719247     
 -0.16781216794274159     
   2.0464414981320664     
   2.2414327335337871     
 -0.52167050693676309     
 -0.16745884328677910     
   2.0520418169086883     
   2.2388212411457915     
 -0.52292644826141388     
 -0.16710649553891921     
   2.0576355991102120     
   2.2362034756576934     
 -0.52417974697795577     
 -0.16675498367314137     
   2.0632228290703911     
   2.2335794502668596     
 -0.52543040935550434     
 -0.16640450992915579     
   2.0688034911559292     
   2.2309491781355208     
 -0.52667844317997303     
 -0.16605485891848132     
   2.0743775697663911     
   2.2283126723910165     
 -0.52792385462186164     
 -0.16570623748206967     
   2.0799450493341172     
   2.2256699461259544     
 -0.52916665140297714     
 -0.16535848611777987     
   2.0855059143241346     
   2.2230210123973246     
 -0.53040684004886052     
 -0.16501169720684403     
   2.0910601492340697     
   2.2203658842277578     
 -0.53164442777791177     
 -0.16466585733340874     
   2.0966077385940616     
   2.2177045746040429     
 -0.53287942170791247     
 -0.16432095890153503     
   2.1021486669666709     
   2.2150370964775243     
 -0.53411182889967390     
 -0.16397699818492611     
   2.1076829189467934     
   2.2123634627643098     
 -0.53534165638606079     
 -0.16363398229907911     
   2.1132104791615709     
   2.2096836863452114     
 -0.53656891125330397     
 -0.16329197190138381     
   2.1187313322703014     
   2.2069977800644720     
 -0.53779360104256435     
 -0.16295078897376647     
   2.1242454629643501     
   2.2043057567319657     
 -0.53901573195986763     
 -0.16261073570881593     
   2.1297528559670624     
   2.2016076291208719     
 -0.54023531247768364     
 -0.16227145885654062     
   2.1352534960336702     
   2.1989034099686298     
 -0.54145234841910772     
 -0.16193327839051708     
   2.1407473679512066     
   2.1961931119775646     
 -0.54266684800703657     
 -0.16159597252481578     
   2.1462344565384135     
   2.1934767478130444     
 -0.54387881780097280     
 -0.16125966007694348     
   2.1517147466456525     
   2.1907543301054133     
 -0.54508826525154985     
 -0.16092430818633502     
   2.1571882231548161     
   2.1880258714483767     
 -0.54629519756294731     
 -0.16058990787742097     
   2.1626548709792348     
   2.1852913843997896     
 -0.54749962187202794     
 -0.16025646424829473     
   2.1681146750635905     
   2.1825508814817245     
 -0.54870154535389015     
 -0.15992400112507030     
   2.1735676203838237     
   2.1798043751799341     
 -0.54990097536232818     
 -0.15959246805637614     
   2.1790136919470453     
   2.1770518779443462     
 -0.55109791887275106     
 -0.15926196500393514     
   2.1844528747914449     
   2.1742934021881388     
 -0.55229238361028055     
 -0.15893233356622705     
   2.1898851539862001     
   2.1715289602888328     
 -0.55348437611202728     
 -0.15860374657402981     
   2.1953105146313878     
   2.1687585645880247     
 -0.55467390421133245     
 -0.15827605998549232     
   2.2007289418578933     
   2.1659822273908431     
 -0.55586097466122375     
 -0.15794940201554811     
   2.2061404208273192     
   2.1631999609662493     
 -0.55704559517634022     
 -0.15762365047521013     
   2.2115449367318956     
   2.1604117775469214     
 -0.55822777255490441     
 -0.15729889113908271     
   2.2169424747943891     
   2.1576176893299377     
 -0.55940751423844748     
 -0.15697509217281383     
   2.2223330202680143     
   2.1548177084757674     
 -0.56058482742974358     
 -0.15665224852776993     
   2.2277165584363408     
   2.1520118471089589     
 -0.56175971929370183     
 -0.15633037322407478     
   2.2330930746132056     
   2.1492001173179922     
 -0.56293219709288245     
 -0.15600945866481086     
   2.2384625541426209     
   2.1463825311551781     
 -0.56410226803286845     
 -0.15568952407503445     
   2.2438249823986847     
   2.1435591006364372     
 -0.56526993946343129     
 -0.15537048938230799     
   2.2491803447854903     
   2.1407298377424442     
 -0.56643521813379860     
 -0.15505251395802386     
   2.2545286267370375     
   2.1378947544171383     
 -0.56759811198848376     
 -0.15473539128598365     
   2.2598698137171400     
   2.1350538625686095     
 -0.56875862742312866     
 -0.15441930426116965     
   2.2652038912193384     
   2.1322071740695390     
 -0.56991677220508741     
 -0.15410414128459093     
   2.2705308447668089     
   2.1293547007558642     
 -0.57107255326472184     
 -0.15378995177089178     
   2.2758506599122725     
   2.1264964544279450     
 -0.57222597790300345     
 -0.15347666451047326     
   2.2811633222379077     
   2.1236324468509702     
 -0.57337705288683205     
 -0.15316444330475737     
   2.2864688173552601     
   2.1207626897532244     
 -0.57452578621161776     
 -0.15285303150435950     
   2.2917671309051508     
   2.1178871948278255     
 -0.57567218394790043     
 -0.15254270904750170     
   2.2970582485575908     
   2.1150059737322913     
 -0.57681625426575667     
 -0.15223322368400274     
   2.3023421560116883     
   2.1121190380880184     
 -0.57795800344338677     
 -0.15192477924342077     
   2.3076188389955621     
   2.1092263994811908     
 -0.57909743928771240     
 -0.15161719542685287     
   2.3128882832662510     
   2.1063280694623381     
 -0.58023456825341380     
 -0.15131063567910596     
   2.3181504746096264     
   2.1034240595466520     
 -0.58136939802100707     
 -0.15100498008591906     
   2.3234053988403027     
   2.1005143812131704     
 -0.58250193537165151     
 -0.15070027691396526     
   2.3286530418015476     
   2.0975990459061200     
 -0.58363218744850620     
 -0.15039646473457777     
   2.3338933893651967     
   2.0946780650351635     
 -0.58476016093401562     
 -0.15009381489228577     
   2.3391264274315628     
   2.0917514499714644     
 -0.58588586454570768     
 -0.14979137129453521     
   2.3443521419293480     
   2.0888192120605238     
 -0.58700929983041672     
 -0.14949239216280094     
   2.3495705188155567     
   2.0858813625790189     
 -0.58813049277163776     
 -0.14918509515252298     
   2.3547815440754074     
   2.0829379128946264     
 -0.58924938098528168     
 -0.14891311417041569     
   2.3599852037222453     
   2.0799888738688095     
 -0.59036622934155969     
 -0.14851390433621925     
   2.3651814837974543     
   2.0770342580863952     
 -0.59148008362408144     
 -0.14859374630305272     
   2.3703703703703702     
   2.0740740715355317     
 -0.59259453672135431     
 -0.14859374630305272     
   1657.6291422742718     
  -61735.820598169157     
   11673729944.671164     
  -2643027172510073.0     
   1657.5764371564458     
  -46317.442226357045     
   3744648427.1409454     
  -3164891550941818.0     
   1657.5726908153567     
  -45770.827880151322     
   2971946578.4396062     
  -372619199935410.25     
   1657.5686854811293     
  -45256.388674784976     
   2873568633.2053804     
  -876373313212737.00     
   1657.5644037942523     
  -44733.257239013852     
   2623360707.3569603     
  -618271692604270.62     
   1657.5598272727248     
  -44212.946104481707     
   2432476199.9699597     
  -561160758270134.81     
   1657.5549362425813     
  -43692.383945629255     
   2245124338.6625948     
  -473058754745729.44     
   1657.5497097643492     
  -43172.557849058961     
   2074333251.4983029     
  -406817874624034.19     
   1657.5441255552219     
  -42653.323418918153     
   1915504345.1704865     
  -347811723826936.00     
   1657.5381599067157     
  -42134.849610093232     
   1768661383.2917447     
  -297763931660580.50     
   1657.5317875975693     
  -41617.216502306088     
   1632717269.0794678     
  -254751649439408.44     
   1657.5249818016300     
  -41100.527276942892     
   1506945049.9350598     
  -217932330212086.22     
   1657.5177139904656     
  -40584.877037960468     
   1390594408.5376611     
  -186388950037624.34     
   1657.5099538304216     
  -40070.361498753111     
   1282985882.8777120     
  -159379336958670.78     
   1657.5016690738344     
  -39557.074559336310     
   1183482479.5670261     
  -136255306251031.41     
   1657.4928254440983     
  -39045.108982387901     
   1091492876.7568035     
  -116462601913366.16     
   1657.4833865142671     
  -38534.556209402952     
   1006466982.5399673     
  -99524950770681.531     
   1657.4733135788606     
  -38025.506407656372     
   927893483.95553863     
  -85033619843383.734     
   1657.4625655185307     
  -37518.048458611120     
   855297234.05977213     
  -72637949632195.344     
   1657.4510986572257     
  -37012.269961802936     
   788236778.93238044     
  -62037074809928.906     
   1657.4388666114749     
  -36508.257235920959     
   726302136.93724310     
  -52973021214837.336     
   1657.4258201314046     
  -36006.095316882733     
   669112615.44535244     
  -45224573091072.891     
   1657.4119069330732     
  -35505.867960947107     
   616314843.47379208     
  -38602121599638.000     
   1657.3970715217008     
  -35007.657641518344     
   567580884.35726428     
  -32943179788473.016     
   1657.3812550053515     
  -34511.545553508317     
   522606478.29521513     
  -28108519509954.016     
   1657.3643948986021     
  -34017.611613000226     
   481109421.80124325     
  -23978892345592.207     
   1657.3464249157232     
  -33525.934455273491     
   442828019.48857987     
  -20452172574649.605     
   1657.3272747528697     
  -33036.591438017051     
   407519657.60290951     
  -17440921064404.883     
   1657.3068698587624     
  -32549.658642295646     
   374959467.10444832     
  -14870288197391.105     
   1657.2851311933237     
  -32065.210870983836     
   344939078.74185622     
  -12676221550426.389     
   1657.2619749737080     
  -31583.321650825714     
   317265447.99397999     
  -10803910889102.340     
   1657.2373124071451     
  -31104.063234121808     
   291759779.28778493     
  -9206471951794.6953     
   1657.2110494099966     
  -30627.506596934596     
   268256505.73460466     
  -7843806362232.7666     
   1657.1830863124019     
  -30153.721442932507     
   246602343.56765729     
  -6681624056752.8145     
   1657.1533175478642     
  -29682.776202532557     
   226655418.44406074     
  -5690613001744.4512     
   1657.1216313271129     
  -29214.738033544741     
   208284436.38637078     
  -4845716744983.4854     
   1657.0879092955438     
  -28749.672823623245     
   191367927.34183687     
  -4125524142560.9854     
   1657.0520261735230     
  -28287.645189739284     
   175793529.86032987     
  -3511741091141.6182     
   1657.0138493788122     
  -27828.718480685933     
   161457331.18920177     
  -2988740142192.5034     
   1656.9732386303465     
  -27372.954777158244     
   148263252.24571660     
  -2543174824364.3657     
   1656.9300455325742     
  -26920.414893181805     
   136122473.70154586     
  -2163648290190.6506     
   1656.8841131395359     
  -26471.158377672407     
   124952905.41524547     
  -1840430881721.1165     
   1656.8352754978366     
  -26025.243515221195     
   114678690.78992131     
  -1565217585530.8699     
   1656.7833571676358     
  -25582.727328174158     
   105229747.54196700     
  -1330920744705.7903     
   1656.7281727207487     
  -25143.665577204407     
   96541341.351923674     
  -1131493001923.4019     
   1656.6695262149278     
  -24708.112763045785     
   88553688.271370575     
  -961775258475.86194     
   1656.6072106433537     
  -24276.122128512772     
   81211587.805569008     
  -817367227655.43604     
   1656.5410073583412     
  -23847.745659036598     
   74464080.818579644     
  -694516496862.72461     
   1656.4706854682274     
  -23423.034085239189     
   68264132.228597641     
  -590023601267.49451     
   1656.3960012063719     
  -23002.036884311259     
   62568337.800187483     
  -501161210791.83179     
   1656.3166972711692     
  -22584.802281317683     
   57336650.570266500     
  -425604754488.32471     
   1656.2325021359256     
  -22171.377251646994     
   52532128.491618112     
  -361373359445.39917     
   1656.1431293274170     
  -21761.807522286435     
   48120699.878341019     
  -306779336941.74005     
   1656.0482766718978     
  -21356.137574101955     
   44070946.025898889     
  -260385020239.87866     
   1655.9476255072818     
  -20954.410643763877     
   40353900.170327291     
  -220965975439.52042     
   1655.8408398601687     
  -20556.668725391130     
   36942860.826653361     
  -187479548002.22647     
   1655.7275655863305     
  -20162.952573014969     
   33813219.119029522     
  -159038030455.04910     
   1655.6074294732121     
  -19773.301702483022     
   30942298.979681779     
  -134885784153.70612     
   1655.4800383029374     
  -19387.754393561681     
   28309208.976433754     
  -114379693218.91983     
   1655.3449778742340     
  -19006.347692315267     
   25894705.413091347     
  -96972513670.940643     
   1655.2018119816144     
  -18629.117413190339     
   23681065.500356551     
  -82198660847.608353     
   1655.0500813500591     
  -18256.098141220395     
   21651970.103280198     
  -69662098508.418839     
   1654.8893025233519     
  -17887.323234462427     
   19792395.198846444     
  -59026004730.221336     
   1654.7189667040986     
  -17522.824826256168     
   18088511.641550221     
  -50003975519.538414     
   1654.5385385433501     
  -17162.633827551064     
   16527592.315932583     
  -42352515951.748985     
   1654.3474548775971     
  -16806.779929337663     
   15097926.482134821     
  -35864653009.120117     
   1654.1451234107617     
  -16455.291604903934     
   13788740.467578243     
  -30364486213.357582     
   1653.9309213386236     
  -16108.196112316804     
   12590124.494384021     
  -25702551567.520046     
   1653.7041939129304     
  -15765.519496709747     
   11492965.006177373     
  -21751870295.174202     
   1653.4642529422094     
  -15427.286592779225     
   10488882.202868288     
  -18404585894.856483     
   1653.2103752260548     
  -15093.521026987333     
   9570172.3491565417     
  -15569101654.531374     
   1652.9418009193721     
  -14764.245219976692     
   8729754.4786426164     
  -13167642696.357370     
   1652.6577318227412     
  -14439.480388873368     
   7961121.2456818242     
  -11134183298.058588     
   1652.3573295946992     
  -14119.246549476042     
   7258293.5108862799     
  -9412681681.3898163     
   1652.0397138813241     
  -13803.562518591882     
   6615778.4731913432     
  -7955579399.1199074     
   1651.7039603580431     
  -13492.445916062579     
   6028531.0238003340     
  -6722524726.4957047     
   1651.3490986780589     
  -13185.913166943108     
   5491918.0937641514     
  -5679286795.1353235     
   1650.9741103211909     
  -12883.979503519815     
   5001685.7903664690     
  -4796832858.1221037     
   1650.5779263362640     
  -12586.658967239047     
   4553929.0719197225     
  -4050543396.2634044     
   1650.1594249694117     
  -12293.964410610812     
   4145063.8091177074     
  -3419545408.5262570     
   1649.7174291698150     
  -12005.907498948487     
   3771801.0171070704     
  -2886145590.6235723     
   1649.2507039634281     
  -11722.498712086966     
   3431123.1180208130     
  -2435348924.0699863     
   1648.7579536841647     
  -11443.747345960719     
   3120262.0614751391     
  -2054449628.4711692     
   1648.2378190507916     
  -11169.661514124107     
   2836679.1722229114     
  -1732683812.7678001     
   1647.6888740764114     
  -10900.248149111800     
   2578046.5854252675     
  -1460934504.5059035     
   1647.1096227958694     
  -10635.513003760976     
   2342230.1491159387     
  -1231481203.0002904     
   1646.4984957946879     
  -10375.460652422897     
   2127273.6833846867     
  -1037787325.6218483     
   1645.8538465211886     
  -10120.094492156521     
   1931384.4854066642     
  -874319737.34462702     
   1645.1739473612886     
  -9869.4167434657738     
   1752919.9982569818     
  -736395871.17064762     
   1644.4569854530023     
  -9623.4284526691554     
   1590375.5013179732     
  -620053139.16395783     
   1643.7010582149630     
  -9382.1294876126140     
   1442372.9382207033     
  -521941190.85577315     
   1642.9041685602031     
  -9145.5185590936362     
   1307650.0768590076     
  -439220427.92789191     
   1642.0642197630214     
  -8913.5931424981300     
   1185052.5647987393     
  -369509604.18541181     
   1641.1790099429363     
  -8686.3497871942782     
   1073519.3405429621     
  -310729600.40330267     
   1640.2462261254586     
  -8463.7829201502118     
   972095.38294394873     
  -261342409.64853036     
   1639.2634378346490     
  -8245.8894990726003     
   879849.45212688984     
  -219320014.44496319     
   1638.2280901671097     
  -8032.6509448629640     
   796136.04995600297     
  -185368419.45163065     
   1637.1374962911357     
  -7824.1033308100768     
   719623.64138997695     
  -152048008.68702915     
   1635.9888293081428     
  -7620.0647513766153     
   651757.01465561963     
  -139768306.74916741     
   1634.7791134061365     
  -7421.1943350794436     
   584294.32832069532     
  -77101550.258451909     
   1633.5052142267900     
  -7224.8786586322167     
   544050.67146854894     
  -198243131.72391811     
   1632.1638283585871     
  -7041.2104626573828     
   432155.36329077173     
  -34945287.483539388     
   1616.7157531055807     
  -5535.6577865198878     
   170065.70716422630     
  -8590356.2074771430     
   1603.8052949933156     
  -4846.3984295889522     
   105638.03560814775     
  -4984777.0305399587     
   1592.2716495007919     
  -4411.6728208708382     
   68252.207879098059     
  -2489562.9868404730     
   1581.6301443261898     
  -4117.0910874786059     
   49580.485477794500     
  -1635927.8362030231     
   1571.6217332692888     
  -3899.8623070184408     
   37311.026706271834     
  -1073897.5079004222     
   1562.0884917700960     
  -3733.4427517602144     
   29256.795397018665     
  -766998.98644198547     
   1552.9257555027636     
  -3601.5400057709080     
   23504.302998703777     
  -563633.23119280057     
   1544.0600006128409     
  -3494.5866138622546     
   19277.053764757773     
  -429409.80304046749     
   1535.4373061360425     
  -3406.2527788454740     
   16056.480241954265     
  -335045.04172772740     
   1527.0167921116640     
  -3332.2524721680979     
   13543.642428996311     
  -267079.86677664734     
   1518.7666355735066     
  -3269.5420075251786     
   11540.543428171457     
  -216607.17843017171     
   1510.6615244639568     
  -3215.9006749798868     
   9915.9895899451676     
  -178300.78375856613     
   1502.6809617616980     
  -3169.6638667256339     
   8578.7337117559200     
  -148639.98917400104     
   1494.8080966807515     
  -3129.5571979638671     
   7463.9337929509147     
  -125285.27702633444     
   1487.0288956895943     
  -3094.5866279433562     
   6524.2942152534051     
  -106621.63967376445     
   1479.3315399954613     
  -3063.9643126109722     
   5724.6319177001715     
  -91512.176057705787     
   1471.7059782856686     
  -3037.0570063235537     
   5038.2905972673789     
  -79138.317451894472     
   1464.1435885498825     
  -3013.3493967894397     
   4444.7532163781698     
  -68900.057044673609     
   1456.6369182021199     
  -2992.4175067771362     
   3928.0027885431173     
  -60350.178730236556     
   1449.1794814810628     
  -2973.9090586856128     
   3475.3764480663440     
  -53150.408531157562     
   1441.7655994620159     
  -2957.5287466052400     
   3076.7483840826617     
  -47041.430131666086     
   1434.3902722505575     
  -2943.0270314997956     
   2723.9376580951657     
  -41822.035975626102     
   1427.0490758128590     
  -2930.1915063838628     
   2410.2723882779710     
  -37334.374037775626     
   1419.7380778997317     
  -2918.8401639556814     
   2130.2645829946532     
  -33453.349624219270     
   1412.4537689348983     
  -2908.8160913461620     
   1879.3644608130085     
  -30078.904570643244     
   1405.1930047515291     
  -2899.9832485027964     
   1653.7726765331840     
  -27130.319681752666     
   1397.9529587982554     
  -2892.2230786141636     
   1450.2952789200390     
  -24541.960453662683     
   1390.7310819790812     
  -2885.4317639780693     
   1266.2305755175696     
  -22260.065665241065     
   1383.5250686967070     
  -2879.5179873317047     
   1099.2800830282615     
  -20240.298286537749     
   1376.3328279742359     
  -2874.4010925094362     
   947.47784587922820     
  -18445.860397330951     
   1369.1524587629303     
  -2870.0095631624899     
   809.13389289924589     
  -16846.029378488285     
   1361.9822287226457     
  -2866.2797567488406     
   682.78867256058368     
  -15415.011522041626     
   1354.8205559004221     
  -2863.1548448520757     
   567.17608614527137     
  -14131.038209735878     
   1347.6659928413583     
  -2860.5839213877821     
   461.19329957225284     
  -12975.646938692336     
   1340.5172127515277     
  -2858.5212482700213     
   363.87594753206020     
  -11933.106898701624     
   1333.3729974007294     
  -2856.9256142867116     
   274.37764579179793     
  -10989.955719674843     
   1326.2322265072407     
  -2855.7597877274966     
   191.95297789423654     
  -10134.625036953408     
   1319.0938683905176     
  -2854.9900470574680     
   115.94329011708592     
  -9357.1346481929631     
   1311.9569717132083     
  -2854.5857768815363     
   45.764780255638634     
  -8648.8427860826268     
   1304.8206581627126     
  -2854.5191187824971     
  -19.101540639980765     
  -8002.2400412677744     
   1297.6841159461267     
  -2854.7646684864708     
  -79.118340949489124     
  -7410.7790298340506     
   1290.5465939918572     
  -2855.2992122980277     
  -134.69918367324456     
  -6868.7331091923334     
   1283.4073967672593     
  -2856.1014969621915     
  -186.21468199218711     
  -6371.0779570382756     
   1276.2658796349983     
  -2857.1520280838467     
  -233.99776666997423     
  -5913.3928456769190     
   1269.1214446819838     
  -2858.4328930330530     
  -278.34821301255113     
  -5491.7772120943455     
   1261.9735369640509     
  -2859.9276049208424     
  -319.53654210325851     
  -5102.7802851958268     
   1254.8216411174187     
  -2861.6209647617061     
  -357.80739424222725     
  -4743.3416245534727     
   1247.6652782945876     
  -2863.4989393883779     
  -393.38245642637833     
  -4410.7400204659216     
   1240.5040033879511     
  -2865.5485530458932     
  -426.46300657987280     
  -4102.5507188283500     
   1233.3374025091903     
  -2867.7577909047709     
  -457.23213697108542     
  -3816.6077000191617     
   1226.1650906965770     
  -2870.1155129840017     
  -485.85669472122919     
  -3550.9725146634846     
   1218.9867098258294     
  -2872.6113771922578     
  -512.48898858120538     
  -3303.9061745762156     
   1211.8019267031361     
  -2875.2357703759371     
  -537.26828489052696     
  -3073.8460755898104     
   1204.6104313215708     
  -2877.9797464143071     
  -560.32213045745061     
  -2859.3849270274036     
   1197.4119352643302     
  -2880.8349705339760     
  -581.76751741015619     
  -2659.2533771344665     
   1190.2061702401775     
  -2883.7936691218479     
  -601.71191773866440     
  -2472.3041275486116     
   1182.9928867381350     
  -2886.8485844129327     
  -620.25419869527900     
  -2297.4986329808967     
   1175.7718527899447     
  -2889.9929335057777     
  -637.48543844263577     
  -2133.8951131054823     
   1168.5428528300788     
  -2893.2203712313617     
  -653.48965179092693     
  -1980.6382160664707     
   1161.3056866442046     
  -2896.5249564568676     
  -668.34443841142547     
  -1836.9498454883098     
   1154.0601683979810     
  -2899.9011214585275     
  -682.12156225258775     
  -1702.1211897322116     
   1146.8061257389270     
  -2903.3436440420978     
  -694.88747117557932     
  -1575.5055039938711     
   1139.5433989648534     
  -2906.8476221261758     
  -706.70376245553348     
  -1456.5119517466187     
   1132.2718402530234     
  -2910.4084505375486     
  -717.62760209363307     
  -1344.5999856895116     
   1124.9913129447916     
  -2914.0217997977484     
  -727.71210198630445     
  -1239.2744257955303     
   1117.7016908809969     
  -2917.6835967031634     
  -737.00666017977096     
  -1140.0810511590626     
   1110.4028577838465     
  -2921.3900065237717     
  -745.55726806346388     
  -1046.6027335224787     
   1103.0947066814440     
  -2925.1374166653427     
  -753.40678856488239     
  -958.45591881079520     
   1095.7771393714784     
  -2928.9224216566445     
  -760.59520795596336     
  -875.28750447147479     
   1088.4500659209198     
  -2932.7418093371334     
  -767.15986423949948     
  -796.77212607120896     
   1081.1134041988610     
  -2936.5925481356949     
  -773.13565518503356     
  -722.60945123541592     
   1073.7670794399041     
  -2940.4717753388304     
  -778.55522606929912     
  -652.52232780057909     
   1066.4110238357327     
  -2944.3767862628233     
  -783.44914352780347     
  -586.25420099362998     
   1059.0451761527067     
  -2948.3050242467307     
  -787.84605003525576     
  -523.56791811662288     
   1051.6694813735285     
  -2952.2540713953717     
  -791.77280942113043     
  -464.24356112422589     
   1044.2838903611755     
  -2956.2216400092484     
  -795.25463612956207     
  -408.07729582902505     
   1036.8883595434688     
  -2960.2055646391932     
  -798.31521584827976     
  -354.87992067112339     
   1029.4828506167730     
  -2964.2037947169474     
  -800.97681525331313     
  -304.47560060204040     
   1022.0673302674541     
  -2968.2143877107251     
  -803.26038225782850     
  -256.70092492312028     
   1014.6417699098362     
  -2972.2355027643566     
  -805.18563919475196     
  -211.40372641875945     
   1007.2061454394972     
  -2976.2653947802005     
  -806.77116714289264     
  -168.44232877319868     
   999.76043700084062     
  -2980.3024089095798     
  -808.03448460869163     
  -127.68462520430137     
   992.30462876796560     
  -2984.3449754193457     
  -808.99211929772378     
  -89.007397493969535     
   984.83870873793103     
  -2988.3916049045374     
  -809.65967477892855     
  -52.295548711117540     
   977.36266853558436     
  -2992.4408838199702     
  -810.05189139426193     
  -17.441601759878708     
   969.87650322918819     
  -2996.4914703069744     
  -810.18270340746108     
   15.655019212090323     
   962.38021115613412     
  -3000.5420902924016     
  -810.06529076337040     
   47.088358146629574     
   954.87379375809144     
  -3004.5915338395030     
  -809.71212807727068     
   76.946554220626169     
   947.35725542498210     
  -3008.6386517319979     
  -809.13502892061592     
   105.31212169851177     
   939.83060334722325     
  -3012.6823522743193     
  -808.34518800787714     
   132.26250985469494     
   932.29384737571411     
  -3016.7215982922989     
  -807.35321918396698     
   157.87033374215284     
   924.74699988908742     
  -3020.7554043194609     
  -806.16919168090078     
   182.20382121451351     
   917.19007566777555     
  -3024.7828339562175     
  -804.80266302179189     
   205.32701456190790     
   909.62309177447571     
  -3028.8029973898037     
  -803.26271041257769     
   227.30019373188932     
   902.04606744062664     
  -3032.8150490632338     
  -801.55795895958840     
   248.17999653976108     
   894.45902395853750     
  -3036.8181854830968     
  -799.69660898554025     
   268.01976681638257     
   886.86198457883245     
  -3040.8116431573967     
  -797.68646073441732     
   286.86972625062003     
   879.25497441289883     
  -3044.7946966537015     
  -795.53493778753773     
   304.77721087081562     
   871.63802034004732     
  -3048.7666567699353     
  -793.24910870600661     
   321.78682467579137     
   864.01115091911220     
  -3052.7268688105028     
  -790.83570752093817     
   337.94067274523030     
   856.37439630423694     
  -3056.6747109604935     
  -788.30115247534900     
   353.27845387348555     
   848.72778816460857     
  -3060.6095927518600     
  -785.65156407129780     
   367.83770093425085     
   841.07135960791754     
  -3064.5309536153241     
  -782.89278131429091     
   381.65382545864725     
   833.40514510733703     
  -3068.4382615126683     
  -780.03037762335111     
   394.76033196526680     
   825.72918043182540     
  -3072.3310116445605     
  -777.06967513361155     
   407.18886921320029     
   818.04350257957049     
  -3076.2087252289311     
  -774.01575861451261     
   418.96942931637074     
   810.34814971440414     
  -3080.0709483452038     
  -770.87348789463977     
   430.13032949143013     
   802.64316110502818     
  -3083.9172508409993     
  -767.64751042345404     
   440.69844975111852     
   794.92857706689881     
  -3087.7472252971834     
  -764.34227205032062     
   450.69920987610845     
   787.20443890663068     
  -3091.5604860472499     
  -760.96202797624983     
   460.15670759767278     
   779.47078886878626     
  -3095.3566682488636     
  -757.51085266926725     
   469.09381818598922     
   771.72767008492599     
  -3099.1354270031188     
  -753.99264903287246     
   477.53217141147348     
   763.97512652480191     
  -3102.8964365200695     
  -750.41115774728632     
   485.49237171561072     
   756.21320294958412     
  -3106.6393893268364     
  -746.76996495941933     
   492.99390348505722     
   748.44194486701576     
  -3110.3639955159429     
  -743.07251068328139     
   500.05532001166512     
   740.66139848839850     
  -3114.0699820321092     
  -739.32209578319384     
   506.69419138945341     
   732.87161068731632     
  -3117.7570919949367     
  -735.52188934777291     
   512.92727264708401     
   725.07262896000918     
  -3121.4250840553132     
  -731.67493480291978     
   518.77041817087911     
   717.26450138731616     
  -3125.0737317839871     
  -727.78415666663818     
   524.23876315584675     
   709.44727659810769     
  -3128.7028230905112     
  -723.85236594296941     
   529.34667273052537     
   701.62100373413602     
  -3132.3121596701126     
  -719.88226589749047     
   534.10778583588535     
   693.78573241623303     
  -3135.9015564786155     
  -715.87645750372133     
   538.53515251760155     
   685.94151271178885     
  -3139.4708412320242     
  -711.83744385983925     
   542.64110654075876     
   678.08839510345194     
  -3143.0198539305757     
  -707.76763556078356     
   546.43745573931665     
   670.22643045898849     
  -3146.5484464060846     
  -703.66935464273865     
   549.93542280347992     
   662.35567000224773     
  -3150.0564818901207     
  -699.54483897171258     
   553.14566995449422     
   654.47616528517995     
  -3153.5438346036676     
  -695.39624644705395     
   556.07841225174707     
   646.58796816085567     
  -3157.0103893656733     
  -691.22565835516582     
   558.74331803992118     
   638.69113075744110     
  -3160.4560412202359     
  -687.03508346986632     
   561.14965561002873     
   630.78570545308219     
  -3163.8806950815424     
  -682.82646105279116     
   563.30622811414014     
   622.87174485165656     
  -3167.2842653950293     
  -678.60166434193513     
   565.22142903639815     
   614.94930175935167     
  -3170.6666758149445     
  -674.36250362416217     
   566.90328912292171     
   607.01842916203054     
  -3174.0278588963943     
  -670.11072895574023     
   568.35941508866154     
   599.07918020334944     
  -3177.3677558021400     
  -665.84803334257526     
   569.59712965269728     
   591.13160816359084     
  -3180.6863160226721     
  -661.57605487017997     
   570.62333648917684     
   583.17576643918085     
  -3183.9834971094638     
  -657.29637984651117     
   571.44471265189702     
   575.21170852285695     
  -3187.2592644203341     
  -653.01054450162201     
   572.06752397399850     
   567.23948798445804     
  -3190.5135908767675     
  -648.72003807181704     
   572.49783957084856     
   559.25915845230691     
  -3193.7464567326347     
  -644.42630427503570     
   572.74140597505675     
   551.27077359515806     
  -3196.9578493526478     
  -640.13074373022278     
   572.80369419620411     
   543.27438710468584     
  -3200.1477630020327     
  -635.83471602375118     
   572.68994315983218     
   535.27005267848597     
  -3203.3161986457171     
  -631.53954145005241     
   572.40515829088235     
   527.25782400356820     
  -3206.4631637562497     
  -627.24650276287082     
   571.95408501337351     
   519.23775474031788     
  -3209.5886721309698     
  -622.95684712527054     
   571.34126523623036     
   511.20989850690319     
  -3212.6927437178733     
  -618.67178763599884     
   570.57103799874039     
   503.17430886410824     
  -3215.7754044490907     
  -614.39250485100820     
   569.64751314549130     
   495.13103930057258     
  -3218.8366860824744     
  -610.12014850241712     
   568.57464687672018     
   487.08014321841711     
  -3221.8766260503576     
  -605.85583865084163     
   567.35615868491277     
   479.02167391923962     
  -3224.8952673156364     
  -601.60066746070481     
   565.99564617767965     
   470.95568459046086     
  -3227.8926582345739     
  -597.35570011437221     
   564.49648897232646     
   462.88222829200635     
  -3230.8688524259778     
  -593.12197644707976     
   562.86193275974438     
   454.80135794330630     
  -3233.8239086469739     
  -588.90051195138165     
   561.09505651779682     
   446.71312631059942     
  -3236.7578906744211     
  -584.69229902749817     
   559.19878321441229     
   438.61758599452543     
  -3239.6708671923734     
  -580.49830815339010     
   557.17590252360151     
   430.51478941799201     
  -3242.5629116849677     
  -576.31948888446311     
   555.02905657012843     
   422.40478881430306     
  -3245.4341023345796     
  -572.15677096018715     
   552.76075240644741     
   414.28763621553486     
  -3248.2845219252727     
  -568.01106531713879     
   550.37337365432631     
   406.16338344114740     
  -3251.1142577511023     
  -563.88326501473125     
   547.86917603081474     
   398.03208208681917     
  -3253.9234015291254     
  -559.77424619450017     
   545.25030087910363     
   389.89378351349359     
  -3256.7120493169564     
  -555.68486893790691     
   542.51874734682087     
   381.74853883662576     
  -3259.4803014351332     
  -551.61597833280575     
   539.67646948198092     
   373.59639891561835     
  -3262.2282623929946     
  -547.56840481169093     
   536.72520581645767     
   365.43741434343713     
  -3264.9560408194438     
  -543.54296576806757     
   533.66670817028944     
   357.27163543639477     
  -3267.6637493975059     
  -539.54046545679034     
   530.50254002629299     
   349.09911222409409     
  -3270.3515048021645     
  -535.56169640659323     
   527.23420932617228     
   340.91989443952065     
  -3273.0194276427728     
  -531.60743983664690     
   523.86311819162711     
   332.73403150927595     
  -3275.6676424084899     
  -527.67846645020973     
   520.39057211535419     
   324.54157254394210     
  -3278.2962774175135     
  -523.77553715934448     
   516.81779776298481     
   316.34256632856915     
  -3280.9054647696025     
  -519.89940367612212     
   513.14592442048433     
   308.13706131327723     
  -3283.4953403018999     
  -516.05080924296851     
   509.37600766090964     
   299.92510560396482     
  -3286.0660435479713     
  -512.23048918551171     
   505.50900779911626     
   291.70674695311573     
  -3288.6177177000027     
  -508.43917162701825     
   501.54581602705503     
   283.48203275069642     
  -3291.1505095740872     
  -504.67757800681534     
   497.48724417693165     
   275.25101001513684     
  -3293.6645695782931     
  -500.94642367548840     
   493.33401770556929     
   267.01372538438716     
  -3296.1600516838384     
  -497.24641854269657     
   489.08680671805723     
   258.77022510704302     
  -3298.6371133989260     
  -493.57826749231117     
   484.74617982892551     
   250.52055503353293     
  -3301.0959157455159     
  -489.94267114359423     
   480.31267220183008     
   242.26476060735999     
  -3303.5366232386300     
  -486.34032610208050     
   475.78670868626847     
   234.00288685639259     
  -3305.9594038683526     
  -482.77192578693348     
   471.16867770323512     
   225.73497838419613     
  -3308.3644290845800     
  -479.23816070415921     
   466.45888173225063     
   217.46107936140029     
  -3310.7518737840683     
  -475.73971909116733     
   461.65756325118497     
   209.18123351709522     
  -3313.1219163002133     
  -472.27728736678341     
   456.76490142290010     
   200.89548413025022     
  -3315.4747383951458     
  -468.85155060611169     
   451.78100122645861     
   192.60387402114921     
  -3317.8105252544033     
  -465.46319309691324     
   446.70592205736699     
   184.30644554283637     
  -3320.1294654838493     
  -462.11289868148299     
   441.53963240141780     
   176.00324057256674     
  -3322.4317511091490     
  -458.80135143847235     
   436.28208708457601     
   167.69430050325516     
  -3324.7175775772084     
  -455.52923578533807     
   430.93310069826845     
   159.37966623491818     
  -3326.9871437604970     
  -452.29723753010109     
   425.49251824251502     
   151.05937816610296     
  -3329.2406519634305     
  -449.10604364328219     
   419.96005670746359     
   142.73347618529749     
  -3331.4783079305839     
  -445.95634321797627     
   414.33540032390931     
   134.40199966231654     
  -3333.7003208579176     
  -442.84882771554692     
   408.61817126568633     
   126.06498743965744     
  -3335.9069034057839     
  -439.78419143105430     
   402.80792563487432     
   117.72247782382037     
  -3338.0982717143338     
  -436.76313198879268     
   396.90416767308500     
   109.37450857658722     
  -3340.2746454211338     
  -433.78635073124457     
   390.90633440257500     
   101.02111690625378     
  -3342.4362476810197     
  -430.85455322322525     
   384.81380887145599     
   92.662339458809342     
  -3344.5833051882196     
  -427.96844965668936     
   378.62591163620857     
   84.298212309058300     
  -3346.7160482006598     
  -425.12875531941779     
   372.34190579683820     
   75.928770951678175     
  -3348.8347105665234     
  -422.33619102594150     
   365.96097911673235     
   67.554050292208245     
  -3350.9395297532947     
  -419.59148368256598     
   359.48231748937673     
   59.174084637963382     
  -3353.0307468782544     
  -416.89536630139571     
   352.90490428019763     
   50.788907688867297     
  -3355.1086067428064     
  -414.24857951929414     
   346.22790455574261     
   42.398552528199474     
  -3357.1733578671924     
  -411.65187023512613     
   339.45009869642388     
   34.003051613250122     
  -3359.2252525290173     
  -409.10599449490292     
   332.57056843899164     
   25.602436765877297     
  -3361.2645468033338     
  -406.61171523161056     
   325.58795509850529     
   17.196739162960370     
  -3363.2915006053336     
  -404.16980556837166     
   318.50121683126639     
   8.7859893267439251     
  -3365.3063777353600     
  -401.78104644213727     
   311.30886567392929     
  0.37021711506609389     
  -3367.3094459263393     
  -399.44622994958274     
   304.00973038942504     
  -8.0505482885347224     
  -3369.3009768936422     
  -397.16615697166208     
   296.60219039293906     
  -16.476278384840871     
  -3371.2812463874307     
  -394.94164054371498     
   289.08494095629226     
  -24.906945369110463     
  -3373.2505342475065     
  -392.77350348654284     
   281.45622510560804     
  -33.342522141372697     
  -3375.2091244607186     
  -390.66258179825070     
   273.71459963376896     
  -41.782982316869933     
  -3377.1573052209665     
  -388.60972230099753     
   265.85816681192068     
  -50.228300236653070     
  -3379.0953689918438     
  -386.61578604990802     
   257.88533939244741     
  -58.678450978336883     
  -3381.0236125719798     
  -384.68164600446471     
   249.79407392608542     
  -67.133410367022151     
  -3382.9423371631160     
  -382.80819045001908     
   241.58263253410669     
  -75.593154986391440     
  -3384.8518484410060     
  -380.99632070601331     
   233.24881917574231     
  -84.057662189985763     
  -3386.7524566291768     
  -379.24695456219519     
   224.79074165405476     
  -92.526910112669199     
  -3388.6444765755814     
  -377.56102399978982     
   216.20604181510498     
  -101.00087768228894     
  -3390.5282278322966     
  -375.93947868617647     
   207.49266413115367     
  -109.47954463153842     
  -3392.4040347382747     
  -374.38328370519287     
   198.64808603156914     
  -117.96289151003111     
  -3394.2722265051875     
  -372.89342305995604     
   189.67007363332704     
  -126.45089969659313     
  -3396.1331373066068     
  -371.47089750770613     
   180.55594050469645     
  -134.94355141178269     
  -3397.9871063702608     
  -370.11672795392087     
   171.30324093457511     
  -143.44082973064474     
  -3399.8344780742632     
  -368.83195364691159     
   161.90918301683499     
  -151.94271859570952     
  -3401.6756020453158     
  -367.61763477428536     
   152.37097595766829     
  -160.44920283024385     
  -3403.5108332633881     
  -366.47485245460280     
   142.68582729087333     
  -168.96026815176393     
  -3405.3405321663995     
  -365.40470874992127     
   132.85058282992543     
  -177.47590118581945     
  -3407.1650647617212     
  -364.40832937869686     
   122.86232611728826     
  -185.99608948005834     
  -3408.9848027399999     
  -363.48686193281719     
   112.71766195515364     
  -194.52082151858215     
  -3410.8001235935021     
  -362.64147946815353     
   102.41345865943222     
  -203.05008673660211     
  -3412.6114107384933     
  -361.87337852820781     
   91.946089703348136     
  -211.58387553540669     
  -3414.4190536419524     
  -361.18378285543270     
   81.312192427244014     
  -220.12217929765123     
  -3416.2234479526214     
  -360.57394141222835     
   70.507894986591921     
  -228.66499040298095     
  -3418.0249956366515     
  -360.04513219982891     
   59.529584136949005     
  -237.21230224399889     
  -3419.8241051179480     
  -359.59866031880176     
   48.373132113958967     
  -245.76410924259076     
  -3421.6211914233149     
  -359.23586182794708     
   37.034653068787627     
  -254.32040686661884     
  -3423.4166763327098     
  -358.95810192993122     
   25.509745218766376     
  -262.88119164699810     
  -3425.2109885346367     
  -358.76677884079044     
   13.794239604687004     
  -271.44646119516727     
  -3427.0045637868479     
  -358.66332204375527     
   1.8834332364633175     
  -280.01621422096872     
  -3428.7978450826936     
  -358.64919629448184     
  -10.227147337201577     
  -288.59045055095129     
  -3430.5912828231785     
  -358.72589989951081     
  -22.542529658186982     
  -297.16917114711083     
  -3432.3853349951073     
  -358.89496887194724     
  -35.067496600380146     
  -305.75237812608350     
  -3434.1804673550282     
  -359.15797509645006     
  -47.807443338483644     
  -314.34007477880692     
  -3435.9771536200728     
  -359.51653092148871     
  -60.767490095959303     
  -322.93226559066721     
  -3437.7758756651197     
  -359.97228709720838     
  -73.953395867657150     
  -331.52895626214638     
  -3439.5771237267782     
  -360.52693756621585     
  -87.370685949931200     
  -340.13015372998990     
  -3441.3813966149710     
  -361.18221771084029     
  -101.02547735652132     
  -348.73586618891130     
  -3443.1892019312254     
  -361.93990879101420     
  -114.92375816562475     
  -357.34610311385285     
  -3445.0010562956463     
  -362.80183697725641     
  -129.07197788869374     
  -365.96087528282254     
  -3446.8174855801180     
  -363.76987681142157     
  -143.47673869218860     
  -374.58019480032715     
  -3448.6390251530256     
  -364.84595235161305     
  -158.14473534335659     
  -383.20407512142322     
  -3450.4662201285714     
  -366.03203786668814     
  -173.08322462324836     
  -391.83253107640689     
  -3452.2996256283664     
  -367.33016205136255     
  -188.29931864596975     
  -400.46557889616730     
  -3454.1398070508476     
  -368.74240694120732     
  -203.80080843060097     
  -409.10323623822563     
  -3455.9873403507117     
  -370.27091300443686     
  -219.59535396317065     
  -417.74552221348591     
  -3457.8428123286208     
  -371.91787815916058     
  -235.69130555916925     
  -426.39245741372281     
  -3459.7068209313961     
  -373.68556295085443     
  -252.09690727921239     
  -435.04406393983373     
  -3461.5799755631615     
  -375.57628975544844     
  -268.82113467995572     
  -443.70036543088304     
  -3463.4628974082143     
  -377.59244826554817     
  -285.87285461064806     
  -452.36138709396840     
  -3465.3562197655660     
  -379.73649467512797     
  -303.26171300448988     
  -461.02715573493850     
  -3467.2605883960605     
  -382.01095752266173     
  -320.99728161418966     
  -469.69769978999551     
  -3469.1766618827037     
  -384.41843713476806     
  -339.08992152206918     
  -478.37304935821459     
  -3471.1051120044062     
  -386.96161154618369     
  -357.54996162725854     
  -487.05323623501573     
  -3473.0466241239178     
  -389.64323625838801     
  -376.38855874745599     
  -495.73829394662357     
  -3475.0018975906864     
  -392.46615044899403     
  -395.61687144782513     
  -504.42825778555402     
  -3476.9716461592707     
  -395.43327698485268     
  -415.24691147997322     
  -513.12316484716655     
  -3478.9565984237852     
  -398.54762882095253     
  -435.29075066323702     
  -521.82305406732394     
  -3480.9574982694648     
  -401.81230945092670     
  -455.76133812517213     
  -530.52796626120278     
  -3482.9751053418095     
  -405.23051948686560     
  -476.67174798785817     
  -539.23794416329997     
  -3485.0101955345185     
  -408.80555759677446     
  -498.03594507534388     
  -547.95303246868309     
  -3487.0635614964726     
  -412.54082718483960     
  -519.86811221659048     
  -556.67327787553324     
  -3489.1360131595011     
  -416.43983802646397     
  -542.18333353745606     
  -565.39872912903445     
  -3491.2283782871373     
  -420.50621302799499     
  -564.99700970086974     
  -574.12943706666181     
  -3493.3415030462088     
  -424.74369060075139     
  -588.32539600043788     
  -582.86545466492771     
  -3495.4762526003874     
  -429.15613107075461     
  -612.18535805287229     
  -591.60683708764429     
  -3497.6335117312051     
  -433.74752125615123     
  -636.59434342134989     
  -600.35364173576659     
  -3499.8141854814248     
  -438.52197883181128     
  -661.57081043806625     
  -609.10592829888196     
  -3502.0191998282794     
  -443.48375991009686     
  -687.13362384776576     
  -617.86375880841479     
  -3504.2495023832771     
  -448.63726208895503     
  -713.30290445998287     
  -626.62719769261912     
  -3506.5060631231809     
  -453.98703387240505     
  -740.09915910479992     
  -635.39631183343795     
  -3508.7898751517760     
  -459.53777756569093     
  -767.54426038674455     
  -644.17117062530644     
  -3511.1019554944864     
  -465.29435951859159     
  -795.66060880574116     
  -652.95184603598648     
  -3513.4433459284946     
  -471.26181408463458     
  -824.47199148281618     
  -661.73841266952081     
  -3515.8151138487583     
  -477.44535402075581     
  -854.00287761406844     
  -670.53094783140011     
  -3518.2183531728169     
  -483.85037560286116     
  -884.27922607085293     
  -679.32953159604278     
  -3520.6541852863202     
  -490.48246979839274     
  -915.32778231930615     
  -688.13424687669124     
  -3523.1237600312306     
  -497.34742816578739     
  -947.17690640054661     
  -696.94517949783472     
  -3525.6282567390549     
  -504.45125496379165     
  -979.85589178312966     
  -705.76241827027400     
  -3528.1688853118444     
  -511.80017415216497     
  -1013.3957771996500     
  -714.58605506895128     
  -3530.7468873534281     
  -519.40064248116255     
  -1047.8286806384740     
  -723.41618491367331     
  -3533.3635373535958     
  -527.25935758595097     
  -1083.1886457828182     
  -732.25290605286500     
  -3536.0201439286338     
  -535.38327242932223     
  -1119.5109404691277     
  -741.09632005049752     
  -3538.7180511209144     
  -543.77960448284057     
  -1156.8329425552254     
  -749.94653187634276     
  -3541.4586397610015     
  -552.45585155200490     
  -1195.1935011498931     
  -758.80364999971573     
  -3544.2433288969078     
  -561.41980281062888     
  -1234.6336962579642     
  -767.66778648687728     
  -3547.0735772927660     
  -570.67955553256388     
  -1275.1963614251667     
  -776.53905710227423     
  -3549.9508850022057     
  -580.24352824325240     
  -1316.9268088147796     
  -785.41758141381285     
  -3552.8767950210872     
  -590.12047930936342     
  -1359.8723303114359     
  -794.30348290236623     
  -3555.8528950238274     
  -600.31952178669906     
  -1404.0828929472314     
  -803.19688907573197     
  -3558.8808191870035     
  -610.85014348380309     
  -1449.6110161896247     
  -812.09793158726859     
  -3561.9622501109761     
  -621.72222610522545     
  -1496.5117846372641     
  -821.00674635945563     
  -3565.0989208374640     
  -632.94606449000469     
  -1544.8435579103814     
  -829.92347371263315     
  -3568.2926169766251     
  -644.53239117433282     
  -1594.6674241588994     
  -838.84825849919787     
  -3571.5451789466997     
  -656.49239685552436     
  -1646.0481602819830     
  -847.78125024354767     
  -3574.8585043339826     
  -668.83775805763946     
  -1699.0537406167980     
  -856.72260328808500     
  -3578.2345503819074     
  -681.58066111226526     
  -1753.7562633812790     
  -865.67247694561354     
  -3581.6753366174071     
  -694.73383308762504     
  -1810.2314574978368     
  -874.63103565848019     
  -3585.1829476226731     
  -708.31056901885859     
  -1868.5597989934217     
  -883.59844916484030     
  -3588.7595359639986     
  -722.32476751130957     
  -1928.8258834086334     
  -892.57489267245148     
  -3592.4073252868689     
  -736.79096163687404     
  -1991.1197038522000     
  -901.56054704042447     
  -3596.1286135895007     
  -751.72435941576589     
  -2055.5360231441550     
  -910.55559896939474     
  -3599.9257766870132     
  -767.14087958934670     
  -2122.1757360422962     
  -919.56024120060579     
  -3603.8012718800110     
  -783.05719760966429     
  -2191.1452729094221     
  -928.57467272443557     
  -3607.7576418419262     
  -799.49078715648466     
  -2262.5580303392485     
  -937.59909899892955     
  -3611.7975187407778     
  -816.45997238402936     
  -2336.5338885068059     
  -946.63373217895071     
  -3615.9236286131072     
  -833.98397654783003     
  -2413.2006622496315     
  -955.67879135659746     
  -3620.1387960082639     
  -852.08298151470262     
  -2492.6937369430866     
  -964.73450281359203     
  -3624.4459489234050     
  -870.77818454177543     
  -2575.1576122696038     
  -973.80110028639183     
  -3628.8481240513438     
  -890.09186663379796     
  -2660.7456567958820     
  -982.87882524483734     
  -3633.3484723655774     
  -910.04745905976665     
  -2749.6217266409576     
  -991.96792718521010     
  -3637.9502650682512     
  -930.66962200957425     
  -2841.9601103174195     
  -1001.0686639386448     
  -3642.6568999303672     
  -951.98432283695445     
  -2937.9471950362590     
  -1010.1813019959136     
  -3647.4719080544592     
  -974.01892679972684     
  -3037.7817338863188     
  -1019.3061168496816     
  -3652.3989610959679     
  -996.80228980387380     
  -3141.6764328160739     
  -1028.4433933554269     
  -3657.4418789781025     
  -1020.3648630499938     
  -3249.8587734178659     
  -1037.5934261123098     
  -3662.6046381453543     
  -1044.7388038506283     
  -3362.5723304773865     
  -1046.7565198653897     
  -3667.8913803958039     
  -1069.9580963292083     
  -3480.0783890441940     
  -1055.9329899307063     
  -3673.3064223472443     
  -1096.0586842470402     
  -3602.6570591077730     
  -1065.1231626448673     
  -3678.8542655883380     
  -1123.0786121903479     
  -3730.6094553065400     
  -1074.3273758409373     
  -3684.5396075765766     
  -1151.0581831051477     
  -3864.2591088675458     
  -1083.5459793525715     
  -3690.3673533503934     
  -1180.0401264216537     
  -4003.9544108025198     
  -1092.7793355485255     
  -3696.3426281277048     
  -1210.0697845026734     
  -4150.0705954346104     
  -1102.0278198998508     
  -3702.4707908738824     
  -1241.1953139684322     
  -4303.0126029324410     
  -1111.2918215823199     
  -3708.7574489300296     
  -1273.4679084904262     
  -4463.2174690421880     
  -1120.5717441168458     
  -3715.2084738000258     
  -1306.9420395082420     
  -4631.1580777814988     
  -1129.8680060509380     
  -3721.8300182115258     
  -1341.6757250916039     
  -4807.3459250164324     
  -1139.1810416845285     
  -3728.6285345730776     
  -1377.7308195292264     
  -4992.3358418726120     
  -1148.5113018438310     
  -3735.6107949677589     
  -1415.1733383432720     
  -5186.7295583140476     
  -1157.8592547072642     
  -3742.7839128386936     
  -1454.0738100306264     
  -5391.1814427142763     
  -1167.2253866878839     
  -3750.1553665408978     
  -1494.5076708509846     
  -5606.4032033885551     
  -1176.6102033772288     
  -3757.7330249552160     
  -1536.5556948763979     
  -5833.1708652438938     
  -1186.0142305560048     
  -3765.5251753833218     
  -1580.3044763657281     
  -6072.3310726776090     
  -1195.4380152776132     
  -3773.5405539727631     
  -1625.8469594108092     
  -6324.8096443583008     
  -1204.8821270311923     
  -3781.7883789506486     
  -1673.2830317434973     
  -6591.6198938417929     
  -1214.3471589915780     
  -3790.2783869823757     
  -1722.7201809473099     
  -6873.8734160463309     
  -1223.8337293644372     
  -3799.0208730136633     
  -1774.2742315676585     
  -7172.7910043666434     
  -1233.3424828357779     
  -3808.0267340028331     
  -1828.0701641004071     
  -7489.7164851096113     
  -1242.8740921361309     
  -3817.3075170074312     
  -1884.2430377387304     
  -7826.1310865834121     
  -1252.4292597309334     
  -3826.8754721539981     
  -1942.9390208881050     
  -8183.6712318944519     
  -1262.0087196500617     
  -3836.7436110940366     
  -2004.3165551273119     
  -8564.1481366372609     
  -1271.6132394710812     
  -3846.9257716472353     
  -2068.5476661520929     
  -8969.5703407424480     
  -1281.2436224726491     
  -3857.4366894218842     
  -2135.8194437076600     
  -9402.1707503330726     
  -1290.9007099766452     
  -3868.2920773419919     
  -2206.3357243351593     
  -9864.4362708845911     
  -1300.5853839000938     
  -3879.5087141437466     
  -2280.3189963667924     
  -10359.144242048511     
  -1310.2985695408095     
  -3891.1045430801191     
  -2358.0125781821580     
  -10889.402852319796     
  -1320.0412386240428     
  -3903.0987822745105     
  -2439.6830995745549     
  -11458.700501359417     
  -1329.8144126412969     
  -3915.5120484067843     
  -2525.6233533347522     
  -12070.961729248877     
  -1339.6191665170491     
  -3928.3664957058809     
  -2616.1555663041172     
  -12730.615034523658     
  -1349.4566326444633     
  -3941.6859725692993     
  -2711.6351790630465     
  -13442.671382088261     
  -1359.3280053374958     
  -3955.4961985530281     
  -2812.4552144287063     
  -14212.818964742282     
  -1369.2345457542651     
  -3969.8249649807613     
  -2919.0513566642758     
  -15047.534991049681     
  -1379.1775873554302     
  -3984.7023630451645     
  -3031.9078690971464     
  -15954.220724423243     
  -1389.1585419719240     
  -4000.1610440292334     
  -3151.5645245303231     
  -16941.363057360009     
  -1399.1789065690730     
  -4016.2365172092100     
  -3278.6247474605207     
  -18018.731093418814     
  -1409.2402708094412     
  -4032.9674921545147     
  -3413.7652306611649     
  -19197.614058545467     
  -1419.3443255352386     
  -4050.3962735714181     
  -3557.7473361002531     
  -20491.113684573593     
  -1429.4928723136693     
  -4068.5692186335054     
  -3711.4306887345583     
  -21914.502368744990     
  -1439.6878342161569     
  -4087.5372689965916     
  -3875.7894565001425     
  -23485.668367912516     
  -1449.9312680363200     
  -4107.3565725609915     
  -4051.9319692594900     
  -25225.668638338531     
  -1460.2253781936026     
  -4128.0892136942575     
  -4241.1244840470254     
  -27159.424809540189     
  -1470.5725326218765     
  -4149.8040753296718     
  -4444.8201701185808     
  -29316.600884461684     
  -1480.9752810081525     
  -4172.5778624468476     
  -4664.6946767520394     
  -31732.724524541296     
  -1491.4363758298202     
  -4196.4963244154433     
  -4902.6901106861042     
  -34450.625850808508     
  -1501.9587967450793     
  -4221.6557242035760     
  -5161.0698045671625     
  -37522.306890476262     
  -1512.5457790279117     
  -4248.1646164806079     
  -5442.4871062457287     
  -41011.389147955975     
  -1523.2008469164830     
  -4276.1460155583618     
  -5750.0725248554054     
  -44996.356429516847     
  -1533.9278529767282     
  -4305.7400598656914     
  -6087.5451980767748     
  -49574.900082138032     
  -1544.7310248916945     
  -4337.1073152326162     
  -6459.3569486928191     
  -54869.812459672801     
  -1555.6150215015248     
  -4370.4329089596977     
  -6870.8805421403558     
  -61037.100553819117     
  -1566.5850004820088     
  -4405.9317573057851     
  -7328.6587962940102     
  -68277.291681220595     
  -1577.6467008254324     
  -4443.8552505062771     
  -7840.7384839031529     
  -76851.566947877160     
  -1588.8065443729563     
  -4484.4999098060662     
  -8417.1252360122453     
  -87104.769672097653     
  -1600.0717621922224     
  -4528.2187504174781     
  -9070.4110085529646     
  -99500.519984349085     
  -1611.4505538326946     
  -4575.4364402099509     
  -9816.6649084355995     
  -114669.79277969830     
  -1622.9522908044091     
  -4626.6698233667476     
  -10676.688354283318     
  -133502.64946681948     
  -1634.5877806439385     
  -4682.5564398156675     
  -11677.958225284487     
  -157232.06768417830     
  -1646.3696157334430     
  -4743.8943322111672     
  -12857.198732915800     
  -187806.70291272039     
  -1658.3126435357849     
  -4811.7017015553611     
  -14265.749004761234     
  -227641.72529543150     
  -1670.4346156229105     
  -4887.2987289284556     
  -15973.061944476935     
  -282529.19506127766     
  -1682.7571086010578     
  -4972.4614610582412     
  -18092.030907436565     
  -354378.22019188525     
  -1695.3068746065651     
  -5069.5662072240193     
  -20749.867558875649     
  -475242.97973648855     
  -1708.1179024684268     
  -5182.2263508884598     
  -24314.189906899395     
  -594637.39444609196     
  -1721.2347232418540     
  -5314.9467515688175     
  -28773.970365244990     
  -1032296.6642989509     
  -1734.7180570709388     
  -5478.1721658506522     
  -36516.195347487301     
  -869643.61825838964     
  -1748.6553018880222     
  -5677.0589604304287     
  -43038.522484425084     
  -4191629.8849901105     
  -1763.1824342715793     
  -5970.8446331961277     
  -74475.746621851635     
   2327422.5591569529     
  -1778.5386532934690     
  -6299.5841933211868     
  -57020.077428174860     
  -39028020.615785599     
  -1795.2538020828201     
  -7316.4599670080815     
  -349730.23204657366     
  -30756931.980797444     
  -1816.2113430128309     
  -9641.8036018808398     
  -580407.22190254950     
  -30756931.980797444     
  -49.259942606515061     
   1897.3559912761170     
  -676309375.12368619     
   168249595197768.44     
  -49.258553310303711     
   1049.4860266220501     
  -171560589.53038093     
   205366729825266.72     
  -49.258468925917441     
   1025.6424293202138     
  -121420719.25567615     
   6768869821106.0928     
  -49.258379599233628     
   1004.4282508887960     
  -119633619.97395957     
   45346033868769.406     
  -49.258285054296195     
   982.88976927148542     
  -106687154.22848471     
   28816444372928.770     
  -49.258185000725149     
   961.84637943900304     
  -97790397.584812641     
   26551813901598.508     
  -49.258079133033107     
   941.06706672692337     
  -88925679.797193259     
   21858732386688.012     
  -49.257967129914420     
   920.61324310702992     
  -81033897.580072254     
   18560763875693.082     
  -49.257848653506066     
   900.46491114631590     
  -73787446.499943092     
   15620411267069.904     
  -49.257723348619471     
   880.62473751910011     
  -67192650.237808079     
   13177212858273.006     
  -49.257590841942601     
   861.08907928163921     
  -61176594.096238464     
   11107190403590.117     
  -49.257450741211478     
   841.85605018006447     
  -55692916.213904426     
   9363207383714.7402     
  -49.257302634350346     
   822.92327502141325     
  -50694047.144905441     
   7891758560047.3594     
  -49.257146088579745     
   804.28851480954086     
  -46137873.061948508     
   6650925108813.8359     
  -49.256980649491695     
   785.94949278783611     
  -41985580.198143445     
   5604538849409.4307     
  -49.256805840091232     
   767.90394281721785     
  -38201806.069436930     
   4722250069821.5703     
  -49.256621159803551     
   750.14959590281967     
  -34754231.240216024     
   3978394633781.1699     
  -49.256426083445966     
   732.68418397575635     
  -31613346.640876040     
   3351319870910.1167     
  -49.256220060163947     
   715.50543883389366     
  -28752204.715160776     
   2822748412073.7476     
  -49.256002512330475     
   698.61109243465478     
  -26146200.633516289     
   2377255525086.9810     
  -49.255772834407942     
   681.99887681983148     
  -23772870.325336449     
   2001825062213.7109     
  -49.255530391771849     
   665.66652418210822     
  -21611705.740175679     
   1685473511075.1387     
  -49.255274519495508     
   649.61176676589741     
  -19643986.864805769     
   1418935089124.8442     
  -49.255004521095032     
   633.83233695443585     
  -17852626.137548089     
   1194391715991.0105     
  -49.254719667233672     
   618.32596728173144     
  -16222028.897784270     
   1005249476662.5839     
  -49.254419194384866     
   603.09039035120884     
  -14737963.032670651     
   845945975573.63501     
  -49.254102303452960     
   588.12333891130868     
  -13387442.009473113     
   711790466277.97107     
  -49.253768158350852     
   573.42254582227827     
  -12158616.305094700     
   598826935877.02209     
  -49.253415884533453     
   558.98574410928745     
  -11040675.398432443     
   503719822479.46826     
  -49.253044567486079     
   544.81066687114969     
  -10023757.333628384     
   423656845664.42792     
  -49.252653251166556     
   530.89504739298570     
  -9098866.3427216355     
   356267027232.51117     
  -49.252240936399815     
   517.23661907173403     
  -8257797.8758668154     
   299551965620.75098     
  -49.251806579223711     
   503.83311543226330     
  -7493069.3426956572     
   251827136093.48428     
  -49.251349089184380     
   490.68227016533041     
  -6797857.6825426929     
   211673020349.90192     
  -49.250867327579584     
   477.78181707954110     
  -6165941.5717675267     
   177893367379.71298     
  -49.250360105647943     
   465.12949014952818     
  -5591649.1608597850     
   149480300972.36664     
  -49.249826182701938     
   452.72302347299984     
  -5069809.9786590291     
   125584702105.12077     
  -49.249264264202068     
   440.56015130759130     
  -4595711.1731269797     
   105491304079.81339     
  -49.248672999769227     
   428.63860806462134     
  -4165057.4734053547     
   88597657691.713135     
  -49.248050981131925     
   416.95612829123422     
  -3773934.6476735738     
   74396413062.258148     
  -49.247396740004483     
   405.51044669493655     
  -3418776.0613206755     
   62460335407.501175     
  -49.246708745891574     
   394.29929812908313     
  -3096332.2590251393     
   52429730188.701714     
  -49.245985403814068     
   383.32041758930325     
  -2803643.0273584723     
   44001777918.646584     
  -49.245225051949944     
   372.57154024689839     
  -2538012.0338111026     
   36921589473.080986     
  -49.244425959183488     
   362.05040140255284     
  -2296983.5820417460     
   30974645989.918446     
  -49.243586322554691     
   351.75473650816707     
  -2078321.4020372401     
   25980424704.295090     
  -49.242704264599553     
   341.68228117148317     
  -1879989.3211876946     
   21787037230.210205     
  -49.241777830570705     
   331.83077114665571     
  -1700133.5832003469     
   18266702246.710312     
  -49.240804985526076     
   322.19794233657126     
  -1537066.7369127520     
   15311936696.869574     
  -49.239783611271598     
   312.78153078323930     
  -1389252.9146540398     
   12832343650.356035     
  -49.238711503141815     
   303.57927267525042     
  -1255294.4059748610     
   10751907419.587606     
  -49.237586366599956     
   294.58890434672327     
  -1133919.4071285801     
   9006715375.3172951     
  -49.236405813636452     
   285.80816226402288     
  -1023970.8431854744     
   7543039796.3596077     
  -49.235167358941872     
   277.23478303269980     
  -924396.16263835249     
   6315720790.9079676     
  -49.233868415826812     
   268.86650339851138     
  -834238.04306156258     
   5286807070.2645569     
  -49.232506291857696     
   260.70106023435471     
  -752625.89945793443     
   4424409996.1904058     
  -49.231078184173043     
   252.73619054512824     
  -678768.14695502748     
   3701739653.2032290     
  -49.229581174440050     
   244.96963146496827     
  -611945.14310748526     
   3096293432.8673120     
  -49.228012223406012     
   237.39912025599696     
  -551502.75226283504     
   2589173167.1070843     
  -49.226368164993126     
   230.02239430694456     
  -496846.47838976869     
   2164510615.5371356     
  -49.224645699878529     
   222.83719113399627     
  -447436.11550745642     
   1808984015.3462071     
  -49.222841388493961     
   215.84124837781641     
  -402780.87293934723     
   1511411623.0587254     
  -49.220951643371144     
   209.03230380996530     
  -362434.92895131442     
   1262409516.6719661     
  -49.218972720749541     
   202.40809533444951     
  -325993.38377367979     
   1054104259.3921088     
  -49.216900711353077     
   195.96636099049235     
  -293088.56585459044     
   879890888.93904638     
  -49.214731530230551     
   189.70483896310583     
  -263386.67180845537     
   734229790.37182176     
  -49.212460905542002     
   183.62126758752936     
  -236584.70127827459     
   612475746.89312494     
  -49.210084366158796     
   177.71338536510137     
  -212407.66734917040     
   510734384.03123730     
  -49.207597227929611     
   171.97893097606530     
  -190606.05462129772     
   425741497.91608858     
  -49.204994578446914     
   166.41564329908553     
  -170953.50470666189     
   354761688.67598832     
  -49.202271260129152     
   161.02126143471747     
  -153244.70859638730     
   295503207.23683280     
  -49.199421851412417     
   155.79352473243335     
  -137293.48792440115     
   246046449.13025320     
  -49.196440645821653     
   150.73017282433665     
  -122931.04796346369     
   204783899.26768470     
  -49.193321628665082     
   145.82894566749914     
  -110004.38776827886     
   170369718.57136989     
  -49.190058451066648     
   141.08758358971500     
  -98374.853289662919     
   141677431.80988619     
  -49.186644401019251     
   136.50382734482434     
  -87916.820468592923     
   117764409.40626939     
  -49.183072371106071     
   132.07541818064956     
  -78516.497322675641     
   97842068.673453331     
  -49.179334822498383     
   127.80009791326377     
  -70070.834262295131     
   81250879.457407027     
  -49.175423744795374     
   123.67560901456335     
  -62486.532654795861     
   67439393.298176438     
  -49.171330611223929     
   119.69969471526437     
  -55679.143480912724     
   55946663.223068751     
  -49.167046328664377     
   115.87009911994136     
  -49572.247615090178     
   46387502.919661440     
  -49.162561181910760     
   112.18456733955088     
  -44096.710590946677     
   38440131.044537388     
  -49.157864771511022     
   108.64084564338481     
  -39190.005177133193     
   31835816.451926351     
  -49.152945944463006     
   105.23668163051256     
  -34795.595751841422     
   26350203.667965110     
  -49.147792716965931     
   101.96982442356192     
  -30862.378804195199     
   21796045.831687339     
  -49.142392188342889     
   98.838024889012388     
  -27344.174642536600     
   18017119.114501100     
  -49.136730445157752     
   95.839035882729490     
  -24199.265700299802     
   14883128.579112954     
  -49.130792454448567     
   92.970612528279077     
  -21389.977083271002     
   12285442.162462279     
  -49.124561944887930     
   90.230512524006016     
  -18882.295921240111     
   10133524.950342981     
  -49.118021274558814     
   87.616496503786720     
  -16645.525211684231     
   8351945.3956938051     
  -49.111151283899737     
   85.126328367012007     
  -14651.971357448738     
   6877904.7717530476     
  -49.103931132225760     
   82.757775928768453     
  -12876.654468769069     
   5659062.1101002423     
  -49.096338116069553     
   80.508610542120792     
  -11297.067338530393     
   4652078.1094844230     
  -49.088347467408958     
   78.376610948013862     
  -9892.8784753360178     
   3820196.8701445642     
  -49.079932129651617     
   76.359550958562849     
  -8645.9438901708654     
   3135215.4711981388     
  -49.071062509032487     
   74.455250217085350     
  -7539.3080791608372     
   2565877.2657640534     
  -49.061706198843773     
   72.661380240734601     
  -6559.9249799319059     
   2112196.6528896396     
  -49.051827673656859     
   70.976221364996348     
  -5688.0976548904127     
   1687911.0667054399     
  -49.041387950410467     
   69.395726378314436     
  -4934.6985718371070     
   1507995.2734238468     
  -49.030344212924447     
   67.924930721973567     
  -4206.8267495926302     
   798991.85076818417     
  -49.018649396052730     
   66.533635697988643     
  -3789.7877437335828     
   2080872.3844047135     
  -49.006251725307585     
   65.328556481137753     
  -2615.2711049636991     
   297810.77825739764     
  -48.854622485100492     
   57.836153048645471     
  -381.69026803321657     
   44137.976319868976     
  -48.711728010774088     
   56.755288764476930     
  -50.655445634199317     
   24528.950092804400     
  -48.569773120552910     
   56.961929350546015     
   133.31168006183373     
   7090.4792520227902     
  -48.426424310437845     
   57.761434236830617     
   186.49027445200466     
   3623.9057025502534     
  -48.280798537103841     
   58.761833841013456     
   213.66956722113156     
   1106.9584167708902     
  -48.132541221480913     
   59.850937147433569     
   221.97175534691323     
   178.05050428555100     
  -47.981523773102282     
   60.964134371123485     
   223.30713412905487     
  -357.24573707839812     
  -47.827723349550809     
   62.073971684198540     
   220.62779110096687     
  -601.91735314590403     
  -47.671168901604574     
   63.165824689331892     
   216.11341095237259     
  -721.54700965488166     
  -47.511914905234818     
   64.232862737662728     
   210.70180837996099     
  -766.69659698440603     
  -47.350027841722614     
   65.271996218369068     
   204.95158390257794     
  -773.11825131802084     
  -47.185578983749977     
   66.282258170669749     
   199.15319701769278     
  -757.92754818794992     
  -47.018640473459882     
   67.263813014229683     
   193.46874040628313     
  -731.44711224780247     
  -46.849283190157898     
   68.217442082906459     
   187.98288706442463     
  -699.41670903249303     
  -46.677575620292558     
   69.144242454934215     
   182.73726174668093     
  -665.20941934860446     
  -46.503583300166483     
   70.045456087054845     
   177.74819110156639     
  -630.76121278350968     
  -46.327368589398411     
   70.922370269822977     
   173.01748200569008     
  -597.17559257738571     
  -46.148990635329952     
   71.776260637490608     
   168.53866506135969     
  -565.05320591277223     
  -45.968505446035934     
   72.608359215186539     
   164.30076601701390     
  -534.69306498678111     
  -45.785966022789502     
   73.419837550303100     
   160.29056802961304     
  -506.21231538133554     
  -45.601422522430987     
   74.211798909537777     
   156.49397566425301     
  -479.61982925496858     
  -45.414922431869073     
   74.985275916060502     
   152.89682694484077     
  -454.86148916643657     
  -45.226510744121285     
   75.741231397862833     
   149.48536577609249     
  -431.84827057594890     
  -45.036230129719755     
   76.480561071669996     
   146.24650374677287     
  -410.47366027107410     
  -44.844121100043104     
   77.204097209273783     
   143.16795129473979     
  -390.62437200435591     
  -44.650222160830140     
   77.912612758772397     
   140.23826850470715     
  -372.18687220068853     
  -44.454569955174932     
   78.606825597442182     
   137.44686696320196     
  -355.05121154503621     
  -44.257199395937988     
   79.287402722041719     
   134.78398287661420     
  -339.11317883928660     
  -44.058143787883324     
   79.954964264321546     
   132.24063403531954     
  -324.27538172632040     
  -43.857434940062639     
   80.610087271090777     
   129.80856867237216     
  -310.44765000456749     
  -43.655103269075241     
   81.253309221015058     
   127.48021129733789     
  -297.54704265304468     
  -43.451177893874636     
   81.885131270451993     
   125.24860847744006     
  -285.49759115295478     
  -43.245686722795384     
   82.506021233005086     
   123.10737654379290     
  -274.22992481065603     
  -43.038656533452048     
   83.116416304633844     
   121.05065210771298     
  -263.68080482959590     
  -42.830113046127366     
   83.716725550081847     
   119.07304607149101     
  -253.79266087925294     
  -42.620080991224540     
   84.307332168047822     
   117.16960111489661     
  -244.51309386197670     
  -42.408584171314544     
   84.888595553112395     
   115.33575291093179     
  -235.79443399296716     
  -42.195645518264101     
   85.460853172029687     
   113.56729465598454     
  -227.59329148790053     
  -41.981287145887606     
   86.024422271094210     
   111.86034496982528     
  -219.87016352619366     
  -41.765530398525115     
   86.579601430377224     
   110.21131874337883     
  -212.58905979085208     
  -41.548395895911085     
   87.126671979223033     
   108.61690079494744     
  -205.71716396050289     
  -41.329903574663746     
   87.665899286373516     
   107.07402206524367     
  -199.22453028928811     
  -41.110072726693190     
   88.197533936756813     
   105.57983808807401     
  -193.08380508818158     
  -40.888922034797702     
   88.721812805851769     
   104.13170954991264     
  -187.26997594734468     
  -40.666469605691759     
   89.238960041552332     
   102.72718473030756     
  -181.76014985585397     
  -40.442733000685656     
   89.749187962394060     
   101.36398360638866     
  -176.53334694503525     
  -40.217729264215677     
   90.252697880170786     
   100.03998350430089     
  -171.57032657888166     
  -39.991474950404701     
   90.749680854068941     
   98.753206054959279     
  -166.85341199671754     
  -39.763986147816247     
   91.240318382868793     
   97.501805464983903     
  -162.36635969765402     
  -39.535278502549289     
   91.724783040949390     
   96.284057767251483     
  -158.09421264437148     
  -39.305367239807943     
   92.203239063298568     
   95.098351172418703     
  -154.02319350547614     
  -39.074267184067267     
   92.675842884282432     
   93.943177221127627     
  -150.14059189303154     
  -38.841992777945677     
   93.142743634290071     
   92.817122781929896     
  -146.43467097203157     
  -38.608558099884299     
   93.604083598119004     
   91.718862749639655     
  -142.89458125789156     
  -38.373976880724648     
   94.059998638468613     
   90.647153390205460     
  -139.51028432922357     
  -38.138262519267982     
   94.510618587588453     
   89.600826257736301     
  -136.27247605973724     
  -37.901428096892339     
   94.956067609951020     
   88.578782687288268     
  -133.17253715930934     
  -37.663486391296559     
   95.396464538315726     
   87.579988658593450     
  -130.20245669224255     
  -37.424449889435039     
   95.831923185545719     
   86.603470233401623     
  -127.35480186203876     
  -37.184330799700994     
   96.262552634177808     
   85.648309219436342     
  -124.62265012817102     
  -36.943141063411836     
   96.688457505585092     
   84.713639343475052     
  -121.99956508889034     
  -36.700892365645181     
   97.109738210457053     
   83.798642605308373     
  -119.47954317694486     
  -36.457596145470617     
   97.526491182049028     
   82.902546031481293     
  -117.05698996910020     
  -36.213263605618266     
   97.938809093644508     
   82.024618606713034     
  -114.72667953207595     
  -35.967905721622230     
   98.346781061436843     
   81.164168510222467     
  -112.48373154550951     
  -35.721533250473755     
   98.750492834021486     
   80.320540523631138     
  -110.32358111939108     
  -35.474156738816383     
   99.150026969493652     
   79.493113665235711     
  -108.24195715263554     
  -35.225786530712824     
   99.545463001123210     
   78.681298986590946     
  -106.23485797271987     
  -34.976432775011006     
   99.936877592469173     
   77.884537551795546     
  -104.29853258827241     
  -34.726105432334705     
   100.32434468274212     
   77.102298557383506     
  -102.42946293214592     
  -34.474814281722225     
   100.70793562309906     
   76.334077585392407     
  -100.62434473751401     
  -34.222568926934954     
   101.08771930456220     
   75.579394999861051     
  -98.880073596138999     
  -33.969378802455950     
   101.46376227818158     
   74.837794447890019     
  -97.193730859140629     
  -33.715253179197241     
   101.83612886796742     
   74.108841466446464     
  -95.562570476859236     
  -33.460201169933320     
   102.20488127710321     
   73.392122187870015     
  -93.984004338889719     
  -33.204231734476956     
   102.57007968796121     
   72.687242155328335     
  -92.455597676507665     
  -32.947353684612295     
   102.93178235628142     
   71.993825172754526     
  -90.975050271694528     
  -32.689575688799422     
   103.29004569995260     
   71.311512295716824     
  -89.540194364199891     
  -32.430906276663229     
   103.64492438278685     
   70.639960837985328     
  -88.148982705861471     
  -32.171353843278879     
   103.99647139355105     
   69.978843467691362     
  -86.799480726333826     
  -31.910926653265218     
   104.34473812062588     
   69.327847362243858     
  -85.489858130762215     
  -31.649632844696672     
   104.68977442259714     
   68.686673426263155     
  -84.218386441571553     
  -31.387480432843553     
   105.03162869498269     
   68.055035527951361     
  -82.983426653427657     
  -31.124477313750088     
   105.37034793337268     
   67.432659828050646     
  -81.783427515252001     
  -30.860631267658786     
   105.70597779324703     
   66.819284121686266     
  -80.616919542329342     
  -30.595949962289275     
   106.03856264661404     
   66.214657225118799     
  -79.482507552272281     
  -30.330440955979263     
   106.36814563572302     
   65.618538418476746     
  -78.378869405841485     
  -30.064111700694674     
   106.69476872401405     
   65.030696897932941     
  -77.304749408395352     
  -29.796969544915736     
   107.01847274445231     
   64.450911277369968     
  -76.258954130911079     
  -29.529021736405280     
   107.33929744544920     
   63.878969121388138     
  -75.240350713350708     
  -29.260275424865128     
   107.65728153448028     
   63.314666491038011     
  -74.247860549736728     
  -28.990737664486179     
   107.97246271955015     
   62.757807536914981     
  -73.280458993594564     
  -28.720415416397373     
   108.28487774862860     
   62.208204094463028     
  -72.337168971171124     
  -28.449315551018476     
   108.59456244718271     
   61.665675327179244     
  -71.417061616357046     
  -28.177444850321312     
   108.90155175391330     
   61.130047365056569     
  -70.519250740007010     
  -27.904810010003789     
   109.20587975478720     
   60.601152984506513     
  -69.642892775360053     
  -27.631417641580867     
   109.50757971547020     
   60.078831288691312     
  -68.787180894508936     
  -27.357274274396339     
   109.80668411227188     
   59.562927431982494     
  -67.951349055655839     
  -27.082386357559038     
   110.10322466163700     
   59.053292314065075     
  -67.134660981099557     
  -26.806760261807060     
   110.39723234831393     
   58.549782356706828     
  -66.336418820509323     
  -26.530402281303090     
   110.68873745224458     
   58.052259215553008     
  -65.555950888484858     
  -26.253318635364113     
   110.97776957424318     
   57.560589583889367     
  -64.792619081911994     
  -25.975515470128279     
   111.26435766055485     
   57.074644940775030     
  -64.045809885737924     
  -25.696998860161791     
   111.54853002632336     
   56.594301366631996     
  -63.314939285720527     
  -25.417774810008368     
   111.83031437804492     
   56.119439321989091     
  -62.599445294810550     
  -25.137849255683825     
   112.10973783505558     
   55.649943482278012     
  -61.898792698717330     
  -24.857228066118058     
   112.38682695010388     
   55.185702537037628     
  -61.212466094623551     
  -24.575917044546724     
   112.66160772904979     
   54.726609041327954     
  -60.539973436723869     
  -24.293921929854676     
   112.93410564975449     
   54.272559240552525     
  -59.880842225906811     
  -24.011248397873196     
   113.20434568016552     
   53.823452923858227     
  -59.234618699933556     
  -23.727902062632925     
   113.47235229568419     
   53.379193283608721     
  -58.600869023176301     
  -23.443888477574276     
   113.73814949580805     
   52.939686765934908     
  -57.979174291639829     
  -23.159213136717067     
   114.00176082011974     
   52.504842958747609     
  -57.369135410426914     
  -22.873881475791016     
   114.26320936362454     
   52.074574443169411     
  -56.770365163727327     
  -22.587898873328641     
   114.52251779149357     
   51.648796704441452     
  -56.182495516932768     
  -22.301270651721996     
   114.77970835322483     
   51.227427988064456     
  -55.605168650833953     
  -22.014002078244769     
   115.03480289625296     
   50.810389223183201     
  -55.038043608425319     
  -21.726098366040922     
   115.28782287905121     
   50.397603896120010     
  -54.480790216926728     
  -21.437564675081290     
   115.53878938371524     
   49.988997969493056     
  -53.933091746102896     
  -21.148406113089251     
   115.78772312809247     
   49.584499781397284     
  -53.394642854135505     
  -20.858627736436681     
   116.03464447744594     
   49.184039959991267     
  -52.865149234068504     
  -20.568234551011273     
   116.27957345569776     
   48.787551340735760     
  -52.344327671599395     
  -20.277231513056268     
   116.52252975625760     
   48.394968883198757     
  -51.831905030546423     
  -19.985623529983620     
   116.76353275245427     
   48.006229595469662     
  -51.327617478354838     
  -19.693415461161536     
   117.00260150760390     
   47.621272464382002     
  -50.831210960654928     
  -19.400612118677294     
   117.23975478472029     
   47.240038382177090     
  -50.342440532231294     
  -19.107218268076238     
   117.47501105587119     
   46.862470078185353     
  -49.861068465891336     
  -18.813238629077766     
   117.70838851122839     
   46.488512064691164     
  -49.386867029036765     
  -18.518677876269088     
   117.93990506779505     
   46.118110561973396     
  -48.919614498127785     
  -18.223540639777564     
   118.16957837783308     
   45.751213453237433     
  -48.459097410256604     
  -17.927831505922295     
   118.39742583702282     
   45.387770222660507     
  -48.005109407819148     
  -17.631555017845681     
   118.62346459233473     
   45.027731902101863     
  -47.557450652375579     
  -17.334715676125622     
   118.84771154964551     
   44.671051022209049     
  -47.115927459124364     
  -17.037317939368986     
   119.07018338111669     
   44.317681566265613     
  -46.680353435745971     
  -16.739366224786927     
   119.29089653232110     
   43.967578915497519     
  -46.250546656719351     
  -16.440864908752694     
   119.50986722914878     
   43.620699815572124     
  -45.826332355360485     
  -16.141818327342424     
   119.72711148449497     
   43.277002322906924     
  -45.407539648989072     
  -15.842230776859475     
   119.94264510474109     
   42.936445775539511     
  -44.994004086969099     
  -15.542106514342839     
   120.15648369604216     
   42.598990744887239     
  -44.585566087737007     
  -15.241449758060048     
   120.36864267040245     
   42.264598999229214     
  -44.182069767339939     
  -14.940264687985136     
   120.57913725159045     
   41.933233475974163     
  -43.783365287668339     
  -14.638555446262018     
   120.78798248087118     
   41.604858236316652     
  -43.389305895997374     
  -14.336326137653767     
   120.99519322256721     
   41.279438442096669     
  -42.999749983147915     
  -14.033580829978179     
   121.20078416946551     
   40.956940317223058     
  -42.614559565200203     
  -13.730323554530026     
   121.40476984805979     
   40.637331120484056     
  -42.233600092099941     
  -13.426558306490374     
   121.60716462366048     
   40.320579119793308     
  -41.856741821982233     
  -13.122289045323315     
   121.80798270535028     
   40.006653556128441     
  -41.483857243787234     
  -12.817519695160483     
   122.00723815080759     
   39.695524626800037     
  -41.114823191250558     
  -12.512254145173658     
   122.20494487100676     
   39.387163452865657     
  -40.749519511810881     
  -12.206496249935803     
   122.40111663478025     
   39.081542056527077     
  -40.387828525293621     
  -11.900249829770820     
   122.59576707327804     
   38.778633342587369     
  -40.029636815001588     
  -11.593518671092308     
   122.78890968430069     
   38.478411066474862     
  -39.674832583692385     
  -11.286306526731650     
   122.98055783652212     
   38.180849822097166     
  -39.323307389994220     
  -10.978617116255634     
   123.17072477361904     
   37.885925016672211     
  -38.974955371056517     
  -10.670454126273910     
   123.35942361828920     
   37.593612851389288     
  -38.629673137606311     
  -10.361821210736508     
   123.54666737617481     
   37.303890302857241     
  -38.287359606816516     
  -10.052721991221672     
   123.73246893969647     
   37.016735105806113     
  -37.947916093683141     
  -9.7431600572142081     
   123.91684109179874     
   36.732125735103494     
  -37.611246112620442     
  -9.4331389663745870     
   124.09979650960965     
   36.450041389258836     
  -37.277255511292360     
  -9.1226622447989971     
   124.28134776801511     
   36.170461972924144     
  -36.945851224169921     
  -8.8117333872705537     
   124.46150734316927     
   35.893368088742868     
  -36.616944316558957     
  -8.5003558575018374     
   124.64028761590706     
   35.618741006368680     
  -36.290444092825389     
  -8.1885330883689686     
   124.81770087511215     
   35.346562675672494     
  -35.966265724528739     
  -7.8762684821373670     
   124.99375932100818     
   35.076815682738527     
  -35.644323025352492     
  -7.5635654106793764     
   125.16847506836515     
   34.809483260048381     
  -35.324532842317041     
  -7.2504272156839136     
   125.34186014967460     
   34.544549263731007     
  -35.006813000917674     
  -6.9368572088582816     
   125.51392651824949     
   34.281998166224120     
  -34.691083372361902     
  -6.6228586721222964     
   125.68468605126738     
   34.021815040931408     
  -34.377264386765177     
  -6.3084348577948779     
   125.85415055276478     
   33.763985558030669     
  -34.065278729877207     
  -5.9935889887732081     
   126.02233175657875     
   33.508495967556591     
  -33.755049510450846     
  -5.6783242587046123     
   126.18924132923821     
   33.255333096228206     
  -33.446501744484152     
  -5.3626438321512548     
   126.35489087281165     
   33.004484333144575     
  -33.139560979308385     
  -5.0465508447477836     
   126.51929192770901     
   32.755937625799760     
  -32.834154357210792     
  -4.7300484033520114     
   126.68245597544380     
   32.509681468120682     
  -32.530209612628596     
  -4.4131395861887510     
   126.84439444135417     
   32.265704896025966     
  -32.227655859744402     
  -4.0958274429868879     
   127.00511869728693     
   32.023997477077884     
  -31.926422581737739     
  -3.7781149951097914     
   127.16464006424891     
   31.784549307714851     
  -31.626440783026027     
  -3.4600052356791329     
   127.32296981502280     
   31.547351001842156     
  -31.327641607879968     
  -3.1415011296922142     
   127.48011917675187     
   31.312393689783057     
  -31.029957473713637     
  -2.8226056141328586     
   127.63609933349815     
   31.079669008730203     
  -30.733321106584526     
  -2.5033215980759507     
   127.79092142877106     
   30.849169100430821     
  -30.437666199124152     
  -2.1836519627856794     
   127.94459656803198     
   30.620886603937386     
  -30.142926716443668     
  -1.8635995618075545     
   128.09713582117573     
   30.394814653564062     
  -29.849037502556516     
  -1.5431672210542411     
   128.24855022499037     
   30.170946872294884     
  -29.555933703832668     
  -1.2223577388852771     
   128.39885078559490     
   29.949277369516139     
  -29.263550645238443     
 -0.90117388618070893     
   128.54804848086789     
   29.729800739676854     
  -28.971825458725583     
 -0.57961840640869589     
   128.69615426283892     
   29.512512048736415     
  -28.680692695607465     
 -0.25769401568711708     
   128.84317906009457     
   29.297406853519359     
  -28.390090987671332     
   6.4596597160782449E-002
   128.98913378015612     
   29.084481171111825     
  -28.099956193960882     
  0.38725077055667700     
   129.13402931183305     
   28.873731499657119     
  -27.810225987567325     
  0.71026587012335174     
   129.27787652759409     
   28.665154804750362     
  -27.520837677101159     
   1.0336392886467782     
   129.42068628591139     
   28.458748522172101     
  -27.231728888325055     
   1.3573684460440567     
   129.56246943360560     
   28.254510555509665     
  -26.942837252376226     
   1.6814507893372108     
   129.70323680818467     
   28.052439276116843     
  -26.654100557413305     
   2.0058837926328272     
   129.84299924017978     
   27.852533521936245     
  -26.365456485643765     
   2.3306649571075315     
   129.98176755548036     
   27.654792598293916     
  -26.076842785971596     
   2.6557918109993035     
   130.11955257766959     
   27.459216277399129     
  -25.788197232909461     
   2.9812619096046298     
   130.25636513035849     
   27.265804798152306     
  -25.499456758804207     
   3.3070728352815029     
   130.39221603953501     
   27.074558872461274     
  -25.210560524706519     
   3.6332221974582781     
   130.52711613588747     
   26.885479668525981     
  -24.921442021266095     
   3.9597076326484011     
   130.66107625719221     
   26.698568853366481     
  -24.632043766383831     
   4.2865268044710243     
   130.79410725063843     
   26.513828525118605     
  -24.342295654209217     
   4.6136774036775403     
   130.92621997522050     
   26.331261307712033     
  -24.052141274039030     
   4.9411571481840504     
   131.05742530411015     
   26.150870248156743     
  -23.761509034165037     
   5.2689637831098057     
   131.18773412705656     
   25.972658930400499     
  -23.470342148360647     
   5.5970950808216591     
   131.31715735279329     
   25.796631364287798     
  -23.178567906521327     
   5.9255488409845531     
   131.44570591146649     
   25.622792104988886     
  -22.886128596230780     
   6.2543228906181092     
   131.57339075708023     
   25.451146140517160     
  -22.592950564335201     
   6.5834150841593431     
   131.70022286995976     
   25.281699011284640     
  -22.298974644082158     
   6.9128233035315771     
   131.82621325924160     
   25.114456701454028     
  -22.004126271114391     
   7.2425454582195998     
   131.95137296538127     
   24.949425754420666     
  -21.708344665767250     
   7.5725794853511257     
   132.07571306269091     
   24.786613169427415     
  -21.411553840826020     
   7.9029233497846407     
   132.19924466190352     
   24.626026515621216     
  -21.113691567061206     
   8.2335750442036844     
   132.32197891276473     
   24.467673828868261     
  -20.814680224445201     
   8.5645325892176558     
   132.44392700665489     
   24.311563727184918     
  -20.514455505577171     
   8.8957940334692136     
   132.56510017925007     
   24.157705310893093     
  -20.212938167132922     
   9.2273574537483807     
   132.68550971321392     
   24.006108274639594     
  -19.910062177590927     
   9.5592209551134033     
   132.80516694092128     
   23.856782808307663     
  -19.605745512949017     
   9.8913826710184924     
   132.92408324723445     
   23.709739716960542     
  -19.299920400203575     
   10.223840763448546     
   133.04227007231174     
   23.564990313959019     
  -18.992502611214508     
   10.556593423060942     
   133.15973891445759     
   23.422546544374907     
  -18.683421379534380     
   10.889638869334522     
   133.27650133302859     
   23.282420884028401     
  -18.372590515951547     
   11.222975350725900     
   133.39256895137655     
   23.144626455158761     
  -18.059935426152435     
   11.556601144833188     
   133.50795345986310     
   23.009176939462620     
  -17.745370217332756     
   11.890514558567300     
   133.62266661886883     
   22.876086662832627     
  -17.428810883684019     
   12.224713928330953     
   133.73672026197895     
   22.745370581204995     
  -17.110176706572144     
   12.559197620205515     
   133.85012629907172     
   22.617044255905707     
  -16.789373622818683     
   12.893964030145838     
   133.96289671959582     
   22.491123953734565     
  -16.466320928306640     
   13.229011584183267     
   134.07504359584709     
   22.367626546772268     
  -16.140920155683585     
   13.564338738636932     
   134.18657908632804     
   22.246569645604637     
  -15.813086516500956     
   13.899943980333553     
   134.29751543918385     
   22.127971496730883     
  -15.482718115108439     
   14.235825826835905     
   134.40786499570285     
   22.011851110867568     
  -15.149725996271325     
   14.571982826680129     
   134.51764019389478     
   21.898228165895535     
  -14.814003807965660     
   14.908413559622101     
   134.62685357215284     
   21.787123137335790     
  -14.475458211906254     
   15.245116636893050     
   134.73551777299804     
   21.678557200746496     
  -14.133978360145989     
   15.582090701464645     
   134.84364554690754     
   21.572552363045396     
  -13.789465973572073     
   15.919334428323770     
   134.95124975623574     
   21.469131368243609     
  -13.441805064056256     
   16.256846524757215     
   135.05834337923201     
   21.368317830263184     
  -13.090892340482364     
   16.594625730646534     
   135.16493951415194     
   21.270136137709571     
  -12.736606216526585     
   16.932670818773310     
   135.27105138347395     
   21.174611591085618     
  -12.378837263690466     
   17.270980595135100     
   135.37669233823067     
   21.081770311607940     
  -12.017458573088369     
   17.609553899272342     
   135.48187586244046     
   20.991639372309777     
  -11.652354601681729     
   17.948389604606472     
   135.58661557765325     
   20.904246712797164     
  -11.283390841072910     
   18.287486618789586     
   135.69092524763894     
   20.819621281489116     
  -10.910446264897066     
   18.626843884065963     
   135.79481878317893     
   20.737792934502391     
  -10.533378653763249     
   18.966460377645717     
   135.89831024700169     
   20.658792594599163     
  -10.152059630127258     
   19.306335112090999     
   136.00141385885661     
   20.582652147373210     
  -9.7663402162795752     
   19.646467135715003     
   136.10414400071443     
   20.509404595751114     
  -9.3760816037841597     
   19.986855532994230     
   136.20651522216312     
   20.439083983722732     
  -8.9811312142371733     
   20.327499424994354     
   136.30854224587145     
   20.371725499615955     
  -8.5813346836564506     
   20.668397969810059     
   136.41023997334423     
   20.307365489488532     
  -8.1765377702103201     
   21.009550363019319     
   136.51162349070847     
   20.246041456211955     
  -7.7665710708041384     
   21.350955838152526     
   136.61270807478195     
   20.187792173180924     
  -7.3512737485644806     
   21.692613667176904     
   136.71350919926508     
   20.132657620066688     
  -6.9304642853774645     
   22.034523160996695     
   136.81404254116006     
   20.080679137926357     
  -6.5039722620456040     
   22.376683669969633     
   136.91432398736978     
   20.031899345961016     
  -6.0716045545058979     
   22.719094584440157     
   137.01436964151418     
   19.986362311802221     
  -5.6331791742207349     
   23.061755335289959     
   137.11419583096367     
   19.944113467995567     
  -5.1884906674390630     
   23.404665394506385     
   137.21381911410364     
   19.905199787989773     
  -4.7373444692970015     
   23.747824275769304     
   137.31325628783478     
   19.869669704470045     
  -4.2795220546891679     
   24.091231535057020     
   137.41252439531863     
   19.837573289059875     
  -3.8148145717138351     
   24.434886771271888     
   137.51164073399070     
   19.808962179772024     
  -3.3429894046192681     
   24.778789626886287     
   137.61062286383822     
   19.783889759237379     
  -2.8638221310292420     
   25.122939788609649     
   137.70948861596943     
   19.762411093254659     
  -2.3770651262487679     
   25.467336988077271     
   137.80825610146459     
   19.744583104807795     
  -1.8824763464035901     
   25.811981002561637     
   137.90694372055714     
   19.730464532209766     
  -1.3797917983307111     
   26.156871655707118     
   138.00557017212196     
   19.720116093722286     
 -0.86875089293132113     
   26.502008818288768     
   138.10415446351135     
   19.713600462025301     
 -0.34907084241310476     
   26.847392408996210     
   138.20271592074317     
   19.710982430707205     
  0.17952895088662429     
   27.193022395243393     
   138.30127419906455     
   19.712328897838852     
  0.71735154421118119     
   27.538898794005291     
   138.39984929389519     
   19.717709034420437     
   1.2646997081209135     
   27.885021672682420     
   138.49846155218682     
   19.727194282231345     
   1.8218991790852648     
   28.231391149994334     
   138.59713168420760     
   19.740858526074483     
   2.3892765121836645     
   28.578007396903079     
   138.69588077577257     
   19.758778099915858     
   2.9671810851809886     
   28.924870637567832     
   138.79473030091748     
   19.781031958054719     
   3.5559702955676076     
   29.271981150331907     
   138.89370213515079     
   19.807701735271475     
   4.1560134042041064     
   29.619339268743332     
   138.99281856907848     
   19.838871835803005     
   4.7677043672016204     
   29.966945382610390     
   139.09210232271440     
   19.874629618557016     
   5.3914373427134601     
   30.314799939093493     
   139.19157656025735     
   19.915065398627370     
   6.0276406616198868     
   30.662903443834772     
   139.29126490551289     
   19.960272703589517     
   6.6767417085747383     
   31.011256462127033     
   139.39119145793788     
   20.010348266403827     
   7.3392022819030425     
   31.359859620123586     
   139.49138080931269     
   20.065392283518101     
   8.0154889433790828     
   31.708713606090647     
   139.59185806114795     
   20.125508450593443     
   8.7061008709747636     
   32.057819171704168     
   139.69264884279227     
   20.190804207125755     
   9.4115451461542552     
   32.407177133392828     
   139.79377933029937     
   20.261390795721912     
   10.132365678717058     
   32.756788373729272     
   139.89527626613446     
   20.337383538312292     
   10.869112742471163     
   33.106653842871602     
   139.99716697968995     
   20.418901883880821     
   11.622379182472374     
   33.456774560057283     
   140.09947940871902     
   20.506069727749367     
   12.392765831321649     
   33.807151615151838     
   140.20224212171709     
   20.599015471484279     
   13.180916747911605     
   34.157786170254660     
   140.30548434126354     
   20.697872347093618     
   13.987490676166502     
   34.508679461364522     
   140.40923596844920     
   20.802778527164865     
   14.813189876357326     
   34.859832800107540     
   140.51352760839521     
   20.913877451237546     
   15.658734804776465     
   35.211247575530322     
   140.61839059692898     
   21.031317962273366     
   16.524894654177633     
   35.562925255961396     
   140.72385702851511     
   21.155254672179701     
   17.412458347025265     
   35.914867390944039     
   140.82995978547001     
   21.285848109782389     
   18.322269895250120     
   36.267075613243875     
   140.93673256857946     
   21.423265133996768     
   19.255194812080546     
   36.619551640934823     
   141.04420992915217     
   21.567679095087371     
   20.212160174214834     
   36.972297279567059     
   141.15242730263088     
   21.719270296393983     
   21.194119729393986     
   37.325314424421101     
   141.26142104385778     
   21.878226194364437     
   22.202088921065528     
   37.678605062852093     
   141.37122846399686     
   22.044741861272424     
   23.237127691675315     
   38.032171276728846     
   141.48188786944743     
   22.219020318959991     
   24.300346383754764     
   38.386015244972363     
   141.59343860253693     
   22.401272916838149     
   25.392921602537069     
   38.740139246198844     
   141.70592108440118     
   22.591719828857180     
   26.516078870645497     
   39.094545661472502     
   141.81937686002428     
   22.790590420387019     
   27.671120332893011     
   39.449236977173953     
   141.93384864563248     
   22.998123822883720     
   28.859402782729308     
   39.804215787990088     
   142.04938037854907     
   23.214569343754185     
   30.082372185703591     
   40.159484800031933     
   142.16601726974631     
   23.440187135146967     
   31.341533711069715     
   40.515046834087350     
   142.28380585917913     
   23.675248637979987     
   32.638493644402146     
   40.870904829015757     
   142.40279407412487     
   23.920037340313009     
   33.974930267407558     
   41.227061845292724     
   142.52303129076896     
   24.174849317318561     
   35.352630190855088     
   41.583521068712734     
   142.64456839917162     
   24.439994043749977     
   36.773467380832940     
   41.940285814258857     
   142.76745787190376     
   24.715795049106219     
   38.239437696773678     
   42.297359530148896     
   142.89175383660611     
   25.002590831832030     
   39.752636623471595     
   42.654745802068049     
   143.01751215270195     
   25.300735606508059     
   41.315298925596736     
   43.012448357598899     
   143.14479049258935     
   25.610600348450042     
   42.929776766687617     
   43.370471070860305     
   143.27364842764598     
   25.932573674200192     
   44.598577246743467     
   43.728817967367661     
   143.40414751934034     
   26.267063003550774     
   46.324347696967571     
   44.087493229127709     
   143.53635141587742     
   26.614495611278024     
   48.109911151294995     
   44.446501199982343     
   143.67032595476789     
   26.975319944912748     
   49.958252402187142     
   44.805846391216605     
   143.80613927172502     
   27.350006837929143     
   51.872562698543810     
   45.165533487447455     
   143.94386191646524     
   27.739051058168229     
   53.856217557107740     
   45.525567352811123     
   144.08356697583528     
   28.142972689846530     
   55.912833133435797     
   45.885953037468049     
   144.22533020490576     
   28.562318938347307     
   58.046242092568960     
   46.246695784446203     
   144.36923016663673     
   28.997665754041563     
   60.260552514169639     
   46.607801036844883     
   144.51534838076660     
   29.449619897897826     
   62.560136487093111     
   46.969274445423302     
   144.66376948281521     
   29.918820921551038     
   64.949671066840821     
   47.331121876599703     
   144.81458139375547     
   30.405943454552332     
   67.434162246455145     
   47.693349420889476     
   144.96787550157035     
   30.911699671400758     
   70.018960481812869     
   48.055963401812598     
   145.12374685543639     
   31.436841875014345     
   72.709811204292151     
   48.418970385303716     
   145.28229437377155     
   31.982165459046549     
   75.512864046135249     
   48.782377189660757     
   145.44362106726763     
   32.548511939392547     
   78.434737675619076     
   49.146190896071332     
   145.60783427829602     
   33.136772471959702     
   81.482530114037701     
   49.510418859759547     
   145.77504593809545     
   33.747891447814979     
   84.663896218556715     
   49.875068721799721     
   145.94537284338864     
   34.382870669454164     
   87.987066384371559     
   50.240148421647781     
   146.11893695423061     
   35.042773667336938     
   91.460933191056895     
   50.605666210445868     
   146.29586571506462     
   35.728730666269882     
   95.095082618391913     
   50.971630665160852     
   146.47629240119505     
   36.441943785907803     
   98.899895280027849     
   51.338050703623374     
   146.66035649316112     
   37.183693000508029     
   102.88659115930022     
   51.704935600540509     
   146.84820408174789     
   37.955342434202763     
   107.06734890502824     
   52.072295004562427     
   147.03998830671088     
   38.758347550990493     
   111.45536897238581     
   52.440138956491531     
   147.23586983263405     
   39.594262818283369     
   116.06501627825965     
   52.808477908731618     
   147.43601736578069     
   40.464750440370338     
   120.91191023316669     
   53.177322746084911     
   147.64060821629940     
   41.371589767119069     
   126.01309095965540     
   53.546684808016259     
   147.84982891059050     
   42.316687949316510     
   131.38714896148184     
   53.916575912516613     
   148.06387585938012     
   43.302091566527601     
   137.05442537130747     
   54.287008381712759     
   148.28295608768846     
   44.329999756812427     
   143.03718667258443     
   54.657995069386494     
   148.50728803372263     
   45.402778656856789     
   149.35987705720859     
   55.029549390585494     
   148.73710242470173     
   46.522977734785883     
   156.04935077476560     
   55.401685353529189     
   148.97264323870269     
   47.693347865596600     
   163.13518795262772     
   55.774417594037409     
   149.21416876280477     
   48.916861775241280     
   170.65002288015907     
   56.147761412737133     
   149.46195275961000     
   50.196736946842506     
   178.62992629376561     
   56.521732815334666     
   149.71628575546222     
   51.536461394045716     
   187.11486892511994     
   56.896348556276870     
   149.97747646622480     
   52.939822910984148     
   196.14921517535313     
   57.271626186167104     
   150.24585337856425     
   54.410942024799269     
   205.78234223584340     
   57.647584103350276     
   150.52176650760518     
   55.954309591568126     
   216.06931356328863     
   58.024241610137253     
   150.80558935519232     
   57.574829443292757     
   227.07170946162637     
   58.401618974204723     
   151.09772109696121     
   59.277867264254994     
   238.85854909483524     
   58.779737495782349     
   151.39858903107799     
   61.069306382466223     
   251.50743181625035     
   59.158619581328566     
   151.70865132733690     
   62.955612121088137     
   265.10581594752119     
   59.538288824501031     
   152.02840012199133     
   64.943905740694504     
   279.75260079034774     
   59.918770095351285     
   152.35836501195965     
   67.042050246622168     
   295.55994003786657     
   60.300089638819280     
   152.69911701206846     
   69.258749796906116     
   312.65547253929770     
   60.682275183777449     
   153.05127305116309     
   71.603665840950896     
   331.18492768114714     
   61.065356064081350     
   153.41550109776188     
   74.087552798559457     
   351.31533999622104     
   61.449363353332942     
   153.79252602437961     
   76.722417848531165     
   373.23886281478252     
   61.834330015362667     
   154.18313634230003     
   79.521709319641985     
   397.17749754988540     
   62.220291072800073     
   154.58819196697732     
   82.500540551266198     
   423.38879749330880     
   62.607283796545914     
   155.00863320968662     
   85.675956532465932     
   452.17298709933493     
   62.995347919501391     
   155.44549123585708     
   89.067253935711022     
   483.88170733535850     
   63.384525878579801     
   155.89990028754818     
   92.696366740726148     
   518.92901478797398     
   63.774863089856666     
   156.37311204027907     
   96.588334351636036     
   557.80515118185917     
   64.166408262752540     
   156.86651255862191     
   100.77187298549990     
   601.09407265738957     
   64.559213760450149     
   157.38164243741176     
   105.28007853043042     
   649.49579391494831     
   64.953336015406265     
   157.92022087619981     
   110.15129698479242     
   703.85529497688503     
   65.348836010941895     
   158.48417464790455     
   115.43021169711895     
   765.20012294768321     
   65.745779842636694     
   159.07567320869543     
   121.16921261922670     
   834.78993779846257     
   66.144239376830072     
   159.69717158312528     
   127.43013715271505     
   914.18250331945092     
   66.544293028246713     
   160.35146319082611     
   134.28650592761107     
   1005.3226050411312     
   66.946026685051521     
   161.04174551930868     
   141.82642546541939     
   1110.6636853043710     
   67.349534818129044     
   161.77170259073523     
   150.15640310520237     
   1233.3362169133359     
   67.754921823003670     
   162.54560966032835     
   159.40642473205219     
   1377.3859810592592     
   68.162303658965030     
   163.36846777113351     
   169.73681958999688     
   1548.1125416502796     
   68.571809872773756     
   164.24617897923940     
   181.34766365237374     
   1752.5772297887920     
   68.983586127138906     
   165.18577812055983     
   194.49199287578998     
   2000.3163044856110     
   69.397797402338028     
   166.19574401564788     
   209.49436515943174     
   2304.6115608296909     
   69.814632111715042     
   167.28642730821062     
   226.77895186565482     
   2683.8319363662781     
   70.234307483308726     
   168.47064391634572     
   246.90769138840147     
   3166.1214512636216     
   70.657076736818453     
   169.76454715049897     
   270.65360227287920     
   3787.8899267046349     
   71.083238875489002     
   171.18883809798905     
   299.06277672316332     
   4626.8713077825696     
   71.513152407952688     
   172.77090581862581     
   333.76431153153339     
   5728.0467736041346     
   71.947255200177153     
   174.54712825328852     
   376.72466233356351     
   7473.8083367850013     
   72.386094328205232     
   176.57088547127111     
   432.77822485945228     
   9393.1700571060974     
   72.830373174070914     
   178.91089853413905     
   503.22700028774653     
   15028.469413935358     
   73.281030408992663     
   181.70881733708916     
   615.94052089226432     
   14818.961235649280     
   73.739383626860260     
   185.06637546471882     
   727.08273015963152     
   52992.611379701419     
   74.207421842138373     
   189.69540057888651     
   1124.5273155074015     
  -11247.922387171400     
   74.688512890520201     
   195.10713861166394     
   1040.1678976036178     
   444478.86272958433     
   75.189726768639545     
   208.64195677586224     
   4373.7593680755772     
   353333.50570623716     
   75.744188492656320     
   237.13575684823132     
   7023.7606608722999     
   353333.50570623716     
  0.34567901234567899     
   8.6351104499029105     
  -1997918.2208913839     
   476846716809.77185     
  0.34568612638462481     
   6.0698141585494589     
  -567378.07046206854     
   577813022994.98010     
  0.34568661691585084     
   5.9889454931172752     
  -426306.19362664700     
   37585644396.314796     
  0.34568714070162071     
   5.9147839679900693     
  -416382.93023427564     
   139991835492.33081     
  0.34568769994892951     
   5.8393350489757241     
  -376414.72688284999     
   93324654834.699982     
  0.34568829700725856     
   5.7648243683694078     
  -347601.77785368316     
   85478632841.169113     
  0.34568893437743631     
   5.6906323343385736     
  -319063.46556297824     
   71224789091.358139     
  0.34568961472102039     
   5.6169314452277819     
  -293348.77570696035     
   60907284834.370956     
  0.34569034087023026     
   5.5436736899563295     
  -269569.49254104699     
   51703300352.030533     
  0.34569111583845896     
   5.4708724449725192     
  -247740.82708071853     
   43978520395.887245     
  0.34569194283139459     
   5.3985239965645642     
  -227662.43489183363     
   37385196084.577843     
  0.34569282525878453     
   5.3266293911540439     
  -209205.16843231051     
   31784352097.824043     
  0.34569376674687502     
   5.2551883498911858     
  -192236.00305247150     
   27020456484.838036     
  0.34569477115156105     
   5.1842009628734358     
  -176636.19692445104     
   22970069727.480484     
  0.34569584257228331     
   5.1136672190192716     
  -162295.56685418816     
   19526076100.767525     
  0.34569698536670956     
   5.0435871360573152     
  -149112.99045131000     
   16597877610.928122     
  0.34569820416623964     
   4.9739607239392809     
  -136995.37189577951     
   14108288067.142483     
  0.34569950389237486     
   4.9047879958514704     
  -125857.08402034467     
   11991683924.992525     
  0.34570088977399410     
   4.8360689651262785     
  -115619.35352629775     
   10192245415.588358     
  0.34570236736557997     
   4.7678036456604227     
  -106209.71820756512     
   8662501561.7332973     
  0.34570394256644016     
   4.6999920522858325     
  -97561.519776996924     
   7362073103.6631155     
  0.34570562164097085     
   4.6326342002522978     
  -89613.446808319713     
   6256627896.0275574     
  0.34570741124000942     
   4.5657301055087842     
  -82309.098964059522     
   5316961776.4487829     
  0.34570931842332681     
   4.4992797854292625     
  -75596.602678880561     
   4518242473.8600655     
  0.34571135068330922     
   4.4332832575594807     
  -69428.246345006482     
   3839354363.2378426     
  0.34571351596988126     
   4.3677405402141174     
  -63760.146150144297     
   3262340655.4512134     
  0.34571582271672402     
   4.3026516532442276     
  -58551.941646267682     
   2771931146.0907393     
  0.34571827986884179     
   4.2380166168775144     
  -53766.516153151839     
   2355144937.7239084     
  0.34572089691153179     
   4.1738354521682162     
  -49369.731858297077     
   2000941757.4479189     
  0.34572368390081404     
   4.1101081815591840     
  -45330.196924464872     
   1699936630.2667444     
  0.34572665149537629     
   4.0468348281202289     
  -41619.042270560254     
   1444149575.1464067     
  0.34572981099009148     
   3.9840154158975190     
  -38209.721238207967     
   1226796838.5798986     
  0.34573317435116413     
   3.9216499702330534     
  -35077.822087013643     
   1042110236.5281699     
  0.34573675425296291     
   3.8597385172411101     
  -32200.899453345599     
   885187425.75560462     
  0.34574056411659415     
   3.7982810840503216     
  -29558.313286880380     
   751859752.78596020     
  0.34574461815027380     
   3.7372776991009315     
  -27131.087604147091     
   638584511.99755001     
  0.34574893139154955     
   3.6767283916191320     
  -24901.774327821309     
   542349772.11387217     
  0.34575351975142748     
   3.6166331921307999     
  -22854.332443342915     
   460595667.69385010     
  0.34575840006045194     
   3.5569921320462297     
  -20974.014154566867     
   391146299.35919523     
  0.34576359011678676     
   3.4978052439081875     
  -19247.261440491369     
   332152338.99291909     
  0.34576910873634142     
   3.4390725614151463     
  -17661.610327556475     
   282041966.95145309     
  0.34577497580498190     
   3.3807941191589133     
  -16205.603349089035     
   239479465.54341325     
  0.34578121233285997     
   3.3229699527941237     
  -14868.708031917438     
   203329555.79861730     
  0.34578784051089118     
   3.2656000990584420     
  -13641.243268466504     
   172627574.59593689     
  0.34579488376940115     
   3.2086845954398160     
  -12514.310283420080     
   146553735.71324342     
  0.34580236683895516     
   3.1522234804584870     
  -11479.729957650023     
   124411439.07293297     
  0.34581031581337451     
   3.0962167933841580     
  -10529.984914077197     
   105608802.71436961     
  0.34581875821493296     
   3.0406645742778533     
  -9658.1660912858479     
   89642895.188179985     
  0.34582772306171472     
   2.9855668638068971     
  -8857.9239888528009     
   76086443.520091146     
  0.34583724093710005     
   2.9309237031651265     
  -8123.4233008323490     
   64576408.933646418     
  0.34584734406133127     
   2.8767351340213208     
  -7449.3017473335804     
   54804389.813987583     
  0.34585806636509048     
   2.8230011982122578     
  -6830.6317299257298     
   46508381.303572267     
  0.34586944356500354     
   2.7697219377293076     
  -6262.8853848308599     
   39465818.713427506     
  0.34588151324095995     
   2.7168973944390582     
  -5741.9022802717736     
   33487643.755528595     
  0.34589431491511352     
   2.6645276098831845     
  -5263.8597749092396     
   28413269.538682066     
  0.34590789013240042     
   2.6126126250064288     
  -4825.2457299818398     
   24106298.749842145     
  0.34592228254237917     
   2.5611524799192451     
  -4422.8334200105655     
   20450883.854741182     
  0.34593753798216215     
   2.5101472135359768     
  -4053.6584864550796     
   17348638.573109213     
  0.34595370456016800     
   2.4595968632254093     
  -3714.9976921881116     
   14716006.887528490     
  0.34597083274038204     
   2.4095014644394346     
  -3404.3494462612589     
   12482033.402634468     
  0.34598897542676188     
   2.3598610502361521     
  -3119.4158471805895     
   10586464.572114708     
  0.34600818804737293     
   2.3106756507932817     
  -2858.0862061245834     
   8978138.2217419669     
  0.34602852863777850     
   2.2619452928601649     
  -2618.4218709528382     
   7613613.1086521167     
  0.34605005792314447     
   2.2136699991694568     
  -2398.6422967339972     
   6456006.1514005410     
  0.34607283939844535     
   2.1658497877135687     
  -2197.1122251081943     
   5474004.0971265016     
  0.34609693940607933     
   2.1184846710524448     
  -2012.3298938614121     
   4641023.1801647004     
  0.34612242721011305     
   2.0715746554706671     
  -1842.9162196468742     
   3934496.8675104938     
  0.34614937506627813     
   2.0251197400747540     
  -1687.6048220245384     
   3335269.0038936292     
  0.34617785828673836     
   1.9791199158209694     
  -1545.2328857702537     
   2827079.9820964076     
  0.34620795529852655     
   1.9335751644042112     
  -1414.7327331359247     
   2396129.0845867489     
  0.34623974769442523     
   1.8884854571060230     
  -1295.1240979103770     
   2030703.5402710564     
  0.34627332027492214     
   1.8438507534549882     
  -1185.5070125557459     
   1720863.1617564214     
  0.34630876107971881     
   1.7996709998376537     
  -1085.0552729387623     
   1458172.5167232645     
  0.34634616140710167     
   1.7559461279476540     
  -993.01043593231316     
   1235473.6537493872     
  0.34638561581929839     
   1.7126760530817360     
  -908.67629736483536     
   1046692.9590032334     
  0.34642722213174076     
   1.6698606723251339     
  -831.41382034924868     
   886677.21379293618     
  0.34647108138393262     
   1.6274998625485373     
  -760.63647447881249     
   751054.41302568617     
  0.34651729778937701     
   1.5855934782404484     
  -695.80595118318388     
   636115.55538523430     
  0.34656597866175165     
   1.5441413491714984     
  -636.42822799444480     
   538714.30750207393     
  0.34661723431422881     
   1.5031432778408631     
  -582.04995195493109     
   456181.83325254399     
  0.34667117792851609     
   1.4625990367309534     
  -532.25511538986848     
   386254.46319276770     
  0.34672792538984604     
   1.4225083653395791     
  -486.66200343435833     
   327012.32933159982     
  0.34678759508375739     
   1.3828709669633541     
  -444.92038801540843     
   276827.25639708573     
  0.34685030765009317     
   1.3436865052469522     
  -406.70895070152710     
   234318.54222275212     
  0.34691618568918003     
   1.3049546004523911     
  -371.73291510682924     
   198315.43113615984     
  0.34698535341465014     
   1.2666748254548585     
  -339.72187142797941     
   167825.25792522402     
  0.34705793624681541     
   1.2288467014334308     
  -310.42777890253024     
   142006.42734121863     
  0.34713406033989785     
   1.1914696932607547     
  -283.62312974869019     
   120145.46535632841     
  0.34721385203575722     
   1.1545432044975503     
  -259.09926514591098     
   101637.59430828354     
  0.34729743723602718     
   1.1180665722824559     
  -236.66482154878955     
   85970.112795638270     
  0.34738494068377301     
   1.0820390609017763     
  -216.14432703009095     
   72708.741443599909     
  0.34747648514490287     
   1.0464598586856551     
  -197.37683010725033     
   61484.568414446134     
  0.34757219047859844     
   1.0113280600290657     
  -180.21493453405998     
   51987.858944025262     
  0.34767217258496852     
  0.97664270325235547     
  -164.52285653526411     
   43946.577927589606     
  0.34777654221695503     
  0.94240258947304023     
  -150.17843665841798     
   37162.079662569689     
  0.34788540364223153     
  0.90860694991764490     
  -137.06135155087003     
   31360.313500560398     
  0.34799885313941015     
  0.87525281537601574     
  -125.09126964602726     
   26660.426750546310     
  0.34811697731129898     
  0.84234519341872482     
  -114.08694933021059     
   21996.451011671019     
  0.34823985119621587     
  0.80985749309670407     
  -104.26883370225497     
   20341.561012604645     
  0.34836753615644256     
  0.77788520450280196     
  -94.450467993504986     
   11338.949625764753     
  0.34850007752077528     
  0.74604890200458296     
  -88.532029307467951     
   28983.806281241414     
  0.34863750195577103     
  0.71581315113988864     
  -72.172562486084928     
   5352.3496626106507     
  0.35005958678156102     
  0.45530689488341364     
  -32.029940016505051     
   1431.3574901272705     
  0.35102003185444963     
  0.32199514774077476     
  -21.294758840550521     
   842.00813905818723     
  0.35170508385822091     
  0.23130900614536315     
  -14.979697797614115     
   445.38726941378030     
  0.35219669243843382     
  0.16476152845880093     
  -11.639293277010763     
   299.72797527317744     
  0.35254053392621315     
  0.11218496161011920     
  -9.3913334624619331     
   204.17813236522005     
  0.35276549077941627     
   6.9056634279657372E-002
  -7.8599974697227815     
   149.95300330567937     
  0.35289135039660630     
   3.2568265743024974E-002
  -6.7353499449301868     
   113.49803114779681     
  0.35293244853054473     
   1.0196041023952385E-003
  -5.8841147113217112     
   88.854454449168429     
  0.35289961017470572     
  -2.6734948433291432E-002
  -5.2177063029529478     
   71.213316843794544     
  0.35280127484730472     
  -5.1488230257235007E-002
  -4.6836064266244888     
   58.261948992921681     
  0.35264419207444825     
  -7.3813850846740164E-002
  -4.2466418091775768     
   48.473503363445623     
  0.35243387333451409     
  -9.4138181704563451E-002
  -3.8830905339517341     
   40.915515533364527     
  0.35217489786934569     
 -0.11278646845807155     
  -3.5762241674514996     
   34.965748242540393     
  0.35187112663697023     
 -0.13001198151578139     
  -3.3139810556324472     
   30.204943066584338     
  0.35152585625381849     
 -0.14601554411144518     
  -3.0874439826330646     
   26.340389836906674     
  0.35114193243723962     
 -0.16095888171516853     
  -2.8898910588562643     
   23.163595618287889     
  0.35072183534501539     
 -0.17497401959160691     
  -2.7161640917191057     
   20.522779768504964     
  0.35026774493889701     
 -0.18817003792954298     
  -2.5622432434553182     
   18.305475277015741     
  0.34978159184685276     
 -0.20063802648537554     
  -2.4249521788777000     
   16.426970772067616     
  0.34926509750093965     
 -0.21245478167778775     
  -2.3017498980871931     
   14.822531237251578     
  0.34871980621193271     
 -0.22368560870752527     
  -2.1905809138078061     
   13.442033730678769     
  0.34814711109122964     
 -0.23438647514411409     
  -2.0897656608277151     
   12.246205535950395     
  0.34754827521495069     
 -0.24460568709445357     
  -1.9979191193080874     
   11.203940472874663     
  0.34692444906428876     
 -0.25438520880712762     
  -1.9138895657615276     
   10.290355541063247     
  0.34627668501929026     
 -0.26376171246954033     
  -1.8367118992035532     
   9.4853640649338455     
  0.34560594949755991     
 -0.27276742138934057     
  -1.7655716687165492     
   8.7726147010068907     
  0.34491313319326178     
 -0.28143079320727948     
  -1.6997770584589973     
   8.1386932678729025     
  0.34419905977071052     
 -0.28977707800080177     
  -1.6387368589499509     
   7.5725157606365041     
  0.34346449329089884     
 -0.29782877762503962     
  -1.5819429907451772     
   7.0648621652718395     
  0.34271014459161542     
 -0.30560602641316664     
  -1.5289565245056382     
   6.6080150414586196     
  0.34193667679753936     
 -0.31312690875366750     
  -1.4793964116946985     
   6.1954769029639092     
  0.34114471010240871     
 -0.32040772562021042     
  -1.4329303349224691     
   5.8217474439781816     
  0.34033482593856873     
 -0.32746321953024821     
  -1.3892672290926327     
   5.4821465877349187     
  0.33950757062810172     
 -0.33430676542719129     
  -1.3481511296846211     
   5.1726729300854046     
  0.33866345859298774     
 -0.34095053345817533     
  -1.3093560827089805     
   4.8898897613841319     
  0.33780297518835289     
 -0.34740562843869427     
  -1.2726819094985995     
   4.6308326903127428     
  0.33692657921208258     
 -0.35368220987324389     
  -1.2379506643212539     
   4.3929343457797829     
  0.33603470513534661     
 -0.35978959567586682     
  -1.2050036567279054     
   4.1739626605307132     
  0.33512776509146897     
 -0.36573635215962141     
  -1.1736989367739250     
   3.9719699976389986     
  0.33420615065474629     
 -0.37153037240603526     
  -1.1439091617916328     
   3.7852510146675753     
  0.33327023443601711     
 -0.37717894475846842     
  -1.1155197791816258     
   3.6123076247107613     
  0.33232037151780769     
 -0.38268881288641321     
  -1.0884274719962952     
   3.4518196431097627     
  0.33135690074857360     
 -0.38806622862808637     
  -1.0625388246729719     
   3.3026202389690531     
  0.33038014591279041     
 -0.39331699862197056     
  -1.0377691728807039     
   3.1636751137201742     
  0.32939041679132863     
 -0.39844652557799187     
  -1.0140416095278026     
   3.0340650107289511     
  0.32838801012458990     
 -0.40345984490667969     
 -0.99128612194733567     
   2.9129707439472270     
  0.32737321048922891     
 -0.40836165731496737     
 -0.96943884136773151     
   2.7996605155923255     
  0.32634629109787849     
 -0.41315635788713867     
 -0.94844138750078899     
   2.6934789935842285     
  0.32530751453009804     
 -0.41784806209351288     
 -0.92824029504890726     
   2.5938380318878163     
  0.32425713340173945     
 -0.42244062910565955     
 -0.90878650980974862     
   2.5002085470151791     
  0.32319539097904754     
 -0.42693768274445176     
 -0.89003494570713482     
   2.4121136491275208     
  0.32212252174305150     
 -0.43134263034206627     
 -0.87194409333867839     
   2.3291225787524605     
  0.32103875190915326     
 -0.43565867976040806     
 -0.85447567399803481     
   2.2508454810077549     
  0.31994429990625040     
 -0.43988885477762935     
 -0.83759433289047669     
   2.1769288949457382     
  0.31883937681923974     
 -0.44403600902530149     
 -0.82126736617838358     
   2.1070517185538753     
  0.31772418679832098     
 -0.44810283863647049     
 -0.80546447828922973     
   2.0409217846655485     
  0.31659892743814338     
 -0.45209189374445419     
 -0.79015756490423805     
   1.9782727709924490     
  0.31546379012951364     
 -0.45600558895451926     
 -0.77532051912179467     
   1.9188615376580325     
  0.31431896038609436     
 -0.45984621289629718     
 -0.76092905758935947     
   1.8624657491433145     
  0.31316461814827101     
 -0.46361593695144754     
 -0.74696056447078463     
   1.8088817800741104     
  0.31200093806614226     
 -0.46731682324042506     
 -0.73339395112022876     
   1.7579228880152715     
  0.31082808976339182     
 -0.47095083194187592     
 -0.72020952946011418     
   1.7094175327723711     
  0.30964623808362696     
 -0.47451982801043702     
 -0.70738889796432147     
   1.6632079576098342     
  0.30845554332061292     
 -0.47802558735105344     
 -0.69491483828224765     
   1.6191488620666203     
  0.30725616143369699     
 -0.48146980250130095     
 -0.68277122181674799     
   1.5771062603478478     
  0.30604824424959270     
 -0.48485408786800316     
 -0.67094292486413909     
   1.5369564293343116     
  0.30483193965158650     
 -0.48817998455927381     
 -0.65941575164413180     
   1.4985849974062313     
  0.30360739175713114     
 -0.49144896484879308     
 -0.64817636416358515     
   1.4618861085665777     
  0.30237474108470358     
 -0.49466243630507539     
 -0.63721221834933583     
   1.4267616637025236     
  0.30113412471072720     
 -0.49782174561562764     
 -0.62651150587156690     
   1.3931206708700725     
  0.29988567641728692     
 -0.50092818213240664     
 -0.61606310084004134     
   1.3608786147205831     
  0.29862952683130400     
 -0.50398298116258089     
 -0.60585651122963691     
   1.3299569448353632     
  0.29736580355577963     
 -0.50698732702601335     
 -0.59588183414337170     
   1.3002825316755551     
  0.29609463129366576     
 -0.50994235589926129     
 -0.58612971515580503     
   1.2717872822196263     
  0.29481613196487416     
 -0.51284915846349877     
 -0.57659131053915780     
   1.2444076812721627     
  0.29353042481689456     
 -0.51570878237217066     
 -0.56725825292961662     
   1.2180844490847986     
  0.29223762652945284     
 -0.51852223455339841     
 -0.55812261956148057     
   1.1927622237248847     
  0.29093785131360683     
 -0.52129048335951100     
 -0.54917690288354393     
   1.1683892164349052     
  0.28963121100564654     
 -0.52401446057612056     
 -0.54041398376028216     
   1.1449169644908708     
  0.28831781515613530     
 -0.52669506330183780     
 -0.53182710652660059     
   1.1223000967196533     
  0.28699777111440394     
 -0.52933315570765727     
 -0.52340985580120325     
   1.1004960365858953     
  0.28567118410878661     
 -0.53192957068597724     
 -0.51515613552680906     
   1.0794648839734458     
  0.28433815732286344     
 -0.53448511139703681     
 -0.50706014889700823     
   1.0591691379113080     
  0.28299879196795802     
 -0.53700055272018599     
 -0.49911638036267342     
   1.0395735764442740     
  0.28165318735211742     
 -0.53947664261744110     
 -0.49131957853934138     
   1.0206450784945633     
  0.28030144094578729     
 -0.54191410341491597     
 -0.48366474045063212     
   1.0023524516530760     
  0.27894364844437924     
 -0.54431363300870073     
 -0.47614709706323405     
  0.98466635151772586     
  0.27757990382791259     
 -0.54667590599992588     
 -0.46876209942685110     
  0.96755909087496894     
  0.27621029941790215     
 -0.54900157476410627     
 -0.46150540624528880     
  0.95100458124587250     
  0.27483492593164943     
 -0.55129127045943438     
 -0.45437287188594477     
  0.93497818198127114     
  0.27345387253408565     
 -0.55354560397795194     
 -0.44736053552108523     
  0.91945663402799227     
  0.27206722688730367     
 -0.55576516684366928     
 -0.44046461076587529     
  0.90441796319974210     
  0.27067507519790790     
 -0.55795053206068868     
 -0.43368147604187729     
  0.88984136818885873     
  0.26927750226230229     
 -0.56010225491524457     
 -0.42700766578046084     
  0.87570719404318409     
  0.26787459151002796     
 -0.56222087373425855     
 -0.42043986182513693     
  0.86199681143463913     
  0.26646642504525608     
 -0.56430691060316984     
 -0.41397488573937713     
  0.84869258377805379     
  0.26505308368653391     
 -0.56636087204592089     
 -0.40760969136104175     
  0.83577778853451890     
  0.26363464700487604     
 -0.56838324966919107     
 -0.40134135794703285     
  0.82323656689600100     
  0.26221119336028725     
 -0.57037452077329687     
 -0.39516708369531284     
  0.81105387103016446     
  0.26078279993679765     
 -0.57233514893169168     
 -0.38908417966258657     
  0.79921540556563353     
  0.25934954277608624     
 -0.57426558454115029     
 -0.38309006412084434     
  0.78770760889016400     
  0.25791149680976400     
 -0.57616626534408777     
 -0.37718225705416808     
  0.77651756265222849     
  0.25646873589038410     
 -0.57803761692505884     
 -0.37135837533427640     
  0.76563300297401371     
  0.25502133282124129     
 -0.57988005318292446     
 -0.36561612781197128     
  0.75504226306917710     
  0.25356935938502051     
 -0.58169397677955181     
 -0.35995331083895243     
  0.74473421444718957     
  0.25211288637135099     
 -0.58347977956722574     
 -0.35436780423059855     
  0.73469827881367178     
  0.25065198360331709     
 -0.58523784299565096     
 -0.34885756713949601     
  0.72492437353976413     
  0.24918671996297667     
 -0.58696853849934449     
 -0.34342063433794773     
  0.71540287452339579     
  0.24771716341593361     
 -0.58867222786713702     
 -0.33805511277902228     
  0.70612461854600506     
  0.24624338103500806     
 -0.59034926359443429     
 -0.33275917813992723     
  0.69708084749662214     
  0.24476543902304684     
 -0.59199998921924346     
 -0.32753107178370255     
  0.68826321561455761     
  0.24328340273491286     
 -0.59362473964286910     
 -0.32236909766659350     
  0.67966373163074134     
  0.24179733669869108     
 -0.59522384143623397     
 -0.31727161967936290     
  0.67127478932794638     
  0.24030730463614608     
 -0.59679761313233093     
 -0.31223705875940333     
  0.66308908478879214     
  0.23881336948246495     
 -0.59834636550578812     
 -0.30726389062348736     
  0.65509966345944026     
  0.23731559340531633     
 -0.59987040184021578     
 -0.30235064314754156     
  0.64729985013073310     
  0.23581403782325627     
 -0.60137001818376346     
 -0.29749589427156109     
  0.63968326999187475     
  0.23430876342350876     
 -0.60284550359380895     
 -0.29269826974662200     
  0.63224381522887174     
  0.23279983017914793     
 -0.60429714037100657     
 -0.28795644113240548     
  0.62497562967970210     
  0.23128729736570755     
 -0.60572520428361210     
 -0.28326912390980769     
  0.61787311657366895     
  0.22977122357724153     
 -0.60712996478222536     
 -0.27863507553550515     
  0.61093089627322572     
  0.22825166674185912     
 -0.60851168520559773     
 -0.27405309381345599     
  0.60414381835363018     
  0.22672868413675595     
 -0.60987062297807093     
 -0.26952201517580376     
  0.59750694310794439     
  0.22520233240276191     
 -0.61120702979876662     
 -0.26504071310249416     
  0.59101552528762424     
  0.22367266755842569     
 -0.61252115182318001     
 -0.26060809666283696     
  0.58466501414629557     
  0.22213974501365444     
 -0.61381322983747888     
 -0.25622310905673973     
  0.57845103932607722     
  0.22060361958292662     
 -0.61508349942577523     
 -0.25188472626179415     
  0.57236940154363147     
  0.21906434549809495     
 -0.61633219113080528     
 -0.24759195575021692     
  0.56641606356285179     
  0.21752197642079549     
 -0.61755953060836455     
 -0.24334383527349551     
  0.56058715298603579     
  0.21597656545447838     
 -0.61876573877561358     
 -0.23913943162610024     
  0.55487893524723231     
  0.21442816515607505     
 -0.61995103195370815     
 -0.23497783961174601     
  0.54928782825371347     
  0.21287682754731552     
 -0.62111562200498716     
 -0.23085818089984317     
  0.54381037615561745     
  0.21132260412570955     
 -0.62225971646493339     
 -0.22677960307867601     
  0.53844326324242697     
  0.20976554587520396     
 -0.62338351866914099     
 -0.22274127860435783     
  0.53318328814064797     
  0.20820570327652871     
 -0.62448722787551014     
 -0.21874240394330297     
  0.52802737318994275     
  0.20664312631724299     
 -0.62557103938197933     
 -0.21478219864437836     
  0.52297255407171561     
  0.20507786450149271     
 -0.62663514463981240     
 -0.21085990448884059     
  0.51801596352234425     
  0.20350996685948955     
 -0.62767973136294053     
 -0.20697478476242301     
  0.51315486198110172     
  0.20193948195672215     
 -0.62870498363309057     
 -0.20312612329756474     
  0.50838657703676748     
  0.20036645790290908     
 -0.62971108200125891     
 -0.19931322396978898     
  0.50370855735041253     
  0.19879094236070233     
 -0.63069820358565754     
 -0.19553540978966089     
  0.49911832807902301     
  0.19721298255415087     
 -0.63166652216595442     
 -0.19179202232906822     
  0.49461350380118851     
  0.19563262527693243     
 -0.63261620827440346     
 -0.18808242105055928     
  0.49019178183310153     
  0.19404991690036144     
 -0.63354742928374685     
 -0.18440598268681102     
  0.48585094538066931     
  0.19246490338118130     
 -0.63446034949195507     
 -0.18076210059645600     
  0.48158883985135970     
  0.19087763026914831     
 -0.63535513020419010     
 -0.17715018429757079     
  0.47740339695336265     
  0.18928814271441405     
 -0.63623192981198506     
 -0.17356965882042058     
  0.47329261527757305     
  0.18769648547471357     
 -0.63709090386955070     
 -0.17001996420583879     
  0.46925455347463463     
  0.18610270292236580     
 -0.63793220516770233     
 -0.16650055505477901     
  0.46528734321373516     
  0.18450683905109219     
 -0.63875598380529086     
 -0.16301089998067600     
  0.46138917436863675     
  0.18290893748265993     
 -0.63956238725817494     
 -0.15955048117291121     
  0.45755829690572697     
  0.18130904147335555     
 -0.64035156044597241     
 -0.15611879394611827     
  0.45379301393499955     
  0.17970719392029430     
 -0.64112364579669179     
 -0.15271534634160577     
  0.45009169518351005     
  0.17810343736757067     
 -0.64187878330911508     
 -0.14933965862772944     
  0.44645274248520345     
  0.17649781401225556     
 -0.64261711061333215     
 -0.14599126305909041     
  0.44287463441192959     
  0.17489036571024427     
 -0.64333876302923243     
 -0.14266970330100093     
  0.43935587107744273     
  0.17328113398196104     
 -0.64404387362315474     
 -0.13937453426792012     
  0.43589502239282335     
  0.17167016001792371     
 -0.64473257326282440     
 -0.13610532159997393     
  0.43249068971654386     
  0.17005748468417367     
 -0.64540499067039214     
 -0.13286164142709986     
  0.42914152040484338     
  0.16844314852757503     
 -0.64606125247402002     
 -0.12964308002406352     
  0.42584620394714962     
  0.16682719178098676     
 -0.64670148325781629     
 -0.12644923349445991     
  0.42260347946331889     
  0.16520965436831228     
 -0.64732580561004871     
 -0.12327970739848507     
  0.41941209897994841     
  0.16359057590942996     
 -0.64793434017018525     
 -0.12013411665613546     
  0.41627088672179752     
  0.16196999572500800     
 -0.64852720567433986     
 -0.11701208500572197     
  0.41317867039254680     
  0.16034795284120759     
 -0.64910451899929866     
 -0.11391324497777787     
  0.41013433662699900     
  0.15872448599427724     
 -0.64966639520537572     
 -0.11083723745307537     
  0.40713678640932854     
  0.15709963363504201     
 -0.65021294757789594     
 -0.10778371155500541     
  0.40418497085853955     
  0.15547343393329022     
 -0.65074428766746739     
 -0.10475232427356636     
  0.40127785357868784     
  0.15384592478206130     
 -0.65126052532908063     
 -0.10174274037172620     
  0.39841444376003921     
  0.15221714380183696     
 -0.65176176876011871     
  -9.8754632043525900E-002
  0.39559377070208757     
  0.15058712834463905     
 -0.65224812453713576     
  -9.5787678763260248E-002
  0.39281489222435345     
  0.14895591549803663     
 -0.65271969765172277     
  -9.2841567071577591E-002
  0.39007689715814914     
  0.14732354208906465     
 -0.65317659154525898     
  -8.9915990342891466E-002
  0.38737889585053026     
  0.14569004468805710     
 -0.65361890814267620     
  -8.7010648624012490E-002
  0.38472002368243713     
  0.14405545961239688     
 -0.65404674788535222     
  -8.4125248446394213E-002
  0.38209944715007460     
  0.14241982293018457     
 -0.65446020976295016     
  -8.1259502592768651E-002
  0.37951634312695487     
  0.14078317046382885     
 -0.65485939134448035     
  -7.8413130019316477E-002
  0.37696992599615364     
  0.13914553779356012     
 -0.65524438880846458     
  -7.5585855574345329E-002
  0.37445941847908776     
  0.13750696026087003     
 -0.65561529697223975     
  -7.2777409935752158E-002
  0.37198407546293438     
  0.13586747297187851     
 -0.65597220932050360     
  -6.9987529369780158E-002
  0.36954316227115169     
  0.13422711080063060     
 -0.65631521803305992     
  -6.7215955652746517E-002
  0.36713597334496023     
  0.13258590839232470     
 -0.65664441401182350     
  -6.4462435852659317E-002
  0.36476181477410019     
  0.13094390016647442     
 -0.65695988690705975     
  -6.1726722241853556E-002
  0.36242001463611778     
  0.12930112032000549     
 -0.65726172514299452     
  -5.9008572132082673E-002
  0.36010991687197397     
  0.12765760283028962     
 -0.65755001594271367     
  -5.6307747755542863E-002
  0.35783088656260281     
  0.12601338145811697     
 -0.65782484535236829     
  -5.3624016106323336E-002
  0.35558230238950450     
  0.12436848975060889     
 -0.65808629826473009     
  -5.0957148838402112E-002
  0.35336355517479567     
  0.12272296104407238     
 -0.65833445844226257     
  -4.8306922174591142E-002
  0.35117406123831540     
  0.12107682846679783     
 -0.65856940853948731     
  -4.5673116715303774E-002
  0.34901324480434254     
  0.11943012494180159     
 -0.65879123012472374     
  -4.3055517379271199E-002
  0.34688054465983093     
  0.11778288318951467     
 -0.65900000370140777     
  -4.0453913294322470E-002
  0.34477541933939687     
  0.11613513573041899     
 -0.65919580872876671     
  -3.7868097649276990E-002
  0.34269733452646400     
  0.11448691488763262     
 -0.65937872364199079     
  -3.5297867640328509E-002
  0.34064577328675916     
  0.11283825278944509     
 -0.65954882587194330     
  -3.2743024340677815E-002
  0.33862023171403161     
  0.11118918137180422     
 -0.65970619186430202     
  -3.0203372602822572E-002
  0.33662021545548437     
  0.10953973238075557     
 -0.65985089709827638     
  -2.7678720986906435E-002
  0.33464524552990382     
  0.10788993737483567     
 -0.65998301610485721     
  -2.5168881645432156E-002
  0.33269485451684694     
  0.10623982772742034     
 -0.66010262248456220     
  -2.2673670236555803E-002
  0.33076857999461040     
  0.10458943462902902     
 -0.66020978892487003     
  -2.0192905886596221E-002
  0.32886598958963570     
  0.10293878908958617     
 -0.66030458721699825     
  -1.7726410964674005E-002
  0.32698662297566411     
  0.10128792194064110     
 -0.66038708827264081     
  -1.5274011292356469E-002
  0.32513009174639229     
   9.9636863837546635E-002
 -0.66045736213988238     
  -1.2835535604258579E-002
  0.32329593950999985     
   9.7985645261598420E-002
 -0.66051547801903787     
  -1.0410816057933524E-002
  0.32148380377651109     
   9.6334296522134932E-002
 -0.66056150427800664     
  -7.9996875296097416E-003
  0.31969324919736392     
   9.4682847758599836E-002
 -0.66059550846723225     
  -5.6019881606294572E-003
  0.31792392874631303     
   9.3031328942567174E-002
 -0.66061755733437144     
  -3.2175586950321604E-003
  0.31617542720531716     
   9.1379769879730413E-002
 -0.66062771683858645     
  -8.4624299099222717E-004
  0.31444741613732963     
   8.9728200211856166E-002
 -0.66062605216448889     
   1.5121126300376951E-003
  0.31273949508294213     
   8.8076649418703454E-002
 -0.66061262773580587     
   3.8576588431598153E-003
  0.31105135390464644     
   8.6425146819909149E-002
 -0.66058750722870441     
   6.1905439974446145E-003
  0.30938260987947852     
   8.4773721576840613E-002
 -0.66055075358478188     
   8.5109135715407576E-003
  0.30773296576513254     
   8.3122402694416106E-002
 -0.66050242902381606     
   1.0818910814779202E-002
  0.30610205656287864     
   8.1471219022893754E-002
 -0.66044259505618164     
   1.3114676239000846E-002
  0.30448959804971465     
   7.9820199259629798E-002
 -0.66037131249502323     
   1.5398348224373656E-002
  0.30289524246694843     
   7.8169371950806768E-002
 -0.66028864146810506     
   1.7670062542875821E-002
  0.30131871775904445     
   7.6518765493132399E-002
 -0.66019464142943274     
   1.9929952926068608E-002
  0.29975968930527447     
   7.4868408135509712E-002
 -0.66008937117062794     
   2.2178150595858218E-002
  0.29821790115501456     
   7.3218327980679107E-002
 -0.65997288883200200     
   2.4414784854520779E-002
  0.29669302994778113     
   7.1568552986832998E-002
 -0.65984525191341781     
   2.6639982579129189E-002
  0.29518483052950811     
   6.9919110969203585E-002
 -0.65970651728494978     
   2.8853868808100452E-002
  0.29369299703567803     
   6.8270029601624302E-002
 -0.65955674119721486     
   3.1056566285868087E-002
  0.29221729146147457     
   6.6621336418065766E-002
 -0.65939597929157057     
   3.3248195971829098E-002
  0.29075742224555245     
   6.4973058814146348E-002
 -0.65922428661004440     
   3.5428876638670795E-002
  0.28931315896359577     
   6.3325224048618373E-002
 -0.65904171760512043     
   3.7598725330897718E-002
  0.28788423445901606     
   6.1677859244830088E-002
 -0.65884832614906985     
   3.9757857089340293E-002
  0.28647040030656579     
   6.0030991392164189E-002
 -0.65864416554361738     
   4.1906385091639582E-002
  0.28507143768036669     
   5.8384647347453217E-002
 -0.65842928852870264     
   4.4044420874242290E-002
  0.28368707737625493     
   5.6738853836372470E-002
 -0.65820374729163067     
   4.6172073954564248E-002
  0.28231712602415060     
   5.5093637454810739E-002
 -0.65796759347574485     
   4.8289452399745331E-002
  0.28096132040194333     
   5.3449024670219468E-002
 -0.65772087818898861     
   5.0396662302759958E-002
  0.27961947577070695     
   5.1805041822940733E-002
 -0.65746365201230417     
   5.2493808371040215E-002
  0.27829133945417495     
   5.0161715127514432E-002
 -0.65719596500783417     
   5.4580993416946576E-002
  0.27697673540683676     
   4.8519070673965228E-002
 -0.65691786672696051     
   5.6658318932497807E-002
  0.27567541892360492     
   4.6877134429069538E-002
 -0.65662940621819321     
   5.8725884574424889E-002
  0.27438722400704052     
   4.5235932237603055E-002
 -0.65633063203487096     
   6.0783788754477652E-002
  0.27311191239377175     
   4.3595489823569186E-002
 -0.65602159224274126     
   6.2832128097430995E-002
  0.27184932765735326     
   4.1955832791408722E-002
 -0.65570233442736048     
   6.4870998054861101E-002
  0.27059923992180862     
   4.0316986627191249E-002
 -0.65537290570133766     
   6.6900492354274699E-002
  0.26936149822345007     
   3.8678976699788564E-002
 -0.65503335271147456     
   6.8920703590950538E-002
  0.26813588188300891     
   3.7041828262030438E-002
 -0.65468372164573452     
   7.0931722705073155E-002
  0.26692224788705127     
   3.5405566451843166E-002
 -0.65432405824006123     
   7.2933639564225994E-002
  0.26572038118796654     
   3.3770216293371208E-002
 -0.65395440778509284     
   7.4926542423135789E-002
  0.26453014648709372     
   3.2135802698082194E-002
 -0.65357481513273052     
   7.6910518521788956E-002
  0.26335133553587686     
   3.0502350465855709E-002
 -0.65318532470258028     
   7.8885653538308065E-002
  0.26218381970920529     
   2.8869884286056090E-002
 -0.65278598048826919     
   8.0852032186127076E-002
  0.26102739773064770     
   2.7238428738589632E-002
 -0.65237682606363112     
   8.2809737669106973E-002
  0.25988194593698777     
   2.5608008294946426E-002
 -0.65195790458879932     
   8.4758852263634332E-002
  0.25874727184808055     
   2.3978647319227161E-002
 -0.65152925881613399     
   8.6699456802494995E-002
  0.25762325140850217     
   2.2350370069155179E-002
 -0.65109093109615757     
   8.8631631188058710E-002
  0.25650971495045349     
   2.0723200697074041E-002
 -0.65064296338306193     
   9.0555454050187070E-002
  0.25540651260514519     
   1.9097163250930922E-002
 -0.65018539724069968     
   9.2471002894725707E-002
  0.25431351886287801     
   1.7472281675246032E-002
 -0.64971827384774739     
   9.4378354286197258E-002
  0.25323055929923871     
   1.5848579812068404E-002
 -0.64924163400332957     
   9.6277583480941592E-002
  0.25215752853266477     
   1.4226081401918254E-002
 -0.64875551813226484     
   9.8168764944936537E-002
  0.25109425283611464     
   1.2604810084716160E-002
 -0.64825996629029947     
  0.10005197184120743     
  0.25004063316541569     
   1.0984789400699347E-002
 -0.64775501816922165     
  0.10192727658994802     
  0.24899650031769119     
   9.3660427913252603E-003
 -0.64724071310189091     
  0.10379475034233074     
  0.24796176035559420     
   7.7485936001627127E-003
 -0.64671709006717260     
  0.10565446354499766     
  0.24693624877209205     
   6.1324650737707874E-003
 -0.64618418769478314     
  0.10750648541078839     
  0.24591987653441419     
   4.5176803625657522E-003
 -0.64564204427004412     
  0.10935088448479646     
  0.24491248345629701     
   2.9042625216761887E-003
 -0.64509069773855532     
  0.11118772811071873     
  0.24391398512246495     
   1.2922345117865441E-003
 -0.64453018571078069     
  0.11301708299913718     
  0.24292422575196421     
  -3.1838080003067289E-004
 -0.64396054546655213     
  0.11483901469227695     
  0.24194312514077237     
  -1.9275606394938620E-003
 -0.64338181395949445     
  0.11665358813083271     
  0.24097053174828020     
  -3.5352823243022589E-003
 -0.64279402782136996     
  0.11846086711894485     
  0.24000636947537579     
  -5.1415232633366332E-003
 -0.64219722336634755     
  0.12026091489001012     
  0.23905049070632181     
  -6.7462609558705594E-003
 -0.64159143659519680     
  0.12205379357030757     
  0.23810282348286868     
  -8.3494729907920857E-003
 -0.64097670319940492     
  0.12383956474642906     
  0.23716322368170792     
  -9.9511370458355997E-003
 -0.64035305856522873     
  0.12561828892404192     
  0.23623162336750494     
  -1.1551230886823747E-002
 -0.63972053777767046     
  0.12739002609929817     
  0.23530788222747578     
  -1.3149732366919180E-002
 -0.63907917562438210     
  0.12915483521600427     
  0.23439193514129486     
  -1.4746619425886015E-002
 -0.63842900659951829     
  0.13091277472956395     
  0.23348364731367327     
  -1.6341870089360798E-002
 -0.63777006490748323     
  0.13266390208441653     
  0.23258295108590729     
  -1.7935462468132834E-002
 -0.63710238446672840     
  0.13440827421756080     
  0.23168973129347953     
  -1.9527374757433710E-002
 -0.63642599891317886     
  0.13614594720226186     
  0.23080389274245405     
  -2.1117585236235855E-002
 -0.63574094160417860     
  0.13787697639783031     
  0.22992536174522785     
  -2.2706072266560004E-002
 -0.63504724562165671     
  0.13960141661091946     
  0.22905401559781294     
  -2.4292814292791370E-002
 -0.63434494377580963     
  0.14131932172790312     
  0.22818979944386683     
  -2.5877789841004445E-002
 -0.63363406860843052     
  0.14303074522373208     
  0.22733258860382108     
  -2.7460977518296213E-002
 -0.63291465239627553     
  0.14473573963826078     
  0.22648233187394434     
  -2.9042356012127693E-002
 -0.63218672715436164     
  0.14643435712731531     
  0.22563890808693121     
  -3.0621904089673649E-002
 -0.63145032463919837     
  0.14812664893796734     
  0.22480226784177196     
  -3.2199600597180314E-002
 -0.63070547635198659     
  0.14981266594678061     
  0.22397229386736145     
  -3.3775424459331058E-002
 -0.62995221354174258     
  0.15149245815078585     
  0.22314893914606646     
  -3.5349354678619764E-002
 -0.62919056720837974     
  0.15316607519438130     
  0.22233208793403000     
  -3.6921370334731911E-002
 -0.62842056810575908     
  0.15483356585388658     
  0.22152169765307567     
  -3.8491450583933162E-002
 -0.62764224674465863     
  0.15649497858628461     
  0.22071765478598226     
  -4.0059574658465325E-002
 -0.62685563339569994     
  0.15815036099717950     
  0.21991991728193186     
  -4.1625721865949601E-002
 -0.62606075809226502     
  0.15979976037679397     
  0.21912837679109504     
  -4.3189871588797057E-002
 -0.62525765063331618     
  0.16144322320272722     
  0.21834299262546897     
  -4.4752003283626038E-002
 -0.62444634058619086     
  0.16308079564741820     
  0.21756365754059312     
  -4.6312096480686606E-002
 -0.62362685728937484     
  0.16471252307897269     
  0.21679033538475517     
  -4.7870130783291776E-002
 -0.62279922985519154     
  0.16633845059435831     
  0.21602292005552026     
  -4.9426085867255450E-002
 -0.62196348717246874     
  0.16795862249477475     
  0.21526137706152262     
  -5.0979941480336979E-002
 -0.62111965790917489     
  0.16957308282273614     
  0.21450560335273877     
  -5.2531677441692258E-002
 -0.62026777051499837     
  0.17118187484788172     
  0.21375556691028041     
  -5.4081273641331189E-002
 -0.61940785322387937     
  0.17278504159970878     
  0.21301116657424854     
  -5.5628710039581447E-002
 -0.61853993405650753     
  0.17438262534901569     
  0.21227236794905854     
  -5.7173966666558503E-002
 -0.61766404082286352     
  0.17597466810863360     
  0.21153908728229093     
  -5.8717023621641710E-002
 -0.61678020112443377     
  0.17756121126325075     
  0.21081126264960240     
  -6.0257861072956456E-002
 -0.61588844235694284     
  0.17914229573312279     
  0.21008884948252762     
  -6.1796459256862175E-002
 -0.61498879171234944     
  0.18071796210424171     
  0.20937175603671715     
  -6.3332798477446245E-002
 -0.61408127618140251     
  0.18228825027451712     
  0.20865995787219149     
  -6.4866859106023661E-002
 -0.61316592255581981     
  0.18385319995855853     
  0.20795335869508511     
  -6.6398621580642275E-002
 -0.61224275743055145     
  0.18541285014877171     
  0.20725193593334354     
  -6.7928066405593693E-002
 -0.61131180720600897     
  0.18696723966827175     
  0.20655559674795454     
  -6.9455174150929624E-002
 -0.61037309809022855     
  0.18851640664388145     
  0.20586431877798067     
  -7.0979925451983658E-002
 -0.60942665610103208     
  0.19006038903471628     
  0.20517801261220128     
  -7.2502301008898359E-002
 -0.60847250706812195     
  0.19159922412930780     
  0.20449665584076784     
  -7.4022281586157576E-002
 -0.60751067663517844     
  0.19313294904811354     
  0.20382016111386653     
  -7.5539848012123989E-002
 -0.60654119026191700     
  0.19466160025646756     
  0.20314850858961664     
  -7.7054981178581700E-002
 -0.60556407322609862     
  0.19618521407088968     
  0.20248161164120404     
  -7.8567662040283856E-002
 -0.60457935062552581     
  0.19770382615819873     
  0.20181945153921341     
  -8.0077871614505219E-002
 -0.60358704738001845     
  0.19921747204474280     
  0.20116194508163579     
  -8.1585590980599629E-002
 -0.60258718823332447     
  0.20072618663285510     
  0.20050907313356331     
  -8.3090801279562185E-002
 -0.60157979775503900     
  0.20223000468135680     
  0.19986075404748266     
  -8.4593483713596276E-002
 -0.60056490034249377     
  0.20372896033671295     
  0.19921697106506245     
  -8.6093619545685202E-002
 -0.59954252022260279     
  0.20522308761970087     
  0.19857764462288360     
  -8.7591190099168423E-002
 -0.59851268145366754     
  0.20671241995437256     
  0.19794275721510690     
  -8.9086176757322263E-002
 -0.59747540792719789     
  0.20819699063348582     
  0.19731223087705685     
  -9.0578560962945226E-002
 -0.59643072336970149     
  0.20967683236506379     
  0.19668605330898511     
  -9.2068324217947584E-002
 -0.59537865134437673     
  0.21115197776488115     
  0.19606414249051621     
  -9.3555448082945303E-002
 -0.59431921525288056     
  0.21262245883356004     
  0.19544648772400891     
  -9.5039914176858392E-002
 -0.59325243833706798     
  0.21408830749149008     
  0.19483302057417967     
  -9.6521704176513262E-002
 -0.59217834368047473     
  0.21554955514579638     
  0.19422370339333800     
  -9.8000799816249456E-002
 -0.59109695421030717     
  0.21700623292124646     
  0.19361850575885101     
  -9.9477182887530283E-002
 -0.59000829269871791     
  0.21845837171443783     
  0.19301736075692075     
 -0.10095083523855763     
 -0.58891238176463157     
  0.21990600192011475     
  0.19242025482508607     
 -0.10242173877389070     
 -0.58780924387525302     
  0.22134915383130288     
  0.19182711774231698     
 -0.10388987545406871     
 -0.58669890134763880     
  0.22278785721437028     
  0.19123793716066392     
 -0.10535522729523741     
 -0.58558137635024521     
  0.22422214174307523     
  0.19065264555363062     
 -0.10681777636877958     
 -0.58445669090442565     
  0.22565203658472749     
  0.19007122943426730     
 -0.10827750480094900     
 -0.58332486688595020     
  0.22707757080548446     
  0.18949362294215627     
 -0.10973439477250851     
 -0.58218592602649255     
  0.22849877297755067     
  0.18891981711911934     
 -0.11118842851837146     
 -0.58103988991503386     
  0.22991567160594403     
  0.18834974017917347     
 -0.11263958832724685     
 -0.57988677999937577     
  0.23132829465728788     
  0.18778339196378457     
 -0.11408785654128815     
 -0.57872661758749000     
  0.23273667009701621     
  0.18722069518157369     
 -0.11553321555574544     
 -0.57755942384897030     
  0.23414082531087804     
  0.18666165518656361     
 -0.11697564781862128     
 -0.57638521981638113     
  0.23554078772477727     
  0.18610619377442253     
 -0.11841513583032971     
 -0.57520402638662393     
  0.23693658417808544     
  0.18555431649904094     
 -0.11985166214335893     
 -0.57401586432229923     
  0.23832824155182825     
  0.18500594860923608     
 -0.12128520936193707     
 -0.57282075425300361     
  0.23971578616639755     
  0.18446109347681044     
 -0.12271576014170142     
 -0.57161871667666897     
  0.24109924436747360     
  0.18391968038232862     
 -0.12414329718937082     
 -0.57040977196082443     
  0.24247864197034108     
  0.18338171058333966     
 -0.12556780326242131     
 -0.56919394034389925     
  0.24385400479971608     
  0.18284711757247796     
 -0.12698926116876488     
 -0.56797124193644621     
  0.24522535818150970     
  0.18231589970377604     
 -0.12840765376643140     
 -0.56674169672241925     
  0.24659272742928801     
  0.18178799485206867     
 -0.12982296396325363     
 -0.56550532456036928     
  0.24795613739067857     
  0.18126339768846197     
 -0.13123517471655524     
 -0.56426214518470930     
  0.24931561287334197     
  0.18074205933715612     
 -0.13264426903284185     
 -0.56301217820673000     
  0.25067117831837060     
  0.18022394851392037     
 -0.13405022996749502     
 -0.56175544311610348     
  0.25202285793222506     
  0.17970905284696409     
 -0.13545304062446922     
 -0.56049195928170148     
  0.25337067582857725     
  0.17919731183431295     
 -0.13685268415599158     
 -0.55922174595296170     
  0.25471465566733464     
  0.17868872994423571     
 -0.13824914376226463     
 -0.55794482226093856     
  0.25605482114191636     
  0.17818324294004018     
 -0.13964240269117170     
 -0.55666120721942380     
  0.25739119546396672     
  0.17768085329585670     
 -0.14103244423798525     
 -0.55537091972610475     
  0.25872380186368560     
  0.17718150464921126     
 -0.14241925174507788     
 -0.55407397856357410     
  0.26005266314855474     
  0.17668519327726884     
 -0.14380280860163597     
 -0.55277040240045738     
  0.26137780209813422     
  0.17619186523614863     
 -0.14518309824337614     
 -0.55146020979249355     
  0.26269924108740539     
  0.17570152256268054     
 -0.14656010415226425     
 -0.55014341918350851     
  0.26401700250662541     
  0.17521410333507109     
 -0.14793380985623703     
 -0.54882004890653779     
  0.26533110828163853     
  0.17472961641535151     
 -0.14930419892892632     
 -0.54749011718482188     
  0.26664158040475361     
  0.17424800159096684     
 -0.15067125498938586     
 -0.54615364213276818     
  0.26794844041668586     
  0.17376926152240882     
 -0.15203496170182043     
 -0.54481064175703131     
  0.26925170987810393     
  0.17329334459898083     
 -0.15339530277531779     
 -0.54346113395742945     
  0.27055140996259630     
  0.17282024858114400     
 -0.15475226196358269     
 -0.54210513652795567     
  0.27184756182695485     
  0.17234992369045846     
 -0.15610582306467363     
 -0.54074266715775166     
  0.27314018625463332     
  0.17188237094274783     
 -0.15745596992074185     
 -0.53937374343202338     
  0.27442930403670390     
  0.17141753785598504     
 -0.15880268641777268     
 -0.53799838283300494     
  0.27571493557062382     
  0.17095542966554608     
 -0.16014595648532925     
 -0.53661660274084566     
  0.27699710129311539     
  0.17049598829470708     
 -0.16148576409629850     
 -0.53522842043459951     
  0.27827582120532574     
  0.17003922692381632     
 -0.16282209326663952     
 -0.53383385309306808     
  0.27955111540725430     
  0.16958508393956237     
 -0.16415492805513399     
 -0.53243291779570789     
  0.28082300353680106     
  0.16913357014401248     
 -0.16548425256313909     
 -0.53102563152358373     
  0.28209150531288113     
  0.16868464010478063     
 -0.16681005093434231     
 -0.52961201116001744     
  0.28335664011366696     
  0.16823827224343335     
 -0.16813230735451867     
 -0.52819207349184449     
  0.28461842715549274     
  0.16779446523367073     
 -0.16945100605129002     
 -0.52676583520984388     
  0.28587688564474523     
  0.16735316090481125     
 -0.17076613129388624     
 -0.52533331290985319     
  0.28713203435153134     
  0.16691437719496904     
 -0.17207766739290900     
 -0.52389452309352313     
  0.28838389218049360     
  0.16647805373307847     
 -0.17338559870009712     
 -0.52244948216911313     
  0.28963247758349175     
  0.16604420694204336     
 -0.17468990960809425     
 -0.52099820645231554     
  0.29087780913555705     
  0.16561277561719828     
 -0.17599058455021835     
 -0.51954071216709496     
  0.29211990495268603     
  0.16518377953896676     
 -0.17728760800023355     
 -0.51807701544646523     
  0.29335878329922827     
  0.16475715876158212     
 -0.17858096447212352     
 -0.51660713233324218     
  0.29459446198994016     
  0.16433293028570234     
 -0.17987063851986712     
 -0.51513107878084974     
  0.29582695896708289     
  0.16391103670733886     
 -0.18115661473721578     
 -0.51364887065407594     
  0.29705629174238796     
  0.16349149327072671     
 -0.18243887775747297     
 -0.51216052372986520     
  0.29828247794191842     
  0.16307424837021700     
 -0.18371741225327540     
 -0.51066605369799867     
  0.29950553480469505     
  0.16265931233326661     
 -0.18499220293637608     
 -0.50916547616186902     
  0.30072547964719454     
  0.16224663097395189     
 -0.18626323455742938     
 -0.50765880663930218     
  0.30194232937949916     
  0.16183623726501517     
 -0.18753049190577778     
 -0.50614606056295608     
  0.30315610115898678     
  0.16142800301742938     
 -0.18879395980924041     
 -0.50462725328210445     
  0.30436681118161751     
  0.16102223307889252     
 -0.19005362313390337     
 -0.50310240005932616     
  0.30557447792970921     
  0.16061777473234301     
 -0.19130946678391192     
 -0.50157151608640138     
  0.30677911124020180     
  0.16021877187033859     
 -0.19256147570126433     
 -0.50003461642822788     
  0.30798075202922931     
  0.15980975040946385     
 -0.19380963486560740     
 -0.49849171623526151     
  0.30917932515730029     
  0.15944829393932164     
 -0.19505392929403370     
 -0.49694282995396366     
  0.31037518736184522     
  0.15891948884978657     
 -0.19629434404088061     
 -0.49538797427673847     
  0.31156708352821860     
  0.15902524986770367     
 -0.19753086419753085     
 -0.49382715713566239     
  0.31275977290222640     
  0.15902524986770367     


==> anc/PnsP/PnsP00.dat <==
# PnsP00
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/PnsP/PnsP10.dat <==
# PnsP10
37.2432722995240255372873807404
37.2438553055696987540960716031
37.2438925003525945131252831561
37.2439319641964491605362405933
37.2439738262954947865723380298
37.244018222349991799172407183
37.2440652948107095884092484932
37.2441151931234649276393807044
37.2441680739723816642615730154
37.2442241015203396378645111973
37.2442834476448639808806609859
37.2443462921674660057723787816
37.2444128230741815890948904379
37.2444832367247599651133350246
37.2445577380476325763758630818
37.2446365407174353138084551017
37.244719867311465096922847008
37.2448079494410200238589211003
37.2449010278530977153721902572
37.2449993524974051452506681077
37.2451031825530610324266952013
37.2452127864087442648610127104
37.2453284415893539607134624083
37.2454504346214933798800022331
37.245579060829265283066379008
37.2457146240509643413946771013
37.2458574362662661788495864119
37.2460078171224354043615952898
37.2461660933468988125845548132
37.2463325980322464442931582805
37.2465076697783233854966886087
37.2466916516745493331035458814
37.2468848901039405957694375039
37.2470877333484990565815362241
37.2473005299736625613512326596
37.2475236269673681505945428646
37.2477573676069494748022971792
37.2480020890245575151236489918
37.2482581194390431403174559791
37.248525775019253625758858919
37.2488053563404543150148640736
37.249097144392071020289349842
37.2494013960911369729377589251
37.2497183392516970280289804322
37.2500481669559466155655626635
37.2503910312680370654988305928
37.2507470362262339831128337699
37.2511162300434408844576722216
37.2514985964399637610840175024
37.2518940450257588137569698286
37.2523024006422380625957125674
37.2527233915659661478894886343
37.2531566364682239239344860659
37.2536016300153950976303772377
37.25405772698540282062552242
37.2545241247649322406905252226
37.254999844080867582547188692
37.2554837078071897835020177662
37.2559743176754606613275102763
37.2564700287028956071773099178
37.2569689211368281644533502675
37.2574687696980213374109952034
37.2579670098877020386923064196
37.2584607011043016225987725288
37.2589464862955864688635402762
37.2594205478500618811192888298
37.2598785594081278891557770223
37.2603156332483482026292379962
37.26072626287724801747782106
37.2611042604221597908536709536
37.2614426883956578544975449115
37.2617337853669238790778862488
37.2619688850398178512895637912
37.2621383281993358992790179542
37.26223136694734916775228883
37.2622360606048579751626145927
37.262139162611271506316600768
37.2619259977012308969493686661
37.26158032858601387684405555
37.261084211309357397995336237
37.2604178383863586233319240514
37.2595593687686926578684049292
37.2584847436094243118056700804
37.2571674867258738256071749218
37.2555784885789788006412480243
37.2536857725020022795922471894
37.2514542418198616306201779225
37.2488454064023476554983624151
37.2458170870895774376816522959
37.2423230963156373401113011733
37.2383128931359269278529333612
37.2337312107345482043488509342
37.2285176543494609119282880779
37.2226062674042221260452767477
37.2159250634750276602727513812
37.2083955215494424237205788244
37.1999320418474864920366738898
37.1904413592753248108203906278
37.1798219113652124391615597894
37.1679631573208996775947588487
37.1547448445335030864779285359
37.1400362186567418299790150545
36.9179163410152388876824705857
36.668234808001389383139432715
36.4042847335107182351885338736
36.1314282004650576299830931804
35.8524418569850058815508023656
35.5689676688451624746755144922
35.2820618256276748191947506092
34.9924446642906973312097105853
34.7006291584749607262774630021
34.4069929668861686380908570866
34.1118215677931458753453392174
33.8153354434102958114137131572
33.5177079362462721274646647286
33.2190773854659421275437531929
32.9195556152616390141436154509
32.6192340183623158220883195126
32.3181880086664191210109092294
32.016480340456179113447805554
31.7141636228658783641506322456
31.4112822520764748331217550726
31.1078739150790761378270025684
30.8039707734370669869699585649
30.4996004047855416430134207399
30.194786558667534930336221175
29.8895497684948524719957928723
29.5839078508803648443277690841
29.277876315979810491776986295
28.9714687069169773980856914393
28.6646968822482468135341253916
28.3575712523411668333416128977
28.0501009782124032284695333194
27.7422941395928098966700579749
27.4341578776187845628587824734
27.1256985164867087592912055032
26.8169216675762357900705594577
26.5078323188934115836114335568
26.1984349121652047689418907339
25.8887334095023651770636614443
25.5787313512145057917015333855
25.2684319060923211530653130994
24.9578379152534325683394991276
24.6469519304700815664437337106
24.335776247750694452792225492
24.0243129368268941410962902863
23.7125638670978726937225050292
23.40053073050123113338154399
23.0882150617103196930759022578
22.7756182560002771259415712081
22.4627415850763692644099099153
22.1495862111172494011689565414
21.8361531992510976757654399172
21.5224435286531788777535435521
21.20845810242831827415532799
20.8941977564204200827273961835
20.5796632670728560350291655165
20.2648553584478471929259356485
19.9497747084994488436413460391
19.6344219546830916047786067768
19.3187976989745529061423032532
19.0029025123624983542430639445
18.6867369388711461939519590147
18.3703014991630052249546137549
18.0535966937658778848760091215
17.736623005963287942617119221
17.4193809043830863677741155944
17.1018708453151244007395938099
16.7840932747854871171669871877
16.4660486304117918726250398492
16.1477373430614208290578705446
15.829159838332229718811063273
15.5103165378732168771578736772
15.1912078605608135622944776016
14.8718342235448394795827173911
14.552196043176730960421575713
14.2322937358313715010160355945
13.9121277186327163063226485372
13.5916984100923875444891524068
13.2710062306695107576182913248
12.9500516032592526879157145893
12.6288349536167956380181167209
12.3073567107228337322627610261
11.9856173070960936088069897871
11.6636171790578587064645096101
11.3413567669530058647942213222
11.018836515331639659938007296
10.6960568730950286596309632965
10.3730182936092040995243069763
10.0497212347892713791429824324
9.72616615915720472364360979887
9.40235353387564222997189173174
9.07828383075996953624249879198
8.75395752627077305249799336199
8.42937510148855587216033519767
8.10453704207243918853796007477
7.77944383820441752312566909933
7.45409598452059577243992015652
7.12849398003070860349497993278
6.80263832802710682707287982021
6.47652953598428993507037499284
6.15016811544996800135157342429
5.82355458192854871536243544499
5.49668945475786563639013436157
5.16957325697989109738433053164
4.84220651520611089699703064075
4.51458975947817740814619189295
4.1867235231244024701792460055
3.85860834261260094071767334904
3.53024475739974963008685457296
3.20163330977888413511396298812
2.87277454472361747661472371135
2.54366900973062910624258532055
2.21431725466044049384723106266
1.88471983157676387350752710822
1.55487729458468357680163879328
1.2247901996679044994798688689
0.894459104525279436166550015005
0.563884568406806098578636610072
0.23306715194926544370717081946
-0.0979925829883446682421513179166
-0.429294073489442625116523523105
-0.760836755744439995694891935386
-1.09262006521515283643103010103
-1.42464343679895047251504349281
-1.75690630499255634330895625561
-2.08940810405542605819583885591
-2.42214826817263750890652082982
-2.75512623161723679945775623701
-3.08834142891199194990622444287
-3.42179329499051386464708371796
-3.75548126535771098440912251565
-4.08940477624955041330546338318
-4.42356326479210417401839303181
-4.7579561691598646373699784757
-5.09258292873331813564194049481
-5.427442984255770337390564624
-5.76253577798942116760772848641
-6.09786075387069093072973180809
-6.43341735766480286261012665716
-6.76920503711963062637200656061
-7.10522324211882229924978902041
-7.44147142483421519449142356472
-7.77794903987755844380619295846
-8.11465554445156264985571286493
-8.45159039850029812162848510693
-8.78875306485896524364889287702
-9.12614300940306241710055397873
-9.46375970119697876025400757173
-9.80160261264204037924430893998
-10.1396712196240405295450354553
-10.4779650016602853934031518227
-10.8164834420461885103475817386
-11.1552260280014481218400892487
-11.4941922508158428408977013814
-11.8333816059946821355467401024
-12.1727935934039491317660209953
-12.5124277174151742023854960636
-12.8522834870500787197381622182
-13.192360416125029217433478445
-13.5326580233953430357944264265
-13.8731758326994873212868733976
-14.2139133731032140173525282363
-14.5548701790436742268207570954
-14.8960457904735560486321803351
-15.237439753005290697821170968
-15.5790516180553724112101746713
-15.9208809429888383254934940204
-16.2629272912639551925700130959
-16.605190232577160472189604823
-16.947669343008306017117163996
-17.2903642051662532438609574958
-17.6332744083348693652009206295
-17.9763995486194749518163117854
-18.3197392290937937916775842098
-18.6632930599474567298707978553
-19.007060658634111900420944692
-19.3510416500201945076600252089
-19.6952356665344100798731487618
-20.0396423483179859044265735259
-20.3842613433757461633678558473
-20.7290923077280671235877765123
-21.0741349055637695980170050645
-21.4193888093940067859483801244
-21.7648537002072065233663868488
-22.1105292676251279300612031578
-22.4564152100600934312385806317
-22.8025112348734581592489416763
-23.1488170585353798079028548117
-23.4953324067859531195883555834
-23.8420570147977743360566779944
-24.1889906273400021393264327981
-24.5361329989439828517388712386
-24.8834838940705089558883688633
-25.2310430872787813381112524088
-25.5788103633971470556558580071
-25.9267855176956858798511168807
-26.2749683560607203778804252248
-26.6233586951713258665650758825
-26.9719563626779182053588837146
-27.3207611973829990951296665779
-27.6697730494241403169223254742
-28.0189917804592901835289580563
-28.3684172638544873892053337111
-28.7180493848740694322538755118
-29.0678880408734648545442251494
-29.4179331414946606945938032265
-29.7681846088644387899478527764
-30.118642377795476893789924784
-30.4693063959904129936402587822
-30.8201766242489737404826778866
-31.1712530366782705186926059881
-31.5225356209063694148922237234
-31.874024378299244181697104742
-32.2257193241812242448072955083
-32.5776204880590528738135546204
-32.9297279138496738334408292083
-33.2820416601118681579789953047
-33.6345618002818661528504787711
-33.9872884229130633293970685528
-34.3402216319199727280770716582
-34.6933615468265499876895858848
-35.0467083030190315806403163072
-35.4002620520034308636208419467
-35.7540229616678409967299917155
-36.1079912165496983697333058578
-36.4621670181081649499390330205
-36.8165505850017929405874076844
-37.1711421533716403206649898486
-37.5259419771300112360945101148
-37.8809503282550008382331146862
-38.2361674970910300289806605327
-38.5915937926555616835505609629
-38.9472295429521962936706166287
-39.3030750952903516178635450162
-39.6591308166117378543684339385
-40.015397093823847079765445714
-40.3718743341406832367580825208
-40.7285629654309668229377414469
-41.0854634365740566446263194649
-41.4425762178238395728727310823
-41.7999018011808481901182852263
-42.1574407007728755646942638982
-42.5151934532443661559865511333
-42.8731606181548720567414787452
-43.231342778386874442741956274
-43.5897405405632812473815349408
-43.9483545354749237342974926135
-44.3071854185183868314352335198
-44.6662338701445208424949801018
-45.0255005963179954960963123659
-45.3849863289882712603833775
-45.7446918265723774742546857403
-46.104617874449902161012407651
-46.4647652854706144331942928986
-46.8251349004751572081742206545
-47.1857275888292655747256261836
-47.5465442489719846256781253314
-47.9075858089783799483922376041
-48.268853227137254293346310648
-48.6303474925444052751854959831
-48.992069625711981357059873066
-49.3540206791945168885806627072
-49.716201738232251674785719658
-50.0786139214123665168823996103
-50.441258381348793458508908816
-50.8041363053812881719668340698
-51.1672489162944821106923244375
-51.5305974730576638261289771898
-51.8941832715860722941558395488
-52.2580076455245203198181424335
-52.6220719670542031978080235163
-52.9863776477235869159813813106
-53.3509261393043114243270592041
-53.7157189346730879851323171963
-54.0807575687206155139669857149
-54.4460436192885892680897531891
-54.8115787081359264025336723865
-55.1773645019353869699341911105
-55.5434027133018260764840888799
-55.9096951018533733255404433948
-56.2762434753068995997736662193
-56.6430496906091988861057034372
-57.0101156551053844865463058464
-57.3774433277460748531707067484
-57.745034720335024728565636454
-58.1128918988189425784995886077
-58.4810169846213258104488130745
-58.8494121560222413459166429963
-59.2180796495860811514783981328
-59.5870217616394307603264282174
-59.9562408498013040947295626273
-60.3257393345681205301784546983
-60.6955197009559306654564711304
-61.0655845002025362661834429345
-61.4359363515322979688518986541
-61.8065779439865822586405941453
-62.1775120383229677174825025136
-62.5487414689865103943811543055
-62.9202691461565602648465032459
-63.2920980578728260863029269717
-63.6642312722446055737023450329
-64.036671939747332861913632042
-64.409423295610846941266676731
-64.7824886623040545181528484922
-65.1558714521209500598227939523
-65.5295751698732662686329300006
-65.9036034156953616892534265589
-66.2779598879673105489006908919
-66.6526483863625454232218550667
-67.0276728150268182793384640728
-67.4030371858956924791743256897
-67.7787456221582602995425396661
-68.1548023618753006018621148816
-68.5312117617606529509466178828
-68.907978301135191589779493091
-69.2851065860634394825294903645
-69.6626013536835738526971910996
-70.0404674767423454877168030874
-70.4187099683472703470342529406
-70.7973339869493601303769893483
-71.1763448415706455905610863269
-71.555747997291820476934839489
-71.9355490810165039537290141256
-72.3157538875298950692345754798
-72.6963683858709854444908399867
-73.0773987260390182179191219412
-73.4588512460565463439764524032
-73.8407324794132672290034365498
-74.2230491629168109732625640117
-74.6058082449788559733262243963
-74.9890168943673606600389005815
-75.3726825094583589457166652581
-75.7568127280236981026604289048
-76.1414154375943336932516315766
-76.5264987864423736254857353558
-76.9120711952290243045670420346
-77.2981413693699839535136735935
-77.6847183121747060511197311873
-78.0718113388213819521372604951
-78.4594300912355377733613398853
-78.8475845539468889339971986941
-79.2362850710066412491480757221
-79.6255423640558798051704708264
-80.0153675516451728757399348084
-80.4057721699161850936098215415
-80.7967681947681132390811470059
-81.1883680656453290882058980181
-81.5805847110979703755290707821
-81.9734315762846370085416008432
-82.3669226526061474113199996932
-82.7610725096818693426510635763
-83.155896329905910477799318254
-83.551409945849970388087248105
-83.9476298808135532881883034213
-84.3445733928612802634965837623
-84.7422585227321326570520455371
-85.1407041460577031718393492882
-85.5399300303872558571656022879
-85.9399568975882124717239692456
-86.3408064922735561202648562629
-86.7425016570049805937274556963
-87.1450664151353774084864210609
-87.5485260622901048317418540253
-87.9529072676479769909197411198
-88.3582381863757365475391488574
-88.7645485848010835225068556859
-89.1718699801881698992979940182
-89.5802357973173441892614261314
-89.9896815444825876620718425055
-90.4002450120245497533839847195
-90.8119664971390965820182865514
-91.2248890594732417314004992082
-91.6390588129850596810908193154
-92.054525260758797785917204224
-92.4713416810077900792812702942
-92.8895655744705236619600425677
-93.3092591859531635102362506556
-93.7304901160952090954771291339
-94.1533320438159661851490303893
-94.5778655857415735351037729906
-95.0041793268007519839977203514
-95.432371066975528449114136004
-95.8625493441971393901404301201
-96.2948353145719596797619143263
-96.7293651016134515025788770679
-97.1662927709219444534792305133
-97.6057941539907757283769402258
-98.0480718484327076961427067173
-98.4933618863342527931308571616
-98.9419428322423814330326277577
-99.3941485326288065773793853544
-99.8503865610511538296868371057
-100.31116595535129535663045959
-100.777140975903799455797009108
-101.249184490875501173936690095
-101.728521428640014560641517753
-102.217000540019262591751489695
-102.717751641830276467359114358
-103.237344189168201258056436741
-103.806554305301198477327159112


==> anc/PnsP/PnsP11.dat <==
# PnsP11
-0.148148148148148148148148148148
-0.148140378273183174705609328635
-0.148139783542117102267591778588
-0.148139143470286384003015769889
-0.148138454616752885243844916417
-0.14813771328080802751380347393
-0.148136915482480467145329948006
-0.148136056941591513877461876669
-0.148135133055250999176688224856
-0.148134138873678457334751163869
-0.148133069074226068810011537981
-0.148131917933470794438551303519
-0.148130679297233457872217784882
-0.148129346548372165712893827539
-0.148127912572186340893763334689
-0.148126369719255732056300962239
-0.148124709765525993457102333317
-0.148122923869438745855774153686
-0.148121002525889364234204860008
-0.148118935516780023949668686489
-0.148116711857918699116802064453
-0.148114319741996766625577042724
-0.148111746477358541758090524656
-0.1481089784222553665656176971
-0.148106000914254693488759325465
-0.148102798194450850986611735259
-0.148099353326098734934013557335
-0.148095648107264421426442696332
-0.148091662977057517493552922084
-0.148087376914978821526373426763
-0.148082767332883411214336907079
-0.148077809959023459868062851593
-0.148072478713596738061680693076
-0.148066745575185711226243731821
-0.148060580437428207831812315253
-0.14805395095521360696510578137
-0.148046822379648164605726320691
-0.148039157380979236257499745621
-0.148030915858610515690738977543
-0.148022054737278734558617642125
-0.148012527748396276839088440172
-0.148002285195493557554946487059
-0.147991273702619478684043744412
-0.147979435944477466298254274628
-0.147966710356988147973316795642
-0.147953030826877259415998936117
-0.147938326358788458075640137438
-0.147922520718314924279601372717
-0.147905532049230471076462781771
-0.147887272463079852974910070907
-0.147867647599158515669948525892
-0.147846556152773579506154120445
-0.14782388936952977302830902997
-0.147799530503225658781549981151
-0.14777335423477610234021410749
-0.147745226049395755795781163983
-0.147715001569084530417913542113
-0.147682525837248730402517396873
-0.147647632552069754555382947919
-0.14761014324499501730752592268
-0.147569866400471888095702419411
-0.147526596512773807025042260528
-0.147480113075477020038180891803
-0.147430179498835202257765389035
-0.147376541949966106569146247678
-0.147318928110407667328381501658
-0.147257045845218954761099664713
-0.14719058177739211659847461453
-0.147119199760902901720411832313
-0.147042539245257301308667370435
-0.146960213523887836753370984098
-0.146871807858212425799697099485
-0.146776877468588686995351078836
-0.146674945382773852174866510586
-0.146565500131831710740681954072
-0.146447993282709447668636778505
-0.146321836795934739994141277315
-0.14618640019605252505541127932
-0.146041007541526484390106775728
-0.14588493417986704101872223326
-0.145717403272709533851080015962
-0.145537582074446584065631905277
-0.145344577946810189847233330455
-0.145137434090493695168499493163
-0.144915124973492534665834024762
-0.144676551434315660448668611532
-0.144420535436565836318129131516
-0.144145814449594370479694225125
-0.143851035427990839986360012571
-0.143534748360555932201472817629
-0.143195399357109010876116081655
-0.142831323238982858624527529856
-0.142440735596335618994158931319
-0.142021724272441297587501487861
-0.1415722402318797253102292172
-0.141090087766006189679436189818
-0.140572913985208337686915674516
-0.140018197543218206781263749745
-0.13942323653410114255573285391
-0.138785135497447309749446597451
-0.138100791461697030867977734745
-0.137366878949384458399423690952
-0.128048759168555324749724598882
-0.119247605793677619839978958792
-0.110766271278611652586936480497
-0.102512559162424411484812867084
-0.0944329673478742498149196370741
-0.0864926559721224097360457166289
-0.0786672188984752776186843236362
-0.0709386688530743718503281387613
-0.0632932435651189526175977698271
-0.0557201057709655781621218843292
-0.0482105242894779177646859909584
-0.0407573328005085251263732106611
-0.0333545580492101371192455829283
-0.0259971561620217262461055029952
-0.0186808205641135613344644864833
-0.0114018388287947619834609187099
-0.00415698387570011489521946926754
0.00305657015305695830623761656019
0.0102413139234036284279569093524
0.0173994554347306280071975043901
0.0245329623033836645458408697986
0.0316435961676505439482931297301
0.0387329409541942991436245685551
0.0458024263058816221309007494715
0.05285334715527417262003712002
0.0598868801981451774490763377377
0.0669040978516452791141118667116
0.0739059801548462940296287321288
0.0808934249734278696952036315854
0.0878672567969258091926079441949
0.0948282343603479603994262012872
0.101777057277866133753552551368
0.108714371841650889650345261365
0.115640776111486174619266772688
0.122556824398919783551889621164
0.129463031232129317427013502462
0.136359874873472391074344602931
0.143247800450129158041806482564
0.150127222748785894517600485485
0.156998528717526014031574765154
0.163862079711658965323046003533
0.170718213514868890119251504402
0.177567246162599259006545134544
0.18440947359084470312998353203
0.191245173130367389587106661571
0.198074604863688586715268687906
0.204898012859942655919369147724
0.211715626300752583869830361668
0.218527660508637934853059536494
0.225334317888052426416298792854
0.232135788787931958208054771435
0.238932252293584111738430402779
0.24572387695484141844700669064
0.252510821456611884310127431054
0.259293235237273682870263651336
0.266071259059761778190446804521
0.272845025539670071370143538864
0.279614659634232987746573460269
0.28638027909564636401049804754
0.293141994891831528666550447736
0.299899911597432192512960879204
0.306654127757555715599852736199
0.313404736226523820761660549911
0.32015182448367887381947236462
0.326895474928097001267168713501
0.333635765153885597898210231051
0.340372768207587623704877162167
0.347106552829076279848359398108
0.353837183677199259576674582101
0.360564721541320114935157455151
0.367289223539803902729536247912
0.374010743306403897443180829714
0.380729331165424668218195464416
0.387445034296463232876907950026
0.394157896889463464749800185775
0.400867960290758681557932324554
0.40757526314072272327143112336
0.4142798415036002393153117247
0.420981728990041834384114743688
0.427680956872828705585310028593
0.434377554196234032815154366091
0.441071547879434295939460483316
0.447762962814352563302238679419
0.454451821958287338321857958151
0.461138146421654507471967924009
0.467821955551146074153235567641
0.474503267008587483380396376604
0.481182096845755257759153179629
0.487858459575398210778094335937
0.494532368238688530672864166724
0.501203834469313403651790717282
0.507872868554403449012811682574
0.514539479492480962379637778174
0.521203675048598709251043007112
0.527865461806828691034341539328
0.534524845220249839901162322215
0.541181829658573914891391528093
0.547836418453539904199869077178
0.554488613942198928085117385065
0.56113841750820392937258634038
0.56778582962121128502753484825
0.574430849874494828104897678793
0.581073477020866593888519523061
0.587713709006992860146808434172
0.594351543006188705338546637371
0.600986975449769329417771187525
0.607620002057031741381884344724
0.614250617863936090059003393732
0.620878817250551876195929109083
0.627504593967330513022529176936
0.634127941160262179264448296707
0.640748851394971614820243838656
0.647367316679804428264144959316
0.653983328487952601588118076438
0.660596877778665176996967359824
0.667207955017587580083295672564
0.6738165501962706613280682901
0.68042265285088831252855251819
0.687026252080200426237949649604
0.6936273365627960051846650177
0.700225894573649386217432751983
0.706821914000020811547834628909
0.713415382356730951490731100792
0.720006286800837450646823000121
0.726594614145740127150230427045
0.733180350874740096305775208411
0.739763483154076810184041068626
0.746343996845465798441671685086
0.752921877518158758068757602091
0.759497110460546566549502818474
0.76606968069132477998132360305
0.77263957297024022124153115408
0.779206771808436359793977697468
0.785771261478414330908339922806
0.792333026023625634865097544481
0.798892049267711793291008136871
0.805448314823405517456945037978
0.812001806101107259694718221114
0.818552506317150371739567996522
0.825100398501767480621215770344
0.831645465506770111691535595738
0.838187690012953037605742468207
0.84472705453723430980350995471
0.851263541439541433617319582329
0.857797132929453678023919956731
0.864327811072610064805555180842
0.870855557796892158146488295026
0.877380354898390373188202634383
0.883902184047162139613856571828
0.890421026792789892810673105729
0.896936864569746519529225978865
0.903449678702575556218302824669
0.909959450410893125467719883478
0.916466160814218298344427747171
0.922969790936638287061304685245
0.92947032171131460259910370844
0.935967733984836054890467910999
0.942462008521424228291734141952
0.948953126006996831674365815496
0.955441067053094099961485331753
0.961925812200673211749166287311
0.968407341923775485252591171618
0.974885636633070921700161836796
0.981360676679284480989113730479
0.987832442356508298465954660472
0.994300913905403883681160030461
1.00076607151629818149070149512
1.00722789533217722256006438818
1.01368636545158094381317436555
1.02014146193140261932244880316
1.02659316478959620823876653822
1.03304145400779479831057001948
1.03948630953384320105491164074
1.04592771128424763745067670038
1.05236563914654534087051345148
1.05880007298159679661179469063
1.06523099262580323459961746611
1.07165837789325189339984300049
1.07808220857779147939225225469
1.0845024644550401546184969874
1.09091912528432830025219401948
1.09733217081057821966428110854
1.10374158076612286550963618253
1.11014733487246559898343413708
1.11654941284198291623824709244
1.12294779437957200677350446075
1.12934245918424494127276989841
1.13573338695067122174325436969
1.14212055737067036478433006768
1.14850395013465612926182463149
1.15488354493303394248254224604
1.1612593214575530240441514137
1.16763125940261465377977320095
1.17399933846653797952960220435
1.18036353835278471176357132184
1.18672383877114400526363730026
1.19308021943887878307002646614
1.19943266008183471462493662796
1.20578114043551301843562498336
1.21212564024610821955590053214
1.21846613927151195368347465643
1.22480261728228387262624076171
1.23113505406259067024217195201
1.23746342941111421364679483243
1.24378772314192973145345591186
1.25010791508535497901173547007
1.25642398508877126998769736008
1.26273591301741723413781060752
1.26904367875515613272014725015
1.27534726220521753561773855133
1.28164664329091413787762443392
1.28794180195633446795490561367
1.29423271816701221545554048588
1.30051937191057288255795751436
1.30680174319735844052663663305
1.31307981206103065077704966107
1.31935355855915368877860736843
1.32562296277375668865980466713
1.33188800481187680667818166736
1.33814866480608338270889138533
1.34440492291498376056265740693
1.35065675932371131024094108925
1.35690415424439617814853997041
1.36314708791661927478797566037
1.36938554060784999353326743809
1.37561949261386813870134597235
1.3818489242591705262866671871
1.38807381589736270637863318087
1.39429414791153624242313633943
1.40050990071463196910062503281
1.40672105474978963765600915767
1.41292759049068434501366583188
1.41912948844185013092764199445
1.42532672913899111573741068076
1.43151929314928054000837821476
1.43770716107164805641951726495
1.44389031353705561370434584373
1.45006873120876226224286328345
1.45624239478257820102839358776
1.46241128498710837618247824733
1.46857538258398593195138808181
1.47473466836809580617832916708
1.48088912316778875359528267275
1.48703872784508607190734386133
1.49318346329587529754051514888
1.49932331045009713008165058642
1.50545825027192383684750165811
1.51158826375992938166978725516
1.51771333194725151486645007108
1.52383343590174605447766374581
1.52994855672613358217080478937
1.53605867555813877075421800851
1.54216377357062255397758125561
1.54826383197170734323043615738
1.55435883200489548987303212258
1.56044875494918118623870220833
1.56653358211915599282831393863
1.57261329486510817386894423741
1.57868787457311601822506181317
1.58475730266513531762562201222
1.59082156059908116929925200413
1.59688062986890426538698789302
1.60293449200466182692286787744
1.60898312857258333573231551965
1.61502652117513121329206664525
1.62106465145105659141897112046
1.62709750107545031560406553922
1.63312505175978931787874723925
1.63914728525197849228771431953
1.64516418333638820234474266117
1.65117572783388754625865798927
1.65718190060187350223446850523
1.66318268353429607277511736832
1.66917805856167954362938130237
1.67516800765113996984788537039
1.68115251280639899831894008987
1.68713155606779413315595893743
1.69310511951228554739570898836
1.69907318525345954163881178802
1.7050357354415287475180683794
1.7109927522633291712137469096
1.71694421794231416964544750602
1.72289011473854544945513682639
1.72883042494868117645309590558
1.73476513090596128082560102789
1.74069421498019004109798610832
1.74661765957771602760721779126
1.75253544714140948406222334207
1.75844756015063722365598683467
1.76435398112123511413897729971
1.77025469260547822426696291423
1.77614967719204870209592855923
1.78203891750600145371093955229
1.78792239620872768914272819454
1.79380009599791640044392273746
1.79967199960751383516464395826
1.80553808980768102678316703308
1.81139834940474944201003911394
1.81725276124117480329205650622
1.82310130819548914329448574537
1.82894397318225114663455028993
1.83478073915199483267523150521
1.84061158909117663176462255603
1.84643650602212090592123969718
1.85225547300296396361868829597
1.85806847312759661701278857423
1.86387548952560532867961185444
1.86967650536221199369281964581
1.87547150383821240166222591264
1.88126046818991342218163998054
1.88704338168906895599184726
1.89282022764281469305313060404
1.89859098939360171764013874626
1.90435565031912899951930976935
1.91011419383227480924462366646
1.91586660338102709461038146216
1.92161286244841285432920680808
1.92735295455242654405878144102
1.93308686324595754898122378135
1.93881457211671675624378827926
1.94453606478716225969801178439
1.95025132491442422852589326224
1.95596033619022897051551609877
1.96166308234082221994407927573
1.96735954712689167924298523603
1.97304971434348884285684714562
1.97873356781995013096545323149
1.98441109141981736001430496258
1.99008226904075757629478979888
1.99574708461448227812883500422
2.00140552210666605154450920016
2.00705756551686464367800068173
2.01270319887843249750322843263
2.01834240625843977087256986957
2.02397517175758886225036894683
2.02960147951013046493458299048
2.03522131368377917099071300384
2.04083465847962864556562914478
2.04644149813206639170665163772
2.05204181690868812528289024389
2.05763559911021177909100657753
2.06322282907039115472587798141
2.06880349115592924030775492818
2.07437756976639121168107183773
2.07994504933411713423575958809
2.08550591432413438204939228848
2.09106014923406979060746585678
2.09660773859406155892924543328
2.10214866696667091650763527089
2.10768291894679357006312957393
2.11321047916157094471381515516
2.11873133227030123377534406982
2.12424546296435027102651163385
2.12975285596706223890730500912
2.13525349603367022575677968441
2.14074736795120664484763259212
2.14623445653841352763263500853
2.15171474664565270328493615351
2.157188223154815876289426326
2.16265487097923461352563951271
2.16811467506359025197386876598
2.1735676203838237378750582062
2.17901369194704540788142389785
2.18445287479144472244844823207
2.18988515398619996143970033266
2.19531051463138789164367509566
2.20072894185789341563633752504
2.20614042082731921116413368313
2.2115449367318953699697162275
2.2169424747943890447363671572
2.2223330202680141125869235176
2.22771655843634086333876823047
2.23309307461320572048798695917
2.23846255414262100267296611178
2.24382498239868473315037382593
2.24918034478549050460448602444
2.25452862673703740640405807989
2.25986981371714002121926761936
2.26520389121933849771453740659
2.27053084476680870584116435971
2.2758506599122724810665102313
2.28116332223790796369393316246
2.2864688173552600392495422377
2.29176713090515088573812737909
2.29705824855759063340114546057
2.30234215601168814244432431286
2.30761883899556190404117604393
2.31288828326625106976138925825
2.31815047460962661441959840395
2.32340539884030263719031226469
2.32865304180154780568872969443
2.33389338936519694757468864797
2.3391264274315627940979963283
2.34435214192934787986778808656
2.34957051881555660299627703536
2.35478154407540744963820380333
2.35998520372224538682139720626
2.36518148379745442734103462783
2.37037037037037037037037037037


==> anc/PnsP/PnsP20.dat <==
# PnsP20
1657.62914227427171133658768279
1657.5764371564457743362040548
1657.57269081535670921762546377
1657.56868548112930549052969452
1657.56440379425219837271109418
1657.55982727272485713103941051
1657.55493624258142037595877853
1657.54970976434921813489401216
1657.54412555522180715932040962
1657.53815990671574574932719514
1657.53178759756932177905089607
1657.52498180163001367185676032
1657.51771399046560023403712897
1657.50995383042153331243089377
1657.50166907383443941121946224
1657.4928254440984153554700082
1657.48338651426712198202962004
1657.47331357886055235212528958
1657.46256551853075134426187901
1657.45109865722568650212181821
1657.43886661147491106718630073
1657.42582013140461519664510969
1657.41190693307312701293395856
1657.39707152170089847092690459
1657.38125500535148970159012267
1657.36439489860204759562691192
1657.34642491572325840078212503
1657.32727475286973875617692756
1657.30686985876231372346361669
1657.28513119332361277094696306
1657.26197497370789378999740709
1657.23731240714497894873512528
1657.21104940999665145524706844
1657.18308631240181469967121581
1657.15331754786414851484743317
1657.12163132711290275379155776
1657.08790929554383422861449514
1657.05202617352310357071142715
1657.01384937881218318310715344
1656.97323863034645965095600757
1656.93004553257421005130870332
1656.8841131395359492187025351
1656.83527549783673154656653026
1656.78335716763578151384289775
1656.72817272074874264381305683
1656.66952621492777902686749786
1656.60721064335362124223712176
1656.54100735834128105850472737
1656.47068546822740183314996571
1656.39600120637186874450982696
1656.31669727116914448682332302
1656.23250213592555121939595508
1656.14312932741707172162397596
1656.04827667189782264089329537
1655.94762550728173133094581414
1655.84083986016862790752052373
1655.72756558633037143216610573
1655.6074294732121017865958888
1655.48003830293748621336671204
1655.3449778742340395577813899
1655.20181198161424220009319194
1655.05008135005912043240558922
1654.88930252335189276217749501
1654.71896670409874636337633412
1654.53853854335011516558180157
1654.34745487759708613176090567
1654.14512341076161488331360823
1653.93092133862365922639775115
1653.70419391293040199871692704
1653.46425294220934975341719049
1653.21037522605479297015563238
1652.94180091937200067463464328
1652.65773182274122625093556463
1652.35732959469922316715022712
1652.03971388132402589291063957
1651.70396035804311122721293665
1651.34909867805887012095665512
1650.97411032119094791367570765
1650.57792633626393238583904463
1650.15942496941159527841490146
1649.71742916981486415916411771
1649.25070396342817556002608559
1648.75795368416479003564971491
1648.23781905079154815005631056
1647.68887407641133782265338093
1647.10962279586940010185033604
1646.49849579468776147039110601
1645.85384652118865292693010442
1645.17394736128851294502648206
1644.45698545300222922467284924
1643.70105821496294089927548174
1642.90416856020311734083788035
1642.06421976302136667828279932
1641.17900994293624399203721269
1640.24622612545866882103863945
1639.26343783464910579473996399
1638.22809016710980767580538113
1637.13749629113569029472853454
1635.98882930814279115268964206
1634.77911340613646156504658213
1633.50521422679003121666925557
1632.16382835858715402924734744
1616.71575310558072082252936456
1603.8052949933155026330999018
1592.27164950079181376557509872
1581.6301443261898045290452927
1571.62173326928892769699524975
1562.08849177009598320674990743
1552.9257555027636211341388717
1544.06000061284083541529628111
1535.43730613604240204646806298
1527.01679211166402471632211013
1518.76663557350665369821367805
1510.66152446395668800982117207
1502.68096176169805061531991581
1494.80809668075149765180982381
1487.02889568959428224395070707
1479.3315399954614030603915983
1471.70597828566859134291892037
1464.14358854988235522808637047
1456.63691820211977507290093923
1449.17948148106271207715014356
1441.76559946201577265538533942
1434.39027225055736243174858802
1427.04907581285908619082255638
1419.73807789973177571541929973
1412.45376893489829125429493615
1405.19300475152900360869078473
1397.95295879825531351642580253
1390.73108197908121226455375411
1383.52506869670698517910170378
1376.33282797423586477227887077
1369.15245876293042127894943828
1361.98222872264558215497724891
1354.82055590042205928137446862
1347.66599284135823113869850781
1340.51721275152780639123603138
1333.37299740072939936628334782
1326.23222650724084886668435693
1319.09386839051760243966003444
1311.95697171320828838325171001
1304.82065816271257986977504654
1297.68411594612658010339685637
1290.54659399185729953076286766
1283.40739676725940539217613257
1276.26587963499836334116536095
1269.12144468198382250632513081
1261.97353696405088088981231282
1254.82164111741881062635786487
1247.6652782945874461516178921
1240.50400338795118213234266601
1233.3374025091901687298136979
1226.16509069657703734221846616
1218.98670982582930018166773607
1211.80192670313611486498184023
1204.61043132157069071829953971
1197.41193526433026629585573336
1190.20617024017753721403126501
1182.99288673813506517076014202
1175.77185278994472125238654955
1168.54285283007882052365403189
1161.30568664420458091349353344
1154.06016839798109956540265342
1146.80612573892700475159083447
1139.54339896485330283232088061
1132.27184025302332225631021074
1124.99131294479169861832373304
1117.70169088099701309914817596
1110.40285778384654737826240604
1103.09470668144401393736997263
1095.77713937147841165633335338
1088.45006592091983175454273839
1081.11340419886085338983319094
1073.7670794399042492601440777
1066.41102383573265979025527506
1059.04517615270681921295554307
1051.66948137352856067401126108
1044.28389036117558105970563156
1036.88835954346890485728708752
1029.4828506167729896734671649
1022.0673302674540820444737787
1014.64176990983618628147457409
1007.20614543949710910001029446
999.760437000840600328334919237
992.304628767965609077742550618
984.838708737930987711475079562
977.362668535584377224578281156
969.876503229188185800570533725
962.380211156134140380081774436
954.873793758091395609719216708
947.357255424982113455103779254
939.830603347223216206008312991
932.293847375714055935773704436
924.746999889087384520036821151
917.190075667775563937627525591
909.623091774475708712876584281
902.046067440626654575219519685
894.459023958537528004731640948
886.861984578832456077070728594
879.254974412898790597486049991
871.638020340047292644645905283
864.011150919112184993189124403
856.374396304236967727871926211
848.727788164608531085636516908
841.071359607917501975128882083
833.405145107337029138032025151
825.729180431825439592510595177
818.043502579570470475150351676
810.348149714404172724205959281
802.643161105028166427661817136
794.928577066898766116158847661
787.204438906630646246749551118
779.470788868786235976515306421
771.727670084925966864878401343
763.975126524801892019931199418
756.213202949584091302827726142
748.441944867015711992813025716
740.66139848839850215533080514
732.871610687316306383420204251
725.072628960009239563434238635
717.264501387316160472592817172
709.447276598107657834903972738
701.621003734136059481735763947
693.785732416233001242576881219
685.941512711788865263005964438
678.088395103451935256287305347
670.22643045898843502712917853
662.355670002247731499449762001
654.476165285179908330724986481
646.587968160855663852306736991
638.691130757441069425261610975
630.785705453082152349132857563
622.871744851656551399528052286
614.949301759351642346401879848
607.018429162030554178576405326
599.079180203349402359479968964
591.13160816359086080989386384
583.175766439180886464300359575
575.211708522857005691502373535
567.239487984458076663581262105
559.259158452306861533729500248
551.270773595158082286538697531
543.274387104685899236580597959
535.270052678485945921360148406
527.257824003568182802641658465
519.237754740317898709165397814
511.20989850690319701197729514
503.174308864108256563055895027
495.131039300572558662441883545
487.080143218417123750561735028
479.021673919239607954865535268
470.955684590460872685065969464
462.882228292006362584486708022
454.801357943306310682750748986
446.713126310599436584795605296
438.617585994525416097362723934
430.514789417991980644480908184
422.404788814303053951275838839
414.287636215534853424743404203
406.163383441147375979471578777
398.032082086819154196582534952
389.893783513493610025802110055
381.748538836625751019362853554
373.596398915618349519099048502
365.437414343437119427232724191
357.27163543639475923026622824
349.099112224094064802397148614
340.919894439520632117338977515
332.734031509275969215592125806
324.541572543942119424632363996
316.342566328569164678327391421
308.137061313277229547930176648
299.925105603964843954424095667
291.706746953115746113034577849
283.482032750696417658056422096
275.251010015136840665168194664
267.013725384387151949315683578
258.770225107043044056001155711
250.520555033532925237935346719
242.264760607360002843262512419
234.002886856392596333531069235
225.734978384196117970085694892
217.461079361400281402034356786
209.181233517095211278675169606
200.895484130250230892532874199
192.603874021149200012299769227
184.306445542836361743400594022
176.003240572566735692966556407
167.694300503255165131870677817
159.379666234918188436872715285
151.05937816610296004084667282
142.733476185297493581431559763
134.401999662316540064670237801
126.064987439657446780724310857
117.722477823820368538522568575
109.374508576587221625094828649
101.021116906253782828548299123
92.66233945880934096198390967
84.2982123090583066458723015334
75.9287709516781776914237938921
67.554050292208242306565854465
59.174084637963380535075654671
50.7889076888672958406279126758
42.3985525281994735501417156512
34.0030516132501209507204939372
25.602436765877295154292495567
17.1967391629603693530866018605
8.78598932674392572324460809623
0.370217115066093915590819524258
-8.05054828853472228940482504645
-16.4762783848408710962562759538
-24.9069453691104632913830970252
-33.3425221413726972156877504743
-41.7829823168699337369610134388
-50.228300236653070290746925376
-58.6784509783368843954398832298
-67.1334103670221464722380761278
-75.5931549863914395246782560796
-84.0576621899857694844434617502
-92.5269101126692050562821904763
-101.000877682288949959892895304
-109.479544631538423854308096686
-117.962891510031111244358643367
-126.45089969659313063367658016
-134.943551411782679450564692252
-143.440829730644724200777622456
-151.942718595709530287452350705
-160.449202830243862400655823326
-168.960268151763934761022750215
-177.475901185819451274988613901
-185.996089480058349323380410334
-194.520821518582147991293633935
-203.05008673660210261807387004
-211.583875535406683198548539736
-220.122179297651225032922381746
-228.66499040298094677327945259
-237.212302243998894359732827531
-245.764109242590750031552060358
-254.320406866618844435503361901
-262.881191646998127680056879845
-271.446461195167292895280114732
-280.016214220968704402773298473
-288.590450550951262983218586506
-297.169171147110844016518009048
-305.752378126083471590568974393
-314.340074778806944226979409717
-322.932265590667206925335451683
-331.528956262146371128913058333
-340.130153729989920392918925938
-348.735866188911306507817570374
-357.346103113852840204599940954
-365.960875282822514054946596583
-374.580194800327164592067097171
-383.204075121423187946053519484
-391.832531076406870459783293118
-400.465578896167285006654263945
-409.103236238225637386298089094
-417.745522213485927693729751287
-426.392457413722821564165271564
-435.044063939833708482568427504
-443.700365430883061888118758647
-452.361387093968411768214595886
-461.027155734938498202190620461
-469.697699789995497483630305926
-478.373049358214604864628133306
-487.053236235015723726755322273
-495.738293946623554470807009666
-504.428257785554002308455686421
-513.12316484716653643299900238
-521.823054067323939088875115328
-530.527966261202787568750307151
-539.237944163300021262801107501
-547.953032468683066120669096108
-556.673277875533227283364358553
-565.398729129034424725827365113
-574.129437066661844591943781847
-582.865454664927719163018241483
-591.606837087644240376091194246
-600.353641735766565488088384668
-609.105928298881999600950893718
-617.863758808414749866706368521
-626.627197692619152703096313303
-635.396311833437991645844441088
-644.171170625306463953447485334
-652.951846035986534299067093719
-661.738412669520850588459014568
-670.530947831400108219458678032
-679.329531596042754481852060044
-688.134246876691245398706639799
-696.945179497834725964008287478
-705.762418270274026146698539775
-714.586055068951275968123654636
-723.416184913673272419456187812
-732.252906052865010419749585406
-741.096320050497553558862781548
-749.946531876342705096913163119
-758.803649999715785900623316555
-767.6677864868772775214361599
-776.539057102274193180131336541
-785.417581413812849008408262437
-794.303482902366279199518796527
-803.196889075731933603265954607
-812.097931587268582336799556873
-821.00674635945560303846723493
-829.923473712633123287707295312
-838.848258499197921957255766809
-847.781250243547655870106312662
-856.722603288084978543094043797
-865.672476945613572904411121671
-874.631035658480158170583628808
-883.598449164840293952955442102
-892.574892672451447877488294111
-901.560547040424488271667031667
-910.555598969394700351014869196
-919.560241200605812280630110803
-928.574672724435588199188223691
-937.599098998929555382591105035
-946.633732178950666710380337032
-955.678791356597473318462308202
-964.734502813592046808043293929
-973.801100286391836263722181561
-982.878825244837307863646225305
-991.967927185210079639437967998
-1001.06866393864487345574732997
-1010.18130199591356741034093024
-1019.30611684968162446992943883
-1028.44339335542695997242414727
-1037.59342611230974857245992377
-1046.75651986538972451700263119
-1055.93298993070628446792902502
-1065.12316264486738601132980733
-1074.32737584093723427760328778
-1083.54597935257163426310975004
-1092.77933554852543918515503651
-1102.0278198998507703619232967
-1111.29182158231992706972365121
-1120.57174411684577530933885215
-1129.86800605093790789451730437
-1139.18104168452844654051421572
-1148.51130184383095918109716639
-1157.85925470726413428053443266
-1167.22538668788382251783723733
-1176.61020337722887049433052502
-1186.01423055600483017909638455
-1195.43801527761325414836085618
-1204.88212703119232979919921032
-1214.34715899157808710785349956
-1223.83372936443722318937264378
-1233.34248283577783726591239475
-1242.87409213613083592776093492
-1252.4292597309334145610407644
-1262.00871965006164766038232748
-1271.61323947108126230369435162
-1281.24362247264917220207552739
-1290.9007099766451873759199318
-1300.58538390009369302669679299
-1310.29856954080943169413236349
-1320.04123862404281974541394133
-1329.8144126412970212811819096
-1339.6191665170491331339850604
-1349.45663264446323680100741746
-1359.32800533749588987490837525
-1369.23454575426508667195756792
-1379.17758735543031082287615567
-1389.15854197192405868658400862
-1399.17890656907306725338443132
-1409.24027080944120164531267585
-1419.34432553523860244317889671
-1429.49287231366937836382013302
-1439.68783421615704076576297309
-1449.9312680363201121729808997
-1460.22537819360264994345334188
-1470.57253262187655399377739111
-1480.97528100815242100121729131
-1491.43637582982024883776451794
-1501.95879674507927425765819738
-1512.54577902791170851538356487
-1523.20084691648292968927716098
-1533.92785297672832719798726576
-1544.73102489169435784564428196
-1555.61502150152471242509105342
-1566.58500048200871966395993451
-1577.64670082543237933454753485
-1588.80654437295640546410906917
-1600.07176219222241933731268682
-1611.45055383269467745942269537
-1622.95229080440904703295301061
-1634.5877806439384898780360214
-1646.36961573344287467497864894
-1658.31264353578486953449410046
-1670.43461562291045662870907697
-1682.75710860105772318810560906
-1695.306874606565015410112055
-1708.11790246842672152248396429
-1721.23472324185391265247057201
-1734.71805707093878887057559094
-1748.65530188802218730516427362
-1763.18243427157928726865273374
-1778.53865329346898566843035918
-1795.25380208282009442616313344
-1816.21134301283078405652188207


==> anc/PnsP/PnsP21.dat <==
# PnsP21
-49.259942606515060547655042843
-49.2585533103037092888775683555
-49.2584689259174422602045051029
-49.2583795992336262870057403328
-49.2582850542961960228040727417
-49.2581850007251470726633119312
-49.258079133033103184890695982
-49.2579671299144224899778840656
-49.2578486535060686869742853924
-49.2577233486194715540984846797
-49.2575908419426006744564436839
-49.2574507412114767530331727277
-49.2573026343503462593280389728
-49.2571460885797472251508626031
-49.2569806494916966793653306121
-49.2568058400912331800649221454
-49.2566211598035509203454136847
-49.2564260834459645794434715202
-49.2562200601639460319689279304
-49.2560025123304746910798310684
-49.2557728344079420225323586637
-49.2555303917718468865335978024
-49.255274519495510973920959364
-49.2550045210950316856479937333
-49.2547196672336721766246174431
-49.2544191943848635756910486515
-49.2541023034529610207361095454
-49.2537681583508512922655674707
-49.2534158845334534045205387366
-49.2530445674860821369286436049
-49.2526532511665554433073996705
-49.2522409363998168726200307604
-49.2518065792237100687462982757
-49.251349089184380120586030858
-49.2508673275795815259620284639
-49.2503601056479397590902606935
-49.2498261827019372022895231393
-49.2492642642020681237365863911
-49.2486729997692242790060539073
-49.2480509811319245447192588867
-49.2473967400044797612501701623
-49.2467087458915776144652417596
-49.2459854038140707031222346149
-49.2452250519499414103305066882
-49.2444259591834858963145996607
-49.2435863225546909638009868581
-49.2427042645995545035443072572
-49.2417778305707035993555969804
-49.2408049855260729718728459902
-49.239783611271596794564014733
-49.2387115031418130409379950928
-49.2375863665999526824959017234
-49.2364058136364544980220049779
-49.2351673589418749143945457251
-49.2338684158268124930515392999
-49.2325062918576957557296798191
-49.2310781841730440217686839969
-49.229581174440052077717455427
-49.2280122234060139044641358784
-49.2263681649931257696685560687
-49.2246456998785259896591886429
-49.2228413884939620568144451341
-49.2209516433711427255871451175
-49.218972720749542118582627136
-49.2169007113530752437868312324
-49.2147315302305502234979238351
-49.2124609055420023035119949301
-49.2100843661587972312666528177
-49.2075972279296133411244686913
-49.2049945784469155988247341233
-49.2022712601291490984427563508
-49.1994218514124161201148258779
-49.1964406458216543018139829527
-49.1933216286650790058623228725
-49.1900584510666448459937711066
-49.1866444010192509328314341107
-49.1830723711060679706819064654
-49.179334822498381730577358878
-49.1754237447953754067083428051
-49.1713306112239287476021389688
-49.167046328664374270800994918
-49.1625611819107601905371643475
-49.1578647715110220305805961978
-49.1529459444630081689339831634
-49.1477927169659334795971413371
-49.1423921883428857178491885813
-49.1367304451577521747598079156
-49.1307924544485680726198561364
-49.1245619448879316953521076229
-49.1180212745588136635574226616
-49.1111512838997389688776076792
-49.103931132225759255660361831
-49.0963381160695540746695793973
-49.0883474674089589798480987833
-49.0799321296516147650804211142
-49.0710625090324896510326378871
-49.0617061988437709910261581171
-49.0518276736568584085534424057
-49.0413879504104680373548991159
-49.0303442129244453306466071626
-49.0186493960527278992294811175
-49.0062517253075823007136848176
-48.8546224851004887029064295098
-48.7117280107740912876300151049
-48.5697731205529101017758906705
-48.4264243104378431901744827192
-48.2807985371038438422565851665
-48.1325412214809117866654886331
-47.9815237731022794432240026892
-47.8277233495508083535107772261
-47.6711689016045767069218880205
-47.5119149052348165799711274345
-47.3500278417226111218977600875
-47.1855789837499743197952086675
-47.0186404734598855085670655269
-46.849283190157900415101918195
-46.6775756202925599111764745278
-46.5035833001664804153283336315
-46.3273685893984104548292421824
-46.1489906353299538748211060337
-45.9685054460359367732505663085
-45.7859660227894996179060374316
-45.6014225224309890897125722233
-45.4149224318690753719061170679
-45.2265107441212882436018519623
-45.0362301297197522836421795881
-44.8441211000431062886489454242
-44.6502221608301383540309956963
-44.4545699551749294946021396992
-44.2571993959379867559220354722
-44.0581437878833218324439602425
-43.8574349400626407987235162665
-43.6551032690752394737594384207
-43.4511778938746342663487979044
-43.2456867227953802760481969167
-43.0386565334520515924850529269
-42.8301130461273626631877726879
-42.6200809912245423222693843114
-42.4085841713145441888630696605
-42.1956455182641040772422896059
-41.9812871458876088154043178431
-41.7655303985251133510119407002
-41.5483958959110861545750207899
-41.3299035746637476683658193396
-41.1100727266931882253329892766
-40.8889220347976998004326644315
-40.6664696056917592695488190195
-40.4427330006856582867131756243
-40.2177292642156740106824061678
-39.9914749504047041359608413424
-39.7639861478162455751195771927
-39.5352785025492875473056597334
-39.3053672398079399598373786489
-39.0742671840672651344487849977
-38.8419927779456784390160920742
-38.6085580998842989478660450477
-38.3739768807246460783694141946
-38.1382625192679859095535231404
-37.9014280968923366238859620362
-37.6634863912965615637785003767
-37.4244498894350353573738718506
-37.1843307997009963339457072123
-36.9431410634118373089475085709
-36.7008923656451836526182019019
-36.4575961454706150999182663797
-36.2132636056182639465148253281
-35.9679057216222296477273964682
-35.7215332504737550224333300777
-35.4741567388163825101165487433
-35.2257865307128236932924541984
-34.9764327750110078802040276634
-34.726105432334704766373271863
-34.4748142817222231176187623955
-34.2225689269349550862100706861
-33.9693788024559489938922111248
-33.7152531791972385656556939874
-33.4602011699333214452484424382
-33.2042317344769533771092702813
-32.9473536846122968145324635986
-32.6895756887994250108692276217
-32.4309062766632268493829933003
-32.1713538432788765335827604119
-31.9109266532652192614452786295
-31.6496328446966732404571856131
-31.3874804328435545254394613207
-31.1244773137500893420172953211
-30.8606312676587844127146416853
-30.5959499622892753542175183911
-30.3304409559792628534154518411
-30.0641117006946727756486139425
-29.7969695449157366269316284815
-29.5290217364052801658949848477
-29.2602754248651279651126753691
-28.9907376644861780975762731461
-28.7204154163973718114941009543
-28.4493155510184761727062658621
-28.177444850321311477556527454
-27.9048100100037881950607316885
-27.6314176415808688433523362727
-27.3572742743963372198245998622
-27.0823863575590395747417452157
-26.8067602618070585315159149698
-26.530402281303089791099125898
-26.2533186353641129732990922486
-25.9755154701282804798018592344
-25.6969988601617912164104905553
-25.4177748100083686522858453089
-25.1378492556838243458540179476
-24.8572280661180581069279915224
-24.5759170445467238167860479853
-24.293921929854675060632039251
-24.0112483978731966484084164846
-23.7279020626329263555826576052
-23.4438884775742753843524214875
-23.1592131367170657378521171698
-22.8738814757910175540796326185
-22.5878988733286391273343359426
-22.3012706517219965420593400778
-22.0140020782447682684469912644
-21.7260983660409224528231896186
-21.4375646750812907293922204365
-21.1484061130892519515460700705
-20.8586277364366820748548182276
-20.5682345510112723191504005
-20.2772315130562665066196298047
-19.9856235299836199420569733699
-19.6934154611615362076655148818
-19.4006121186772946361853153857
-19.1072182680762398608971577561
-18.8132386290777655867598022622
-18.5186778762690874598133466915
-18.2235406397775645162775495589
-17.9278315059222950602080531277
-17.6315550178456808477887967411
-17.3347156761256230524164749426
-17.0373179393689845587387720916
-16.7393662247869256023758028235
-16.4408649087526935569985393185
-16.1418183273424226983981794353
-15.8422307768594759772896271089
-15.5421065143428381441720661385
-15.2414497580600479298467264523
-14.9402646879851363370358602708
-14.6385554462620183882266560826
-14.3363261376537668518221403104
-14.0335808299781784853252462896
-13.7303235545300261457892460085
-13.4265583064903736819039020499
-13.1222890453233147990394780187
-12.817519695160482040792616092
-12.5122541451736576226164715699
-12.2064962499358040517411479164
-11.9002498297708192404005261722
-11.5935186710923081383561341649
-11.2863065267316507450048080319
-10.9786171162556346868246285601
-10.6704541262739093356723360328
-10.3618212107365076742650284376
-10.0527219912216717642522013582
-9.74316005721420771816866359506
-9.43313896637458649890565110051
-9.12266224479899764984071211481
-8.8117333872705541771001425486
-8.5003558575018382451840657921
-8.18853308836896909182054216766
-7.87626848213736660169947129988
-7.56356541067937628669963170795
-7.2504272156839139881088699657
-6.93685720885828143056641392078
-6.6228586721222968050772217677
-6.3084348577948778271039113595
-5.9935889887732081936317116976
-5.67832425870461203894835915306
-5.36264383215125485189683234585
-5.04655084474778335721742659884
-4.73004840335201107040162067721
-4.41313958618875059974264725991
-4.09582744298688828187459910874
-3.77811499510979138928572053713
-3.46000523567913293164610378853
-3.14150112969221397918870825776
-2.8226056141328584579975212508
-2.50332159807595049632872924388
-2.18365196278567963071088573284
-1.86359956180755450346108309186
-1.54316722105424109255355438671
-1.22235773888527700382055461841
-0.901173886180708917770645364117
-0.579618406408695912561447714739
-0.257694015687117074699606845713
0.0645965971607824461647559782794
0.387250770556676988329034516014
0.710265870123351748273095744949
1.03363928864677830919839509919
1.35736844604405676116256081476
1.68145078933721091399480035174
2.00588379263282715130712533209
2.33066495710753150570548420912
2.65579181099930355714022397909
2.98126190960462977357826321618
3.30707283528150293117750706153
3.63322219745827827524261714773
3.95970763264840111879470596424
4.28652680447102462797101766457
4.61367740367754061809165638723
4.94115714818405028654039124267
5.2689637831098059441127744411
5.59709508082165898076232025735
5.9255488409845535203793624231
6.25432289061810948811492509309
6.58341508415934313866616386927
6.91282330353157748084154513069
7.24254545821959948872548828844
7.5725794853511255191117736717
7.90292334978464096498053898304
8.23357504420368487223774750463
8.56453258921765503849128561724
8.89579403346921400528310319969
9.22735745374838135613360069337
9.55922095511340284942455455226
9.89138267101849215525045562176
10.2238407634485463368829297071
10.5565934230609417286941732381
10.8896388693345225218668957155
11.2229753507259001859146277899
11.5566011448331878372459212104
11.8905145585672998254159608161
12.2247139283309531534209069926
12.5591976202055138909472004429
12.8939640301458384899041906156
13.2290115841832668813593366609
13.5643387386369314342103306234
13.899943980333553301185605401
14.2358258268359053802864913737
14.571982826680129093437126555
14.9084135596221004434433593315
15.2451166368930493706593089523
15.582090701464645308075363488
15.9193344283237710447546680934
16.2568465247572165704150583654
16.5946257306465345071728193316
16.932670818773309057721108145
17.2709805951351011332557293456
17.6095538992723434911580137036
17.9483896046064713348734027507
18.2874866187895859309386847581
18.6268438840659614064273187725
18.9664603776457180313702378598
19.3063351120909989936869796225
19.6464671357150019691986249318
19.986855532994231708521575556
20.3274994249943554400704073165
20.6683979698100591600526124838
21.0095503630193198843692533987
21.3509558381525267142132162813
21.6926136671769021597622156905
22.0345231609966946202252609455
22.3766836699696332819272974441
22.7190945844401580204166416509
23.0617553352899592322664229342
23.4046653945063859352596823069
23.7478242757693050236203976817
24.0912315350570203134432901565
24.434886771271887032274239164
24.7787896268862857702255287815
25.122939788609649697268351024
25.4673369880772701468484659646
25.8119810025616385597552985604
26.1568716557071173703129746736
26.5020088182887688020201585732
26.8473924089962088312978820795
27.1930223952433938930880272284
27.5388987940052903658615615859
27.8850216726824216200625421277
28.2313911499943345864699853945
28.5780073969030775529098866851
28.9248706375678333936755397595
29.2719811503319078522560831447
29.6193392687433310236903206962
29.9669453826103920210808536802
30.31479993909349217955569949
30.6629034438347712845378494204
31.0112564621270344614790477237
31.3598596201235848022353989304
31.708713606090648820740134798
32.057819171704168741801994486
32.4071771333928277704231080151
32.756788373729272230280190327
33.1066538428715981931793664685
33.4567745600572803721243449016
33.8071516151518380792188917615
34.1577861702546574534996949279
34.5086794613645214813832425598
34.859832800107540146776123046
35.2112475755303229909127403296
35.5629252559613961189105583746
35.9148673909440360045921225922
36.2670756132438741250963434047
36.6195516409348203802267819317
36.972297279567060373520258919
37.3253144244211029925526207433
37.678605062852091458090301985
38.0321712767288443509584774641
38.3860152449723644205215414498
38.7401392461988437026402405612
39.0945456614725052385857043567
39.449236977173956252308373555
39.8042157879900869423965603674
40.159484800031935193807262468
40.5150468340873528360384643391
40.8709048290157561206914317507
41.227061845292724668368685279
41.5835210687127323312344728482
41.9402858142588536366556974046
42.2973595301488944731859850004
42.6547458020680495981732619882
43.0124483575988969691641093164
43.3704710708603049009358439225
43.7288179673676582462536929927
44.0874932291277104257560458132
44.4465011999823461153927754618
44.8058463912166024395438910485
45.165533487447453189572425657
45.5255673528111204524237125504
45.8859530374680517670607861663
46.2466957844462004630543640291
46.607801036844885538057697526
46.9692744454233002816356406917
47.33112187659970267568688328
47.6933494208894743165578690755
48.0559634018125995218541759196
48.4189703853037164485050202299
48.7823771896607546270193122166
49.1461908960713290646040580585
49.5104188597595448606511608409
49.8750687217997177277654377306
50.2401484216477800056533468635
50.6056662104458701022367621584
50.9716306651608545290040396686
51.3380507036233730517749700321
51.7049356005405060840431176193
52.0722950045624279784169273093
52.4401389564915324854535583191
52.8084779087316153258872159792
53.1773227460849101233606844469
53.5466848080162563284276007891
53.9165759125166155600905937243
54.2870083817127609819533382526
54.6579950693864943284495918749
55.0295493905854918383612684422
55.4016853535291903990760833057
55.7744175940374077124978873822
56.147761412737129310591309925
56.52173281533466541813715978
56.8963485562768664713709763587
57.2716261861671057402965202986
57.647584103350272531290196004
58.0242416101372518940814632384
58.4016189742047256946490985949
58.7797374957823502237775107252
59.1586195813285624068825109467
59.5382888245010307312966487875
59.9187700953512859347953319035
60.300089638819282238621383022
60.682275183777452351928354231
61.0653560640813524713413624768
61.4493633533329444608242091859
61.8343300153626650330933099515
62.2202910728000731005403680628
62.607283796545916105545120096
62.9953479195013898367705810678
63.3845258785798018352450612485
63.7748630898566649170057387156
64.1664082627525368922252914384
64.5592137604501474506695862167
64.9533360154062630109928359365
65.348836010941897450271916387
65.7457798426366961386579260259
66.1442393768300724830123863453
66.5442930282467099385641848553
66.9460266850515223124657504737
67.3495348181290498335280443915
67.7549218230036754835871618046
68.1623036589650350535934293738
68.5718098727737580686387038415
68.9835861271389068902007320949
69.397797402338031433971554562
69.8146321117150359619554710858
70.2343074833087229403350579078
70.6570767368184495235412822311
71.0832388754890010941092213528
71.5131524079526831114416982551
71.9472552001771466110567606249
72.3860943282052352967034485356
72.8303731740709208225538760919
73.2810304089926589549797011845
73.7393836268602579619852872076
74.2074218421383714781045269715
74.6885128905202000576291966278
75.1897267686395481399408291403
75.7441884926563168097103854617


==> anc/PnsP/PnsP22.dat <==
# PnsP22
0.345679012345679012345679012346
0.345686126384624839614746912637
0.345686616915850816879041584155
0.345687140701620689966039889145
0.345687699948929489190054316406
0.345688297007258579004938697337
0.345688934377436293806676814903
0.345689614721020362892772149503
0.345690340870230265883636806732
0.345691115838458939104885332264
0.345691942831394567062494471118
0.345692825258784539378344395902
0.345693766746875030111909218146
0.345694771151561060498988726941
0.345695842572283334460297189497
0.345696985366709584823316878637
0.34569820416623963242400881081
0.345699503892374834710264981979
0.345700889773994078907880939797
0.345702367365579950044458307697
0.345703942566440167930060592223
0.345705621640970830190804402933
0.345707411240009410001532766376
0.345709318423326825229208165033
0.345711350683309206706137202382
0.345713515969881232038451847948
0.345715822716724040601127038373
0.345718279868841786019722419102
0.345720896911531793100633730253
0.345723683900814043008117096093
0.345726651495376286980653903593
0.345729810990091455583594113888
0.345733174351164154758302526092
0.34573675425296288560013083836
0.345740564116594151909134393598
0.345744618150273783973143650505
0.34574893139154956008549607421
0.345753519751427495344075650176
0.345758400060451931310662913974
0.345763590116786735251988169547
0.345769108736341432678963391622
0.345774975804981873554581355185
0.345781212332859985121238592141
0.345787840510891198881571960513
0.345794883769401153034862171465
0.345802366838955152147723883714
0.345810315813374490065175865976
0.34581875821493297571402365817
0.345827723061714697842705716091
0.345837240937100063823004275573
0.345847344061331274834360980611
0.345858066365090464741319961541
0.345869443565003525363881396275
0.345881513240959940715122810609
0.345894314915113511138949054669
0.345907890132400397330286642177
0.345922282542379162521436812801
0.345937537982162121566670420617
0.345953704560167973278672932421
0.345970832740382021916945547591
0.345988975426761877046636670766
0.346008188047372914137531846057
0.346028528637778498371918405256
0.346050057923144495872901577906
0.346072839398445348406508273365
0.346096939406079347550267068284
0.346122427210113035243070494063
0.346149375066278142152233125015
0.346177858286738350042900247995
0.34620795529852655359966033339
0.346239747694425245799783955431
0.346273320274922116528830739784
0.346308761079718798082148862789
0.346346161407101668910136273644
0.346385615819298376734710107914
0.346427222131740772717409903092
0.346471081383932624834982325451
0.346517297789377006757855516485
0.346565978661751666830574366258
0.3466172343142288013113809052
0.346671177928516097702240199987
0.346727925389846042579590916752
0.346787595083757393242670607603
0.34685030765009317456161133531
0.346916185689180016166955649227
0.346985353414650136013392618769
0.34705793624681541211530717542
0.347134060339897879756209734853
0.347213852035757206062657343912
0.347297437236027160228785179475
0.347384940683773041324300870356
0.347476485144902873241643283885
0.347572190478598452360604558133
0.347672172584968542834776194741
0.347776542216955009923204037877
0.347885403642231514823319156065
0.347998853139410146215353926857
0.348116977311298955697706700788
0.348239851196215845405040200749
0.348367536156442564319939719929
0.348500077520775265801374573349
0.348637501955771049452930443018
0.350059586781561006258533346785
0.351020031854449645992971377125
0.351705083858220927036638974323
0.352196692438433845657568187328
0.352540533926213133129178074227
0.352765490779416293794227749211
0.35289135039660629216237147177
0.352932448530544721723411838583
0.352899610174705730419221225244
0.352801274847304721929264053775
0.352644192074448239535404476386
0.352433873334514090706841973741
0.352174897869345706601293692827
0.351871126636970230462584080169
0.351525856253818494457185089958
0.351141932437239606947091467644
0.350721835345015408412989827157
0.350267744938897002451028834859
0.34978159184685273231314335468
0.34926509750093967406360358857
0.348719806211932742137365661338
0.348147111091229670024033667086
0.34754827521495069848451285184
0.346924449064288773198978544753
0.346276685019290264104369623309
0.34560594949755989296212206719
0.344913133193261760267283757219
0.344199059770710534312282654856
0.343464493290898864771318545754
0.342710144591615408186028126416
0.341936676797539336005031478342
0.341144710102408695135498373121
0.340334825938568733273258186166
0.339507570628101734615478191562
0.338663458592987754600345797419
0.337802975188352894961187970421
0.336926579212082578572763793901
0.336034705135346600450539280235
0.335127765091468945550817459034
0.334206150654746279975211018641
0.333270234436017097718097319558
0.332320371517807703738989475217
0.331356900748573586779659896996
0.330380145912790419880080841108
0.329390416791328638468751565126
0.32838801012458989883688911781
0.3273732104892289007534388096
0.32634629109787851272111648361
0.325307514530098015357916860203
0.324257133401739445868830049963
0.323195390979047525775289013327
0.322122521743051485978267431415
0.321038751909153272121407150663
0.319944299906250368881687155409
0.318839376819239716327290817194
0.31772418679832095684491817397
0.316598927438143371846762286366
0.315463790129513628037677232407
0.314318960386094344951233541261
0.313164618148271011508090708326
0.312000938066142245665757867593
0.310828089763391829886194812434
0.309646238083626971148848864646
0.308455543320612922346177284476
0.30725616143369696956543538611
0.306048244249592693150538664016
0.304831939651586501185724540952
0.303607391757131114795236897393
0.302374741084703571847009645074
0.301134124710727208258783044967
0.2998856764172869293380040443
0.298629526831303986673242598085
0.297365803555779633501999905721
0.29609463129366574697397520394
0.294816131964874168824744235931
0.293530424816894590387445505616
0.292237626529452821651583820045
0.290937851313606821174714666225
0.289631211005646556662650007555
0.288317815156135289981480674676
0.286997771114403947339261128137
0.285671184108786589903057130508
0.284338157322863415161004774923
0.282998791967957992832480060695
0.281653187352117390968831847642
0.280301440945787317317107678894
0.278943648444379244355872840308
0.27757990382791257505679280438
0.276210299417902125129020119221
0.27483492593164944284745136073
0.273453872534085666632206823745
0.272067226887303649748015312098
0.270675075197907885545138971982
0.269277502262302277683889097804
0.267874591510027956490233394279
0.266466425045256089595616370551
0.265053083686533922210040967246
0.263634647004876064377648838883
0.262211193360287278217673780769
0.260782799936797670111459278121
0.259349542776086227125087307717
0.257911496809764022797103118473
0.256468735890384126679540637308
0.255021332821241259100813236694
0.253569359385020514175718811766
0.252112886371351008809798585375
0.250651983603317083861189535396
0.249186719962976667926731145129
0.247717163415933598113016485228
0.24624338103500806070823760989
0.244765439023046854200100380815
0.243283402734912875030367107256
0.24179733669869107130562008719
0.240307304636146090798643377685
0.238813369482464957228370980452
0.237315593405316334027476029221
0.235814037823256269332166890228
0.234308763423508752141937913351
0.232799830179147940472134318156
0.231287297365707541373973328434
0.22977122357724152393463036808
0.22825166674185912425691909611
0.226728684136755950832270089664
0.225202332402761914921678371252
0.223672667558425689156589832285
0.222139745013654434496453979123
0.220603619582926627158668797692
0.219064345498094959668685014248
0.217521976420795480512360367261
0.215976565454478371989218886581
0.214428165156075042956730529439
0.212876827547315529610943437663
0.21132260412570955083774411241
0.209765545875203952728937880163
0.208205703276528697480080158759
0.206643126317243003107362712899
0.205077864501492720405972749538
0.203509966859489540611782648939
0.201939481956722159725047345024
0.200366457902909081917212915363
0.198790942360702323475746084895
0.197212982554150879043369517277
0.195632625276932432257563627525
0.194049916900361432152076370027
0.192464903381181313775437540424
0.190877630269148315410555020876
0.189288142714414034605615580315
0.18769648547471357006940931558
0.186102702922365815517917095092
0.184506839051092204008838050639
0.182908937482659946437131881824
0.181309041473355565007664170939
0.179707193920294291002597751242
0.178103437367570675422400316551
0.176497814012255550528575638511
0.174890365710244279420163583797
0.173281133981961039030993291963
0.171670160017923698866623140305
0.170057484684173682962277894635
0.168443148527575035515007428652
0.166827191780986751027913820764
0.165209654368312277227339528594
0.163590575909429953122224323801
0.161969995725008005035082532205
0.160347952841207589931471953414
0.158724485994277247612112123211
0.157099633635042001028029233606
0.155473433933290226868705651822
0.153845924782061306405092337584
0.152217143801836959105984261733
0.150587128344639058562915647833
0.14895591549803663154267044943
0.147323542089064646336295308301
0.145690044688057105798359752388
0.144055459612396873389364289791
0.142419822930184576976323082419
0.140783170463828854949210449708
0.139145537793560132220110572901
0.137506960260870039741404970765
0.135867472971878520170488347028
0.134227110800630594089673733417
0.132585908392324695636129064713
0.130943900166474423389148749056
0.129301120320005491787999674308
0.127657602830289610105783836084
0.126013381458116959981312951477
0.12436848975060888861498013528
0.122722961044072382873857197485
0.121076828466797839638036444504
0.11943012494180159967110171165
0.117782883189514666033092880371
0.116135135730418983498756057109
0.114486914887632612525178630626
0.112838252789445089962432338359
0.111189181371804228853154952875
0.109539732380755571259719959715
0.107889937374835671031304007906
0.106239827727420347721047603522
0.104589434629029018431511388914
0.102938789089586181153133499408
0.101287921940641091116121534222
0.0996368638375466407541290681071
0.0979856452615984240332575010006
0.0963342965221349370894922340817
0.0946828477585998393006470217778
0.0930313289425671720560929970915
0.0913797698797304065415625683896
0.089728200211856166791363764615
0.088076649418703450042205399352
0.0864251468199091430187965128584
0.0847737215768406101601430238562
0.0831224026944161079270695405217
0.0814712190228937581872805216201
0.079820199259629793226803464059
0.0781693719508067651596558921491
0.0765187654931323933758883706417
0.0748684081355097051576785072327
0.0732183279806791066807976431804
0.0715685529868330042824181455881
0.0699191109692035790946696492996
0.06827002960162430189625893365
0.0666213364180657593023488218486
0.0649730588141463471770536482528
0.0633252240486183723954219224252
0.0616778592448300897854382376049
0.0600309913921641872288788330874
0.0583846473474532184769552065554
0.0567388538363724702273689402567
0.0550936374548107373990759327841
0.0534490246702194683156965328625
0.0518050418229407296546407203823
0.0501617151275144295237053319844
0.0485190706739652258777109395634
0.0468771344290695366727316211875
0.0452359322376030576631475361683
0.0435954898235691835660777571987
0.0419558327914087184381138450551
0.0403169866271912515204644730955
0.0386789766997885655008187206365
0.0370418282620304351039940926223
0.0354055664518431651496657552309
0.0337702162933712086954290224605
0.0321358026980821976087088678334
0.030502350465855709873493573707
0.0288698842860560901297312843046
0.0272384287385896323569738003359
0.0256080082949464262422440708306
0.023978647319227161608170826689
0.0223503700691551783144585293782
0.0207232006970740422772741226703
0.0190971632509309216708835593311
0.0174722816752460309778793336719
0.015848579812068404332760966867
0.0142260814019182535529249706655
0.0126048100847161603658653356958
0.0109847894006993466163977136021
0.00936604279132526066798221856009
0.00774859360016271279289437929429
0.00613246507377078707241373687683
0.00451768036256575219586056684592
0.0029042625216761885518656883032
0.00129223451178654414250955028442
-0.000318380800030672883137043014924
-0.00192756063949386188890949221991
-0.00353528232430225890613924021102
-0.0051415232633366329553050817604
-0.00674626095587055946444674293319
-0.00834947299079208486100039595251
-0.00995113704583560045359186327387
-0.0115512308868237476562969219703
-0.0131497323669191804430232185332
-0.0147466194258860146569561991216
-0.0163418700893607974423147847435
-0.0179354624681328336157588306982
-0.0195273747574337092553656783659
-0.0211175852362358561587450804906
-0.0227060722665600041111031951405
-0.0242928142927913711113280168402
-0.0258777898410044448318024128858
-0.0274609775182962116379326231241
-0.029042356012127692468512060781
-0.030621904089673647780154180255
-0.0321996005971803165901875016009
-0.0337754244593310574146082592205
-0.0353493546786197615928657756346
-0.0369213703347319121212855349385
-0.0384914505839331636836289661024
-0.0400595746584653220724040718314
-0.0416257218659496036397791796396
-0.043189871588797057803962084699
-0.0447520032836260379672862876556
-0.0463120964806866084775430165377
-0.0478701307832917774858125981211
-0.0494260858672554477236357141107
-0.0509799414803369793412337874607
-0.0525316774416922610180048010466
-0.0540812736413311875780112836698
-0.0556287100395814443179258645865
-0.0571739666665585001841527379734
-0.0587170236216417138208091207612
-0.0602578610729564583521016020483
-0.0617964592568621725625053938718
-0.0633327984774462478971532439091
-0.0648668591060236624240357444488
-0.0663986215806422745800448756451
-0.0679280664055936911655661274481
-0.0694551741509296256582200972522
-0.0709799254519836644864220422284
-0.0725023010088983604385897328213
-0.0740222815861575738849815370139
-0.0755398480121239839571574356779
-0.0770549811785816932657699789213
-0.0785676620402838511416300800856
-0.0800778716145052217585505122667
-0.0815855909805996248401217439587
-0.0830908012795621779670719906738
-0.0845934837135962707879363759469
-0.0860936195456852026941185140712
-0.0875911900991684167517612444303
-0.089086176757322263887821859162
-0.0905785609629452325070223749308
-0.0920683242179475798705504024239
-0.0935554480829453026971365206677
-0.0950399141768583855530282316579
-0.0965217041765132666800004541909
-0.0980007998162494619704539605844
-0.0994771828875302888364064520733
-0.10095083523855763273531130994
-0.102421738773890700110667028191
-0.103889875454068702479812329557
-0.105355227295237417355630640963
-0.106817776368779572623592275915
-0.108277504800949001911109726891
-0.109734394772508519383024756293
-0.111188428518371463275627168201
-0.112639588327246858342354120687
-0.114087856541288148227654023123
-0.115533215555745449611827766334
-0.116975647818621280779378783815
-0.118415135830329718056898302635
-0.119851662143358934344159018691
-0.121285209361937074724255368747
-0.1227157601417014248856680455
-0.124143297189370828821391593876
-0.125567803262421312988084995951
-0.126989261168764874811915496338
-0.128407653766431394117686429193
-0.129822963963253626734283108246
-0.131235174716555240192741532581
-0.132644269032841852083639546568
-0.1340502299674950322783184018
-0.135453040624469230843946272811
-0.136852684155991594095908897414
-0.138249143762264631832723919917
-0.139642402691171699388885732184
-0.141032444237985258720011092884
-0.142419251745077883302620640156
-0.143802808601635972188099478619
-0.145183098243376139097067172192
-0.146560104152264242976783704078
-0.147933809856237026970547571724
-0.149304198928926333264523924827
-0.150671254989385861784287898639
-0.152034961701820441210789173496
-0.153395302775317781273641339607
-0.154752261963582675758811941744
-0.15610582306467362613812937811
-0.157455969920741856189719696946
-0.158802686417772688431723775257
-0.160145956485329253636602937759
-0.161485764096298505130194021056
-0.162822093266639510008594243497
-0.164154928055133989827108947986
-0.165484252563139083729044303051
-0.166810050934342307388231459159
-0.168132307354518681537983771096
-0.169451006051290004250866147255
-0.170766131293886241518343429674
-0.172077667392909011057217518362
-0.173385598700097134640901911879
-0.174689909608094234618155322401
-0.175990584550218350640037700214
-0.177287608000233552967693899375
-0.178580964472123529079240811251
-0.179870638519867120633658591584
-0.181156614737215788183288219395
-0.182438877757472981354435841285
-0.183717412253275392537796212658
-0.18499220293637607244704740975
-0.186263234557429386215148605205
-0.187530491905777789003701283823
-0.188793959809240400401318553927
-0.190053623133903357182391497521
-0.191309466783911924288047758168
-0.192561475701264344176565452943
-0.193809634865607404971132439744
-0.195053929294033708108722217919
-0.196294344040880616465086405579
-0.197530864197530864197530864198


==> anc/PnsP/PnsPDEL <==
      REAL*8 FUNCTION PnsPREG(IO,as,X,NF)
*     -----------------------------------
*
      IMPLICIT NONE
*
      REAL*8 as,X,NF,NNF,T1,T2,T3
      REAL*8 GRPnsP,SXPnsP,LXPnsP
      INTEGER IO
*
      NNF=4.0D0*NF
      T1=GRPnsP(IO,X,AS,NNF)
      T2=SXPnsP(IO,X,AS,NNF)
      T3=SXPmsP(IO,X,AS,NNF)
*
      PnsPREG=T1+T2+T3
*
      RETURN
      END



==> anc/PnsP/PnsPPLU <==
      REAL*8 FUNCTION PnsPREG(IO,as,X,NF)
*     -----------------------------------
*
      IMPLICIT NONE
*
      REAL*8 as,X,NF,NNF,T1,T2,T3
      REAL*8 GRPnsP,SXPnsP,LXPnsP
      INTEGER IO
*
      NNF=4.0D0*NF
      T1=GRPnsP(IO,X,AS,NNF)
      T2=SXPnsP(IO,X,AS,NNF)
      T3=SXPmsP(IO,X,AS,NNF)
*
      PnsPREG=T1+T2+T3
*
      RETURN
      END



==> anc/PnsP/PnsPREG <==
      REAL*8 FUNCTION PnsPREG(IO,as,X,NF)
*     -----------------------------------
*
      IMPLICIT NONE
*
      REAL*8 as,X,NF,NNF,T1,T2,T3
      REAL*8 GRPnsP,SXPnsP,LXPnsP
      INTEGER IO
*
      NNF=4.0D0*NF
      T1=GRPnsP(IO,X,AS,NNF)
      T2=SXPnsP(IO,X,AS,NNF)
      T3=SXPmsP(IO,X,AS,NNF)
*
      PnsPREG=T1+T2+T3
*
      RETURN
      END



==> anc/PnsP/SXPnsP.f <==
      REAL*8 FUNCTION SXPnsP(IO,z,as,NF)
*     ---------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXPnsM.f'
      IF(IO.GT.3) STOP
101   CONTINUE
*
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 8*w(1) + NF - 50
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 4.D0/9.D0*as*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=2552*z2 - 12164
      w(3)=z**2
      w(3)=w(3) - 1
      w(2)=w(3)*w(2)
      w(4)=w(3)*NF
      w(5)=652.D0/3.D0*w(3) - w(4)
      w(5)=NF*w(5)
      w(6)= - 8.D0/3.D0*w(1) - 50
      w(6)=w(3)*w(6)
      w(6)=w(4) + w(6)
      w(6)=w(1)*w(6)
      w(2)=16*w(6) + w(5) + w(2)
      w(2)=w(1)*w(2)
      w(5)= - 6401.D0/3.D0 - 32*z3
      w(5)=w(3)*w(5)
      w(6)=2078*w(3) - 11*w(4)
      w(6)=NF*w(6)
      w(5)=4*w(5) + 1.D0/9.D0*w(6)
      w(3)=458.D0/9.D0*w(3) - w(4)
      w(3)=z2*w(3)
      w(3)=1.D0/9.D0*w(5) + 4*w(3)
      w(2)=2*w(3) + 1.D0/27.D0*w(2)
*
      G = as**2*w(2)*w(1)
*
200   CONTINUE
*
      SXPnsP = G
*
      RETURN
      END


==> anc/PnsP/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/PnsP/delta.m <==
4 + as*(14 + NF*(-1/9 - (8*z2)/9) + (112*z2)/3 - (16*z3)/3) + 
 as^2*(-8549/27 + 1312*z2 - (10744*z2^2)/45 + 
   NF^2*(-17/108 + (20*z2)/81 - (4*z3)/27) - (11008*z3)/27 + (256*z2*z3)/27 + 
   NF*(88/9 - (1256*z2)/27 + (1036*z2^2)/135 + (56*z3)/27) + (4960*z5)/9)


==> anc/PnsP/large-x.m <==
(256*as*Log[1 - z])/9 + as^2*((34304*Log[1 - z])/27 - 
   (1280*NF*Log[1 - z])/81 - (1024*z2*Log[1 - z])/3)


==> anc/PnsP/outg.f <==
      REAL*8 w(2)

      w(1)=Log(1 - z)

      G = 256.D0/9.D0*as*w(1)


==> anc/PnsP/plus.m <==
(16/3 + as*(1072/9 - (40*NF)/27 - 32*z2) + 
  as^2*(1960 - (4*NF^2)/81 - (4288*z2)/3 + (2112*z2^2)/5 + 
    NF*(-1276/27 + (160*z2)/9 - (208*z3)/9) + 352*z3))/(1 - z)


==> anc/PnsP/small-x.m <==
as*((200*Log[z])/9 - (4*NF*Log[z])/9 + (32*Log[z]^2)/9) + 
 as^2*((51208*Log[z])/27 - (3664*z2*Log[z])/9 + (256*z3*Log[z])/9 + 
   (12164*Log[z]^2)/27 - (2552*z2*Log[z]^2)/27 + (800*Log[z]^3)/27 + 
   (128*Log[z]^4)/81 + NF^2*((22*Log[z])/81 + Log[z]^2/27) + 
   NF*((-4156*Log[z])/81 + 8*z2*Log[z] - (652*Log[z]^2)/81 - 
     (16*Log[z]^3)/27)) + 
 z^2*(as*((-200*Log[z])/9 + (4*NF*Log[z])/9 - (32*Log[z]^2)/9) + 
   as^2*((-51208*Log[z])/27 + (3664*z2*Log[z])/9 - (256*z3*Log[z])/9 - 
     (12164*Log[z]^2)/27 + (2552*z2*Log[z]^2)/27 - (800*Log[z]^3)/27 - 
     (128*Log[z]^4)/81 + NF^2*((-22*Log[z])/81 - Log[z]^2/27) + 
     NF*((4156*Log[z])/81 - 8*z2*Log[z] + (652*Log[z]^2)/81 + 
       (16*Log[z]^3)/27)))


==> anc/PnsP/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/PnsP/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  = (256*as*Log(1 - z))/9 + as^2*((34304*Log(1 - z))/27 - 
   (1280*NF*Log(1 - z))/81 - (1024*z2*Log(1 - z))/3);
*    
   id as^2=AS2;
   id AS2=0;
*
*   id as*U=AS;
*   id as=0;
   id U=0;
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/PnsP/x9.frm_ <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  = as*((200*Log[z])/9 - (4*NF*Log[z])/9 + (32*Log[z]^2)/9) + 
 as^2*((51208*Log[z])/27 - (3664*z2*Log[z])/9 + (256*z3*Log[z])/9 + 
   (12164*Log[z]^2)/27 - (2552*z2*Log[z]^2)/27 + (800*Log[z]^3)/27 + 
   (128*Log[z]^4)/81 + NF^2*((22*Log[z])/81 + Log[z]^2/27) + 
   NF*((-4156*Log[z])/81 + 8*z2*Log[z] - (652*Log[z]^2)/81 - 
     (16*Log[z]^3)/27)) + 
 z^2*(as*((-200*Log[z])/9 + (4*NF*Log[z])/9 - (32*Log[z]^2)/9) + 
   as^2*((-51208*Log[z])/27 + (3664*z2*Log[z])/9 - (256*z3*Log[z])/9 - 
     (12164*Log[z]^2)/27 + (2552*z2*Log[z]^2)/27 - (800*Log[z]^3)/27 - 
     (128*Log[z]^4)/81 + NF^2*((-22*Log[z])/81 - Log[z]^2/27) + 
     NF*((4156*Log[z])/81 - 8*z2*Log[z] + (652*Log[z]^2)/81 + 
       (16*Log[z]^3)/27)));
*    
   id U*as^2=AS2;
*   id AS2=0;
*
*   id as*U=AS;
   id as=0;
   id U=0;
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/PnsP/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sun Feb  1 10:34:40 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  = (256*as*Log(1 - z))/9 + as^2*((34304*Log(1 - z))/27 - 
       (1280*NF*Log(1 - z))/81 - (1024*z2*Log(1 - z))/3);
    *    
       id as^2=AS2;
       id AS2=0;
    *
    *   id as*U=AS;
    *   id as=0;
       id U=0;
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =        104
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.00 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         44
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.00 sec out of 0.00 sec


==> anc/PnsP/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/PnsV.dat <==
  -157.55294976646289     
   150408.00418705802     
  -55078971377.815498     
   13793098080502026.     
  -157.44382763557314     
   81629.355672933103     
  -13699677136.309418     
   16861660817729374.     
  -157.43726606799373     
   79734.554687837997     
  -9582936870.0727463     
   443098366241521.06     
  -157.43032288324503     
   78058.142175502086     
  -9465951199.9434566     
   3649819257352312.0     
  -157.42297683736888     
   76355.600588971865     
  -8423913871.4036922     
   2294694534383707.0     
  -157.41520557380136     
   74694.650649210307     
  -7715452460.2812595     
   2118625595098637.5     
  -157.40698557034830     
   73056.089711255991     
  -7008117810.0845013     
   1740279132035085.8     
  -157.39829208392894     
   71444.915926913178     
  -6379814957.7477741     
   1476206276208612.2     
  -157.38909909321410     
   69859.391464744476     
  -5803477871.8191977     
   1240674107656355.2     
  -157.37937923898699     
   68299.655643781312     
  -5279676492.4695606     
   1045329731449224.8     
  -157.36910376216292     
   66765.326982054947     
  -4802431234.4253178     
   880023941181390.12     
  -157.35824243953721     
   65256.170501988192     
  -4367958820.8956985     
   740948003086808.12     
  -157.34676351709277     
   63771.912250035006     
  -3972378342.6923275     
   623758861375308.12     
  -157.33463364087402     
   62312.290801493502     
  -3612261654.3029337     
   525067231466392.75     
  -157.32181778540235     
   60877.042959632083     
  -3284452682.9845634     
   441947771615343.69     
  -157.30827917954593     
   59465.907733138309     
  -2986081917.8940792     
   371953247718370.12     
  -157.29397922988574     
   58078.625156891045     
  -2714529874.7958460     
   313015090382617.94     
  -157.27887744147483     
   56714.936737126649     
  -2467409021.4758301     
   263391400244972.72     
  -157.26293133601212     
   55374.585290798685     
  -2242542339.9468336     
   221613529051785.72     
  -157.24609636741388     
   54057.314930490058     
  -2037945373.8175321     
   186444545387044.03     
  -157.22832583478703     
   52762.871108848165     
  -1851808677.2393665     
   156841292569462.19     
  -157.20957079275922     
   51491.000632449381     
  -1682483268.4460912     
   131925483395540.44     
  -157.18977995923615     
   50241.451635394005     
  -1528465859.0273488     
   110956596374670.77     
  -157.16889962055757     
   49013.973580000966     
  -1388386661.1139627     
   93311216752187.375     
  -157.14687353414229     
   47808.317227090614     
  -1260997120.1132736     
   78463958500392.531     
  -157.12364282860017     
   46624.234726456656     
  -1145159524.4164100     
   65972211919212.719     
  -157.09914590139942     
   45461.479532312289     
  -1039837362.3441529     
   55463400323559.859     
  -157.07331831420288     
   44319.806416693842     
  -944086077.10116649     
   46623555175216.031     
  -157.04609268588592     
   43198.971502597495     
  -857045270.44796872     
   39188398003746.180     
  -157.01739858340534     
   42098.732239789781     
  -777931072.27212632     
   32935318438593.562     
  -156.98716241060447     
   41018.847415734635     
  -706029533.04708028     
   27676934477103.199     
  -156.95530729514212     
   39959.077131154525     
  -640690349.04028642     
   23255479618279.504     
  -156.92175297368249     
   38919.182834862331     
  -581321255.00070882     
   19538123305422.055     
  -156.88641567553805     
   37898.927304712946     
  -527382941.00426406     
   16413084214215.656     
  -156.84920800502277     
   36898.074643321743     
  -478384290.51339042     
   13786259450550.230     
  -156.81003882271989     
   35916.390289684583     
  -433878167.02000254     
   11578465347973.850     
  -156.76881312597516     
   34953.641010689033     
  -393457477.14299041     
   9723062510737.9961     
  -156.72543192890271     
   34009.594913421141     
  -356751634.43138540     
   8163976850076.1436     
  -156.67979214226489     
   33084.021425791194     
  -323423324.90298158     
   6854038400313.0791     
  -156.63178645362677     
   32176.691305105694     
  -293165517.45470035     
   5753557321519.1553     
  -156.58130320815553     
   31287.376652025618     
  -265698799.62919065     
   4829149385041.6152     
  -156.52822629057573     
   30415.850891687667     
  -240768909.65330416     
   4052736199982.3755     
  -156.47243500879495     
   29561.888774423718     
  -218144489.49605253     
   3400703443244.7446     
  -156.41380397973262     
   28725.266389442157     
  -197615040.98014930     
   2853190940805.8467     
  -156.35220301795835     
   27905.761155189848     
  -178989077.01491481     
   2393502402676.9995     
  -156.28749702785262     
   27103.151817801809     
  -162092404.38189360     
   2007598099193.7786     
  -156.21954589995039     
   26317.218457264891     
  -146766592.23468614     
   1683676799572.6846     
  -156.14820441229949     
   25547.742482023761     
  -132867550.79460323     
   1411817865146.8567     
  -156.07332213764539     
   24794.506632546880     
  -120264253.07328388     
   1183683692558.6770     
  -155.99474335738296     
   24057.294977545789     
  -108837559.35019822     
   992267331812.28601     
  -155.91230698323898     
   23335.892918875812     
  -98479151.283644170     
   831680756488.19861     
  -155.82584648774673     
   22630.087187429472     
  -89090561.248416647     
   696977149113.95068     
  -155.73518984466955     
   21939.665843090559     
  -80582283.429818526     
   584000485656.07422     
  -155.64015948055703     
   21264.418277079167     
  -72872969.496908814     
   489259831482.38599     
  -155.54057223875725     
   20604.135210583681     
  -65888692.032583550     
   409823072659.67065     
  -155.43623935725964     
   19958.608694851053     
  -59562276.293658637     
   343227893046.78363     
  -155.32696646186241     
   19327.632110326984     
  -53832689.569424003     
   287406657943.16827     
  -155.21255357622249     
   18711.000167228311     
  -48644486.721898898     
   240623439350.21802     
  -155.09279515046592     
   18108.508906189792     
  -43947304.015245162     
   201420904041.38647     
  -154.96748011011596     
   17519.955696786627     
  -39695399.880402364     
   168575863459.10870     
  -154.83639192723876     
   16945.139237696116     
  -35847234.606033079     
   141061687373.91122     
  -154.69930871573570     
   16383.859558573591     
  -32365090.035759889     
   118016893034.72078     
  -154.55600335290364     
   15835.918016841984     
  -29214721.940545432     
   98718666142.443100     
  -154.40624362944254     
   15301.117299239268     
  -26365043.857010782     
   82560606618.013763     
  -154.24979243018061     
   14779.261422847616     
  -23787839.843413528     
   69034059264.085526     
  -154.08640794794337     
   14270.155733038182     
  -21457502.821389288     
   57712426931.736069     
  -153.91584393308494     
   13773.606904173092     
  -19350796.193391696     
   48237966533.048630     
  -153.73784998126439     
   13289.422939902377     
  -17446637.605143111     
   40310735121.404015     
  -153.55217186221989     
   12817.413172598142     
  -15725901.615222067     
   33679277119.232384     
  -153.35855189233098     
   12357.388263768684     
  -14171240.681499744     
   28132825109.267899     
  -153.15672935390467     
   11909.160203552339     
  -12766922.008518528     
   23494738508.312328     
  -152.94644096416982     
   11472.542310959325     
  -11498679.399306037     
   19617003768.112076     
  -152.72742139707248     
   11047.349233898740     
  -10353578.383506209     
   16375612032.017208     
  -152.49940386101230     
   10633.396949092648     
  -9319893.7384581864     
   13666685249.220867     
  -152.26212073575175     
   10230.502762045498     
  -8386997.9829978328     
   11403220163.178225     
  -152.01530427173452     
   9838.4853070574554     
  -7545260.1761435214     
   9512361394.4646015     
  -151.75868735512404     
   9457.1645475131663     
  -6785953.7656622976     
   7933108700.0959225     
  -151.49200434182808     
   9086.3617757081665     
  -6101173.0367715769     
   6614399226.7346506     
  -151.21499196384957     
   8725.8996127772498     
  -5483756.9666567519     
   5513493975.0350208     
  -150.92739031115138     
   8375.6020094532214     
  -4927220.2399697667     
   4594628617.3904190     
  -150.62894389227404     
   8035.2942454276999     
  -4425690.4454821870     
   3827880248.3231735     
  -150.31940277677586     
   7704.8029298970641     
  -3973851.0770216500     
   3188217995.2281418     
  -149.99852382244171     
   7383.9560019102537     
  -3566889.7563258773     
   2654707117.1693563     
  -149.66607199004420     
   7072.5827302754951     
  -3200451.2201980483     
   2209842284.5327854     
  -149.32182174822674     
   6770.5137139018116     
  -2870594.5999353165     
   1838988390.6444421     
  -148.96555857075077     
   6477.5808821944820     
  -2573754.6749705300     
   1529912620.1793103     
  -148.59708052807719     
   6193.6174953055870     
  -2306706.6608310025     
   1272392035.9106386     
  -148.21619997478729     
   5918.4581446319780     
  -2066534.2774587087     
   1057885217.7191544     
  -147.82274533393593     
   5651.9387527151057     
  -1850600.7524797767     
   879257309.55580866     
  -147.41656297880081     
   5393.8965754161945     
  -1656522.4820048246     
   730548998.71459591     
  -146.99751921189090     
   5144.1701966748997     
  -1482145.2916503157     
   606786311.38273656     
  -146.56550234033125     
   4902.5995503923587     
  -1325522.3051208227     
   503810811.36194599     
  -146.12042484581707     
   4669.0258387557551     
  -1184895.9860913716     
   418172493.30424130     
  -145.66222564643749     
   4443.2918527250640     
  -1058674.2967360490     
   346924332.27151912     
  -145.19087244647415     
   4225.2407299847619     
  -945436.16711884039     
   287834921.39133823     
  -144.70636416906609     
   4014.7207834748424     
  -843839.18452000688     
   238289349.13373101     
  -144.20873346517249     
   3811.5667493789633     
  -752885.27788474748     
   198611573.17351508     
  -143.69804929069744     
   3615.6726311579396     
  -670906.64378111903     
   160753768.46350569     
  -143.17441954181925     
   3426.7087505035797     
  -599154.20128178678     
   145637393.72008398     
  -142.63799373657844     
   3245.2208316441697     
  -528858.65260059456     
   78924973.974155858     
  -142.08896572855178     
   3068.3607537885982     
  -487663.24785148795     
   203510128.47254726     
  -141.52757643595294     
   2906.4699026931285     
  -372795.06379531726     
   32880151.141528562     
  -136.07761846635447     
   1658.9974176202027     
  -126193.93023385305     
   6910775.4318163600     
  -132.61085612014341     
   1157.6048057974945     
  -74363.114495230358     
   4010198.4539339710     
  -130.11895422040214     
   860.98045433260449     
  -44286.626090725571     
   1819018.8672254928     
  -128.21487232783727     
   673.65392763945465     
  -30643.984586534370     
   1169204.9118672779     
  -126.70399358565655     
   542.35659680429421     
  -21874.947747529790     
   728227.80815648707     
  -125.47344195756543     
   446.63612946957937     
  -16413.239186356132     
   503598.12261906179     
  -124.45156565814028     
   374.01239833690613     
  -12636.253266713171     
   356773.31956020114     
  -123.58993666209685     
   317.52063174509408     
  -9960.4533700116626     
   263374.09233872709     
  -122.85427269610389     
   272.65662912638686     
  -7985.1476774712082     
   199229.17974867643     
  -122.21942534033855     
   236.46643785931852     
  -6490.9288293561367     
   154241.30304724385     
  -121.66641753051361     
   206.90381814467366     
  -5334.1190565018078     
   121600.72819182904     
  -121.18059621787707     
   182.51323651576141     
  -4422.1135950630896     
   97389.467357525617     
  -120.75042962612935     
   162.22872105339954     
  -3691.6925898816467     
   79045.146939350045     
  -120.36669582176168     
   145.25235460910415     
  -3098.8539878365227     
   64901.623740327283     
  -120.02191868479196     
   130.97499011505266     
  -2612.0918097840677     
   53826.582551541738     
  -119.70996574296311     
   118.92377948897374     
  -2208.3924406475039     
   45036.364249028469     
  -119.42575505380333     
   108.72624911540551     
  -1870.6197087797912     
   37975.393159990119     
  -119.16503743867656     
   100.08518919325637     
  -1585.8042600798649     
   32242.582324579547     
  -118.92423195197010     
   92.760716311442906     
  -1343.9848926455181     
   27543.300151288062     
  -118.70029970270566     
   86.557228726051974     
  -1137.4101415108580     
   23657.815607157114     
  -118.49064579090611     
   81.313762061131868     
  -959.97652445717961     
   20419.978341105052     
  -118.29304217686956     
   76.896754032741683     
  -806.82668689889158     
   17702.577667723916     
  -118.10556635580477     
   73.194543929517067     
  -674.05735439096247     
   15407.103040950287     
  -117.92655211846090     
   70.113140339580070     
  -558.50408158383516     
   13456.472190495639     
  -117.75454966074388     
   67.572928785232676     
  -457.58054015511783     
   11789.791836194718     
  -117.58829300165932     
   65.506084681385744     
  -369.15710138365739     
   10358.533071564036     
  -117.42667316976026     
   63.854521669559276     
  -291.46810334692702     
   9123.7053407514813     
  -117.26871598333634     
   62.568250627963735     
  -223.04031329129123     
   8053.7450692261882     
  -117.11356351895779     
   61.604056781555272     
  -162.63722527209475     
   7122.9214449633782     
  -116.96045856401427     
   60.924425432287862     
  -109.21531443486938     
   6310.1214731005275     
  -116.80873150050076     
   60.496663637734152     
  -61.889403386615385     
   5597.9153322509510     
  -116.65778918275052     
   60.292177533280778     
  -19.905038394733211     
   4971.8316769804005     
  -116.50710546053733     
   60.285874185250492     
   17.383699182619821     
   4419.7910057888021     
  -116.35621306771985     
   60.455663762522128     
   50.532131726035686     
   3931.6595838288799     
  -116.20469665030926     
   60.782043038349101     
   80.019578604752311     
   3498.8957262140516     
  -116.05218675010138     
   61.247745226239374     
   106.26129655135772     
   3114.2674413156328     
  -115.89835459350357     
   61.837444223520833     
   129.61830236122498     
   2771.6258170847855     
  -115.74290756190162     
   62.537503719397300     
   150.40549598936090     
   2465.7219349625939     
  -115.58558524134796     
   63.335763485624653     
   168.89841050158037     
   2192.0581238365958     
  -115.42615596666008     
   64.221356627954492     
   185.33884643035475     
   1946.7667342220136     
  -115.26441378906978     
   65.184552736372922     
   199.93959693701987     
   1726.5104222719215     
  -115.10017580802264     
   66.216622791475629     
   212.88842510405931     
   1528.4002311979109     
  -114.93327981713344     
   67.309722421330875     
   224.35142683804364     
   1349.9275226832015     
  -114.76358222204483     
   68.456790696571417     
   234.47588325816764     
   1188.9076245299680     
  -114.59095619435141     
   69.651462130822182     
   243.39269044214242     
   1043.4325541919795     
  -114.41529003107543     
   70.887989943423989     
   251.21843459858223     
   911.83160184883070     
  -114.23648569363185     
   72.161178958951567     
   258.05717161244849     
   792.63803645940175     
  -114.05445750394257     
   73.466326780197434     
   264.00195688589400     
   684.56105816722982     
  -113.86913097849501     
   74.799172084467529     
   269.13616482214820     
   586.46205505764271     
  -113.68044178378409     
   76.155849072110612     
   273.53463023508056     
   497.33439071255771     
  -113.48833479881499     
   77.532847243111874     
   277.26463816542474     
   416.28619354862582     
  -113.29276327224690     
   78.926975800068035     
   280.38678461703944     
   342.52564761240450     
  -113.09368806337963     
   80.335332079045969     
   282.95572697413246     
   275.34839888655233     
  -112.89107695756969     
   81.755273496395745     
   285.02083996578159     
   214.12663643569070     
  -112.68490404785022     
   83.184392570657835     
   286.62678973904929     
   158.29982074882471     
  -112.47514917555301     
   84.620494640992106     
   287.81403839466543     
   107.36658691227480     
  -112.26179742360765     
   86.061577956470032     
   288.61928779650754     
   60.877670506880520     
  -112.04483865695414     
   87.505815851774571     
   289.07587032530910     
   18.429930492749218     
  -111.82426710516751     
   88.951540764597866     
   289.21409480400473     
  -20.339003727013942     
  -111.60008098296042     
   90.397229882298006     
   289.06155227605211     
  -55.755368061875238     
  -111.37228214473058     
   91.841492230527109     
   288.64338701558808     
  -88.113219067008600     
  -111.14087576975446     
   93.283057042747544     
   287.98253787258551     
  -117.67808501209619     
  -110.90587007500596     
   94.720763268016498     
   287.09995223499482     
  -144.68994673210304     
  -110.66727605291487     
   96.153550092690239     
   286.01477763450401     
  -169.36607405822869     
  -110.42510723166784     
   97.580448366974167     
   284.74453207906731     
  -191.90338847200775     
  -110.17937945591535     
   99.000572838835666     
   283.30525666552722     
  -212.48052697398501     
  -109.93011068597234     
   100.41311511228254     
   281.71165271322235     
  -231.25988030284597     
  -109.67732081379781     
   101.81733725309296     
   279.97720361095105     
  -248.38903171881816     
  -109.42103149422113     
   103.21256597680298     
   278.11428587305988     
  -264.00248773404633     
  -109.16126599003128     
   104.59818735952327     
   276.13426721505454     
  -278.22273779212856     
  -108.89804902969266     
   105.97364201926494     
   274.04759668161358     
  -291.16163269980547     
  -108.63140667656575     
   107.33842072205989     
   271.86388443636503     
  -302.92127196221344     
  -108.36136620862774     
   108.69206037039243     
   269.59197489664842     
  -313.59505646077508     
  -108.08795600778141     
   110.03414033756702     
   267.24001197319262     
  -323.26838409976489     
  -107.81120545793117     
   111.36427911523113     
   264.81549909244438     
  -332.01954662957263     
  -107.53114485107918     
   112.68213124419404     
   262.32535249272257     
  -339.92024975073576     
  -107.24780530076951     
   113.98738450197483     
   259.77595061959204     
  -347.03632660425086     
  -106.96121866226581     
   115.27975732394896     
   257.17317817006017     
  -353.42819995490197     
  -106.67141745890800     
   116.55899643605011     
   254.52246667039839     
  -359.15140406405578     
  -106.37843481414187     
   117.82487468057590     
   251.82883113991798     
  -364.25700612416932     
  -106.08230438876153     
   119.07718901741065     
   249.09690359398672     
  -368.79200854847306     
  -105.78306032294567     
   120.31575868522030     
   246.33096352987320     
  -372.79969503441032     
  -105.48073718270579     
   121.54042350858778     
   243.53496581711511     
  -376.31995317576036     
  -105.17536991039724     
   122.75104233855130     
   240.71256616829692     
  -379.38955879766888     
  -104.86699377897416     
   123.94749161516533     
   237.86714447731438     
  -382.04249476599409     
  -104.55564434969725     
   125.12966404077504     
   235.00182576656943     
  -384.31003799457210     
  -104.24135743302861     
   126.29746735639549     
   232.11950048161015     
  -386.22122694138136     
  -103.92416905246628     
   127.45082321079839     
   229.22284127954975     
  -387.80275725921990     
  -103.60411541109937     
   128.58966611549752     
   226.31432060010562     
  -389.07943464764651     
  -103.28123286067304     
   129.71394247909842     
   223.39622484024827     
  -390.07416036428674     
  -102.95555787297880     
   130.82360971279283     
   220.47066863751610     
  -390.80813659384114     
  -102.62712701339497     
   131.91863540341927     
   217.53960761306229     
  -391.30103147351008     
  -102.29597691641746     
   132.99899654714446     
   214.60484987701102     
  -391.57104842357705     
  -101.96214426303550     
   134.06467883937157     
   211.66806701383416     
  -391.63508636786412     
  -101.62566575981646     
   135.11567601657134     
   208.73080386607518     
  -391.50878176929461     
  -101.28657811957558     
   136.15198924624355     
   205.79448800280548     
  -391.20671405402129     
  -100.94491804351486     
   137.17362656036906     
   202.86043764740032     
  -390.74232354548110     
  -100.60072220472745     
   138.18060233003959     
   199.92987022080922     
  -390.12819636237703     
  -100.25402723296654     
   139.17293677746184     
   197.00390874809136     
  -389.37593117467452     
  -99.904869700592130     
   140.15065552249277     
   194.08358926428133     
  -388.49636636371906     
  -99.553286109608720     
   141.11378916194485     
   191.16986651655341     
  -387.49956041538348     
  -99.199312879718761     
   142.06237287776983     
   188.26361981343803     
  -386.39485419038772     
  -98.842986337320099     
   142.99644607332095     
   185.36565840701013     
  -385.19095704454821     
  -98.484342705380456     
   143.91605203491142     
   182.47672622917602     
  -383.89595117338581     
  -98.123418094128482     
   144.82123761697281     
   179.59750659537562     
  -382.51738817530702     
  -97.760248492504019     
   145.71205294892138     
   176.72862618406083     
  -381.06223503538354     
  -97.394869760315487     
   146.58855116293478     
   173.87065942129544     
  -379.53707902843769     
  -97.027317621053626     
   147.45078813980948     
   171.02413132858214     
  -377.94794062997676     
  -96.657627655319871     
   148.29882227256559     
   168.18952177385734     
  -376.30050589492294     
  -96.285835294822775     
   149.13271424694932     
   165.36726797964539     
  -374.60005160530409     
  -95.911975816906335     
   149.95252683587995     
   162.55776759260561     
  -372.85146446891929     
  -95.536084339573321     
   150.75832470888417     
   159.76138160908877     
  -371.05934753250233     
  -95.158195816968359     
   151.55017425416338     
   156.97843650259500     
  -369.22792966547001     
  -94.778345035291210     
   152.32814341299513     
   154.20922703010399     
  -367.36121358049695     
  -94.396566609108746     
   153.09230152539104     
   151.45401792825027     
  -365.46288113686921     
  -94.012894978040734     
   153.84271918601095     
   148.71304631972373     
  -363.53637620078950     
  -93.627364403792086     
   154.57946811055581     
   145.98652349821782     
  -361.58492699561828     
  -93.240008967508317     
   155.30262101066575     
   143.27463654575067     
  -359.61151261909629     
  -92.850862567433126     
   156.01225147753289     
   140.57755020110744     
  -357.61892278288451     
  -92.459958916846205     
   156.70843387373625     
   137.89540828023581     
  -355.60975606418845     
  -92.067331542262551     
   157.39124323221122     
   135.22833510975440     
  -353.58643264302680     
  -91.673013781875596     
   158.06075516214793     
   132.57643686493168     
  -351.55120149052237     
  -91.277038784227344     
   158.71704576144464     
   129.93980285375278     
  -349.50616254296250     
  -90.879439507089685     
   159.36019153516574     
   127.31850663468055     
  -347.45326176661962     
  -90.480248716542519     
   159.99026931968100     
   124.71260717143090     
  -345.39431419058786     
  -90.079498986234654     
   160.60735621214710     
   122.12214981500148     
  -343.33103039701285     
  -89.677222696815292     
   161.21152950440217     
   119.54716708702389     
  -341.26494391637976     
  -89.273452035524741     
   161.80286662213885     
   116.98768000765104     
  -339.19754782676790     
  -88.868218995931031     
   162.38144506815536     
   114.44369839895027     
  -337.13018112127287     
  -88.461555377804729     
   162.94734236925407     
   111.91522204054073     
  -335.06411380865558     
  -88.053492787120618     
   163.50063602732286     
   109.40224118697580     
  -333.00049840419462     
  -87.644062636177679     
   164.04140347391268     
   106.90473744894435     
  -330.94044794275675     
  -87.233296143828341     
   164.56972202775847     
   104.42268408937366     
  -328.88493432579054     
  -86.821224335810484     
   165.08566885568672     
   101.95604708193024     
  -326.83491137443042     
  -86.407878045172495     
   165.58932093650810     
   99.504785246622006     
  -324.79123349834225     
  -85.993287912786457     
   166.08075502711313     
   97.068850995384437     
  -322.75469639461511     
  -85.577484387942093     
   166.56004763153263     
   94.648190772424869     
  -320.72603885184179     
  -85.160497729015290     
   167.02727497216628     
   92.242745481036053     
  -318.70593061575761     
  -84.742358004205784     
   167.48251296337241     
   89.852451001417876     
  -316.69500525737362     
  -84.323095092338050     
   167.92583718703094     
   87.477238461987568     
  -314.69384292954857     
  -83.902738683721381     
   168.35732286978595     
   85.117034640015959     
  -312.70295339592565     
  -83.481318281064063     
   168.77704486260984     
   82.771762489546518     
  -310.72283792543203     
  -83.058863200436321     
   169.18507762184649     
   80.441341205105772     
  -308.75393389851354     
  -82.635402572279389     
   169.58149519161142     
   78.125686700866908     
  -306.79664533948994     
  -82.210965342456063     
   169.96637118801564     
   75.824711860820742     
  -304.85134530249070     
  -81.785580273339164     
   170.33977878459532     
   73.538326771052056     
  -302.91836217072728     
  -81.359275944934765     
   170.70179069915989     
   71.266439054771595     
  -300.99800478860431     
  -80.932080756036598     
   171.05247918184395     
   69.008954018857068     
  -299.09054930306638     
  -80.504022925409203     
   171.39191600413881     
   66.765774899084064     
  -297.19623392431316     
  -80.075130492996891     
   171.72017244924814     
   64.536803144651714     
  -295.31529122259144     
  -79.645431321155542     
   172.03731930326097     
   62.321938460482272     
  -293.44789239239304     
  -79.214953095905329     
   172.34342684758104     
   60.121079267539329     
  -291.59425968238082     
  -78.783723328201262     
   172.63856485154969     
   57.934122319921471     
  -289.75448068572803     
  -78.351769355221649     
   172.92280256663642     
   55.760963714778505     
  -287.92874766610458     
  -77.919118341668522     
   173.19620872119160     
   53.601498107282723     
  -286.11713347926275     
  -77.485797281082583     
   173.45885151547526     
   51.455619606188250     
  -284.31975197652810     
  -77.051832997167480     
   173.71079861815664     
   49.323221466364288     
  -282.53668789629006     
  -76.617252145123672     
   173.95211716259041     
   47.204196307142105     
  -280.76799229371164     
  -76.182081212990155     
   174.18287374427061     
   45.098436364939268     
  -279.01372272724365     
  -75.746346522991615     
   174.40313441879417     
   43.005833444484935     
  -277.27392077854108     
  -75.310074232890614     
   174.61296470000201     
   40.926279038645880     
  -275.54860114082038     
  -74.873290337343519     
   174.81242955892384     
   38.859664530089773     
  -273.83779752018330     
  -74.436020669258482     
   175.00159342287077     
   36.805881048688391     
  -272.14148063340366     
  -73.998290901155386     
   175.18052017535234     
   34.764819943937866     
  -270.45967187911276     
  -73.560126546524728     
   175.34927315622431     
   32.736372404844516     
  -268.79235460103149     
  -73.121552961187177     
   175.50791516159975     
   30.720429745336780     
  -267.13947096135274     
  -72.682595344651503     
   175.65650844524592     
   28.716883713126631     
  -265.50103158945694     
  -72.243278741468799     
   175.79511471946924     
   26.725625976205702     
  -263.87695994666109     
  -71.803628042585274     
   175.92379515635128     
   24.746548776605742     
  -262.26723505417175     
  -71.363667986690089     
   176.04261038957705     
   22.779544513699452     
  -260.67178453974418     
  -70.923423161559569     
   176.15162051618540     
   20.824506129651368     
  -259.09053959366918     
  -70.482918005395476     
   176.25088509921630     
   18.881327082698849     
  -257.52348678491876     
  -70.042176808157649     
   176.34046316925256     
   16.949900931811957     
  -255.97046759526322     
  -69.601223712892249     
   176.42041322764422     
   15.030122424847480     
  -254.43150380083651     
  -69.160082717050230     
   176.49079324907220     
   13.121886146341204     
  -252.90643216570223     
  -68.718777673802137     
   176.55166068420078     
   11.225087905098437     
  -251.39520810291080     
  -68.277332293342354     
   176.60307246357436     
   9.3396238443266029     
  -249.89776483307168     
  -67.835770144186966     
   176.64508499970538     
   7.4653906080785646     
  -248.41395021840137     
  -67.394114654464374     
   176.67775419117916     
   5.6022859814405521     
  -246.94372472658759     
  -66.952389113194741     
   176.70113542624773     
   3.7502080459911440     
  -245.48696843367168     
  -66.510616671562715     
   176.71528358581958     
   1.9090557827386050     
  -244.04357847342069     
  -66.068820344180438     
   176.72025304763687     
   7.8728944187948013E-002
  -242.61346595934094     
  -65.627023010340849     
   176.71609768987108     
  -1.7408720505071107     
  -241.19649813208332     
  -65.185247415261770     
   176.70287089527858     
  -3.5498457864977375     
  -239.79262825592156     
  -64.743516171319555     
   176.68062555456629     
  -5.3482904984171507     
  -238.40165216416139     
  -64.301851759274570     
   176.64941407109612     
  -7.1363028896483627     
  -237.02357134034713     
  -63.860276529483201     
   176.60928836468526     
  -8.9139796747009292     
  -235.65818697688596     
  -63.418812703103626     
   176.56029987530593     
  -10.681416077027574     
  -234.30542434419084     
  -62.977482373288098     
   176.50249956821435     
  -12.438706759609008     
  -232.96517353500386     
  -62.536307506365645     
   176.43593793741252     
  -14.185945561121539     
  -231.63730912366043     
  -62.095309943014826     
   176.36066501006084     
  -15.923225379548992     
  -230.32170847597811     
  -61.654511399424990     
   176.27673035112917     
  -17.650638193118830     
  -229.01827360101393     
  -61.213933468446399     
   176.18418306753355     
  -19.368275245126437     
  -227.72689791184015     
  -60.773597620730627     
   176.08307181197208     
  -21.076226979465240     
  -226.44740088871325     
  -60.333525205859956     
   175.97344478830809     
  -22.774582486130591     
  -225.17976900089366     
  -59.893737453463615     
   175.85534975520866     
  -24.463430753637294     
  -223.92377170273912     
  -59.454255474326736     
   175.72883403072106     
  -26.142859041407839     
  -222.67939698678612     
  -59.015100261484520     
   175.59394449682051     
  -27.812954518808738     
  -221.44643322908288     
  -58.576292691308730     
   175.45072760360341     
  -29.473802768026857     
  -220.22484108910064     
  -58.137853524580173     
   175.29922937399286     
  -31.125489076195080     
  -219.01444759301319     
  -57.699803407552650     
   175.13949540771952     
  -32.768097433142714     
  -217.81516410974257     
  -57.262162873004257     
   174.97157088622674     
  -34.401711163965750     
  -216.62686037610254     
  -56.824952341278149     
   174.79550057677486     
  -36.026412616786558     
  -215.44942286425587     
  -56.388192121312308     
   174.61132883701222     
  -37.642283288268445     
  -214.28275732464218     
  -55.951902411658402     
   174.41909961887106     
  -39.249403968203296     
  -213.12668185759549     
  -55.516103301490439     
   174.21885647374521     
  -40.847854082135228     
  -211.98117551436377     
  -55.080814771599947     
   174.01064255629362     
  -42.437712898492990     
  -210.84602713253156     
  -54.646056695384011     
   173.79450062879243     
  -44.019058101986943     
  -209.72119578068430     
  -54.211848839818842     
   173.57047306586162     
  -45.591967070342115     
  -208.60651682562280     
  -53.778210866425212     
   173.33860185831944     
  -47.156515946534249     
  -207.50191046276586     
  -53.345162332221420     
   173.09892861776558     
  -48.712780275005031     
  -206.40724556160720     
  -52.912722690666946     
   172.85149458053627     
  -50.260834616717048     
  -205.32238855287042     
  -52.480911292594271     
   172.59634061266732     
  -51.800752530863619     
  -204.24729757571507     
  -52.049747387129955     
   172.33350721318345     
  -53.332607262681449     
  -203.18175850486099     
  -51.619250122607355     
   172.06303451889806     
  -54.856470451467942     
  -202.12576107169161     
  -51.189438547465457     
   171.78496230862063     
  -56.372413659505597     
  -201.07911984389480     
  -50.760331611140515     
   171.49933000682603     
  -57.880507058334842     
  -200.04175781951261     
  -50.331948164945040     
   171.20617668857525     
  -59.380820241981155     
  -199.01357541624770     
  -49.904306962937220     
   170.90554108282629     
  -60.873422057603044     
  -197.99442728976254     
  -49.477426662780950     
   170.59746157702659     
  -62.358380262276228     
  -196.98425307958416     
  -49.051325826593967     
   170.28197622096997     
  -63.835762160373150     
  -195.98289263828539     
  -48.626022921787751     
   169.95912273093114     
  -65.305633855160252     
  -194.99029913853269     
  -48.201536321895432     
   169.62893849354649     
  -66.768061098699292     
  -194.00629045656774     
  -47.777884307391730     
   169.29146057010692     
  -68.223108277123515     
  -193.03086787227940     
  -47.355085066500514     
   168.94672569994873     
  -69.670839786165573     
  -192.06379521977919     
  -46.933156695996097     
   168.59477030485752     
  -71.111318250313957     
  -191.10508232552357     
  -46.512117201989938     
   168.23563049331236     
  -72.544606367755350     
  -190.15458104608442     
  -46.091984500711774     
   167.86934206307893     
  -73.970765725601012     
  -189.21215313260524     
  -45.672776419279764     
   167.49594050657970     
  -75.389856874095528     
  -188.27778899013472     
  -45.254510696459221     
   167.11546101366565     
  -76.801940291521561     
  -187.35127461035833     
  -44.837204983415553     
   166.72793847580911     
  -78.207074851099222     
  -186.43260110129060     
  -44.420876844453232     
   166.33340749028295     
  -79.605319359358930     
  -185.52163160865373     
  -44.005543757749024     
   165.93190236289351     
  -80.996731596423814     
  -184.61824789650478     
  -43.591223116074381     
   165.52345711276334     
  -82.381368455647632     
  -183.72240238018486     
  -43.177932227507867     
   165.10810547544045     
  -83.759286473498989     
  -182.83392866882056     
  -42.765688316139851     
   164.68588090691043     
  -85.130540938515168     
  -181.95281575728148     
  -42.354508522766196     
   164.25681658692241     
  -86.495187056694760     
  -181.07887355180034     
  -41.944409905575384     
   163.82094542275982     
  -87.853278608333284     
  -180.21207392771956     
  -41.535409440823450     
   163.37830005333203     
  -89.204869162791155     
  -179.35229657139911     
  -41.127524023502012     
   162.92891285195734     
  -90.550011387076680     
  -178.49944470209590     
  -40.720770467997120     
   162.47281593043380     
  -91.888757222342377     
  -177.65341362096922     
  -40.315165508738254     
   162.01004114281670     
  -93.221157824499670     
  -176.81415147497100     
  -39.910725800838740     
   161.54062008835405     
  -94.547263960561921     
  -175.98149727411416     
  -39.507467920728494     
   161.06458411547734     
  -95.867125190117804     
  -175.15542356036437     
  -39.105408366775741     
   160.58196432533501     
  -97.180790866820516     
  -174.33579205141308     
  -38.704563559902063     
   160.09279157489993     
  -98.488309307206151     
  -173.52253201360469     
  -38.304949844187554     
   159.59709648088864     
  -99.789728297308159     
  -172.71554131780420     
  -37.906583487467515     
   159.09490942300238     
  -101.08509485719171     
  -171.91473714657175     
  -37.509480681920643     
   158.58626054739494     
  -102.37445538579098     
  -171.12000919098102     
  -37.113657544648468     
   158.07117977029367     
  -103.65785545472330     
  -170.33129720566825     
  -36.719130118245836     
   157.54969678119744     
  -104.93534018376585     
  -169.54846958214281     
  -36.325914371363837     
   157.02184104647395     
  -106.20695370563189     
  -168.77147299458281     
  -35.934026199262568     
   156.48764181282712     
  -107.47273975309129     
  -168.00019629963930     
  -35.543481424357033     
   155.94712811038107     
  -108.73274122533856     
  -167.23452721648653     
  -35.154295796753217     
   155.40032875686904     
  -109.98700017946223     
  -166.47445164771071     
  -34.766484994775482     
   154.84727236000336     
  -111.23555856682003     
  -165.71976941365463     
  -34.380064625487904     
   154.28798732149275     
  -112.47845683742247     
  -164.97047688520536     
  -33.995050225203116     
   153.72250184086403     
  -113.71573541406150     
  -164.22645439177947     
  -33.611457259985634     
   153.15084391777387     
  -114.94743382199987     
  -163.48758958995754     
  -33.229301126146183     
   152.57304135635908     
  -116.17359074392452     
  -162.75382558696003     
  -32.848597150725951     
   151.98912176840969     
  -117.39424443582675     
  -162.02504600389096     
  -32.469360591974002     
   151.39911257661799     
  -118.60943228085591     
  -161.30117218218825     
  -32.091606639815019     
   150.80304101823529     
  -119.81919107222234     
  -160.58211304873907     
  -31.715350416309157     
   150.20093414825450     
  -121.02355692008786     
  -159.86775058723794     
  -31.340606976102865     
   149.59281884333055     
  -122.22256504949218     
  -159.15804595974006     
  -30.967391306870574     
   148.97872180472135     
  -123.41625039419020     
  -158.45281760498355     
  -30.595718329749001     
   148.35866956242029     
  -124.60464652622761     
  -157.75209871752105     
  -30.225602899760290     
   147.73268847793821     
  -125.78778726660899     
  -157.05563807432759     
  -29.857059806230197     
   147.10080474839128     
  -126.96570455216647     
  -156.36349600482666     
  -29.490103773192303     
   146.46304441008036     
  -128.13843077220264     
  -155.67545138442466     
  -29.124749459788347     
   145.81943334150588     
  -129.30599665758587     
  -154.99147286588527     
  -28.761011460655464     
   145.16999726810172     
  -130.46843270407999     
  -154.31146592151705     
  -28.398904306306257     
   144.51476176459528     
  -131.62576869849138     
  -153.63528659087578     
  -28.038442463500495     
   143.85375225947925     
  -132.77803334792293     
  -152.96287449860742     
  -27.679640335605143     
   143.18699403884281     
  -133.92525490666245     
  -152.29410342455412     
  -27.322512262946560     
   142.51451224987028     
  -135.06746068234662     
  -151.62889522584959     
  -26.967072523152645     
   141.83633190467307     
  -136.20467739654049     
  -150.96710447996534     
  -26.613335331485690     
   141.15247788448136     
  -137.33693068014026     
  -150.30868960617491     
  -26.261314841164520     
   140.46297494315056     
  -138.46424585218654     
  -149.65345258728684     
  -25.911025143678408     
   139.76784771165359     
  -139.58664674659121     
  -149.00139199294847     
  -25.562480269088198     
   139.06712070182078     
  -140.70415718653831     
  -148.35228009743216     
  -25.215694186320430     
   138.36081831063623     
  -141.81679928726908     
  -147.70611108099305     
  -24.870680803447378     
   137.64896482461714     
  -142.92459512037649     
  -147.06267887256618     
  -24.527453967959687     
   136.93158442378638     
  -144.02756521192077     
  -146.42193308990016     
  -24.186027467025507     
   136.20870118648136     
  -145.12572971009499     
  -145.78370630494766     
  -23.846415027740395     
   135.48033909343766     
  -146.21910750738212     
  -145.14789973049770     
  -23.508630317364663     
   134.74652203278080     
  -147.30771675536084     
  -144.51437471382698     
  -23.172686943549529     
   134.00727380447810     
  -148.39157456571456     
  -143.88299190571865     
  -22.838598454551125     
   133.26261812555131     
  -149.47069700500742     
  -143.25366455359426     
  -22.506378339432029     
   132.51257863431587     
  -150.54509948915941     
  -142.62617236698267     
  -22.176040028251997     
   131.75717889613821     
  -151.61479578191177     
  -142.00045793227744     
  -21.847596892242436     
   130.99644240864242     
  -152.67979921640386     
  -141.37631107415149     
  -21.521062243970800     
   130.23039260672778     
  -153.74012154945999     
  -140.75363921756110     
  -21.196449337489270     
   129.45905286824512     
  -154.79577384359172     
  -140.13222464283231     
  -20.873771368471196     
   128.68244651981513     
  -155.84676552841293     
  -139.51196716319848     
  -20.553041474330691     
   127.90059684278873     
  -156.89310528213696     
  -138.89263926762692     
  -20.234272734329227     
   127.11352707939180     
  -157.93480007664414     
  -138.27415485241056     
  -19.917478169664889     
   126.32126043860508     
  -158.97185623803722     
  -137.65622798769650     
  -19.602670743548433     
   125.52382010314014     
  -160.00427794794493     
  -137.03877555506389     
  -19.289863361258632     
   124.72122923635877     
  -161.03206876460789     
  -136.42153539441577     
  -18.979068870183998     
   123.91351098874706     
  -162.05523028006604     
  -135.80434697146592     
  -18.670300059844308     
   123.10068850584105     
  -163.07376288235201     
  -135.18699765124580     
  -18.363569661894552     
   122.28278493522330     
  -164.08766536473638     
  -134.56924841254650     
  -18.058890350109536     
   121.45982343499190     
  -165.09693472783044     
  -133.95088884010963     
  -17.756274740346736     
   120.63182718218698     
  -166.10156639413128     
  -133.33173357233932     
  -17.455735390489576     
   119.79881938021185     
  -167.10155439592381     
  -132.71142269294080     
  -17.157284800369993     
   118.96082326905673     
  -168.09689006612089     
  -132.08981741839236     
  -16.860935411663668     
   118.11786213464954     
  -169.08756369675882     
  -131.46657721663908     
  -16.566699607765411     
   117.26995931784292     
  -170.07356302588363     
  -130.84145188779524     
  -16.274589713637408     
   116.41713822549063     
  -171.05487391504207     
  -130.21412783110389     
  -15.984617995631391     
   115.55942234101856     
  -172.03147987377537     
  -129.58430542333863     
  -15.696796661282834     
   114.69683523592302     
  -173.00336216445038     
  -128.95167439002918     
  -15.411137859076460     
   113.82940058120593     
  -173.97049972237562     
  -128.31582759662570     
  -15.127653678181522     
   112.95714216082663     
  -174.93286842935032     
  -127.67650489760162     
  -14.846356148152521     
   112.08008388421304     
  -175.89044221608233     
  -127.03320952137732     
  -14.567257238599744     
   111.19824980045411     
  -176.84319128749266     
  -126.38564927232487     
  -14.290368858819919     
   110.31166411309277     
  -177.79108365703510     
  -125.73329509158937     
  -14.015702857392785     
   109.42035119552465     
  -178.73408337022201     
  -125.07578908422938     
  -13.743271021734236     
   108.52433560762819     
  -179.67215178835374     
  -124.41256027636295     
  -13.473085077610103     
   107.62364211318126     
  -180.60524599042645     
  -123.74320392621881     
  -13.205156688602145     
   106.71829569815549     
  -181.53332001987312     
  -123.06707809487968     
  -12.939497455529981     
   105.80832159034186     
  -182.45632310558469     
  -122.38370505693582     
  -12.676118915818922     
   104.89374528034411     
  -183.37420089351173     
  -121.69239910384111     
  -12.415032542817388     
   103.97459254339337     
  -184.28689388679052     
  -120.99256697335620     
  -12.156249745054561     
   103.05088946332869     
  -185.19433813909069     
  -120.28348969404881     
  -11.899781865439129     
   102.12266245720144     
  -186.09646431179607     
  -119.56444547512574     
  -11.645640180392540     
   101.18993830228983     
  -186.99319765285949     
  -118.83463641011939     
  -11.393835898913334     
   100.25274416459281     
  -187.88445742593541     
  -118.09324239009381     
  -11.144380161567682     
   99.311107629168347     
  -188.77015674386109     
  -117.33929454142084     
  -10.897284039400882     
   98.365056733676369     
  -189.65020145292175     
  -116.57195937870846     
  -10.652558532762642     
   97.414620002173422     
  -190.52449114826206     
  -115.79004324274268     
  -10.410214570046305     
   96.459826483121290     
  -191.39291647258264     
  -114.99254864581832     
  -10.170263006325033     
   95.500705790471287     
  -192.25536058742625     
  -114.17821128742125     
  -9.9327146218870723     
   94.537288146072498     
  -193.11169717208196     
  -113.34577834723191     
  -9.6975801206570083     
   93.569604426868096     
  -193.96179050968618     
  -112.49383283930878     
  -9.4648701284966563     
   92.597686214953910     
  -194.80549425598099     
  -111.62087822027284     
  -9.2345951913745985     
   91.621565852207397     
  -195.64265084263303     
  -110.72528755405273     
  -9.0067657733944593     
   90.641276498852562     
  -196.47309049928845     
  -109.80528595944413     
  -8.7813922546705463     
   89.656852197244405     
  -197.29663014398426     
  -108.85899092796511     
  -8.5584849290375633     
   88.668327940444570     
  -198.11307257594402     
  -107.88427632705523     
  -8.3380540015818738     
   87.675739747383730     
  -198.92220464839693     
  -106.87896436689110     
  -8.1201095859762802     
   86.679124743559839     
  -199.72379688114862     
  -105.84050484564726     
  -7.9046617016057805     
   85.678521249688274     
  -200.51760066749097     
  -104.76626147381339     
  -7.6917202704585623     
   84.673968878948159     
  -201.30334762854457     
  -103.65332124022409     
  -7.4812951137670192     
   83.665508641032204     
  -202.08074753784624     
  -102.49843702785360     
  -7.2733959483746240     
   82.653183057648675     
  -202.84948581555517     
  -101.29809067149370     
  -7.0680323827995206     
   81.637036289370826     
  -203.60922149559133     
  -100.04847512821921     
  -6.8652139129678602     
   80.617114272984196     
  -204.35958505905302     
  -98.745246590404861     
  -6.6649499175865010     
   79.593464874315387     
  -205.10017440848102     
  -97.383799481317311     
  -6.4672496531126367     
   78.566138056032727     
  -205.83055290459089     
  -95.958916004204923     
  -6.2721222482862666     
   77.535186061834665     
  -206.55024477462246     
  -94.464873108480305     
  -6.0795766981751678     
   76.500663621590789     
  -207.25873132293603     
  -92.895323846702368     
  -5.8896218576813899     
   75.462628177653968     
  -207.95544625178633     
  -91.243180439950848     
  -5.7022664344510270     
   74.421140136761807     
  -208.63977010508592     
  -89.500601664949713     
  -5.5175189811191760     
   73.376263149955136     
  -209.31102461757308     
  -87.658780880049832     
  -5.3353878868166031     
   72.328064424725795     
  -209.96846547417343     
  -85.707851835005911     
  -5.1558813678491831     
   71.276615075132995     
  -210.61127436293600     
  -83.636838927352031     
  -4.9790074574517309     
   70.221990512588448     
  -211.23855065489113     
  -81.433207039024580     
  -4.8047739945057089     
   69.164270886681990     
  -211.84929970768383     
  -79.083008036333794     
  -4.6331886110841811     
   68.103541581742903     
  -212.44242226795632     
  -76.570301952595457     
  -4.4642587186799627     
   67.039893777241488     
  -213.01669953260080     
  -73.877037325697060     
  -4.2979914929376495     
   65.973425085128653     
  -213.57077731254350     
  -70.982702825231812     
  -4.1343938566877592     
   64.904240272887932     
  -214.10314758373275     
  -67.863703632646406     
  -3.9734724610483103     
   63.832452090526182     
  -214.61212536097759     
  -64.493135350203019     
  -3.8152336643107372     
   62.758182217433450     
  -215.09582387610413     
  -60.839840217415876     
  -3.6596835082888859     
   61.681562351048882     
  -215.55212267773473     
  -56.867902022888579     
  -3.5068276917389651     
   60.602735464497250     
  -215.97863194290642     
  -52.535547428869890     
  -3.3566715403952969     
   59.521857263268451     
  -216.37264854862292     
  -47.793926451133792     
  -3.2092199730706521     
   58.439097884404354     
  -216.73110299700642     
  -42.585993113568520     
  -3.0644774631595180     
   57.354643882048464     
  -217.05049794535819     
  -36.844154130795062     
  -2.9224479947564603     
   56.268700564431697     
  -217.32682910133917     
  -30.488569084793166     
  -2.7831350124111593     
   55.181494758254686     
  -217.55549336947510     
  -23.423854460747322     
  -2.6465413633468047     
   54.093278094136146     
  -217.73117227793071     
  -15.535539918642247     
  -2.5126692306810154     
   53.004330941373041     
  -217.84768882732052     
  -6.6852855229798536     
  -2.3815200558403427     
   51.914967148132902     
  -217.89782846874289     
   3.2952646300883921     
  -2.2530944479094273     
   50.825539792000981     
  -217.87311398401721     
   14.612990825537819     
  -2.1273920770638459     
   49.736448215658896     
  -217.76351655282568     
   27.523740977186936     
  -2.0044115484446983     
   48.648146703038066     
  -217.55708849549677     
   42.347601600790533     
  -1.8841502518089275     
   47.561155278090617     
  -217.23948148349086     
   59.488673115707563     
  -1.7666041808624526     
   46.476073283294056     
  -216.79331643512302     
   79.463298812710818     
  -1.6517677142678955     
   45.393596637971207     
  -216.19734169402773     
   102.93955131761881     
  -1.5396333476280633     
   44.314540046088247     
  -215.42529505914555     
   130.79355489428218     
  -1.4301913619576694     
   43.239865949946811     
  -214.44434339743844     
   164.19405191916402     
  -1.3234294086969727     
   42.170722871433078     
  -213.21288800804470     
   204.72120197243709     
  -1.2193319832996616     
   41.108496953929858     
  -211.67747899325144     
   254.57842018281534     
  -1.1178797473707272     
   40.054882904342001     
  -209.76814084188030     
   316.81576371316959     
  -1.0190486407438279     
   39.011982495702249     
  -207.39202261403159     
   396.11413453523818     
 -0.92280869536255572     
   37.982449522654605     
  -204.42116660501722     
   498.52666581884858     
 -0.82912241436804912     
   36.969691064613642     
  -200.68221661137594     
   637.02675218350134     
 -0.73794249701733117     
   35.978224233160176     
  -195.90451596999958     
   819.04220948354737     
 -0.64920854212472190     
   35.014058694738019     
  -189.76169939887308     
   1108.6544182228522     
 -0.56284208328383312     
   34.086037468085308     
  -181.44679126220151     
   1426.3851302653213     
 -0.47873874479134998     
   33.205548232966798     
  -170.74890278521184     
   2367.1890655540174     
 -0.39675506752218942     
   32.396188514019855     
  -152.99498479355628     
   2323.0437869023131     
 -0.31668451733293085     
   31.674770661056506     
  -135.57215639178929     
   8726.8377728388641     
 -0.23820855981753586     
   31.160538087338281     
  -70.120873095496307     
  -2092.8484442635513     
 -0.16077817081298026     
   30.770692813530868     
  -85.817236427472608     
   74475.305086366279     
  -8.3224119864848498E-002
   31.738018601762928     
   472.74755172028739     
   59161.674380240984     
   0.0000000000000000     
   35.211037754993782     
   916.46010957208523     
   59161.674380240984     


==> anc/PnsV/DATPnsV.f <==
      SUBROUTINE DATPnsV
*     ------------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),PnsV
      CHARACTER*80 STAR
      COMMON/PnsV/ PnsV(1,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='PnsV21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) PnsV(1,IX,1)
          A(IX)=PnsV(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          PnsV(1,IX,2)=B(IX)
          PnsV(1,IX,3)=C(IX)
          PnsV(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='PnsV.dat',STATUS='NEW')
      DO ISET=1,1
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) PnsV(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/PnsV/GRPnsV.f <==
      REAL*8 FUNCTION GRPnsV(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 PnsV
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/PnsV/  PnsV(1,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsV'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPnsV'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      G = 0.0D0
      GOTO 200
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T1 =0.0D0 
      WRITE(6,*) 'I1=',I1 
      DO K=1,4 
      T1 = T1 + PnsV(1,I1,K)*DX**(K-1) 
      END DO
*
      G = NF*as**3*T1
*
200   CONTINUE
*
*      WRITE(6,*) 'G=',G
      GRPnsV= G/as
*
      RETURN
      END


==> anc/PnsV/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/PnsV/PMAIN7.f <==
      PROGRAM PMAIN7
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsV,LXPnsV,GRPnsV,DELPnsV,PLUPnsV
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsV
      COMMON/PnsV/ PnsV(1,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
* 
      TEST9 =-1.48839649827056528686783386986553560462D0
      WRITE(6,*) 'TEST9=',TEST9
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsV
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsV.dat',STATUS='OLD')
      DO ISET=1,1
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsV(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
*      TT1 = DELPnsV(IO,X,as,NF)
*      TT2 = PLUPnsV(IO,X,as,NF)
      TT3 = SXPnsV(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
*      TT4 = LXPnsV(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPnsV(IO,X,AS,NF)
*      WRITE(6,*) 'TT5,TT3+TT5=',TT5,TT3+TT5
      TT1=40.0D0/9.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST9-1.0D0

*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPnsV.f' 
      include 'SXPnsV.f'
      include 'GRPnsV.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/PnsV/PnsV-test1.m <==
{0, 0, -1.48839649827056528686783386986553560462`20.*xx^2}


==> anc/PnsV/PnsV-test2.m <==
{0, 0, -0.96956172057068526697837752483220828698`20.*xx^2}


==> anc/PnsV/PnsV.dat <==
   78.780122826930707     
  -3235.9372558801761     
   655399158.35266018     
  -155917373254091.09     
   78.777386371459926     
  -2392.8910589371289     
   187647038.59038690     
  -188834868931553.72     
   78.777192772656534     
  -2366.1006673791653     
   141543388.59983182     
  -12707474835861.184     
   78.776985629684333     
  -2341.4826498153539     
   138188394.37601203     
  -46038115514499.242     
   78.776764007488410     
  -2316.4313333425907     
   125044336.67915630     
  -30785114028195.945     
   78.776526907486101     
  -2291.6721105895881     
   115539775.17906177     
  -28188901581109.301     
   78.776273263335355     
  -2267.0030285652692     
   106128491.33285841     
  -23507735407759.086     
   78.776001936428415     
  -2242.4802998874529     
   97641360.195797622     
  -20112913432488.363     
   78.775711711093336     
  -2218.0882654672419     
   89788922.427421719     
  -17084146664641.008     
   78.775401289485032     
  -2193.8312742332223     
   82576150.328183964     
  -14540396321345.631     
   78.775069286146618     
  -2169.7081046759213     
   75937732.816777676     
  -12368067898183.582     
   78.774714222220226     
  -2145.7190855437470     
   69831553.133520141     
  -10521670988489.635     
   78.774334519285944     
  -2121.8641131111535     
   64214198.577214479     
  -8950273806565.1406     
   78.773928492805325     
  -2098.1432040424042     
   59046908.518533856     
  -7613445230821.8447     
   78.773494345145465     
  -2074.5563405868675     
   54293696.930116147     
  -6476085911459.3232     
   78.773030158157695     
  -2051.1035139346791     
   49921518.061261915     
  -5508484556754.3125     
   78.772533885283437     
  -2027.7847124618031     
   45899936.733669110     
  -4685317605898.6836     
   78.772003343158460     
  -2004.5999244935924     
   42200946.747500464     
  -3985048654063.3652     
   78.771436202684981     
  -1981.5491377089297     
   38798767.839087427     
  -3389342188336.6147     
   78.770829979539059     
  -1958.6323394029264     
   35669675.802717768     
  -2882600917896.2676     
   78.770182024079389     
  -1935.8495161510843     
   32791834.505207300     
  -2451549613045.9995     
   78.769489510621156     
  -1913.2006541161979     
   30145148.587197762     
  -2084893163368.2698     
   78.768749426036905     
  -1890.6857388173282     
   27711124.199551046     
  -1773020401424.3799     
   78.767958557644135     
  -1868.3047551544114     
   25472741.950721595     
  -1507753515818.6499     
   78.767113480337059     
  -1846.0576874176784     
   23414339.595596261     
  -1282134237064.1338     
   78.766210542917619     
  -1823.9445192788958     
   21521504.334405623     
  -1090242353106.8494     
   78.765245853578435     
  -1801.9652337708856     
   19780973.306697000     
  -927040754125.89368     
   78.764215264487703     
  -1780.1198132398224     
   18180542.334878713     
  -788244097898.93799     
   78.763114355423440     
  -1758.4082393453607     
   16708981.406869151     
  -670206376554.70300     
   78.761938416401492     
  -1736.8304930484999     
   15355957.481563674     
  -569825947207.87427     
   78.760682429238926     
  -1715.3865546191228     
   14111962.747733932     
  -484463979860.21417     
   78.759341047991143     
  -1694.0764036000210     
   12968249.337170433     
  -411875817133.16760     
   78.757908578198041     
  -1672.9000187810334     
   11916768.373484511     
  -350151822989.83472     
   78.756378954870897     
  -1651.8573782093199     
   10950114.684201464     
  -297667700280.86023     
   78.754745719148389     
  -1630.9484591864366     
   10061475.144056330     
  -253041634783.28958     
   78.753001993546221     
  -1610.1732382276296     
   9244581.8970498424     
  -215098396058.76096     
   78.751140455721384     
  -1589.5316910716706     
   8493668.4297780022     
  -182838227312.16217     
   78.749153310667509     
  -1569.0237927401527     
   7803430.0191972675     
  -155410853819.01953     
   78.747032261254390     
  -1548.6495173899327     
   7168986.6424861383     
  -132093076330.91492     
   78.744768477019846     
  -1528.4088384339400     
   6585849.1350147221     
  -112269794574.89188     
   78.742352561117841     
  -1508.3017285391459     
   6049888.0598755097     
  -95417883613.179443     
   78.739774515322338     
  -1488.3281595579406     
   5557304.9669654518     
  -81092460447.531662     
   78.737023702981489     
  -1468.4881025998434     
   5104605.8999108905     
  -68915162024.476562     
   78.734088809811610     
  -1448.7815280259308     
   4688577.1886873338     
  -58564248189.109901     
   78.730957802415858     
  -1429.2084054625525     
   4306262.9310536254     
  -49766099373.249817     
   78.727617884406641     
  -1409.7687038356914     
   3954944.5081467908     
  -42288057454.709915     
   78.724055450006105     
  -1390.4623913675318     
   3632121.5163928792     
  -35932277953.992836     
   78.720256034992872     
  -1371.2894356538236     
   3335494.3843650003     
  -30530538618.499603     
   78.716204264858078     
  -1352.2498036621103     
   3062948.2739209575     
  -25939803440.799137     
   78.711883800027707     
  -1333.3434617888547     
   2812538.3113452820     
  -22038458346.655571     
   78.707277278002380     
  -1314.5703759249102     
   2582475.9708916531     
  -18723103090.386105     
   78.702366252259736     
  -1295.9305114946283     
   2371116.5788032888     
  -15905830847.119003     
   78.697131127758681     
  -1277.4238335234661     
   2176947.7628600979     
  -13511904696.195360     
   78.691551092878143     
  -1259.0503067293621     
   1998578.8784275723     
  -11477790067.935369     
   78.685604047617318     
  -1240.8098955920987     
   1834731.2347964738     
  -9749475332.1964684     
   78.679266527877658     
  -1222.7025644577029     
   1684229.1320534977     
  -8281047438.1479998     
   78.672513625640960     
  -1204.7282776409891     
   1545991.5924316735     
  -7033477887.5990143     
   78.665318904851361     
  -1186.8869995411394     
   1419024.7703489999     
  -5973592612.7300825     
   78.657654312803174     
  -1169.1786947746643     
   1302414.9504873888     
  -5073193860.2568159     
   78.649490086829942     
  -1151.6033283302800     
   1195322.1238816017     
  -4308315186.7060099     
   78.640794656084609     
  -1134.1608657047962     
   1096974.0653142408     
  -3658587192.8100848     
   78.631534538194515     
  -1116.8512730993878     
   1006660.8855594462     
  -3106697926.0299201     
   78.621674230569226     
  -1099.6745176023685     
   923730.02900186717     
  -2637935057.4407253     
   78.611176096134329     
  -1082.6305673959275     
   847581.65693888022     
  -2239795476.4232106     
   78.600000243258535     
  -1065.7193919909114     
   777664.41519449349     
  -1901654350.2110059     
   78.588104399637515     
  -1048.9409624649213     
   713471.52863051870     
  -1614483059.8569663     
   78.575443779892936     
  -1032.2952517433232     
   654537.21683986066     
  -1370609821.1165171     
   78.561970946641907     
  -1015.7822348830058     
   600433.39262022206     
  -1163515995.6970344     
   78.547635664788658     
  -999.40188939327118     
   550766.62661818904     
  -987662983.43364835     
   78.532384748787749     
  -983.15419557667803     
   505175.35544594936     
  -838345079.80333602     
   78.516161902626465     
  -967.03913689447074     
   463327.31333154731     
  -711564391.14881063     
   78.498907552272996     
  -951.05670036704225     
   424917.16972709785     
  -603924497.39110065     
   78.480558670336933     
  -935.20687700281496     
   389664.35723831761     
  -512540090.48511994     
   78.461048592689806     
  -919.48966225011009     
   357311.07355828595     
  -434960173.14464784     
   78.440306826795450     
  -903.90505649394061     
   327620.44324658869     
  -369102750.95953947     
   78.418258851503012     
  -888.45306558151697     
   300374.82879289187     
  -313199380.23951280     
   78.394825908060739     
  -873.13370138251503     
   275374.27558504208     
  -265747992.43667832     
   78.369924782114026     
  -857.94698239156583     
   252435.08354298247     
  -225472842.79517287     
   78.343467576459531     
  -842.89293436611126     
   231388.49234940286     
  -191290447.43608573     
   78.315361474335774     
  -827.97159101080331     
   212079.47343242983     
  -162280656.18044570     
   78.285508493042144     
  -813.18299469733597     
   194365.61864219999     
  -137662065.27348548     
   78.253805227690691     
  -798.52719723625921     
   178116.11850138640     
  -116771124.99774532     
   78.220142584909610     
  -784.00426069069351     
   163210.82302932662     
  -99044394.027389258     
   78.184405506334258     
  -769.61425823668105     
   149539.37787278389     
  -84003456.718314081     
   78.146472681739539     
  -755.35727507398417     
   137000.43040244526     
  -71242113.924219981     
   78.106216251688195     
  -741.23340938781803     
   125500.89954124854     
  -60415496.502667353     
   78.063501499591482     
  -727.24277335836359     
   114955.30487689449     
  -51230823.012231022     
   78.018186533103275     
  -713.38549422941060     
   105285.14936058329     
  -43439539.543741338     
   77.970121954793669     
  -699.66171540613868     
   96418.352906648943     
  -36830662.358479112     
   77.919150522076151     
  -686.07159769741929     
   88288.728991902462     
  -31225069.735872932     
   77.865106796389810     
  -672.61532025671715     
   80835.512385288093     
  -26470821.460472021     
   77.807816781668222     
  -659.29308295906503     
   74002.894319827101     
  -22438634.690755479     
   77.747097552155068     
  -646.10510345535965     
   67739.704786285016     
  -19019858.234756295     
   77.682756869656728     
  -633.05163516623395     
   61998.727854205827     
  -16118723.539575400     
   77.614592790349164     
  -620.13290418902864     
   56737.482286656938     
  -13665785.410747904     
   77.542393261283635     
  -607.34936142780839     
   51913.875214020023     
  -11562834.615090098     
   77.465935706757904     
  -594.70071050991567     
   47500.396458703806     
  -9857013.9324462526     
   77.384986604738742     
  -582.18969123986403     
   43431.829226640140     
  -8154925.5750091420     
   77.299301053534094     
  -569.80739097614423     
   39791.878300450720     
  -7562404.7210169565     
   77.208622328917784     
  -557.59030862216173     
   36141.693580481951     
  -4235721.6821712768     
   77.112681431904349     
  -545.39870492628131     
   33930.831031971640     
  -10798025.608557547     
   77.011196627353200     
  -533.77758061810255     
   27836.050382199945     
  -2035649.6033762309     
   75.818920965643940     
  -432.76575877040716     
   12568.678356878212     
  -563038.41380312573     
   74.806763333232738     
  -380.47933724482471     
   8345.8902533547698     
  -332565.60519188171     
   73.902530466623020     
  -344.98549107539861     
   5851.6482144156571     
  -179180.94345221430     
   73.073839838033180     
  -319.08689269304932     
   4507.7911385240495     
  -121227.25164760383     
   72.302402125109339     
  -298.82094796882166     
   3598.5867511670212     
  -83264.755185907430     
   71.576539910582298     
  -282.38922837272230     
   2974.1010872727147     
  -61414.952472635545     
   70.888195362813562     
  -268.67025329522068     
   2513.4889437279485     
  -46655.498776279572     
   70.231500043305431     
  -256.97759917863618     
   2163.5727029058517     
  -36600.936373483833     
   69.602006485121166     
  -246.84600322110973     
   1889.0656801047228     
  -29365.307148847540     
   68.996239304644845     
  -237.95127432962701     
   1668.8258764883662     
  -24025.219488355640     
   68.411415886494325     
  -230.05761781259184     
   1488.6367303256991     
  -19971.502233878964     
   67.845263766804976     
  -222.98889982784857     
   1338.8504635716067     
  -16829.120357689073     
   67.295896377627088     
  -216.61019351669722     
   1212.6320608889387     
  -14346.920124549188     
   66.761725673588955     
  -210.81603796458782     
   1105.0301599548200     
  -12354.818403226034     
   66.241398973139653     
  -205.52254000987421     
   1012.3690219306245     
  -10733.593890803844     
   65.733752217097489     
  -200.66194978567367     
   931.86706774959566     
  -9397.9828912995072     
   65.237774668324064     
  -196.17882662613755     
   861.38219606484950     
  -8285.6855583948945     
   64.752581776647276     
  -192.02727225003321     
   799.23955437688778     
  -7350.3766673355858     
   64.277393993601621     
  -188.16889404066131     
   744.11172937187075     
  -6557.0489700464132     
   63.811520002918385     
  -184.57128006199034     
   694.93386209652272     
  -5878.8676244152557     
   63.354343282094881     
  -181.20683951946549     
   650.84235491340837     
  -5294.9944013801723     
   62.905311213726904     
  -178.05190888992433     
   611.12989690305699     
  -4789.0571241472999     
   62.463926174340173     
  -175.08605422648682     
   575.21196847195233     
  -4348.0545574902144     
   62.029738175224445     
  -172.29152040707999     
   542.60155929077564     
  -3961.5611825343840     
   61.602338734558835     
  -169.65279188279862     
   512.88985042176773     
  -3621.1417468299001     
   61.181355736077180     
  -167.15623903844286     
   485.73128732054352     
  -3319.9148022496133     
   60.766449085358040     
  -164.78983100438231     
   460.83192630367137     
  -3052.2235479092187     
   60.357307016393548     
  -162.54290056438725     
   437.94024969435236     
  -2813.3849244926046     
   59.953642932403724     
  -160.40595028324972     
   416.83986276065775     
  -2599.4964545187918     
   59.555192688705752     
  -158.37049152796868     
   397.34363935176680     
  -2407.2861780832773     
   59.161712243785246     
  -156.42890994704891     
   379.28899301614223     
  -2233.9950497972022     
   58.772975618951321     
  -154.57435238915190     
   362.53403014266320     
  -2077.2840509642074     
   58.388773118103536     
  -152.80063131439414     
   346.95439976043161     
  -1935.1602628266824     
   58.008909767936949     
  -151.10214357051998     
   332.44069778923159     
  -1805.9176205672470     
   57.633203945909010     
  -149.47380103695946     
   318.89631563497721     
  -1688.0891144735797     
   57.261486168896916     
  -147.91097112968097     
   306.23564727642537     
  -1580.4079912755512     
   56.893598019993327     
  -146.40942554313526     
   294.38258734185871     
  -1481.7760741278605     
   56.529391194555217     
  -144.96529590781586     
   283.26926678589973     
  -1391.2377457081379     
   56.168726649613312     
  -143.57503528161837     
   272.83498369308870     
  -1307.9584839466468     
   55.811473843206038     
  -142.23538458472694     
   263.02529506348890     
  -1231.2070465010595     
   55.457510052228265     
  -140.94334324153138     
   253.79124221473094     
  -1160.3406347397811     
   55.106719759065861     
  -139.69614341735911     
   245.08868745418258     
  -1094.7924641758211     
   54.758994098686799     
  -138.49122733879150     
   236.87774397286393     
  -1034.0613198160829     
   54.414230359031528     
  -137.32622726867373     
   229.12228407424328     
  -977.70274192260922     
   54.072331528529965     
  -136.19894777471356     
   221.78951350982371     
  -925.32154590002028     
   53.733205885403464     
  -135.10734998615007     
   214.84960191557360     
  -876.56547693104505     
   53.396766624114484     
  -134.04953757926467     
   208.27536083859076     
  -831.11977702263221     
   53.062931514925047     
  -133.02374427089089     
   202.04196251092100     
  -788.70254216177432     
   52.731622593036292     
  -132.02832263100180     
   196.12669344470768     
  -749.06073199198534     
   52.402765874218879     
  -131.06173405250311     
   190.50873795476778     
  -711.96672624341988     
   52.076291094219741     
  -130.12253973884634     
   185.16898750794212     
  -677.21535141336290     
   51.752131469554683     
  -129.20939258914564     
   180.08987237234192     
  -644.62130317782510     
   51.430223477576284     
  -128.32102987671851     
   175.25521259850822     
  -614.01690453569358     
   51.110506653949095     
  -127.45626663068600     
   170.65008581449052     
  -585.25014846216209     
   50.792923405875150     
  -126.61398964189722     
   166.26070970102430     
  -558.18299778509584     
   50.477418839596702     
  -125.79315202460057     
   162.07433721763613     
  -532.68988189931815     
   50.163940600863405     
  -124.99276827379801     
   158.07916310339124     
  -508.65638801862713     
   49.852438727192244     
  -124.21190976555640     
   154.26424019325151     
  -485.97810444060440     
   49.542865510871678     
  -123.44970065404840     
   150.61940440994698     
  -464.55960011648432     
   49.235175371770367     
  -122.70531412450084     
   147.13520740907336     
  -444.31352474097099     
   48.929324739106598     
  -121.97796896604437     
   143.80285597351605     
  -425.15981163305941     
   48.625271941419264     
  -121.26692643264491     
   140.61415738626812     
  -407.02496512926666     
   48.322977104056235     
  -120.57148736380975     
   137.56147014779862     
  -389.84143805228052     
   48.022402053562665     
  -119.89098954003423     
   134.63765936240651     
  -373.54706277087325     
   47.723510228410738     
  -119.22480525064915     
   131.83605639162494     
  -358.08455842698913     
   47.426266595565338     
  -118.57233905416153     
   129.15042220342252     
  -343.40107558074322     
   47.130637572426899     
  -117.93302571331157     
   126.57491413656695     
  -329.44780209130380     
   46.836590953735069     
  -117.30632828891794     
   124.10405562088221     
  -316.17960154985923     
   46.544095843054130     
  -116.69173637834260     
   121.73270860925825     
  -303.55468616777415     
   46.253122588495110     
  -116.08876448566194     
   119.45604846299995     
  -291.53433361071251     
   45.963642722359886     
  -115.49695051210215     
   117.26954096091960     
  -280.08262014645572     
   45.675628904419696     
  -114.91585435642530     
   115.16892130982117     
  -269.16618430105905     
   45.389054868565189     
  -114.34505661583184     
   113.15017492756323     
  -258.75401719400179     
   45.103895372587388     
  -113.78415737901641     
   111.20951979860823     
  -248.81726403933703     
   44.820126150868838     
  -113.23277510372409     
   109.34339031831320     
  -239.32905455766311     
   44.537723869782539     
  -112.69054557190549     
   107.54842240913072     
  -230.26433891043590     
   44.256666085612537     
  -112.15712091621441     
   105.82143986730244     
  -221.59974721263589     
   43.976931204825121     
  -111.63216871213812     
   104.15944176320767     
  -213.31345698468149     
   43.698498446533030     
  -111.11537113064055     
   102.55959083582256     
  -205.38507211720099     
   43.421347807007400     
  -110.60642414656364     
   101.01920279494355     
  -197.79551670657642     
   43.145460026103514     
  -110.10503679852717     
   99.535736419644252     
  -190.52693273094388     
   42.870816555476495     
  -109.61093049641765     
   98.106784424162157     
  -183.56259207027659     
   42.597399528472600     
  -109.12383837289816     
   96.730064983635089     
  -176.88680912574580     
   42.325191731590110     
  -108.64350467565110     
   95.403413915191990     
  -170.48486993937203     
   42.054176577411859     
  -108.16968419738650     
   94.124777390646699     
  -164.34295742616158     
   41.784338078918374     
  -107.70214174088501     
   92.892205209950490     
  -158.44809068688747     
   41.515660825097306     
  -107.24065161653563     
   91.703844529798829     
  -152.78806397898407     
   41.248129957770779     
  -106.78499717008624     
   90.557934049956458     
  -147.35139454366632     
   40.981731149567835     
  -106.33497033848415     
   89.452798590878956     
  -142.12727036522483     
   40.716450582974218     
  -105.89037123184910     
   88.386844063139762     
  -137.10550662628680     
   40.452274930396449     
  -105.45100773978265     
   87.358552763442617     
  -132.27650291672563     
   40.189191335181405     
  -105.01669516039513     
   86.366478991567163     
  -127.63120028732391     
   39.927187393536613     
  -104.58725585044269     
   85.409244989412258     
  -123.16105487101356     
   39.666251137300208     
  -104.16251889527445     
   84.485537077879655     
  -118.85799062442847     
   39.406371017512654     
  -103.74231979720926     
   83.594102148196441     
  -114.71438310314842     
   39.147535888745821     
  -103.32650018115146     
   82.733744274922827     
  -110.72301765498186     
   38.889734994147510     
  -102.91490751635787     
   81.903321642510463     
  -106.87707518494268     
   38.632957951162581     
  -102.50739485330504     
   81.101743578623385     
  -103.17009627374878     
   38.377194737893930     
  -102.10382057471706     
   80.327967856570268     
  -99.595967753381757     
   38.122435680069245     
  -101.70404815982958     
   79.580998098419911     
  -96.148894054247961     
   37.868671438581316     
  -101.30794596110100     
   78.859881393013040     
  -92.823385633670256     
   37.615892997571869     
  -100.91538699261656     
   78.163706000760513     
  -89.614230232230256     
   37.364091653030485     
  -100.52624872942961     
   77.491599274018796     
  -86.516487088472545     
   37.113259001882263     
  -100.14041291719244     
   76.842725620855248     
  -83.525462881004771     
   36.863386931539054     
  -99.757765391517168     
   76.216284649247712     
  -80.636699603689905     
   36.614467609890887     
  -99.378195906388498     
   75.611509402220037     
  -77.845962994626845     
   36.366493475715508     
  -99.001597971183557     
   75.027664679760335     
  -75.149225911640301     
   36.119457229485143     
  -98.627868695770601     
   74.464045485423028     
  -72.542658180408566     
   35.873351824550966     
  -98.256908643184360     
   73.919975549069960     
  -70.022616523799229     
   35.628170458686803     
  -97.888621689498834     
   73.394805925141469     
  -67.585632241389192     
   35.383906565974584     
  -97.522914890477651     
   72.887913683331050     
  -65.228399966206013     
   35.140553809015167     
  -97.159698354560376     
   72.398700683584508     
  -62.947775699059548     
   34.898106071449043     
  -96.798885121936806     
   71.926592365841572     
  -60.740755872420436     
   34.656557450772176     
  -96.440391049280208     
   71.471036696798421     
  -58.604483665231960     
   34.415902251433273     
  -96.084134699864933     
   71.031503069309167     
  -56.536228584665999     
   34.176134978199222     
  -95.730037238804357     
   70.607481354924175     
  -54.533388167781943     
   33.937250329776489     
  -95.378022333057871     
   70.198480943665814     
  -52.593477185433763     
   33.699243192676661     
  -95.028016056036776     
   69.804029864775060     
  -50.714122394573693     
   33.462108635315062     
  -94.679946796507792     
   69.423673946815754     
  -48.893057035711209     
   33.225841902331943     
  -94.333745171593137     
   69.056976019047923     
  -47.128113530196416     
   32.990438409126305     
  -93.989343943626594     
   68.703515167571453     
  -45.417222723079888     
   32.755893736592931     
  -93.646677940714795     
   68.362885997148354     
  -43.758401931998456     
   32.522203626053596     
  -93.305683980765266     
   68.034697982658358     
  -42.149757579107892     
   32.289363974374112     
  -92.966300798806586     
   67.718574800815048     
  -40.589476610153916     
   32.057370829259028     
  -92.628468977488950     
   67.414153726238894     
  -39.075822943227898     
   31.826220384716361     
  -92.292130880537940     
   67.121085054164695     
  -37.607134334228896     
   31.595908976685131     
  -91.957230589035888     
   66.839031546657964     
  -36.181819366652199     
   31.366433078818780     
  -91.623713840415718     
   66.567667901408072     
  -34.798352163564033     
   31.137789298417871     
  -91.291527970011742     
   66.306680260181352     
  -33.455270629143257     
   30.909974372505864     
  -90.960621855035143     
   66.055765730462781     
  -32.151172854523196     
   30.682985164042016     
  -90.630945860873851     
   65.814631934053850     
  -30.884714380704253     
   30.456818658265757     
  -90.302451789598209     
   65.582996576198568     
  -29.654605460848391     
   30.231471959167152     
  -89.975092830569608     
   65.360587035242204     
  -28.459608149772439     
   30.006942286078321     
  -89.648823513046210     
   65.147139974118915     
  -27.298534312825470     
   29.783226970380944     
  -89.323599660693972     
   64.942400966772723     
  -26.170243313210026     
   29.560323452325200     
  -88.999378347922232     
   64.746124141923644     
  -25.073639017380422     
   29.338229277955676     
  -88.676117857944206     
   64.558071849293299     
  -24.007669371101748     
   29.116942096140040     
  -88.353777642498443     
   64.378014329010028     
  -22.971322260269723     
   28.896459655696439     
  -88.032318283145770     
   64.205729412058005     
  -21.963625523268586     
   28.676779802615751     
  -87.711701454064041     
   64.041002220633487     
  -20.983644356535063     
   28.457900477375027     
  -87.391889886292560     
   63.883624887959485     
  -20.030479387551718     
   28.239819712338605     
  -87.072847333341286     
   63.733396292552840     
  -19.103265959266462     
   28.022535629243549     
  -86.754538538115256     
   63.590121797858345     
  -18.201171588422920     
   27.806046436766191     
  -86.436929201093250     
   63.453613010945176     
  -17.323395465449195     
   27.590350428166722     
  -86.119985949703491     
   63.323687544954304     
  -16.469165950266515     
   27.375445979008902     
  -85.803676308840295     
   63.200168800327305     
  -15.637741539480018     
   27.161331544952091     
  -85.487968672492514     
   63.082885738781201     
  -14.828405636448837     
   26.948005659612889     
  -85.172832276404293     
   62.971672696507838     
  -14.040470360271216     
   26.735466932493882     
  -84.858237171741010     
   62.866369168805804     
  -13.273271314666589     
   26.523714046976970     
  -84.544154199734137     
   62.766819633945801     
  -12.526168559838869     
   26.312745758378963     
  -84.230554967224904     
   62.672873369747009     
  -11.798545227794921     
   26.102560892067192     
  -83.917411823099187     
   62.584384280538551     
  -11.089806404712011     
   25.893158341632972     
  -83.604697835566583     
   62.501210732503210     
  -10.399378392445149     
   25.684537067120846     
  -83.292386770248925     
   62.423215394559875     
  -9.7267075504447487     
   25.476696093311634     
  -82.980453069042696     
   62.350265087931533     
  -9.0712602096587514     
   25.269634508057386     
  -82.668871829731970     
   62.282230636359095     
  -8.4325200822647091     
   25.063351460666407     
  -82.357618786301714     
   62.218986735742106     
  -7.8099907507549844     
   24.857846160336646     
  -82.046670289949574     
   62.160411805111451     
  -7.2031905756219254     
   24.653117874635701     
  -81.736003290747320     
   62.106387875794283     
  -6.6116569330901536     
   24.449165928025916     
  -81.425595319935837     
   62.056800448796110     
  -6.0349402681950384     
   24.245989700432940     
  -81.115424472821886     
   62.011538396784644     
  -5.4726089241200979     
   24.043588625856355     
  -80.805469392255290     
   61.970493829853744     
  -4.9242437733752764     
   23.841962191020844     
  -80.495709252676775     
   61.933562001553426     
  -4.3894408663092541     
   23.641109934066648     
  -80.186123744685261     
   61.900641195056110     
  -3.8678091417736447     
   23.441031443277886     
  -79.876693060131387     
   61.871632626492811     
  -3.3589705949154305     
   23.241726355847558     
  -79.567397877697573     
   61.846440347030942     
  -2.8625601941982355     
   23.043194356677979     
  -79.258219348966065     
   61.824971145574452     
  -2.3782241884120459     
   22.845435177215471     
  -78.949139084941720     
   61.807134464161365     
  -1.9056203080282312     
   22.648448594318200     
  -78.640139143001690     
   61.792842311851153     
  -1.4444181980877588     
   22.452234429156110     
  -78.331202014283647     
   61.782009175365495     
 -0.99429771264141120     
   22.256792546141845     
  -78.022310611488933     
   61.774551942520688     
 -0.55494780076372718     
   22.062122851891704     
  -77.713448257047588     
   61.770389834014956     
 -0.12606993958144119     
   21.868225294215705     
  -77.404598671688888     
   61.769444309468099     
  0.29262766263400380     
   21.675099861135724     
  -77.095745963372863     
   61.771639016937854     
  0.70142577331750933     
   21.482746579930925     
  -76.786874616554925     
   61.776899710237728     
   1.1005973257695691     
   21.291165516209560     
  -76.477969481803882     
   61.785154190181004     
   1.4904062277210515     
   21.100356773006336     
  -76.169015765736205     
   61.796332236888915     
   1.8711084820637309     
   20.910320489904546     
  -75.859999021267726     
   61.810365550504386     
   2.2429518513291651     
   20.721056842182190     
  -75.550905138167991     
   61.827187689389362     
   2.6061772158030272     
   20.532566039981347     
  -75.241720333898243     
   61.846734018507881     
   2.9610171146884996     
   20.344848327500110     
  -74.932431144734807     
   61.868941646868045     
   3.3076979494595062     
   20.157903982206346     
  -74.623024417163919     
   61.893749381488988     
   3.6464385411420577     
   19.971733314072672     
  -74.313487299533818     
   61.921097670547553     
   3.9774518787197586     
   19.786336664831964     
  -74.003807233958355     
   61.950928559637958     
   4.3009438884425286     
   19.601714407252814     
  -73.693971948462263     
   61.983185638801274     
   4.6171145617392950     
   19.417866944434316     
  -73.383969449370213     
   62.017813998014319     
   4.9261589608478200     
   19.234794709119615     
  -73.073788013899645     
   62.054760190220676     
   5.2282641233361415     
   19.052498163027682     
  -72.763416182996224     
   62.093972171145694     
   5.5236144975438553     
   18.870977796202737     
  -72.452842754368660     
   62.135399279877277     
   5.8123869927840079     
   18.690234126380862     
  -72.142056775713158     
   62.178992182323157     
   6.0947541399428875     
   18.510267698373251     
  -71.831047538161428     
   62.224702838372728     
   6.3708839548723919     
   18.331079083465649     
  -71.519804569895399     
   62.272484468034271     
   6.6409386402639763     
   18.152668878833502     
  -71.208317629955729     
   62.322291507836255     
   6.9050770390617737     
   17.975037706972365     
  -70.896576702222063     
   62.374079585629218     
   7.1634522238397773     
   17.798186215143161     
  -70.584571989564722     
   62.427805477308013     
   7.4162141521242058     
   17.622115074831829     
  -70.272293908162823     
   62.483427083448944     
   7.6635073651487957     
   17.446824981222996     
  -69.959733081982492     
   62.540903388687560     
   7.9054736720990988     
   17.272316652687245     
  -69.646880337407694     
   62.600194441228304     
   8.1422498535772476     
   17.098590830281637     
  -69.333726698016804     
   62.661261315130133     
   8.3739702804480842     
   16.925648277263104     
  -69.020263379498402     
   62.724066092233492     
   8.6007627424889108     
   16.753489778614348     
  -68.706481784735800     
   62.788571812802161     
   8.8227569959203329     
   16.582116140581920     
  -68.392373498978117     
   62.854742490271562     
   9.0400717955757450     
   16.411528190226157     
  -68.077930285180585     
   62.922543028738382     
   9.2528310285915989     
   16.241726774982624     
  -67.763144079455117     
   62.991939261452814     
   9.4611471324339593     
   16.072712762234790     
  -67.448006986639115     
   63.062897864946073     
   9.6651370994253867     
   15.904487038897619     
  -67.132511275993778     
   63.135386393191766     
   9.8649079689690780     
   15.737050511011775     
  -66.816649377003387     
   63.209373202959029     
   10.060570505030102     
   15.570404103348203     
  -66.500413875291642     
   63.284827481746760     
   10.252226060692967     
   15.404548759022763     
  -66.183797508644261     
   63.361719177201955     
   10.439979999212534     
   15.239485439120701     
  -65.866793163133266     
   63.440019027196044     
   10.623928375612234     
   15.075215122330665     
  -65.549393869340236     
   63.519698490013141     
   10.804171386590387     
   14.911738804588058     
  -65.231592798676687     
   63.600729775412567     
   10.980800055845664     
   14.749057498727460     
  -64.913383259798564     
   63.683085775831415     
   11.153909817695034     
   14.587172234143907     
  -64.594758695110329     
   63.766740099464123     
   11.323587054837697     
   14.426084056462797     
  -64.275712677355727     
   63.851667002375407     
   11.489922633760120     
   14.265794027218217     
  -63.956238906294473     
   63.937841422128606     
   11.652998718139161     
   14.106303223539470     
  -63.636331205457857     
   64.025238912514652     
   11.812901662536287     
   13.947612737845621     
  -63.315983518989114     
   64.113835674983676     
   11.969709778908289     
   13.789723677547828     
  -62.995189908555837     
   64.203608498325480     
   12.123505549384364     
   13.632637164759331     
  -62.673944550335165     
   64.294534789945871     
   12.274363248859004     
   13.476354336012852     
  -62.352241732074511     
   64.386592514312312     
   12.422361568382010     
   13.320876341985283     
  -62.030075850223554     
   64.479760226075172     
   12.567571640229568     
   13.166204347229440     
  -61.707441407124911     
   64.574017013376903     
   12.710068006777236     
   13.012339529912778     
  -61.384333008282908     
   64.669342523427730     
   12.849919772235115     
   12.859283081562841     
  -61.060745359670051     
   64.765716921719488     
   12.987195841087084     
   12.707036206819359     
  -60.736673265139423     
   64.863120890527640     
   13.121965124821878     
   12.555600123192784     
  -60.412111623840701     
   64.961535628963802     
   13.254291090534004     
   12.404976060829158     
  -60.087055427737930     
   65.060942812142812     
   13.384241138381300     
   12.255165262281160     
  -59.761499759155875     
   65.161324620680674     
   13.511875156930529     
   12.106168982285196     
  -59.435439788393275     
   65.262663684357648     
   13.637258270570676     
   11.957988487544403     
  -59.108870771378918     
   65.364943121386929     
   13.760447401626800     
   11.810625056517452     
  -58.781788047383195     
   65.468146476899136     
   13.881505176024985     
   11.664079979212996     
  -58.454187036776652     
   65.572257765719314     
   14.000486395586297     
   11.518354556989687     
  -58.126063238828131     
   65.677261413686210     
   14.117450761709749     
   11.373450102361623     
  -57.797412229557928     
   65.783142294399042     
   14.232451008249951     
   11.229367938809112     
  -57.468229659629522     
   65.889885676960915     
   14.345544929389881     
   11.086109400594662     
  -57.138511252277297     
   65.997477263931330     
   14.456782599233641     
   10.943675832584093     
  -56.808252801283899     
   66.105903133425585     
   14.566219993878660     
   10.802068590072658     
  -56.477450168991894     
   66.215149783379672     
   14.673905336945497     
   10.661289038616092     
  -56.146099284349916     
   66.325204073406780     
   14.779892528682440     
   10.521338553866499     
  -55.814196140997979     
   66.436053267371889     
   14.884227823015918     
   10.382218521412982     
  -55.481736795389430     
   66.547684976044508     
   14.986963665198836     
   10.243930336626919     
  -55.148717364940488     
   66.660087203533493     
   15.088144590077597     
   10.106475404511846     
  -54.815134026211751     
   66.773248287959092     
   15.187820987778235     
   9.9698551395578221     
  -54.480983013128444     
   66.887156945367423     
   15.286036346028810     
   9.8340709656002243     
  -54.146260615220108     
   67.001802217962634     
   15.382839299583724     
   9.6991243156829032     
  -53.810963175893434     
   67.117173512709513     
   15.478272008548897     
   9.5650166319256211     
  -53.475087090729723     
   67.233260552773629     
   15.572381498056464     
   9.4317493653957154     
  -53.138628805812772     
   67.350053414009054     
   15.665209618120791     
   9.2993239759839241     
  -52.801584816062395     
   67.467542486144964     
   15.756799824866254     
   9.1677419322843008     
  -52.463951663634944     
   67.585718484831460     
   15.847196145755387     
   9.0370047114781862     
  -52.125725936283061     
   67.704572455924620     
   15.936437852273487     
   8.9071137992221665     
  -51.786904265793702     
   67.824095739816670     
   16.024569833439614     
   8.7780706895399625     
  -51.447483326410250     
   67.944280013567464     
   16.111629530039888     
   8.6498768847182301     
  -51.107459833288715     
   68.065117235042777     
   16.197661164125410     
   8.5225338952061858     
  -50.766830540966680     
   68.186599693773701     
   16.282701257861355     
   8.3960432395190594     
  -50.425592241849216     
   68.308719953207671     
   16.366793337310874     
   8.2704064441452925     
  -50.083741764708115     
   68.431470903237496     
   16.449972995597381     
   8.1456250434574926     
  -49.741275973198249     
   68.554845700704476     
   16.532283139153844     
   8.0217005796270531     
  -49.398191764385878     
   68.678837824248134     
   16.613758938543882     
   7.8986346025424705     
  -49.054486067284529     
   68.803441016287223     
   16.694442330234338     
   7.7764286697312750     
  -48.710155841409410     
   68.928649333763971     
   16.774368508042027     
   7.6550843462855926     
  -48.365198075331058     
   69.054457097574286     
   16.853578482275470     
   7.5346032047912912     
  -48.019609785246651     
   69.180858936191356     
   16.932107360585356     
   7.4149868252607005     
  -47.673388013552675     
   69.307849741395742     
   17.009995791565665     
   7.2962367950688893     
  -47.326529827424608     
   69.435424709832489     
   17.087278579807791     
   7.1783547088934894     
  -46.979032317402066     
   69.563579299181043     
   17.163996208470078     
   7.0613421686580473     
  -46.630892595977258     
   69.692309270744573     
   17.240183504503250     
   6.9452007834789109     
  -46.282107796182821     
   69.821610647028351     
   17.315880610933135     
   6.8299321696156348     
  -45.932675070186228     
   69.951479751610350     
   17.391122693605208     
   6.7155379504249062     
  -45.582591587877666     
   70.081913171812388     
   17.465949812339350     
   6.6020197563180041     
  -45.231854535459632     
   70.212907795404931     
   17.540397392862012     
   6.4893792247217830     
  -44.880461114031483     
   70.344460775851388     
   17.614505356165843     
   6.3776180000432019     
  -44.528408538176805     
   70.476569566022633     
   17.688310617235835     
   6.2667377336374033     
  -44.175694034522628     
   70.609231895651902     
   17.761851348297899     
   6.1567400837793693     
  -43.822314840331579     
   70.742445780764143     
   17.835167463997362     
   6.0476267156391641     
  -43.468268202037812     
   70.876209536744113     
   17.908295766794012     
   5.9393993012607931     
  -43.113551373808455     
   71.010521754995068     
   17.981277751953357     
   5.8320595195447078     
  -42.758161616075640     
   71.145381338134726     
   18.054150686861743     
   5.7256090562339841     
  -42.402096194059581     
   71.280787468286192     
   18.126956990876796     
   5.6200496039042172     
  -42.045352376274579     
   71.416739645717769     
   18.199734688107164     
   5.5153828619571685     
  -41.687927433020576     
   71.553237655878576     
   18.272527446970734     
   5.4116105366182099     
  -41.329818634851563     
   71.690281611730853     
   18.345374338224051     
   5.3087343409376260     
  -40.971023251024057     
   71.827871919267523     
   18.418320149810480     
   5.2067559947958157     
  -40.611538547924923     
   71.966009320391109     
   18.491405510483645     
   5.1056772249124647     
  -40.251361787469634     
   72.104694861719736     
   18.564676529786478     
   5.0054997648597492     
  -39.890490225476107     
   72.243929935693131     
   18.638175593596454     
   4.9062253550796484     
  -39.528921110005257     
   72.383716252645115     
   18.711950385159469     
   4.8078557429054412     
  -39.166651679672320     
   72.524055880533808     
   18.786045220077618     
   4.7103926825874680     
  -38.803679161921764     
   72.664951219684383     
   18.860509931572668     
   4.6138379353232564     
  -38.440000771262135     
   72.806405044171186     
   18.935390850993901     
   4.5181932692921070     
  -38.075613707462814     
   72.948420475553633     
   19.010740182549007     
   4.4234604596942395     
  -37.710515153706631     
   73.091001026922754     
   19.086606827827794     
   4.3296412887946207     
  -37.344702274693987     
   73.234150578131462     
   19.163045715209091     
   4.2367375459715904     
  -36.978172214696173     
   73.377873420995527     
   19.240108509259368     
   4.1447510277704245     
  -36.610922095556639     
   73.522174234814969     
   19.317853273262088     
   4.0536835379619598     
  -36.242949014633702     
   73.667058134364439     
   19.396335212742152     
   3.9635368876064510     
  -35.874250042676628     
   73.812530648460012     
   19.475615327360590     
   3.8743128951228036     
  -35.504822221646947     
   73.958597763415213     
   19.555753749897480     
   3.7860133863633618     
  -35.134662562447069     
   74.105265916539437     
   19.636813724481328     
   3.6986401946944349     
  -34.763768042607033     
   74.252542019473054     
   19.718861840975840     
   3.6121951610827572     
  -34.392135603850157     
   74.400433483280366     
   19.801964267407865     
   3.5266801341880920     
  -34.019762149603729     
   74.548948215285932     
   19.886193377994200     
   3.4420969704622015     
  -33.646644542401475     
   74.698094665620886     
   19.971620390559046     
   3.3584475342544247     
  -33.272779601191033     
   74.847881818550078     
   20.058323368771340     
   3.2757336979241174     
  -32.898164098535126     
   74.998319243815857     
   20.146379510543500     
   3.1939573419602314     
  -32.522794757700218     
   75.149417090144937     
   20.235873336902873     
   3.1131203551083169     
  -32.146668249624433     
   75.301186140171708     
   20.326889003450319     
   3.0332246345052707     
  -31.769781189754752     
   75.453637807697589     
   20.419518295087340     
   2.9542720858221569     
  -31.392130134748239     
   75.606784194910745     
   20.513853382842722     
   2.8762646234154619     
  -31.013711579022750     
   75.760638095282061     
   20.609994329564515     
   2.7992041704871635     
  -30.634521951152667     
   75.915213052753799     
   20.708042542936287     
   2.7230926592540246     
  -30.254557610091211     
   76.070523371825828     
   20.808107600820325     
   2.6479320311265533     
  -29.873814841214575     
   76.226584178831970     
   20.910301367136213     
   2.5737242368980917     
  -29.492289852169773     
   76.383411439085492     
   21.014744581429049     
   2.5004712369445472     
  -29.109978768513450     
   76.541022023446203     
   21.121561020715742     
   2.4281750014352994     
  -28.726877629127070     
   76.699433731101578     
   21.230884204779439     
   2.3568375105558683     
  -28.342982381392734     
   76.858665362637424     
   21.342851785754608     
   2.2864607547429605     
  -27.958288876108554     
   77.018736751030588     
   21.457612110022698     
   2.2170467349325738     
  -27.572792862126345     
   77.179668841855758     
   21.575318662760381     
   2.1485974628218720     
  -27.186489980692130     
   77.341483731826457     
   21.696137071686401     
   2.0811149611456088     
  -26.799375759462915     
   77.504204759864109     
   21.820239375420620     
   2.0146012639679394     
  -26.411445606175295     
   77.667856555179767     
   21.947810895166711     
   1.9490584169905176     
  -26.022694801945121     
   77.832465136893518     
   22.079045923907373     
   1.8844884778778543     
  -25.633118494149588     
   77.998057981322816     
   22.214151801663661     
   1.8208935166009841     
  -25.242711688896684     
   78.164664119835294     
   22.353349610762528     
   1.7582756158005803     
  -24.851469242992312     
   78.332314241916009     
   22.496872697539963     
   1.6966368711707460     
  -24.459385855419644     
   78.501040787147559     
   22.644972339715736     
   1.6359793918648107     
  -24.066456058252545     
   78.670878079695427     
   22.797913824408951     
   1.5763053009245795     
  -23.672674206969852     
   78.841862433378495     
   22.955983224327305     
   1.5176167357346027     
  -23.278034470117511     
   79.014032307560953     
   23.119483790137885     
   1.4599158485031640     
  -22.882530818258633     
   79.187428435986988     
   23.288742819277317     
   1.4032048067718501     
  -22.486157012150844     
   79.362094007131560     
   23.464108532150785     
   1.3474857939557121     
  -22.088906590080200     
   79.538074821122706     
   23.645957262306688     
   1.2927610099162270     
  -21.690772854275927     
   79.715419500590002     
   23.834690957111508     
   1.2390326715694608     
  -21.291748856317522     
   79.894179682768339     
   24.030744540858052     
   1.1863030135320689     
  -20.891827381443548     
   80.074410266824771     
   24.234584310925705     
   1.1345742888080064     
  -20.491000931653584     
   80.256169649156718     
   24.446715824175225     
   1.0838487695191155     
  -20.089261707486106     
   80.439520017838021     
   24.667682870791339     
   1.0341287476830554     
  -19.686601588343080     
   80.624527639368964     
   24.898076443134261     
  0.98541653604238921     
  -19.283012111212937     
   80.811263212692467     
   25.138534512584830     
  0.93771446894903687     
  -18.878484447627354     
   80.999802221536854     
   25.389751999515482     
  0.89102490330872908     
  -18.473009378669687     
   81.190225361533223     
   25.652481970852509     
  0.84535021959059420     
  -18.066577267825057     
   81.382618976314617     
   25.927546789947641     
  0.80069282290755306     
  -17.659178031441183     
   81.577075577239214     
   26.215841162481830     
  0.75705514417382502     
  -17.250801106533178     
   81.773694385957839     
   26.518344863069952     
  0.71443964134654370     
  -16.841435415637218     
   81.972581972430859     
   26.836128272648189     
  0.67284880075928166     
  -16.431069328369940     
   82.173852934475718     
   27.170367071223335     
  0.63228513855618362     
  -16.019690619314986     
   82.377630687509892     
   27.522351624808170     
  0.59275120223643807     
  -15.607286421784480     
   82.584048324695956     
   27.893503114074104     
  0.55424957231999150     
  -15.193843176977602     
   82.793249598051517     
   28.285389874354543     
  0.51678286414675290     
  -14.779346577927209     
   83.005390022109168     
   28.699744568297849     
  0.48035372982308111     
  -14.363781507605998     
   83.220638106371410     
   29.138488783684746     
  0.44496486033111893     
  -13.947131970409455     
   83.439176772249041     
   29.603754976464131     
  0.41061898781859257     
  -13.529381016142391     
   83.661204934572524     
   30.097919058804411     
  0.37731888808906366     
  -13.110510655487184     
   83.886939327513545     
   30.623631272505495     
  0.34506738331538056     
  -12.690501765763248     
   84.116616562057345     
   31.183859229421483     
  0.31386734500228641     
  -12.269333985592418     
   84.350495506278008     
   31.781931672634986     
  0.28372169722790130     
  -11.846985596842156     
   84.588859993822780     
   32.421596589224301     
  0.25463342019820462     
  -11.423433391937005     
   84.832021968241946     
   33.107083608589193     
  0.22660555415384437     
  -10.998652524278123     
   85.080325095306378     
   33.843184233666804     
  0.19964120367474894     
  -10.572616339097220     
   85.334148977058874     
   34.635341675832528     
  0.17374354243532561     
  -10.145296181555493     
   85.593914039627620     
   35.489764225270235     
  0.14891581847175109     
  -9.7166611782781409     
   85.860087271317141     
   36.413556318163970     
  0.12516136003331840     
  -9.2866779877405801     
   86.133188943703374     
   37.414882522727396     
  0.10248358210240499     
  -8.8553105139747696     
   86.413800562623834     
   38.503162099796917     
   8.0885993682891788E-002
  -8.4225195768722703     
   86.702574278372310     
   39.689312099732767     
   6.0372205975452925E-002
  -7.9882625308785480     
   87.000244119120296     
   40.986042213177619     
   4.0945941580910201E-002
  -7.5524928219914393     
   87.307639435719139     
   42.408224817487842     
   2.2611044900918000E-002
  -7.1151594705975247     
   87.625701121850284     
   43.973352814710559     
   5.3714939400730955E-003
  -6.6762064646229877     
   87.955501267960628     
   45.702119536057758     
  -1.0768586242941539E-002
  -6.2355720435418922     
   88.298267164481047     
   47.619150171519529     
  -2.5804908132797167E-002
  -5.7931878486537611     
   88.655410790767462     
   49.753940435001802     
  -3.9733004031669690E-002
  -5.3489779083167770     
   89.028565344029971     
   52.142064538831477     
  -5.2548205549302764E-002
  -4.9028574178865334     
   89.419630828071192     
   54.826751240199357     
  -6.4245619733355783E-002
  -4.4547312621604132     
   89.830831462372700     
   57.860957608052203     
  -7.4820101114654147E-002
  -4.0044922118934085     
   90.264788644433082     
   61.310130497433597     
  -8.4266218744571145E-002
  -3.5520187037244058     
   90.724614623163845     
   65.255930052886384     
  -9.2578217038580143E-002
  -3.0971720819201045     
   91.214034098560475     
   69.801318582751819     
  -9.9749968884661699E-002
  -2.6397931367038652     
   91.737543987931133     
   75.077609576651312     
 -0.10577491898884704     
  -2.1796977115846570     
   92.300626059755999     
   81.254438215584457     
 -0.11064601475433819     
  -1.7166710605693241     
   92.910034346372896     
   88.553929494681441     
 -0.11435562103594825     
  -1.2504605026594444     
   93.574188817582993     
   97.271959637986669     
 -0.11689541373811767     
 -0.78076570932830625     
   94.303728514867913     
   107.80800409717645     
 -0.11825624520815647     
 -0.30722566667715479     
   95.112288545596726     
   120.71834816156019     
 -0.11842797134724935     
  0.17059924507886912     
   96.017676156808449     
   136.77218172056777     
 -0.11739922569323277     
  0.65325210427016167     
   97.043467519712678     
   157.14817780280362     
 -0.11515711832028093     
   1.1414159702025388     
   98.222078853233739     
   183.37030211402345     
 -0.11168682524097143     
   1.6359645576333348     
   99.597356119088886     
   218.69608532705405     
 -0.10697101324481043     
   2.1380518898286733     
   101.23757675904181     
   265.00080889048257     
 -0.10098900802785596     
   2.6492085387905679     
   103.22508282572039     
   338.33249311234755     
  -9.3715543468013723E-002
   3.1716776871650385     
   105.76257652406306     
   418.85239145452755     
  -8.5118788578209453E-002
   3.7083440521251148     
   108.90396945997196     
   655.37940465535394     
  -7.5157038335573856E-002
   4.2651522632622756     
   113.81931499488722     
   645.90815250228059     
  -6.3772694643817532E-002
   4.8463596160961169     
   118.66362613865422     
   2249.1552450585764     
  -5.0880004889506295E-002
   5.4818494076342521     
   135.53229047659394     
  -453.66927982314962     
  -3.6335393137439519E-002
   6.1510045610205228     
   132.12977087792038     
   18695.743810365489     
  -1.9839949669863834E-002
   7.1621986118545093     
   272.34784945566480     
   14865.861192327933     
   0.0000000000000000     
   8.8026727564889420     
   383.84180839812188     
   14865.861192327933     


==> anc/PnsV/PnsV/PnsV21.dat <==
# PnsV21
78.7801228269307073688405167041
78.7773863714599270545817767823
78.777192772656536370315928116
78.7769856296843264327013686482
78.7767640074884130549412008172
78.7765269074860999210701247048
78.7762732633353514508544556393
78.7760019364284165708935696148
78.775711711093336989783630168
78.7754012894850384654042692685
78.7750692861466106715108197175
78.7747142222202277767478877643
78.7743345192859447960880364542
78.7739284928053211129537085184
78.7734943451454691471262807501
78.77303015815769970417192681
78.7725338852834327315071306749
78.7720033431584595717814541968
78.7714362026849767992499314088
78.7708299795390587128565864635
78.7701820240793918203452088906
78.7694895106211563829766094033
78.7687494260369034332227886409
78.7679585576441367013265823098
78.7671134803370636156580406648
78.766210542917623965852429781
78.7652458535784349060611621213
78.764215264487702694688300077
78.7631143554234409000030899683
78.7619384164014977705999882611
78.7606824292389281630545425833
78.7593410479911440166964434448
78.757908578198038172742540765
78.756378954870895818556046304
78.7547457191483826647082994045
78.7530019935462260449801737435
78.751140455721381673611834409
78.7491533106675023543054037275
78.7470322612543934738505701496
78.7447684770198520653555866924
78.7423525611178405728639675772
78.7397745153223427955964274228
78.7370237029814881510366920603
78.7340888098116124897558290187
78.7309578024158512441814389284
78.7276178844066367360188107485
78.7240554500061001735330866836
78.7202560349928656722592440513
78.7162042648580753610445475413
78.7118838000277096649536625575
78.7072772780023752647362123424
78.7023662522597369651581401444
78.6971311277586827525928331896
78.6915510928781499082776910746
78.6856040476173228167843213454
78.6792665278776613495924617404
78.6725136256409565338862026471
78.6653189048513648203754301343
78.6576543128031741086727303762
78.6494900868299377520653261171
78.6407946560846147590208570464
78.6315345381945170091824033483
78.6216742305692333547850442375
78.6111760961343262114147074246
78.6000002432585334474334814459
78.5881043996375165789659828667
78.575443779892939842502721659
78.5619709466419129666229693691
78.5476356647886576871115143108
78.5323847487877434701860962766
78.516161902626465565293859501
78.4989075522729970314414258136
78.4805586703369286423625445835
78.4610485926898131969916234299
78.4403068267954534391287278799
78.4182588515030174139022964984
78.3948259080607346140336032779
78.3699247821140232995682820407
78.3434675764595244084888751138
78.3153614743357667593066536713
78.2855084930421511784568990923
78.253805227690697195233807324
78.2201425849096107794764866082
78.1844055063342529084629352621
78.1464726817395409250101083906
78.1062162516881927352706678929
78.063501499591486529965934546
78.0181865331032699269841357567
77.970121954793672183358369718
77.9191505220761464129042786333
77.8651067963898131630805161098
77.8078167816682182291036572734
77.7470975521550744576006722561
77.6827568696567217954448673373
77.614592790349157769648918053
77.5423932612836382644385690051
77.465935706757907096209561808
77.384986604738740104770934953
77.2993010535340879285071799803
77.2086223289177845292267805928
77.1126814319043421263891257117
77.0111966273531961701777079869
75.8189209656439395530009504249
74.8067633332327402868822006137
73.9025304666230137557321283634
73.0738398380331771275092160492
72.3024021251093445735335862522
71.5765399105823012146981298722
70.8881953628135551230759233239
70.2315000433054277683599882441
69.6020064851211657461877274672
68.9962393046448437692152014445
68.4114158864943222665396547797
67.8452637668049744119501087421
67.2958963776270850433302296733
66.7617256735889539191358245046
66.2413989731396555007638102433
65.7337522170974861914288280676
65.2377746683240689156691351296
64.7525817766472703513183828853
64.2773939936016247908557832122
63.8115200029183880015711491636
63.354343282094880716321376052
62.9053112137269066190631117114
62.4639261743401766349439916735
62.0297381752244416953782753198
61.6023387345588324448556833938
61.1813557360771784441836385803
60.7664490853580409426025646656
60.3573070163935500809283226534
59.9536429324037228971647465252
59.5551926887057521347120493842
59.1617122437852468720377882059
58.7729756189513203005034249548
58.3887731181035354962027675808
58.0089097679369493701389125935
57.6332039459090097156788263886
57.2614861688969137092591450524
56.8935980199933283216492885147
56.5293911945552184722607963418
56.1687266496133152316329361667
55.8114738432060354137553051391
55.4575100522282634484355509189
55.1067197590658588315104233872
54.7589940986867960423054369545
54.4142303590315300481147418353
54.072331528529963191498229144
53.7332058854034647108644469326
53.396766624114486020191902233
53.0629315149250441187001060234
52.7316225930362884556859171041
52.4027658742188769565944587191
52.0762910942197379711742290032
51.7521314695546837666206234063
51.4302234775762870382331333737
51.1105066539490918471247105276
50.792923405875151211008093088
50.4774188395967033434018320193
50.1639406008634087231970413702
49.8524387271922465430409583614
49.5428655108716778275725895255
49.2351753717703666451435081399
48.9293247391066007620793789845
48.6252719414192644582898540934
48.322977104056237540083451223
48.0224020535626664999942842608
47.7235102284107416228857748109
47.4262665955653346844638297356
47.1306375724268970442326839367
46.8365909537350717863727997333
46.5440958430541293470321162074
46.2531225884951091326722697697
45.9636427223598886096940504644
45.6756289044196975766496865146
45.3890548685651908728494731204
45.1038953725873871816304351629
44.8201261508688376715894326545
44.5377238697825369954843859411
44.2566660856125340463097636694
43.9769312048251202721742802193
43.6984984465330277970769374838
43.421347807007398369132900203
43.1454600261035116063415868025
42.8708165554764975189622561779
42.5973995284726019992389386045
42.3251917315901122680917973151
42.0541765774118600718336505952
41.7843380789183733029349413272
41.5156608250973038841933715583
41.2481299577707768999801308001
40.981731149567833010411057274
40.7164505829742179611188875583
40.4522749303964497807235763838
40.1891913351814022826835658719
39.9271873935366154080280498425
39.6662511373002082081873112924
39.4063710175126554621485713728
39.1475358887458180845633507572
38.889734994147512360892089344
38.6329579511625833445877196347
38.3771947378939313360056814469
38.1224356800692434509511576373
37.8686714385813196144880833429
37.6158929975718672853918886531
37.3640916530304840298497651157
37.1132590018822628380009546386
36.8633869315390519542658735044
36.6144676098908882293048945824
36.3664934757155090560034655583
36.1194572294851405588202867934
35.8733518245509659443243988875
35.6281704586868042753303242791
35.3839065659745823464226117736
35.1405538090151662690007887562
34.8981060714490398272865248329
34.6565574507721782449180785104
34.4159022514332729367291941374
34.1761349781992190066352546051
33.9372503297764862769456262493
33.6992431926766598024552128041
33.462108635315060182938799786
33.2258419023319403537275302912
32.9904384091263065042725869818
32.7558937365929287502739536746
32.5222036260535943866496932821
32.2893639743741150311445175034
32.05737082925903063433215987
31.8262203847163599439383060961
31.5959089766851302040390830388
31.3664330788187801587576191874
31.1377892984178712227075623399
30.9099743725058632834546072015
30.6829851640420152290844570526
30.4568186582657570757175289369
30.2314719591671515559473953933
30.0069422860783191974827426884
29.7832269703809431823727603963
29.5603234523251994796373888522
29.3382292779556746790110292708
29.1169420961400393587746327931
28.896459655696439384982834514
28.6767798026157519058376991924
28.4579004773750275742486264381
28.2398197123386062652190100893
28.0225356292435507776417644683
27.806046436766192213549964236
27.5903504281667223715883224551
27.3754459790089030059406151315
27.1613315449520895904658718804
26.9480056596128886683512666732
26.7354669324938833146061939566
26.5237140469769710246725128889
26.3127457583789627793242847407
26.1025608920671914168152966303
25.8931583416329720430472045448
25.6845370671208472879118777609
25.4766960933116360139377132642
25.2696345080573858304862298805
25.0633514606664076780103558276
24.8578461603366450246519701887
24.653117874635701052238517183
24.4491659280259147799753019149
24.2459897004329415508907046145
24.0435886258563548477345505192
23.8419621910208451618158438429
23.6411099340666477519284223341
23.4410314432778847347897927573
23.241726355847558169547691155
23.0431943566779797560914686095
22.8454351772154695727356154245
22.6484485943182010397111358692
22.4522344291561121113695313683
22.2567925461418436671592374662
22.0621228518917052792118237968
21.8682252942157060678690111908
21.6750998611357242962298237159
21.4827465799309237770508357717
21.2911655162095581423060796886
21.1003567730063356258201631723
20.9103204899045472974609693897
20.7210568421821907248748242595
20.5325660399813488839438687949
20.3448483275001108473193941638
20.1579039822063464039832114996
19.971733314072671351588817121
19.7863366648319638045920742857
19.6017144072528145197748133361
19.4178669444343159993243557539
19.2347947091196160306646851545
19.0524981630276814002417849823
18.8709777962027368120511008469
18.6902341263808625856706340967
18.5102676983732525360444247298
18.3310790834656505797593659578
18.152668878833501100066452277
17.9750377069723639639717287534
17.7981862151431603465578925505
17.6221150748318302062017926677
17.4468249812229963942126461468
17.2723166526872439971610070527
17.0985908302816366222339723907
16.9256482772631039667337052147
16.7534897786143471827452856974
16.5821161405819202765135634399
16.4115281902261570877788242072
16.2417267749826242949792951603
16.0727127622347914047892605077
15.904487038897618825122880596
15.7370505110117749049758203875
15.5704041033482022670981564676
15.4045487590227628746444700216
15.239485439120700074168049011
15.0752151223306643575700004273
14.9117388045880577972812790157
14.7490574987274600439207106026
14.5871722341439064453101087281
14.4260840564627962609393173516
14.2657940272182161172097902124
14.1063032235394707860677392854
13.9476127378456200825834172151
13.7897236775478271748726293263
13.6326371647593298913549853272
13.4763543360128527042182408161
13.320876341985282972297338317
13.1662043472294407492558714292
13.0123395299127770115557692949
12.8592830815628405425163295382
12.7070362068193589308286635538
12.5556001231927842109867940469
12.4049760608291585957646452003
12.2551652622811605334266462207
12.1061689822851959709139794484
11.9579884875444042247038503219
11.8106250565174522591123332531
11.6640799792129954530420803839
11.5183545569896871059381071753
11.3734501023616229972261950725
11.2293679388091112758423092719
11.0861094005946618225559732931
10.9436758325840930024588096778
10.8020685900726574129290270827
10.6612890386160918381851129195
10.5213385538665001497023472062
10.382218521412981346691547847
10.2439303366269183168599829012
10.1064754045118462190497544367
9.96985513955782265027916942535
9.83407096560022496434662299816
9.69912431568290326160135951368
9.5650166319256206738154422835
9.4317493653957156283573055797
9.29932397598392379610537412882
9.16774193228430041178650869498
9.03700471147818660770782166568
8.9071137992221663262386351051
8.77807068953996327695786084465
8.64987688471823028523675865538
8.52253389520618624433806677745
8.39604323951905873710501202112
8.27040644414529324028338401002
8.14562504345749266884704238647
8.02170057962705386386016813896
7.89863460254247047999852714671
7.77642866973127459258413647838
7.65508434628559222372282263949
7.53460320479129088789143887933
7.41498682526070018429735979406
7.29623679506888942191985290516
7.17835470889348925895002231396
7.06134216865804737722032195977
6.94520078347891130026459040437
6.82993216961563460726991830482
6.71553795042490600108032249366
6.60201975631800396363911608173
6.48937922472178308423520683836
6.37761800004320158247839481092
6.26673773363740307734344558969
6.15674008377936928464838075714
6.04762671563916406725059745351
5.93939930126079312490847492368
5.83205951954470760464162173904
5.72560905623398404868243284624
5.62004960390421738763437730859
5.51538286195716814392929779403
5.41161053661820964867041678599
5.30873434093762590797316928258
5.20675599479581579852052785757
5.10567722491246454290851932407
5.00549976485974893137518176386
4.90622535507964853692612273869
4.80785574290544123639773069317
4.71039268258746772293627418163
4.61383793532325639976181724017
4.51819326929210710687917940127
4.4234604596942395796264199676
4.32964128879462040092674866252
4.23673754597159052064141213209
4.14475102777042421105448610203
4.05368353796195964580249260837
3.96353688760645117233377112586
3.87431289512280384070526417428
3.78601338636336190363794786702
3.69864019469443486807582343497
3.61219516108275731566982935498
3.52668013418809218259737080756
3.44209697046220156775828436416
3.35844753425442449896805642955
3.27573369792411751277395687004
3.19395734196023148635528273885
3.11312035510831699982766689773
3.03322463450527071409111462337
2.95427208582215694389981760326
2.87626462341546192087334950962
2.79920417048716332288141269093
2.72309265925402465569607527154
2.64793203112655318772603689429
2.5737242368980915553103807865
2.50047123694454709150714349483
2.42817500143529962587115243942
2.35683751055586822275179725045
2.28646075474296036679631225793
2.21704673493257379515838095903
2.14859746282187188196159339427
2.08111496114560860918105966475
2.01460126396793916375259549572
1.94905841699051759116861627891
1.88448847787785427921035132099
1.82089351660098397840817338678
1.75827561580058030272465023631
1.69663687117074599776768762649
1.63597939186481061845322963372
1.57630530092457964261794913489
1.51761673573460261269887934179
1.45991584850316394650735066884
1.40320480677185006622917394567
1.34748579395571213780215161521
1.2927610099162268968888200255
1.23903267156946093515521438424
1.18630301353206891217722702131
1.13457428880800628253789368932
1.0838487695191155392937810404
1.03412874768305541403136943075
0.985416536042389247499048052104
0.937714468949036825241808648081
0.891024903308729112571196665603
0.84535021959059419512549885189
0.800692822907553094185185351087
0.757055144173825025715329971449
0.714439641346543683703408782761
0.672848800759281648765159170459
0.632285138556183627585297782831
0.592751202236438105756232722093
0.554249572319991478844951127847
0.516782864146752945081243833304
0.480353729823081133312615742302
0.444964860331118940299065107394
0.410618987818592546140718189006
0.377318888089063648187544673391
0.345067383315380532741602231316
0.313867345002286428533870217272
0.283721697227901321462185736235
0.254633420198204624564424098536
0.226605554153844358891207084553
0.199641203674748949938348247506
0.173743542435325617535530843213
0.148915818471751097608260519565
0.12516136003331839803709795041
0.102483582102404986367206271719
0.080885993682891789403647605115
0.0603722059754529266616903879477
0.040945941580910199927881299814
0.0226110449009180010851804520819
0.00537149394007309590166263147757
-0.0107685862429415381506798736464
-0.0258049081327971678710961667867
-0.0397330040316696901843079420791
-0.0525482055493027657035765091327
-0.0642456197333557759373465419491
-0.074820101114654144904053315609
-0.0842662187445711479157305543727
-0.0925782170385801414724058079109
-0.0997499688846616983162306176869
-0.10577491898884704828385210479
-0.110646014754338184687008711956
-0.114355621035948252364477063466
-0.116895413738117674009052441758
-0.11825624520815647531730181166
-0.118427971347249341445041241774
-0.117399225693232778352063652021
-0.115157118320280935611312183998
-0.111686825240971432476781706249
-0.106971013244810426818822369642
-0.100989008027855962646313685231
-0.0937155434680137168090307053766
-0.0851187885782094573845697420791
-0.0751570383355738569074323623838
-0.0637726946438175346351717389697
-0.0508800048895062950772233188913
-0.0363353931374395170133954452951
-0.0198399496698638331485059384827
0


==> anc/PnsV/PnsV/delta.m <==
0


==> anc/PnsV/PnsV/large-x.m <==
0


==> anc/PnsV/PnsV/plus.m <==
0


==> anc/PnsV/PnsV/small-x.m <==
as^2*NF*z^2*(-14*dabc2n*Log[z] - (dabc2n*z2*Log[z])/2 + 4*dabc2n*z3*Log[z] - 
   (9*dabc2n*Log[z]^2)/2 + (5*dabc2n*z2*Log[z]^2)/2 + (dabc2n*Log[z]^3)/6 - 
   (dabc2n*Log[z]^4)/12) + as^2*NF*(14*dabc2n*Log[z] + (dabc2n*z2*Log[z])/2 - 
   4*dabc2n*z3*Log[z] + (9*dabc2n*Log[z]^2)/2 - (5*dabc2n*z2*Log[z]^2)/2 - 
   (dabc2n*Log[z]^3)/6 + (dabc2n*Log[z]^4)/12)


==> anc/PnsV/PnsV/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/PnsV/PnsV21.dat <==
# PnsV21
78.7801228269307073688405167041
78.7773863714599270545817767823
78.777192772656536370315928116
78.7769856296843264327013686482
78.7767640074884130549412008172
78.7765269074860999210701247048
78.7762732633353514508544556393
78.7760019364284165708935696148
78.775711711093336989783630168
78.7754012894850384654042692685
78.7750692861466106715108197175
78.7747142222202277767478877643
78.7743345192859447960880364542
78.7739284928053211129537085184
78.7734943451454691471262807501
78.77303015815769970417192681
78.7725338852834327315071306749
78.7720033431584595717814541968
78.7714362026849767992499314088
78.7708299795390587128565864635
78.7701820240793918203452088906
78.7694895106211563829766094033
78.7687494260369034332227886409
78.7679585576441367013265823098
78.7671134803370636156580406648
78.766210542917623965852429781
78.7652458535784349060611621213
78.764215264487702694688300077
78.7631143554234409000030899683
78.7619384164014977705999882611
78.7606824292389281630545425833
78.7593410479911440166964434448
78.757908578198038172742540765
78.756378954870895818556046304
78.7547457191483826647082994045
78.7530019935462260449801737435
78.751140455721381673611834409
78.7491533106675023543054037275
78.7470322612543934738505701496
78.7447684770198520653555866924
78.7423525611178405728639675772
78.7397745153223427955964274228
78.7370237029814881510366920603
78.7340888098116124897558290187
78.7309578024158512441814389284
78.7276178844066367360188107485
78.7240554500061001735330866836
78.7202560349928656722592440513
78.7162042648580753610445475413
78.7118838000277096649536625575
78.7072772780023752647362123424
78.7023662522597369651581401444
78.6971311277586827525928331896
78.6915510928781499082776910746
78.6856040476173228167843213454
78.6792665278776613495924617404
78.6725136256409565338862026471
78.6653189048513648203754301343
78.6576543128031741086727303762
78.6494900868299377520653261171
78.6407946560846147590208570464
78.6315345381945170091824033483
78.6216742305692333547850442375
78.6111760961343262114147074246
78.6000002432585334474334814459
78.5881043996375165789659828667
78.575443779892939842502721659
78.5619709466419129666229693691
78.5476356647886576871115143108
78.5323847487877434701860962766
78.516161902626465565293859501
78.4989075522729970314414258136
78.4805586703369286423625445835
78.4610485926898131969916234299
78.4403068267954534391287278799
78.4182588515030174139022964984
78.3948259080607346140336032779
78.3699247821140232995682820407
78.3434675764595244084888751138
78.3153614743357667593066536713
78.2855084930421511784568990923
78.253805227690697195233807324
78.2201425849096107794764866082
78.1844055063342529084629352621
78.1464726817395409250101083906
78.1062162516881927352706678929
78.063501499591486529965934546
78.0181865331032699269841357567
77.970121954793672183358369718
77.9191505220761464129042786333
77.8651067963898131630805161098
77.8078167816682182291036572734
77.7470975521550744576006722561
77.6827568696567217954448673373
77.614592790349157769648918053
77.5423932612836382644385690051
77.465935706757907096209561808
77.384986604738740104770934953
77.2993010535340879285071799803
77.2086223289177845292267805928
77.1126814319043421263891257117
77.0111966273531961701777079869
75.8189209656439395530009504249
74.8067633332327402868822006137
73.9025304666230137557321283634
73.0738398380331771275092160492
72.3024021251093445735335862522
71.5765399105823012146981298722
70.8881953628135551230759233239
70.2315000433054277683599882441
69.6020064851211657461877274672
68.9962393046448437692152014445
68.4114158864943222665396547797
67.8452637668049744119501087421
67.2958963776270850433302296733
66.7617256735889539191358245046
66.2413989731396555007638102433
65.7337522170974861914288280676
65.2377746683240689156691351296
64.7525817766472703513183828853
64.2773939936016247908557832122
63.8115200029183880015711491636
63.354343282094880716321376052
62.9053112137269066190631117114
62.4639261743401766349439916735
62.0297381752244416953782753198
61.6023387345588324448556833938
61.1813557360771784441836385803
60.7664490853580409426025646656
60.3573070163935500809283226534
59.9536429324037228971647465252
59.5551926887057521347120493842
59.1617122437852468720377882059
58.7729756189513203005034249548
58.3887731181035354962027675808
58.0089097679369493701389125935
57.6332039459090097156788263886
57.2614861688969137092591450524
56.8935980199933283216492885147
56.5293911945552184722607963418
56.1687266496133152316329361667
55.8114738432060354137553051391
55.4575100522282634484355509189
55.1067197590658588315104233872
54.7589940986867960423054369545
54.4142303590315300481147418353
54.072331528529963191498229144
53.7332058854034647108644469326
53.396766624114486020191902233
53.0629315149250441187001060234
52.7316225930362884556859171041
52.4027658742188769565944587191
52.0762910942197379711742290032
51.7521314695546837666206234063
51.4302234775762870382331333737
51.1105066539490918471247105276
50.792923405875151211008093088
50.4774188395967033434018320193
50.1639406008634087231970413702
49.8524387271922465430409583614
49.5428655108716778275725895255
49.2351753717703666451435081399
48.9293247391066007620793789845
48.6252719414192644582898540934
48.322977104056237540083451223
48.0224020535626664999942842608
47.7235102284107416228857748109
47.4262665955653346844638297356
47.1306375724268970442326839367
46.8365909537350717863727997333
46.5440958430541293470321162074
46.2531225884951091326722697697
45.9636427223598886096940504644
45.6756289044196975766496865146
45.3890548685651908728494731204
45.1038953725873871816304351629
44.8201261508688376715894326545
44.5377238697825369954843859411
44.2566660856125340463097636694
43.9769312048251202721742802193
43.6984984465330277970769374838
43.421347807007398369132900203
43.1454600261035116063415868025
42.8708165554764975189622561779
42.5973995284726019992389386045
42.3251917315901122680917973151
42.0541765774118600718336505952
41.7843380789183733029349413272
41.5156608250973038841933715583
41.2481299577707768999801308001
40.981731149567833010411057274
40.7164505829742179611188875583
40.4522749303964497807235763838
40.1891913351814022826835658719
39.9271873935366154080280498425
39.6662511373002082081873112924
39.4063710175126554621485713728
39.1475358887458180845633507572
38.889734994147512360892089344
38.6329579511625833445877196347
38.3771947378939313360056814469
38.1224356800692434509511576373
37.8686714385813196144880833429
37.6158929975718672853918886531
37.3640916530304840298497651157
37.1132590018822628380009546386
36.8633869315390519542658735044
36.6144676098908882293048945824
36.3664934757155090560034655583
36.1194572294851405588202867934
35.8733518245509659443243988875
35.6281704586868042753303242791
35.3839065659745823464226117736
35.1405538090151662690007887562
34.8981060714490398272865248329
34.6565574507721782449180785104
34.4159022514332729367291941374
34.1761349781992190066352546051
33.9372503297764862769456262493
33.6992431926766598024552128041
33.462108635315060182938799786
33.2258419023319403537275302912
32.9904384091263065042725869818
32.7558937365929287502739536746
32.5222036260535943866496932821
32.2893639743741150311445175034
32.05737082925903063433215987
31.8262203847163599439383060961
31.5959089766851302040390830388
31.3664330788187801587576191874
31.1377892984178712227075623399
30.9099743725058632834546072015
30.6829851640420152290844570526
30.4568186582657570757175289369
30.2314719591671515559473953933
30.0069422860783191974827426884
29.7832269703809431823727603963
29.5603234523251994796373888522
29.3382292779556746790110292708
29.1169420961400393587746327931
28.896459655696439384982834514
28.6767798026157519058376991924
28.4579004773750275742486264381
28.2398197123386062652190100893
28.0225356292435507776417644683
27.806046436766192213549964236
27.5903504281667223715883224551
27.3754459790089030059406151315
27.1613315449520895904658718804
26.9480056596128886683512666732
26.7354669324938833146061939566
26.5237140469769710246725128889
26.3127457583789627793242847407
26.1025608920671914168152966303
25.8931583416329720430472045448
25.6845370671208472879118777609
25.4766960933116360139377132642
25.2696345080573858304862298805
25.0633514606664076780103558276
24.8578461603366450246519701887
24.653117874635701052238517183
24.4491659280259147799753019149
24.2459897004329415508907046145
24.0435886258563548477345505192
23.8419621910208451618158438429
23.6411099340666477519284223341
23.4410314432778847347897927573
23.241726355847558169547691155
23.0431943566779797560914686095
22.8454351772154695727356154245
22.6484485943182010397111358692
22.4522344291561121113695313683
22.2567925461418436671592374662
22.0621228518917052792118237968
21.8682252942157060678690111908
21.6750998611357242962298237159
21.4827465799309237770508357717
21.2911655162095581423060796886
21.1003567730063356258201631723
20.9103204899045472974609693897
20.7210568421821907248748242595
20.5325660399813488839438687949
20.3448483275001108473193941638
20.1579039822063464039832114996
19.971733314072671351588817121
19.7863366648319638045920742857
19.6017144072528145197748133361
19.4178669444343159993243557539
19.2347947091196160306646851545
19.0524981630276814002417849823
18.8709777962027368120511008469
18.6902341263808625856706340967
18.5102676983732525360444247298
18.3310790834656505797593659578
18.152668878833501100066452277
17.9750377069723639639717287534
17.7981862151431603465578925505
17.6221150748318302062017926677
17.4468249812229963942126461468
17.2723166526872439971610070527
17.0985908302816366222339723907
16.9256482772631039667337052147
16.7534897786143471827452856974
16.5821161405819202765135634399
16.4115281902261570877788242072
16.2417267749826242949792951603
16.0727127622347914047892605077
15.904487038897618825122880596
15.7370505110117749049758203875
15.5704041033482022670981564676
15.4045487590227628746444700216
15.239485439120700074168049011
15.0752151223306643575700004273
14.9117388045880577972812790157
14.7490574987274600439207106026
14.5871722341439064453101087281
14.4260840564627962609393173516
14.2657940272182161172097902124
14.1063032235394707860677392854
13.9476127378456200825834172151
13.7897236775478271748726293263
13.6326371647593298913549853272
13.4763543360128527042182408161
13.320876341985282972297338317
13.1662043472294407492558714292
13.0123395299127770115557692949
12.8592830815628405425163295382
12.7070362068193589308286635538
12.5556001231927842109867940469
12.4049760608291585957646452003
12.2551652622811605334266462207
12.1061689822851959709139794484
11.9579884875444042247038503219
11.8106250565174522591123332531
11.6640799792129954530420803839
11.5183545569896871059381071753
11.3734501023616229972261950725
11.2293679388091112758423092719
11.0861094005946618225559732931
10.9436758325840930024588096778
10.8020685900726574129290270827
10.6612890386160918381851129195
10.5213385538665001497023472062
10.382218521412981346691547847
10.2439303366269183168599829012
10.1064754045118462190497544367
9.96985513955782265027916942535
9.83407096560022496434662299816
9.69912431568290326160135951368
9.5650166319256206738154422835
9.4317493653957156283573055797
9.29932397598392379610537412882
9.16774193228430041178650869498
9.03700471147818660770782166568
8.9071137992221663262386351051
8.77807068953996327695786084465
8.64987688471823028523675865538
8.52253389520618624433806677745
8.39604323951905873710501202112
8.27040644414529324028338401002
8.14562504345749266884704238647
8.02170057962705386386016813896
7.89863460254247047999852714671
7.77642866973127459258413647838
7.65508434628559222372282263949
7.53460320479129088789143887933
7.41498682526070018429735979406
7.29623679506888942191985290516
7.17835470889348925895002231396
7.06134216865804737722032195977
6.94520078347891130026459040437
6.82993216961563460726991830482
6.71553795042490600108032249366
6.60201975631800396363911608173
6.48937922472178308423520683836
6.37761800004320158247839481092
6.26673773363740307734344558969
6.15674008377936928464838075714
6.04762671563916406725059745351
5.93939930126079312490847492368
5.83205951954470760464162173904
5.72560905623398404868243284624
5.62004960390421738763437730859
5.51538286195716814392929779403
5.41161053661820964867041678599
5.30873434093762590797316928258
5.20675599479581579852052785757
5.10567722491246454290851932407
5.00549976485974893137518176386
4.90622535507964853692612273869
4.80785574290544123639773069317
4.71039268258746772293627418163
4.61383793532325639976181724017
4.51819326929210710687917940127
4.4234604596942395796264199676
4.32964128879462040092674866252
4.23673754597159052064141213209
4.14475102777042421105448610203
4.05368353796195964580249260837
3.96353688760645117233377112586
3.87431289512280384070526417428
3.78601338636336190363794786702
3.69864019469443486807582343497
3.61219516108275731566982935498
3.52668013418809218259737080756
3.44209697046220156775828436416
3.35844753425442449896805642955
3.27573369792411751277395687004
3.19395734196023148635528273885
3.11312035510831699982766689773
3.03322463450527071409111462337
2.95427208582215694389981760326
2.87626462341546192087334950962
2.79920417048716332288141269093
2.72309265925402465569607527154
2.64793203112655318772603689429
2.5737242368980915553103807865
2.50047123694454709150714349483
2.42817500143529962587115243942
2.35683751055586822275179725045
2.28646075474296036679631225793
2.21704673493257379515838095903
2.14859746282187188196159339427
2.08111496114560860918105966475
2.01460126396793916375259549572
1.94905841699051759116861627891
1.88448847787785427921035132099
1.82089351660098397840817338678
1.75827561580058030272465023631
1.69663687117074599776768762649
1.63597939186481061845322963372
1.57630530092457964261794913489
1.51761673573460261269887934179
1.45991584850316394650735066884
1.40320480677185006622917394567
1.34748579395571213780215161521
1.2927610099162268968888200255
1.23903267156946093515521438424
1.18630301353206891217722702131
1.13457428880800628253789368932
1.0838487695191155392937810404
1.03412874768305541403136943075
0.985416536042389247499048052104
0.937714468949036825241808648081
0.891024903308729112571196665603
0.84535021959059419512549885189
0.800692822907553094185185351087
0.757055144173825025715329971449
0.714439641346543683703408782761
0.672848800759281648765159170459
0.632285138556183627585297782831
0.592751202236438105756232722093
0.554249572319991478844951127847
0.516782864146752945081243833304
0.480353729823081133312615742302
0.444964860331118940299065107394
0.410618987818592546140718189006
0.377318888089063648187544673391
0.345067383315380532741602231316
0.313867345002286428533870217272
0.283721697227901321462185736235
0.254633420198204624564424098536
0.226605554153844358891207084553
0.199641203674748949938348247506
0.173743542435325617535530843213
0.148915818471751097608260519565
0.12516136003331839803709795041
0.102483582102404986367206271719
0.080885993682891789403647605115
0.0603722059754529266616903879477
0.040945941580910199927881299814
0.0226110449009180010851804520819
0.00537149394007309590166263147757
-0.0107685862429415381506798736464
-0.0258049081327971678710961667867
-0.0397330040316696901843079420791
-0.0525482055493027657035765091327
-0.0642456197333557759373465419491
-0.074820101114654144904053315609
-0.0842662187445711479157305543727
-0.0925782170385801414724058079109
-0.0997499688846616983162306176869
-0.10577491898884704828385210479
-0.110646014754338184687008711956
-0.114355621035948252364477063466
-0.116895413738117674009052441758
-0.11825624520815647531730181166
-0.118427971347249341445041241774
-0.117399225693232778352063652021
-0.115157118320280935611312183998
-0.111686825240971432476781706249
-0.106971013244810426818822369642
-0.100989008027855962646313685231
-0.0937155434680137168090307053766
-0.0851187885782094573845697420791
-0.0751570383355738569074323623838
-0.0637726946438175346351717389697
-0.0508800048895062950772233188913
-0.0363353931374395170133954452951
-0.0198399496698638331485059384827
0


==> anc/PnsV/SXPnsV.f <==
      REAL*8 FUNCTION SXPnsV(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),dabc2n
      INTEGER IO
*
      dabc2n=40.0D0/9.0D0
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 101
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**2
      w(3)=4*z3 - 14
      w(3)=w(3)*w(2)
      w(4)=1.D0/2.D0*w(1)
      w(5)=1 - w(4)
      w(5)=w(1)*w(5)
      w(5)=1.D0/3.D0*w(5) - 9
      w(5)=w(2)*w(5)
      w(2)=z2*w(2)
      w(5)=5*w(2) + w(5)
      w(4)=w(5)*w(4)
      w(2)=w(4) - 1.D0/2.D0*w(2) + w(3)
*
      G = NF*dabc2n*w(2)*w(1)
*
200   CONTINUE
*
      SXPnsV = G
*
      RETURN
      END


==> anc/PnsV/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/PnsV/delta.m <==
0


==> anc/PnsV/large-x.m <==
0


==> anc/PnsV/outg.f <==
      REAL*8 w(5)

      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*AS2
      w(3)=4*z3 - 14
      w(3)=w(3)*w(2)
      w(4)=1.D0/2.D0*w(1)
      w(5)=1 - w(4)
      w(5)=w(1)*w(5)
      w(5)=1.D0/3.D0*w(5) - 9
      w(5)=w(2)*w(5)
      w(2)=z2*w(2)
      w(5)=5*w(2) + w(5)
      w(4)=w(5)*w(4)
      w(2)=w(4) - 1.D0/2.D0*w(2) + w(3)

      G = NF*dabc2n*w(2)*w(1)


==> anc/PnsV/plus.m <==
0


==> anc/PnsV/small-x.m <==
as^2*NF*z^2*(-14*dabc2n*Log[z] - (dabc2n*z2*Log[z])/2 + 4*dabc2n*z3*Log[z] - 
   (9*dabc2n*Log[z]^2)/2 + (5*dabc2n*z2*Log[z]^2)/2 + (dabc2n*Log[z]^3)/6 - 
   (dabc2n*Log[z]^4)/12) + as^2*NF*(14*dabc2n*Log[z] + (dabc2n*z2*Log[z])/2 - 
   4*dabc2n*z3*Log[z] + (9*dabc2n*Log[z]^2)/2 - (5*dabc2n*z2*Log[z]^2)/2 - 
   (dabc2n*Log[z]^3)/6 + (dabc2n*Log[z]^4)/12)


==> anc/PnsV/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/PnsV/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U,dabc2n;
   L   G  = as^2*NF*z^2*(-14*dabc2n*Log(z) - (dabc2n*z2*Log(z))/2 + 4*dabc2n*z3*Log(z) - 
   (9*dabc2n*Log(z)^2)/2 + (5*dabc2n*z2*Log(z)^2)/2 + (dabc2n*Log(z)^3)/6 - 
   (dabc2n*Log(z)^4)/12) + as^2*NF*(14*dabc2n*Log(z) + (dabc2n*z2*Log(z))/2 - 
   4*dabc2n*z3*Log(z) + (9*dabc2n*Log(z)^2)/2 - (5*dabc2n*z2*Log(z)^2)/2 - 
   (dabc2n*Log(z)^3)/6 + (dabc2n*Log(z)^4)/12);

*    
   id as^2=AS2;
*   id AS2=0;
*   id as*U=AS;
   id as=0;
*   id U=1;  
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/PnsV/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sat Jan 31 13:44:59 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U,dabc2n;
       L   G  = as^2*NF*z^2*(-14*dabc2n*Log(z) - (dabc2n*z2*Log(z))/2 + 4*dabc2n*z3*
    Log(z) - 
       (9*dabc2n*Log(z)^2)/2 + (5*dabc2n*z2*Log(z)^2)/2 + (dabc2n*Log(z)^3)/6 - 
       (dabc2n*Log(z)^4)/12) + as^2*NF*(14*dabc2n*Log(z) + (dabc2n*z2*Log(z))/2 - 
       4*dabc2n*z3*Log(z) + (9*dabc2n*Log(z)^2)/2 - (5*dabc2n*z2*Log(z)^2)/2 - 
       (dabc2n*Log(z)^3)/6 + (dabc2n*Log(z)^4)/12);
    
    *    
       id as^2=AS2;
    *   id AS2=0;
    *   id as*U=AS;
       id as=0;
    *   id U=1;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         14
               G         Terms in output =         14
                         Bytes used      =        832
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.01 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         60
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.01 sec out of 0.01 sec


==> anc/PnsV/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/Pps.dat <==
   5.3333333333333330     
  -1481.1008548890700     
   310735487.42700279     
  -73981516292343.016     
   5.3320889864495786     
  -1081.5744289120935     
   88790938.549973771     
  -89611571544699.094     
   5.3320015048221654     
  -1068.9028730532209     
   66912455.232902214     
  -5981852925066.2695     
   5.3319079493375252     
  -1057.2644943069183     
   65333142.090789914     
  -21814527040522.109     
   5.3318079045702316     
  -1045.4219717191245     
   59105011.359419324     
  -14576394859402.061     
   5.3317009272001510     
  -1033.7197677037398     
   54604711.595580272     
  -13348022773321.352     
   5.3315865441823966     
  -1022.0619870114979     
   50148275.762355082     
  -11129185255292.502     
   5.3314642508008161     
  -1010.4753270047918     
   46130242.843746737     
  -9520789499334.5020     
   5.3313335085978908     
  -998.95235617436083     
   42413157.932091475     
  -8085868100523.7314     
   5.3311937431735466     
  -987.49514428550447     
   38999377.602384865     
  -6880922026394.0859     
   5.3310443418449172     
  -976.10311607954668     
   35857892.854298681     
  -5852052647865.1348     
   5.3308846511586649     
  -964.77643271196007     
   32968703.914044283     
  -4977670392131.5771     
   5.3307139742469909     
  -953.51505038376297     
   30311204.027608290     
  -4233622248448.6816     
   5.3305315680179568     
  -942.31898242677300     
   27866993.422501281     
  -3600730860706.1069     
   5.3303366401702332     
  -931.18822632994102     
   25618992.007242657     
  -3062349660451.9438     
   5.3301283460218283     
  -920.12278407750534     
   23551517.817195382     
  -2604391095794.3003     
   5.3299057851417784     
  -909.12265647505467     
   21650129.060871694     
  -2214849911177.2339     
   5.3296679977731927     
  -898.18784473614073     
   19901537.325703792     
  -1883514765986.7825     
   5.3294139610353826     
  -887.31835005509424     
   18293513.241985075     
  -1601696528379.5913     
   5.3291425848921845     
  -876.51417372044023     
   16814802.750940446     
  -1362001997191.7896     
   5.3288527078728558     
  -865.77531710087305     
   15455049.629904594     
  -1158140928222.9180     
   5.3285430925312340     
  -855.10178163436467     
   14204724.011574723     
  -984761558166.20544     
   5.3282124206280725     
  -844.49356885440670     
   13055056.637386046     
  -837310611365.28308     
   5.3278592880206794     
  -833.95068039276123     
   11997978.440355204     
  -711914391141.16528     
   5.3274821992431853     
  -823.47311796549639     
   11026064.766138410     
  -605277410933.01929     
   5.3270795617598896     
  -813.06088339539360     
   10132484.052749438     
  -514596102000.93024     
   5.3266496798732410     
  -802.71397861975277     
   9310950.6755896248     
  -437485514898.79004     
   5.3261907482671047     
  -792.43240568199747     
   8555681.4334880933     
  -371916853439.28613     
   5.3257008451649854     
  -782.21616675026064     
   7861355.5115454718     
  -316164304514.13751     
   5.3251779250818760     
  -772.06526411755499     
   7223077.6865354329     
  -268759886282.89200     
   5.3246198111473850     
  -761.97970021087485     
   6636344.3430665527     
  -228454905255.01297     
   5.3240241869766898     
  -751.95947759970045     
   6097012.3189921044     
  -194187281811.55841     
   5.3233885880647938     
  -742.00459899868690     
   5601270.1032048864     
  -165053647342.87405     
   5.3227103926783750     
  -732.11506728260883     
   5145611.4241459928     
  -140285675047.95007     
   5.3219868122183707     
  -722.29088548580864     
   4726810.8702197988     
  -119229901712.62900     
   5.3212148810251954     
  -712.53205682029477     
   4341901.4791873405     
  -101330570562.49835     
   5.3203914455972487     
  -702.83858467702805     
   3988154.1176266666     
  -86115045993.383957     
   5.3195131531920978     
  -693.21047263678088     
   3663058.4669667115     
  -73181382653.718842     
   5.3185764397783650     
  -683.64772448358565     
   3364305.5653367965     
  -62187771762.606712     
   5.3175775173050512     
  -674.15034421011273     
   3089771.7046066518     
  -52843547749.319878     
   5.3165123602536157     
  -664.71833603078403     
   2837503.6322089331     
  -44901546657.475662     
   5.3153766914367608     
  -655.35170439070180     
   2605704.9180533234     
  -38151600846.335037     
   5.3141659670064358     
  -646.05045398000107     
   2392723.4150324762     
  -32415007062.622059     
   5.3128753606321535     
  -636.81458974050179     
   2197039.7190734437     
  -27539822376.900787     
   5.3114997468092708     
  -627.64411688163784     
   2017256.5395235205     
  -23396858618.884747     
   5.3100336832554058     
  -618.53904089248670     
   1852088.9339751732     
  -19876280943.950546     
   5.3084713923517652     
  -609.49936755177237     
   1700355.3035964451     
  -16884709755.175133     
   5.3068067415846549     
  -600.52510294456272     
   1560969.1217291693     
  -14342759314.772411     
   5.3050332229410664     
  -591.61625347271433     
   1432931.3129920631     
  -12182942387.915836     
   5.3031439312107969     
  -582.77282587090031     
   1315323.2457458286     
  -10347889095.895395     
   5.3011315411462077     
  -573.99482721997526     
   1207300.2821287951     
  -8788831830.8404598     
   5.2989882834293986     
  -565.28226496096181     
   1108085.8440110481     
  -7464316968.8264513     
   5.2967059193953130     
  -556.63514691070407     
   1016965.9520926569     
  -6339109098.5385790     
   5.2942757144580863     
  -548.05348127697130     
   933284.20302579296     
  -5383259497.3429756     
   5.2916884101868700     
  -539.53727667317412     
   856437.14636473334     
  -4571313777.5559082     
   5.2889341949763411     
  -531.08654213453917     
   785870.03250701725     
  -3881638297.0785823     
   5.2860026732562568     
  -522.70128713306406     
   721072.90003098408     
  -3295847348.7698951     
   5.2828828331836775     
  -514.38152159380650     
   661576.97630301921     
  -2798316134.4084663     
   5.2795630127609288     
  -506.12725591089327     
   606951.36630513915     
  -2375766694.2530389     
   5.2760308643220242     
  -497.93850096262270     
   556800.00650069339     
  -2016915871.5381765     
   5.2722733173301330     
  -489.81526812761462     
   510758.86241923267     
  -1712175987.2843006     
   5.2682765394287960     
  -481.75756930005514     
   468493.35129096569     
  -1453400425.6745095     
   5.2640258956900254     
  -473.76541690477768     
   429695.97056963952     
  -1233667298.5662546     
   5.2595059060031435     
  -465.83882391241133     
   394084.11720418796     
  -1047095587.0092112     
   5.2547002005493555     
  -457.97780385280902     
   361398.08133304026     
  -888688827.65111732     
   5.2495914733085582     
  -450.18237082930017     
   331399.20109607710     
  -754202247.64158571     
   5.2441614335468802     
  -442.45253953104162     
   303868.16560806014     
  -640029840.03431511     
   5.2383907552359696     
  -434.78832524466634     
   278603.45392495586     
  -543108369.02718365     
   5.2322590243581013     
  -427.18974386491840     
   255419.89961373285     
  -460835794.12384278     
   5.2257446840549164     
  -419.65681190357390     
   234147.37041279819     
  -391001929.90485990     
   5.2188249775820044     
  -412.18954649713419     
   214629.55415352041     
  -331729523.03724891     
   5.2114758890367545     
  -404.78796541234624     
   196722.84215922732     
  -281424173.47590703     
   5.2036720818329485     
  -397.45208704961811     
   180295.30252436583     
  -238731781.38004860     
   5.1953868349025774     
  -390.18193044414267     
   165225.73588984663     
  -202502383.64461434     
   5.1865919766133866     
  -382.97751526423900     
   151402.80730638237     
  -171759428.14548406     
   5.1772578163998588     
  -375.83886180620408     
   138724.24789203572     
  -145673664.12558204     
   5.1673530741157414     
  -368.76599098640719     
   127096.12082432263     
  -123540958.53940558     
   5.1568448071280262     
  -361.75892432878555     
   116432.14648152185     
  -104763449.19778891     
   5.1456983351855916     
  -354.81768394817180     
   106653.08191675639     
  -88833531.436254442     
   5.1338771631105926     
  -347.94229252904790     
   97686.150415708646     
  -75320255.048653111     
   5.1213429013774059     
  -341.13277329848097     
   89464.517030079733     
  -63857767.842439100     
   5.1080551846625477     
  -334.38914999336066     
   81926.806437940206     
  -54135498.873685196     
   5.0939715884697110     
  -327.71144682108678     
   75016.659719261093     
  -45889819.686519504     
   5.0790475439570910     
  -321.09968841294443     
   68682.326925883681     
  -38896961.461194187     
   5.0632362511196867     
  -314.55389976942234     
   62876.292560498245     
  -32966999.145396840     
   5.0464885905074635     
  -308.07410619730973     
   57554.931315142865     
  -27938741.794606443     
   5.0287530336914052     
  -301.66033323627977     
   52678.191679560143     
  -23675393.881190468     
   5.0099755527238337     
  -295.31260657798953     
   48209.305035159072     
  -20060868.406932157     
   4.9900995288770922     
  -289.03095196327854     
   44114.518609664890     
  -16996663.025982901     
   4.9690656609862467     
  -282.81539510876070     
   40362.848958382958     
  -14399184.641030243     
   4.9468118737669782     
  -276.66596145720473     
   36925.859289631691     
  -12197552.979027662     
   4.9232732265297683     
  -270.58267654736977     
   33777.440908911150     
  -10331485.602261459     
   4.8983818227661748     
  -264.56556390587139     
   30893.662400021574     
  -8750332.9647504464     
   4.8720667211427990     
  -258.61465248682907     
   28252.451352147109     
  -7409499.7189570339     
   4.8442538485039153     
  -252.72994694166800     
   25833.947339816099     
  -6276572.6980524240     
   4.8148659155551625     
  -246.91154218082951     
   23618.507864640811     
  -5306076.2489890996     
   4.7838223359786305     
  -241.15917735556209     
   21593.203899085573     
  -4519177.3277655412     
   4.7510391498146962     
  -235.47396723792218     
   19727.874609947714     
  -3735405.0692796241     
   4.7164289520386831     
  -229.85167566562907     
   18060.576605011382     
  -3460810.9347384837     
   4.6799008273614700     
  -224.30884263686511     
   16390.129219727238     
  -1935218.1382414049     
   4.6413602923932880     
  -218.78129547700780     
   15380.029495034616     
  -4938255.9653086588     
   4.6007092464299175     
  -213.51836762901917     
   12592.706331332336     
  -924422.12073234364     
   4.1311736462917539     
  -167.88775073608892     
   5659.5404258397584     
  -252774.97591245233     
   3.7428767881143981     
  -144.32957940524861     
   3763.7281064963663     
  -149093.89633227987     
   3.4032465481366869     
  -128.30644942899701     
   2645.5238840042671     
  -79842.980288991093     
   3.0977674022722055     
  -116.57588588939427     
   2046.7015318368340     
  -53930.110088552261     
   2.8182769141525665     
  -107.35356779437045     
   1642.2257061726921     
  -36949.402295886546     
   2.5595795709193463     
  -99.835240556554865     
   1365.1051889535427     
  -27222.630842277238     
   2.3180980233520083     
  -93.520138940079846     
   1160.9354576364635     
  -20662.913533823721     
   2.0912306645880707     
  -88.102891280656735     
   1005.9636061327857     
  -16205.743643141623     
   1.8770074941803345     
  -83.376930943301701     
   884.42052880922347     
  -13003.769394216153     
   1.6738896112303534     
  -79.198648975397134     
   786.89225835260231     
  -10644.647658348293     
   1.4806447427869027     
  -75.463774827228164     
   707.05740091499013     
  -8856.3014822575751     
   1.2962660347638906     
  -72.094543475445533     
   640.63513979805828     
  -7471.6898482822380     
   1.1199169005451350     
  -69.031461961110537     
   584.59746593594150     
  -6379.0878413564096     
  0.95089230655693746     
  -66.228082528456270     
   536.75430712576849     
  -5502.9659582957902     
  0.78859083081223436     
  -63.647491604545465     
   495.48206243854997     
  -4790.4538311051583     
  0.63249401385000048     
  -61.259902301685933     
   459.55365870526128     
  -4203.7922306993514     
  0.48215078420908913     
  -59.040955112485243     
   428.02521697501618     
  -3715.4259610507975     
  0.33716550050332833     
  -56.970493264379868     
   400.15952226713523     
  -3304.8895989952230     
  0.19718862545656385     
  -55.031662333025345     
   375.37285027467101     
  -2956.7347197494314     
   6.1909350958221331E-002
  -53.210236857647295     
   353.19733987655030     
  -2659.1314983338439     
  -6.8950306741330042E-002
  -51.494108873858302     
   333.25385363904650     
  -2402.9024640485695     
 -0.19564028769173264     
  -49.872894026863982     
   315.23208515868220     
  -2180.8435321239285     
 -0.31838639790684004     
  -48.337624417297896     
   298.87575866775273     
  -1987.2386890091757     
 -0.43739353606292719     
  -46.880506349378052     
   283.97146850018390     
  -1817.5079185185252     
 -0.55284837881947313     
  -45.494727280349359     
   270.34015911129495     
  -1667.9482379800033     
 -0.66492163271711946     
  -44.174300514255002     
   257.83054732644496     
  -1535.5408111817142     
 -0.77376993590714149     
  -42.913939167832439     
   246.31399124258206     
  -1417.8056013691626     
 -0.87953747459397735     
  -41.708953066645201     
   235.68044923231338     
  -1312.6906688576287     
 -0.98235736524458939     
  -40.555163770524715     
   225.83526921588117     
  -1218.4870133568825     
  -1.0823528430978857     
  -39.448834055945753     
   216.69661661570456     
  -1133.7624614413405     
  -1.1796382894223620     
  -38.386609019019254     
   208.19339815489448     
  -1057.3098952406715     
  -1.2743201236985553     
  -37.365466588780542     
   200.26357394058942     
  -988.10638635458099     
  -1.3664975819956648     
  -36.382675713821740     
   192.85277604293009     
  -925.28069364761484     
  -1.4562633989407887     
  -35.435760846612986     
   185.91317084057300     
  -868.08723137405002     
  -1.5437044076025579     
  -34.522471627998385     
   179.40251660526761     
  -815.88507983925854     
  -1.6289020691481435     
  -33.640756890219038     
   173.28337850647318     
  -768.12095756302699     
  -1.7119329421479876     
  -32.788742265640977     
   167.52247132475046     
  -724.31532391360565     
  -1.7928690997932466     
  -31.964710821340603     
   162.09010639539841     
  -684.05097539357143     
  -1.8717785019781175     
  -31.167086245152237     
   156.95972407994662     
  -646.96363682016079     
  -1.9487253281223234     
  -30.394418192942886     
   152.10749680379544     
  -612.73416172884311     
  -2.0237702757209339     
  -29.645369474456324     
   147.51199059082910     
  -581.08203373146182     
  -2.0969708288726592     
  -28.918704809634644     
   143.15387533784315     
  -551.75992994525370     
  -2.1683815004247897     
  -28.213280931631900     
   139.01567586325373     
  -524.54915107915622     
  -2.2380540508602098     
  -27.528037848898364     
   135.08155723016006     
  -499.25576599600515     
  -2.3060376866211110     
  -26.861991108359991     
   131.33713898519002     
  -475.70734563426464     
  -2.3723792402006287     
  -26.214224926164686     
   127.76933389293305     
  -453.75018576395649     
  -2.4371233340258622     
  -25.583886072683093     
   124.36620749970338     
  -433.24693758849793     
  -2.5003125298940967     
  -24.970178415264360     
   121.11685546778963     
  -414.07457885217946     
  -2.5619874655008785     
  -24.372358036278889     
   118.01129612639829     
  -396.12267119346677     
  -2.6221869794075232     
  -23.789728855731777     
   115.04037609244729     
  -379.29185861475469     
  -2.6809482256315658     
  -23.221638697618566     
   112.19568715283663     
  -363.49256950081747     
  -2.7383067789023054     
  -22.667475747532521     
   109.46949288158049     
  -348.64389220570018     
  -2.7942967315014426     
  -22.126665356103477     
   106.85466369003774     
  -334.67259702665586     
  -2.8489507825029672     
  -21.598667148847536     
   104.34461921233782     
  -321.51228467766344     
  -2.9023003201344570     
  -21.082972408123553     
   101.93327707725534     
  -309.10264157015808     
  -2.9543754979018071     
  -20.579101697266722     
   99.615007265479178     
  -297.38878844198922     
  -3.0052053050493841     
  -20.086602700722612     
   97.384591352164250     
  -286.32070738328514     
  -3.0548176318662925     
  -19.605048257225228     
   95.237186046789617     
  -275.85273898482092     
  -3.1032393302956098     
  -19.134034565847244     
   93.168290504403458     
  -265.94313749305746     
  -3.1504962702560988     
  -18.673179547153222     
   91.173716973205529     
  -256.55367894404128     
  -3.1966133920441329     
  -18.222121343767395     
   89.249564381125211     
  -247.64931316864795     
  -3.2416147551466876     
  -17.780516946483679     
   87.392194532360350     
  -239.19785547879380     
  -3.2855235837635615     
  -17.348040933612104     
   85.598210616269398     
  -231.16971248794849     
  -3.3283623093079977     
  -16.924384312639909     
   83.864437772609790     
  -223.53763775430602     
  -3.3701526101291086     
  -16.509253454484753     
   82.187905489452490     
  -216.27651388858717     
  -3.4109154486765410     
  -16.102369111672900     
   80.565831635288077     
  -209.36315753681194     
  -3.4506711063073392     
  -15.703465512700275     
   78.995607953761990     
  -202.77614519711940     
  -3.4894392159166472     
  -15.312289525653915     
   77.474786864783610     
  -196.49565633058313     
  -3.5272387925575073     
  -14.928599884886195     
   76.001069442304242     
  -190.50333307119712     
  -3.5640882622002876     
  -14.552166475169757     
   74.572294444270256     
  -184.78215364032292     
  -3.6000054887690860     
  -14.182769668329163     
   73.186428291967829     
  -179.31631819103285     
  -3.6350077995805559     
  -13.820199707835405     
   71.841555905535088     
  -174.09114620967458     
  -3.6691120092998943     
  -13.464256137299159     
   70.535872308962524     
  -169.09298331931794     
  -3.7023344425190756     
  -13.114747269191584     
   69.267674934067642     
  -164.30911721065073     
  -3.7346909550536731     
  -12.771489690468945     
   68.035356554987757     
  -159.72770143446397     
  -3.7661969540467117     
  -12.434307802095903     
   66.837398794229273     
  -155.33768620391854     
  -3.7968674169608345     
  -12.103033389741080     
   65.672366147699890     
  -151.12875532190898     
  -3.8267169095335660     
  -11.777505223164866     
   64.538900482785564     
  -147.09126952285899     
  -3.8557596027645471     
  -11.457568682054491     
   63.435715961364124     
  -143.21621360943470     
  -3.8840092889982625     
  -11.143075406252848     
   62.361594359293363     
  -139.49514981327269     
  -3.9114793971608646     
  -10.833882968515383     
   61.315380735693829     
  -135.92017362986712     
  -3.9381830072052679     
  -10.529854568092473     
   60.295979433469824     
  -132.48387490945379     
  -3.9641328638145854     
  -10.230858743579676     
   59.302350371648920     
  -129.17930090708711     
  -3.9893413894102885     
  -9.9367691036134396     
   58.333505614845762     
  -125.99992380315814     
  -4.0138206965080387     
  -9.6474640741105198     
   57.388506186322076     
  -122.93960945984128     
  -4.0375825994610484     
  -9.3628266608562800     
   56.466459115373269     
  -119.99259024213690     
  -4.0606386256279405     
  -9.0827442263464544     
   55.566514688557241     
  -117.15343874786289     
  -4.0830000259994836     
  -8.8071082798801896     
   54.687863897948269     
  -114.41704439913981     
  -4.1046777853161407     
  -8.5358142799729322     
   53.829736064954716     
  -111.77859209493296     
  -4.1256826317061686     
  -8.2687614482499381     
   52.991396624242725     
  -109.23354105956936     
  -4.1460250458719710     
  -8.0058525940235921     
   52.172145066295954     
  -106.77760813233722     
  -4.1657152698504927     
  -7.7469939488445929     
   51.371313005303421     
  -104.40674867927520     
  -4.1847633153717689     
  -7.4920950103558148     
   50.588262390208868     
  -102.11714269685493     
  -4.2031789718380743     
  -7.2410683948303367     
   49.822383819982448     
  -99.905178876389215     
  -4.2209718139446952     
  -6.9938296978343564     
   49.073094978409529     
  -97.767442012829434     
  -4.2381512089619475     
  -6.7502973624800493     
   48.339839163313314     
  -95.700699972695617     
  -4.2547263236968140     
  -6.5103925547879706     
   47.622083913518097     
  -93.701892411909341     
  -4.2707061311513934     
  -6.2740390457031028     
   46.919319720428774     
  -91.768120080374075     
  -4.2860994168942748     
  -6.0411630993524659     
   46.231058819825968     
  -89.896634413822255     
  -4.3009147851599447     
  -5.8116933671485951     
   45.556834061722299     
  -88.084829150181235     
  -4.3151606646903859     
  -5.5855607873865489     
   44.896197843095941     
  -86.330230557522398     
  -4.3288453143321854     
  -5.3626984899940231     
   44.248721113914520     
  -84.630490618783867     
  -4.3419768284016245     
  -5.1430417061235527     
   43.613992434273641     
  -82.983378649225088     
  -4.3545631418295105     
  -4.9265276823018569     
   42.991617094404454     
  -81.386774913803279     
  -4.3666120350967832     
  -4.7130955988594678     
   42.381216282550923     
  -79.838663842448838     
  -4.3781311389712885     
  -4.5026864923937593     
   41.782426303732564     
  -78.337128215255021     
  -4.3891279390555029     
  -4.2952431820291324     
   41.194897842118145     
  -76.880343394315460     
  -4.3996097801544281     
  -4.0907101992571846     
   40.618295266660780     
  -75.466571993641125     
  -4.4095838704723418     
  -3.8890337211487616     
   40.052295976708471     
  -74.094159189303284     
  -4.4190572856465966     
  -3.6901615067500186     
   39.496589782788696     
  -72.761527821035727     
  -4.4280369726262014     
  -3.4940428364827194     
   38.950878324130926     
  -71.467174378086284     
  -4.4365297534024819     
  -3.3006284543816578     
   38.414874516295292     
  -70.209664747878207     
  -4.4445423285987209     
  -3.1098705130142039     
   37.888302030686205     
  -68.987630416262334     
  -4.4520812809252899     
  -2.9217225209310778     
   37.370894802564237     
  -67.799765273208067     
  -4.4591530785064339     
  -2.7361392925171288     
   36.862396563015174     
  -66.644821694059374     
  -4.4657640780845469     
  -2.5530769001088167     
   36.362560400309732     
  -65.521608063899293     
  -4.4719205281074430     
  -2.3724926282584660     
   35.871148339830484     
  -64.428985348482058     
  -4.4776285717038613     
  -2.1943449300345974     
   35.387930949716868     
  -63.365864457296738     
  -4.4828942495521442     
  -2.0185933852445874     
   34.912686966287140     
  -62.331204191155308     
  -4.4877235026467819     
  -1.8451986604917354     
   34.445202934853477     
  -61.324007537532964     
  -4.4921221749672862     
  -1.6741224709587967     
   33.985272878321979     
  -60.343321089184286     
  -4.4960960160535857     
  -1.5053275438376088     
   33.532697970153095     
  -59.388231241796724     
  -4.4996506834919794     
  -1.3387775833226270     
   33.087286235839620     
  -58.457863442747232     
  -4.5027917453154283     
  -1.1744372370829801     
   32.648852260019019     
  -57.551379277923992     
  -4.5055246823218118     
  -1.0122720641443461     
   32.217216915434591     
  -56.667975574998003     
  -4.5078548903135696     
 -0.85224850410920416     
   31.792207098622100     
  -55.806881978632767     
  -4.5097876822620071     
 -0.69433384765319295     
   31.373655483782358     
  -54.967359495590479     
  -4.5113282903993586     
 -0.53849620822482336     
   30.961400287565425     
  -54.148699644338144     
  -4.5124818682415553     
 -0.38470449490532743     
   30.555285040232889     
  -53.350221694329697     
  -4.5132534925445311     
 -0.23292838636093149     
   30.155158377525417     
  -52.571272963390165     
  -4.5136481651967140     
  -8.3138305841367846E-002
   29.760873830299992     
  -51.811225727509893     
  -4.5136708150502800     
   6.4694602827741407E-002
   29.372289637343666     
  -51.069477915790131     
  -4.5133262996935697     
  0.21059849830353877     
   28.989268552975240     
  -50.345450180740372     
  -4.5126194071670138     
  0.35460086387752621     
   28.611677676619685     
  -49.638586121786645     
  -4.5115548576247493     
  0.49672852877084128     
   28.239388280706287     
  -48.948350626334005     
  -4.5101373049440463     
  0.63700768860012902     
   27.872275651008781     
  -48.274229003015598     
  -4.5083713382845554     
  0.77546392506136352     
   27.510218933486172     
  -47.615726044564568     
  -4.5062614835992871     
  0.91212222486545891     
   27.153100988151937     
  -46.972365414855190     
  -4.5038122050991571     
   1.0470069979546901     
   26.800808247540523     
  -46.343688409596908     
  -4.5010279066728547     
   1.1801420950347130     
   26.453230584468546     
  -45.729253357188028     
  -4.4979129332636987     
   1.3115508244566085     
   26.110261184289634     
  -45.128635041825717     
  -4.4944715722050779     
   1.4412559684710227     
   25.771796421475941     
  -44.541423672063686     
  -4.4907080545160110     
   1.5692797988845513     
   25.437735743935463     
  -43.967224469602648     
  -4.4866265561582823     
   1.6956440921454237     
   25.107981560413442     
  -43.405656877773389     
  -4.4822311992565549     
   1.8203701438810327     
   24.782439133830145     
  -42.856353990103422     
  -4.4775260532827970     
   1.9434787829128690     
   24.461016478904369     
  -42.318961988513557     
  -4.4725151362063027     
   2.0649903847701063     
   24.143624263990517     
  -41.793139666126642     
  -4.4672024156105348     
   2.1849248847213190     
   23.830175716494566     
  -41.278557656847745     
  -4.4615918097779668     
   2.3033017903477262     
   23.520586534068208     
  -40.774898300063676     
  -4.4556871887440455     
   2.4201401936749409     
   23.214774796817728     
  -40.281854791536595     
  -4.4494923753213591     
   2.5354587828816886     
   22.912660885881206     
  -39.799131021463516     
  -4.4430111460950403     
   2.6492758536044421     
   22.614167403220229     
  -39.326441023514711     
  -4.4362472323904001     
   2.7616093198513525     
   22.319219095543868     
  -38.863508385923460     
  -4.4292043212137431     
   2.8724767245468361     
   22.027742782649440     
  -38.410066485585368     
  -4.4218860561672733     
   2.9818952497134785     
   21.739667284007552     
  -37.965857061682549     
  -4.4142960383389811     
   3.0898817263136098     
   21.454923356044930     
  -37.530631024529946     
  -4.4064378271683315     
   3.1964526437621248     
   21.173443623360956     
  -37.104147272868779     
  -4.3983149412885814     
   3.3016241591175630     
   20.895162518814441     
  -36.686172579640051     
  -4.3899308593464914     
   3.4054121059757674     
   20.620016224467140     
  -36.276481753285914     
  -4.3812890208001765     
   3.5078320030652290     
   20.347942611317496     
  -35.874856425762019     
  -4.3723928266958243     
   3.6088990625638333     
   20.078881188124278     
  -35.481085802338839     
  -4.3632456404239548     
   3.7086281981456590     
   19.812773044606743     
  -35.094965365350788     
  -4.3538507884558957     
   3.8070340327680925     
   19.549560804366614     
  -34.716297680128577     
  -4.3442115610610994     
   3.9041309062084233     
   19.289188571765649     
  -34.344891152033313     
  -4.3343312130059291     
   3.9999328823581508     
   19.031601888125397     
  -33.980560382966701     
  -4.3242129642344889     
   4.0944537562915970     
   18.776747685253149     
  -33.623125976623285     
  -4.3138600005320704     
   4.1877070611058009     
   18.524574240428471     
  -33.272413904054304     
  -4.3032754741717705     
   4.2797060745472431     
   18.275031136148066     
  -32.928255520610222     
  -4.2924625045447939     
   4.3704638254369721     
   18.028069219743490     
  -32.590487734664791     
  -4.2814241787749490     
   4.4599930998906645     
   17.783640561733502     
  -32.258951974879196     
  -4.2701635523178361     
   4.5483064473498027     
   17.541698421921907     
  -31.933494968322734     
  -4.2586836495451834     
   4.6354161864287562     
   17.302197209659489     
  -31.613967629223765     
  -4.2469874643147953     
   4.7213344105840065     
   17.065092452440311     
  -31.300225937630415     
  -4.2350779605265378     
   4.8060729936098774     
   16.830340757908083     
  -30.992129504530268     
  -4.2229580726647997     
   4.8896435949712078     
   16.597899786624104     
  -30.689542850701173     
  -4.2106307063278123     
   4.9720576649758774     
   16.367728215243844     
  -30.392333886381422     
  -4.1980987387442443     
   5.0533264497917276     
   16.139785711095982     
  -30.100374848383609     
  -4.1853650192774277     
   5.1334609963188003     
   15.914032899733106     
  -29.813541549918174     
  -4.1724323699175940     
   5.2124721569134049     
   15.690431338108720     
  -29.531713284099201     
  -4.1593035857624674     
   5.2903705939798717     
   15.468943488477976     
  -29.254773278013221     
  -4.1459814354865472     
   5.3671667844232989     
   15.249532688892877     
  -28.982607598190999     
  -4.1324686617994271     
   5.4428710239752967     
   15.032163131906444     
  -28.715105948279859     
  -4.1187679818934448     
   5.5174934313982993     
   14.816799837294344     
  -28.452161050939015     
  -4.1048820878809824     
   5.5910439525650659     
   14.603408629412302     
  -28.193668673282676     
  -4.0908136472217089     
   5.6635323644245030     
   14.391956114362682     
  -27.939527520068783     
  -4.0765653031400504     
   5.7349682788553151     
   14.182409657962165     
  -27.689639271004530     
  -4.0621396750331638     
   5.8053611464087931     
   13.974737363429636     
  -27.443907945372434     
  -4.0475393588696820     
   5.8747202599519657     
   13.768908053839343     
  -27.202240951318732     
  -4.0327669275794804     
   5.9430547582033251     
   13.564891246704452     
  -26.964547377965761     
  -4.0178249314347330     
   6.0103736291735110     
   13.362657141369709     
  -26.730739651429023     
  -4.0027158984224727     
   6.0766857135118952     
   13.162176593983990     
  -26.500731861017332     
  -3.9874423346089158     
   6.1419997077594211     
   12.963421105026359     
  -26.274441074656682     
  -3.9720067244957526     
   6.2063241675144036     
   12.766362796966435     
  -26.051786045069722     
  -3.9564115313686425     
   6.2696675105108906     
   12.570974401628412     
  -25.832688170613217     
  -3.9406591976381078     
   6.3320380196158332     
   12.377229240348813     
  -25.617070651070840     
  -3.9247521451730449     
   6.3934438457428699     
   12.185101210465781     
  -25.404858828826150     
  -3.9086927756270415     
   6.4538930106921581     
   11.994564769249585     
  -25.195980123160822     
  -3.8924834707576927     
   6.5133934099110968     
   11.805594918325879     
  -24.990363667794902     
  -3.8761265927391078     
   6.5719528151839555     
   11.618167190817417     
  -24.787940721996367     
  -3.8596244844677794     
   6.6295788772495037     
   11.432257635402447     
  -24.588643920144868     
  -3.8429794698619952     
   6.6862791283530143     
   11.247842806001357     
  -24.392408323924805     
  -3.8261938541549556     
   6.7420609847269466     
   11.064899743571925     
  -24.199169788004735     
  -3.8092699241817685     
   6.7969317490112822     
   10.883405970161885     
  -24.008866766832405     
  -3.7922099486604703     
   6.8508986126102132     
   10.703339469410647     
  -23.821438370854668     
  -3.7750161784672351     
   6.9039686579878135     
   10.524678681629233     
  -23.636826184634401     
  -3.7576908469059149     
   6.9561488609049968     
   10.347402485244478     
  -23.454972256808119     
  -3.7402361699720608     
   7.0074460926014055     
   10.171490193318412     
  -23.275821267779904     
  -3.7226543466115567     
   7.0578671219192257     
   9.9969215338100668     
  -23.099318004492631     
  -3.7049475589740157     
   7.1074186173756928     
   9.8236766487763685     
  -22.925409940284737     
  -3.6871179726610523     
   7.1561071491831933     
   9.6517360742242371     
  -22.754044590120877     
  -3.6691677369695768     
   7.2039391912182502     
   9.4810807397983261     
  -22.585171968879386     
  -3.6510989851302198     
   7.2509211229428248     
   9.3116919500317348     
  -22.418742226250124     
  -3.6329138345410219     
   7.2970592312762426     
   9.1435513833348541     
  -22.254707662163874     
  -3.6146143869964931     
   7.3423597124242503     
   8.9766410758686295     
  -22.093021014852198     
  -3.5962027289121612     
   7.3868286736595659     
   8.8109434182572333     
  -21.933636742076715     
  -3.5776809315447227     
   7.4304721350619367     
   8.6464411426916623     
  -21.776509901599212     
  -3.5590510512078928     
   7.4732960312147414     
   8.4831173184296631     
  -21.621597147131872     
  -3.5403151294840716     
   7.5153062128603798     
   8.3209553398261775     
  -21.468855603014383     
  -3.5214751934319151     
   7.5565084485169551     
   8.1599389228035673     
  -21.318244012578369     
  -3.5025332557899183     
   7.5969084260557365     
   8.0000520927092325     
  -21.169721505197579     
  -3.4834913151760976     
   7.6365117542410612     
   7.8412791814202469     
  -21.023248841277912     
  -3.4643513562838746     
   7.6753239642323878     
   7.6836048151106660     
  -20.878786852553560     
  -3.4451153500742433     
   7.7133505110544567     
   7.5270139137165106     
  -20.736298292483376     
  -3.4257852539643077     
   7.7505967750300542     
   7.3714916765228882     
  -20.595745868114697     
  -3.4063630120122839     
   7.7870680631776406     
   7.2170235825120317     
  -20.457093705738554     
  -3.3868505550990378     
   7.8227696105832187     
   7.0635953797189890     
  -20.320306669931021     
  -3.3672498011062486     
   7.8577065817317520     
   6.9111930796945096     
  -20.185350160347571     
  -3.3475626550912669     
   7.8918840718147187     
   6.7598029534918993     
  -20.052190850658818     
  -3.3277910094587533     
   7.9253071080037278     
   6.6094115221119614     
  -19.920795575288860     
  -3.3079367441291612     
   7.9579806506972517     
   6.4600055552972915     
  -19.791132633687415     
  -3.2880017267041453     
   7.9899095947368561     
   6.3115720605446395     
  -19.663170194835622     
  -3.2679878126289585     
   8.0210987705984262     
   6.1640982840833685     
  -19.536878114576755     
  -3.2478968453519079     
   8.0515529455541941     
   6.0175716982240459     
  -19.412225904008814     
  -3.2277306564809378     
   8.0812768248096152     
   5.8719800039439765     
  -19.289184729591437     
  -3.2074910659374010     
   8.1102750526156537     
   5.7273111184720440     
  -19.167725540290803     
  -3.1871798821070825     
   8.1385522133541350     
   5.5835531769198594     
  -19.047820645967800     
  -3.1667989019885394     
   8.1661128326016215     
   5.4406945220751037     
  -18.929442354007449     
  -3.1463499113388087     
   8.1929613781678601     
   5.2987237044200448     
  -18.812564177351778     
  -3.1258346848165521     
   8.2191022611116349     
   5.1576294730899095     
  -18.697159533432927     
  -3.1052549861226835     
   8.2445398367358322     
   5.0174007765891595     
  -18.583203194988268     
  -3.0846125681385406     
   8.2692784055588717     
   4.8780267526267505     
  -18.470669654164880     
  -3.0639091730616523     
   8.2933222142659915     
   4.7394967302205107     
  -18.359534739915997     
  -3.0431465325391542     
   8.3166754566407199     
   4.6018002196711434     
  -18.249774105065896     
  -3.0223263677988994     
   8.3393422744746051     
   4.4649269138831462     
  -18.141364579773654     
  -3.0014503897783231     
   8.3613267584581497     
   4.3288666795348467     
  -18.034282766863480     
  -2.9805202992510984     
   8.3826329490539457     
   4.1936095587833675     
  -17.928506603594780     
  -2.9595377869516373     
   8.4032648373490453     
   4.0591457592564097     
  -17.824013571714691     
  -2.9385045336974809     
   8.4232263658908586     
   3.9254656574685463     
  -17.720782522236277     
  -2.9174222105096219     
   8.4425214295059092     
   3.7925597885517766     
  -17.618792088669920     
  -2.8962924787308055     
   8.4611538760970042     
   3.6604188478867554     
  -17.518021528832811     
  -2.8751169901418496     
   8.4791275074327732     
   3.5290336864205063     
  -17.418450944547121     
  -2.8538973870760240     
   8.4964460799096653     
   3.3983953043364057     
  -17.320059968804145     
  -2.8326353025315343     
   8.5131133053069323     
   3.2684948545703714     
  -17.222829777746639     
  -2.8113323602821416     
   8.5291328515214513     
   3.1393236312372741     
  -17.126740755920139     
  -2.7899901749859666     
   8.5445083432884648     
   3.0108730755678703     
  -17.031774794592376     
  -2.7686103522925047     
   8.5592433628889051     
   2.8831347646084300     
  -16.937913188434102     
  -2.7471944889478968     
   8.5733414508396635     
   2.7561004156951716     
  -16.845138472180349     
  -2.7257441728984886     
   8.5868061065717853     
   2.6297618771538218     
  -16.753432666047331     
  -2.7042609833927118     
   8.5996407890950675     
   2.5041111321584637     
  -16.662779133222070     
  -2.6827464910813226     
   8.6118489176471105     
   2.3791402886593009     
  -16.573160433589667     
  -2.6612022581160319     
   8.6234338723322779     
   2.2548415854073753     
  -16.484560748591367     
  -2.6396298382465546     
   8.6343989947452791     
   2.1312073797929427     
  -16.396963233633709     
  -2.6180307769161177     
   8.6447475885836127     
   2.0082301555406872     
  -16.310352703623145     
  -2.5964066113554480     
   8.6544829202481228     
   1.8859025102635161     
  -16.224713024639861     
  -2.5747588706752791     
   8.6636082194302286     
   1.7642171625787144     
  -16.140029540050215     
  -2.5530890759573994     
   8.6721266796892458     
   1.6431669410283405     
  -16.056286761996070     
  -2.5313987403442750     
   8.6800414590176018     
   1.5227447903133671     
  -15.973470669960051     
  -2.5096893691272713     
   8.6873556803941057     
   1.4029437602886692     
  -15.891566253379695     
  -2.4879624598335064     
   8.6940724323282979     
   1.2837570133883187     
  -15.810560100963714     
  -2.4662195023113540     
   8.7001947693933470     
   1.1651778126310934     
  -15.730437840663317     
  -2.4444619788146325     
   8.7057257127469896     
   1.0471995288261158     
  -15.651186393776740     
  -2.4226913640854977     
   8.7106682506462381     
  0.92981563087279273     
  -15.572792119445573     
  -2.4009091254360655     
   8.7150253389483616     
  0.81301968997694829     
  -15.495242347734070     
  -2.3791167228287944     
   8.7187999016042266     
  0.69680537236894524     
  -15.418523995258766     
  -2.3573156089556444     
   8.7219948311411599     
  0.58116644240450699     
  -15.342624680331374     
  -2.3355072293160366     
   8.7246129891404269     
  0.46609675730201899     
  -15.267532206790488     
  -2.3136930222936436     
   8.7266572066980590     
  0.35159026575109276     
  -15.193234236793472     
  -2.2918744192320220     
   8.7281302848848750     
  0.23764100897513910     
  -15.119719282597075     
  -2.2700528445091179     
   8.7290349951932011     
  0.12424311435566346     
  -15.046975342713553     
  -2.2482297156106594     
   8.7293740799773047     
   1.1390799285309209E-002
  -14.974991456835420     
  -2.2264064432024626     
   8.7291502528839153     
 -0.10092163664095406     
  -14.903755962704546     
  -2.2045844312016682     
   8.7283661992764099     
 -0.21269980636124075     
  -14.833258374661085     
  -2.1827650768469296     
   8.7270245766500789     
 -0.32394924417119653     
  -14.763487379002230     
  -2.1609497707675702     
   8.7251280150408661     
 -0.43467539951371581     
  -14.694432980201091     
  -2.1391398970517308     
   8.7226791174249190     
 -0.54488364686522162     
  -14.626084198686868     
  -2.1173368333135265     
   8.7196804601118671     
 -0.65457927835537566     
  -14.558431400742977     
  -2.0955419507592277     
   8.7161345931313274     
 -0.76376751386094566     
  -14.491464013897314     
  -2.0737566142524857     
   8.7120440406117616     
 -0.87245349396517802     
  -14.425172801651739     
  -2.0519821823786191     
   8.7074113011519039     
 -0.98064228997756375     
  -14.359547469298196     
  -2.0302200075079804     
   8.7022388481869672     
  -1.0883388959973028     
  -14.294579176603012     
  -2.0084714358584130     
   8.6965291303474199     
  -1.1955482398218229     
  -14.230258024140735     
  -1.9867378075568245     
   8.6902845718103574     
  -1.3022751750028809     
  -14.166575385596859     
  -1.9650204566998832     
   8.6835075726468638     
  -1.4085244903948553     
  -14.103521798836146     
  -1.9433207114138586     
   8.6762005091611609     
  -1.5143009038861286     
  -14.041088892778207     
  -1.9216398939136194     
   8.6683657342249916     
  -1.6196090705819630     
  -13.979267565766383     
  -1.8999793205608033     
   8.6600055776052223     
  -1.7244535773252134     
  -13.918049724880962     
  -1.8783403019211760     
   8.6511223462862556     
  -1.8288389502618183     
  -13.857426585627799     
  -1.8567241428211894     
   8.6417183247864653     
  -1.9327696496540292     
  -13.797390286053163     
  -1.8351321424037572     
   8.6317957754703318     
  -2.0362500767994258     
  -13.737932555431325     
  -1.8135655941832580     
   8.6213569388509210     
  -2.1392845709651587     
  -13.679045393164108     
  -1.7920257860997830     
   8.6104040338949730     
  -2.2418774114138915     
  -13.620721281768034     
  -1.7705140005726374     
   8.5989392583138713     
  -2.3440328210271497     
  -13.562952164615670     
  -1.7490315145531112     
   8.5869647888556475     
  -2.4457549622617698     
  -13.505730924309555     
  -1.7275795995765324     
   8.5744827815895093     
  -2.5470479441940892     
  -13.449049717931238     
  -1.7061595218136112     
   8.5614953721863269     
  -2.6479158170785757     
  -13.392901734616045     
  -1.6847725421210922     
   8.5480046761934094     
  -2.7483625800881937     
  -13.337279308515585     
  -1.6634199160917229     
   8.5340127893059332     
  -2.8483921749020631     
  -13.282175938688983     
  -1.6421028941035507     
   8.5195217876325735     
  -2.9480084944422282     
  -13.227584173927736     
  -1.6208227213685618     
   8.5045337279571012     
  -3.0472153757466884     
  -13.173497740597654     
  -1.5995806379806701     
   8.4890506479957324     
  -3.1460166088011690     
  -13.119909424740646     
  -1.5783778789630700     
   8.4730745666500109     
  -3.2444159294867259     
  -13.066813171919213     
  -1.5572156743149606     
   8.4566074842556045     
  -3.3424170282761181     
  -13.014202029463783     
  -1.5360952490576545     
   8.4396513828261721     
  -3.4400235434970989     
  -12.962070088588639     
  -1.5150178232800815     
   8.4222082262945257     
  -3.5372390691615117     
  -12.910410658048356     
  -1.4939846121836935     
   8.4042799607488785     
  -3.6340671490968761     
  -12.859218034918925     
  -1.4729968261267854     
   8.3858685146652405     
  -3.7305112843587662     
  -12.808485730589917     
  -1.4520556706682386     
   8.3669757991359965     
  -3.8265749273381928     
  -12.758208209780802     
  -1.4311623466106982     
   8.3476037080953738     
  -3.9222614889115466     
  -12.708379215710304     
  -1.4103180500431902     
   8.3277541185405202     
  -4.0175743330293763     
  -12.658993415873979     
  -1.3895239723831929     
   8.3074288907488256     
  -4.1125167836484291     
  -12.610044684370767     
  -1.3687813004181664     
   8.2866298684927511     
  -4.2070921187812118     
  -12.561527947498076     
  -1.3480912163465515     
   8.2653588792498311     
  -4.3013035783874454     
  -12.513437217254952     
  -1.3274548978182479     
   8.2436177344100692     
  -4.3951543575168603     
  -12.465767523577576     
  -1.3068735179745752     
   8.2214082294814190     
  -4.4886476139436899     
  -12.418513341883395     
  -1.2863482454877302     
   8.1987321442865397     
  -4.5817864640078128     
  -12.371669378722830     
  -1.2658802445997475     
   8.1755912431656501     
  -4.6745739843482363     
  -12.325230800771699     
  -1.2454706751609672     
   8.1519872751663947     
  -4.7670132153540221     
  -12.279192134163157     
  -1.2251206926680238     
   8.1279219742371076     
  -4.8591071563602481     
  -12.233548825983837     
  -1.2048314483013591     
   8.1033970594148208     
  -4.9508587725551250     
  -12.188295574164684     
  -1.1846040889622684     
   8.0784142350100279     
  -5.0422709893613620     
  -12.143427928191912     
  -1.1644397573094887     
   8.0529751907895690     
  -5.1333466988228000     
  -12.098940780225918     
  -1.1443395917953316     
   8.0270816021558247     
  -5.2240887546744963     
  -12.054829828166449     
  -1.1243047267013753     
   8.0007351303231751     
  -5.3144999783857427     
  -12.011090068163444     
  -1.1043362921737141     
   7.9739374224924671     
  -5.4045831538969704     
  -11.967717420028901     
  -1.0844354142577799     
   7.9466901120213578     
  -5.4943410345471850     
  -11.924706918991204     
  -1.0646032149327376     
   7.9189948185938901     
  -5.5837763364396213     
  -11.882054710738986     
  -1.0448408121454609     
   7.8908531483858662     
  -5.6728917467701621     
  -11.839755961118030     
  -1.0251493198441000     
   7.8622666942277437     
  -5.7616899164785487     
  -11.797806855319134     
  -1.0055298480112411     
   7.8332370357668140     
  -5.8501734678934412     
  -11.756202811572875     
 -0.98598350269666690     
   7.8037657396246294     
  -5.9383449889802389     
  -11.714940088400889     
 -0.96651138604972575     
   7.7738543595530709     
  -6.0262070396432446     
  -11.674014204634183     
 -0.94711459635131234     
   7.7435044365885171     
  -6.1137621461780025     
  -11.633421596477049     
 -0.92779422804546752     
   7.7127174992026939     
  -6.2010128081515781     
  -11.593157874670633     
 -0.90855137177060308     
   7.6814950634517851     
  -6.2879614922116103     
  -11.553219583515320     
 -0.88938711439035634     
   7.6498386331235375     
  -6.3746106390879733     
  -11.513602498253217     
 -0.87030253902408039     
   7.6177496998812542     
  -6.4609626578248740     
  -11.474303221742833     
 -0.85129872507697690     
   7.5852297434067228     
  -6.5470199319879434     
  -11.435317684287496     
 -0.83237674826987340     
   7.5522802315402018     
  -6.6327848146201021     
  -11.396642556441771     
 -0.81353768066865462     
   7.5189026204191691     
  -6.7182596337934140     
  -11.358274007425237     
 -0.79478259071334967     
   7.4850983546125631     
  -6.8034466888491014     
  -11.320208521252889     
 -0.77611254324688128     
   7.4508688672585439     
  -6.8883482527584992     
  -11.282442773566421     
 -0.75752859954348339     
   7.4162155801927474     
  -6.9729665735602460     
  -11.244973009939681     
 -0.73903181733678913     
   7.3811399040810093     
  -7.0573038711347955     
  -11.207796202840708     
 -0.72062325084759726     
   7.3456432385465327     
  -7.1413623426560990     
  -11.170908602429739     
 -0.70230395081131902     
   7.3097269722969553     
  -7.2251441571743236     
  -11.134307345075872     
 -0.68407496450511163     
   7.2733924832483643     
  -7.3086514622623913     
  -11.097988725040963     
 -0.66593733577470327     
   7.2366411386484577     
  -7.3918863777002004     
  -11.061950000095836     
 -0.64789210506091188     
   7.1994742951974553     
  -7.4748510027009178     
  -11.026187558933666     
 -0.62994030942586532     
   7.1618932991672200     
  -7.5575474093929218     
  -10.990698737586214     
 -0.61208298257892413     
   7.1238994865189262     
  -7.6399776499248162     
  -10.955480026872092     
 -0.59432115490231385     
   7.0854941830187972     
  -7.7221437501263592     
  -10.920528839239251     
 -0.57665585347646864     
   7.0466787043524306     
  -7.8040477164206514     
  -10.885841768023244     
 -0.55908810210509241     
   7.0074543562371758     
  -7.8856915296808285     
  -10.851416301087777     
 -0.54161892133994005     
   6.9678224345331277     
  -7.9670771519389847     
  -10.817249110191012     
 -0.52424932850532380     
   6.9277842253526156     
  -8.0482065202654187     
  -10.783337778533893     
 -0.50698033772234707     
   6.8873410051679418     
  -8.1290815536044221     
  -10.749679056273216     
 -0.48981295993287211     
   6.8464940409176140     
  -8.2097041465264731     
  -10.716270592177731     
 -0.47274820292322223     
   6.8052445901113785     
  -8.2900761759678048     
  -10.683109244791142     
 -0.45578707134762514     
   6.7635939009331993     
  -8.3701994953037389     
  -10.650192702932287     
 -0.43893056675139913     
   6.7215432123435015     
  -8.4500759405757293     
  -10.617517926183705     
 -0.42217968759388619     
   6.6790937541795055     
  -8.5297073250221089     
  -10.585082674155059     
 -0.40553542927113595     
   6.6362467472542557     
  -8.6090954450782711     
  -10.552883981381568     
 -0.38899878413834388     
   6.5930034034542127     
  -8.6882420749386338     
  -10.520919633354222     
 -0.37257074153204633     
   6.5493649258363948     
  -8.7671489721887887     
  -10.489186896131610     
 -0.35625228779207713     
   6.5053325087211498     
  -8.8458178739097750     
  -10.457683305893120     
 -0.34004440628328747     
   6.4609073377896138     
  -8.9242504987039748     
  -10.426406599616422     
 -0.32394807741703380     
   6.4160905901723524     
  -9.0024485482010963     
  -10.395354055300858     
 -0.30796427867243592     
   6.3708834345428089     
  -9.0804137036158536     
  -10.364523643524180     
 -0.29209398461740876     
   6.3252870312064147     
  -9.1581476309422847     
  -10.333912655485673     
 -0.27633816692947100     
   6.2793025321894111     
  -9.2356519758584277     
  -10.303519131195536     
 -0.26069779441633334     
   6.2329310813264103     
  -9.3129283693423943     
  -10.273340432586348     
 -0.24517383303626961     
   6.1861738143465868     
  -9.3899784225867933     
  -10.243374652309930     
 -0.22976724591827358     
   6.1390318589589228     
  -9.4668037324791161     
  -10.213619220874056     
 -0.21447899338200424     
   6.0915063349361347     
  -9.5434058766356724     
  -10.184072286118568     
 -0.19931003295752267     
   6.0435983541975924     
  -9.6197864187815600     
  -10.154731339373711     
 -0.18426131940482290     
   5.9953090208910700     
  -9.6959469038268651     
  -10.125594593235160     
 -0.16933380473315998     
   5.9466394314733142     
  -9.7718888632761267     
  -10.096659566644506     
 -0.15452843822017756     
   5.8975906747900577     
  -9.8476138100259618     
  -10.067924629102125     
 -0.13984616643083772     
   5.8481638321531335     
  -9.9231232447442270     
  -10.039386995040845     
 -0.12528793323615600     
   5.7983599774232539     
  -9.9984186472070355     
  -10.011046432599748     
 -0.11085467983174373     
   5.7481801770666081     
  -10.073501495451531     
  -9.9828951732685489     
  -9.6547344756160530E-002
   5.6976254903048513     
  -10.148373209251048     
  -9.9549518548228360     
  -8.2366863909079255E-002
   5.6466969689113187     
  -10.223035348162217     
  -9.9271385274979291     
  -6.8314170569266142E-002
   5.5953956583231159     
  -10.297488887118453     
  -9.8997360006510942     
  -5.4390195412378148E-002
   5.5437225938375123     
  -10.371736907123335     
  -9.8716881114631008     
  -4.0595866528580313E-002
   5.4916788151498048     
  -10.445774567959310     
  -9.8469266747948190     
  -2.6932109439985131E-002
   5.4392653124348573     
  -10.519626518020269     
  -9.8107699922903748     
  -1.3399847117916435E-002
   5.3864832279073989     
  -10.593207292962449     
  -9.8180013287912580     
   0.0000000000000000     
   5.3333331039176732     
  -10.666842302928382     
  -9.8180013287912580     
  -1735.6162396726179     
   776630.99742674257     
  -264943072743.30780     
   65986544843320480.     
  -1735.0385652030911     
   444704.48647008842     
  -66983438213.346359     
   80586459158585024.     
  -1735.0027741741835     
   435403.11157969123     
  -47308417767.984398     
   2468582648053938.0     
  -1734.9648208998267     
   427133.63954157307     
  -46656669042.748268     
   17676730364629252.     
  -1734.9245788020944     
   418733.49256014358     
  -41609895055.414360     
   11196446358463788.     
  -1734.8819141894301     
   410524.84502088011     
  -38153116792.418121     
   10326357404806234.     
  -1734.8366858785414     
   402416.53325963242     
  -34705508862.242401     
   8497845609956416.0     
  -1734.7887447977882     
   394432.47090956470     
  -31637483430.477859     
   7215832813366462.0     
  -1734.7379335712835     
   386564.54168084852     
  -28820294448.674801     
   6072359586994506.0     
  -1734.6840860828884     
   378813.55300995661     
  -26256599189.826286     
   5122603702626825.0     
  -1734.6270270192756     
   371177.83483081416     
  -23917874620.566017     
   4318021417383400.0     
  -1734.5665713911931     
   363656.41361506894     
  -21786044906.519112     
   3640282145653112.5     
  -1734.5025240320504     
   356248.12872868084     
  -19842555557.774704     
   3068523458783201.5     
  -1734.4346790729189     
   348951.87843633007     
  -18070995144.531464     
   2586421075397496.0     
  -1734.3628193930163     
   341766.55141655676     
  -16456245677.583488     
   2179892844912512.8     
  -1734.2867160447213     
   334691.04582844471     
  -14984541694.159134     
   1837127787942253.5     
  -1734.2061276521474     
   327724.26399822591     
  -13643309140.582973     
   1548142200389389.8     
  -1734.1207997822780     
   320865.11390201433     
  -12421073429.348398     
   1304516062377944.5     
  -1734.0304642876463     
   314112.50875509775     
  -11307361297.231054     
   1099144290482306.5     
  -1733.9348386195288     
   307465.36712267261     
  -10292614642.849342     
   926032707771628.50     
  -1733.8336251105989     
   300922.61288949085     
  -9368110958.4421577     
   780124508629539.75     
  -1733.7265102259735     
   294483.17526912165     
  -8525890780.5202789     
   657153933704171.50     
  -1733.6131637815708     
   288145.98880223231     
  -7758691420.2951279     
   553522810298057.50     
  -1733.4932381286878     
   281909.99335548980     
  -7059886357.5344296     
   466196233429779.06     
  -1733.3663673036920     
   275774.13412335212     
  -6423429924.3213511     
   392614588424707.38     
  -1733.2321661417211     
   269737.36162511713     
  -5843806733.9057894     
   330619254008510.62     
  -1733.0902293532761     
   263798.63170843240     
  -5315985494.6007576     
   278389898427869.44     
  -1732.9401305625911     
   257956.90554783915     
  -4835376833.4363260     
   234391585071927.62     
  -1732.7814213066745     
   252211.14964436652     
  -4397794745.1397381     
   197330103130903.75     
  -1732.6136299939124     
   246560.33582602692     
  -3999421408.1213341     
   166114303249626.84     
  -1732.4362608211463     
   241003.44124765618     
  -3636775025.5392723     
   139824292785386.20     
  -1732.2487926481456     
   235539.44839240384     
  -3306680476.8643723     
   117684618769142.48     
  -1732.0506778284225     
   230167.34506945082     
  -3006242502.0988379     
   99041634294751.844     
  -1731.8413409953639     
   224886.12441647396     
  -2732821217.6795263     
   83344403403654.281     
  -1731.6201778026830     
   219694.78489827376     
  -2484009767.0437579     
   70128600628624.211     
  -1731.3865536182445     
   214592.33030700154     
  -2257613900.1161656     
   59002920052955.195     
  -1731.1398021703531     
   209577.76976389647     
  -2051633343.8314772     
   49637620259196.180     
  -1730.8792241456606     
   204650.11771749184     
  -1864244783.9204144     
   41754858467577.742     
  -1730.6040857379094     
   199808.39394513413     
  -1693786332.9867690     
   35120540193179.102     
  -1730.3136171467993     
   195051.62355281573     
  -1538743352.3993981     
   29537446632687.383     
  -1730.0070110263578     
   190378.83697521800     
  -1397735508.6239123     
   24839438641054.531     
  -1729.6834208822802     
   185789.06997666167     
  -1269504960.5480142     
   20886570178473.969     
  -1729.3419594178188     
   181281.36365114592     
  -1152905577.7992005     
   17560968331733.930     
  -1728.9816968279167     
   176854.76442217483     
  -1046893100.8889070     
   14763360023211.096     
  -1728.6016590414160     
   172508.32404394681     
  -950516160.99842501     
   12410143672028.404     
  -1728.2008259113115     
   168241.09960142279     
  -862908087.27328598     
   10430921518390.760     
  -1727.7781293531918     
   164052.15351071869     
  -783279428.64020634     
   8766418904192.9219     
  -1727.3324514321762     
   159940.55351971649     
  -710911133.45348907     
   7366731367408.9141     
  -1726.8626223988604     
   155905.37270843756     
  -645148324.41949320     
   6189846772177.2871     
  -1726.3674186749865     
   151945.68948987278     
  -585394621.88633597     
   5200400449211.5557     
  -1725.8455607897943     
   148060.58761011972     
  -531106963.47472680     
   4368625890044.0410     
  -1725.2957112682502     
   144249.15614957790     
  -481790880.13513774     
   3669470884696.9258     
  -1724.7164724726349     
   140510.48952298734     
  -436996186.68794399     
   3081852794257.0728     
  -1724.1063843992542     
   136843.68748060218     
  -396313051.53737700     
   2588031171028.9702     
  -1723.4639224323598     
   133247.85510887168     
  -359368412.67335516     
   2173079346029.0791     
  -1722.7874950577093     
   129722.10283090825     
  -325822708.94459605     
   1824439306283.1995     
  -1722.0754415385579     
   126265.54640762458     
  -295366899.72798550     
   1531546830716.6885     
  -1721.3260295572686     
   122877.30693841982     
  -267719747.48346925     
   1285515806890.6230     
  -1720.5374528261482     
   119556.51086217396     
  -242625340.08258367     
   1078872386598.4578     
  -1719.7078286715625     
   116302.28995816818     
  -219850832.22612432     
   905331167157.35474     
  -1718.8351955958658     
   113113.78134697086     
  -199184386.34370875     
   759606734126.85791     
  -1717.9175108221793     
   109990.12749158226     
  -180433295.85255685     
   637255021871.94629     
  -1716.9526478275993     
   106930.47619847688     
  -163422274.48267606     
   534539765007.38605     
  -1715.9383938709768     
   103933.98061859305     
  -147991897.30434832     
   448320099764.73517     
  -1714.8724475220192     
   100999.79924862765     
  -133997179.87408783     
   375955954433.52350     
  -1713.7524161990862     
   98127.095932142678     
  -121306283.69028649     
   315228444612.17572     
  -1712.5758137237319     
   95315.039860707970     
  -109799336.41906270     
   264272874764.60184     
  -1711.3400579007259     
   92562.805575362101     
  -99367357.206601575     
   221522376354.84494     
  -1710.0424681330289     
   89869.572967642045     
  -89911277.469563529     
   185660483851.63342     
  -1708.6802630819516     
   87234.527281082555     
  -81341048.953129813     
   155581242543.56778     
  -1707.2505583835173     
   84656.859112525781     
  -73574831.261840254     
   130355652570.54408     
  -1705.7503644328729     
   82135.764413448851     
  -66538251.864151977     
   109203446248.59041     
  -1704.1765842494376     
   79670.444491424190     
  -60163732.151239805     
   91469352702.797440     
  -1702.5260114363532     
   77260.106011532524     
  -54389873.733215444     
   76603139515.891571     
  -1700.7953282486997     
   74903.960997778675     
  -49160899.596023947     
   64142830737.065056     
  -1698.9811037858531     
   72601.226834607849     
  -44426145.298778452     
   53700598260.890511     
  -1697.0797923242992     
   70351.126268349704     
  -40139595.743386373     
   44950901300.677803     
  -1695.0877318081598     
   68152.887408719340     
  -36259463.487464964     
   37620517112.688469     
  -1693.0011425156404     
   66005.743730310744     
  -32747804.902128797     
   31480162154.682217     
  -1690.8161259205599     
   63908.934074116041     
  -29570170.813750006     
   26337450778.244038     
  -1688.5286637690670     
   61861.702649033927     
  -26695288.559688371     
   22030978573.988758     
  -1686.1346173925776     
   59863.299033358671     
  -24094772.660634495     
   18425351308.041054     
  -1683.6297272788750     
   57912.978176289624     
  -21742861.557370242     
   15407008762.563068     
  -1681.0096129241767     
   56010.000399446937     
  -19616178.089899022     
   12880716817.918957     
  -1678.2697729898034     
   54153.631398341815     
  -17693511.596521478     
   10766621175.735535     
  -1675.4055857878354     
   52343.142243906150     
  -15955619.699982833     
   8997773040.5671616     
  -1672.4123101208327     
   50577.809383823536     
  -14385048.027804576     
   7518051615.4781256     
  -1669.2850865012765     
   48856.914644591554     
  -12965966.232378975     
   6280419296.0908136     
  -1666.0189387768685     
   47179.745230694731     
  -11684018.952810671     
   5245458739.7552919     
  -1662.6087761881568     
   45545.593734960639     
  -10526190.011276223     
   4380138885.0606098     
  -1659.0493958851341     
   43953.758105565103     
  -9480679.9722736329     
   3656799264.7427120     
  -1655.3354859294441     
   42403.541781404863     
  -8536791.1414961088     
   3052231388.1904101     
  -1651.4616288085936     
   40894.253173511388     
  -7684836.2900568303     
   2547128098.1015573     
  -1647.4223054880911     
   39425.207686859576     
  -6916008.0751582487     
   2124890434.3559339     
  -1643.2119000266496     
   37995.719874507973     
  -6222431.4186796127     
   1773055449.9236727     
  -1638.8247047784953     
   36605.133921639419     
  -5596596.7116818838     
   1476426676.4018261     
  -1634.2549262053290     
   35252.705242386044     
  -5033051.6998404413     
   1238109021.4924407     
  -1629.4966913185879     
   33938.060410490834     
  -4522011.5583646121     
   1008141111.4110742     
  -1624.5440547702538     
   32659.410626622375     
  -4072027.7861698233     
   919303954.81973994     
  -1619.3910066075200     
   31420.491286157710     
  -3628302.6256313873     
   502780953.02658832     
  -1614.0314807030804     
   30203.606126170598     
  -3365872.8291153428     
   1292628463.8312466     
  -1608.4593638685665     
   29074.333802065357     
  -2636268.4334321939     
   218571925.94017124     
  -1548.8350207295391     
   19991.215246282598     
  -996978.98888090963     
   50408155.081376404     
  -1504.3004738711918     
   15951.473209653859     
  -618917.82577058661     
   29423192.391874474     
  -1467.8302898770003     
   13408.568938148572     
  -398243.88283152808     
   14272645.101179617     
  -1436.5748817196200     
   11684.961619638048     
  -291199.04457268090     
   9369156.6133201700     
  -1409.0360786270210     
   10404.638083274398     
  -220930.36997277968     
   6088746.6230354542     
  -1384.3101615651799     
   9414.1502325924139     
  -175264.77030001374     
   4335980.0609609718     
  -1361.8024411096214     
   8619.1260072353634     
  -142744.91984280647     
   3175212.7587518990     
  -1341.0971691411951     
   7964.9366472479305     
  -118930.82415216723     
   2415339.4691284201     
  -1321.8904054948212     
   7415.5701415332514     
  -100815.77813370407     
   1882870.6517682478     
  -1303.9521589003898     
   6946.7950755853863     
  -86694.248245442213     
   1500879.6709476542     
  -1287.1035590181018     
   6541.4653281884439     
  -75437.650713334820     
   1217955.4432940076     
  -1271.2023504607876     
   6187.1137391835318     
  -66302.984888629755     
   1003721.7776869007     
  -1256.1332766156063     
   5874.4185980720122     
  -58775.071555977986     
   838126.73399460490     
  -1241.8014785874325     
   5596.2581165545216     
  -52489.121051018461     
   707914.23699456069     
  -1228.1278291426620     
   5347.0859032430772     
  -47179.764273559253     
   603959.47967027989     
  -1215.0455510443942     
   5122.5113221190986     
  -42650.068176032146     
   519859.30268946418     
  -1202.4977128635921     
   4919.0083431643652     
  -38751.123405861174     
   451015.04620636656     
  -1190.4353394168709     
   4733.7092582514288     
  -35368.510559313421     
   394063.71895941813     
  -1178.8159622166293     
   4564.2554001853505     
  -32413.032667117783     
   346503.71742666676     
  -1167.6024910497506     
   4408.6871815515124     
  -29814.254786417787     
   306446.17673008807     
  -1156.7623239667755     
   4265.3617734331119     
  -27515.908460942126     
   272445.35638507054     
  -1146.2666370023801     
   4132.8905815606213     
  -25472.568288054092     
   243381.00208468869     
  -1136.0898112721213     
   4010.0911339094391     
  -23647.210772418934     
   218375.28267995385     
  -1126.2089663908835     
   3895.9496165975934     
  -22009.396152319277     
   196733.24420020345     
  -1116.6035771184008     
   3789.5913841647507     
  -20533.896820817750     
   177899.50840389705     
  -1107.2551558333003     
   3690.2575158432351     
  -19199.650507788519     
   161426.37386730881     
  -1098.1469875722742     
   3597.2860078143044     
  -17988.952703783703     
   146950.03407395486     
  -1089.2639074128547     
   3510.0965574342731     
  -16886.827448229047     
   134172.64982738550     
  -1080.5921122431669     
   3428.1781573773910     
  -15880.532574523655     
   122848.69589546059     
  -1072.1190006674408     
   3351.0789075528128     
  -14959.167355307700     
   112774.46357475627     
  -1063.8330360935361     
   3278.3975919683007     
  -14113.358878497027     
   103779.91732380752     
  -1055.7236290453977     
   3209.7766710256369     
  -13335.009498568470     
   95722.325730749712     
  -1047.7810355158601     
   3144.8964171402463     
  -12617.092055587847     
   88481.240706610930     
  -1039.9962687789709     
   3083.4699801255560     
  -11953.482750288267     
   81954.511292985000     
  -1032.3610225566074     
   3025.2392134608581     
  -11338.823915590880     
   76055.096579473073     
  -1024.8676038115436     
   2969.9711269437689     
  -10768.410691244831     
   70708.501576185459     
  -1017.5088737406674     
   2917.4548578920981     
  -10238.096929423440     
   65850.701300140034     
  -1010.2781957845382     
   2867.4990738943584     
  -9744.2166696723889     
   61426.450770826290     
  -1003.1693896656944     
   2819.9297364979498     
  -9283.5182888911913     
   57387.901379056071     
  -996.17669062779612     
   2774.5881682043509     
  -8853.1090285482733     
   53693.462555392893     
  -989.29471317836123     
   2731.3293754845236     
  -8450.4080593828257     
   50306.860308381831     
  -982.51841874532874     
   2690.0205888183914     
  -8073.1066070699617     
   47196.355321752664     
  -975.84308674652505     
   2650.5399874453242     
  -7719.1339421568164     
   44334.090353341307     
  -969.26428864488844     
   2612.7755819286654     
  -7386.6282645067568     
   41695.543519020030     
  -962.77786462385245     
   2576.6242320471133     
  -7073.9116881141053     
   39259.068225584269     
  -956.37990256884439     
   2541.9907811357725     
  -6779.4686764222251     
   37005.504788534163     
  -950.06671908422027     
   2508.7872909684465     
  -6501.9273905082191     
   34917.850918609081     
  -943.83484231156922     
   2476.9323637206294     
  -6240.0435086186499     
   32980.981851731180     
  -937.68099634635507     
   2446.3505395872558     
  -5992.6861447306665     
   31181.410977523745     
  -931.60208707624497     
   2416.9717603194313     
  -5758.8255623992382     
   29507.085365870145     
  -925.59518928700254     
   2388.7308903580451     
  -5537.5224221552116     
   27947.209715000256     
  -919.65753490109410     
   2361.5672884294254     
  -5327.9183492927095     
   26492.095010597382     
  -913.78650223071907     
   2335.4244234644102     
  -5129.2276367132290     
   25133.027565305998     
  -907.97960614123178     
   2310.2495295476938     
  -4940.7299299734341     
   23862.155640660490     
  -902.23448903324299     
   2285.9932953160887     
  -4761.7637626684800     
   22672.391016567923     
  -896.54891256235987     
   2262.6095838343072     
  -4591.7208300442226     
   21557.323154130772     
  -890.92075002478759     
   2240.0551794932262     
  -4430.0409063882416     
   20511.144362404666     
  -885.34797934508879     
   2218.2895589180798     
  -4276.2073236702063     
   19528.584258736355     
  -879.82867660943748     
   2197.2746832545804     
  -4129.7429417296835     
   18604.852332471528     
  -874.36101009386914     
   2176.9748095271657     
  -3990.2065492361471     
   17735.587413957986     
  -868.94323474243060     
   2157.3563190449968     
  -3857.1896436314619     
   16916.813142464875     
  -863.57368705488545     
   2138.3875610732607     
  -3730.3135450629752     
   16144.898808032834     
  -858.25078034781507     
   2120.0387102005961     
  -3609.2268040027288     
   15416.524440433917     
  -852.97300035664421     
   2102.2816360138409     
  -3493.6028706994744     
   14728.650194866792     
  -847.73890114939218     
   2085.0897838514970     
  -3383.1379942379735     
   14078.488910894599     
  -842.54710132583818     
   2068.4380655473865     
  -3277.5493274062637     
   13463.481814253360     
  -837.39628047836266     
   2052.3027591943724     
  -3176.5732137993637     
   12881.276929376003     
  -832.28517589301100     
   2036.6614170678015     
  -3079.9636368290444     
   12329.709622528788     
  -827.21257947135882     
   2021.4927809390788     
  -2987.4908146600783     
   11806.785437579572     
  -822.17733485558028     
   2006.7767040927329     
  -2898.9399238782316     
   11310.664538384606     
  -817.17833474073927     
   1992.4940794334364     
  -2814.1099398403467     
   10839.647836668919     
  -812.21451835978223     
   1978.6267731311723     
  -2732.8125810653301     
   10392.164571853564     
  -807.28486912801452     
   1965.1575633115679     
  -2654.8713467764283     
   9966.7610270681871     
  -802.38841243501190     
   1952.0700833469432     
  -2580.1206390734169     
   9562.0904443247491     
  -797.52421357297555     
   1939.3487693474071     
  -2508.4049607409811     
   9176.9039663180520     
  -792.69137579148719     
   1926.9788114930707     
  -2439.5781809935957     
   8810.0422897851258     
  -787.88903846947494     
   1914.9461088810363     
  -2373.5028638202070     
   8460.4283136482918     
  -783.11637539597882     
   1903.2372275928162     
  -2310.0496514678448     
   8127.0603567249891     
  -778.37259315200038     
   1891.8393617171655     
  -2249.0966987924076     
   7809.0060176256356     
  -773.65692958635589     
   1880.7402970860339     
  -2190.5291536602149     
   7505.3966600212643     
  -768.96865237902841     
   1869.9283775051083     
  -2134.2386787100559     
   7215.4223306919384     
  -764.30705768603366     
   1859.3924732802586     
  -2080.1230112298663     
   6938.3271850203919     
  -759.67146886029093     
   1849.1219518588284     
  -2028.0855573422136     
   6673.4052771721899     
  -755.06123524341979     
   1839.1066504210642     
  -1978.0350177634220     
   6419.9967621839223     
  -750.47573102377874     
   1829.3368502715380     
  -1929.8850420470426     
   6177.4844031473949     
  -745.91435415641888     
   1819.8032528938618     
  -1883.5539090234370     
   5945.2903651912438     
  -741.37652534095366     
   1810.4969575430921     
  -1838.9642312845026     
   5722.8733059719107     
  -736.86168705364605     
   1801.4094402611565     
  -1796.0426814897132     
   5509.7257501507966     
  -732.36930263028762     
   1792.5325342115232     
  -1754.7197383635823     
   5305.3715302706632     
  -727.89885539669342     
   1783.8584112358978     
  -1714.9294518865522     
   5109.3636602990000     
  -723.44984784387077     
   1775.3795645450957     
  -1676.6092244343099     
   4921.2822019908754     
  -719.02180084512634     
   1767.0887924642116     
  -1639.6996079193782     
   4740.7323416091940     
  -714.61425291257251     
   1758.9791831560199     
  -1604.1441153573096     
   4567.3427497348221     
  -710.22675949067298     
   1751.0441002557909     
  -1569.8890447342983     
   4400.7638136350088     
  -705.85889228462850     
   1743.2771693536249     
  -1536.8833161320358     
   4240.6663213821012     
  -701.51023862155898     
   1735.6722652664907     
  -1505.0783187216700     
   4086.7399441611688     
  -697.18040084257314     
   1728.2235000468354     
  -1474.4277691404614     
   3938.6920879360523     
  -692.86899572394930     
   1720.9252116777818     
  -1444.8875784809409     
   3796.2466267690129     
  -688.57565392576680     
   1713.7719534096291     
  -1416.4157287801731     
   3659.1429260926784     
  -684.30001946643938     
   1706.7584836955923     
  -1388.9721568344780     
   3527.1347153221509     
  -680.04174922170068     
   1699.8797566873322     
  -1362.5186464695619     
   3399.9893095372695     
  -675.80051244668982     
   1693.1309132545384     
  -1337.0187266480325     
   3277.4865896223191     
  -671.57599031986706     
   1686.5072724948536     
  -1312.4375772258650     
   3159.4183594016813     
  -667.36787550757572     
   1680.0043237029631     
  -1288.7419395303523     
   3045.5874840715951     
  -663.17587174813593     
   1673.6177187706376     
  -1265.9000333998154     
   2935.8072645170269     
  -658.99969345442958     
   1667.3432649898482     
  -1243.8814789159376     
   2829.9008071110820     
  -654.83906533399806     
   1661.1769182354019     
  -1222.6572228626046     
   2727.7003576355332     
  -650.69372202573436     
   1655.1147765027945     
  -1202.1994701803380     
   2629.0468630145801     
  -646.56340775230876     
   1649.1530737805742     
  -1182.4816187077286     
   2533.7893132751992     
  -642.44787598751623     
   1643.2881742366596     
  -1163.4781988581647     
   2441.7844133721451     
  -638.34688913778598     
   1637.5165667001195     
  -1145.1648157578734     
   2352.8959845578629     
  -634.26021823713450     
   1631.8348594210406     
  -1127.5180958736898     
   2266.9946923817160     
  -630.18764265488903     
   1626.2397750921543     
  -1110.5156356808270     
   2183.9575191565227     
  -626.12894981554541     
   1620.7281461172345     
  -1094.1359542871530     
   2103.6674989720705     
  -622.08393493016194     
   1615.2969101114045     
  -1078.3584480448626     
   2026.0133394380755     
  -618.05240073872528     
   1609.9431056212945     
  -1063.1633479990769     
   1950.8890772520754     
  -614.03415726295520     
   1604.6638680514977     
  -1048.5316799196864     
   1878.1938374551585     
  -610.02902156904725     
   1599.4564257863515     
  -1034.4452261387728     
   1807.8315052330238     
  -606.03681753987746     
   1594.3180964963808     
  -1020.8864898495250     
   1739.7104604667204     
  -602.05737565622212     
   1589.2462836182669     
  -1007.8386613960246     
   1673.7433961224026     
  -598.09053278656961     
   1584.2384729999640     
  -995.28558592510649     
   1609.8469931909890     
  -594.13613198512246     
   1579.2922297014609     
  -983.21173347617412     
   1547.9417872803865     
  -590.19402229761261     
   1574.4051949425914     
  -971.60217007157121     
   1487.9519140828493     
  -586.26405857457041     
   1569.5750831906225     
  -960.44253071594983     
   1429.8049294140797     
  -582.34610129170881     
   1564.7996793794694     
  -949.71899374534428     
   1373.4316630920591     
  -578.44001637710130     
   1560.0768362544256     
  -939.41825627215371     
   1318.7659865761123     
  -574.54567504484839     
   1555.4044718353132     
  -929.52751137283292     
   1265.7447098271621     
  -570.66295363494510     
   1550.7805669917582     
  -920.03442604912925     
   1214.3074113195769     
  -566.79173345907520     
   1546.2031631254749     
  -910.92712046423230     
   1164.3962898116786     
  -562.93190065207239     
   1541.6703599535876     
  -902.19414829064476     
   1115.9560468612190     
  -559.08334602880200     
   1537.1803133880130     
  -893.82447793918561     
   1068.9337337402312     
  -555.24596494622949     
   1532.7312335058248     
  -885.80747493613387     
   1023.2786954579742     
  -551.41965717045366     
   1528.3213826066840     
  -878.13288472019906     
   978.94237295315543     
  -547.60432674849187     
   1523.9490733525759     
  -870.79081692305044     
   935.87824808312155     
  -543.79988188461857     
   1519.6126669851121     
  -863.77173006242697     
   894.04180308993011     
  -540.00623482106550     
   1515.3105716186078     
  -857.06641653925249     
   853.39022653076427     
  -536.22330172290015     
   1511.0412406026592     
  -850.66598984027189     
   813.88264656293290     
  -532.45100256691364     
   1506.8031709530808     
  -844.56186999104989     
   775.47967035859460     
  -528.68926103434853     
   1502.5949018469448     
  -838.74577246336048     
   738.14364059778586     
  -524.93800440731468     
   1498.4150131778893     
  -833.20969515887703     
   701.83834587817216     
  -521.19716346874054     
   1494.2621241710801     
  -827.94590756479079     
   666.52903091860424     
  -517.46667240571901     
   1490.1348920525859     
  -822.94693983290119     
   632.18232654139626     
  -513.74646871611264     
   1486.0320107720440     
  -818.20557238384072     
   598.76617945317264     
  -510.03649311828838     
   1481.9522097759896     
  -813.71482603794198     
   566.24977385772536     
  -506.33668946385842     
   1477.8942528290597     
  -809.46795273400903     
   534.60351868475254     
  -502.64700465331038     
   1473.8569368813648     
  -805.45842634387327     
   503.79892967837304     
  -498.96738855441333     
   1469.8390909795771     
  -801.67993437128553     
   473.80864815409001     
  -495.29779392329408     
   1465.8395752198735     
  -798.12636951012985     
   444.60633836256380     
  -491.63817632807979     
   1461.8572797411671     
  -794.79182197241062     
   416.16666091024359     
  -487.98849407501012     
   1457.8911237561972     
  -791.67057201558373     
   388.46524160671800     
  -484.34870813692532     
   1453.9400546193995     
  -788.75708270353334     
   361.47859709926672     
  -480.71878208404064     
   1450.0030469295773     
  -786.04599322528884     
   335.18413607043811     
  -477.09868201692223     
   1446.0791016660021     
  -783.53211220476055     
   309.56007965423822     
  -473.48837650158225     
   1442.1672453564720     
  -781.21041160735376     
   284.58546570998328     
  -469.88783650661571     
   1438.2665292759173     
  -779.07602061452894     
   260.24007306491490     
  -466.29703534230362     
   1434.3760286742145     
  -777.12422006654208     
   236.50443287185661     
  -462.71594860161173     
   1430.4948420319981     
  -775.35043682000310     
   213.35976070913583     
  -459.14455410301559     
   1426.6220903434114     
  -773.75023861468458     
   190.78794397501025     
  -455.58283183508678     
   1422.7569164242875     
  -772.31932903487200     
   168.77152196759639     
  -452.03076390277749     
   1418.8984842451500     
  -771.05354262011508     
   147.29363628850919     
  -448.48833447534292     
   1415.0459782877299     
  -769.94884034795132     
   126.33801405641222     
  -444.95552973584438     
   1411.1986029237537     
  -769.00130524252813     
   105.88898769392462     
  -441.43233783217732     
   1407.3555818160603     
  -768.20713783482370     
   85.931359709127193     
  -437.91874882957114     
   1403.5161573398807     
  -767.56265263700527     
   66.450529606186080     
  -434.41475466451089     
   1399.6795900241259     
  -767.06427366495893     
   47.432337772715940     
  -430.92034910003071     
   1395.8451580121343     
  -766.70853113166356     
   28.863136659606401     
  -427.43552768233343     
   1392.0121565402883     
  -766.49205760671646     
   10.729727001501024     
  -423.96028769869076     
   1388.1798974346361     
  -766.41158465420517     
  -6.9806563036422569     
  -420.49462813658101     
   1384.3477086240594     
  -766.46393957648252     
  -24.280336674166826     
  -417.03854964402348     
   1380.5149336698644     
  -766.64604210153880     
  -41.181248185603145     
  -413.59205449106895     
   1376.6809313109532     
  -766.95490146293082     
  -57.694922902396634     
  -410.15514653240888     
   1372.8450750238339     
  -767.38761338469885     
  -73.832525590023508     
  -406.72783117106616     
   1369.0067525970558     
  -767.94135732662403     
  -89.604847587906903     
  -403.31011532313255     
   1365.1653657195304     
  -768.61339368353333     
  -105.02235481342258     
  -399.90200738351854     
   1361.3203295819599     
  -769.40106134463394     
  -120.09514739183930     
  -396.50351719268372     
   1357.4710724912231     
  -770.30177495007274     
  -134.83304402961937     
  -393.11465600431541     
   1353.6170354968972     
  -771.31302278029489     
  -149.24552135855706     
  -389.73543645392681     
   1349.7576720294703     
  -772.43236419048412     
  -163.34177396140589     
  -386.36587252834454     
   1345.8924475502561     
  -773.65742749519461     
  -177.13071682396713     
  -383.00597953605819     
   1342.0208392118395     
  -774.98590787137437     
  -190.62098098481766     
  -379.65577407840561     
   1338.1423355290892     
  -776.41556522876044     
  -203.82092848396934     
  -376.31527402156757     
   1334.2564360605363     
  -777.94422219239027     
  -216.73868786840538     
  -372.98449846934693     
   1330.3626510991769     
  -779.56976235140337     
  -229.38212091216863     
  -369.66346773670932     
   1326.4605013726527     
  -781.29012825824452     
  -241.75886566129043     
  -366.35220332406158     
   1322.5495177526304     
  -783.10331975070426     
  -253.87633213806544     
  -363.05072789224613     
   1318.6292409726493     
  -785.00739224173981     
  -265.74171548732579     
  -359.75906523823039     
   1314.6992213542753     
  -787.00045510789460     
  -277.36198024579130     
  -356.47724027147007     
   1310.7590185416061     
  -789.08066995973809     
  -288.74392880968543     
  -353.20527899092718     
   1306.8082012431423     
  -791.24624942581067     
  -299.89412443035206     
  -349.94320846272393     
   1302.8463469811802     
  -793.49545535903837     
  -310.81897502431246     
  -346.69105679841346     
   1298.8730418486034     
  -795.82659767172072     
  -321.52469284164880     
  -343.44885313385072     
   1294.8878802722538     
  -798.23803286803309     
  -332.01731388660363     
  -340.21662760864604     
   1290.8904647832783     
  -800.72816272218256     
  -342.30272707502508     
  -336.99441134618496     
   1286.8804057935349     
  -803.29543317524531     
  -352.38662185759006     
  -333.78223643419943     
   1282.8573213784987     
  -805.93833283917729     
  -362.27458125820215     
  -330.58013590587376     
   1278.8208370659042     
  -808.65539219861375     
  -371.97199129013791     
  -327.38814372147260     
   1274.7705856300745     
  -811.44518213328979     
  -381.48412835366764     
  -324.20629475047525     
   1270.7062068920013     
  -814.30631309594230     
  -390.81610395635346     
  -321.03462475420372     
   1266.6273475245725     
  -817.23743387561490     
  -399.97293572249362     
  -317.87317036893120     
   1262.5336608626496     
  -820.23723089353359     
  -408.95943104220771     
  -314.72196908945870     
   1258.4248067188500     
  -823.30442662635028     
  -417.78040738725832     
  -311.58105925314692     
   1254.3004512030798     
  -826.43777968175459     
  -426.44039313307911     
  -308.45048002439330     
   1250.1602665472997     
  -829.63608263025276     
  -434.94397454929657     
  -305.33027137954116     
   1246.0039309346257     
  -832.89816243937241     
  -443.29547280041311     
  -302.22047409221153     
   1241.8311283323137     
  -836.22287848537553     
  -451.49924300297749     
  -299.12112971904702     
   1237.6415483290807     
  -839.60912280789785     
  -459.55939456699826     
  -296.03228058585734     
   1233.4348859763929     
  -843.05581826715047     
  -467.48008865121022     
  -292.95396977415697     
   1229.2108416333949     
  -846.56191893203436     
  -475.26524969440555     
  -289.88624110808627     
   1224.9691208153031     
  -850.12640830474254     
  -482.91883131861260     
  -286.82913914170672     
   1220.7094340456922     
  -853.74829953963206     
  -490.44460103299349     
  -283.78270914666143     
   1216.4314967117245     
  -857.42663404737959     
  -497.84632587971981     
  -280.74699710019382     
   1212.1350289228774     
  -861.16048149147741     
  -505.12762098427373     
  -277.72204967351496     
   1207.8197553725265     
  -864.94893864885955     
  -512.29208638461569     
  -274.70791422051411     
   1203.4854052026626     
  -868.79112929674409     
  -519.34318877734938     
  -271.70463876680282     
   1199.1317118713891     
  -872.68620321257436     
  -526.28438786508684     
  -268.71227199908805     
   1194.7584130230539     
  -876.63333612156237     
  -533.11900038746580     
  -265.73086325486548     
   1190.3652503611888     
  -880.63172862446845     
  -539.85036881216513     
  -262.76046251242849     
   1185.9519695236513     
  -884.68060639055966     
  -546.48166363493704     
  -259.80112038118523     
   1181.5183199605053     
  -888.77921886782178     
  -553.01612666882011     
  -256.85288809227893     
   1177.0640548137912     
  -892.92683981783784     
  -559.45679416885082     
  -253.91581748950566     
   1172.5889307998114     
  -897.12276577410421     
  -565.80680785579102     
  -250.98996102052365     
   1168.0927080932936     
  -901.36631683302267     
  -572.06910296730302     
  -248.07537172835029     
   1163.5751502134476     
  -905.65683510527742     
  -578.24670063563508     
  -245.17210324314084     
   1159.0360239122845     
  -909.99368536004465     
  -584.34248080255998     
  -242.28020977424495     
   1154.4750990639693     
  -914.37625396606381     
  -590.35931816357333     
  -239.39974610253660     
   1149.8921485569233     
  -918.80394885229066     
  -596.30007145380114     
  -236.53076757301329     
   1145.2869481863222     
  -923.27619938819407     
  -602.16748556261768     
  -233.67333008766056     
   1140.6592765490268     
  -927.79245552991381     
  -607.96437258794799     
  -230.82749009857844     
   1136.0089149393914     
  -932.35218832432338     
  -613.69339693488598     
  -227.99330460136625     
   1131.3356472465771     
  -936.95488880133507     
  -619.35730815913712     
  -225.17083112876281     
   1126.6392598530424     
  -941.60006861252850     
  -624.95871092752088     
  -222.36012774453883     
   1121.9195415341499     
  -946.28725894448507     
  -630.50029547604458     
  -219.56125303763903     
   1117.1762833588873     
  -951.01601116055531     
  -635.98462217383610     
  -216.77426611657123     
   1112.4092785914188     
  -955.78589582685913     
  -641.41432971195172     
  -213.99922660404056     
   1107.6183225936024     
  -960.59650329969872     
  -646.79193673440170     
  -211.23619463182612     
   1102.8032127282900     
  -965.44744282520674     
  -652.12005052195786     
  -208.48523083589890     
   1097.9637482632168     
  -970.33834320412143     
  -657.40114855503475     
  -205.74639635177877     
   1093.0997302756607     
  -975.26885181828425     
  -662.63782070297157     
  -203.01975281012949     
   1088.2109615574311     
  -980.23863547355643     
  -667.83251221032333     
  -200.30536233259056     
   1083.2972465204593     
  -985.24737931513391     
  -672.98780039399458     
  -197.60328752784457     
   1078.3583911026265     
  -990.29478781808882     
  -678.10611719272197     
  -194.91359148791989     
   1073.3942026738384     
  -995.38058369703435     
  -683.19002500885836     
  -192.23633778472760     
   1068.4044899423845     
  -1000.5045088846007     
  -688.24196209714728     
  -189.57159046683276     
   1063.3890628611721     
  -1005.6663236003294     
  -693.26448349365023     
  -186.91941405645994     
   1058.3477325341050     
  -1010.8658072265316     
  -698.26003670567138     
  -184.27987354673286     
   1053.2803111222840     
  -1016.1027575018243     
  -703.23119008930144     
  -181.65303439914894     
   1048.1866117499608     
  -1021.3769914274940     
  -708.18040585343806     
  -179.03896254128924     
   1043.0664484102135     
  -1026.6883444713949     
  -713.11026652105443     
  -176.43772436476462     
   1037.9196358703593     
  -1032.0366714703027     
  -718.02329122489652     
  -173.84938672339939     
   1032.7459895762975     
  -1037.4218461544892     
  -722.92204025005196     
  -171.27401693165393     
   1027.5453255572702     
  -1042.8437614563647     
  -727.80913364316984     
  -168.71168276328763     
   1022.3174603287327     
  -1048.3023299586885     
  -732.68713260461607     
  -166.16245245026442     
   1017.0622107952028     
  -1053.7974834532233     
  -737.55872795590426     
  -163.62639468190318     
   1011.7793941517876     
  -1059.3291739128924     
  -742.42652572009422     
  -161.10357860427507     
   1006.4688277848658     
  -1064.8973728557933     
  -747.29329161570377     
  -158.59407381985099     
   1001.1303291713691     
  -1070.5020725429108     
  -752.16169527218960     
  -156.09795038740239     
   995.76371577686814     
  -1076.1432852574524     
  -757.03457626483919     
  -153.61527882215839     
   990.36880495227604     
  -1081.8210445794386     
  -761.91469331554856     
  -151.14613009622335     
   984.94541382887905     
  -1087.5354047793053     
  -766.80497716821992     
  -148.69057563925884     
   979.49335921166073     
  -1093.2864421080669     
  -771.70828274959638     
  -146.24868733943472     
   974.01245747081873     
  -1099.0742542286889     
  -776.62764632818221     
  -143.82053754465363     
   968.50252443130671     
  -1104.8989615761502     
  -781.56604528444871     
  -141.40619906405462     
   962.96337526007676     
  -1110.7607069157837     
  -786.52663129955124     
  -139.00574516980132     
   957.39482435116111     
  -1116.6596566505302     
  -791.51252217100580     
  -136.61924959916058     
   951.79668520811754     
  -1122.5960005668130     
  -796.52700677019641     
  -134.24678655687836     
   946.16877032390676     
  -1128.5699531175892     
  -801.57335838230631     
  -131.88843071785925     
   940.51089105784899     
  -1134.5817533054567     
  -806.65503194842938     
  -129.54425723015771     
   934.82285750947278     
  -1140.6316660450698     
  -811.77546569761432     
  -127.21434171828841     
   929.10447838926541     
  -1146.7199820378021     
  -816.93830952430665     
  -124.89876028686412     
   923.35556088577300     
  -1152.8470193592343     
  -822.14719696953955     
  -122.59758952457058     
   917.57591052903354     
  -1159.0131233365059     
  -827.40598268782776     
  -120.31090650848738     
   911.76533105017575     
  -1165.2186682066645     
  -832.71853425838242     
  -118.03878880876528     
   905.92362423662485     
  -1171.4640572136025     
  -838.08892995566077     
  -115.78131449367088     
   900.05058978312036     
  -1177.7497241882697     
  -843.52131548714146     
  -113.53856213500985     
   894.14602513751367     
  -1184.0761340544232     
  -849.01999409383143     
  -111.31061081394127     
   888.20972534235216     
  -1190.4437840101270     
  -854.58945026661695     
  -109.09754012719566     
   882.24148287010917     
  -1196.8532048871266     
  -860.23424769182668     
  -106.89943019371100     
   876.24108745352919     
  -1203.3049617448155     
  -865.95921120894695     
  -104.71636166170080     
   870.20832590959515     
  -1209.7996558288824     
  -871.76924270873121     
  -102.54841571617011     
   864.14298195714980     
  -1216.3379251491981     
  -877.66952690164601     
  -100.39567408689582     
   858.04483602777452     
  -1222.9204466009603     
  -883.66534933104742     
  -98.258219056888677     
   851.91366506946963     
  -1229.5479367209432     
  -889.76230550369644     
  -96.136133471355578     
   845.74924234263676     
  -1236.2211540122207     
  -895.96610921519391     
  -94.029500747181970     
   839.55133720802780     
  -1242.9408998313349     
  -902.28281649680969     
  -91.938404882954899     
   833.31971490606190     
  -1249.7080209550609     
  -908.71862792628406     
  -89.862930469549227     
   827.05413632701288     
  -1256.5234106645082     
  -915.28011636264318     
  -87.803162701300209     
   820.75435777150869     
  -1263.3880115372278     
  -921.97403103168801     
  -85.759187387787733     
   814.42013070074051     
  -1270.3028167699656     
  -928.80752719779298     
  -83.731090966258350     
   808.05120147575587     
  -1277.2688732239490     
  -935.78797491645787     
  -81.718960514713672     
   801.64731108510625     
  -1284.2872830358226     
  -942.92318418026491     
  -79.722883765694675     
   795.20819486022390     
  -1291.3592069171743     
  -950.22122741579631     
  -77.742949120793980     
   788.73358217762382     
  -1298.4858661227931     
  -957.69065546967113     
  -75.779245665929722     
   782.22319614721994     
  -1305.6685460388153     
  -965.34033468856296     
  -73.831863187417099     
   775.67675328575035     
  -1312.9085985489799     
  -973.17965295019144     
  -71.900892188875773     
   769.09396317451274     
  -1320.2074459461060     
  -981.21837708624764     
  -69.986423909013752     
   762.47452810021173     
  -1327.5665837742531     
  -989.46684348529584     
  -68.088550340331281     
   755.81814267802520     
  -1334.9875851003926     
  -997.93584106228047     
  -66.207364248790569     
   749.12449345550317     
  -1342.4721039083599     
  -1006.6367808026131     
  -64.342959194500978     
   742.39325849632155     
  -1350.0218797643793     
  -1015.5816245299536     
  -62.495429553471624     
   735.62410694203982     
  -1357.6387419483540     
  -1024.7829825574845     
  -60.664870540487762     
   728.81669855137500     
  -1365.3246143175352     
  -1034.2541725894528     
  -58.851378233170294     
   721.97068321405141     
  -1373.0815206119560     
  -1044.0091798220678     
  -57.055049597282384     
   715.08570043886971     
  -1380.9115894606216     
  -1054.0628368881469     
  -55.275982513351202     
   708.16137881337511     
  -1388.8170607372826     
  -1064.4307322950208     
  -53.514275804677524     
   701.19733543345808     
  -1396.8002912294953     
  -1075.1294175433488     
  -51.770029266811250     
   694.19317530073181     
  -1404.8637618610703     
  -1086.1763193748834     
  -50.043343698576003     
   687.14849068543799     
  -1413.0100842563820     
  -1097.5899625887457     
  -48.334320934732212     
   680.06286045235765     
  -1421.2420089757975     
  -1109.3898857380252     
  -46.643063880374342     
   672.93584934712089     
  -1429.5624331188328     
  -1121.5968808021910     
  -44.969676547164831     
   665.76700724001194     
  -1437.9744097248492     
  -1134.2329211373192     
  -43.314264091514936     
   658.55586832411620     
  -1446.4811566333792     
  -1147.3214130213382     
  -41.676932854830717     
   651.30195026445529     
  -1455.0860672310391     
  -1160.8871415860863     
  -40.057790405951323     
   644.00475329439519     
  -1463.7927207929349     
  -1174.9565384058565     
  -38.456945585916237     
   636.66375925533555     
  -1472.6048948309788     
  -1189.5576466264126     
  -36.874508555208784     
   629.27843057530617     
  -1481.5265771806771     
  -1204.7204077034423     
  -35.310590843634301     
   621.84820918175853     
  -1490.5619802384526     
  -1220.4766548607213     
  -33.765305403004092     
   614.37251534328743     
  -1499.7155551499081     
  -1236.8604143894609     
  -32.238766662809567     
   606.85074643476833     
  -1508.9920082578290     
  -1253.9079399203440     
  -30.731090589085785     
   599.28227561960546     
  -1518.3963178072318     
  -1271.6580343938674     
  -29.242394746679885     
   591.66645044242455     
  -1527.9337530651856     
  -1290.1521240141776     
  -27.772798365157385     
   584.00259132477322     
  -1537.6098939952922     
  -1309.4346149004930     
  -26.322422408598811     
   576.28998995576751     
  -1547.4306536070458     
  -1329.5530132238275     
  -24.891389649560235     
   568.52790756873424     
  -1557.4023012062246     
  -1350.5583194890567     
  -23.479824747494710     
   560.71557309421280     
  -1567.5314886023923     
  -1372.5052259678089     
  -22.087854331957129     
   552.85218117821410     
  -1577.8252777971506     
  -1395.4525092795070     
  -20.715607090943251     
   544.93689005467922     
  -1588.2911716167473     
  -1419.4633949380507     
  -19.363213864744733     
   536.96881925794048     
  -1598.9371470787823     
  -1444.6059005884429     
  -18.030807745736290     
   528.94704716191040     
  -1609.7716913331960     
  -1470.9533815950949     
  -16.718524184548961     
   520.87060832933969     
  -1620.8038416951590     
  -1498.5849112672095     
  -15.426501103125416     
   512.73849065377749     
  -1632.0432285296633     
  -1527.5859451304184     
  -14.154879015199702     
   504.54963227465811     
  -1643.5001231181411     
  -1558.0488164138028     
  -12.903801154795273     
   496.30291824375945     
  -1655.1854892412448     
  -1590.0735275441432     
  -11.673413613392526     
   487.99717691891198     
  -1667.1110406978257     
  -1623.7683931248364     
  -10.463865486480723     
   479.63117605805155     
  -1679.2893036462624     
  -1659.2509962654631     
  -9.2753090302802246     
   471.20361858364043     
  -1691.7336861182530     
  -1696.6490208622481     
  -8.1078998295002869     
   462.71313798390781     
  -1704.4585537747203     
  -1736.1014186246309     
  -6.9617969770862995     
   454.15829331343519     
  -1717.4793144144046     
  -1777.7594863239344     
  -5.8371632670097497     
   445.53756375099437     
  -1730.8125105618344     
  -1821.7883056012331     
  -4.7341654012655736     
   436.84934266745535     
  -1744.4759228538433     
  -1868.3681395559711     
  -3.6529742123669275     
   428.09193115056928     
  -1758.4886839005135     
  -1917.6962287049219     
  -2.5937649027684784     
   419.26353092677869     
  -1772.8714056158001     
  -1969.9886061506277     
  -1.5567173028085779     
   410.36223661233413     
  -1787.6463201619301     
  -2025.4823643804207     
 -0.54201614894071937     
   401.38602721719258     
  -1802.8374378947829     
  -2084.4380229527787     
  0.45014861577133369     
   392.33275681478807     
  -1818.4707230669292     
  -2147.1424238358400     
   1.4195815166887427     
   383.20014427900668     
  -1834.5742912456976     
  -2213.9118359792465     
   2.3660811956935581     
   373.98576197585339     
  -1851.1786300155422     
  -2285.0956967533907     
   3.2894400295753132     
   364.68702328146173     
  -1868.3168477411923     
  -2361.0807120753998     
   4.1894437155944795     
   355.30116877940412     
  -1886.0249530817582     
  -2442.2957442592242     
   5.0658708207152063     
   345.82525096879067     
  -1904.3421711637020     
  -2529.2172837537323     
   5.9184922905473334     
   336.25611728890203     
  -1923.3113007918546     
  -2622.3758856713935     
   6.7470709135164446     
   326.59039123708618     
  -1942.9791199343906     
  -2722.3635750037956     
   7.5513607351786938     
   316.82445132038310     
  -1963.3968467469185     
  -2829.8424188802783     
   8.3311064168997060     
   306.95440754129430     
  -1984.6206648885213     
  -2945.5546124236835     
   9.0860425323065535     
   296.97607506786892     
  -2006.7123244816985     
  -3070.3341321449643     
   9.8158927939774170     
   286.88494468048248     
  -2029.7398304727863     
  -3205.1205568199066     
   10.520369201729453     
   276.67614951767843     
  -2053.7782346489348     
  -3350.9751783542151     
   11.199171102569947     
   266.34442755983935     
  -2078.9105484865922     
  -3509.1001876989430     
   11.851984150851058     
   255.88407918888726     
  -2105.2287998943339     
  -3680.8612762497492     
   12.478479155366509     
   245.28891904048567     
  -2132.8352594662074     
  -3867.8146868789468     
   13.078310797991564     
   234.55222121777589     
  -2161.8438696177991     
  -4071.7394198808929     
   13.651116205922470     
   223.66665675556388     
  -2192.3819152669062     
  -4294.6760334029032     
   14.196513356527928     
   212.62422200360328     
  -2224.5919855174275     
  -4538.9733318843219     
   14.714099290169154     
   201.41615632604305     
  -2258.6342855065604     
  -4807.3450779793466     
   15.203448101932992     
   190.03284717829837     
  -2294.6893735914050     
  -5102.9389851306132     
   15.664108677872159     
   178.46372020436988     
  -2332.9614159798853     
  -5429.4213439058030     
   16.095602134824702     
   166.69711147427248     
  -2373.6820760591781     
  -5791.0811874158780     
   16.497418914891469     
   154.72011832171225     
  -2417.1151849647981     
  -6192.9595036065120     
   16.869015475797468     
   142.51842440619592     
  -2463.5623812418462     
  -6641.0103373674074     
   17.209810506143683     
   130.07609355616074     
  -2513.3699587721026     
  -7142.3032196387949     
   17.519180579303946     
   117.37532557693228     
  -2566.9372329193925     
  -7705.2791818360711     
   17.796455140553320     
   104.39616542767558     
  -2624.7268267831641     
  -8340.0772217979884     
   18.040910697748519     
   91.116154845851341     
  -2687.2774059466478     
  -9058.9538846611231     
   18.251764054921537     
   77.509912430780389     
  -2755.2195600816081     
  -9876.8274366010537     
   18.428164388319278     
   63.548624115936377     
  -2829.2957658561145     
  -10811.990202888550     
   18.569183912725595     
   49.199420470351960     
  -2910.3856923777766     
  -11887.050701296446     
   18.673806818156908     
   34.424609807813425     
  -2999.5385726375021     
  -13130.193289470215     
   18.740916067327309     
   19.180725820448679     
  -3098.0150223085266     
  -14576.882898156991     
   18.769277524193718     
   3.4173341545652312     
  -3207.3416440447063     
  -16272.200616954871     
   18.757520721170213     
  -12.924477827225850     
  -3329.3831486718655     
  -18274.094501327760     
   18.704115349196364     
  -29.914032842485472     
  -3466.4388574318268     
  -20657.953468882792     
   18.607342243708253     
  -47.633563757185769     
  -3621.3735084484442     
  -23523.231724752171     
   18.465257199391782     
  -66.181491894267538     
  -3797.7977463840898     
  -27002.924949660548     
   18.275645313038879     
  -85.676785468993700     
  -4000.3196835065396     
  -31278.529705891473     
   18.035962624317818     
  -106.26485631851234     
  -4234.9086563007313     
  -36599.883166839354     
   17.743260431245183     
  -128.12564740939376     
  -4509.4077800520208     
  -43327.678085293970     
   17.394085519126282     
  -151.48508027375368     
  -4834.3653656917322     
  -51959.299368026237     
   16.984346170853708     
  -176.63114396536227     
  -5224.0601109519212     
  -63333.666800108032     
   16.509128346703090     
  -203.93895077262457     
  -5699.0626119527424     
  -78376.531157551144     
   15.962437195147499     
  -233.90382379159169     
  -6286.8865956343634     
  -99950.155908808170     
   15.336822873259715     
  -267.21232219305449     
  -7036.5127649504420     
  -127615.34205518600     
   14.622819873276542     
  -304.78767368134055     
  -7993.6278303643167     
  -180449.17202414875     
   13.808070996820517     
  -348.13923480861604     
  -9346.9966205454639     
  -218782.13776123151     
   12.875885710018069     
  -398.97638299436528     
  -10987.862653754664     
  -452177.82064944250     
   11.802705332498515     
  -462.39403040031732     
  -14379.196308625562     
  -231218.48377407462     
   10.553237490759871     
  -538.62535851420728     
  -16113.334936931085     
  -2308420.0192268156     
   9.0698966883180763     
  -662.47490855936940     
  -33426.485081132603     
   2583985.9149916596     
   7.2451686650843605     
  -781.15759805893731     
  -14046.590718695566     
  -24584950.669182468     
   4.8203436237391184     
  -1312.3583766996092     
  -198433.72073756834     
  -19151163.352347877     
   0.0000000000000000     
  -2663.6112932439373     
  -342067.44588017435     
  -19151163.352347877     
   234.66666666666666     
   15104.735748229734     
  -3309493531.6763549     
   788737363759720.12     
   234.67925064624697     
   10851.960776156184     
  -943281440.39719486     
   955525120508289.38     
   234.68012807520051     
   10717.412997543113     
  -709991921.55803943     
   63115404683389.695     
   234.68106581375545     
   10593.912682650742     
  -693328357.72006536     
   232154308981627.28     
   234.68206793526042     
   10468.255241615783     
  -627047416.42334449     
   154977053128572.25     
   234.68313878219027     
   10344.116753687698     
  -579199975.24723494     
   141929625276034.06     
   234.68428298342502     
   10220.473836291963     
  -531814659.93742609     
   118306269503544.52     
   234.68550547259605     
   10097.611405832404     
  -489101875.98795092     
   101192260071785.58     
   234.68681150756086     
   9975.4501572082991     
  -449594624.71268415     
   85924569877402.516     
   234.68820669107293     
   9854.0121835693571     
  -413318048.98335981     
   73106607341909.547     
   234.68969699271477     
   9733.2913501665407     
  -379941229.55887228     
   62163498874648.820     
   234.69128877216738     
   9613.2893820546251     
  -349250785.66792876     
   52865215531657.836     
   234.69298880389195     
   9494.0058164793718     
  -321026879.06015646     
   44954339269828.680     
   234.69480430330429     
   9375.4408009663093     
  -295073247.31392407     
   38226534178450.562     
   234.69674295452637     
   9257.5943147219150     
  -271207730.49028188     
   32504443800196.121     
   234.69881293980325     
   9140.4663846053336     
  -249263110.81258321     
   27638023973855.059     
   234.70102297067831     
   9024.0570253192836     
  -229085408.57893869     
   23499403585988.051     
   234.70338232102463     
   8908.3662565789018     
  -210532971.82714400     
   19979856070359.430     
   234.70590086203416     
   8793.3940978110550     
  -193475452.37969786     
   16986866933479.895     
   234.70858909927205     
   8679.1405699881816     
  -177792919.57810158     
   14441739230794.928     
   234.71145821190822     
   8565.6056951959381     
  -163375025.89457703     
   12277523805468.328     
   234.71452009424337     
   8452.7894967772863     
  -150120246.47219124     
   10437271727457.885     
   234.71778739965194     
   8340.6919992218700     
  -137935174.17616749     
   8872539704133.8301     
   234.72127358707047     
   8229.3132287154240     
  -126733873.07449219     
   7542119631416.9414     
   234.72499297016495     
   8118.6532127143091     
  -116437285.03867100     
   6410962951881.9775     
   234.72896076931642     
   8008.7119799626544     
  -106972677.99308127     
   5449256952361.2852     
   234.73319316657083     
   7899.4895610993299     
  -98273143.640454441     
   4631645087543.5791     
   234.73770736370432     
   7790.9859883962135     
  -90277132.445062980     
   3936561221297.9810     
   234.74252164356133     
   7683.2012955764858     
  -82928026.122008204     
   3345664347020.7246     
   234.74765543482951     
   7576.1355184639706     
  -76173742.567096233     
   2843354597537.4775     
   234.75312938042171     
   7469.7886947033685     
  -69966376.680935800     
   2416366946261.1328     
   234.75896540964050     
   7364.1608637643703     
  -64261863.247184470     
   2053419354023.8782     
   234.76518681430895     
   7259.2520674530924     
  -59019673.073823884     
   1744918473751.9167     
   234.77181832905561     
   7155.0623494713427     
  -54202528.711278617     
   1482706259632.6589     
   234.77888621594923     
   7051.5917558560914     
  -49776145.171891965     
   1259845741677.7957     
   234.78641835368452     
   6948.8403350614235     
  -45708990.454337813     
   1070438280540.6655     
   234.79444433152605     
   6846.8081378628522     
  -41972065.700506955     
   909468594751.73523     
   234.80299554822304     
   6745.4952175902563     
  -38538701.865477175     
   772672232984.45776     
   234.81210531611438     
   6644.9016302445743     
  -35384374.039980128     
   656423643509.17114     
   234.82180897064680     
   6545.0274344359868     
  -32486529.141869776     
   557640319250.11523     
   234.83214398553554     
   6445.8726917146087     
  -29824428.385580458     
   473701647936.62012     
   234.84315009380038     
   6347.4374664637180     
  -27379001.867809922     
   402379783673.21014     
   234.85486941491374     
   6249.7218261026801     
  -25132714.707879227     
   341780789081.10980     
   234.86734658830147     
   6152.7258411823041     
  -23069444.202153903     
   290294706497.28308     
   234.88062891343833     
   6056.4495853988592     
  -21174366.426185090     
   246552989515.84399     
   234.89476649678264     
   5960.8931357957617     
  -19433852.129695319     
   209392354986.62289     
   234.90981240579478     
   5866.0565727891371     
  -17835370.890409879     
   177824039000.11130     
   234.92582283028332     
   5771.9399802467015     
  -16367402.876755033     
   151007637627.94296     
   234.94285725132110     
   5678.5434455959457     
  -15019357.734246440     
   128228878175.89360     
   234.96097861796989     
   5585.8670599027482     
  -13781499.912446497     
   108880707184.73076     
   234.98025353204716     
   5493.9109179080788     
  -12644880.012308754     
   92447222474.359482     
   235.00075244116127     
   5402.6751181069149     
  -11601271.554452667     
   78489995497.214569     
   235.02254984023264     
   5312.1597628190921     
  -10643112.899581710     
   66636457640.319336     
   235.04572448170617     
   5222.3649581636819     
  -9763453.7487007976     
   56570018067.030434     
   235.07035959464633     
   5133.2908141590287     
  -8955905.9450216461     
   48021660981.189545     
   235.09654311288918     
   5044.9374446875881     
  -8214598.2634675559     
   40762811095.166161     
   235.12436791240381     
   4957.3049674803988     
  -7534134.7404708574     
   34599257367.588409     
   235.15393205799302     
   4870.3935041413479     
  -6909556.4273537267     
   29365996528.296207     
   235.18533905943266     
   4784.2031800319501     
  -6336306.1595125962     
   24922845782.101349     
   235.21869813711726     
   4698.7341242477278     
  -5810196.1634458899     
   21150713475.944084     
   235.25412449724092     
   4613.9864695020124     
  -5327378.2827828880     
   17948431603.237690     
   235.29173961649840     
   4529.9603519779639     
  -4884316.5640720651     
   15230060986.643452     
   235.33167153624197     
   4446.6559111877095     
  -4477762.0701626549     
   12922602721.490356     
   235.37405516597241     
   4364.0732897425232     
  -4104729.7025603577     
   10964052365.900116     
   235.41903259597859     
   4282.2126331148556     
  -3762476.8907148233     
   9301746457.8972111     
   235.46675341886777     
   4201.0740893461316     
  -3448483.9954484487     
   7890957422.7211084     
   235.51737505964709     
   4120.6578086939608     
  -3160436.2873983849     
   6693699518.8289137     
   235.57106311392585     
   4040.9639432259232     
  -2896207.3751534815     
   5677714175.3489046     
   235.62799169370564     
   3961.9926463513530     
  -2653843.9676744603     
   4815607847.7539206     
   235.68834378011209     
   3883.7440722845363     
  -2431551.8630510373     
   4084119445.2155704     
   235.75231158229448     
   3806.2183754290900     
  -2227683.0664646439     
   3463497943.8839245     
   235.82009690157878     
   3729.4157096811750     
  -2040723.9450511676     
   2936973554.8073997     
   235.89191149980306     
   3653.3362276393232     
  -1869284.3388431063     
   2490308498.0843716     
   235.96797747059048     
   3577.9800797158755     
  -1712087.5482212100     
   2111415318.9925010     
   236.04852761212348     
   3503.3474131463990     
  -1567961.1303530319     
   1790032681.0659902     
   236.13380579977010     
   3429.4383708692944     
  -1435828.4378682028     
   1517449963.4539571     
   236.22406735667948     
   3356.2530902865210     
  -1314700.8400978344     
   1286273308.8137043     
   236.31957942020529     
   3283.7917018862545     
  -1203670.5734948472     
   1090226932.6060808     
   236.42062130173116     
   3212.0543277135475     
  -1101904.1688390325     
   923984345.95766151     
   236.52748483715951     
   3141.0410796770047     
  -1008636.4105467919     
   783025032.43732178     
   236.64047472498009     
   3070.7520576818524     
  -923164.78350156499     
   663512710.51696014     
   236.75990884845751     
   3001.1873475809507     
  -844844.36994713033     
   562191963.80850983     
   236.88611857806035     
   2932.3470189126010     
  -773083.15900782344     
   476300458.21798587     
   237.01944904979931     
   2864.2311224267341     
  -707337.73589217861     
   403494399.55672044     
   237.16025941464167     
   2796.8396873768206     
  -647109.32055942575     
   341785244.30016541     
   237.30892305362076     
   2730.1727185611771     
  -591940.12711140234     
   289485959.06528121     
   237.46582775265827     
   2664.2301930897834     
  -541410.01874442957     
   245165402.69607016     
   237.63137583045861     
   2599.0120568915872     
  -495133.43305061694     
   207609576.34528521     
   237.80598421211280     
   2534.5182208087331     
  -452756.55993741169     
   175788797.93338659     
   237.99008444025924     
   2470.7485567947883     
  -413954.73764830502     
   148829605.70368147     
   238.18412261478213     
   2407.7028920929238     
  -378430.09997192619     
   125991681.20468600     
   238.38855925108064     
   2345.3810095593008     
  -345909.27176935528     
   106645694.50379851     
   238.60386904590149     
   2283.7826223017373     
  -316141.76555434015     
   90263033.564228460     
   238.83054053859007     
   2222.9074461767182     
  -288896.66271941015     
   76378740.344520301     
   239.06907565436589     
   2162.7548901541250     
  -263966.19548322103     
   64654221.861126050     
   239.31998911486068     
   2103.3252288959975     
  -241145.21941258214     
   54617678.740013078     
   239.58380769965549     
   2044.6150156361659     
  -220297.91225926994     
   46482828.593438879     
   239.86106934090697     
   1986.6348655303491     
  -201111.72518831759     
   38392431.975459397     
   240.15232203134431     
   1929.3403413456092     
  -183975.26366670753     
   35543189.803183913     
   240.45812252393270     
   1872.9003794587622     
  -166819.44972858694     
   19848888.692629613     
   240.77903479931521     
   1816.6545810433076     
  -156459.19286260949     
   50688167.857673973     
   241.11562827474577     
   1763.1634360930173     
  -127849.03061345736     
   9434958.3199246526     
   244.87190164739303     
   1300.8237515243177     
  -57086.843214022469     
   2555863.2074622628     
   247.80710361873278     
   1063.3119705941228     
  -37917.869158055502     
   1505545.5108325351     
   250.25192101158700     
   901.95160313195527     
  -26626.277826811485     
   801929.52984103921     
   252.35291593190308     
   783.85639268241732     
  -20611.806353003689     
   540700.81672131736     
   254.19218157416412     
   690.93550123092359     
  -16556.550227593809     
   369470.89747293654     
   255.82181487109199     
   615.08032942057207     
  -13785.518496546783     
   271782.17587055673     
   257.27760280053798     
   551.24865273541116     
  -11747.152177517608     
   205998.55037628760     
   258.58552345861665     
   496.37536466737851     
  -10202.163049695453     
   161404.14890202542     
   259.76522029105109     
   448.39087721081421     
  -8991.6319329302605     
   129421.81119090189     
   260.83202200029717     
   405.85937650599232     
  -8020.9683489984973     
   105898.15603262038     
   261.79819404806892     
   367.74012518661146     
  -7226.7321787538449     
   88092.245241655939     
   262.67375372625014     
   333.25819389112326     
  -6566.0403394414243     
   74325.085397319737     
   263.46702278831577     
   301.82158754511585     
  -6008.6021989615265     
   63474.857940361137     
   264.18501478809037     
   272.96873013669006     
  -5532.5407644088191     
   54784.288541200884     
   264.83371423816300     
   246.33323172479348     
  -5121.6586003498114     
   47723.915076269033     
   265.41828263739586     
   221.61976213072444     
  -4763.7292372777938     
   41916.059141111771     
   265.94321367341377     
   198.58704205323136     
  -4449.3587937194561     
   37085.412577332922     
   266.41245224565762     
   177.03559957045906     
  -4171.2181993894592     
   33027.721482830806     
   266.82948718898575     
   156.79877835131481     
  -3923.5102882682277     
   29588.960781564729     
   267.19742452307457     
   137.73601992462804     
  -3701.5930824064926     
   26651.298723647480     
   267.51904604266366     
   119.72776636366396     
  -3501.7083419791361     
   24123.407593842672     
   267.79685670967910     
   102.67153854615282     
  -3320.7827850253161     
   21933.661302701825     
   268.03312337709593     
   86.478880770451923     
  -3156.2803252550525     
   20025.277274554337     
   268.22990672194663     
   71.072953093074545     
  -3006.0907456958948     
   18352.795063753169     
   268.38908779994159     
   56.386614272040433     
  -2868.4447827177460     
   16879.488339365646     
   268.51239029773501     
   42.360880764814794     
  -2741.8486201725036     
   15575.438640594606     
   268.60139931199973     
   28.943677138463418     
  -2625.0328303680440     
   14416.085072108102     
   268.65757730098534     
   16.088814581725284     
  -2516.9121923272337     
   13381.120421171123     
   268.68227771624419     
   3.7551496279860634     
  -2416.5537891684498     
   12453.642642179137     
   268.67675671729813     
  -8.0941135183153392     
  -2323.1514693521067     
   11619.496526036017     
   268.64218329145211     
  -19.492005305212707     
  -2236.0052454068364     
   10866.758553346417     
   268.57964803850768     
  -30.468279809371651     
  -2154.5045562567379     
   10185.330471508942     
   268.49017083129627     
  -41.049827644314561     
  -2078.1145777204210     
   9566.6163303133999     
   268.37470752445489     
  -51.261026476723238     
  -2006.3649552430707     
   9003.2638757458171     
   268.23415585329087     
  -61.124040055268367     
  -1938.8404761749771     
   8488.9562540738480     
   268.06936064011808     
  -70.659074506379383     
  -1875.1733042694232     
   8018.2430470259915     
   267.88111840574805     
  -79.884598970594766     
  -1815.0364814167283     
   7586.4025064263778     
   267.67018146785188     
  -88.817536330682913     
  -1758.1384626185304     
   7189.3285460137058     
   267.43726159489233     
  -97.473428733537816     
  -1704.2184985234276     
   6823.4375304339528     
   267.18303327365413     
  -105.86658177245928     
  -1653.0427170451730     
   6485.5911036762282     
   266.90813663960245     
  -114.01019052449122     
  -1604.4007837676013     
   6173.0318555584690     
   266.61318011201541     
  -121.91645009603752     
  -1558.1030448509127     
   5883.3295781707593     
   266.29874276976966     
  -129.59665289070139     
  -1513.9780730146319     
   5614.3360954868922     
   265.96537649858806     
  -137.06127445398417     
  -1471.8705522984803     
   5364.1471475577828     
   265.61360793630041     
  -144.32004945645988     
  -1431.6394486917968     
   5131.0701685554259     
   265.24394023907632     
  -151.38203913425841     
  -1393.1564224276312     
   4913.5968596591238     
   264.85685468855144     
  -158.25569130527796     
  -1356.3044459801879     
   4710.3797851393620     
   264.45281215718501     
  -164.94889391420756     
  -1320.9765975916425     
   4520.2124116203286     
   264.03225444698347     
  -171.46902291944789     
  -1287.0750045044902     
   4342.0118896598033     
   263.59560551484248     
  -177.82298521903923     
  -1254.5099153320416     
   4174.8042557816198     
   263.14327259614055     
  -184.01725721590353     
  -1223.1988834136794     
   4017.7116786161114     
   262.67564723682443     
  -190.05791953899788     
  -1193.0660458240586     
   3869.9413510766099     
   262.19310624302415     
  -195.95068836778549     
  -1164.0414856909840     
   3730.7758748561323     
   261.69601255619216     
  -201.70094374858687     
  -1136.0606666295630     
   3599.5648991576413     
   261.18471606085581     
  -207.31375523987546     
  -1109.0639298858805     
   3475.7177621271821     
   260.65955433128437     
  -212.79390518126493     
  -1082.9960466699270     
   3358.6971057514770     
   260.12085332268180     
  -218.14590984388173     
  -1057.8058183767910     
   3248.0132517443253     
   259.56892801191429     
  -223.37403868729550     
  -1033.4457189887084     
   3143.2192374223605     
   259.00408299225296     
  -228.48233192153737     
  -1009.8715747080407     
   3043.9064519269295     
   258.42661302614550     
  -233.47461654910396     
  -987.04227631858873     
   2949.7008079312282     
   257.83680355962088     
  -238.35452104054818     
  -964.91952025910450     
   2860.2592930168585     
   257.23493120156934     
  -243.12548878009966     
  -943.46757556147804     
   2775.2669727386069     
   256.62126417081828     
  -247.79079040216820     
  -922.65307326593847     
   2694.4342699046251     
   255.99606271364041     
  -252.35353512593719     
  -902.44481624165383     
   2617.4946061820469     
   255.35957949407728     
  -256.81668118327951     
  -882.81360669528840     
   2544.2022191865794     
   254.71205995923691     
  -261.18304542514625     
  -863.73209005138904     
   2474.3302976505652     
   254.05374268152212     
  -265.45531218232225     
  -845.17461281900978     
   2407.6692272190958     
   253.38485967956788     
  -269.63604144840690     
  -827.11709361486669     
   2344.0250980924907     
   252.70563671950393     
  -273.72767644589197     
  -809.53690537917305     
   2283.2182873683660     
   252.01629359801632     
  -277.73255062989972     
  -792.41276822391023     
   2225.0822603374882     
   251.31704440855049     
  -281.65289417863795     
  -775.72465127137912     
   2169.4624158872425     
   250.60809779188369     
  -285.49084001469691     
  -759.45368315222481     
   2116.2151031936883     
   249.88965717218824     
  -289.24842939727318     
  -743.58206987827214     
   2065.2067108788610     
   249.16192097961317     
  -292.92761712083558     
  -728.09301954668058     
   2016.3128262210289     
   248.42508286032682     
  -296.53027635307734     
  -712.97067335002293     
   1969.4175070726583     
   247.67933187488424     
  -300.05820314156983     
  -698.20004204697796     
   1924.4126000994338     
   246.92485268571440     
  -303.51312061555285     
  -683.76694754623213     
   1881.1971105934374     
   246.16182573445820     
  -306.89668290746039     
  -669.65796921678134     
   1839.6766796355207     
   245.39042740983007     
  -310.21047881580114     
  -655.86039411951492     
   1799.7630205478329     
   244.61083020662451     
  -313.45603522976347     
  -642.36217146540616     
   1761.3735157600397     
   243.82320287643964     
  -316.63482033366995     
  -629.15187009720603     
   1724.4307393112065     
   243.02771057064766     
  -319.74824660779387     
  -616.21863955237200     
   1688.8621023828007     
   242.22451497610132     
  -322.79767364113610     
  -603.55217378450095     
   1654.5994892226518     
   241.41377444402934     
  -325.78441076963566     
  -591.14267761533108     
   1621.5789290706184     
   240.59564411254092     
  -328.70971955279225     
  -578.98083564730143     
   1589.7402998312700     
   239.77027602312833     
  -331.57481610040691     
  -567.05778339856693     
   1559.0270658285235     
   238.93781923152898     
  -334.38087325991546     
  -555.36508040485296     
   1529.3860029556740     
   238.09841991328295     
  -337.12902267438432     
  -543.89468538268534     
   1500.7669996279888     
   237.25222146429772     
  -339.82035672005475     
  -532.63893288547547     
   1473.1228145123382     
   236.39936459671102     
  -342.45593033171002     
  -521.59051177663287     
   1446.4088986031229     
   235.53998743032218     
  -345.03676272374435     
  -510.74244503710952     
   1420.5832141400024     
   234.67422557984406     
  -347.56383901366479     
  -500.08807093105946     
   1395.6060593986565     
   233.80221223821127     
  -350.03811175470634     
  -489.62102548556965     
   1371.4399163071323     
   232.92407825616391     
  -352.46050238370344     
  -479.33522611326612     
   1348.0493254297687     
   232.03995221831215     
  -354.83190258941795     
  -469.22485617254290     
   1325.4007214633236     
   231.14996051587380     
  -357.15317560675322     
  -459.28435076156791     
   1303.4623489401599     
   230.25422741626386     
  -359.42515744151842     
  -449.50838314451676     
   1282.2041182304122     
   229.35287512970476     
  -361.64865803002419     
  -439.89185225778863     
   1261.5975158638537     
   228.44602387301427     
  -363.82446233789068     
  -430.42987088880972     
   1241.6155111722094     
   227.53379193071885     
  -365.95333140150029     
  -421.11775455501811     
   1222.2324537022803     
   226.61629571363122     
  -368.03600331576843     
  -411.95101115225100     
   1203.4239893871006     
   225.69364981502193     
  -370.07319417172869     
  -402.92533123184774     
   1185.1670091403878     
   224.76596706450692     
  -372.06559894646654     
  -394.03657866329485     
   1167.4395235775580     
   223.83335857976667     
  -374.01389234871596     
  -385.28078223646315     
   1150.2206607459973     
   222.89593381620372     
  -375.91872962250926     
  -376.65412728086818     
   1133.4905385478967     
   221.95380061464161     
  -377.78074731131585     
  -368.15294824175896     
   1117.2302589072037     
   221.00706524715960     
  -379.60056398517014     
  -359.77372129995490     
   1101.4218167527692     
   220.05583246115444     
  -381.37878093260582     
  -351.51305767430915     
   1086.0480661039892     
   219.10020552171349     
  -383.11598281973789     
  -343.36769717852917     
   1071.0926702579447     
   218.14028625237975     
  -384.81273831806323     
  -335.33450215159462     
   1056.5400457362548     
   217.17617507438436     
  -386.46960070296365     
  -327.41045180857270     
   1042.3753457149071     
   216.20797104441795     
  -388.08710842427428     
  -319.59263671571102     
   1028.5843773452759     
   215.23577189100868     
  -389.66578565077765     
  -311.87825388562146     
   1015.1536218592232     
   214.25967404957029     
  -391.20614278979588     
  -304.26460172167731     
   1002.0701430290094     
   213.27977269618103     
  -392.70867698322246     
  -296.74907564895972     
   989.32159958769626     
   212.29616178015016     
  -394.17387258147500     
  -289.32916365205199     
   976.89618311589948     
   211.30893405542650     
  -395.60220159630182     
  -282.00244227868274     
   964.78261164489732     
   210.31818111089981     
  -396.99412413372693     
  -274.76657269134603     
   952.97008957951937     
   209.32399339964383     
  -398.35008880800405     
  -267.61929701949958     
   941.44828340967513     
   208.32646026714687     
  -399.67053313778757     
  -260.55843489392703     
   930.20731160301500     
   207.32566997857356     
  -400.95588392516470     
  -253.58188005690442     
   919.23769654591104     
   206.32170974509930     
  -402.20655761863895     
  -246.68759733281007     
   908.53037225423270     
   205.31466574935644     
  -403.42296066082326     
  -239.87361954090332     
   898.07664156341991     
   204.30462317002977     
  -404.60548982149845     
  -233.13804472917766     
   887.86817412875996     
   203.29166620563669     
  -405.75453251687941     
  -226.47903342321194     
   877.89697174201740     
   202.27587809752578     
  -406.87046711577534     
  -219.89480613514684     
   868.15537264050624     
   201.25734115212569     
  -407.95366323321406     
  -213.38364084034302     
   858.63601438409125     
   200.23613676247513     
  -409.00448201214607     
  -206.94387073246233     
   849.33183615734640     
   199.21234542906262     
  -410.02327639388045     
  -200.57388196128221     
   840.23605393310197     
   198.18604678000401     
  -411.01039137767560     
  -194.27211155678395     
   831.34215019560077     
   197.15731959058368     
  -411.96616427014334     
  -188.03704543031694     
   822.64386894391566     
   196.12624180218484     
  -412.89092492475226     
  -181.86721641323757     
   814.13518410931761     
   195.09289054063262     
  -413.78499597211635     
  -175.76120253241768     
   805.81031992416501     
   194.05734213397275     
  -414.64869304127990     
  -169.71762513298643     
   797.66369920995362     
   193.01967212970777     
  -415.48232497258465     
  -163.73514738891180     
   789.68997706106950     
   191.97995531151102     
  -416.28619402245931     
  -157.81247256095375     
   781.88399818382914     
   190.93826571543886     
  -417.06059606029811     
  -151.94834257457518     
   774.24079866692000     
   189.89467664565950     
  -417.80582075819598     
  -146.14153658457326     
   766.75560691454552     
   188.84926068971671     
  -418.52215177348921     
  -140.39086953271416     
   759.42382255304824     
   187.80208973334564     
  -419.20986692447991     
  -134.69519086356630     
   752.24100629048894     
   186.75323497485726     
  -419.86923835992980     
  -129.05338331638762     
   745.20289805837979     
   185.70276693910699     
  -420.50053272217315     
  -123.46436158094977     
   738.30536787084429     
   184.65075549106305     
  -421.10401130443029     
  -117.92707132191843     
   731.54445566497020     
   183.59726984898833     
  -421.67993020249617     
  -112.44048790443115     
   724.91632474498931     
   182.54237859725026     
  -422.22854046092937     
  -107.00361546884372     
   718.41728447386049     
   181.48614969877133     
  -422.75008821418970     
  -101.61548583528977     
   712.04376607162703     
   180.42865050713323     
  -423.24481482275229     
  -96.275157589752553     
   705.79233488482703     
   179.36994777834664     
  -423.71295700442198     
  -90.981715078116352     
   699.65965823455690     
   178.31010768229851     
  -424.15474696122067     
  -85.734267641357178     
   693.64253990010468     
   177.24919581388738     
  -424.57041250180430     
  -80.531948592106374     
   687.73786708728801     
   176.18727720385834     
  -424.96017715975694     
  -75.373914588951720     
   681.94265710407876     
   175.12441632934679     
  -425.32426030788099     
  -70.259344660671118     
   676.25400918228934     
   174.06067712414185     
  -425.66287726851220     
  -65.187439591803951     
   670.66912682397174     
   172.99612298867822     
  -425.97623942034329     
  -60.157421140624152     
   665.18530569791153     
   171.93081679976564     
  -426.26455430156454     
  -55.168531347889811     
   659.79993242246530     
   170.86482092006474     
  -426.52802570957107     
  -50.220031854721320     
   654.51047243379833     
   169.79819720731786     
  -426.76685379748653     
  -45.311203311467828     
   649.31447971246439     
   168.73100702334219     
  -426.98123516754930     
  -40.441344713624339     
   644.20958637961280     
   167.66331124279364     
  -427.17136296137278     
  -35.609772815777241     
   639.19349820590503     
   166.59517026170852     
  -427.33742694736031     
  -30.815821579232949     
   634.26399205673090     
   165.52664400583012     
  -427.47961360540540     
  -26.058841638807465     
   629.41892726444939     
   164.45779193872713     
  -427.59810620871326     
  -21.338199684324195     
   624.65620605129129     
   163.38867306971053     
  -427.69308490327143     
  -16.653278138939505     
   619.97383035971313     
   162.31934596155509     
  -427.76472678464688     
  -12.003474411241651     
   615.36982729634087     
   161.24986873803195     
  -427.81320597244127     
  -7.3882007065190916     
   610.84231549404672     
   160.18029909125761     
  -427.83869368255836     
  -2.8068833403137363     
   606.38945343441844     
   159.11069428886555     
  -427.84135829700801     
   1.7410375604444059     
   602.00946002548096     
   158.04111118100559     
  -427.82136543183032     
   6.2561085106355172     
   597.70061095282210     
   156.97160620717625     
  -427.77887800282178     
   10.738863092781687     
   593.46123087838157     
   155.90223540289526     
  -427.71405628927891     
   15.189822324369551     
   589.28969555235562     
   154.83305440621308     
  -427.62705799586541     
   19.609495041012224     
   585.18442934780933     
   153.76411846407413     
  -427.51803831261009     
   23.998378261120799     
   581.14390027738682     
   152.69548243853018     
  -427.38714997317430     
   28.356957513201202     
   577.16662602095300     
   151.62720081281023     
  -427.23454331137043     
   32.685707208358352     
   573.25116753126099     
   150.55932769725135     
  -427.06036631593742     
   36.985090964842811     
   569.39611584180784     
   149.49191683509434     
  -426.86476468394113     
   41.255561833656380     
   565.60012576389715     
   148.42502160814792     
  -426.64788187241481     
   45.497562776885609     
   561.86186341214056     
   147.35869504232585     
  -426.40985914859141     
   49.711526752476672     
   558.18005507614100     
   146.29298981305993     
  -426.15083563879631     
   53.897877165547726     
   554.55345152858752     
   145.22795825059291     
  -425.87094837575245     
   58.057028052012143     
   550.98084006671775     
   144.16365234515447     
  -425.57033234474113     
   62.189384352512526     
   547.46104659026378     
   143.10012375202368     
  -425.24912052835498     
   66.295342201939505     
   543.99292434318716     
   142.03742379648099     
  -424.90744395001383     
   70.375289134513423     
   540.57536048891086     
   140.97560347865306     
  -424.54543171633213     
   74.429604338180255     
   537.20727380073276     
   139.91471347825299     
  -424.16321105825745     
   78.458658891685758     
   533.88761004881883     
   138.85480415921933     
  -423.76090737111059     
   82.462815967051895     
   530.61535033905034     
   137.79592557425622     
  -423.33864425345649     
   86.442431094594696     
   527.38948747805478     
   136.73812746927766     
  -422.89654354509332     
   90.397852250680103     
   524.20906592412803     
   135.68145928775814     
  -422.43472536385383     
   94.329420245111066     
   521.07312937947040     
   134.62597017499269     
  -421.95330814145240     
   98.237468715457098     
   517.98077032199171     
   133.57170898226806     
  -421.45240865843158     
   102.12232449287204     
   514.93108330035921     
   132.51872427094824     
  -420.93214207815538     
   105.98430761762474     
   511.92320979538931     
   131.46706431647561     
  -420.39262197988359     
   109.82373169109016     
   508.95629066344225     
   130.41677711229102     
  -419.83396039097818     
   113.64090387106597     
   506.02950781900756     
   129.36791037367382     
  -419.25626781835126     
   117.43612517970854     
   503.14205419156178     
   128.32051154150491     
  -418.65965327893662     
   121.20969058614526     
   500.29314491287334     
   127.27462778595412     
  -418.04422432953874     
   124.96188917299182     
   497.48201716281483     
   126.23030601009413     
  -417.41008709585202     
   128.69300430171293     
   494.70792778426710     
   125.18759285344275     
  -416.75734630069746     
   132.40331376009493     
   491.97015149205663     
   124.14653469543565     
  -416.08610529155652     
   136.09308989628528     
   489.26797498095601     
   123.10717765883069     
  -415.39646606754422     
   139.76259970864254     
   486.60072212066621     
   122.06956761304632     
  -414.68852930546126     
   143.41210512454745     
   483.96770278170055     
   121.03375017743502     
  -413.96239438541136     
   147.04186289541030     
   481.36828060530837     
   119.99977072449400     
  -413.21815941567297     
   150.65212499995002     
   478.80179746348148     
   118.96767438301413     
  -412.45592125697073     
   154.24313848092623     
   476.26764801621442     
   117.93750604116923     
  -411.67577554616582     
   157.81514584104775     
   473.76520345039285     
   116.90931034954660     
  -410.87781671939587     
   161.36838486692579     
   471.29389397487256     
   115.88313172412064     
  -410.06213803454921     
   164.90308907173724     
   468.85311283385022     
   114.85901434917083     
  -409.22883159332491     
   168.41948741799121     
   466.44232312761318     
   113.83700218014521     
  -408.37798836267632     
   171.91780484144823     
   464.06094519399011     
   112.81713894647102     
  -407.50969819574664     
   175.39826193040324     
   461.70846663182903     
   111.79946815431353     
  -406.62404985234531     
   178.86107543014188     
   459.38433442204388     
   110.78403308928431     
  -405.72113101892415     
   182.30645793830729     
   457.08806345371733     
   109.77087681910012     
  -404.80102832804289     
   185.73461841421010     
   454.81912209188607     
   108.76004219619387     
  -403.86382737743259     
   189.14576182989933     
   452.57705087845579     
   107.75157186027816     
  -402.90961274857915     
   192.54008971148767     
   450.36134032975025     
   106.74550824086333     
  -401.93846802489054     
   195.91779976396089     
   448.17155343589366     
   105.74189355973017     
  -400.95047580944379     
   199.27908641472999     
   446.00720404727207     
   104.74076983335920     
  -399.94571774229422     
   202.62414044508461     
   443.86787231039000     
   103.74217887531677     
  -398.92427451746300     
   205.95314948741247     
   441.75309915069766     
   102.74616229859956     
  -397.88622589941684     
   209.26629773104278     
   439.66247765588747     
   101.75276151793807     
  -396.83165073930564     
   212.56376631346188     
   437.59557335749957     
   100.76201775206007     
  -395.76062699073782     
   215.84573311364318     
   435.55199376989793     
   99.773972025915114     
  -394.67323172528648     
   219.11237306691737     
   433.53133271042810     
   98.788665172860661     
  -393.56954114746355     
   222.36385806224550     
   431.53319724601857     
   97.806137836811075     
  -392.44963060970395     
   225.60035704159071     
   429.55721888234058     
   96.826430474349891     
  -391.31357462664198     
   228.82203618320818     
   427.60300963128805     
   95.849583356806434     
  -390.16144688929535     
   232.02905875544292     
   425.67021981751964     
   94.875636572297623     
  -388.99332027889659     
   235.22158540407426     
   423.75847786299960     
   93.904630027735351     
  -387.80926688041626     
   238.39977398804683     
   421.86745261152271     
   92.936603450800703     
  -386.60935799573957     
   241.56377988263318     
   419.99678175167952     
   91.971596391885313     
  -385.39366415666854     
   244.71375574577087     
   418.14615523030949     
   91.009648226000749     
  -384.16225513752914     
   247.84985190999811     
   416.31522044851471     
   90.050798154656661     
  -382.91519996759570     
   250.97221606336205     
   414.50368408858111     
   89.095085207708152     
  -381.65256694320226     
   254.08099369402635     
   412.71120664637988     
   88.142548245173316     
  -380.37442363960747     
   257.17632774387425     
   410.93750783512940     
   87.193225959021277     
  -379.08083692261624     
   260.25835905263767     
   409.18226176722976     
   86.247156874931633     
  -377.77187295994486     
   263.32722601589194     
   407.44519825691174     
   85.304379354025613     
  -376.44759723239810     
   266.38306500281874     
   405.72600986464721     
   84.364931594569768     
  -375.10807454469904     
   269.42601007680366     
   404.02443102327948     
   83.428851633652755     
  -373.75336903623338     
   272.45619330947818     
   402.34017073992374     
   82.496177348835502     
  -372.38354419148453     
   275.47374459002765     
   400.67297518782254     
   81.566946459775735     
  -370.99866285024967     
   278.47879190393627     
   399.02256060630282     
   80.641196529826999     
  -369.59878721771861     
   281.47146110848360     
   397.38868740558070     
   79.718964967612891     
  -368.18397887428733     
   284.45187626402543     
   395.77108275086283     
   78.800289028576969     
  -366.75429878516559     
   287.42015938465693     
   394.16951497756531     
   77.885205816508901     
  -365.30980730983651     
   290.37643074698860     
   392.58372285737784     
   76.973752285047127     
  -363.85056421129798     
   293.32080866841903     
   391.01348252029578     
   76.065965239158743     
  -362.37662866515865     
   296.25340978732117     
   389.45855166776062     
   75.161881336596906     
  -360.88805926837830     
   299.17434892482936     
   387.91869499976553     
   74.261537089336329     
  -359.38491404822287     
   302.08373913732765     
   386.39370554737667     
   73.364968864987048     
  -357.86725047055728     
   304.98169192893289     
   384.88333776589593     
   72.472212888187343     
  -356.33512544832945     
   307.86831696217718     
   383.38739926791982     
   71.583305241975665     
  -354.78859534978233     
   310.74372245668656     
   381.90565700242843     
   70.698281869142434     
  -353.22771600643006     
   313.60801488420481     
   380.43791999531567     
   69.817178573561904     
  -351.65254272100918     
   316.46129928416963     
   378.98396858078888     
   68.940031021504396     
  -350.06313027517740     
   319.30367904852562     
   377.54361805783913     
   68.066874742929556     
  -348.45953293709618     
   322.13525618395931     
   376.11665363856144     
   67.197745132760659     
  -346.84180446892066     
   324.95613108624860     
   374.70290428213622     
   66.332677452140544     
  -345.20999813403415     
   327.76640286836459     
   373.30215714575547     
   65.471706829669571     
  -343.56416670424579     
   330.56616904695778     
   371.91425014302916     
   64.614868262625677     
  -341.90436246682088     
   333.35552592303043     
   370.53897917117234     
   63.762196618167174     
  -340.23063723134624     
   336.13456826681431     
   369.17618583208525     
   62.913726634518397     
  -338.54304233652783     
   338.90338966055492     
   367.82567583529448     
   62.069492922138622     
  -336.84162865680310     
   341.66208222931965     
   366.48729511193989     
   61.229529964874551     
  -335.12644660887321     
   344.41073694265913     
   365.16085723955894     
   60.393872121096635     
  -333.39754615808664     
   347.14944337195590     
   363.84621370238142     
   59.562553624819600     
  -331.65497682471994     
   349.87828997472371     
   362.54318402304494     
   58.735608586807373     
  -329.89878769014587     
   352.59736385489663     
   361.25162663199916     
   57.913070995662785     
  -328.12902740287205     
   355.30675105463655     
   359.97136600253464     
   57.094974718902272     
  -326.34574418448631     
   358.00653629965564     
   358.70226657638312     
   56.281353504015861     
  -324.54898583548976     
   360.69680329897847     
   357.44415931954762     
   55.472240979512726     
  -322.73879974100760     
   363.37763449387512     
   356.19691027919396     
   54.667670655952534     
  -320.91523287647050     
   366.04911132096902     
   354.96036577136653     
   53.867675926962846     
  -319.07833181300748     
   368.71131406425422     
   353.73438011630219     
   53.072290070242900     
  -317.22814272305902     
   371.36432191512654     
   352.51882412628288     
   52.281546248553866     
  -315.36471138553105     
   374.00821309607358     
   351.31354236082512     
   51.495477510695970     
  -313.48808319113135     
   376.64306466377985     
   350.11841797281880     
   50.714116792472588     
  -311.59830314747552     
   379.26895279857592     
   348.93329795562852     
   49.937496917641653     
  -309.69541588414592     
   381.88595253324320     
   347.75807062815886     
   49.165650598854491     
  -307.77946565765546     
   384.49413806295433     
   346.59258760717984     
   48.398610438582409     
  -305.85049635632299     
   387.09358247000824     
   345.43674127338193     
   47.636408930031138     
  -303.90855150507412     
   389.68435802955855     
   344.29038880297526     
   46.879078458043445     
  -301.95367427013628     
   392.26653594558093     
   343.15342490783274     
   46.126651299990044     
  -299.98590746369138     
   394.84018663238965     
   342.02571368070159     
   45.379159626649027     
  -298.00529354839784     
   397.40537948499491     
   340.90715124096550     
   44.636635503074068     
  -296.01187464188718     
   399.96218311930215     
   339.79760729733141     
   43.899110889451443     
  -294.00569252115378     
   402.51066517403217     
   338.69698231962542     
   43.166617641946260     
  -291.98678862686518     
   405.05089254142933     
   337.60514802803885     
   42.439187513537902     
  -289.95520406763245     
   407.58293115163963     
   336.52201063111568     
   41.716852154844950     
  -287.91097962417496     
   410.10684623137297     
   335.44744509544353     
   40.999643114939772     
  -285.85415575342250     
   412.62270206958885     
   334.38135984201409     
   40.287591842152914     
  -283.78477259257755     
   415.13056226840388     
   333.32363549413145     
   39.580729684867435     
  -281.70286996306999     
   417.63048953460998     
   332.27418286398489     
   38.879087892303474     
  -279.60848737446827     
   420.12254590608978     
   331.23288600722077     
   38.182697615293044     
  -277.50166402832514     
   422.60679255114400     
   330.19965923296718     
   37.491589907045366     
  -275.38243882195883     
   425.08328999539117     
   329.17439047733217     
   36.805795723902776     
  -273.25085035216040     
   427.55209792397125     
   328.15699462125411     
   36.125345926087455     
  -271.10693691889145     
   430.01327538363057     
   327.14737013894381     
   35.450271278439047     
  -268.95073652878324     
   432.46688065967260     
   326.14542160725182     
   34.780602451143409     
  -266.78228689882968     
   434.91297132172707     
   325.15106589343770     
   34.116370020452514     
  -264.60162545973560     
   437.35160431592783     
   324.16420010356819     
   33.457604469395761     
  -262.40878935940395     
   439.78283581670462     
   323.18474755453059     
   32.804336188482800     
  -260.20381546630381     
   442.20672142336355     
   322.21260774637523     
   32.156595476397918     
  -257.98674037279170     
   444.62331598146142     
   321.24770793534026     
   31.514412540686273     
  -255.75760039836067     
   447.03267379097645     
   320.28994822817765     
   30.877817498431991     
  -253.51643159287647     
   449.43484840268781     
   319.33926030173552     
   30.246840376928272     
  -251.26326973973241     
   451.82989285495080     
   318.39554637800069     
   29.621511114339683     
  -248.99815035896302     
   454.21785945278583     
   317.45874051835693     
   29.001859560356689     
  -246.72110871031441     
   456.59880000667346     
   316.52874781141639     
   28.387915476842615     
  -244.43217979625953     
   458.97276561525916     
   315.60550464276491     
   27.779708538473084     
  -242.13139836497123     
   461.33980690007979     
   314.68891845777716     
   27.177268333368119     
  -239.81879891324971     
   463.69997378851320     
   313.77892804260443     
   26.580624363716936     
  -237.49441568940640     
   466.05331574883269     
   312.87544404007537     
   25.989806046395650     
  -235.15828269608642     
   468.39988157913331     
   311.97840581217616     
   25.404842713577906     
  -232.81043369308182     
   470.73971962272458     
   311.08772796899723     
   24.825763613338580     
  -230.45090220006873     
   473.07287758249208     
   310.20335103507455     
   24.252597910250671     
  -228.07972149932439     
   475.39940271525512     
   309.32519249937934     
   23.685374685975450     
  -225.69692463838871     
   477.71934165900052     
   308.45319461462373     
   23.124122939846025     
  -223.30254443269473     
   480.03274061861015     
   307.58727681958788     
   22.568871589444342     
  -220.89661346816126     
   482.33964519475711     
   306.72738376343403     
   22.019649471171789     
  -218.47916410374197     
   484.64010057298282     
   305.87343735086711     
   21.476485340813461     
  -216.05022847392667     
   486.93415135311437     
   305.02538208058434     
   20.939407874096208     
  -213.60983849124713     
   489.22184171871868     
   304.18314714258452     
   20.408445667240517     
  -211.15802584864468     
   491.50321532228804     
   303.34666916036650     
   19.883627237506364     
  -208.69482202198643     
   493.77831534099084     
   302.51589146469729     
   19.364981023733094     
  -206.22025827231656     
   496.04718452697603     
   301.69074261831821     
   18.852535386873438     
  -203.73436564825752     
   498.30986509661346     
   300.87117241484481     
   18.346318610521728     
  -201.23717498829174     
   500.56639888972472     
   300.05711076486693     
   17.846358901436403     
  -198.72871692301621     
   502.81682722046128     
   299.24850806850782     
   17.352684390056940     
  -196.20902187738767     
   505.06119103097507     
   298.44529666053626     
   16.865323131015163     
  -193.67812007292034     
   507.29953075592914     
   297.64742908884682     
   16.384303103641177     
  -191.13604152984533     
   509.53188647409547     
   296.85483823272301     
   15.909652212463863     
  -188.58281606925794     
   511.75829776084095     
   296.06747903959052     
   15.441398287706093     
  -186.01847331522180     
   513.97880385363783     
   295.28528594267300     
   14.979569085774706     
  -183.44304269684213     
   516.19344349820790     
   294.50821517385236     
   14.524192289745336     
  -180.85655345031662     
   518.40225511201174     
   293.73620289606384     
   14.075295509842155     
  -178.25903462095221     
   520.60527663373227     
   292.96920676997104     
   13.632906283912600     
  -175.65051506515667     
   522.80254568450698     
   292.20716464016510     
   13.197052077897174     
  -173.03102345239708     
   524.99409941930833     
   291.45003521156860     
   12.767760286294362     
  -170.40058826714036     
   527.17997468339502     
   290.69775841465355     
   12.345058232620747     
  -167.75923781075306     
   529.36020787150494     
   289.95029360690461     
   11.928973169866408     
  -165.10700020339047     
   531.53483507355668     
   289.20758278506372     
   11.519532280945613     
  -162.44390338584540     
   533.70389194444476     
   288.46958622537545     
   11.116762679142946     
  -159.76997512138149     
   535.86741384113498     
   287.73624753612711     
   10.720691408554858     
  -157.08524299753446     
   538.02543569765601     
   287.00752794623600     
   10.331345444526765     
  -154.38973442789725     
   540.17799215725267     
   286.28337312674626     
   9.9487516940857006     
  -151.68347665386480     
   542.32511745570332     
   285.56374400681688     
   9.5729369963686448     
  -148.96649674638621     
   544.46684553575449     
   284.84859100161128     
   9.2039281230465200     
  -146.23882160762622     
   546.60320996826647     
   284.13786971678320     
   8.8417517787439621     
  -143.50047797272762     
   548.73424399114242     
   283.43154025391789     
   8.4864346014549117     
  -140.75149241139221     
   550.85998054304673     
   282.72955235419687     
   8.1380031629540728     
  -137.99189132957028     
   552.98045218570326     
   282.03187088831248     
   7.7964839692042975     
  -135.22170097106266     
   555.09569121736558     
   281.33844582045447     
   7.4619034607599577     
  -132.44094741911664     
   557.20572956101910     
   280.64924300438776     
   7.1342880131663513     
  -129.64965659800527     
   559.31059888355185     
   279.96421396028870     
   6.8136639373551962     
  -126.84785427457570     
   561.41033048825409     
   279.28332512893263     
   6.5000574800362703     
  -124.03556605978831     
   563.50495542672104     
   278.60652951778133     
   6.1934948240852332     
  -121.21281741022618     
   565.59450439810450     
   277.93379443469939     
   5.8940020889277003     
  -118.37963362959007     
   567.67900785636471     
   277.26507395249695     
   5.6016053309196012     
  -115.53603987017158     
   569.75849591100848     
   276.60033638708819     
   5.3163305437238781     
  -112.68206113430934     
   571.83299843391160     
   275.93953696227163     
   5.0382036586835754     
  -109.81772227582167     
   573.90254496112868     
   275.28264470724383     
   4.7672505451913576     
  -106.94304800142783     
   575.96716479643294     
   274.62961616695839     
   4.5034970110555124     
  -104.05806287214246     
   578.02688691768515     
   273.98042098461150     
   4.2469688028624750     
  -101.16279130466063     
   580.08174007506977     
   273.33501701423808     
   3.9976916063359278     
  -98.257257572716199     
   582.13175270267652     
   272.69337442699577     
   3.7556910466925095     
  -95.341485808432381     
   584.17695301087895     
   272.05545236911854     
   3.5209926889941845     
  -92.415500003645988     
   586.21736890364741     
   271.42122164485170     
   3.2936220384973103     
  -89.479324011221976     
   588.25302806598370     
   270.79064247397412     
   3.0736045409984514     
  -86.532981546345610     
   590.28395788453861     
   270.16368630391418     
   2.8609655831769687     
  -83.576496187804779     
   592.31018553181798     
   269.54031464451248     
   2.6557304929344423     
  -80.609891379246037     
   594.33173789165176     
   268.92049881495842     
   2.4579245397309482     
  -77.633190430435064     
   596.34864163276393     
   268.30420338743016     
   2.2675729349182472     
  -74.646416518457784     
   598.36092315816961     
   267.69139655364660     
   2.0847008320699083     
  -71.649592688981485     
   600.36860863232209     
   267.08204842998953     
   1.9093333273084170     
  -68.642741857411878     
   602.37172399554697     
   266.47612432286064     
   1.7414954596292982     
  -65.625886810103026     
   604.37029492796842     
   265.87359688190304     
   1.5812122112222950     
  -62.599050205521706     
   606.36434690458259     
   265.27443178113640     
   1.4285085077896376     
  -59.562254575402832     
   608.35390514294124     
   264.67860231791173     
   1.2834092188614381     
  -56.515522325894729     
   610.33899466032551     
   264.08607514832130     
   1.1459391581082494     
  -53.458875738684000     
   612.31964022393799     
   263.49682403474043     
   1.0161230836508173     
  -50.392336972113725     
   614.29586640419848     
   262.91081665836447     
  0.89398569836706676     
  -47.315928062280314     
   616.26769752913629     
   262.32802714934553     
  0.77955165019634964     
  -44.229670924125649     
   618.23515773275631     
   261.74842425642134     
  0.67284553244099188     
  -41.133587352506986     
   620.19827091467948     
   261.17198251636739     
  0.57389188406517000     
  -38.027699023261476     
   622.15706078355220     
   260.59867125587141     
  0.48271518999114987     
  -34.912027494257593     
   624.11155081797131     
   260.02846724060748     
  0.39933988139292054     
  -31.786594206407042     
   626.06176432227585     
   259.46133352436476     
  0.32379033598725182     
  -28.651420484792009     
   628.00772432370854     
   258.89727440004987     
  0.25609087832220884     
  -25.506527539278533     
   629.94945388170891     
   258.33615236680856     
  0.19626578006315262     
  -22.351936467013036     
   631.88697502446007     
   257.77835089626802     
  0.14433926027625668     
  -19.187668247811501     
   633.82031265618207     
   257.22231941160180     
  0.10033548570956895     
  -16.013743766041550     
   635.74948005176907     
   256.67371898434203     
   6.4278571071648444E-002
  -12.830183733551817     
   637.67453294415157     
   256.11130465343285     
   3.6192579307804507E-002
  -9.6370089818687319     
   639.59536772905244     
   255.61424177909066     
   1.6101521873967396E-002
  -6.4342393761901810     
   641.51247454239547     
   254.88696548152896     
   4.0293590082173779E-003
  -3.2218978728753500     
   643.42412678350706     
   255.03242074103670     
   0.0000000000000000     
   4.6189310107802584E-006
   645.33686993906474     
   255.03242074103670     
   62.018783708570666     
  -1964.9024650820486     
   813466892.11619759     
  -204253168020387.41     
   62.017428019829680     
  -950.72818491081557     
   200707388.05503547     
  -249711581521476.75     
   62.017351841759933     
  -923.02160586784794     
   139740812.24097297     
  -6483117603030.7607     
   62.017271688387382     
  -898.57623932171919     
   138029156.51145455     
  -53969324236905.508     
   62.017187376342257     
  -873.77072889136775     
   122620708.45265448     
  -33886155055045.957     
   62.017098715762224     
  -849.60888173463582     
   112158735.03175248     
  -31271943686240.098     
   62.017005510236451     
  -825.80689125272420     
   101718131.74656017     
  -25664737371317.676     
   62.016907556768579     
  -802.43941341557331     
   92452245.948104933     
  -21752734811678.191     
   62.016804645760899     
  -779.48131089295782     
   83959592.858633831     
  -18265357609730.625     
   62.016696561022329     
  -756.93522817491555     
   76248124.189102054     
  -15374841045592.314     
   62.016583079803105     
  -734.79607534417778     
   69228740.963466376     
  -12930336575160.342     
   62.016463972859079     
  -713.06091577521124     
   62844966.299315192     
  -10875149007252.107     
   62.016339004548968     
  -691.72621341237937     
   57038895.391640872     
  -9144694823658.5215     
   62.016207932968001     
  -670.78859914800432     
   51759359.628467023     
  -7688534146894.5664     
   62.016070510121800     
  -650.24465730996099     
   46959268.671351202     
  -6463199091166.0293     
   62.015926482144458     
  -630.09098523866260     
   42595790.039668523     
  -5432284018943.0498     
   62.015775589565173     
  -610.32417668481958     
   38629840.466482386     
  -4565056781943.1494     
   62.015617567628041     
  -590.94082642393914     
   35025794.648662083     
  -3835636592920.9878     
   62.015452146669951     
  -571.93752896414094     
   31751174.173585318     
  -3222216302019.5000     
   62.015279052561830     
  -553.31087886784780     
   28776375.286413066     
  -2706427841555.6875     
   62.015098007218846     
  -535.05747076311661     
   26074416.176219881     
  -2272798729524.7744     
   62.014908729185450     
  -517.17389924262397     
   23620709.198440548     
  -1908300784932.3525     
   62.014710934301696     
  -499.65675892797134     
   21392848.926700443     
  -1601961435770.0630     
   62.014504336457321     
  -482.50264445744193     
   19370423.218425263     
  -1344544436916.4021     
   62.014288648440868     
  -465.70815048294600     
   17534835.765646759     
  -1128272589644.1448     
   62.014063582891040     
  -449.26987170361605     
   15869148.913072301     
  -946601179640.47668     
   62.013828853358440     
  -433.18440276261629     
   14357935.631608117     
  -794021076560.54614     
   62.013584175485612     
  -417.44833840645100     
   12987148.082572892     
  -665897046929.78210     
   62.013329268314315     
  -402.05827333676041     
   11743995.004800720     
  -558328813858.87122     
   62.013063855728902     
  -387.01080231014151     
   10616831.388092244     
  -468035434494.05457     
   62.012787668045355     
  -372.30252006254983     
   9595056.8995677363     
  -392257189699.11432     
   62.012500443755791     
  -357.93002138673398     
   8669023.5371322595     
  -328673111111.09253     
   62.012201931438632     
  -343.88990107905158     
   7829951.4060850386     
  -275331642337.69647     
   62.011891891845153     
  -330.17875393456461     
   7069851.5569124110     
  -230591982721.31216     
   62.011570100173195     
  -316.79317480569796     
   6381455.8952625953     
  -193074865821.89087     
   62.011236348539398     
  -303.72975854002965     
   5758153.1166836368     
  -161621088165.32162     
   62.010890448661499     
  -290.98509999865979     
   5193930.1660610056     
  -135256508426.20235     
   62.010532234762366     
  -278.55579409067064     
   4683319.0166901024     
  -113162669228.01404     
   62.010161566707808     
  -266.43843572795305     
   4221348.0267727990     
  -94652038199.489822     
   62.009778333390223     
  -254.62961984559175     
   3803497.5597697687     
  -79147147281.503555     
   62.009382456370119     
  -243.12594141260826     
   3425659.5997751122     
  -66163076658.912308     
   62.008973893787648     
  -231.92399541979739     
   3084100.8510062313     
  -55292686716.232727     
   62.008552644556005     
  -221.02037688250758     
   2775429.1501694545     
  -46194213985.545738     
   62.008118752848368     
  -210.41168084445349     
   2496562.8057274856     
  -38580822090.575356     
   62.007672312889518     
  -200.09450239459142     
   2244702.6894868184     
  -32211823130.359177     
   62.007213474062837     
  -190.06543663955637     
   2017306.7905991795     
  -26885298132.246685     
   62.006742446342578     
  -180.32107873186317     
   1812066.9924234641     
  -22431877443.313900     
   62.006259506060168     
  -170.85802386878626     
   1626887.9876152903     
  -18709533914.875504     
   62.005765002012438     
  -161.67286728145930     
   1459867.9831391680     
  -15599186630.298035     
   62.005259361917780     
  -152.76220426488396     
   1309281.1928722807     
  -13001019628.078678     
   62.004743099224768     
  -144.12263015794642     
   1173561.8536666301     
  -10831383373.630198     
   62.004216820275495     
  -135.75074037154556     
   1051289.6750499343     
  -9020190931.5042400     
   62.003681231823286     
  -127.64313037996429     
   941176.60962217534     
  -7508735829.4317522     
   62.003137148901764     
  -119.79639573514810     
   842054.77125016542     
  -6247852817.0941849     
   62.002585503038340     
  -112.20713208212305     
   752865.47995143151     
  -5196380193.6540947     
   62.002027350801747     
  -104.87193515500542     
   672649.25095968100     
  -4319863872.5843992     
   62.001463882668126     
  -97.787400806692077     
   600536.71233367047     
  -3589472843.8601594     
   62.000896432185250     
  -90.950125009546483     
   535740.32465460768     
  -2981087608.9151087     
   62.000326485408252     
  -84.356703876489064     
   477546.85355541285     
  -2474535907.9055786     
   61.999755690573394     
  -78.003733679512379     
   425310.52034702431     
  -2052951488.3682632     
   61.999185867968613     
  -71.887810868119558     
   378446.77327554749     
  -1702236480.2876265     
   61.998619019950752     
  -66.005532090434528     
   336426.62147172925     
  -1410610512.8148143     
   61.998057341049382     
  -60.353494223809093     
   298771.48380395077     
  -1168232755.3849401     
   61.997503228085890     
  -54.928294397895868     
   265048.50709066988     
  -966885326.92842841     
   61.996959290223991     
  -49.726530028619301     
   234866.30704001590     
  -799707757.09560156     
   61.996428358853443     
  -44.744798855969393     
   207871.10187569540     
  -660974831.08523583     
   61.995913497193200     
  -39.979698981236240     
   183743.19508650558     
  -545910315.56312239     
   61.995418009482286     
  -35.427828913683491     
   162193.78306722332     
  -450531157.22675943     
   61.994945449607165     
  -31.085787618171757     
   142962.05299616279     
  -371516960.43323106     
   61.994499628992237     
  -26.950174573438414     
   125812.54879047482     
  -306100826.43654054     
   61.994084623555814     
  -23.017589831327381     
   110532.77846132276     
  -251978000.59993136     
   61.993704779506764     
  -19.284634087109588     
   96931.042190372478     
  -207229469.11140722     
   61.993364717726955     
  -15.747908754529202     
   84834.461163617205     
  -170258087.15494391     
   61.993069336451441     
  -12.404016049487684     
   74087.188326228541     
  -139735174.12544626     
   61.992823811921440     
  -9.2495590843131161     
   64548.785381185677     
  -114555896.79712771     
   61.992633596644602     
  -6.2811419694792008     
   56092.750335610617     
  -93801993.255424172     
   61.992504414852220     
  -3.4953699273952230     
   48605.182123977407     
  -76710642.916370809     
   61.992442254693593     
 -0.88884941744473855     
   41983.569846143240     
  -62648479.808471240     
   61.992453356653378     
   1.5418117260027311     
   36135.695099533848     
  -51089902.936141647     
   61.992544197617910     
   3.8000041421790041     
   30978.637256434373     
  -41598983.697327830     
   61.992721469950745     
   5.8891167787326921     
   26437.872053856914     
  -33814376.319402166     
   61.992992054865439     
   7.8125367081357249     
   22446.455016257958     
  -27436737.696479294     
   61.993362989304316     
   9.5736489270429637     
   18944.282007619728     
  -22218245.293103885     
   61.993841425445268     
   11.175836139453386     
   15877.419667937142     
  -17953865.838267453     
   61.994434581863530     
   12.622478515811615     
   13197.499228586188     
  -14474082.955899276     
   61.995149685271038     
   13.916953431269492     
   10861.168167215208     
  -11638847.461673595     
   61.995993901642599     
   15.062635182220626     
   8829.5939057070373     
  -9332542.2199822441     
   61.996974255413292     
   16.062894673743717     
   7068.0150490054302     
  -7459795.9652557299     
   61.998097535295834     
   16.921099083319035     
   5545.3356397267198     
  -5942004.8396040732     
   61.999370185118380     
   17.640611488804719     
   4233.7582324183331     
  -4714439.3784641223     
   62.000798177921311     
   18.224790486768001     
   3108.4528875890292     
  -3723852.7849901551     
   62.002386871375350     
   18.676989693514972     
   2147.2562790955944     
  -2926462.8477662173     
   62.004140842390953     
   19.000557534795881     
   1330.4066030330609     
  -2286387.5683636894     
   62.006063698579844     
   19.198835737334914     
   640.28062387185184     
  -1773986.1371166334     
   62.008157864001461     
   19.275162676344657     
   61.241180836406492     
  -1365687.0142447837     
   62.010424336379344     
   19.232857659858070     
  -420.80484454158204     
  -1039852.6555581046     
   62.012862412702567     
   19.075279050940683     
  -817.71163744645332     
  -786619.38721588126     
   62.015469379834379     
   18.805595353818983     
  -1142.3955513443289     
  -571989.57000299741     
   62.018240166431205     
   18.427671021992193     
  -1397.7030886054233     
  -454442.80313335767     
   62.021166952129057     
   17.942622023288290     
  -1617.0513299772615     
  -195386.47321820710     
   62.024238729578194     
   17.362191427181443     
  -1719.0345735746580     
  -551310.64380301768     
   62.027440814498298     
   16.656789498000467     
  -2030.2134469791515     
   18656.725859564311     
   62.056685465541236     
   6.8555358729715419     
  -1890.2880030324191     
   54131.162215995173     
   62.062855804614337     
  -1.5809448506406421     
  -1484.3042864124554     
   33642.617782441375     
   62.050152206600508     
  -8.3716671992821450     
  -1231.9846530441450     
   25821.029850715691     
   62.021926588112194     
  -14.047446154801952     
  -1038.3269291637773     
   18878.662844897630     
   61.980613408524867     
  -18.885105872279006     
  -896.73695782704522     
   14674.204099430845     
   61.928025322296804     
  -23.093649334549909     
  -786.68042708131384     
   11602.170340149638     
   61.865555730202736     
  -26.809510776078671     
  -699.66414953019148     
   9417.9414791991057     
   61.794306207663588     
  -30.131245120994642     
  -629.02958843619831     
   7782.4670363063478     
   61.715168260980818     
  -33.130471806244891     
  -570.66108566390062     
   6537.3173166177858     
   61.628877595262878     
  -35.861202534877812     
  -521.63120578926726     
   5566.0294260388728     
   61.536051363099283     
  -38.364995512085919     
  -479.88598509397571     
   4795.1128335957446     
   61.437214510550255     
  -40.674517071925877     
  -443.92263884200759     
   4173.1957188597635     
   61.332818907560785     
  -42.815882846407298     
  -412.62367095055936     
   3664.5137624476615     
   61.223257560528864     
  -44.810291568114195     
  -385.13981773220195     
   3243.3108989124976     
   61.108875384480548     
  -46.675178577420596     
  -360.81498599035820     
   2890.7451538852147     
   60.989977512267586     
  -48.425052035737046     
  -339.13439733621908     
   2592.7627358153068     
   60.866835804112640     
  -50.072109721121599     
  -319.68867681760429     
   2338.7189399187469     
   60.739694018063162     
  -51.626702125086148     
  -302.14828476821367     
   2120.4331307873399     
   60.608771967738313     
  -53.097685427724954     
  -286.24503628730861     
   1931.5368709093357     
   60.474268902955814     
  -54.492694292831942     
  -271.75850975548860     
   1767.0137732773965     
   60.336366286127969     
  -55.818355333360437     
  -258.50590645590813     
   1622.8699671917568     
   60.195230093222456     
  -57.080456053755128     
  -246.33438170196996     
   1495.8943899093099     
   60.051012736552273     
  -58.284079942454177     
  -235.11517377765017     
   1383.4820522229666     
   59.903854683767094     
  -59.433715522863253     
  -224.73905838597790     
   1283.5020960559507     
   59.753885830565274     
  -60.533345150492096     
  -215.11279266555826     
   1194.1981108149082     
   59.601226672080365     
  -61.586517899242104     
  -206.15630683444644     
   1114.1120551417989     
   59.445989308415406     
  -62.596409832380431     
  -197.80046642088294     
   1042.0255713450863     
   59.288278312568877     
  -63.565874185022118     
  -189.98527463579484     
   976.91433012488653     
   59.128191483426257     
  -64.497483414511251     
  -182.65841715985817     
   917.91218578881831     
   58.965820502160632     
  -65.393564646827002     
  -175.77407576644202     
   864.28281563559813     
   58.801251506989018     
  -66.256229722866053     
  -169.29195464917504     
   815.39710848539289     
   58.634565598545116     
  -67.087400800327828     
  -163.17647633553457     
   770.71501426252598     
   58.465839285989297     
  -67.888832275488070     
  -157.39611372856564     
   729.77086608009984     
   58.295144882259557     
  -68.662129640391896     
  -151.92283223296491     
   692.16145473357301     
   58.122550855479851     
  -69.408765774280468     
  -146.73162132246313     
   657.53626400371502     
   57.948122142415009     
  -70.130095075942720     
  -141.80009934243526     
   625.58943900165445     
   57.771920428939247     
  -70.827365770673609     
  -137.10817854992283     
   596.05315205659736     
   57.594004401727126     
  -71.501730666822169     
  -132.63777990949836     
   568.69207834892802     
   57.414429974749360     
  -72.154256589900612     
  -128.37258932188138     
   543.29879175925805     
   57.233250493634969     
  -72.785932684164536     
  -124.29784838368697     
   519.68989809204186     
   57.050516920526817     
  -73.397677740493734     
  -120.40017414799665     
   497.70278235169155     
   56.866278001693132     
  -73.990346684064633     
  -116.66740328035897     
   477.19285041371751     
   56.680580419850756     
  -74.564736334521172     
  -113.08845690225607     
   458.03119814264579     
   56.493468932896285     
  -75.121590534067280     
  -109.65322291618622     
   440.10261245649036     
   56.304986500521210     
  -75.661604724664642     
  -106.35245332276256     
   423.30387163084623     
   56.115174399999276     
  -76.185430043685372     
  -103.17767428553122     
   407.54228355275438     
   55.924072332273958     
  -76.693676997296421     
  -100.12110715888556     
   392.73442341980990     
   55.731718519336340     
  -77.186918762651729     
  -97.175598983236981     
   378.80505143350086     
   55.538149793764994     
  -77.665694162853541     
  -94.334561097485718     
   365.68616858524729     
   55.343401681197385     
  -78.130510352679991     
  -91.591914833096368     
   353.31619836436340     
   55.147508476413577     
  -78.581845248126143     
  -88.942043345363629     
   341.63927875011211     
   54.950503313636084     
  -79.020149728376396     
  -86.379748754737790     
   330.60463434025394     
   54.752418231582837     
  -79.445849635256209     
  -83.900213997185887     
   320.16603690343402     
   54.553284233751540     
  -79.859347592050199     
  -81.498968720410133     
   310.28132368110420     
   54.353131344362595     
  -80.261024660833229     
  -79.171858792801842     
   300.91198129541704     
   54.151988660342766     
  -80.651241855147944     
  -76.915018933086245     
   292.02276806264365     
   53.949884399692316     
  -81.030341522912195     
  -74.724848172616419     
   283.58139637076624     
   53.746845946543274     
  -81.398648612593334     
  -72.597987699835670     
   275.55823136694192     
   53.542899893186032     
  -81.756471834254370     
  -70.531300964583593     
   267.92604257935983     
   53.338072079313783     
  -82.104104725778939     
  -68.521855645238389     
   260.65977152266248     
   53.132387628710482     
  -82.441826633289068     
  -66.566907358818426     
   253.73632531188241     
   52.925870983586350     
  -82.769903613983573     
  -64.663884918979306     
   247.13440055995596     
   52.718545936745656     
  -83.088589268567972     
  -62.810376914779638     
   240.83431460342672     
   52.510435661754684     
  -83.398125509743053     
  -61.004119555253936     
   234.81786489823955     
   52.301562741262245     
  -83.698743272552477     
  -59.242985568517135     
   229.06819482657264     
   52.091949193611605     
  -83.990663171742071     
  -57.524974107317838     
   223.56967663013145     
   51.881616497870276     
  -84.274096110841839     
  -55.848201532591851     
   218.30780977093775     
   51.670585617393122     
  -84.549243847071594     
  -54.210892959309831     
   213.26911760045684     
   51.458877022024410     
  -84.816299515913130     
  -52.611374577306407     
   208.44107118036257     
   51.246510709035256     
  -85.075448118715030     
  -51.048066543453686     
   203.81200281662740     
   51.033506222885116     
  -85.326866976379492     
  -49.519476522328979     
   199.37104081901521     
   50.819882673888415     
  -85.570726151975776     
  -48.024193716186360     
   195.10804443922308     
   50.605658755860944     
  -85.807188844723470     
  -46.560883382892186     
   191.01354495745522     
   50.390852762814632     
  -86.036411757669981     
  -45.128281795711274     
   187.07869457347340     
   50.175482604763836     
  -86.258545441125293     
  -43.725191586410219     
   183.29521643482903     
   49.959565822701364     
  -86.473734613749187     
  -42.350477463149005     
   179.65536368506588     
   49.743119602797904     
  -86.682118462995831     
  -41.003062235511010     
   176.15187721999899     
   49.526160789874524     
  -86.883830926475511     
  -39.681923156361016     
   172.77795050550168     
   49.308705900194084     
  -87.079000955685345     
  -38.386088527569754     
   169.52719518086909     
   49.090771133613998     
  -87.267752763413554     
  -37.114634563713231     
   166.39361358397650     
   48.872372385139656     
  -87.450206055977418     
  -35.866682461833420     
   163.37156541466754     
   48.653525255915035     
  -87.626476251435065     
  -34.641395721223411     
   160.45574932045582     
   48.434245063684273     
  -87.796674684741419     
  -33.437977601319993     
   157.64117069301861     
   48.214546852755703     
  -87.960908800797526     
  -32.255668821122356     
   154.92313023820671     
   47.994445403497487     
  -88.119282336211171     
  -31.093745344335801     
   152.29719326348302     
   47.773955241392201     
  -88.271895490559160     
  -29.951516394859677     
   149.75918102958858     
   47.553090645675539     
  -88.418845087889153     
  -28.828322537137762     
   147.30514658019857     
   47.331865657582874     
  -88.560224729076467     
  -27.723533937786272     
   144.93136459991462     
   47.110294088225643     
  -88.696124935679151     
  -26.636548703286913     
   142.63431110123068     
   46.888389526118161     
  -88.826633285862428     
  -25.566791370027680     
   140.41065841453093     
   46.666165344373979     
  -88.951834542867303     
  -24.513711431918697     
   138.25725278596497     
   46.443634707589936     
  -89.071810776537149     
  -23.476782036023959     
   136.17111288502880     
   46.220810578434509     
  -89.186641478350680     
  -22.455498689386253     
   134.14941017829054     
   45.997705723956358     
  -89.296403670356767     
  -21.449378113049072     
   132.18946782174848     
   45.774332721627694     
  -89.401172008400351     
  -20.457957104385958     
   130.28874344994807     
   45.550703965136407     
  -89.501018879982595     
  -19.480791528511347     
   128.44482761856307     
   45.326831669939828     
  -89.596014497107305     
  -18.517455321372125     
   126.65543011397158     
   45.102727878592397     
  -89.686226984399525     
  -17.567539595517335     
   124.91837831528183     
   44.878404465858587     
  -89.771722462783700     
  -16.630651758152723     
   123.23160394446073     
   44.653873143621951     
  -89.852565129000510     
  -15.706414728569264     
   121.59314449831118     
   44.429145465600278     
  -89.928817331184007     
  -14.794466144831929     
   120.00112848783419     
   44.204232831876546     
  -90.000539640749025     
  -13.894457681173172     
   118.45377893386900     
   43.979146493254461     
  -90.067790920799879     
  -13.006054339169154     
   116.94940004799282     
   43.753897555447217     
  -90.130628391244827     
  -12.128933838809207     
   115.48637926482169     
   43.528496983107289     
  -90.189107690827655     
  -11.262785994323044     
   114.06317742523368     
   43.302955603704902     
  -90.243282936222556     
  -10.407312163633790     
   112.67832781240202     
   43.077284111262195     
  -90.293206778394236     
  -9.5622247050407747     
   111.33043163455136     
   42.851493069949797     
  -90.338930456326295     
  -8.7272464677816401     
   110.01815341102476     
   42.625592917552204     
  -90.380503848288740     
  -7.9021103171989528     
   108.74021711517931     
   42.399593968807892     
  -90.417975520803836     
  -7.0865586888351073     
   107.49540620784320     
   42.173506418629799     
  -90.451392775381606     
  -6.2803431422762825     
   106.28255612373674     
   41.947340345211650     
  -90.480801693165674     
  -5.4832239713482736     
   105.10055472038279     
   41.721105713025082     
  -90.506247177621404     
  -4.6949698109454019     
   103.94833757725736     
   41.494812375712485     
  -90.527772995346552     
  -3.9153572791159714     
   102.82488763779148     
   41.268470078879993     
  -90.545421815098933     
  -3.1441706218325347     
   101.72923004190059     
   41.042088462795078     
  -90.559235245144805     
  -2.3812013965182794     
   100.66043310363008     
   40.815677064992755     
  -90.569253869006701     
  -1.6262481482410531     
   99.617601851233857     
   40.589245322794341     
  -90.575517279713196     
 -0.87911613435679870     
   98.599883203153666     
   40.362802575742393     
  -90.578064112574921     
 -0.13961701033314547     
   97.606453543008143     
   40.136358067955477     
  -90.576932076622654     
  0.59243139123941624     
   96.636530047102710     
   39.909920950405898     
  -90.572157984728079     
   1.3172053665926873     
   95.689355079799952     
   39.683500283123792     
  -90.563777782487364     
   2.0348755296911873     
   94.764207266760991     
   39.457105037330372     
  -90.551826575952660     
   2.7456070841918954     
   93.860391451251559     
   39.230744097503383     
  -90.536338658191994     
   3.4495600200762828     
   92.977240056086345     
   39.004426263377404     
  -90.517347534840553     
   4.1468893204969310     
   92.114114041570446     
   38.778160251881587     
  -90.494885948599787     
   4.8377451758087098     
   91.270396802289525     
   38.551954699017386     
  -90.468985902780702     
   5.5222731518258819     
   90.445498977370079     
   38.325818161678555     
  -90.439678683915744     
   6.2006143941561582     
   89.638849860120217     
   38.099759119415758     
  -90.406994883510094     
   6.8729057681070600     
   88.849906030828507     
   37.873785976147815     
  -90.370964418931479     
   7.5392800633382748     
   88.078138603601900     
   37.647907061821797     
  -90.331616553515971     
   8.1998661028652897     
   87.323045592886317     
   37.422130634023738     
  -90.288979915896775     
   8.8547889448119381     
   86.584137028423953     
   37.196464879542042     
  -90.243082518603430     
   9.5041699725251174     
   85.860946658609649     
   36.970917915885153     
  -90.193951775990953     
   10.148127072464691     
   85.153023214217001     
   36.745497792755366     
  -90.141614521443373     
   10.786774746571318     
   84.459930458032517     
   36.520212493480336     
  -90.086097024014421     
   11.420224225006564     
   83.781253583098632     
   36.295069936403799     
  -90.027425004384710     
   12.048583626879790     
   83.116583999237221     
   36.070077976237130     
  -89.965623650300330     
   12.671958006874069     
   82.465538862735883     
   35.845244405372966     
  -89.900717631412277     
   13.290449548344590     
   81.827738040602966     
   35.620576955162520     
  -89.832731113582298     
   13.904157583649113     
   81.202823665628472     
   35.396083297157581     
  -89.761687772720322     
   14.513178761141326     
   80.590445336689882     
   35.171771044318746     
  -89.687610808064548     
   15.117607101166501     
   79.990267049696513     
   34.947647752190889     
  -89.610522955051536     
   15.717534104039224     
   79.401964143897459     
   34.723720920047100     
  -89.530446497703636     
   16.313048835118458     
   78.825222673982438     
   34.499997992002164     
  -89.447403280602913     
   16.904238005173326     
   78.259741337412976     
   34.276486358096648     
  -89.361414720426964     
   17.491186065203923     
   77.705225757209391     
   34.053193355352640     
  -89.272501817117998     
   18.073975258382994     
   77.161395781083826     
   33.830126268802019     
  -89.180685164655188     
   18.652685726741122     
   76.627977463501935     
   33.607292332488321     
  -89.085984961444041     
   19.227395557717387     
   76.104706919942373     
   33.384698730442992     
  -88.988421020400708     
   19.798180859616956     
   75.591330658495721     
   33.162352597636904     
  -88.888012778652779     
   20.365115839555674     
   75.087600853961973     
   32.940261020908032     
  -88.784779306938987     
   20.928272845960390     
   74.593280732172147     
   32.718431039865983     
  -88.678739318695449     
   21.487722451451681     
   74.108139127325074     
   32.496869647774240     
  -88.569911178829557     
   22.043533494906619     
   73.631952771098881     
   32.275583792410771     
  -88.458312912240572     
   22.595773140689865     
   73.164508035875926     
   32.054580376907737     
  -88.343962212011448     
   23.144506950958935     
   72.705593719088597     
   31.833866260571053     
  -88.226876447374423     
   23.689798903852097     
   72.255009972706858     
   31.613448259680297     
  -88.107072671418166     
   24.231711478647398     
   71.812560491940701     
   31.393333148269750     
  -87.984567628515705     
   24.770305682336954     
   71.378055956675666     
   31.173527658891100     
  -87.859377761554839     
   25.305641102012025     
   70.951313547629923     
   30.954038483358374     
  -87.731519218915764     
   25.837775953619250     
   70.532155779296431     
   30.734872273475734     
  -87.601007861226805     
   26.366767121963960     
   70.120410130245091     
   30.516035641748587     
  -87.467859267927039     
   26.892670197940799     
   69.715910847474248     
   30.297535162078614     
  -87.332088743608949     
   27.415539529296858     
   69.318496340386503     
   30.079377370443154     
  -87.193711324156084     
   27.935428251849757     
   68.928009702535974     
   29.861568765559490     
  -87.052741782714904     
   28.452388324618774     
   68.544300496993259     
   29.644115809534426     
  -86.909194635457496     
   28.966470578346225     
   68.167220384328374     
   29.427024928499716     
  -86.763084147183562     
   29.477724731228690     
   67.796628448220929     
   29.210302513233646     
  -86.614424336744008     
   29.986199444590348     
   67.432384951599943     
   28.993954919769330     
  -86.463228982303221     
   30.491942331727344     
   67.074357798778493     
   28.777988469989985     
  -86.309511626435850     
   30.995000015218185     
   66.722415208995699     
   28.562409452211728     
  -86.153285581074599     
   31.495418129285653     
   66.376432871291456     
   28.347224121754113     
  -85.994563932311834     
   31.993241375820340     
   66.036287430777151     
   28.132438701498923     
  -85.833359545043393     
   32.488513531551170     
   65.701860836753610     
   27.918059382437463     
  -85.669685067494953     
   32.981277487826823     
   65.373038104169666     
   27.704092324206744     
  -85.503552935591372     
   33.471575273608096     
   65.049707372195030     
   27.490543655614903     
  -85.334975377210100     
   33.959448078899555     
   64.731760089491473     
   27.277419475156123     
  -85.163964416313917     
   34.444936279570740     
   64.419092260901266     
   27.064725851515401     
  -84.990531876936174     
   34.928079471527504     
   64.111600184924754     
   26.852468824063511     
  -84.814689387075063     
   35.408916472914441     
   63.809186252696946     
   26.640654403342314     
  -84.636448382468259     
   35.887485369809667     
   63.511753429599992     
   26.429288571540852     
  -84.455820110242399     
   36.363823520531668     
   63.219209251732110     
   26.218377282962393     
  -84.272815632466276     
   36.837967589919657     
   62.931461724822611     
   26.007926464482754     
  -84.087445829609337     
   37.309953552855831     
   62.648424683522506     
   25.797942016000071     
  -83.899721403882239     
   37.779816737982244     
   62.370011141943792     
   25.588429810876402     
  -83.709652882483425     
   38.247591821546827     
   62.096139230243963     
   25.379395696371258     
  -83.517250620765125     
   38.713312865773645     
   61.826727851725792     
   25.170845494067379     
  -83.322524805289035     
   39.177013324661587     
   61.561698957773757     
   24.962785000288982     
  -83.125485456810267     
   39.638726066844896     
   61.300976995710897     
   24.755219986512639     
  -82.926142433157381     
   40.098483394312723     
   61.044487590175521     
   24.548156199771078     
  -82.724505432043500     
   40.556317051239041     
   60.792160030441465     
   24.341599363050040     
  -82.520583993786730     
   41.012258251467358     
   60.543924072239662     
   24.135555175678459     
  -82.314387503953043     
   41.466337682009154     
   60.299712581080144     
   23.930029313712097     
  -82.105925195932102     
   41.918585526367252     
   60.059460068796199     
   23.725027430310870     
  -81.895206153423970     
   42.369031476883222     
   59.823103175577280     
   23.520555156110028     
  -81.682239312855017     
   42.817704750700059     
   59.590579523180715     
   23.316618099585387     
  -81.467033465735454     
   43.264634097123910     
   59.361829773678870     
   23.113221847412746     
  -81.249597260941570     
   43.709847820426504     
   59.136795543485427     
   22.910371964821699     
  -81.029939206923004     
   44.153373787002643     
   58.915421082305222     
   22.708073995944019     
  -80.808067673842700     
   44.595239445119923     
   58.697649113892744     
   22.506333464156707     
  -80.583990895696203     
   45.035471813474132     
   58.483431129685748     
   22.305155872419917     
  -80.357716972295165     
   45.474097546946766     
   58.272709835679215     
   22.104546703609934     
  -80.129253871251009     
   45.911142870714372     
   58.065440728380040     
   21.904511420847264     
  -79.898609429883777     
   46.346633676177206     
   57.861570614918719     
   21.705055467820067     
  -79.665791357053862     
   46.780595455789111     
   57.661056398290874     
   21.506184269103041     
  -79.430807234967446     
   47.213053378776280     
   57.463848753229833     
   21.307903230471872     
  -79.193664520909437     
   47.644032244425517     
   57.269907762459638     
   21.110217739213439     
  -78.954370548916771     
   48.073556552643950     
   57.079185199316484     
   20.913133164431866     
  -78.712932531431065     
   48.501650441638837     
   56.891645898303771     
   20.716654857350520     
  -78.469357560862278     
   48.928337785876110     
   56.707243304912083     
   20.520788151610198     
  -78.223652611120926     
   49.353642110662960     
   56.525944062296460     
   20.325538363563467     
  -77.975824539116445     
   49.777586691130168     
   56.347706056000511     
   20.130910792565398     
  -77.725880086172239     
   50.200194486550188     
   56.172496658009898     
   19.936910721260773     
  -77.473825879427153     
   50.621488211485250     
   56.000277034992635     
   19.743543415867851     
  -77.219668433175315     
   51.041490289247704     
   55.831016896904138     
   19.550814126458864     
  -76.963414150162265     
   51.460222915974477     
   55.664679279314690     
   19.358728087237292     
  -76.705069322845901     
   51.877708010569350     
   55.501236859239832     
   19.167290516812074     
  -76.444640134601954     
   52.293967287013636     
   55.340654346517368     
   18.976506618468832     
  -76.182132660897878     
   52.709022194612530     
   55.182906866242590     
   18.786381580438228     
  -75.917552870421076     
   53.122893996109340     
   55.027961460935309     
   18.596920576161544     
  -75.650906626163135     
   53.535603707066358     
   54.875794737338630     
   18.408128764553602     
  -75.382199686476483     
   53.947172167596392     
   54.726376774651598     
   18.220011290263091     
  -75.111437706073971     
   54.357619993406288     
   54.579685175876335     
   18.032573283930450     
  -74.838626237009905     
   54.766967632225352     
   54.435693538264921     
   17.845819862443342     
  -74.563770729594935     
   55.175235333762330     
   54.294378782934587     
   17.659756129189855     
  -74.286876533323934     
   55.582443174634349     
   54.155720269851045     
   17.474387174309520     
  -74.007948897695712     
   55.988611076658223     
   54.019693173943210     
   17.289718074942211     
  -73.726992973065407     
   56.393758775462807     
   53.886281062343940     
   17.105753895475040     
  -73.444013811418174     
   56.797905883430374     
   53.755460340873817     
   16.922499687787329     
  -73.159016367119619     
   57.201071835986937     
   53.627215897338665     
   16.739960491493758     
  -72.872005497641624     
   57.603275955216972     
   53.501526884919500     
   16.558141334185727     
  -72.582985964236443     
   58.004537406853878     
   53.378379346363829     
   16.377047231671110     
  -72.291962432589429     
   58.404875251951594     
   53.257754567403218     
   16.196683188212372     
  -71.998939473431520     
   58.804308411207131     
   53.139640335703284     
   16.017054196763247     
  -71.703921563119209     
   59.202855713724901     
   53.024019099784624     
   15.838165239203954     
  -71.406913084192453     
   59.600535856973295     
   52.910881532666274     
   15.660021286575107     
  -71.107918325878856     
   59.997367468468283     
   52.800210948309910     
   15.482627299310380     
  -70.806941484581230     
   60.393369050580617     
   52.691999817106407     
   15.305988227467994     
  -70.503986664331762     
   60.788559049208899     
   52.586233329827998     
   15.130109010961114     
  -70.199057877210777     
   61.182955799182622     
   52.482905866301316     
   14.954994579787240     
  -69.892159043729876     
   61.576577593179877     
   52.382003830212156     
   14.780649854256678     
  -69.583293993192143     
   61.969442621906474     
   52.283523439592422     
   14.607079745220142     
  -69.272466464018123     
   62.361569047703412     
   52.187453032496691     
   14.434289154295595     
  -68.959680104035243     
   62.752974945447143     
   52.093790237992408     
   14.262282974094392     
  -68.644938470741053     
   63.143678372232074     
   52.002524837792173     
   14.091066088446812     
  -68.328245031539183     
   63.533697308515528     
   51.913656670387496     
   13.920643372627032     
  -68.009603163934031     
   63.923049733543422     
   51.827176759418819     
   13.751019693577664     
  -67.689016155702078     
   64.311753559239079     
   51.743086251827854     
   13.582199910133880     
  -67.366487205038666     
   64.699826706127780     
   51.661379605660009     
   13.414188873247257     
  -67.042019420640429     
   65.087287053170215     
   51.582055970672741     
   13.246991426209359     
  -66.715615821825111     
   65.474152472950266     
   51.505116013457233     
   13.080612404875193     
  -66.387279338535123     
   65.860440843051194     
   51.430556760492387     
   12.915056637886570     
  -66.057012811380602     
   66.246170018754896     
   51.358382771593043     
   12.750328946895470     
  -65.724818991609865     
   66.631357889541832     
   51.288591463888856     
   12.586434146787493     
  -65.390700541072192     
   67.016022325521007     
   51.221189832326914     
   12.423377045905442     
  -65.054660032135246     
   67.400181249263454     
   51.156176683921004     
   12.261162446273168     
  -64.716699947576089     
   67.783852574392867     
   51.093560425396966     
   12.099795143819703     
  -64.376822680446168     
   68.167054277583333     
   51.033341939870766     
   11.939279928603787     
  -64.035030533896872     
   68.549804342132376     
   50.975531154726305     
   11.779621585038861     
  -63.691325720977062     
   68.932120825792822     
   50.920130600956064     
   11.620824892118616     
  -63.345710364399316     
   69.314021805300001     
   50.867151832184398     
   11.462894623643152     
  -62.998186496275970     
   69.695525444041380     
   50.816599385628329     
   11.305835548445849     
  -62.648756057817280     
   70.076649939433594     
   50.768486037932462     
   11.149652430621025     
  -62.297420899006909     
   70.457413584718083     
   50.722818671867991     
   10.994350029752450     
  -61.944182778233213     
   70.837834724757101     
   50.679611252737914     
   10.839933101142826     
  -61.589043361898440     
   71.217931809152617     
   50.638872687601371     
   10.686406396044269     
  -61.232004223989783     
   71.597723354309636     
   50.600618648331533     
   10.533774661889929     
  -60.873066845618581     
   71.977227994172125     
   50.564859803005191     
   10.382042642526777     
  -60.512232614526411     
   72.356464442694673     
   50.531613610413842     
   10.231215078449694     
  -60.149502824557750     
   72.735451544772758     
   50.500892546095855     
   10.081296707036897     
  -59.784878675098632     
   73.114208238868486     
   50.472715822764876     
   9.9322922627868309     
  -59.418361270482620     
   73.492753607539214     
   50.447097928321483     
   9.7842064775565731     
  -59.049951619358765     
   73.871106842001637     
   50.424059373623827     
   9.6370440808018696     
  -58.679650634035511     
   74.249287287303815     
   50.403617754308179     
   9.4908097998188570     
  -58.307459129766102     
   74.627314420461119     
   50.385793100517418     
   9.3455083599875834     
  -57.933377824043156     
   75.005207868715004     
   50.370607809524522     
   9.2011444850174051     
  -57.557407335803155     
   75.382987427286423     
   50.358081306190428     
   9.0577228971943349     
  -57.179548184642229     
   75.760673037082867     
   50.348239438516991     
   8.9152483176304553     
  -56.799800789967350     
   76.138284832871733     
   50.341102577074793     
   8.7737254665154669     
  -56.418165470129658     
   76.515843102199810     
   50.336698777817553     
   8.6331590633704529     
  -56.034642441516588     
   76.893368343033430     
   50.335050718709596     
   8.4935538273039697     
  -55.649231817600430     
   77.270881223423757     
   50.336187604467504     
   8.3549144772705493     
  -55.261933607965737     
   77.648402630457255     
   50.340134443068763     
   8.2172457323316728     
  -54.872747717292640     
   78.025953638780280     
   50.346922344158081     
   8.0805523119193481     
  -54.481673944304788     
   78.403555556361454     
   50.356577871062569     
   7.9448389361023395     
  -54.088711980687890     
   78.781229890394442     
   50.369134380981613     
   7.8101103258551623     
  -53.693861409966281     
   79.158998398251796     
   50.384619970964451     
   7.6763712033299196     
  -53.297121706350559     
   79.536883048034042     
   50.403069875985913     
   7.5436262921310631     
  -52.898492233550222     
   79.914906072103918     
   50.424514147457245     
   7.4118803175931687     
  -52.497972243549434     
   80.293089928209866     
   50.448989443711064     
   7.2811380070618092     
  -52.095560875356320     
   80.671457349037681     
   50.476527793100246     
   7.1514040901775937     
  -51.691257153715000     
   81.050031307485938     
   50.507167300351000     
   7.0226832991634698     
  -51.285059987790703     
   81.428835062238562     
   50.540941694548536     
   6.8949803691153431     
  -50.876968169822725     
   81.807892124947699     
   50.577890471801027     
   6.7683000382961085     
  -50.466980373751646     
   82.187226303486199     
   50.618048752169180     
   6.6426470484331350     
  -50.055095153820105     
   82.566861669127462     
   50.661457414215874     
   6.5180261450192916     
  -49.641310943147957     
   82.946822599734077     
   50.708152751771500     
   6.3944420776175539     
  -49.225626052285186     
   83.327133745372379     
   50.758176246096923     
   6.2718996001692560     
  -48.808038667753713     
   83.707820067218094     
   50.811566372986420     
   6.1504034713060189     
  -48.388546850548138     
   84.088906815015491     
   50.868362839668428     
   6.0299584546654090     
  -47.967148534669811     
   84.470419536313003     
   50.928607532625513     
   5.9105693192103317     
  -47.543841525597017     
   84.852384092807682     
   50.992338134490709     
   5.7922408395521998     
  -47.118623498792950     
   85.234826628816379     
   51.059597595674354     
   5.6749777962778625     
  -46.691491998193953     
   85.617773610783928     
   51.130422856076294     
   5.5587849762802994     
  -46.262444434711476     
   86.001251782204506     
   51.204856246667092     
   5.4436671730930408     
  -45.831478084745839     
   86.385288204054504     
   51.282933794164144     
   5.3296291872282895     
  -45.398590088716915     
   86.769910207510748     
   51.364695837576974     
   5.2166758265186690     
  -44.963777449632417     
   87.155145426292563     
   51.450176836819374     
   5.1048119064625128     
  -44.527037031685254     
   87.541021752568724     
   51.539414176035017     
   4.9940422505726021     
  -44.088365558906617     
   87.927567358888979     
   51.632439233817934     
   4.8843716907281891     
  -43.647759613876531     
   88.314810653142615     
   51.729285274967332     
   4.7758050675301646     
  -43.205215636511916     
   88.702780292704858     
   51.829978924830527     
   4.6683472306591325     
  -42.760729922943540     
   89.091505134641096     
   51.934547743887236     
   4.5620030392361759     
  -42.314298624500147     
   89.481014242720249     
   52.043011553665728     
   4.4567773621859956     
  -41.865917746819903     
   89.871336829372751     
   52.155389946741735     
   4.3526750786020996     
  -41.415583149111548     
   90.262502253973310     
   52.271693630668139     
   4.2497010781136186     
  -40.963290543586098     
   90.654539956203323     
   52.391931359813931     
   4.1478602612533093     
  -40.509035495092093     
   91.047479441401919     
   52.516101399086985     
   4.0471575398261699     
  -40.052813420983846     
   91.441350201895077     
   52.644198500001650     
   3.9475978372780758     
  -39.594619591252503     
   91.836181690645077     
   52.776204234706569     
   3.8491860890637000     
  -39.134449128969862     
   92.232003222405396     
   52.912094817471875     
   3.7519272430128989     
  -38.672297011080019     
   92.628843933536416     
   53.051830349763151     
   3.6558262596946305     
  -38.208158069593267     
   93.026732661159656     
   53.195362301727016     
   3.5608881127773175     
  -37.742026993244323     
   93.425697878422596     
   53.342623804774973     
   3.4671177893844458     
  -37.273898329655879     
   93.825767556958397     
   53.493532790015948     
   3.3745202904439848     
  -36.803766488131266     
   94.226969052883533     
   53.647988528902324     
   3.2831006310300599     
  -36.331625743081943     
   94.629328966850295     
   53.805866070229236     
   3.1928638406950531     
  -35.857470238258863     
   95.032872962377013     
   53.967019062910722     
   3.1038149637900956     
  -35.381293991839556     
   95.437625605348842     
   54.131269208838432     
   3.0159590597716095     
  -34.903090902515139     
   95.843610124415136     
   54.298410085146735     
   2.9293012034912587     
  -34.422854756703977     
   96.250848200053724     
   54.468195223880564     
   2.8438464854662975     
  -33.940579237043245     
   96.659359664232852     
   54.640340510895868     
   2.7596000121269131     
  -33.456257932337515     
   97.069162218064548     
   54.814511477504070     
   2.6765669060366721     
  -32.969884349156978     
   97.480271054145845     
   54.990324032244793     
   2.5947523060816828     
  -32.481451925310651     
   97.892698484387665     
   55.167329848144824     
   2.5141613676234607     
  -31.990954045454050     
   98.306453458248768     
   55.345015617440410     
   2.4347992626098103     
  -31.498384059119989     
   98.721541075379562     
   55.522785810082240     
   2.3566711796372579     
  -31.003735301509142     
   99.137961968955182     
   55.699959467345415     
   2.2797823239576593     
  -30.507001117424362     
   99.555711664960270     
   55.875750209726633     
   2.2041379174205997     
  -30.008174888783120     
   99.974779791533223     
   56.049259004616431     
   2.1297431983420125     
  -29.507250066219125     
   100.39514923406784     
   56.219450791870550     
   2.0566034212880946     
  -29.004220205346428     
   100.81679511500688     
   56.385141976262567     
   1.9847238567620422     
  -28.499079008359349     
   101.23968367982884     
   56.544971991773821     
   1.9141097907793285     
  -27.991820371735347     
   101.66377096976716     
   56.697384068824661     
   1.8447665243151787     
  -27.482438440935233     
   102.08900135028333     
   56.840589391104963     
   1.7766993726054876     
  -26.970927673132721     
   102.51530577071662     
   56.972538908958164     
   1.7099136642796446     
  -26.457282909174605     
   102.94259981253381     
   57.090877268193296     
   1.6444147403004923     
  -25.941499456163147     
   103.37078139204527     
   57.192901632397565     
   1.5802079526828741     
  -25.423573182297321     
   103.79972815428823     
   57.275502369001941     
   1.5172986629578209     
  -24.903500625856474     
   104.22929442205574     
   57.335101616281847     
   1.4556922403442789     
  -24.381279120590879     
   104.65930768417786     
   57.367577715610963     
   1.3953940595842309     
  -23.856906940087832     
   105.08956451704495     
   57.368173637475294     
   1.3364094983899546     
  -23.330383464246893     
   105.51982581932602     
   57.331396071977082     
   1.2787439344437730     
  -22.801709371473926     
   105.94981128986583     
   57.250885365293513     
   1.2224027418807324     
  -22.270886860923984     
   106.37919293010555     
   57.119272300412909     
   1.1673912871728664     
  -21.737919909917835     
   106.80758747235863     
   56.927995335296195     
   1.1137149243197000     
  -21.202814572643494     
   107.23454743737337     
   56.667093249570897     
   1.0613789892329080     
  -20.665579327458207     
   107.65955063674514     
   56.324944623317329     
   1.0103887931830007     
  -20.126225481562781     
   108.08198772142003     
   55.887964091887227     
  0.96074961515179258     
  -19.584767643628972     
   108.50114745210917     
   55.340224104300404     
  0.91246669290529636     
  -19.041224277166457     
   108.91619913289144     
   54.663004454014896     
  0.86554521256640637     
  -18.495618350168499     
   109.32617166629655     
   53.834232019225858     
  0.81999029642377375     
  -17.947978099986642     
   109.72992840644073     
   52.827802278237058     
  0.77580698866075892     
  -17.398337936661733     
   110.12613692352751     
   51.612732580899717     
  0.73300023862382224     
  -16.846739513308190     
   110.51323241788427     
   50.152120859261728     
  0.69157488117005284     
  -16.293232998952671     
   110.88937332432872     
   48.401837594464631     
  0.65153561353465972     
  -15.737878597876119     
   111.25238710628722     
   46.308893347376589     
  0.61288696803584308     
  -15.180748370594431     
   111.59970380639254     
   43.809368557625262     
  0.57563327977952983     
  -14.621928425901999     
   111.92827407057473     
   40.825790861769363     
  0.53977864833069888     
  -14.061521571970479     
   112.23446750203800     
   37.263769047694090     
  0.50532689206905101     
  -13.499650538790632     
   112.51394576989571     
   33.007659842591146     
  0.47228149362782201     
  -12.936461916319118     
   112.76150321871513     
   27.914925355221310     
  0.44064553440284915     
  -12.372130995375118     
   112.97086515887929     
   21.808739862377035     
  0.41042161558321533     
  -11.806867755708314     
   113.13443070784712     
   14.468195652304725     
  0.38161176245142625     
  -11.240924323500609     
   113.24294217523941     
   5.6152109355649440     
  0.35421730776894023     
  -10.674604327419358     
   113.28505625725614     
  -5.1031685305674674     
  0.32823874881499193     
  -10.108274730543037     
   113.24678249327690     
  -18.138981010849456     
  0.30367557095763847     
  -9.5423809239705939     
   113.11074013569552     
  -34.076867570045280     
  0.28052602832250478     
  -8.9774661645590665     
   112.85516362892018     
  -53.681224858256556     
  0.25878686891464897     
  -8.4141968693805449     
   112.45255444248325     
  -77.963207271663990     
  0.23845298703134993     
  -7.8533959073044839     
   111.86783038794579     
  -108.27882418902311     
  0.21951697934638500     
  -7.2960869833182862     
   111.05573920652809     
  -146.47043680054452     
  0.20196857165755544     
  -6.7435546079756676     
   109.95721093052403     
  -195.09305942876384     
  0.18579386937687811     
  -6.1974265481873250     
   108.49401298480826     
  -257.71516597104932     
  0.17097436378809686     
  -5.6597886426252515     
   106.56114924002543     
  -339.57724540703180     
  0.15748559346982410     
  -5.1333499697764946     
   104.01431989947264     
  -447.97998569829747     
  0.14529530835747828     
  -4.6216779950109856     
   100.65447000673548     
  -595.52504481696974     
  0.13436089872866741     
  -4.1295717395676146     
   96.188032170608096     
  -796.02625560469414     
  0.12462570667057105     
  -3.6635570710071721     
   90.217835253573028     
  -1094.0115621896825     
  0.11601358153272855     
  -3.2329806115303539     
   82.012748537150216     
  -1481.2166569682379     
  0.10842056567199487     
  -2.8506896811627649     
   70.903623609888669     
  -2260.8719186435269     
  0.10170166299292081     
  -2.5385629115878814     
   53.947084220061825     
  -2800.0005574850093     
   9.5648674981615917E-002
  -2.3213275009404200     
   32.947080038924703     
  -6445.6277057168400     
   8.9950562546606189E-002
  -2.2774476202279890     
  -15.395127753952710     
  -2854.2589010316678     
   8.4116126152245521E-002
  -2.4079406133920922     
  -36.802069511689766     
  -36005.288805456345     
   7.7303679046731785E-002
  -3.2670501260528830     
  -306.84173555261856     
   41668.462327597415     
   6.7869362608264636E-002
  -4.0199751351735244     
   5.6717319043553447     
  -394186.61886998441     
   5.1695707174888882E-002
  -11.382615579464295     
  -2950.7279096205957     
  -307015.60263047175     
   0.0000000000000000     
  -31.892797676888058     
  -5253.3449293490849     
  -307015.60263047175     
  -14.222222222222221     
  -915.43852995822408     
   200575365.12877923     
  -47802264279632.469     
  -14.222984887651331     
  -657.69459253956302     
   57168572.289881825     
  -57910612902819.375     
  -14.223038065163669     
  -649.54018168182688     
   43029813.684987441     
  -3825177028314.5229     
  -14.223094897803362     
  -642.05531409024786     
   42019900.464552276     
  -14069958230040.287     
  -14.223155632440026     
  -634.43971160690171     
   38002873.687907703     
  -9392548772059.3750     
  -14.223220532253956     
  -626.91616689423483     
   35103028.738010436     
  -8601794794140.7520     
  -14.223289877783335     
  -619.42265673831412     
   32231191.672578126     
  -7170077873886.7471     
  -14.223363968036123     
  -611.97644883346379     
   29642537.762574982     
  -6132863571636.6309     
  -14.223443121670355     
  -604.57273680716844     
   27248159.160993233     
  -5207549897470.8018     
  -14.223527678246844     
  -597.21285960465673     
   25049578.725974761     
  -4430703669664.1113     
  -14.223617999558471     
  -589.89644547262617     
   23026741.096344847     
  -3767484306621.0107     
  -14.223714471040449     
  -582.62359891121150     
   21166714.427712198     
  -3203952877955.1680     
  -14.223817503266178     
  -575.39429189515658     
   19456174.408274315     
  -2724505305724.9473     
  -14.223927533533592     
  -568.20853339847122     
   17883227.090085175     
  -2316759573209.2910     
  -14.224045027547053     
  -561.06632210958355     
   16436832.177257076     
  -1969966314202.3813     
  -14.224170481200197     
  -553.96765966996156     
   15106855.211375620     
  -1675031806941.1047     
  -14.224304422465352     
  -546.91254698984517     
   13883964.129715312     
  -1424206227428.7561     
  -14.224447413395433     
  -539.90098525150165     
   12759574.063422779     
  -1210900384928.8032     
  -14.224600052244496     
  -532.93297562577925     
   11725784.991464188     
  -1029507073680.0721     
  -14.224762975713459     
  -526.00851939110646     
   10775328.470218239     
  -875256948771.72571     
  -14.224936861327771     
  -519.12761788980163     
   9901516.7061719913     
  -744092323392.37878     
  -14.225122429954144     
  -512.29027253062907     
   9098196.7718979716     
  -632561951770.49084     
  -14.225320448463753     
  -505.49648480066617     
   8359707.5081031062     
  -537729655809.14008     
  -14.225531732549726     
  -498.74625628770121     
   7680840.8039944656     
  -457098171712.93182     
  -14.225757149706967     
  -492.03958864831145     
   7056805.1487590559     
  -388543204493.85114     
  -14.225997622382813     
  -485.37648363465632     
   6483192.6074965950     
  -330257998992.97693     
  -14.226254131307323     
  -478.75694309710781     
   5955948.0982751623     
  -280705759219.84753     
  -14.226527719012383     
  -472.18096899157035     
   5471341.3654818349     
  -238579475990.90182     
  -14.226819493549170     
  -465.64856336902443     
   5025940.9672688711     
  -202767526460.50226     
  -14.227130632413910     
  -459.15972839251975     
   4616590.4684174499     
  -172324529183.65350     
  -14.227462386692224     
  -452.71446634505276     
   4240386.4575882424     
  -146446476588.84238     
  -14.227816085432758     
  -446.31277962465288     
   3894658.3825045992     
  -124449658839.03017     
  -14.228193140261149     
  -439.95467075290122     
   3576949.8845469751     
  -105752636052.61934     
  -14.228595050245794     
  -433.64014239125731     
   3285001.7378293741     
  -89860984728.556702     
  -14.229023407027226     
  -427.36919732604997     
   3016736.0708764987     
  -76354286600.179321     
  -14.229479900223305     
  -421.14183848763679     
   2770241.8480696380     
  -64875048923.745392     
  -14.229966323122790     
  -414.95806896155028     
   2543761.5543093272     
  -55119307128.842255     
  -14.230484578680185     
  -408.81789197582060     
   2335678.9038471351     
  -46828621303.532196     
  -14.231036685825114     
  -402.72131092288640     
   2144507.5159005895     
  -39783250543.057068     
  -14.231624786099806     
  -396.66832935989669     
   1968880.5549335245     
  -33796383322.811146     
  -14.232251150638517     
  -390.65895101291056     
   1807541.1135450590     
  -28709190528.085606     
  -14.232918187503053     
  -384.69317978583126     
   1659333.4471227108     
  -24386653761.803005     
  -14.233628449388711     
  -378.77101976389736     
   1523194.8302201717     
  -20713987059.542797     
  -14.234384641715241     
  -372.89247522361063     
   1398148.1338542500     
  -17593618641.032333     
  -14.235189631117475     
  -367.05755062990517     
   1283294.9348834893     
  -14942605456.513765     
  -14.236046454350463     
  -361.26625065465333     
   1177809.2197236782     
  -12690445674.243235     
  -14.236958327623928     
  -355.51858016911262     
   1080931.5694878572     
  -10777214550.887335     
  -14.237928656380808     
  -349.81454425690191     
   991963.81053942675     
  -9151978031.3976936     
  -14.238961045534612     
  -344.15414821831490     
   910264.10499229445     
  -7771447119.3877621     
  -14.240059310179994     
  -338.53739756964393     
   835242.41923565115     
  -6598830797.9580898     
  -14.241227486790736     
  -332.96429805489214     
   766356.36406082939     
  -5602861920.0737534     
  -14.242469844918865     
  -327.43485564307821     
   703107.36715764483     
  -4756969447.4532537     
  -14.243790899408038     
  -321.94907653408711     
   645037.14536490955     
  -4038573191.4891953     
  -14.245195423133707     
  -316.50696716166550     
   591724.46953854221     
  -3428485931.0303025     
  -14.246688460281597     
  -311.10853419160077     
   542782.17858385714     
  -2910403705.4077959     
  -14.248275340175102     
  -305.75378452642036     
   497854.44015999464     
  -2470473397.3623190     
  -14.249961691660838     
  -300.44272530208269     
   456614.22668418428     
  -2096924683.9349923     
  -14.251753458060184     
  -295.17536388718315     
   418760.99567661143     
  -1779757373.0046186     
  -14.253656912692888     
  -289.95170788049160     
   384018.55505199160     
  -1510475497.7802525     
  -14.255678674976803     
  -284.77176510605648     
   352133.10083284578     
  -1281861423.9353821     
  -14.257825727105510     
  -279.63554360624295     
   322871.41106942215     
  -1087783732.5909963     
  -14.260105431302934     
  -274.54305163503494     
   296019.18571617722     
  -923034000.31362438     
  -14.262525547651029     
  -269.49429764774948     
   271379.51938865660     
  -783188042.71517515     
  -14.265094252483177     
  -264.48929028744556     
   248771.49713892853     
  -664488022.57819223     
  -14.267820157332036     
  -259.52803837045536     
   228028.90246906126     
  -563742210.06814396     
  -14.270712328416227     
  -254.61055086947633     
   208999.03001184348     
  -478239843.10519683     
  -14.273780306645278     
  -249.73683689062091     
   191541.59318573389     
  -405678758.93875319     
  -14.277034128116718     
  -244.90690564998386     
   175527.71970758849     
  -344103889.69537866     
  -14.280484345073068     
  -240.12076644559724     
   160839.02833325870     
  -291855020.60040706     
  -14.284142047279522     
  -235.37842862335580     
   147366.77959015628     
  -247522390.99907655     
  -14.288018883775424     
  -230.67990154114688     
   135011.09492959053     
  -209908966.04001132     
  -14.292127084944170     
  -226.02519452614879     
   123680.23910016750     
  -177998397.40113652     
  -14.296479484836549     
  -221.41431682656210     
   113289.95992786560     
  -150927787.73508719     
  -14.301089543672150     
  -216.84727755852271     
   103762.88171009906     
  -127964564.81374079     
  -14.305971370431726     
  -212.32408564527458     
   95027.947292049459     
  -108486829.08390167     
  -14.311139745440613     
  -207.84474974966449     
   87019.905328558103     
  -91966664.506539419     
  -14.316610142829060     
  -203.40927819913875     
   79678.838792647570     
  -77955958.107332379     
  -14.322398752739714     
  -199.01767890221328     
   72949.731726023339     
  -66074359.524861768     
  -14.328522503135222     
  -194.66995925536239     
   66782.070840314496     
  -55999051.296919093     
  -14.334999081039969     
  -190.36612604101066     
   61129.479425962585     
  -47456062.558607802     
  -14.341846953029096     
  -186.10618531405990     
   55949.380818618301     
  -40212891.547196440     
  -14.349085384755000     
  -181.89014227761803     
   51202.689087962230     
  -34072240.240446195     
  -14.356734459276383     
  -177.71800114623329     
   46853.524787381401     
  -28866694.420842629     
  -14.364815093927231     
  -173.58976499555860     
   42868.953691756411     
  -24454206.051542658     
  -14.373349055432827     
  -169.50543559859486     
   39218.746699235344     
  -20714257.218043860     
  -14.382358972946713     
  -165.46501324616884     
   35875.159219517387     
  -17544603.582903337     
  -14.391868348645957     
  -161.46849655089022     
   32812.728408841125     
  -14858509.254557462     
  -14.401901565482341     
  -157.51588223583994     
   30008.086851593136     
  -12582398.567394778     
  -14.412483891643200     
  -153.60716489749370     
   27439.791511191936     
  -10653866.540533032     
  -14.423641481227833     
  -149.74233677544655     
   25088.165918107945     
  -9019976.1037081555     
  -14.435401370592857     
  -145.92138739958003     
   22935.157573976441     
  -7635859.4661737382     
  -14.447791469762464     
  -142.14430360965994     
   20964.198289172680     
  -6463375.4243515842     
  -14.460840548236455     
  -138.41106801826683     
   19160.107003447978     
  -5470486.8841046467     
  -14.474578214460003     
  -134.72166340464145     
   17508.888649385997     
  -4629014.5651619043     
  -14.489034888143387     
  -131.07605394874494     
   15997.951241514871     
  -3918437.6888021408     
  -14.504241764537010     
  -127.47425629672225     
   14614.861782600368     
  -3310162.3481780151     
  -14.520230769676090     
  -123.91606155371166     
   13351.388621679656     
  -2817141.1264818576     
  -14.537034505509514     
  -120.40211306245365     
   12188.589405420607     
  -2326814.0592036624     
  -14.554686183717838     
  -116.92971765730330     
   11150.015979830585     
  -2154132.7155706701     
  -14.573219546905012     
  -113.50911390659317     
   10110.269680441374     
  -1202962.9507683818     
  -14.592668775716074     
  -110.10027763899012     
   9482.3753250842146     
  -3072010.1733446610     
  -14.613068380287622     
  -106.85839006623222     
   7748.4260977769118     
  -571815.65575153823     
  -14.840721311963215     
  -78.837803122689010     
   3459.8086796403750     
  -154900.80045275515     
  -15.018612340529259     
  -64.443149732976295     
   2298.0526762447112     
  -91245.182474482703     
  -15.166783091611334     
  -54.663733523149290     
   1613.7138076860908     
  -48601.789687446093     
  -15.294116117085036     
  -47.506448041358446     
   1249.2003850302451     
  -32769.746467905970     
  -15.405586762070554     
  -41.874878862480458     
   1003.4272865209505     
  -22392.175604389449     
  -15.504352416429818     
  -37.277595722458003     
   835.48596948802947     
  -16471.647022623354     
  -15.592581987911391     
  -33.409009256692052     
   711.94861681835437     
  -12484.760628606064     
  -15.671849906582828     
  -30.083355434386643     
   618.31291210380891     
  -9782.0696306715181     
  -15.743346684306125     
  -27.175204679442686     
   544.94738987377241     
  -7843.7461326621060     
  -15.808001333351344     
  -24.597537970061239     
   486.11929387880667     
  -6418.0700625132122     
  -15.866557215034481     
  -22.287280314339331     
   437.98376840995763     
  -5338.9239542217474     
  -15.919621437954552     
  -20.197466296431198     
   397.94183875329446     
  -4504.5506300097049     
  -15.967698350807016     
  -18.292217426977405     
   364.15770902822163     
  -3846.9610873327570     
  -16.011213017460022     
  -16.543559402223789     
   335.30550087322604     
  -3320.2599115703010     
  -16.050528135646243     
  -14.929286771199601     
   310.40355153644873     
  -2892.3584894477558     
  -16.085956523478536     
  -13.431500735194502     
   288.71086286559057     
  -2540.3672208249809     
  -16.117770525661438     
  -12.035578306257021     
   269.65810870940322     
  -2247.6007620030068     
  -16.146209227009553     
  -10.729430276997560     
   252.80110299438067     
  -2001.6800901492256     
  -16.171484072059741     
  -9.5029562637159533     
   237.78850231826146     
  -1793.2703501684080     
  -16.193783304428763     
  -8.3476375711903064     
   224.33897469199843     
  -1615.2302257618303     
  -16.213275517737191     
  -7.2562282644633473     
   212.22474799878469     
  -1462.0247026931097     
  -16.230112527859337     
  -6.2225174876449181     
   201.25956272858636     
  -1329.3128062422195     
  -16.244431719823993     
  -5.2411442891190303     
   191.28971668176973     
  -1213.6531680681533     
  -16.256357983148281     
  -4.3074517026114583     
   182.18731792125857     
  -1112.2906099223787     
  -16.266005321208581     
  -3.4173705619412096     
   173.84513834684071     
  -1022.9992934173529     
  -16.273478199862726     
  -2.5673261069585807     
   166.17264364621059     
  -943.96597810212404     
  -16.278872685575742     
  -1.7541622508169419     
   159.09289881044464     
  -873.70212562652353     
  -16.282277412180932     
 -0.97507967162021947     
   152.54013286824573     
  -810.97699511994892     
  -16.283774407045104     
 -0.22758482593748924     
   146.45780540484611     
  -754.76622095252355     
  -16.283439801048370     
  0.49055233444388213     
   140.79705874770218     
  -704.21191048569301     
  -16.281344441906189     
   1.1813336548607869     
   135.51546941905949     
  -658.59142757348593     
  -16.277554426576224     
   1.8465624126890821     
   130.57603371225832     
  -617.29275577820545     
  -16.272131565533108     
   2.4878683420795329     
   125.94633804392180     
  -579.79492912297974     
  -16.265133789360902     
   3.1067288773780830     
   121.59787607549947     
  -545.65235618635722     
  -16.256615506260051     
   3.7044872760770868     
   117.50548340410178     
  -514.48219715003017     
  -16.246627917582913     
   4.2823681519010330     
   113.64686692547656     
  -485.95412404118531     
  -16.235219297318064     
   4.8414908467026443     
   110.00221099516766     
  -459.78197013365860     
  -16.222435240475871     
   5.3828809897384771     
   106.55384621916522     
  -435.71688155342900     
  -16.208318884538929     
   5.9074805293051762     
   103.28596960751449     
  -413.54166850829779     
  -16.192911107494190     
   6.4161564710582155     
   100.18440709370228     
  -393.06612752326055     
  -16.176250705430451     
   6.9097085166356669     
   97.236411137277827     
  -374.12314269435961     
  -16.158374552243359     
   7.3888757633965367     
   94.430487567070116     
  -356.56542909533152     
  -16.139317743622403     
   7.8543425994363503     
   91.756246848855127     
  -340.26279351951530     
  -16.119113727187155     
   8.3067439063021347     
   89.204275897458757     
  -325.09982725036053     
  -16.097794420381842     
   8.7466696640284844     
   86.766027193081058     
  -310.97394959746231     
  -16.075390317519776     
   9.1746690384389353     
   84.433722571100105     
  -297.79374899292151     
  -16.051930587184938     
   9.5912540185008197     
   82.200269453653192     
  -285.47756272601083     
  -16.027443161041518     
   9.9969026614679741     
   80.059187733208105     
  -273.95226748709950     
  -16.001954814968695     
   10.392061995118631     
   78.004545727054861     
  -263.15223563681491     
  -15.975491243323786     
   10.777150619335716     
   76.030903959778740     
  -253.01843980799083     
  -15.948077127038820     
   11.152561043388209     
   74.133265661218815     
  -243.49767747923300     
  -15.919736196171177     
   11.518661790241568     
   72.307033080124569     
  -234.54189998992214     
  -15.890491287456010     
   11.875799295017380     
   70.547968830200148     
  -226.10762886574614     
  -15.860364397344979     
   12.224299621127148     
   68.852161613707040     
  -218.15544845904762     
  -15.829376730960957     
   12.564470014537077     
   67.215995750264184     
  -210.64956120844232     
  -15.797548747350570     
   12.896600314015735     
   65.636124041200887     
  -203.55740043023599     
  -15.764900201374655     
   13.220964232963674     
   64.109443537974116     
  -196.84928806249201     
  -15.731450182540259     
   13.537820526502372     
   62.633073877505424     
  -190.49813543510777     
  -15.697217151045635     
   13.847414055850493     
   61.204337861742118     
  -184.47917903692269     
  -15.662218971281545     
   14.149976760552260     
   59.820744018965193     
  -178.76974587559698     
  -15.626472943007325     
   14.445728547911919     
   58.479970924898211     
  -173.34904810214610     
  -15.589995830398141     
   14.734878107884496     
   57.179853064132118     
  -168.19799828351861     
  -15.552803889140502     
   15.017623660737341     
   55.918368077005724     
  -163.29904671928816     
  -15.514912891735783     
   15.294153643996383     
   54.693625226611061     
  -158.63603669271228     
  -15.476338151156199     
   15.564647344441450     
   53.503854951415718     
  -154.19407394861494     
  -15.437094542984054     
   15.829275480311992     
   52.347399396801109     
  -149.95941192814385     
  -15.397196526152856     
   16.088200738322346     
   51.222703807340025     
  -145.91934715502794     
  -15.356658162398054     
   16.341578269599886     
   50.128308703677334     
  -142.06212703954566     
  -15.315493134515391     
   16.589556148236280     
   49.062842750880733     
  -138.37686605498180     
  -15.273714763516139     
   16.832275795752153     
   48.025016255468373     
  -134.85347027000063     
  -15.231336024760635     
   17.069872374461934     
   47.013615228443371     
  -131.48257057864245     
  -15.188369563144468     
   17.302475152405801     
   46.027495949103546     
  -128.25546090225816     
  -15.144827707405348     
   17.530207842259401     
   45.065579992336609     
  -125.16404303613899     
  -15.100722483612920     
   17.753188916414157     
   44.126849669565566     
  -122.20077735167283     
  -15.056065627898596     
   17.971531900186640     
   43.210343839428020     
  -119.35863682738973     
  -15.010868598477833     
   18.185345644943268     
   42.315154063222593     
  -116.63106657498393     
  -14.965142587012995     
   18.394734582761100     
   41.440421063910215     
  -114.01194626282764     
  -14.918898529361103     
   18.599798964088222     
   40.585331466939010     
  -111.49555612562726     
  -14.872147115747278     
   18.800635079745565     
   39.749114795996803     
  -109.07654689775502     
  -14.824898800401485     
   18.997335468471213     
   38.931040694263643     
  -106.74990997348142     
  -14.777163810693311     
   19.189989111130529     
   38.130416369462537     
  -104.51095381425536     
  -14.728952155796829     
   19.378681612593823     
   37.346584215855621     
  -102.35527908013742     
  -14.680273634915231     
   19.563495372190349     
   36.578919622754590     
  -100.27875680388539     
  -14.631137845092688     
   19.744509743614049     
   35.826828946725449     
  -98.277510904109192     
  -14.581554188638844     
   19.921801185018225     
   35.089747614944628     
  -96.347896986482965     
  -14.531531880189595     
   20.095443400024450     
   34.367138387546007     
  -94.486488768273972     
  -14.481079953425999     
   20.265507470297777     
   33.658489721783951     
  -92.690060844525760     
  -14.430207267471694     
   20.432061980265861     
   32.963314265450009     
  -90.955575701871453     
  -14.378922512987740     
   20.595173134548702     
   32.281147447685967     
  -89.280170587798494     
  -14.327234217982486     
   20.754904868588611     
   31.611546168277481     
  -87.661145371651301     
  -14.275150753352859     
   20.911318952954279     
   30.954087577990094     
  -86.095952381327052     
  -14.222680338172367     
   21.064475091737080     
   30.308367935130143     
  -84.582185379476172     
  -14.169831044740077     
   21.214431015436865     
   29.674001544784076     
  -83.117570761741106     
  -14.116610803403873     
   21.361242568709002     
   29.050619764071019     
  -81.699958997289386     
  -14.063027407170434     
   21.504963793298160     
   28.437870071591348     
  -80.327316572586867     
  -14.009088516113563     
   21.645647006470380     
   27.835415197296946     
  -78.997718055910511     
  -13.954801661591748     
   21.783342875243317     
   27.242932311877617     
  -77.709340525344501     
  -13.900174250285136     
   21.918100486667853     
   26.660112257937534     
  -76.460455445224014     
  -13.845213568061471     
   22.049967414417942     
   26.086658842098352     
  -75.249425047249403     
  -13.789926783679929     
   22.178989781908800     
   25.522288154243981     
  -74.074694003378667     
  -13.734320952341287     
   22.305212322167456     
   24.966727949218640     
  -72.934787367044080     
  -13.678403019092238     
   22.428678434650418     
   24.419717043965811     
  -71.828303477192122     
  -13.622179822091329     
   22.549430239180051     
   23.881004767886868     
  -70.753910644434313     
  -13.565658095743434     
   22.667508627194902     
   23.350350438053610     
  -69.710342942640168     
  -13.508844473709317     
   22.782953310454996     
   22.827522865983809     
  -68.696396369048372     
  -13.451745491796460     
   22.895802867352995     
   22.312299893215943     
  -67.710924765380597     
  -13.394367590736945     
   23.006094786979723     
   21.804467957475591     
  -66.752837349591175     
  -13.336717118857845     
   23.113865511066795     
   21.303821677353657     
  -65.821094932592615     
  -13.278800334649302     
   23.219150473923577     
   20.810163465359210     
  -64.914707283379457     
  -13.220623409235136     
   23.321984140488812     
   20.323303160733865     
  -64.032730057679942     
  -13.162192428750567     
   23.422400042603901     
   19.843057685301265     
  -63.174263377310709     
  -13.103513396631390     
   23.520430813592078     
   19.369250709971446     
  -62.338447072718438     
  -13.044592235818708     
   23.616108221259324     
   18.901712356926055     
  -61.524461982998645     
  -12.985434790883048     
   23.709463199381773     
   18.440278892053566     
  -60.731523798647245     
  -12.926046830071577     
   23.800525877770816     
   17.984792463563711     
  -59.958884822080044     
  -12.866434047281828     
   23.889325610998220     
   17.535100827398111     
  -59.205829265371740     
  -12.806602063965244     
   23.975891005836484     
   17.091057107907822     
  -58.471673457510271     
  -12.746556430963626     
   24.060249947498697     
   16.652519556976493     
  -57.755762979819231     
  -12.686302630281444     
   24.142429624727708     
   16.219351334627849     
  -57.057471752525352     
  -12.625846076796780     
   24.222456553805486     
   15.791420296483910     
  -56.376200708658025     
  -12.565192119913549     
   24.300356601524619     
   15.368598791168974     
  -55.711375485393638     
  -12.504346045157535     
   24.376155007190111     
   14.950763475028520     
  -55.062446866629195     
  -12.443313075718573     
   24.449876403686506     
   14.537795123528802     
  -54.428887342315541     
  -12.382098373941199     
   24.521544837666482     
   14.129578468461435     
  -53.810192377749594     
  -12.320707042765861     
   24.591183788901706     
   13.726002025628311     
  -53.205877071756142     
  -12.259144127122775     
   24.658816188834752     
   13.326957947590142     
  -52.615477113373238     
  -12.197414615280346     
   24.724464438376828     
   12.932341869239842     
  -52.038546364236943     
  -12.135523440150008     
   24.788150424978696     
   12.542052771508065     
  -51.474656704801760     
  -12.073475480549250     
   24.849895539023020     
   12.155992846222050     
  -50.923397201704425     
  -12.011275562424485     
   24.909720689556600     
   11.774067367209266     
  -50.384372817254565     
  -11.948928460035374     
   24.967646319402323     
   11.396184571079857     
  -49.857204037634652     
  -11.886438897102112     
   25.023692419682018     
   11.022255540797596     
  -49.341526467386700     
  -11.823811547917128     
   25.077878543764740     
   10.652194092292197     
  -48.836988957904339     
  -11.761051038422591     
   25.130223820683241     
   10.285916675107913     
  -48.343254564091744     
  -11.698161947255016     
   25.180746968035706     
   9.9233422658772241     
  -47.859998589228560     
  -11.635148806758243     
   25.229466304391543     
   9.5643922764580100     
  -47.386908992489062     
  -11.572016103965991     
   25.276399761230223     
   9.2089904590143501     
  -46.923684728323380     
  -11.508768281555120     
   25.321564894436637     
   8.8570628235519244     
  -46.470036911333025     
  -11.445409738770708     
   25.364978895362309     
   8.5085375467169264     
  -46.025686005441770     
  -11.381944832323979     
   25.406658601483294     
   8.1633449016761119     
  -45.590364211791325     
  -11.318377877264076     
   25.446620506662704     
   7.8214171700876776     
  -45.163811863875793     
  -11.254713147824667     
   25.484880771040693     
   7.4826885811086088     
  -44.745779963264589     
  -11.190954878246245     
   25.521455230571924     
   7.1470952313841245     
  -44.336027596653295     
  -11.127107263575050     
   25.556359406211410     
   6.8145750244092245     
  -43.934322683355340     
  -11.063174460439411     
   25.589608512783141     
   6.4850676042840583     
  -43.540441454599552     
  -10.999160587804324     
   25.621217467527288     
   6.1585142933745622     
  -43.154167742484489     
  -10.935069727705043     
   25.651200898348989     
   5.8348580353059276     
  -42.775292934254288     
  -10.870905925960402     
   25.679573151783003     
   5.5140433382990199     
  -42.403615729375375     
  -10.806673192866576     
   25.706348300679572     
   5.1960162203287048     
  -42.038941679027403     
  -10.742375503871964     
   25.731540151624731     
   4.8807241577359992     
  -41.681082997325056     
  -10.678016800233838     
   25.755162252107212     
   4.5681160352560610     
  -41.329857957944469     
  -10.613600989657380     
   25.777227897446782     
   4.2581421005714768     
  -40.985091450040528     
  -10.549131946917688     
   25.797750137484950     
   3.9507539146961728     
  -40.646613699009180     
  -10.484613514465348     
   25.816741783051576     
   3.6459043119536036     
  -40.314261075853040     
  -10.420049503016099     
   25.834215412216171     
   3.3435473538847056     
  -39.987874593705953     
  -10.355443692125137     
   25.850183376336965     
   3.0436382944319105     
  -39.667301360704300     
  -10.290799830746538     
   25.864657805908610     
   2.7461335342266282     
  -39.352392773084965     
  -10.226121637778315     
   25.877650616215249     
   2.4509905884284908     
  -39.043005174016677     
  -10.161412802593555     
   25.889173512810377     
   2.1581680496233653     
  -38.738999934671234     
  -10.096676985558092     
   25.899237996809717     
   1.8676255501133308     
  -38.440241902672554     
  -10.031917818535160     
   25.907855370024610     
   1.5793237358432863     
  -38.146601684032625     
  -9.9671389053774018     
   25.915036739922250     
   1.2932242232130480     
  -37.857951890882866     
  -9.9023438224066993     
   25.920793024440361     
   1.0092895840314262     
  -37.574171466453819     
  -9.8375361188821273     
   25.925134956645522     
  0.72748329803302214     
  -37.295141138682752     
  -9.7727193174564810     
   25.928073089239337     
  0.44776973949290133     
  -37.020746346997257     
  -9.7078969146216725     
   25.929617798942797     
  0.17011414189042159     
  -36.750875982391698     
  -9.6430723811433658     
   25.929779290727577     
 -0.10551742797751637     
  -36.485421813410206     
  -9.5782491624851875     
   25.928567601928691     
 -0.37915809157809310     
  -36.224279405159599     
  -9.5134306792228038     
   25.925992606231951     
 -0.65084018711679037     
  -35.967347404697961     
  -9.4486203274481966     
   25.922064017532531     
 -0.92059529265202533     
  -35.714526979356876     
  -9.3838214791644283     
   25.916791393688406     
  -1.1884542449972022     
  -35.465722959074967     
  -9.3190374826711597     
   25.910184140157938     
  -1.4544471671902646     
  -35.220842443537862     
  -9.2542716629412229     
   25.902251513526171     
  -1.7186034855167986     
  -34.979795593307294     
  -9.1895273219884981     
   25.893002624931214     
  -1.9809519524666037     
  -34.742494881344989     
  -9.1248077392273554     
   25.882446443389853     
  -2.2415206640766914     
  -34.508855590486192     
  -9.0601161718238998     
   25.870591799027149     
  -2.5003370810053380     
  -34.278795481516838     
  -8.9954558550392676     
   25.857447386206843     
  -2.7574280471167145     
  -34.052234145460474     
  -8.9308300025652034     
   25.843021766581032     
  -3.0128198032076683     
  -33.829094221052685     
  -8.8662418068521180     
   25.827323372048351     
  -3.2665380098655636     
  -33.609300128415200     
  -8.8016944394298733     
   25.810360507621613     
  -3.5186077608286777     
  -33.392778165214992     
  -8.7371910512214832     
   25.792141354226874     
  -3.7690535970677903     
  -33.179457388360291     
  -8.6727347728499193     
   25.772673971415504     
  -4.0178995274804929     
  -32.969268151099989     
  -8.6083287149382421     
   25.751966300000266     
  -4.2651690386137435     
  -32.762142980210619     
  -8.5439759684032168     
   25.730026164626320     
  -4.5108851109653232     
  -32.558016690194840     
  -8.4796796047426053     
   25.706861276258550     
  -4.7550702361417843     
  -32.356824821928200     
  -8.4154426763163226     
   25.682479234612430     
  -4.9977464223062462     
  -32.158506044989970     
  -8.3512682166215892     
   25.656887530512556     
  -5.2389352176436663     
  -31.962999293588695     
  -8.2871592405622820     
   25.630093548187585     
  -5.4786577123455817     
  -31.770246363513948     
  -8.2231187447126146     
   25.602104567506540     
  -5.7169345600719357     
  -31.580189731481106     
  -8.1591497075753132     
   25.572927766148716     
  -5.9537859830580446     
  -31.392773905704423     
  -8.0952550898344278     
   25.542570221722691     
  -6.1892317873508276     
  -31.207944455676333     
  -8.0314378346029240     
   25.511038913827395     
  -6.4232913707684007     
  -31.025649052953213     
  -7.9677008676651893     
   25.478340726053808     
  -6.6559837386655500     
  -30.845835847156316     
  -7.9040470977146065     
   25.444482447938348     
  -6.8873275075192222     
  -30.668454998984068     
  -7.8404794165862919     
   25.409470776869522     
  -7.1173409200116033     
  -30.493457810143070     
  -7.7770006994851464     
   25.373312319935522     
  -7.3460418535876766     
  -30.320796681094258     
  -7.7136138052093406     
   25.336013595729813     
  -7.5734478286958833     
  -30.150425297479238     
  -7.6503215763693406     
   25.297581036112007     
  -7.7995760184269782     
  -29.982298608797439     
  -7.5871268396025915     
   25.258020987920958     
  -8.0244432579929601     
  -29.816372865465649     
  -7.5240324057839789     
   25.217339714639763     
  -8.2480660544839459     
  -29.652604500696381     
  -7.4610410702321639     
   25.175543398032957     
  -8.4704605882391739     
  -29.490952884436890     
  -7.3981556129118982     
   25.132638139725177     
  -8.6916427348724472     
  -29.331375920477885     
  -7.3353787986324255     
   25.088629962752307     
  -8.9116280542760364     
  -29.173835198030407     
  -7.2727133772420602     
   25.043524813070963     
  -9.1304318182612594     
  -29.018290740435798     
  -7.2101620838190383     
   24.997328561028272     
  -9.3480689988145329     
  -28.864705923316063     
  -7.1477276388587416     
   24.950047002798140     
  -9.5645542932393983     
  -28.713042693877401     
  -7.0854127484573697     
   24.901685861781431     
  -9.7799021134434838     
  -28.563266207689683     
  -7.0232201044921609     
   24.852250789972821     
  -9.9941266100011532     
  -28.415340272578913     
  -6.9611523847982317     
   24.801747369292702     
  -10.207241662045499     
  -28.269231636146124     
  -6.8992122533421334     
   24.750181112889297     
  -10.419260899316590     
  -28.124905810858774     
  -6.8374023603921827     
   24.697557466408760     
  -10.630197692898037     
  -27.982331261513657     
  -6.7757253426856687     
   24.643881809233118     
  -10.840065177359385     
  -27.841474867930739     
  -6.7141838235929878     
   24.589159455692545     
  -11.048876238868869     
  -27.702306842382697     
  -6.6527804132787951     
   24.533395656244910     
  -11.256643540186735     
  -27.564795299192010     
  -6.5915177088602341     
   24.476595598632112     
  -11.463379504930680     
  -27.428912138180603     
  -6.5303982945623131     
   24.418764409004872     
  -11.669096345967031     
  -27.294626739665954     
  -6.4694247418705046     
   24.359907153023666     
  -11.873806046514529     
  -27.161912276528756     
  -6.4085996096806168     
   24.300028836935908     
  -12.077520388588491     
  -27.030739665274425     
  -6.3479254444460116     
   24.239134408624242     
  -12.280250936078055     
  -26.901083197145187     
  -6.2874047803222277     
   24.177228758633905     
  -12.482009060056638     
  -26.772915040187065     
  -6.2270401393090644     
   24.114316721176618     
  -12.682805922858046     
  -26.646210825235741     
  -6.1668340313901862     
   24.050403075109354     
  -12.882652504047311     
  -26.520943766088678     
  -6.1067889546703080     
   23.985492544893503     
  -13.081559582292979     
  -26.397090639287619     
  -6.0469073955100061     
   23.919589801532553     
  -13.279537762087632     
  -26.274626121505158     
  -5.9871918286582222     
   23.852699463482338     
  -13.476597457998917     
  -26.153527159080987     
  -5.9276447173824893     
   23.784826097558110     
  -13.672748911692029     
  -26.033770840402525     
  -5.8682685135969628     
   23.715974219796394     
  -13.868002192995043     
  -25.915333890311956     
  -5.8090656579882687     
   23.646148296320973     
  -14.062367197172389     
  -25.798195179155510     
  -5.7500385801392495     
   23.575352744175504     
  -14.255853661016051     
  -25.682331960354549     
  -5.6911896986506276     
   23.503591932146165     
  -14.448471150718714     
  -25.567724395847524     
  -5.6325214212606491     
   23.430870181560152     
  -14.640229083687565     
  -25.454350449795040     
  -5.5740361449627462     
   23.357191767070777     
  -14.831136712061033     
  -25.342191169994706     
  -5.5157362561212580     
   23.282560917426036     
  -15.021203145835990     
  -25.231225534673158     
  -5.4576241305852520     
   23.206981816218079     
  -15.210437337346043     
  -25.121435352046188     
  -5.3997021338004938     
   23.130458602618500     
  -15.398848102486385     
  -25.012800471786310     
  -5.3419726209195941     
   23.052995372097222     
  -15.586444106024786     
  -24.905303419471455     
  -5.2844379369103809     
   22.974596177127982     
  -15.773233881670819     
  -24.798925003696365     
  -5.2271004166625232     
   22.895265027875809     
  -15.959225819198545     
  -24.693648387930438     
  -5.1699623850924610     
   22.815005892872545     
  -16.144428182108019     
  -24.589455115345658     
  -5.1130261572466527     
   22.733822699678587     
  -16.328849095473117     
  -24.486329168339250     
  -5.0562940384031974     
   22.651719335529318     
  -16.512496564235658     
  -24.384252779614506     
  -4.9997683241718489     
   22.568699647968522     
  -16.695378460082772     
  -24.283210579118183     
  -4.9434513005924696     
   22.484767445469750     
  -16.877502539426153     
  -24.183185537517257     
  -4.8873452442319394     
   22.399926498043790     
  -17.058876430957536     
  -24.084162853109152     
  -4.8314524222795692     
   22.314180537835508     
  -17.239507652355851     
  -23.986126218672311     
  -4.7757750926410285     
   22.227533259707126     
  -17.419403598995899     
  -23.889061543467857     
  -4.7203155040308422     
   22.139988321808207     
  -17.598571560571902     
  -23.792952858312493     
  -4.6650758960634624     
   22.051549346139254     
  -17.777018707009251     
  -23.697786869721121     
  -4.6100584993429541     
   21.962219919100402     
  -17.954752108532155     
  -23.603548511571198     
  -4.5552655355513281     
   21.872003592023152     
  -18.131778722368935     
  -23.510224047271134     
  -4.5006992175355345     
   21.780903881710419     
  -18.308105402723474     
  -23.417800223005759     
  -4.4463617493931551     
   21.688924270942621     
  -18.483738904396013     
  -23.326262973348292     
  -4.3922553265568087     
   21.596068208989887     
  -18.658685876696129     
  -23.235599913021826     
  -4.3383821358773131     
   21.502339112108039     
  -18.832952876043787     
  -23.145797418798431     
  -4.2847443557056017     
   21.407740364026218     
  -19.006546356684780     
  -23.056843632222403     
  -4.2313441559734484     
   21.312275316424692     
  -19.179472683926445     
  -22.968725368846247     
  -4.1781836982729939     
   21.215947289404390     
  -19.351738124192796     
  -22.881431354313396     
  -4.1252651359351251     
   21.118759571945535     
  -19.523348859350143     
  -22.794948791195154     
  -4.0725906141067059     
   21.020715422358947     
  -19.694310975284111     
  -22.709266849679594     
  -4.0201622698266997     
   20.921818068729099     
  -19.864630476656703     
  -22.624373192167557     
  -3.9679822321011859     
   20.822070709348459     
  -20.034313275597963     
  -22.540257593762316     
  -3.9160526219773133     
   20.721476513140587     
  -20.203365207551180     
  -22.456907802901164     
  -3.8643755526161923     
   20.620038620081527     
  -20.371792016072941     
  -22.374314315685005     
  -3.8129531293647512     
   20.517760141607745     
  -20.539599373440574     
  -22.292465180725269     
  -3.7617874498265831     
   20.414644161018401     
  -20.706792862296020     
  -22.211351247297390     
  -3.7108806039317908     
   20.310693733871034     
  -20.873377996650746     
  -22.130961012899974     
  -3.6602346740058569     
   20.205911888368789     
  -21.039360204247497     
  -22.051285700804016     
  -3.6098517348375516     
   20.100301625740663     
  -21.204744847003525     
  -21.972314174880328     
  -3.5597338537459016     
   19.993865920614862     
  -21.369537203315133     
  -21.894037971575852     
  -3.5098830906462295     
   19.886607721386323     
  -21.533742488101947     
  -21.816446443452470     
  -3.4603014981152889     
   19.778529950574995     
  -21.697365836427842     
  -21.739531299288224     
  -3.4109911214555066     
   19.669635505180995     
  -21.860412321172504     
  -21.663282366080448     
  -3.3619539987583473     
   19.559927257030768     
  -22.022886938918109     
  -21.587691555132089     
  -3.3131921609668202     
   19.449408053119519     
  -22.184794625581596     
  -21.512749430639847     
  -3.2647076319371422     
   19.338080715939792     
  -22.346140246311393     
  -21.438447279412504     
  -3.2165024284995698     
   19.225948043821742     
  -22.506928600906988     
  -21.364777223195929     
  -3.1685785605184162     
   19.113012811244275     
  -22.667164430080955     
  -21.291729832188587     
  -3.1209380309512711     
   18.999277769159512     
  -22.826852403822372     
  -21.219298068947364     
  -3.0735828359074295     
   18.884745645301610     
  -22.985997139339474     
  -21.147472601870955     
  -3.0265149647055547     
   18.769419144493625     
  -23.144603183853512     
  -21.076246691448212     
  -2.9797363999305753     
   18.653300948948896     
  -23.302675034039368     
  -21.005611394730874     
  -2.9332491174898427     
   18.536393718565048     
  -23.460217119499855     
  -20.935560053478945     
  -2.8870550866685538     
   18.418700091216547     
  -23.617233819900942     
  -20.866084177427751     
  -2.8411562701844510     
   18.300222683038712     
  -23.773729451231656     
  -20.797177287714508     
  -2.7955546242418206     
   18.180964088708411     
  -23.929708280889511     
  -20.728831089257458     
  -2.7502520985847898     
   18.060926881721038     
  -24.085174514058945     
  -20.661039508462139     
  -2.7052506365499434     
   17.940113614659964     
  -24.240132310372410     
  -20.593794367806119     
  -2.6605521751182692     
   17.818526819463703     
  -24.394585768130959     
  -20.527089822652737     
  -2.6161586449664402     
   17.696169007688873     
  -24.548538941800849     
  -20.460918087160945     
  -2.5720719705174484     
   17.573042670765734     
  -24.701995827454560     
  -20.395273364436839     
  -2.5282940699906029     
   17.449150280252880     
  -24.854960377687831     
  -20.330148171040705     
  -2.4848268554508954     
   17.324494288086232     
  -25.007436488970640     
  -20.265536986369604     
  -2.4416722328577523     
   17.199077126822885     
  -25.159428016368409     
  -20.201432424053923     
  -2.3988321021131780     
   17.072901209883089     
  -25.310938759548819     
  -20.137829295388062     
  -2.3563083571093011     
   16.945968931786059     
  -25.461972479264226     
  -20.074720350846569     
  -2.3141028857753358     
   16.818282668383159     
  -25.612532881895579     
  -20.012100547318994     
  -2.2722175701239617     
   16.689844777088421     
  -25.762623636000470     
  -19.949963082482007     
  -2.2306542862971379     
   16.560657597100619     
  -25.912248359119086     
  -19.888302680728454     
  -2.1894149046113611     
   16.430723449629763     
  -26.061410629224547     
  -19.827113362326255     
  -2.1485012896023665     
   16.300044638108098     
  -26.210113979441992     
  -19.766389168566690     
  -2.1079153000692976     
   16.168623448413975     
  -26.358361898206244     
  -19.706125227527302     
  -2.0676587891183340     
   16.036462149074929     
  -26.506157837412694     
  -19.646315137797188     
  -2.0277336042058036     
   15.903562991479030     
  -26.653505200946178     
  -19.586954412453814     
  -1.9881415871807755     
   15.769928210079067     
  -26.800407359039578     
  -19.528036827358168     
  -1.9488845743271463     
   15.635560022593355     
  -26.946867635244768     
  -19.469558052449958     
  -1.9099643964052286     
   15.500460630203650     
  -27.092889320638140     
  -19.411512019520224     
  -1.8713828786928479     
   15.364632217750090     
  -27.238475660784545     
  -19.353894559259700     
  -1.8331418410259559     
   15.228076953923184     
  -27.383629869978989     
  -19.296699784213711     
  -1.7952430978387686     
   15.090796991452331     
  -27.528355118360594     
  -19.239923665340495     
  -1.7576884582034356     
   14.952794467291806     
  -27.672654545850648     
  -19.183560479444406     
  -1.7204797258692492     
   14.814071502803561     
  -27.816531249446484     
  -19.127606329859201     
  -1.6836186993013991     
   14.674630203937646     
  -27.959988296920422     
  -19.072055674731828     
  -1.6471071717192798     
   14.534472661409140     
  -28.103028714480914     
  -19.016904729389644     
  -1.6109469311343596     
   14.393600950873061     
  -28.245655499951333     
  -18.962148117634133     
  -1.5751397603876152     
   14.252017133096096     
  -28.387871610833592     
  -18.907782176308221     
  -1.5396874371865399     
   14.109723254126125     
  -28.529679977155901     
  -18.853801684098944     
  -1.5045917341417323     
   13.966721345458765     
  -28.671083489786646     
  -18.800203109626469     
  -1.4698544188030709     
   13.823013424201530     
  -28.812085013108842     
  -18.746981353633451     
  -1.4354772536954818     
   13.678601493235602     
  -28.952687373261099     
  -18.694133007410272     
  -1.4014619963543047     
   13.533487541375411     
  -29.092893370816672     
  -18.641653138274275     
  -1.3678103993602633     
   13.387673543524981     
  -29.232705769353732     
  -18.589538418816119     
  -1.3345242103740478     
   13.241161460832863     
  -29.372127307494850     
  -18.537784073452741     
  -1.3016051721705129     
   13.093953240844009     
  -29.511160688045749     
  -18.486386794667848     
  -1.2690550226724975     
   12.946050817651383     
  -29.649808589005755     
  -18.435342255973492     
  -1.2368754949842737     
   12.797456112039058     
  -29.788073655925551     
  -18.384646609015505     
  -1.2050683174246282     
   12.648171031635508     
  -29.925958505493170     
  -18.334296458355617     
  -1.1736352135595816     
   12.498197471049451     
  -30.063465728930836     
  -18.284287419754296     
  -1.1425779022347540     
   12.347537312015673     
  -30.200597884578997     
  -18.234616530294932     
  -1.1118980976073773     
   12.196192423532837     
  -30.337357508556206     
  -18.185279417876224     
  -1.0815975091779639     
   12.044164662000968     
  -30.473747104190281     
  -18.136273232566356     
  -1.0516778418216326     
   11.891455871356909     
  -30.609769153434527     
  -18.087593731611243     
  -1.0221407958191007     
   11.738067883207265     
  -30.745426106421611     
  -18.039238126224816     
 -0.99298806688734398     
   11.584002516960293     
  -30.880720392368296     
  -17.991202314725580     
 -0.96422134620993105     
   11.429261579955048     
  -31.015654409728739     
  -17.943483585464676     
 -0.93584232046703586     
   11.273846867589180     
  -31.150230536619723     
  -17.896077926587438     
 -0.90785267186513374     
   11.117760163444954     
  -31.284451121069132     
  -17.848982745082889     
 -0.88025407816638401     
   10.961003239413142     
  -31.418318491657253     
  -17.802194110160784     
 -0.85304821271770637     
   10.803577855815286     
  -31.551834947483460     
  -17.755709506612430     
 -0.82623674447955153     
   10.645485761524624     
  -31.685002768783050     
  -17.709525120696714     
 -0.79982133805437428     
   10.486728694084691     
  -31.817824207188281     
  -17.663638510207512     
 -0.77380365371480975     
   10.327308379826686     
  -31.950301496014831     
  -17.618045950303998     
 -0.74818534743156051     
   10.167226533985041     
  -32.082436840642117     
  -17.572745081501413     
 -0.72296807090099435     
   10.006484860811556     
  -32.214232428753377     
  -17.527732277282432     
 -0.69815347157246144     
   9.8450850536875851     
  -32.345690420832995     
  -17.483005235905953     
 -0.67374319267533000     
   9.6830287952352503     
  -32.476812960102286     
  -17.438560448340777     
 -0.64973887324574897     
   9.5203177574263300     
  -32.607602163464847     
  -17.394395640249996     
 -0.62614214815313718     
   9.3569536016907549     
  -32.738060130766719     
  -17.350507458339191     
 -0.60295464812640609     
   9.1929379790220729     
  -32.868188936704264     
  -17.306893575609564     
 -0.58017799977991791     
   9.0282725300840116     
  -32.997990638521330     
  -17.263550970828248     
 -0.55781382563918303     
   8.8629588853107055     
  -33.127467270802541     
  -17.220476953378096     
 -0.53586374416630067     
   8.6969986650138136     
  -33.256620847952881     
  -17.177669107256943     
 -0.51432936978514610     
   8.5303934794782919     
  -33.385453366257309     
  -17.135124381890737     
 -0.49321231290630746     
   8.3631449290648412     
  -33.513966799121491     
  -17.092840661466024     
 -0.47251417995177564     
   8.1952546043068342     
  -33.642163104082485     
  -17.050814897931904     
 -0.45223657337939138     
   8.0267240860070821     
  -33.770044215816974     
  -17.009045032105881     
 -0.43238109170705158     
   7.8575549453336491     
  -33.897612053557765     
  -16.967528116310469     
 -0.41294932953667857     
   7.6877487439136756     
  -34.024868514430096     
  -16.926262131044830     
 -0.39394287757795576     
   7.5173070339265715     
  -34.151815480412928     
  -16.885244212426507     
 -0.37536332267183231     
   7.3462313581955199     
  -34.278454812006132     
  -16.844472389012214     
 -0.35721224781380001     
   7.1745232502781988     
  -34.404788354923724     
  -16.803943878862849     
 -0.33949123217694549     
   7.0021842345558474     
  -34.530817934015197     
  -16.763656747117398     
 -0.32220185113478050     
   6.8292158263217670     
  -34.656545359618576     
  -16.723608303579919     
 -0.30534567628385306     
   6.6556195318679778     
  -34.781972421895425     
  -16.683796646386995     
 -0.28892427546614291     
   6.4813968485713849     
  -34.907100896743323     
  -16.644219164031043     
 -0.27293921279124317     
   6.3065492649783383     
  -35.031932540473562     
  -16.604873997404823     
 -0.25739204865833182     
   6.1310782608885228     
  -35.156469095454092     
  -16.565758608296804     
 -0.24228433977793501     
   5.9549853074373429     
  -35.280712285016321     
  -16.526871175694776     
 -0.22761763919348543     
   5.7782718671777209     
  -35.404663818834031     
  -16.488209236700488     
 -0.21339349630267784     
   5.6009393941603589     
  -35.528325388109288     
  -16.449771006102406     
 -0.19961345687862489     
   5.4229893340134518     
  -35.651698670655051     
  -16.411554091981959     
 -0.18627906309081524     
   5.2444231240209476     
  -35.774785326344919     
  -16.373556743248578     
 -0.17339185352587691     
   5.0652421932002909     
  -35.897587001919284     
  -16.335776647580126     
 -0.16095336320814801     
   4.8854479623785476     
  -36.020105326776132     
  -16.298212047123066     
 -0.14896512362005748     
   4.7050418442687878     
  -36.142341917129556     
  -16.260860813007476     
 -0.13742866272231802     
   4.5240252435428996     
  -36.264298373227106     
  -16.223721002304696     
 -0.12634550497393385     
   4.3423995569079672     
  -36.385976280744401     
  -16.186790814275643     
 -0.11571717135202528     
   4.1601661731764814     
  -36.507377211851463     
  -16.150068140920464     
 -0.10554517937147262     
   3.9773264733395775     
  -36.628502722908365     
  -16.113551325843279     
  -9.5831043104381522E-002
   3.7938818306376798     
  -36.749354357852191     
  -16.077238290065647     
  -8.6576273199371973E-002
   3.6098336106304760     
  -36.869933645027686     
  -16.041127412909248     
  -7.7782376900693215E-002
   3.4251831712663492     
  -36.990242100624499     
  -16.005216676212427     
  -6.9450858067166624E-002
   3.2399318629505434     
  -37.110281225696099     
  -15.969504486274730     
  -6.1583217190958627E-002
   3.0540810286129494     
  -37.230052509343153     
  -15.933988888700044     
  -5.4180951416185869E-002
   2.8676320037745660     
  -37.349557426008410     
  -15.898668312128789     
  -4.7245554557354526E-002
   2.6805861166136755     
  -37.468797438349370     
  -15.863540863836423     
  -4.0778517117635874E-002
   2.4929446880307276     
  -37.587773994828147     
  -15.828605001237488     
  -3.4781326306979998E-002
   2.3047090317128176     
  -37.706488532337431     
  -15.793858863876755     
  -2.9255466060069690E-002
   2.1158804541974283     
  -37.824942473816506     
  -15.759301044760912     
  -2.4202417054116399E-002
   1.9264602549337606     
  -37.943137231652209     
  -15.724929304704808     
  -1.9623656726500110E-002
   1.7364497263510319     
  -38.061074201437499     
  -15.690743902945648     
  -1.5520659292255080E-002
   1.5458501538956682     
  -38.178754780709589     
  -15.656736507073880     
  -1.1894895761403190E-002
   1.3546628161826082     
  -38.296180304512646     
  -15.622930357364927     
  -8.7478339561367687E-003
   1.1628889847158486     
  -38.413352282192882     
  -15.589231479473037     
  -6.0809385278526636E-003
  0.97052992521463954     
  -38.530271518288927     
  -15.555982968787040     
  -3.8956709740392993E-003
  0.77758689294253425     
  -38.646941390554829     
  -15.521897251676716     
  -2.1934896550184551E-003
  0.58406115041628670     
  -38.763355619942409     
  -15.491772229067966     
  -9.7584981054347846E-004
  0.38995390158728377     
  -38.879543911660420     
  -15.447694877655136     
  -2.4420357625559865E-004
  0.19526653775002115     
  -38.995401623242834     
  -15.456510347937398     
   0.0000000000000000     
  -2.7993521267699606E-007
  -39.111325450852362     
  -15.456510347937398     


==> anc/Pps/DATPps.f <==
      SUBROUTINE DATPps
*     -----------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pps
      CHARACTER*80 STAR
      COMMON/Pps/ Pps(3,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pps11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pps(1,IX,1)
          A(IX)=Pps(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(1,IX,2)=B(IX)
          Pps(1,IX,3)=C(IX)
          Pps(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='Pps21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pps(2,IX,1)
          A(IX)=Pps(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(2,IX,2)=B(IX)
          Pps(2,IX,3)=C(IX)
          Pps(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pps22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pps(3,IX,1)
          A(IX)=Pps(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pps(3,IX,2)=B(IX)
          Pps(3,IX,3)=C(IX)
          Pps(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pps.dat',STATUS='NEW')
      DO ISET=1,3
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pps(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/Pps/GRPps.f <==
      REAL*8 FUNCTION GRPps(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 Pps
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pps/  Pps(3,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.2) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPps'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPps'
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
102   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pps(1,I1,K)*DX**(K-1)
      END DO
      G = as**2*T1*NF
*      WRITE(6,*) 'G1=',G,AS,T1,T2,NF
      GOTO 200     
103   CONTINUE
      T2  =0.0D0
      T3  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pps(2,I1,K)*DX**(K-1)
      T3  = T3   + Pps(3,I1,K)*DX**(K-1)
      END DO
*
      G = NF*as**3*(T2+T3*NF) 
      GOTO 200     
*
200   CONTINUE
*
      GRPps= G/as
*
      RETURN
      END


==> anc/Pps/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/Pps/PMAIN1.f <==
      PROGRAM PMAIN1
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPps,LXPps,GRPps,DELPps,PLUPps
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pps
      COMMON/Pps/ Pps(3,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
* 
      TEST7=0.0D0
      TEST8=7.67351873155574516483900138813517653318D0
      TEST9=22.80385425104944029849365425002825156555D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPps
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pps.dat',STATUS='OLD')
      DO ISET=1,3
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pps(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
*      TT1 = DELPps(IO,X,as,NF)
*      TT2 = PLUPps(IO,X,as,NF)
      TT3 = SXPps(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
*      TT4 = LXPps(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPps(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
*      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPps.f' 
      include 'SXPps.f'
      include 'GRPps.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/Pps/Pps-test1.m <==
{0, 0, 7.67351873155574516483900138813517653318`20.*xx + 
  22.80385425104944029849365425002825156555`20.*xx^2}


==> anc/Pps/Pps-test2.m <==
{0, 0, 0.9907828335689825543601144499704609468`20.*xx + 
  3.45029846341219002181210140119475526988`20.*xx^2}


==> anc/Pps/Pps.dat <==
  -2.6666666666666665     
  -398.61715259544883     
   82619683.066159889     
  -19634410860697.105     
  -2.6670022985470565     
  -292.28101904522038     
   23716450.484068565     
  -23775687695357.203     
  -2.6670259408909192     
  -288.89321244303767     
   17911664.588361926     
  -1617492422412.2412     
  -2.6670512275436522     
  -285.77813446052437     
   17484618.475396115     
  -5808411464033.2842     
  -2.6670782711090624     
  -282.60800349717613     
   15826294.832972322     
  -3887868677813.2271     
  -2.6671071917549471     
  -279.47407199629987     
   14625958.627664706     
  -3559658698414.9067     
  -2.6671381177087525     
  -276.35093619301466     
   13437513.653673947     
  -2969318079453.4189     
  -2.6671711857846541     
  -273.24566864140542     
   12365483.894497368     
  -2540933221810.7061     
  -2.6672065419439503     
  -270.15630072841634     
   11373458.543976137     
  -2158728249779.0393     
  -2.6672443418907830     
  -267.08338086957326     
   10462063.014805891     
  -1837654644685.4204     
  -2.6672847517052931     
  -264.02675677251165     
   9623081.8410060946     
  -1563417237770.0176     
  -2.6673279485164549     
  -260.98647124433478     
   8851214.5896039642     
  -1330280471031.0310     
  -2.6673741212169415     
  -257.96251280954647     
   8140998.7813653816     
  -1131830318986.3877     
  -2.6674234712225107     
  -254.95488513481951     
   7487555.5815471001     
  -962971804207.14294     
  -2.6674762132785288     
  -251.96358769425126     
   6886354.8635663912     
  -819281309417.99927     
  -2.6675325763163968     
  -248.98862116903081     
   6333236.1314096358     
  -697013927679.41309     
  -2.6675928043627888     
  -246.02998593925972     
   5824366.9192430004     
  -592977535891.08435     
  -2.6676571575047570     
  -243.08768250179264     
   5356219.7941638734     
  -504456085704.93372     
  -2.6677259129139359     
  -240.16171136741457     
   4925547.5479778852     
  -429137720622.26892     
  -2.6677993659332251     
  -237.25207308284772     
   4529361.1054505277     
  -365054820604.95490     
  -2.6678778312295153     
  -234.35876822741619     
   4164909.0468704165     
  -310532785462.09235     
  -2.6679616440162000     
  -231.48179742223292     
   3829658.7439644006     
  -264146363484.66653     
  -2.6680511613494033     
  -228.62116133046823     
   3521279.0620092992     
  -224682632981.30783     
  -2.6681467635020422     
  -225.77686065310419     
   3237624.3353735595     
  -191109356291.97580     
  -2.6682488554200496     
  -222.94889614139700     
   2976719.6550324229     
  -162548062197.17740     
  -2.6683578682652951     
  -220.13726859498945     
   2736747.3534818827     
  -138251211078.31464     
  -2.6684742610499392     
  -217.34197886361952     
   2516034.4800419733     
  -117582645370.27664     
  -2.6685985223672009     
  -214.56302785418120     
   2313041.3467181264     
  -100001040678.65511     
  -2.6687311722237252     
  -211.80041653179259     
   2126350.9235164160     
  -85045758912.044952     
  -2.6688727639789884     
  -209.05414592456543     
   1954659.1124875690     
  -72324845319.356400     
  -2.6690238863974036     
  -206.32421712559386     
   1796765.7642762631     
  -61504787639.836952     
  -2.6691851658190489     
  -203.61063129922965     
   1651566.4236403741     
  -52301812229.176888     
  -2.6693572684551810     
  -200.91338968464569     
   1518044.7221041212     
  -44474472100.013618     
  -2.6695409028149575     
  -198.23249360128347     
   1395265.3740850133     
  -37817337371.974121     
  -2.6697368222700470     
  -195.56794445200802     
   1282367.7326545320     
  -32155630608.090588     
  -2.6699458277640677     
  -192.91974372989137     
   1178559.8453893373     
  -27340651836.655357     
  -2.6701687706740644     
  -190.28789302314365     
   1083112.9985308114     
  -23245896635.442520     
  -2.6704065558314873     
  -187.67239402064843     
   995356.67436355900     
  -19763740994.929939     
  -2.6706601447104146     
  -185.07324851930832     
   914673.92753385869     
  -16802629759.282228     
  -2.6709305587910062     
  -182.49045842882367     
   840497.11290470534     
  -14284677110.997160     
  -2.6712188831064507     
  -179.92402578016683     
   772303.96325643174     
  -12143628915.435421     
  -2.6715262699819080     
  -177.37395273186868     
   709613.97199057031     
  -10323126507.497265     
  -2.6718539429742028     
  -174.84024157867447     
   651985.06650121335     
  -8775230301.4522209     
  -2.6722032010212566     
  -172.32289475887447     
   599010.54470140347     
  -7459163344.6194677     
  -2.6725754228104677     
  -169.82191486298953     
   550316.25450137921     
  -6340242025.2428846     
  -2.6729720713754563     
  -167.33730464351112     
   505557.99823439796     
  -5388966397.9219608     
  -2.6733946989307817     
  -164.86906702390598     
   464419.14344302693     
  -4580246299.4056997     
  -2.6738449519543943     
  -162.41720510863900     
   426608.42280033394     
  -3892742696.8093324     
  -2.6743245765277335     
  -159.98172219483786     
   391857.90974086348     
  -3308307383.0373402     
  -2.6748354239434797     
  -157.56262178263893     
   359921.15548341919     
  -2811506459.9931884     
  -2.6753794565910338     
  -155.15990758698763     
   330571.47293247574     
  -2389214639.9840178     
  -2.6759587541298320     
  -152.77358355106549     
   303600.35861249210     
  -2030270335.0319035     
  -2.6765755199605699     
  -150.40365385882353     
   278816.03952933446     
  -1725182159.7143564     
  -2.6772320880043301     
  -148.05012294907431     
   256042.13576151174     
  -1465879238.6490021     
  -2.6779309297994645     
  -145.71299553012830     
   235116.42988269776     
  -1245498852.4151301     
  -2.6786746619258586     
  -143.39227659512085     
   215889.73410006327     
  -1058205757.5365107     
  -2.6794660537659110     
  -141.08797143850043     
   198224.84793341535     
  -899038523.06099820     
  -2.6803080356111604     
  -138.80008567288624     
   181995.59890084015     
  -763778821.26527762     
  -2.6812037071229984     
  -136.52862524691494     
   167085.95967099766     
  -648840248.76034343     
  -2.6821563461552924     
  -134.27359646436608     
   153389.23564085591     
  -551173758.80774975     
  -2.6831694179460004     
  -132.03500600365035     
   140807.31747496102     
  -468187250.48992091     
  -2.6842465846839647     
  -129.81286093876253     
   129249.99299859063     
  -397677149.22218323     
  -2.6853917154560367     
  -127.60716876108614     
   118634.31442165318     
  -337770252.26685637     
  -2.6866088965784387     
  -125.41793740204527     
   108884.01569125941     
  -286874242.91092670     
  -2.6879024423148654     
  -123.24517525730678     
   99928.976714275923     
  -243635628.20565623     
  -2.6892769059821693     
  -121.08889121167982     
   91704.730156212900     
  -206903956.57741418     
  -2.6907370914426045     
  -118.94909466558185     
   84152.007807590417     
  -175701397.39978507     
  -2.6922880649794498     
  -116.82579556232766     
   77216.323141097208     
  -149196870.57930276     
  -2.6939351675503973     
  -114.71900441695691     
   70847.587269220690     
  -126684049.16696061     
  -2.6956840274103406     
  -112.62873234633990     
   64999.755634700123     
  -107562656.03791544     
  -2.6975405730920876     
  -110.55499110057694     
   59630.502962676845     
  -91322560.904462934     
  -2.6995110467300347     
  -108.49779309564343     
   54700.924245277347     
  -77530260.128968954     
  -2.7016020177079332     
  -106.45715144756055     
   50175.259639287862     
  -65817380.843208626     
  -2.7038203966075209     
  -104.43308000814805     
   46020.641428873292     
  -55870908.410914712     
  -2.7061734494299281     
  -102.42559340201187     
   42206.861250301612     
  -47424878.309135489     
  -2.7086688120563625     
  -100.43470706508673     
   38706.155968194849     
  -40253313.264849477     
  -2.7113145049085969     
  -98.460437284848112     
   35493.010720906925     
  -34164219.261169285     
  -2.7141189477631529     
  -96.502801241990397     
   32543.977768999557     
  -28994482.120957408     
  -2.7170909746657479     
  -94.561817053649847     
   29837.509865795349     
  -24605529.299416807     
  -2.7202398488845141     
  -92.637503818234947     
   27353.807009366428     
  -20879642.717184320     
  -2.7235752778316105     
  -90.729881661964683     
   25074.675485811185     
  -17716824.563638337     
  -2.7271074278731078     
  -88.838971786883661     
   22983.398250723385     
  -15032133.885369308     
  -2.7308469389363137     
  -86.964796520530840     
   21064.615699460668     
  -12753422.571395582     
  -2.7348049388120210     
  -85.107379367286157     
   19304.216042769018     
  -10819411.625251763     
  -2.7389930570363372     
  -83.266745061112431     
   17689.234477380338     
  -9178056.1375710256     
  -2.7434234382228060     
  -81.442919620129985     
   16207.760472944421     
  -7785155.8988189660     
  -2.7481087547003007     
  -79.635930402351718     
   14848.852522827267     
  -6603174.9455204178     
  -2.7530622182956033     
  -77.845806163716730     
   13602.459728994003     
  -5600237.8931902563     
  -2.7582975910815972     
  -76.072577114529906     
   12459.349787818704     
  -4749279.0938108275     
  -2.7638291948924749     
  -74.316274989066315     
   11411.042469230359     
  -4027313.3074977421     
  -2.7696719193862172     
  -72.576933070392926     
   10449.749550515213     
  -3414837.3168821679     
  -2.7758412284117293     
  -70.854586395231067     
   9568.3156601170358     
  -2895250.9610121679     
  -2.7823531644133213     
  -69.149271265011762     
   8760.1780097697119     
  -2454599.7456325712     
  -2.7892243505785737     
  -67.461027456713325     
   8019.2786642944066     
  -2080577.4178331406     
  -2.7964719904069741     
  -65.789889951152830     
   7340.1660353917041     
  -1764265.4633771230     
  -2.8041138643458488     
  -64.135921382622925     
   6717.4339265981716     
  -1493018.3187544821     
  -2.8121683231070587     
  -62.499086314058630     
   6147.5559641025975     
  -1272961.1854398844     
  -2.8206542772424519     
  -60.879739922310975     
   5622.1302923662979     
  -1053294.3727621681     
  -2.8295911825181510     
  -59.276730085867150     
   5151.9923625444844     
  -976913.38503961626     
  -2.8389990205872553     
  -57.694769904733803     
   4680.4605624949045     
  -547225.39939405664     
  -2.8488982744173632     
  -56.115800409047047     
   4394.8326974238116     
  -1395154.5297596091     
  -2.8593098978834059     
  -54.610228771491798     
   3607.3590295820395     
  -263132.97479529603     
  -2.9774009286084242     
  -41.507176900993400     
   1633.8617186173196     
  -72803.568355005322     
  -3.0720947908750964     
  -34.702935214563155     
   1087.8349559547798     
  -42998.189795896818     
  -3.1527250071523478     
  -30.069976493462320     
   765.34853248555362     
  -23173.128211273393     
  -3.2234786001862701     
  -26.677729984995928     
   591.55007090100310     
  -15682.988971589300     
  -3.2867207839083097     
  -24.014035673708214     
   473.92765361408340     
  -10777.907361877114     
  -3.3439622300600216     
  -21.846483168672989     
   393.09334840000497     
  -7955.1838618939464     
  -3.3962459043020461     
  -20.030176124083479     
   333.42946943580040     
  -6048.6943437687814     
  -3.4443319212774024     
  -18.476441795850143     
   288.06426185753458     
  -4750.0393445949685     
  -3.4887968434951775     
  -17.125183724273622     
   252.43896677307225     
  -3815.4986995437202     
  -3.5300916764307102     
  -15.934529491024707     
   223.82272652649436     
  -3125.7583463073743     
  -3.5685779480916424     
  -14.874023827385500     
   200.37953892918910     
  -2602.1212221874639     
  -3.6045512936858954     
  -13.920915905655567     
   180.86362976278309     
  -2196.1460943232091     
  -3.6382575005467408     
  -13.057775496110212     
   164.39253405535899     
  -1875.3980978399916     
  -3.6699037890444490     
  -12.270976540167919     
   150.32704832155909     
  -1617.9155086646247     
  -3.6996669662726820     
  -11.549677214347584     
   138.19268200657439     
  -1408.3061918629840     
  -3.7276994598302577     
  -10.885119545412142     
   127.63038556760200     
  -1235.5635130053111     
  -3.7541338744638812     
  -10.270134433442983     
   118.36365922006219     
  -1091.6461085430503     
  -3.7790864946478093     
  -9.6987845018778547     
   110.17631340598930     
  -970.57511084087389     
  -3.8026600191798234     
  -9.1661012181761734     
   102.89700007468275     
  -867.83273868868366     
  -3.8249457258613391     
  -8.6678880816531727     
   96.388254534517628     
  -779.95610357602698     
  -3.8460252062887497     
  -8.2005709859226350     
   90.538583757697424     
  -704.25627480241326     
  -3.8659717716093644     
  -7.7610828722866927     
   85.256661696679316     
  -638.62068176293417     
  -3.8848516031026294     
  -7.3467737015863523     
   80.467006583457319     
  -581.37174878366352     
  -3.9027247024990235     
  -6.9553393889587589     
   76.106718467579839     
  -531.16425223123781     
  -3.9196456834224391     
  -6.5847651263501952     
   72.122986575845545     
  -486.90976065884922     
  -3.9356644355372259     
  -6.2332797514833205     
   68.471163370904179     
  -447.72031072807823     
  -3.9508266857747212     
  -5.8993186904549511     
   65.113261040443589     
  -412.86593224564763     
  -3.9651744756495471     
  -5.5814936214823403     
   62.016766548601247     
  -381.74227437160192     
  -3.9787465696353612     
  -5.2785674563838016     
   59.153699490814233     
  -353.84568449037170     
  -3.9915788064933233     
  -4.9894335655139246     
   56.499856857136436     
  -328.75384758101774     
  -4.0037044030806195     
  -4.7130984158703857     
   54.034203000278808     
  -306.11061535979729     
  -4.0151542183299087     
  -4.4486669749069883     
   51.738373385080322     
  -285.61402366556030     
  -4.0259569836526392     
  -4.1953303709253156     
   49.596268207588622     
  -267.00675673525802     
  -4.0361395048842290     
  -3.9523554065761597     
   47.593717532074194     
  -250.06850445635939     
  -4.0457268399864761     
  -3.7190756033743453     
   45.718203748651497     
  -234.60979789900998     
  -4.0547424559995751     
  -3.4948835183416938     
   43.958630264408917     
  -220.46700455716442     
  -4.0632083681532229     
  -3.2792241233550961     
   42.305127730230183     
  -207.49824183326436     
  -4.0711452635733254     
  -3.0715890767383183     
   40.748890916480704     
  -195.58002238079038     
  -4.0785726116347929     
  -2.8715117475755547     
   39.282040748624773     
  -184.60448442547573     
  -4.0855087626941220     
  -2.6785628779154091     
   37.897507115433712     
  -174.47709507416945     
  -4.0919710366740496     
  -2.4923467878708814     
   36.588928902377440     
  -165.11473593603782     
  -4.0979758027558360     
  -2.3124980446577945     
   35.350568382857155     
  -156.44409983914883     
  -4.1035385512541476     
  -2.1386785296154929     
   34.177237634063538     
  -148.40034464506203     
  -4.1086739585983585     
  -1.9705748479072698     
   33.064235049225573     
  -140.92595448988578     
  -4.1133959462171079     
  -1.8078960343078272     
   32.007290390551425     
  -133.96977683913525     
  -4.1177177340156996     
  -1.6503715156708045     
   31.002517064257916     
  -127.48620219676130     
  -4.1216518890451344     
  -1.4977492966407042     
   30.046370547782203     
  -121.43446440283287     
  -4.1252103698843188     
  -1.3497943401093462     
   29.135612064760956     
  -115.77804081892883     
  -4.1284045671910752     
  -1.2062871180508963     
   28.267276758618991     
  -110.48413814718917     
  -4.1312453408211196     
  -1.0670223118480608     
   27.438645722515069     
  -105.52324721895720     
  -4.1337430538657118     
 -0.93180764412084094     
   26.647221368372890     
  -100.86876047865366     
  -4.1359076039168441     
 -0.80046282653795109     
   25.890705664782988     
  -96.496637938389455     
  -4.1377484518327519     
 -0.67281861017538080     
   25.166980880245067     
  -92.385119017917020     
  -4.1392746482451734     
 -0.54871592675574132     
   24.474092487610690     
  -88.514469424142831     
  -4.1404948580226000     
 -0.42800511061939045     
   23.810233966929616     
  -84.866761175238437     
  -4.1414173828799985     
 -0.31054519255677926     
   23.173733258115334     
  -81.425679577330285     
  -4.1420501823047706     
 -0.19620325775827746     
   22.563040661285356     
  -78.176353256480908     
  -4.1424008929505529     
  -8.4853861075409598E-002
   21.976718011861749     
  -75.105205328015785     
  -4.1424768466345006     
   2.3621506383998972E-002
   21.413428971901631     
  -72.199821437379015     
  -4.1422850870596761     
  0.12933490459155636     
   20.871930311121289     
  -69.448833560585342     
  -4.1418323853717771     
  0.23239239051790189     
   20.351064059416899     
  -66.841816740066960     
  -4.1411252546484976     
  0.33289442675111025     
   19.849750433866394     
  -64.369197723539116     
  -4.1401699634101226     
  0.43093625646312594     
   19.366981450939850     
  -62.022173599013485     
  -4.1389725482313589     
  0.52660824796284378     
   18.901815148947250     
  -59.792639023386535     
  -4.1375388255267556     
  0.61999621172589159     
   18.453370356271851     
  -57.673122002067551     
  -4.1358744025752454     
  0.71118169246971208     
   18.020821941256344     
  -55.656725358152620     
  -4.1339846878432720     
  0.80024223857552856     
   17.603396501070197     
  -53.737075771497992     
  -4.1318749006605104     
  0.88725165091016311     
   17.200368432783968     
  -51.908276424737167     
  -4.1295500802973493     
  0.97228021289111921     
   16.811056359598439     
  -50.164865688444451     
  -4.1270150944889004     
   1.0553949034574530     
   16.434819866935104     
  -48.501779676469027     
  -4.1242746474463958     
   1.1366595944231950     
   16.071056519361587     
  -46.914317960127818     
  -4.1213332873933100     
   1.2161352335582505     
   15.719199134660627     
  -45.398113152250332     
  -4.1181954136603407     
   1.2938800146099489     
   15.378713286018749     
  -43.949103413706645     
  -4.1148652833705190     
   1.3699495353510358     
   15.049095010415950     
  -42.563507259043085     
  -4.1113470177431273     
   1.4443969446420086     
   14.729868705973125     
  -41.237800965317071     
  -4.1076446080427500     
   1.5172730794037745     
   14.420585198733248     
  -39.968697820894370     
  -4.1037619211976519     
   1.5886265923132992     
   14.120819965076539     
  -38.753129802139661     
  -4.0997027051097401     
   1.6585040709548917     
   13.830171491560492     
  -37.588230091604977     
  -4.0954705936766258     
   1.7269501490984767     
   13.548259765873453     
  -36.471318043676213     
  -4.0910691115446873     
   1.7940076107145251     
   13.274724880545882     
  -35.399884430522739     
  -4.0865016786105919     
   1.8597174872841815     
   13.009225747316965     
  -34.371579567655502     
  -4.0817716142873914     
   1.9241191489038729     
   12.751438900559549     
  -33.384200123259305     
  -4.0768821415501302     
   1.9872503896543596     
   12.501057399635103     
  -32.435679631577202     
  -4.0718363907747408     
   2.0491475076594430     
   12.257789802398275     
  -31.524077898236740     
  -4.0666374033830444     
   2.1098453802108423     
   12.021359218161498     
  -30.647571826787228     
  -4.0612881353057135     
   2.1693775343298975     
   11.791502429460593     
  -29.804447887602212     
  -4.0557914602742029     
   2.2277762130793084     
   11.567969070303576     
  -28.993093329495398     
  -4.0501501729518985     
   2.2850724379308982     
   11.350520870332360     
  -28.211990262806427     
  -4.0443669919139795     
   2.3412960674651324     
   11.138930943361313     
  -27.459708326105467     
  -4.0384445624848633     
   2.3964758526508243     
   10.932983130915522     
  -26.734899348664218     
  -4.0323854594414703     
   2.4506394889426146     
   10.732471385800540     
  -26.036291246783502     
  -4.0261921895900032     
   2.5038136654107404     
   10.537199201449663     
  -25.362683721820193     
  -4.0198671942234006     
   2.5560241110982038     
   10.346979073536014     
  -24.712942499589175     
  -4.0134128514661720     
   2.6072956387940169     
   10.161632004789094     
  -24.085996396434318     
  -4.0068314785128507     
   2.6576521863855289     
   9.9809870318158378     
  -23.480831609812981     
  -4.0001253337659319     
   2.7071168559519245     
   9.8048807947422389     
  -22.896489821223987     
  -3.9932966188787384     
   2.7557119507414876     
   9.6331571210830589     
  -22.332062999772774     
  -3.9863474807083623     
   2.8034590101656574     
   9.4656666485847634     
  -21.786691752891212     
  -3.9792800131834531     
   2.8503788429382144     
   9.3022664604380800     
  -21.259561038706902     
  -3.9720962590913711     
   2.8964915584709292     
   9.1428197526477781     
  -20.749898529209059     
  -3.9647982117889042     
   2.9418165966367451     
   8.9871955136787101     
  -20.256971093320413     
  -3.9573878168405252     
   2.9863727559971389     
   8.8352682304788068     
  -19.780083192199331     
  -3.9498669735878917     
   3.0301782205896797     
   8.6869176065373104     
  -19.318574082101296     
  -3.9422375366540967     
   3.0732505853583265     
   8.5420283009215510     
  -18.871816084138242     
  -3.9345013173859464     
   3.1156068803113568     
   8.4004896802905140     
  -18.439212564214262     
  -3.9266600852373625     
   3.1572635934772304     
   8.2621955860589082     
  -18.020196005356564     
  -3.9187155690968192     
   3.1982366927324244     
   8.1270441160187339     
  -17.614226597146562     
  -3.9106694585615536     
   3.2385416465638217     
   7.9949374165401341     
  -17.220790341307776     
  -3.9025234051611397     
   3.2781934438276230     
   7.8657814889803248     
  -16.839397949784981     
  -3.8942790235328575     
   3.3172066125609661     
   7.7394860043569373     
  -16.469582990881001     
  -3.8859378925511621     
   3.3555952379016718     
   7.6159641319253302     
  -16.110901298184277     
  -3.8775015564134163     
   3.3933729791619567     
   7.4951323721889507     
  -15.762928850875099     
  -3.8689715256839485     
   3.4305530861069475     
   7.3769104058073873     
  -15.425261694366007     
  -3.8603492782983588     
   3.4671484144792153     
   7.2612209430996426     
  -15.097513852773744     
  -3.8516362605299204     
   3.5031714408099739     
   7.1479895892038385     
  -14.779317238226840     
  -3.8428338879197947     
   3.5386342765577763     
   7.0371447099171380     
  -14.470320004223668     
  -3.8339435461727134     
   3.5735486816072828     
   6.9286173098854604     
  -14.170186204268896     
  -3.8249665920196678     
   3.6079260771653803     
   6.8223409133534432     
  -13.878594609502125     
  -3.8159043540490867     
   3.6417775580832195     
   6.7182514537821767     
  -13.595238152045740     
  -3.8067581335078886     
   3.6751139046367793     
   6.6162871676418344     
  -13.319823099145355     
  -3.7975292050737348     
   3.7079455937918797     
   6.5163884943982442     
  -13.052068422642181     
  -3.7882188175997342     
   3.7402828099809464     
   6.4184979812284269     
  -12.791705054274683     
  -3.7788281948327906     
   3.7721354554173208     
   6.3225601933213671     
  -12.538475515543713     
  -3.7693585361067190     
   3.8035131599680114     
   6.2285216269547892     
  -12.292132989199256     
  -3.7598110170112085     
   3.8344252906092375     
   6.1363306295357951     
  -12.052441167180373     
  -3.7501867900376440     
   3.8648809604850323     
   6.0459373207819418     
  -11.819173429423902     
  -3.7404869852027613     
   3.8948890375871401     
   5.9572935200612624     
  -11.592112557025647     
  -3.7307127106510518     
   3.9244581530770022     
   5.8703526758835700     
  -11.371050256589744     
  -3.7208650532367953     
   3.9535967092641089     
   5.7850697989591469     
  -11.155786535918367     
  -3.7109450790865561     
   3.9823128872613562     
   5.7014013999397593     
  -10.946129664204554     
  -3.7009538341429291     
   4.0106146543298511     
   5.6193054274582250     
  -10.741895506066070     
  -3.6908923446903001     
   4.0385097709264040     
   5.5387412111627290     
  -10.542907098820367     
  -3.6807616178633378     
   4.0660057974741148     
   5.4596694079215764     
  -10.348994764049460     
  -3.6705626421388962     
   4.0931101008618969     
   5.3820519471912052     
  -10.159995146134895     
  -3.6602963878119956     
   4.1198298606888626     
   5.3058519835951934     
  -9.9757514791165480     
  -3.6499638074564928     
   4.1461720752666054     
   5.2310338475018199     
  -9.7961129258763755     
  -3.6395658363710441     
   4.1721435673867537     
   5.1575630005577482     
  -9.6209344718567369     
  -3.6291033930109249     
   4.1977509898681946     
   5.0854059920188224     
  -9.4500765917778917     
  -3.6185773794062510     
   4.2230008308921931     
   5.0145304175804881     
  -9.2834051601926948     
  -3.6079886815671163     
   4.2478994191333417     
   4.9449048788790435     
  -9.1207908581202002     
  -3.5973381698761471     
   4.2724529286991473     
   4.8764989474431415     
  -8.9621094447891387     
  -3.5866266994689378     
   4.2966673838842731     
   4.8092831266072231     
  -8.8072411039747429     
  -3.5758551106028280     
   4.3205486637466102     
   4.7432288183274123     
  -8.6560705278911172     
  -3.5650242290144489     
   4.3441025065158492     
   4.6783082893682284     
  -8.5084865247531489     
  -3.5541348662664527     
   4.3673345138403512     
   4.6144946404325804     
  -8.3643821119662327     
  -3.5431878200838196     
   4.3902501548779149     
   4.5517617745928334     
  -8.2236539673745597     
  -3.5321838746801268     
   4.4128547702389911     
   4.4900843698375237     
  -8.0862025983996872     
  -3.5211238010741335     
   4.4351535757894585     
   4.4294378503495260     
  -7.9519320721311999     
  -3.5100083573970338     
   4.4571516663148536     
   4.3697983598085424     
  -7.8207497036917246     
  -3.4988382891907119     
   4.4788540190569517     
   4.3111427370308544     
  -7.6925662937063528     
  -3.4876143296973114     
   4.5002654971240990     
   4.2534484898280569     
  -7.5672955186290842     
  -3.4763372001404322     
   4.5213908527822655     
   4.1966937734383389     
  -7.4448542837000469     
  -3.4650076099982408     
   4.5422347306316375     
   4.1408573663105877     
  -7.3251621218739453     
  -3.4536262572687804     
   4.5628016706734051     
   4.0859186503965335     
  -7.2081415938510967     
  -3.4421938287277443     
   4.5830961112705033     
   4.0318575884426497     
  -7.0937176322107769     
  -3.4307110001789782     
   4.6031223920071129     
   3.9786547062010693     
  -6.9818179165874676     
  -3.4191784366979516     
   4.6228847564521818     
   3.9262910718266633     
  -6.8723724553037373     
  -3.4075967928684419     
   4.6423873548277781     
   3.8747482784118850     
  -6.7653136615183955     
  -3.3959667130126583     
   4.6616342465886849     
   3.8240084259504972     
  -6.6605760975296961     
  -3.3842888314150259     
   4.6806294029166082     
   3.7740541052190242     
  -6.5580966540213774     
  -3.3725637725398370     
   4.6993767091304406     
   3.7248683803138638     
  -6.4578141003986778     
  -3.3607921512429795     
   4.7178799670176268     
   3.6764347745608750     
  -6.3596693722354605     
  -3.3489745729779283     
   4.7361428970897022     
   3.6287372542691090     
  -6.2636052576721060     
  -3.3371116339961970     
   4.7541691407624658     
   3.5817602148365681     
  -6.1695663314170925     
  -3.3252039215424221     
   4.7719622624679348     
   3.5354884673509401     
  -6.0774991161242244     
  -3.3132520140442550     
   4.7895257516962619     
   3.4899072239800084     
  -5.9873516273579899     
  -3.3012564812972336     
   4.8068630249731497     
   3.4450020867748234     
  -5.8990737214281221     
  -3.2892178846447853     
   4.8239774277747465     
   3.4007590338641123     
  -5.8126167158340127     
  -3.2771367771535229     
   4.8408722363806458     
   3.3571644084953571     
  -5.7279335364667840     
  -3.2650137037839797     
   4.8575506596693137     
   3.3142049069718560     
  -5.6449784799422478     
  -3.2528492015569266     
   4.8740158408576741     
   3.2718675683722891     
  -5.5637073917835291     
  -3.2406437997154081     
   4.8902708591859394     
   3.2301397629339128     
  -5.4840773618899119     
  -3.2283980198826336     
   4.9063187315500736     
   3.1890091827197384     
  -5.4060468834053088     
  -3.2161123762158490     
   4.9221624140846085     
   3.1484638310941984     
  -5.3295756354630752     
  -3.2037873755563124     
   4.9378048036969142     
   3.1084920138282257     
  -5.2546246533259078     
  -3.1914235175754939     
   4.9532487395538061     
   3.0690823289282809     
  -5.1811559219235148     
  -3.1790212949176149     
   4.9684970045249113     
   3.0302236595138545     
  -5.1091328936476232     
  -3.1665811933386321     
   4.9835523265807247     
   2.9919051628114977     
  -5.0385197331259191     
  -3.1541036918417835     
   4.9984173801497862     
   2.9541162648130532     
  -4.9692820581900898     
  -3.1415892628097861     
   5.0130947874352598     
   2.9168466493766276     
  -4.9013861523095903     
  -3.1290383721337980     
   5.0275871196917876     
   2.8800862532343054     
  -4.8347995264815546     
  -3.1164514793392284     
   5.0418968984668373     
   2.8438252567856939     
  -4.7694906245268909     
  -3.1038290377084974     
   5.0560265968015559     
   2.8080540771017422     
  -4.7054285589401124     
  -3.0911714944008328     
   5.0699786404015850     
   2.7727633629096911     
  -4.6425837800763547     
  -3.0784792905691822     
   5.0837554087702568     
   2.7379439845591182     
  -4.5809271130592810     
  -3.0657528614743392     
   5.0973592363096829     
   2.7035870312111738     
  -4.5204306207325367     
  -3.0529926365963487     
   5.1107924133915992     
   2.6696838015556805     
  -4.4610668330139234     
  -3.0401990397432792     
   5.1240571873962590     
   2.6362258003080763     
  -4.4028093367558938     
  -3.0273724891574325     
   5.1371557637227347     
   2.6032047302824068     
  -4.3456322734887607     
  -3.0145133976190657     
   5.1500903067690187     
   2.5706124882312409     
  -4.2895105870211356     
  -3.0016221725476946     
   5.1628629408866686     
   2.5384411588285825     
  -4.2344199140811298     
  -2.9886992161010464     
   5.1754757513074230     
   2.5066830094729742     
  -4.1803366195181955     
  -2.9757449252717283     
   5.1879307850431715     
   2.4753304848265874     
  -4.1272375270810588     
  -2.9627596919816765     
   5.2002300517636719     
   2.4443762033734795     
  -4.0751004495136431     
  -2.9497439031744408     
   5.2123755246471104     
   2.4138129500021273     
  -4.0239033889967821     
  -2.9366979409053759     
   5.2243691412085775     
   2.3836336745846514     
  -3.9736253294519539     
  -2.9236221824297841     
   5.2362128041065734     
   2.3538314846137616     
  -3.9242455153453779     
  -2.9105170002890750     
   5.2479083819262300     
   2.3243996432486713     
  -3.8757440093942517     
  -2.8973827623949893     
   5.2594577099422972     
   2.2953315631782143     
  -3.8281012443258806     
  -2.8842198321119459     
   5.2708625908598563     
   2.2666208038457709     
  -3.7812981283539950     
  -2.8710285683375552     
   5.2821247955391790     
   2.2382610678831152     
  -3.7353164112707300     
  -2.8578093255813521     
   5.2932460636958831     
   2.2102461947985854     
  -3.6901377707039309     
  -2.8445624540417973     
   5.3042281045866755     
   2.1825701615183055     
  -3.6457450202174502     
  -2.8312882996815874     
   5.3150725976751376     
   2.1552270738666750     
  -3.6021208113977523     
  -2.8179872043013252     
   5.3257811932792576     
   2.1282111677811910     
  -3.5592486899555502     
  -2.8046595056115895     
   5.3363555132052269     
   2.1015168026065254     
  -3.5171124088583547     
  -2.7913055373034412     
   5.3467971513605939     
   2.0751384595400868     
  -3.4756962571644698     
  -2.7779256291174219     
   5.3571076743534718     
   2.0490707376113537     
  -3.4349847191812981     
  -2.7645201069110641     
   5.3672886220780445     
   2.0233083522174935     
  -3.3949631025694429     
  -2.7510892927249664     
   5.3773415082809581     
   1.9978461289482232     
  -3.3556164877166621     
  -2.7376335048474654     
   5.3872678211165548     
   1.9726790052903478     
  -3.3169310119198587     
  -2.7241530578779383     
   5.3970690236865329     
   1.9478020227009494     
  -3.2788924481011912     
  -2.7106482627887742     
   5.4067465545666362     
   1.9232103293401899     
  -3.2414876800318986     
  -2.6971194269860446     
   5.4163018283193365     
   1.8988991717399513     
  -3.2047032092723229     
  -2.6835668543689102     
   5.4257362359928623     
   1.8748638976704082     
  -3.1685264342841144     
  -2.6699908453877934     
   5.4350511456105712     
   1.8510999494132778     
  -3.1329446532047887     
  -2.6563916971013430     
   5.4442479026453903     
   1.8276028645142413     
  -3.0979458813236822     
  -2.6427697032322310     
   5.4533278304826869     
   1.8043682704043142     
  -3.0635179062611333     
  -2.6291251542218013     
   5.4622922308739659     
   1.7813918861073552     
  -3.0296495200355023     
  -2.6154583372836022     
   5.4711423843760016     
   1.7586695147070894     
  -2.9963288957498975     
  -2.6017695364558340     
   5.4798795507827425     
   1.7361970479889646     
  -2.9635455171896217     
  -2.5880590326527262     
   5.4885049695442394     
   1.7139704566100429     
  -2.9312881014349248     
  -2.5743271037148880     
   5.4970198601753886     
   1.6919857958492805     
  -2.8995465308185149     
  -2.5605740244586404     
   5.5054254226571819     
   1.6702391968681423     
  -2.8683102470013102     
  -2.5468000667243649     
   5.5137228378243908     
   1.6487268700156328     
  -2.8375693364079311     
  -2.5330054994238869     
   5.5219132677494116     
   1.6274450999925727     
  -2.8073140983950462     
  -2.5191905885869215     
   5.5299978561100289     
   1.6063902442546105     
  -2.7775347510991892     
  -2.5053555974066000     
   5.5379777285547194     
   1.5855587336213661     
  -2.7482222359511841     
  -2.4915007862841008     
   5.5458539930559017     
   1.5649470668517327     
  -2.7193671788728930     
  -2.4776264128724050     
   5.5536277402555569     
   1.5445518130101854     
  -2.6909609353824711     
  -2.4637327321191997     
   5.5613000438030697     
   1.5243696059948173     
  -2.6629945977943157     
  -2.4498199963089449     
   5.5688719606843353     
   1.5043971465113595     
  -2.6354598557707951     
  -2.4358884551041289     
   5.5763445315445956     
   1.4846311975930790     
  -2.6083482461038594     
  -2.4219383555857235     
   5.5837187810029469     
   1.4650685857472996     
  -2.5816519015137480     
  -2.4079699422928664     
   5.5909957179585303     
   1.4457061964859468     
  -2.5553626169034636     
  -2.3939834572617826     
   5.5981763358918926     
   1.4265409768591704     
  -2.5294729813141941     
  -2.3799791400639632     
   5.6052616131577890     
   1.4075699294993145     
  -2.5039750939627492     
  -2.3659572278436198     
   5.6122525132722743     
   1.3887901162945933     
  -2.4788619726672985     
  -2.3519179553544309     
   5.6191499851917595     
   1.3701986514995890     
  -2.4541259446695705     
  -2.3378615549955972     
   5.6259549635877946     
   1.3517927069145668     
  -2.4297604177941321     
  -2.3237882568472163     
   5.6326683691145334     
   1.3335695037811113     
  -2.4057580935545553     
  -2.3096982887050013     
   5.6392911086691857     
   1.3155263180794516     
  -2.3821125374823122     
  -2.2955918761143490     
   5.6458240756495046     
   1.2976604740483346     
  -2.3588169254838873     
  -2.2814692424037766     
   5.6522681502023939     
   1.2799693471072051     
  -2.3358650399844247     
  -2.2673306087177427     
   5.6586241994684299     
   1.2624503593073222     
  -2.3132503079612698     
  -2.2531761940488617     
   5.6648930778216924     
   1.2451009819976124     
  -2.2909668522924242     
  -2.2390062152695274     
   5.6710756271031997     
   1.2279187306054196     
  -2.2690083928901847     
  -2.2248208871629589     
   5.6771726768488602     
   1.2109011676587427     
  -2.2473692159009220     
  -2.2106204224536832     
   5.6831850445143557     
   1.1940458985394862     
  -2.2260434774962676     
  -2.1964050318374611     
   5.6891135356918499     
   1.1773505724582645     
  -2.2050254447923900     
  -2.1821749240106758     
   5.6949589443270519     
   1.1608128816223213     
  -2.1843098436757713     
  -2.1679303056991897     
   5.7007220529255944     
   1.1444305577947533     
  -2.1638909386846703     
  -2.1536713816866850     
   5.7064036327594678     
   1.1282013757546179     
  -2.1437637959560010     
  -2.1393983548424975     
   5.7120044440670670     
   1.1121231472849482     
  -2.1239228726338499     
  -2.1251114261489539     
   5.7175252362496298     
   1.0961937257401939     
  -2.1043635035083113     
  -2.1108107947282240     
   5.7229667480626398     
   1.0804109994638820     
  -2.0850803011537486     
  -2.0964966578687001     
   5.7283297078043125     
   1.0647728972052284     
  -2.0660688452909688     
  -2.0821692110509078     
   5.7336148334994892     
   1.0492773808655467     
  -2.0473239790040649     
  -2.0678286479729655     
   5.7388228330792108     
   1.0339224510230158     
  -2.0288414493016425     
  -2.0534751605755965     
   5.7439544045571518     
   1.0187061401532538     
  -2.0106162810528549     
  -2.0391089390667068     
   5.7490102362026478     
   1.0036265180453570     
  -1.9926444345747842     
  -2.0247301719455320     
   5.7539910067097262     
  0.98868168478604646     
  -1.9749212074001032     
  -2.0103390460263713     
   5.7588973853610179     
  0.97386977573054523     
  -1.9574425341495090     
  -1.9959357464619103     
   5.7637300321921554     
  0.95918895672442428     
  -1.9402040981224107     
  -1.9815204567661391     
   5.7684895981489381     
  0.94463742598850586     
  -1.9232019208321705     
  -1.9670933588368846     
   5.7731767252428643     
  0.93021341158226489     
  -1.9064318205244795     
  -1.9526546329779519     
   5.7777920467041417     
  0.91591517292833102     
  -1.8898900715439606     
  -1.9382044579208935     
   5.7823361871299417     
  0.90174099739175162     
  -1.8735725694202021     
  -1.9237430108464060     
   5.7868097626312238     
  0.88768920312109967     
  -1.8574758074171700     
  -1.9092704674053682     
   5.7912133809754396     
  0.87375813456547125     
  -1.8415957942013579     
  -1.8947870017395225     
   5.7955476417271266     
  0.85994616610896069     
  -1.8259292177219943     
  -1.8802927865018109     
   5.7998131363848389     
  0.84625169697604607     
  -1.8104721767367575     
  -1.8657879928763701     
   5.8040104485164052     
  0.83267315565052002     
  -1.7952215274780352     
  -1.8512727905981929     
   5.8081401538910171     
  0.81920899419443516     
  -1.7801736165673867     
  -1.8367473479724648     
   5.8122028206066787     
  0.80585769207017999     
  -1.7653251266475136     
  -1.8222118318935774     
   5.8161990092209050     
  0.79261775362032338     
  -1.7506729714129294     
  -1.8076664078638305     
   5.8201292728707923     
  0.77948770633472664     
  -1.7362136011357652     
  -1.7931112400118261     
   5.8239941573974452     
  0.76646610432620810     
  -1.7219442408344643     
  -1.7785464911105595     
   5.8277942014645605     
  0.75355152251994983     
  -1.7078614292807375     
  -1.7639723225952169     
   5.8315299366753610     
  0.74074256180034403     
  -1.6939624651499814     
  -1.7493888945806810     
   5.8352018876881413     
  0.72803784331171950     
  -1.6802440882944192     
  -1.7347963658787535     
   5.8388105723280441     
  0.71543601264951107     
  -1.6667036559056791     
  -1.7201948940150993     
   5.8423565016977435     
  0.70293573523021868     
  -1.6533380276251903     
  -1.7055846352459161     
   5.8458401802858768     
  0.69053570002302944     
  -1.6401446907388222     
  -1.6909657445743373     
   5.8492621060730405     
  0.67823461484248859     
  -1.6271206036865229     
  -1.6763383757665711     
   5.8526227706359339     
  0.66603121031483936     
  -1.6142633678121976     
  -1.6617026813677822     
   5.8559226592493614     
  0.65392423505624819     
  -1.6015700125133498     
  -1.6470588127177208     
   5.8591622509869081     
  0.64191245996239776     
  -1.5890382940479737     
  -1.6324069199661024     
   5.8623420188187065     
  0.62999467275703824     
  -1.5766653057956073     
  -1.6177471520877460     
   5.8654624297080087     
  0.61816968296357089     
  -1.5644489040527287     
  -1.6030796568974719     
   5.8685239447058750     
  0.60643631618317562     
  -1.5523862725702584     
  -1.5884045810647662     
   5.8715270190441808     
  0.59479341913889849     
  -1.5404754022658502     
  -1.5737220701282146     
   5.8744721022260826     
  0.58323985362190478     
  -1.5287135031551637     
  -1.5590322685097124     
   5.8773596381160083     
  0.57177450234824079     
  -1.5170986945364997     
  -1.5443353195284502     
   5.8801900650272270     
  0.56039626213921734     
  -1.5056282868371669     
  -1.5296313654146854     
   5.8829638158075443     
  0.54910404998793827     
  -1.4943004234098429     
  -1.5149205473232985     
   5.8856813179245453     
  0.53789679681236469     
  -1.4831126017453724     
  -1.5002030053471411     
   5.8883429935473242     
  0.52677345229927419     
  -1.4720628892197365     
  -1.4854788785301789     
   5.8909492596296475     
  0.51573298063012640     
  -1.4611490857521647     
  -1.4707483048804306     
   5.8935005279874408     
  0.50477436248698537     
  -1.4503690578184456     
  -1.4560114213827127     
   5.8959972053800414     
  0.49389659455334678     
  -1.4397209627927428     
  -1.4412683640111870     
   5.8984396935847556     
  0.48309868733240147     
  -1.4292025303352942     
  -1.4265192677417184     
   5.9008283894739737     
  0.47237966835488654     
  -1.4188121190426641     
  -1.4117642665640460     
   5.9031636850885167     
  0.46173857746206676     
  -1.4085474406106200     
  -1.3970034934937690     
   5.9054459677113149     
  0.45117447165748686     
  -1.3984069937178898     
  -1.3822370805841524     
   5.9076756199384706     
  0.44068641920460294     
  -1.3883885461155501     
  -1.3674651589377569     
   5.9098530197492538     
  0.43027350510873608     
  -1.3784905860290646     
  -1.3526878587178925     
   5.9119785405763094     
  0.41993482571351826     
  -1.3687110808404808     
  -1.3379053091599014     
   5.9140525513721114     
  0.40966949260721441     
  -1.3590484695273197     
  -1.3231176385822749     
   5.9160754166763434     
  0.39947662908575976     
  -1.3495008305191147     
  -1.3083249743976024     
   5.9180474966812007     
  0.38935537285686617     
  -1.3400666768093437     
  -1.2935274431233612     
   5.9199691472952942     
  0.37930487278079628     
  -1.3307440918312956     
  -1.2787251703925442     
   5.9218407202074763     
  0.36932429209206136     
  -1.3215317361320316     
  -1.2639182809641336     
   5.9236625629478841     
  0.35941280407107135     
  -1.3124276379389763     
  -1.2491068987334200     
   5.9254350189500284     
  0.34956959678652877     
  -1.3034306447560706     
  -1.2342911467421691     
   5.9271584276093723     
  0.33979386695085845     
  -1.2945387174668288     
  -1.2194711471886444     
   5.9288331243431740     
  0.33008482656985705     
  -1.2857508286261805     
  -1.2046470214374774     
   5.9304594406479865     
  0.32044169535516087     
  -1.2770650036376823     
  -1.1898188900294018     
   5.9320377041559436     
  0.31086370782787803     
  -1.2684802014075063     
  -1.1749868726908415     
   5.9335682386913069     
  0.30135010631732195     
  -1.2599945511008002     
  -1.1601510883433632     
   5.9350513643250604     
  0.29190014718406571     
  -1.2516070649734912     
  -1.1453116551129914     
   5.9364873974285119     
  0.28251309419676474     
  -1.2433158960906623     
  -1.1304686903393919     
   5.9378766507264444     
  0.27318822497608453     
  -1.2351200639361057     
  -1.1156223105849210     
   5.9392194333501260     
  0.26392482449656396     
  -1.2270179683236944     
  -1.1007726316435487     
   5.9405160508857024     
  0.25472218973413646     
  -1.2190082984637136     
  -1.0859197685496529     
   5.9417668054287773     
  0.24557962749565837     
  -1.2110899394523791     
  -1.0710638355866897     
   5.9429719956298905     
  0.23649645294976573     
  -1.2032612821582689     
  -1.0562049462957412     
   5.9441319167455990     
  0.22747199333357851     
  -1.1955214424432570     
  -1.0413432134839418     
   5.9452468606852218     
  0.21850558251525426     
  -1.1878687821551439     
  -1.0264787492327874     
   5.9463171160581325     
  0.20959656664909049     
  -1.1803024720132700     
  -1.0116116649063269     
   5.9473429682200276     
  0.20074429810899114     
  -1.1728209186461287     
 -0.99674207115924018     
   5.9483246993183476     
  0.19194814121914500     
  -1.1654233286570335     
 -0.98187007794480152     
   5.9492625883370316     
  0.18320746625421741     
  -1.1581081690476791     
 -0.96699579452273465     
   5.9501569111401329     
  0.17452165498635963     
  -1.1508746390509468     
 -0.95211932946695721     
   5.9510079405155825     
  0.16589009519347769     
  -1.1437212955693734     
 -0.93724079067321819     
   5.9518159462172573     
  0.15731218547670722     
  -1.1366473408741355     
 -0.92236028536663084     
   5.9525811950070002     
  0.14878733042015138     
  -1.1296513790277896     
 -0.90747792010910067     
   5.9533039506957435     
  0.14031494507744274     
  -1.1227326551022587     
 -0.89259380080665263     
   5.9539844741838479     
  0.13189445016417600     
  -1.1158897963816130     
 -0.87770803271665720     
   5.9546230235009867     
  0.12352527669131370     
  -1.1091220898866452     
 -0.86282072045495839     
   5.9552198538452581     
  0.11520686101716404     
  -1.1024281921526402     
 -0.84793196800290405     
   5.9557752176217411     
  0.10693864957601905     
  -1.0958074373041704     
 -0.83304187871428137     
   5.9562893644801713     
   9.8720093796237945E-002
  -1.0892584844783544     
 -0.81815055532215819     
   5.9567625413525684     
   9.0550655162650096E-002
  -1.0827807310808812     
 -0.80325809994563124     
   5.9571949924896739     
   8.2429799679543669E-002
  -1.0763728647397444     
 -0.78836461409648473     
   5.9575869594968580     
   7.4357003193995394E-002
  -1.0700342761462303     
 -0.77347019868575850     
   5.9579386813701500     
   6.6331746122898841E-002
  -1.0637637436656484     
 -0.75857495403022801     
   5.9582503945305714     
   5.8353518045406290E-002
  -1.0575606143931913     
 -0.74367897985879872     
   5.9585223328592782     
   5.0421813437457524E-002
  -1.0514238287843580     
 -0.72878237531881418     
   5.9587547277296755     
   4.2536134721575011E-002
  -1.0453525040553637     
 -0.71388523898228051     
   5.9589478080438321     
   3.4695990941159598E-002
  -1.0393459586533496     
 -0.69898766885200847     
   5.9591018002618137     
   2.6900896251259646E-002
  -1.0334030380985526     
 -0.68408976236767449     
   5.9592169284361054     
   1.9150373465520322E-002
  -1.0275232338859246     
 -0.66919161641180092     
   5.9592934142427980     
   1.1443949211376050E-002
  -1.0217054027623300     
 -0.65429332731565792     
   5.9593314770125527     
   3.7811586906583978E-003
  -1.0159490317164386     
 -0.63939499086508866     
   5.9593313337616616     
  -3.8384590472147302E-003
  -1.0102530198207433     
 -0.62449670230625665     
   5.9592931992223042     
  -1.1415356695870481E-002
  -1.0046168882196473     
 -0.60959855635131943     
   5.9592172858721701     
  -1.8949983357517675E-002
 -0.99903953467277207     
 -0.59470064718402738     
   5.9591038039641075     
  -2.6442779867563639E-002
 -0.99352053668539497     
 -0.57980306846524998     
   5.9589529615547070     
  -3.3894183892703940E-002
 -0.98805879526019247     
 -0.56490591333843088     
   5.9587649645328327     
  -4.1304624857155553E-002
 -0.98265391093990140     
 -0.55000927443497183     
   5.9585400166477163     
  -4.8674529189204660E-002
 -0.97730481012657067     
 -0.53511324387954728     
   5.9582783195365803     
  -5.6004315265154106E-002
 -0.97201113215281121     
 -0.52021791329535050     
   5.9579800727515266     
  -6.3294398756300038E-002
 -0.96677180049749689     
 -0.50532337380927295     
   5.9576454737864859     
  -7.0545187260031436E-002
 -0.96158648779219835     
 -0.49042971605701630     
   5.9572747181035401     
  -7.7757085918472774E-002
 -0.95645414356252556     
 -0.47553703018814009     
   5.9568679991587556     
  -8.4930491995191870E-002
 -0.95137445216809891     
 -0.46064540587104430     
   5.9564255084278015     
  -9.2065800386452457E-002
 -0.94634639320431180     
 -0.44575493229788926     
   5.9559474354309963     
  -9.9163398335484959E-002
 -0.94136965757944735     
 -0.43086569818945258     
   5.9554339677582400     
 -0.10622367076733066     
 -0.93644326099498798     
 -0.41597779179992489     
   5.9548852910932588     
 -0.11324699522479324     
 -0.93156690325833558     
 -0.40109130092164508     
   5.9543015892376996     
 -0.12023374699923062     
 -0.92673962784437591     
 -0.38620631288977592     
   5.9536830441346806     
 -0.12718429420806360     
 -0.92196111404376802     
 -0.37132291458692074     
   5.9530298358927523     
 -0.13409900256339169     
 -0.91723055938765241     
 -0.35644119244768269     
   5.9523421428069465     
 -0.14097823175879895     
 -0.91254738325108997     
 -0.34156123246316633     
   5.9516201413847165     
 -0.14782233713318227     
 -0.90791116145604578     
 -0.32668312018542384     
   5.9508640063647738     
 -0.15463167084410248     
 -0.90332103144162701     
 -0.31180694073184545     
   5.9500739107412137     
 -0.16140657857991483     
 -0.89877674364200166     
 -0.29693277878949548     
   5.9492500257843703     
 -0.16814740415722970     
 -0.89427740098051867     
 -0.28206071861939458     
   5.9483925210623161     
 -0.17485448466458375     
 -0.88982278867840947     
 -0.26719084406074933     
   5.9475015644617057     
 -0.18152815557967167     
 -0.88541200805518261     
 -0.25232323853512972     
   5.9465773222086558     
 -0.18816874564008571     
 -0.88104487109841523     
 -0.23745798505059476     
   5.9456199588891225     
 -0.19477658217332366     
 -0.87672050298493653     
 -0.22259516620576805     
   5.9446296374688252     
 -0.20135198594571085     
 -0.87243871316213450     
 -0.20773486419386336     
   5.9436065193132244     
 -0.20789527629442672     
 -0.86819865361107074     
 -0.19287716080666076     
   5.9425507642069970     
 -0.21440676619650989     
 -0.86400015131581531     
 -0.17802213743843467     
   5.9414625303731778     
 -0.22088676733137838     
 -0.85984235950356214     
 -0.16316987508983408     
   5.9403419744922799     
 -0.22733558502765525     
 -0.85572514345949191     
 -0.14832045437171548     
   5.9391892517207019     
 -0.23375352360360130     
 -0.85164761394179422     
 -0.13347395550892988     
   5.9380045157099222     
 -0.24014088070816492     
 -0.84760984099652303     
 -0.11863045834406358     
   5.9367879186218628     
 -0.24649795451563869     
 -0.84361024890411695     
 -0.10379004234113444     
   5.9355396111571181     
 -0.25282503138241974     
 -0.83965153711019325     
  -8.8952786589243368E-002
   5.9342597425338850     
 -0.25912241791074603     
 -0.83572236215514750     
  -7.4118769806182164E-002
   5.9329484606500404     
 -0.26539033562690978     
 -0.83186196182107985     
  -5.9288070341998199E-002
   5.9316059115601218     
 -0.27162930034056776     
 -0.82792268491800636     
  -4.4460766182516633E-002
   5.9302322415080768     
 -0.27783872047745295     
 -0.82445253414624808     
  -2.9636934952820587E-002
   5.9288275894206750     
 -0.28402211448354964     
 -0.81940518197513357     
  -1.4816653920690049E-002
   5.9273921150010951     
 -0.29016765334836331     
 -0.82041465240934119     
   0.0000000000000000     
   5.9259258939596204     
 -0.29632076324143325     
 -0.82041465240934119     
   121.91952547076212     
  -237381.65725098056     
   89425437974.169388     
  -22490983856382004.     
   121.74907826762893     
  -126003.73287178780     
   21952486405.023369     
  -27518257023853236.     
   121.73895431082859     
  -122977.40108236232     
   15233959803.679836     
  -619475565209755.12     
   121.72824915212834     
  -120310.44118850862     
   15070407487.431210     
  -5888214009416292.0     
   121.71693087190589     
  -117601.98949266366     
   13389299913.711622     
  -3678131687501346.0     
   121.70496590131940     
  -114962.99068457124     
   12253717671.031469     
  -3399492991880461.5     
   121.69231894457150     
  -112361.90915706556     
   11118746399.174374     
  -2788226443124854.0     
   121.67895289805506     
  -109806.87850449872     
   10112097181.282864     
  -2363280249808956.0     
   121.66482876629712     
  -107294.99234703020     
   9189430698.7194405     
  -1984211399753837.2     
   121.64990557461881     
  -104826.42141764346     
   8351714604.1395006     
  -1670215865824158.0     
   121.63414027843039     
  -102400.48346253873     
   7589177599.8874998     
  -1404726601639374.2     
   121.61748766908281     
  -100016.73735351030     
   6895656743.9160137     
  -1181580219892652.8     
   121.59990027620005     
  -97674.678494138541     
   6264829659.5949306     
  -993729184489595.00     
   121.58132826641921     
  -95373.823616821610     
   5691116827.2269001     
  -835678694981060.62     
   121.56171933846927     
  -93113.687175750179     
   5169387500.1284266     
  -702695403284486.50     
   121.54101861452369     
  -90893.787918789109     
   4694979032.5006218     
  -590817833297176.75     
   121.51916852776712     
  -88713.647057475828     
   4263640441.6565447     
  -496703851780514.94     
   121.49610870612204     
  -86572.788776729853     
   3871499987.5036798     
  -417540517171398.81     
   121.47177585208779     
  -84470.740092676919     
   3515030678.2820878     
  -350958946062556.00     
   121.44610361865168     
  -82407.030892061899     
   3191020064.3652945     
  -294964740033601.25     
   121.41902248124033     
  -80381.193921014070     
   2896542356.7825060     
  -247878838964357.31     
   121.39045960568841     
  -78392.764788079134     
   2628933074.4868145     
  -208287798344200.41     
   121.36033871221208     
  -76441.281963332411     
   2385765899.4359970     
  -175001868073935.50     
   121.32857993538640     
  -74526.286778275709     
   2164831569.1293654     
  -147019676271387.25     
   121.29509968013774     
  -72647.323425698502     
   1964118624.5321352     
  -123498474686095.14     
   121.25981047377674     
  -70803.938959524778     
   1781795852.9911652     
  -103729074148340.20     
   121.22262081411212     
  -68995.683294686605     
   1616196276.4234581     
  -87114730099343.047     
   121.18343501370238     
  -67222.109206962952     
   1465802551.5175455     
  -73153359349051.703     
   121.14215304032071     
  -65482.772332674991     
   1329233656.6058714     
  -61422561994709.922     
   121.09867035372800     
  -63777.231168652987     
   1205232753.5413237     
  -51567007327862.617     
   121.05287773887032     
  -62105.047071956113     
   1092656122.2567203     
  -43287812653652.180     
   121.00466113564082     
  -60465.784259647953     
   990463071.99067676     
  -36333598885153.086     
   120.95390146537061     
  -58859.009808696945     
   897706745.97995019     
  -30492960707713.441     
   120.90047445424115     
  -57284.293655619353     
   813525739.25667548     
  -25588126955517.227     
   120.84425045383941     
  -55741.208596332865     
   737136459.03086853     
  -21469623870912.648     
   120.78509425910885     
  -54229.330285923032     
   667826162.44296479     
  -18011783129865.297     
   120.72286492398335     
  -52748.237238352376     
   604946611.64380050     
  -15108960953829.770     
   120.65741557502743     
  -51297.510826195365     
   547908292.31852829     
  -12672356253157.930     
   120.58859322344500     
  -49876.735280419663     
   496175145.66518962     
  -10627332910540.680     
   120.51623857586071     
  -48485.497690087403     
   449259769.04850280     
  -8911166788918.3379     
   120.44018584432234     
  -47123.388002028623     
   406719043.37052387     
  -7471149984519.2266     
   120.36026255601999     
  -45789.999020569718     
   368150150.12312531     
  -6262996063814.4414     
   120.27628936326826     
  -44484.926407230028     
   333186943.19355333     
  -5249498432688.1016     
   120.18807985435112     
  -43207.768680369372     
   301496644.52247655     
  -4399401931276.3691     
   120.09544036588609     
  -41958.127214846812     
   272776834.47801006     
  -3686453687865.5923     
   119.99816979742423     
  -40735.606241692971     
   246752711.38918751     
  -3088604987434.9600     
   119.89605942906627     
  -39539.812847706024     
   223174595.90214580     
  -2587340064908.1899     
   119.78889274294224     
  -38370.356975117807     
   201815658.84791267     
  -2167111780140.8118     
   119.67644524947268     
  -37226.851421136242     
   182469852.54048792     
  -1814867157525.7378     
   119.55848431940422     
  -36108.911837593048     
   164950027.53360108     
  -1519648524502.8757     
   119.43476902269003     
  -35016.156730489667     
   149086218.42704934     
  -1272258261061.4067     
   119.30504997536868     
  -33948.207459538353     
   134724083.51067349     
  -1064977007846.7946     
   119.16906919567955     
  -32904.688237741357     
   121723484.76120368     
  -891326865877.61133     
   119.02655997074429     
  -31885.226130878025     
   109957195.52915369     
  -745872403613.79199     
   118.87724673523610     
  -30889.451057035309     
   99309724.625935942     
  -624053462812.34094     
   118.72084496355743     
  -29916.995786079289     
   89676246.394842938     
  -522044694624.49719     
   118.55706107714731     
  -28967.495939125663     
   80961627.296651110     
  -436637563488.74426     
   118.38559236864519     
  -28040.589987999541     
   73079540.408195376     
  -365141238484.05273     
   118.20612694474684     
  -27135.919254652414     
   65951659.950975642     
  -305299356412.87360     
   118.01834368970056     
  -26253.127910569849     
   59506928.694928750     
  -255220123297.94153     
   117.82191225150751     
  -25391.862976167064     
   53680891.706937179     
  -213317623340.78833     
   117.61649305300918     
  -24551.774320153581     
   48415090.498344190     
  -178262544428.52228     
   117.40173733016690     
  -23732.514658863376     
   43656512.144869447     
  -148940813878.57230     
   117.17728719996308     
  -22933.739555586479     
   39357088.442758672     
  -124418878525.10440     
   116.94277576048037     
  -22155.107419862212     
   35473240.609787375     
  -103914566064.11214     
   116.69782722584432     
  -21396.279506747607     
   31965465.418697543     
  -86772632528.075104     
   116.44205709884471     
  -20656.919916067942     
   28797959.046249859     
  -72444245627.615158     
   116.17507238418268     
  -19936.695591631644     
   25938275.224658735     
  -60469771972.189194     
   115.89647184542147     
  -19235.276320430472     
   23357014.609552376     
  -50464338378.464462     
   115.60584630885037     
  -18552.334731805848     
   21027542.538480472     
  -42105721489.729393     
   115.30277901760120     
  -17887.546296588207     
   18925732.617233209     
  -35124191747.270973     
   114.98684603948494     
  -17240.589326209498     
   17029733.792973954     
  -29293997310.722610     
   114.65761673214142     
  -16611.144971790964     
   15319758.789967969     
  -24426224187.891407     
   114.31465426921622     
  -15998.897223191720     
   13777891.968125969     
  -20362810930.936729     
   113.95751623139593     
  -15403.532908041221     
   12387914.841975681     
  -16971531879.901768     
   113.58575526624239     
  -14824.741690734716     
   11135147.656994402     
  -14141792875.471960     
   113.19891982087027     
  -14262.216071396118     
   10006305.559774237     
  -11781108282.742157     
   112.79655495160539     
  -13715.651384820641     
   8989368.0360391680     
  -9812149401.5340118     
   112.37820321484483     
  -13184.745799378703     
   8073460.4055489805     
  -8170271926.8566151     
   111.94340564341135     
  -12669.200315892729     
   7248746.2742006350     
  -6801445021.0956316     
   111.49170281275123     
  -12168.718766487245     
   6506329.9425002374     
  -5660517026.0468941     
   111.02263600136645     
  -11683.007813408532     
   5838167.8600188065     
  -4709763316.3318710     
   110.53574844989564     
  -11211.776947812335     
   5236988.2975649014     
  -3917670582.4934034     
   110.03058672326141     
  -10754.738488530311     
   4696218.4838271551     
  -3257919205.1034951     
   109.50670218028294     
  -10311.607580805992     
   4209918.5222388599     
  -2708531591.4877181     
   108.96365255510932     
  -9882.1021950163649     
   3772721.4640778676     
  -2251159501.5624051     
   108.40100365475820     
  -9465.9431253289258     
   3379778.9741119305     
  -1870487833.3094804     
   107.81833117694435     
  -9062.8539885100163     
   3026712.0668098116     
  -1553735757.6464515     
   107.21522265224941     
  -8672.5612220531930     
   2709566.4697120758     
  -1290239906.1007209     
   106.59127951451694     
  -8294.7940848667786     
   2424772.1020652535     
  -1071104438.6856440     
   105.94611930315058     
  -7929.2846479639184     
   2169106.5917122457     
  -888913073.82147729     
   105.27937800074716     
  -7575.7678239557836     
   1939661.3689454878     
  -737473103.22671211     
   104.59071250920640     
  -7233.9812458003180     
   1733814.0041189056     
  -611652148.21566474     
   103.87980326712302     
  -6903.6657311264016     
   1549192.1825458067     
  -507073348.04660052     
   103.14635701088170     
  -6584.5634720119197     
   1383680.4782050652     
  -420420067.96208680     
   102.39010968143839     
  -6276.4250600500100     
   1235284.9669082561     
  -347832443.98796290     
   101.61082947828088     
  -5978.9821920091990     
   1102518.9840802096     
  -289739707.54769874     
   100.80832006151377     
  -5692.0536850339995     
   982926.42917106557     
  -234396143.67591789     
   99.982423902406964     
  -5415.1336682448609     
   878303.71343678609     
  -212225536.14733315     
   99.133025782080480     
  -5148.9911942428216     
   775867.72411724052     
  -115017084.05099198     
   98.260056437270094     
  -4889.4567475692393     
   715833.80719641712     
  -296264657.33566636     
   97.363496351326901     
  -4651.5577535381408     
   548611.74584941939     
  -47859451.396809272     
   88.415621450965276     
  -2805.8637379812176     
   189665.86037334992     
  -10107442.318123676     
   82.428444947124987     
  -2047.0489795792871     
   113860.04298742235     
  -5893659.6171260048     
   77.930359335330564     
  -1588.2548824632877     
   69657.595858977307     
  -2700121.1283345264     
   74.352892710660726     
  -1290.5941743246735     
   49406.687396468355     
  -1748331.3395890496     
   71.407881393895892     
  -1076.3419499596266     
   36294.202349550491     
  -1100687.3110788567     
   68.926667044445907     
  -915.50882529460250     
   28039.047516459057     
  -768723.71693512320     
   66.801127720110159     
  -789.72715740484091     
   22273.619639445635     
  -550783.39769043587     
   64.957413958755680     
  -688.68624791430841     
   18142.744156767367     
  -411288.54870711727     
   63.342664106376155     
  -605.68418741872995     
   15058.080041463985     
  -314938.70483959344     
   61.917645720825362     
  -536.29888792715246     
   12696.039755167036     
  -246933.35702234830     
   60.652390415773802     
  -477.44868959548626     
   10844.039577499425     
  -197274.70215160356     
   59.523461521923338     
  -426.92739237333166     
   9364.4793113623964     
  -160191.13963907206     
   58.512168050129162     
  -383.10857968475227     
   8163.0457640693558     
  -131898.28532997897     
   57.603354726234436     
  -344.76644371434264     
   7173.8086240945158     
  -109927.49264568255     
   56.784557303776580     
  -310.95854108097660     
   6349.3524292518960     
  -92595.906944456889     
   56.045397592710955     
  -280.94795218992567     
   5654.8831271684685     
  -78735.005304101796     
   55.377140497323069     
  -254.14981790353528     
   5064.3705873877061     
  -67513.593906710987     
   54.772363368830611     
  -230.09384485234756     
   4558.0186330873730     
  -58329.533270601169     
   54.224704974199184     
  -208.39743043573444     
   4120.5471335578641     
  -50738.937978277507     
   53.728672021788675     
  -188.74604985503785     
   3740.0050987207833     
  -44409.566559849787     
   53.279488029540587     
  -170.87870373443110     
   3406.9333495219098     
  -39089.262858665155     
   52.872973833906855     
  -154.57696066542152     
   3113.7638780819207     
  -34584.236914578396     
   52.505452077779523     
  -139.65659571716029     
   2854.3821012225831     
  -30743.840633208511     
   52.173670104109370     
  -125.96113222292001     
   2623.8032964735194     
  -27449.731504399617     
   51.874737142100273     
  -113.35679820625990     
   2417.9303101905216     
  -24608.046791059747     
   51.606072710292203     
  -101.72854753263965     
   2233.3699592575736     
  -22143.677206332704     
   51.365363908749615     
  -90.976891683970507     
   2067.2923802100781     
  -19996.025553725078     
   51.150529819016725     
  -81.015355262052509     
   1917.3221885571406     
  -18115.829874427101     
   50.959691634698288     
  -71.768416129412316     
   1781.4534644989374     
  -16462.759042938236     
   50.791147447917830     
  -63.169825538972709     
   1657.9827716769005     
  -15003.575348886294     
   50.643350845528552     
  -55.161228718379817     
   1545.4559565602531     
  -13710.717654029952     
   50.514892643497760     
  -47.691024891591610     
   1442.6255741550285     
  -12561.199649686558     
   50.404485222362723     
  -40.713419514248081     
   1348.4165767823793     
  -11535.746352538839     
   50.310949031145235     
  -34.187631874446318     
   1261.8984791383382     
  -10618.112314673466     
   50.233200908948817     
  -28.077229084654750     
   1182.2626367782873     
  -9794.5395566872012     
   50.170243938036471     
  -22.349563517451195     
   1108.8035901031330     
  -9053.3237615326398     
   50.121158593497213     
  -16.975295387464261     
   1040.9036618916384     
  -8384.4649547310528     
   50.085094995650458     
  -11.927985795907272     
   978.02017473115529     
  -7779.3845803580934     
   50.061266104368691     
  -7.1837483831332065     
   919.67479037846965     
  -7230.6950732266723     
   50.048941721240205     
  -2.7209499638638790     
   865.44457732926980     
  -6732.0112141567897     
   50.047443187263632     
   1.4800477125170330     
   814.95449322309378     
  -6277.7949082885643     
   50.056138681582127     
   5.4371115241020949     
   767.87103141092962     
  -5863.2268768552367     
   50.074439041418749     
   9.1665311772157096     
   723.89682983451530     
  -5484.1001001289051     
   50.101794035484190     
   12.683188449510872     
   682.76607908354845     
  -5136.7309608322284     
   50.137689033180976     
   16.000705139413014     
   644.24059687730664     
  -4817.8848326040907     
   50.181642020309482     
   19.131572783188204     
   608.10646063277613     
  -4524.7135230119020     
   50.233200918997611     
   22.087266707795614     
   574.17110921018684     
  -4254.7024996776108     
   50.291941175473106     
   24.878346581977596     
   542.26084046260473     
  -4005.6261815157050     
   50.357463584271855     
   27.514545293387204     
   512.21864410123692     
  -3775.5099669759115     
   50.429392321687722     
   30.004847702012594     
   483.90231934891756     
  -3562.5978512174211     
   50.507373164847259     
   32.357560589046855     
   457.18283546478688     
  -3365.3247346698518     
   50.591071875842552     
   34.580374927595734     
   431.94289995476299     
  -3182.2926730000036     
   50.680172732963243     
   36.680421439750802     
   408.07570490726295     
  -3012.2504383053724     
   50.774377193305192     
   38.664320268568886     
   385.48382661997266     
  -2854.0758942548423     
   50.873402672957141     
   40.538225478651476     
   364.07825741306129     
  -2706.7607434886204     
   50.976981432625983     
   42.307865001776356     
   343.77755183689686     
  -2569.3973021415250     
   51.084859557996559     
   43.978576561545687     
   324.50707207083542     
  -2441.1670019842836     
   51.196796025366460     
   45.555340040612656     
   306.19831955595328     
  -2321.3303682665673     
   51.312561844178212     
   47.042806693987430     
   288.78834179395398     
  -2209.2182618513202     
   51.431939269014052     
   48.445325560547488     
   272.21920483006909     
  -2104.2242173088066     
   51.554721074442213     
   49.766967380623292     
   256.43752320025300     
  -2005.7977147042191     
   51.680709886824481     
   51.011546289473856     
   241.39404033997135     
  -1913.4382641694328     
   51.809717567827413     
   52.182639523720532     
   227.04325335870058     
  -1826.6901982079942     
   51.941564644935859     
   53.283605349297638     
   213.34307687214061     
  -1745.1380653405165     
   52.076079784757283     
   54.317599394933211     
   200.25454138208673     
  -1668.4025686665320     
   52.213099305338119     
   55.287589553681144     
   187.74152211708773     
  -1596.1369502681648     
   52.352466724095706     
   56.196369596449060     
   175.77049499007649     
  -1528.0237980349411     
   52.494032338308671     
   57.046571625186274     
   164.31031650481452     
  -1463.7721956622543     
   52.637652835409234     
   57.840677479041680     
   153.33202503734762     
  -1403.1151829381388     
   52.783190930588589     
   58.581029194548329     
   142.80866116531158     
  -1345.8075008711762     
   52.930515029465042     
   59.269838609733554     
   132.71510490877773     
  -1291.6235618162107     
   53.079498913776902     
   59.909196192493390     
   123.02792819515615     
  -1240.3556423484549     
   53.230021448252444     
   60.501079165175135     
   113.72526087754272     
  -1191.8122642906201     
   53.381966306979237     
   61.047358989607403     
   104.78666889536308     
  -1145.8167294276582     
   53.535221717747454     
   61.549808270407446     
   96.193043424655627     
  -1102.2058197909294     
   53.689680222978943     
   62.010107128409651     
   87.926499776223650     
  -1060.8286110655006     
   53.845238455976521     
   62.429849090833287     
   79.970285193232385     
  -1021.5454150616557     
   54.001796931338951     
   62.810546540267048     
   72.308694580269957     
  -984.22681540778910     
   54.159259848486755     
   63.153635760379501     
   64.926993464711543     
  -948.75280747074760     
   54.317534907334242     
   63.460481612562980     
   57.811347408680930     
  -915.01200465184320     
   54.476533135224379     
   63.732381874519163     
   50.948757373792176     
  -882.90093696834185     
   54.636168724317123     
   63.970571268819967     
   44.327000346529601     
  -852.32339799687429     
   54.796358878688245     
   64.176225206840172     
   37.934574861553038     
  -823.18986618384929     
   54.957023670456572     
   64.350463271156983     
   31.760650865174163     
  -795.41696534836956     
   55.118085904312288     
   64.494352457382575     
   25.795023625061390     
  -768.92698774840869     
   55.279470989869218     
   64.608910194487606     
   20.028071216948319     
  -743.64744424070796     
   55.441106821309226     
   64.695107160992833     
   14.450715385143003     
  -719.51066995606266     
   55.602923663828648     
   64.753869912856871     
   9.0543853604725300     
  -696.45344764382094     
   55.764854046434174     
   64.786083337515905     
   3.8309845031438674     
  -674.41668035657426     
   55.926832660670478     
   64.792592947274940     
  -1.2271405995304439     
  -653.34507647853957     
   56.088796264893098     
   64.774207024093315     
  -6.1272286731194949     
  -633.18687200847489     
   56.250683593729249     
   64.731698626877559     
  -10.876130213183060     
  -613.89357235427963     
   56.412435272395541     
   64.665807471330012     
  -15.480332005840111     
  -595.41971344941567     
   56.573993735565807     
   64.577241691673635     
  -19.945979856710732     
  -577.72264560591168     
   56.735303150504549     
   64.466679492784962     
  -24.278899698755076     
  -560.76233410063116     
   56.896309344201924     
   64.334770700526803     
  -28.484617204509810     
  -544.50117293250764     
   57.056959734264886     
   64.182138217511763     
  -32.568376001503623     
  -528.90381933110530     
   57.217203263336479     
   64.009379390891795     
  -36.535154646486916     
  -513.93703297824891     
   57.376990336831028     
   63.817067298291015     
  -40.389682393823790     
  -499.56953567123634     
   57.536272763787800     
   63.605751957528057     
  -44.136453911358061     
  -485.77187852332270     
   57.695003700659072     
   63.375961465248956     
  -47.779743000282984     
  -472.51631541701215     
   57.853137597861014     
   63.128203069333473     
  -51.323615365910584     
  -459.77669574995548     
   58.010630148927440     
   62.862964179458608     
  -54.771940584035249     
  -447.52835288373478     
   58.167438242116923     
   62.580713319921863     
  -58.128403230663267     
  -435.74801322579862     
   58.323519914333829     
   62.281901028520558     
  -61.396513329856759     
  -424.41370119983009     
   58.478834307232738     
   61.966960704973779     
  -64.579616088855488     
  -413.50465958321047     
   58.633341625384311     
   61.636309412162319     
  -67.680901035729562     
  -403.00126978595154     
   58.787003096388403     
   61.290348633175185     
  -70.703410559124208     
  -392.88498109827651     
   58.939780932827517     
   60.929464986983966     
  -73.650047917361277     
  -383.13824368507420     
   59.091638295960436     
   60.554030905328069     
  -76.523584744999340     
  -373.74444763757390     
   59.242539261062106     
   60.164405273209866     
  -79.326668102281147     
  -364.68786248538476     
   59.392448784321637     
   59.760934035276868     
  -82.061827070921481     
  -355.95358688509401     
   59.541332671215841     
   59.343950770168163     
  -84.731478972559685     
  -347.52749665044547     
   59.689157546280548     
   58.913777234743172     
  -87.337935197438028     
  -339.39619890140136     
   59.835890824206814     
   58.470723880026576     
  -89.883406689198537     
  -331.54698712740867     
   59.981500682193399     
   58.015090340571945     
  -92.370009092654101     
  -323.96780387188329     
   60.125956033491065     
   57.547165898786076     
  -94.799767621693235     
  -316.64719969790667     
   60.269226502077899     
   57.067229925683272     
  -97.174621619427541     
  -309.57429838560671     
   60.411282398408574     
   56.575552299491406     
  -99.496428857319586     
  -302.73876662899369     
   60.552094696183715     
   56.072393803330513     
  -101.76696960703704     
  -296.13077951204303     
   60.691635010088568     
   55.558006503179477     
  -103.98795045337737     
  -289.74099336610067     
   60.829875574453162     
   55.032634107286974     
  -106.16100790362313     
  -283.56051924359895     
   60.966789222788869     
   54.496512308033040     
  -108.28771179795012     
  -277.58089654931814     
   61.102349368158706     
   53.949869107232992     
  -110.36956852207001     
  -271.79407042750347     
   61.236529984341175     
   53.392925125802122     
  -112.40802405027628     
  -266.19236579163589     
   61.369305587749650     
   52.825893898692151     
  -114.40446679371355     
  -260.76847512009044     
   61.500651220071497     
   52.248982155815078     
  -116.36023035711423     
  -255.51542683189700     
   61.630542431592758     
   51.662390089776409     
  -118.27659605835346     
  -250.42657756604262     
   61.758955265176560     
   51.066311611155278     
  -120.15479539009878     
  -245.49558963383879     
   61.885866240864672     
   50.460934591899154     
  -121.99601231235258     
  -240.71641344695797     
   62.011252341073508     
   49.846441097585256     
  -123.80138541320477     
  -236.08327892725336     
   62.135090996357405     
   49.223007609039350     
  -125.57201000515917     
  -231.59067195824130     
   62.257360071713222     
   48.590805233914331     
  -127.30894004484597     
  -227.23332984770630     
   62.378037853401949     
   47.949999908755458     
  -129.01319001870377     
  -223.00622072562513     
   62.497103036264022     
   47.300752592023336     
  -130.68573667414597     
  -218.90453817592552     
   62.614534711506458     
   46.643219448561801     
  -132.32752071046542     
  -214.92368675933054     
   62.730312354940814     
   45.977552025882751     
  -133.93944836116034     
  -211.05926822171151     
   62.844415815652198     
   45.303897422797796     
  -135.52239287282319     
  -207.30707992918536     
   62.956825305080613     
   44.622398450685004     
  -137.07719597229209     
  -203.66309748226837     
   63.067521386496601     
   43.933193787745751     
  -138.60466920340909     
  -200.12346728779545     
   63.176484964854268     
   43.236418126717062     
  -140.10559520806757     
  -196.68450393100994     
   63.283697277005636     
   42.532202316228016     
  -141.58072898755015     
  -193.34267283213347     
   63.389139882260771     
   41.820673496174663     
  -143.03079903379114     
  -190.09459104163665     
   63.492794653279262     
   41.101955227423673     
  -144.45650846660342     
  -186.93701546488040     
   63.594643767279038     
   40.376167616050694     
  -145.85853608259004     
  -183.86683642428903     
   63.694669697549330     
   39.643427432454786     
  -147.23753735577219     
  -180.88107471251345     
   63.792855205255201     
   38.903848225525060     
  -148.59414541611605     
  -177.97687071379170     
   63.889183331521558     
   38.157540432118601     
  -149.92897194646949     
  -175.15148175240242     
   63.983637389785287     
   37.404611482103391     
  -151.24260805961251     
  -172.40227674770367     
   64.076200958404598     
   36.645165899116307     
  -152.53562513522027     
  -169.72672977718716     
   64.166857873515141     
   35.879305397256886     
  -153.80857560854918     
  -167.12241569796603     
   64.255592222122985     
   35.107128973919799     
  -155.06199372628393     
  -164.58700500072595     
   64.342388335425042     
   34.328732998944616     
  -156.29639626378938     
  -162.11826237993691     
   64.427230782347905     
   33.544211300206044     
  -157.51228323163889     
  -159.71403806774717     
   64.510104363296378     
   32.753655245834082     
  -158.71013851714702     
  -157.37226525763489     
   64.590994104103586     
   31.957153823274766     
  -159.89043050657926     
  -155.09096271177881     
   64.669885250174815     
   31.154793715191023     
  -161.05361272691761     
  -152.86821781182297     
   64.746763260817346     
   30.346659372472462     
  -162.20012436050629     
  -150.70219717819370     
   64.821613803749443     
   29.532833084472838     
  -163.33039083934273     
  -148.59113660702960     
   64.894422749781370     
   28.713395046464743     
  -164.44482436389546     
  -146.53333522407749     
   64.965176167661895     
   27.888423424609812     
  -165.54382437807604     
  -144.52716156260999     
   65.033860319084155     
   27.057994418440153     
  -166.62777808979558     
  -142.57104122327166     
   65.100461653844675     
   26.222182320968237     
  -167.69706089897014     
  -140.66345992089271     
   65.164966805149916     
   25.381059576599867     
  -168.75203684837683     
  -138.80296159786940     
   65.227362585064839     
   24.534696836828022     
  -169.79305906036086     
  -136.98814130054291     
   65.287635980098074     
   23.683163013876833     
  -170.82047012011492     
  -135.21764580578110     
   65.345774146918799     
   22.826525332417400     
  -171.83460246365829     
  -133.49017571889010     
   65.401764408200449     
   21.964849379304379     
  -172.83577878154995     
  -131.80447201040113     
   65.455594248586451     
   21.098199151546432     
  -173.82431232162799     
  -130.15932775543877     
   65.507251310773810     
   20.226637102542877     
  -174.80050727979375     
  -128.55357554983573     
   65.556723391710051     
   19.350224186602347     
  -175.76465909641752     
  -126.98609246624517     
   65.603998438899509     
   18.469019901886519     
  -176.71705478991436     
  -125.45579462393721     
   65.649064546814998     
   17.583082331787747     
  -177.65797324959391     
  -123.96163485692557     
   65.691909953411113     
   16.692468184886209     
  -178.58768551102085     
  -122.50260837978135     
   65.732523036735628     
   15.797232833423983     
  -179.50645507386920     
  -121.07774063300940     
   65.770892311635279     
   14.897430350417768     
  -180.41453812861678     
  -119.68609295751368     
   65.807006426552817     
   13.993113545531729     
  -181.31218382579812     
  -118.32676295854004     
   65.840854160412064     
   13.084333999597265     
  -182.19963454798719     
  -116.99887373632681     
   65.872424419587730     
   12.171142097974773     
  -183.07712610100964     
  -115.70158477403244     
   65.901706234957274     
   11.253587062755210     
  -183.94488798681488     
  -114.43407915546676     
   65.928688759031758     
   10.331716983836969     
  -184.80314358048088     
  -113.19557653045241     
   65.953361263163089     
   9.4055788488746188     
  -185.65211040445928     
  -111.98531039758838     
   65.975713134824773     
   8.4752185722823672     
  -186.49200023244117     
  -110.80255781347991     
   65.995733874964060     
   7.5406810231611576     
  -187.32301941604229     
  -109.64660147204474     
   66.013413095422464     
   6.6020100523033447     
  -188.14536892708261     
  -108.51676801232192     
   66.028740516422928     
   5.6592485182676997     
  -188.95924468717504     
  -107.41238908320783     
   66.041705964120723     
   4.7124383125365341     
  -189.76483760529908     
  -106.33283431647261     
   66.052299368216495     
   3.7616203838666045     
  -190.56233386267263     
  -105.27748257346720     
   66.060510759628855     
   2.8068347617549878     
  -191.35191498197364     
  -104.24574459151746     
   66.066330268224846     
   1.8481205791340281     
  -192.13375806641000     
  -103.23704142982697     
   66.069748120605993     
  0.88551609427516786     
  -192.90803587713373     
  -102.25082023532073     
   66.070754637948383     
  -8.0941287989913790E-002
  -193.67491702889862     
  -101.28654533875752     
   66.069340233894707     
  -1.0512149958595094     
  -194.43456611893930     
  -100.34369811614843     
   66.065495412496531     
  -2.0252692707938844     
  -195.18714385481042     
  -99.421777351142197     
   66.059210766205183     
  -3.0030691483932714     
  -195.93280718494398     
  -98.520301562820038     
   66.050476973909582     
  -3.9845804399722948     
  -196.67170944666515     
  -97.638802059975575     
   66.039284799019327     
  -4.9697697147442463     
  -197.40400046211494     
  -96.776829297004866     
   66.025625087591621     
  -5.9586042826041403     
  -198.12982668184247     
  -95.933945310679206     
   66.009488766500453     
  -6.9510521774879290     
  -198.84933127167258     
  -95.109732182745333     
   65.990866841646721     
  -7.9470821413246968     
  -199.56265426304316     
  -94.303780079773205     
   65.969750396207701     
  -8.9466636085164311     
  -200.26993261364146     
  -93.515700171936658     
   65.946130588924760     
  -9.9497666909628411     
  -200.97130036493098     
  -92.745109429328195     
   65.919998652427736     
  -10.956362163589320     
  -201.66688868565097     
  -91.991645146852903     
   65.891345891595023     
  -11.966421450364056     
  -202.35682602425234     
  -91.254952708263943     
   65.860163681947824     
  -12.979916610848621     
  -203.04123816956434     
  -90.534691770013410     
   65.826443468077585     
  -13.996820327167109     
  -203.72024835783941     
  -89.830532416446175     
   65.790176762105361     
  -15.017105891439138     
  -204.39397735096279     
  -89.142158889298656     
   65.751355142172088     
  -16.040747193673106     
  -205.06254354263251     
  -88.469264429151281     
   65.709970250958506     
  -17.067718710094336     
  -205.72606302585115     
  -87.811553632839889     
   65.666013794233834     
  -18.097995491854189     
  -206.38464967809745     
  -87.168744990257466     
   65.619477539432069     
  -19.131553154213265     
  -207.03841526552441     
  -86.540560220352774     
   65.570353314254874     
  -20.168367866044996     
  -207.68746946717704     
  -85.926740258916254     
   65.518633005300273     
  -21.208416339760760     
  -208.33192001911891     
  -85.327029300710365     
   65.464308556715920     
  -22.251675821655720     
  -208.97187273887423     
  -84.741183028044446     
   65.407371968876177     
  -23.298124082531892     
  -209.60743161158456     
  -84.168968089763410     
   65.347815297082150     
  -24.347739408741475     
  -210.23869887225777     
  -83.610159059603916     
   65.285630650283608     
  -25.400500593585157     
  -210.86577506520484     
  -83.064539405184590     
   65.220810189822060     
  -26.456386929025005     
  -211.48875911074370     
  -82.531900971580768     
   65.153346128194102     
  -27.515378197721965     
  -212.10774836803057     
  -82.012047975264906     
   65.083230727834248     
  -28.577454665461630     
  -212.72283872784504     
  -81.504785444546258     
   65.010456299916271     
  -29.642597073827968     
  -213.33412461867914     
  -81.009937116666066     
   64.935015203172568     
  -30.710786633242279     
  -213.94169914705412     
  -80.527324746416710     
   64.856899842730343     
  -31.782005016316567     
  -214.54565408265228     
  -80.056785021442352     
   64.776102668964270     
  -32.856234351448961     
  -215.14607997031308     
  -79.598160294797808     
   64.692616176364581     
  -33.933457216806026     
  -215.74306617252404     
  -79.151299850091604     
   64.606432902419925     
  -35.013656634540865     
  -216.33670092139977     
  -78.716062116662300     
   64.517545426514346     
  -36.096816065312524     
  -216.92707138727471     
  -78.292313032725829     
   64.425946368837501     
  -37.182919403118291     
  -217.51426373502017     
  -77.879923812953919     
   64.331628389307554     
  -38.271950970364855     
  -218.09836316361731     
  -77.478778308134707     
   64.234584186505955     
  -39.363895513276248     
  -218.67945400092833     
  -77.088760172877585     
   64.134806496623384     
  -40.458738197534110     
  -219.25761970222490     
  -76.709769015836216     
   64.032288092416266     
  -41.556464604214305     
  -219.83294296984369     
  -76.341703308027533     
   63.927021782173057     
  -42.657060726000523     
  -220.40550574465388     
  -75.984476062494039     
   63.819000408689710     
  -43.760512963649994     
  -220.97538931512258     
  -75.638002142689416     
   63.708216848253585     
  -44.866808122765754     
  -221.54267433119276     
  -75.302207202006997     
   63.594664009635110     
  -45.975933410806782     
  -222.10744088520784     
  -74.977021259111780     
   63.478334833086606     
  -47.087876434381407     
  -222.66976854465116     
  -74.662384662415761     
   63.359222289347485     
  -48.202625196817110     
  -223.22973642961927     
  -74.358241071753810     
   63.237319378655243     
  -49.320168095985281     
  -223.78742323765744     
  -74.064546358839038     
   63.112619129761505     
  -50.440493922417815     
  -224.34290733534874     
  -73.781257369218324     
   62.985114598952471     
  -51.563591857670211     
  -224.89626676561784     
  -73.508346048298009     
   62.854798869073100     
  -52.689451472986732     
  -225.44757936098011     
  -73.245783414337637     
   62.721665048554264     
  -53.818062728230629     
  -225.99692273658763     
  -72.993554795446599     
   62.585706270442287     
  -54.949415971066003     
  -226.54437439755350     
  -72.751648804525487     
   62.446915691430128     
  -56.083501936468835     
  -227.09001176358743     
  -72.520064967771447     
   62.305286490889415     
  -57.220311746504940     
  -227.63391225084570     
  -72.298805087491871     
   62.160811869902759     
  -58.359836910354538     
  -228.17615328900189     
  -72.087887880404125     
   62.013485050295564     
  -59.502069324697331     
  -228.71681244810492     
  -71.887329129829538     
   61.863299273666506     
  -60.647001274359013     
  -229.25596741657864     
  -71.697162662623384     
   61.710247800416091     
  -61.794625433241812     
  -229.79369613654831     
  -71.517423415910514     
   61.554323908772389     
  -62.944934865613625     
  -230.33007681216765     
  -71.348158974292730     
   61.395520893813298     
  -64.097923027655213     
  -230.86518800447482     
  -71.189424689974373     
   61.233832066484368     
  -65.253583769390545     
  -231.39910868964967     
  -71.041281638243092     
   61.069250752611559     
  -66.411911336869480     
  -231.93191830193646     
  -70.903807586772203     
   60.901770291908001     
  -67.572900374771450     
  -232.46369685883727     
  -70.777078920538457     
   60.731384036973850     
  -68.736545929295374     
  -232.99452495074129     
  -70.661193628556660     
   60.558085352288515     
  -69.902843451429632     
  -233.52448390295547     
  -70.556247213376452     
   60.381867613194188     
  -71.071788800579640     
  -234.05365575705579     
  -70.462358032260184     
   60.202724204869909     
  -72.243378248578054     
  -234.58212344229776     
  -70.379642680764306     
   60.020648521295037     
  -73.417608484089783     
  -235.10997076240346     
  -70.308240031509484     
   59.835633964201293     
  -74.594476617402421     
  -235.63728256263983     
  -70.248290190973322     
   59.647673942012240     
  -75.773980185656669     
  -236.16414473907210     
  -70.199952730460581     
   59.456761868769213     
  -76.956117158465759     
  -236.69064438455058     
  -70.163394512077630     
   59.262891163042610     
  -78.140885944035588     
  -237.21686984339112     
  -70.138797630037942     
   59.066055246827283     
  -79.328285395708122     
  -237.74291082561643     
  -70.126354703400366     
   58.866247544421064     
  -80.518314818986880     
  -238.26885848589194     
  -70.126276166585711     
   58.663461481284990     
  -81.710973979094490     
  -238.79480555714133     
  -70.138779962151503     
   58.457690482884090     
  -82.906263109004456     
  -239.32084640685747     
  -70.164107593494208     
   58.248927973507350     
  -84.104182918056154     
  -239.84707721380869     
  -70.202505478211279     
   58.037167375065479     
  -85.304734601102879     
  -240.37359600489526     
  -70.254247688545291     
   57.822402105865066     
  -86.507919848271541     
  -240.90050286255934     
  -70.319613619962311     
   57.604625579357538     
  -87.713740855339694     
  -241.42789996470907     
  -70.398909935958699     
   57.383831202861437     
  -88.922200334724565     
  -241.95589178922876     
  -70.492454430918002     
   57.160012376256347     
  -90.133301527191264     
  -242.48458519746063     
  -70.600589413835820     
   56.933162490646680     
  -91.347048214230043     
  -243.01408961806439     
  -70.723674077372110     
   56.703274926993579     
  -92.563444731209344     
  -243.54451717364469     
  -70.862089995155571     
   56.470343054713069     
  -93.782495981264958     
  -244.07598284860836     
  -71.016242022913687     
   56.234360230238316     
  -95.004207450045953     
  -244.60860466378023     
  -71.186555118153294     
   55.995319795544134     
  -96.228585221273292     
  -245.14250382716637     
  -71.373485088711902     
   55.753215076631321     
  -97.455635993254575     
  -245.67780496533169     
  -71.577504819789894     
   55.508039381968644     
  -98.685367096296574     
  -246.21463625148010     
  -71.799125047480786     
   55.259786000889996     
  -99.917786511148648     
  -246.75312968933622     
  -72.038874166573066     
   55.008448201944162     
  -101.15290288848593     
  -247.29342124558553     
  -72.297321716176313     
   54.754019231194505     
  -102.39072556949606     
  -247.83565115845687     
  -72.575060363290461     
   54.496492310465712     
  -103.63126460767012     
  -248.37996411118152     
  -72.872723632881986     
   54.235860635534529     
  -104.87453079179417     
  -248.92650953842815     
  -73.190974893135916     
   53.972117374261451     
  -106.12053567026554     
  -249.47544185012666     
  -73.530522149580420     
   53.705255664659809     
  -107.36929157680650     
  -250.02692076624851     
  -73.892105158059152     
   53.435268612898867     
  -108.62081165760944     
  -250.58111155493395     
  -74.276516828858220     
   53.162149291237043     
  -109.87510990007468     
  -251.13818543115042     
  -74.684582788695934     
   52.885890735881311     
  -111.13220116315769     
  -251.69831980206561     
  -75.117190207366178     
   52.606485944768551     
  -112.39210120948444     
  -252.26169872862087     
  -75.575262819991636     
   52.323927875264310     
  -113.65482673930538     
  -252.82851319977078     
  -76.059791972413052     
   52.038209441774292     
  -114.92039542640374     
  -253.39896163956391     
  -76.571815338970097     
   51.749323513263427     
  -116.18882595613915     
  -253.97325025460617     
  -77.112439352888984     
   51.457262910677116     
  -117.46013806565007     
  -254.55159354975285     
  -77.682830252497823     
   51.162020404259088     
  -118.73435258646604     
  -255.13421477664656     
  -78.284227470849615     
   50.863588710759508     
  -120.01149148961439     
  -255.72134648267797     
  -78.917941865440156     
   50.561960490527120     
  -121.29157793343772     
  -256.31323104666876     
  -79.585361902026634     
   50.257128344478211     
  -122.57463631420670     
  -256.91012126093392     
  -80.287967251164645     
   49.949084810935318     
  -123.86069231989737     
  -257.51228101531768     
  -81.027313499631106     
   49.637822362327462     
  -125.14977298710204     
  -258.11998586656489     
  -81.805071250225112     
   49.323333401743795     
  -126.44190676152084     
  -258.73352390094158     
  -82.622992433308070     
   49.005610259331362     
  -127.73712356213365     
  -259.35319634419142     
  -83.482960104485414     
   48.684645188527618     
  -129.03545484935660     
  -259.97931854497506     
  -84.386956292521049     
   48.360430362117135     
  -130.33693369751191     
  -260.61222071716895     
  -85.337105173457829     
   48.032957868101597     
  -131.64159487181979     
  -261.25224900596993     
  -86.335652838802872     
   47.702219705371192     
  -132.94947491034034     
  -261.89976640226092     
  -87.385003793722518     
   47.368207779164635     
  -134.26061221117283     
  -262.55515393071386     
  -88.487706165604621     
   47.030913896304234     
  -135.57504712531696     
  -263.21881172695589     
  -89.646489639867667     
   46.690329760191240     
  -136.89282205563251     
  -263.89116039925489     
  -90.864251699124111     
   46.346446965545738     
  -138.21398156234812     
  -264.57264228699830     
  -92.144097772885658     
   45.999256992874038     
  -139.53857247561638     
  -265.26372302029495     
  -93.489332038008968     
   45.648751202645315     
  -140.86664401569354     
  -265.96489301058000     
  -94.903497740731467     
   45.294920829157604     
  -142.19824792132911     
  -266.67666924363550     
  -96.390370737062554     
   44.937756974071974     
  -143.53343858699859     
  -267.39959702416348     
  -97.954005708087394     
   44.577250599591729     
  -144.87227320972647     
  -268.13425206697411     
  -99.598731836416462     
   44.213392521261817     
  -146.21481194628325     
  -268.88124255574724     
  -101.32920160971587     
   43.846173400361351     
  -147.56111808159218     
  -269.64121156782016     
  -103.15039199810705     
   43.475583735860205     
  -148.91125820928121     
  -270.41483950780594     
  -105.06766205760171     
   43.101613855907850     
  -150.26530242548387     
  -271.20284697323797     
  -107.08674916361589     
   42.724253908820110     
  -151.62332453689683     
  -272.00599759196507     
  -109.21384633538513     
   42.343493853526560     
  -152.98540228447550     
  -272.82510143948048     
  -111.45559542850047     
   41.959323449437704     
  -154.35161758408714     
  -273.66101840519423     
  -113.81916896254113     
   41.571732245687947     
  -155.72205678553112     
  -274.51466217241324     
  -116.31229441978535     
   41.180709569705932     
  -157.09681095191360     
  -275.38700438056162     
  -118.94330512444893     
   40.786244515059636     
  -158.47597616078747     
  -276.27907916899500     
  -121.72122001206563     
   40.388325928518789     
  -159.85965382950769     
  -277.19198831908551     
  -124.65577260462321     
   39.986942396271587     
  -161.24795106683942     
  -278.12690661362018     
  -127.75752152441260     
   39.582082229226870     
  -162.64098105343615     
  -279.08508802505327     
  -131.03788685754404     
   39.173733447326150     
  -164.03886345393997     
  -280.06787217648485     
  -134.50928451836975     
   38.761883762782617     
  -165.44172486390713     
  -281.07669181037261     
  -138.18517237619699     
   38.346520562155725     
  -166.84969929494102     
  -282.11308060319408     
  -142.08021527589622     
   37.927630887161229     
  -168.26292870199345     
  -283.17868221776337     
  -146.21035162699371     
   37.505201414105649     
  -169.68156355717525     
  -284.27525985496578     
  -150.59298423405147     
   37.079218431823229     
  -171.10576347490451     
  -285.40470723672115     
  -155.24708400118686     
   36.649667817980060     
  -172.53569789391310     
  -286.56906036673007     
  -160.19341313734316     
   36.216535013595895     
  -173.97154682224311     
  -287.77051096526014     
  -165.45467080674496     
   35.779804995617532     
  -175.41350165214700     
  -289.01142099631073     
  -171.05576411713801     
   35.339462247359613     
  -176.86176605270578     
  -290.29433922718931     
  -177.02400941609918     
   34.895490726607541     
  -178.31655694901823     
  -291.62201929780997     
  -183.38946355556945     
   34.447873831154006     
  -179.77810559794901     
  -292.99744027447679     
  -190.18519940590701     
   33.996594361513687     
  -181.24665877181022     
  -294.42382927002109     
  -197.44771623960673     
   33.541634480530647     
  -182.72248006283985     
  -295.90468714181816     
  -205.21732097611090     
   33.082975669558280     
  -184.20585132331721     
  -297.44381704913894     
  -213.53863731710663     
   32.620598680852211     
  -185.69707425801263     
  -299.04535682901729     
  -222.46112886691569     
   32.154483485771870     
  -187.19647218832395     
  -300.71381529551911     
  -232.03975520662570     
   31.684609218334277     
  -188.70439201021171     
  -302.45411345956887     
  -242.33567291843150     
   31.210954113604746     
  -190.22120637137672     
  -304.27163100645703     
  -253.41709923399634     
   30.733495440340349     
  -191.74731609701962     
  -306.17225925071199     
  -265.36027181021450     
   30.252209427223224     
  -193.28315289836965     
  -308.16246128928867     
  -278.25057541069805     
   29.767071181929012     
  -194.82918240310502     
  -310.24934060486885     
  -292.18388150381890     
   29.278054602169309     
  -196.38590755390760     
  -312.44071971614756     
  -307.26805567781042     
   28.785132277722955     
  -197.95387242853226     
  -314.74523013373107     
  -323.62480193141715     
   28.288275382325747     
  -199.53366654423715     
  -317.17241614821671     
  -341.39174885872467     
   27.787453554118162     
  -201.12592972026931     
  -319.73285426465713     
  -360.72500313538018     
   27.282634763150149     
  -202.73135758540141     
  -322.43829178817253     
  -381.80207948294327     
   26.773785164205488     
  -204.35070783333256     
  -325.30180738429453     
  -404.82549032809834     
   26.260868932927707     
  -205.98480734819771     
  -328.33799856175534     
  -430.02692583830600     
   25.743848082895497     
  -207.63456034586594     
  -331.56320050554257     
  -457.67238140813981     
   25.222682260896701     
  -209.30095770554507     
  -334.99574336610374     
  -488.06822133727127     
   24.697328517170853     
  -210.98508770152563     
  -338.65625502613318     
  -521.56863704264470     
   24.167741046813159     
  -212.68814838860089     
  -342.56801980395312     
  -558.58460641965223     
   23.633870897833418     
  -214.41146194899099     
  -346.75740435210037     
  -599.59496218920413     
   23.095665640512443     
  -216.15649137629259     
  -351.25436656851952     
  -645.15989536466475     
   22.553068991657305     
  -217.92485995717323     
  -356.09306578375441     
  -695.93776180152065     
   22.006020386075683     
  -219.71837411912583     
  -361.31259899726592     
  -752.70588918570991     
   21.454454486004629     
  -221.53905034953434     
  -366.95789316615867     
  -816.38674503221114     
   20.898300617255600     
  -223.38914706683454     
  -373.08079375390037     
  -888.08082347843163     
   20.337482118364697     
  -225.27120255104421     
  -379.74139992998846     
  -969.10853612108701     
   19.771915585916634     
  -227.18808033574646     
  -387.00971395089675     
  -1061.0637219061912     
   19.201509995244432     
  -229.14302385028665     
  -394.96769186519305     
  -1165.8828411366885     
   18.626165670625152     
  -231.13972261288399     
  -403.71181317371838     
  -1285.9349769594066     
   18.045773072526604     
  -233.18239295957051     
  -413.35632550091373     
  -1424.1402799014813     
   17.460211360901436     
  -235.27587721732320     
  -424.03737760017464     
  -1584.1272450578433     
   16.869346682259909     
  -237.42576649116896     
  -435.91833193810874     
  -1770.4439856859303     
   16.273030113270110     
  -239.63855397559107     
  -449.19666183075293     
  -1988.8455412692674     
   15.671095173483094     
  -241.92182813864366     
  -464.11300339027275     
  -2246.6892724180661     
   15.063354792345427     
  -244.28451857945282     
  -480.96317293340792     
  -2553.4881597293383     
   14.449597577813451     
  -246.73721234711485     
  -500.11433413137843     
  -2921.6925868366557     
   13.829583180910687     
  -249.29256575377488     
  -522.02702853265282     
  -3367.8304673082739     
   13.203036475246854     
  -251.96584771770023     
  -547.28575703746549     
  -3914.1400440451471     
   12.569640161532945     
  -254.77566662871334     
  -576.64180736780349     
  -4591.1868140100487     
   11.929025246371129     
  -257.74496041831515     
  -611.07570847287957     
  -5441.2677806297124     
   11.280758602338327     
  -260.90236273156626     
  -651.88521682760165     
  -6526.1110704092143     
   10.624326442418749     
  -264.28415339827450     
  -700.83104985567184     
  -7930.6333133668531     
   9.9591119487159574     
  -267.93700802217842     
  -760.31079970592191     
  -9802.3021042159617     
   9.2843643251919552     
  -271.92235518516219     
  -833.82806548754343     
  -12295.154746490323     
   8.5991549000268535     
  -276.32202966409648     
  -926.04172608621889     
  -15940.175340788364     
   7.9023129998388573     
  -281.25111658216747     
  -1045.5930411421343     
  -20564.177871828251     
   7.1923289365970682     
  -286.86466012297478     
  -1199.8243751808429     
  -29920.368220216089     
   6.4672008781912931     
  -293.42478890300822     
  -1424.2271368324687     
  -35673.389575834823     
   5.7241800896164632     
  -301.21480064171732     
  -1691.7775586512244     
  -80114.425183578234     
   4.9593176903770884     
  -311.17583390716578     
  -2292.6357475280747     
  -29811.125297379884     
   4.1665833333543691     
  -323.19797124413174     
  -2516.2191872584190     
  -444003.06324754102     
   3.3359244874604119     
  -344.10412461631591     
  -5846.2421616150541     
   574380.44853932667     
   2.4480998569179744     
  -362.56570201427866     
  -1538.3887975701959     
  -4911643.6168944128     
   1.4553262403834621     
  -462.35096381890429     
  -38375.715924279146     
  -3814438.8038077122     
   0.0000000000000000     
  -725.75027101168746     
  -66984.006952836382     
  -3814438.8038077122     
   4.1477789200572710     
  -13.540892712202496     
   26181036.407974709     
  -6885454129121.7295     
   4.1477846747468377     
   18.164817716381734     
   5524674.0206095213     
  -8482541177627.9834     
   4.1477861850664741     
   18.895499923284731     
   3453678.8082497567     
   62786290584.564217     
   4.1477878747715469     
   19.504846255373025     
   3470255.4802453467     
  -1643900553555.4834     
   4.1477897610205208     
   20.120694269316992     
   3000915.5977946571     
  -964127465604.30627     
   4.1477918624327668     
   20.707727030070437     
   2703251.9678216293     
  -897823897170.30334     
   4.1477941992027860     
   21.276048729594148     
   2403500.1127923881     
  -723369808448.59241     
   4.1477967932226880     
   21.823118617707934     
   2142337.8052199036     
  -606330282031.67480     
   4.1477996682134615     
   22.349916210592628     
   1905615.7200422874     
  -502077795136.11890     
   4.1478028498656290     
   22.856441031936651     
   1693643.0190645005     
  -416873342276.31152     
   4.1478063659898785     
   23.342965414238694     
   1503319.5069506690     
  -345575963528.86401     
   4.1478102466783255     
   23.809685753085851     
   1332706.8498328989     
  -286356514707.53583     
   4.1478145244770843     
   24.256819600117076     
   1179825.6131567184     
  -237097725243.48135     
   4.1478192345708624     
   24.684578618226826     
   1042941.2289395826     
  -196169693384.21622     
   4.1478244149803336     
   25.093176114171222     
   920468.94055752608     
  -162177573919.93997     
   4.1478301067730889     
   25.482824949836040     
   810978.52128434740     
  -133964125767.58202     
   4.1478363542889998     
   25.853738124304734     
   713175.28316986293     
  -110561488823.38588     
   4.1478432053808740     
   26.206128599267128     
   625888.59859191137     
  -91162029762.997986     
   4.1478507116713246     
   26.540209355240655     
   548060.30543128762     
  -75092177809.773590     
   4.1478589288268326     
   26.856193394190502     
   478734.06968359719     
  -61790146103.068352     
   4.1478679168500072     
   27.154293709814084     
   417045.94867779710     
  -50787540033.841423     
   4.1478777403911078     
   27.434723315290949     
   362215.86638919043     
  -41694321910.462227     
   4.1478884690799536     
   27.697695235142056     
   313539.51302031911     
  -34185447393.308350     
   4.1479001778793583     
   27.943422498469587     
   270381.46557089273     
  -27990501711.129974     
   4.1479129474613252     
   28.172118158860048     
   232168.51230044613     
  -22884434998.378174     
   4.1479268646072436     
   28.383995272171415     
   198383.85524570395     
  -18680106438.016125     
   4.1479420226334032     
   28.579266912853367     
   168561.76590601361     
  -15222010089.028925     
   4.1479585218431927     
   28.758146172436287     
   142282.68778416439     
  -12380951548.095139     
   4.1479764700073796     
   28.920846157140602     
   119168.87748311699     
  -10049698651.838037     
   4.1479959828739368     
   29.067579993104264     
   98880.376517269760     
  -8139280947.4748783     
   4.1480171847089125     
   29.198560822087963     
   81111.402174432762     
  -6575935284.8074255     
   4.1480402088698920     
   29.314001806789165     
   65587.058394732070     
  -5298549142.6316013     
   4.1480651984136436     
   29.414116134556473     
   52060.351249334955     
  -4256528646.7441049     
   4.1480923067395707     
   29.499117013159793     
   40309.479628045112     
  -3408012010.3455029     
   4.1481216982706268     
   29.569217673894929     
   30135.402216135673     
  -2718399561.1149359     
   4.1481535491733936     
   29.624631378358348     
   21359.604328005538     
  -2159113324.3217835     
   4.1481880481190263     
   29.665571413942626     
   13822.089858783791     
  -1706569055.7498806     
   4.1482253970867911     
   29.692251096750045     
   7379.5667064675690     
  -1341324586.4895747     
   4.1482658122119389     
   29.704883776765460     
   1903.7940753673452     
  -1047367216.3793600     
   4.1483095246796449     
   29.703682838275583     
  -2719.9085813614802     
  -811522756.13249552     
   4.1483567816667302     
   29.688861701331749     
  -6594.0103424239423     
  -622964844.27651215     
   4.1484078473328614     
   29.660633823424000     
  -9809.9897599927099     
  -472806785.57985896     
   4.1484630038628794     
   29.619212704764404     
  -12449.436011195745     
  -353764722.68010902     
   4.1485225525618574     
   29.564811889653093     
  -14585.051416129307     
  -259875245.41981661     
   4.1485868150043927     
   29.497644967996592     
  -16281.547394515826     
  -186264586.22510141     
   4.1486561342395625     
   29.417925580364980     
  -17596.462195959379     
  -128955270.12236336     
   4.1487308760528299     
   29.325867418661602     
  -18580.894411790530     
  -84707048.529504895     
   4.1488114302860479     
   29.221684231991123     
  -19280.165660332714     
  -50885596.268670686     
   4.1488982122165288     
   29.105589829189341     
  -19734.421365217284     
  -25353158.609210767     
   4.1489916639959104     
   28.977798081306219     
  -19979.168150326772     
  -6379235.5286391508     
   4.1490922561493244     
   28.838522926921549     
  -20045.761821850370     
   7433716.9995269813     
   4.1492004891350520     
   28.687978376220194     
  -19961.844861163241     
   17211080.973252211     
   4.1493168949645165     
   28.526378514358328     
  -19751.742336762007     
   23856497.474940017     
   4.1494420388820501     
   28.353937506193791     
  -19436.815837741437     
   28092881.178684711     
   4.1495765211034374     
   28.170869601762806     
  -19035.784597695074     
   30496488.874568038     
   4.1497209786116827     
   27.977389140442419     
  -18565.012012964995     
   31524564.193400573     
   4.1498760870078764     
   27.773710556530055     
  -18038.764793118062     
   31538176.831985373     
   4.1500425624143400     
   27.560048384617939     
  -17469.444443977744     
   30820741.650002155     
   4.1502211634264787     
   27.336617265193837     
  -16867.796262588712     
   29593276.057972986     
   4.1504126931088869     
   27.103631950725440     
  -16243.095596919047     
   28026701.767544400     
   4.1506180010303098     
   26.861307312024081     
  -15603.316103675461     
   26251973.488679439     
   4.1508379853309378     
   26.609858344334171     
  -14955.279286277604     
   24368200.348316465     
   4.1510735948143358     
   26.349500174884660     
  -14304.789352666623     
   22449294.197479885     
   4.1513258310549066     
   26.080448068892906     
  -13656.753229760830     
   20549307.038952421     
   4.1515957505103049     
   25.802917437825641     
  -13015.288023207040     
   18706735.762788899     
   4.1518844666265267     
   25.517123846946838     
  -12383.817132259001     
   16947992.446414303     
   4.1521931519215123     
   25.223283022703399     
  -11765.155781206369     
   15290172.391892236     
   4.1525230400310518     
   24.921610861406009     
  -11161.587364700339     
   13743264.850620639     
   4.1528754276984809     
   24.612323437606186     
  -10574.931468293156     
   12311912.425697157     
   4.1532516766871197     
   24.295637012971856     
  -10006.604268161194     
   10996796.322354382     
   4.1536532155916248     
   23.971768045357727     
  -9457.6723227034308     
   9795730.7443212084     
   4.1540815415213350     
   23.640933197905678     
  -8928.9001844680715     
   8704513.2875210382     
   4.1545382216253239     
   23.303349348924762     
  -8420.7926709350450     
   7717585.9681582823     
   4.1550248944251491     
   22.959233601628846     
  -7933.6322462421676     
   6828542.2761769528     
   4.1555432709172102     
   22.608803294286506     
  -7467.5120430429151     
   6030511.5610402320     
   4.1560951354021674     
   22.252276010438415     
  -7022.3650141369326     
   5316447.3760930691     
   4.1566823459939730     
   21.889869589245230     
  -6597.9895718831685     
   4679338.7138649011     
   4.1573068347557429     
   21.521802136449754     
  -6194.0721296365709     
   4112361.2391598015     
   4.1579706074038549     
   21.148292034951783     
  -5810.2068943916111     
   3608982.8118428965     
   4.1586757425152854     
   20.769557955656811     
  -5445.9131289740335     
   3163031.6524781897     
   4.1594243901663015     
   20.385818868543168     
  -5100.6502695079107     
   2768738.1350092408     
   4.1602187699230537     
   19.997294053473766     
  -4773.8310355720523     
   2420754.9852138814     
   4.1610611680964515     
   19.604203111238711     
  -4464.8328280034320     
   2114162.4916724600     
   4.1619539341647949     
   19.206765974309409     
  -4173.0075627700780     
   1844462.2168884999     
   4.1628994762580032     
   18.805202917458352     
  -3897.6901442721428     
   1607562.9215244406     
   4.1639002555868361     
   18.399734568275992     
  -3638.2057128156366     
   1399760.8694525850     
   4.1649587796892202     
   17.990581917250232     
  -3393.8758370259197     
   1217716.9463426669     
   4.1660775943535615     
   17.577966327557139     
  -3164.0237371841931     
   1058431.4941001888     
   4.1672592740657821     
   17.162109543849184     
  -2947.9787073060588     
   919218.89338531042     
   4.1685064108125980     
   16.743233703103417     
  -2745.0797253160808     
   797680.52244247345     
   4.1698216010582652     
   16.321561333864203     
  -2554.6786864415117     
   691683.54648081539     
   4.1712074306955760     
   15.897315397127310     
  -2376.1421229909165     
   599323.34447517409     
   4.1726664577542270     
   15.470719161434470     
  -2208.8558442107360     
   518944.86710162245     
   4.1742011926307221     
   15.041996717256103     
  -2052.2169000987801     
   448973.97769778443     
   4.1758140755836672     
   14.611371002364775     
  -1905.6691697957212     
   388386.33755907079     
   4.1775074512165942     
   14.179071489249397     
  -1768.5805921211395     
   335065.21971052641     
   4.1792835396472361     
   13.745304334651383     
  -1640.6877978310738     
   291178.47009755165     
   4.1811444040374042     
   13.310368332167615     
  -1520.5013813117939     
   245246.54777121890     
   4.1830919141312259     
   12.874204502593951     
  -1411.0355878482399     
   231642.54212720931     
   4.1851277054214444     
   12.438145636483378     
  -1299.2274925452214     
   132891.55241038650     
   4.1872531335336340     
   11.998120392648842     
  -1229.8638803243846     
   336322.41367164749     
   4.1894692233866095     
   11.571051069829455     
  -1040.0318301664397     
   69946.409834211750     
   4.2129895647763025     
   7.6823871033887254     
  -515.43375640985164     
   21889.082464887819     
   4.2293160884707266     
   5.5156386175561138     
  -351.26563792319303     
   12976.214709345257     
   4.2411125281324304     
   4.0026144537403727     
  -253.94402760310356     
   7368.2992909754930     
   4.2496470437706835     
   2.8710499274306445     
  -198.68178292078738     
   5043.0781779366407     
   4.2556617055425354     
   1.9721987286630203     
  -160.85869658626257     
   3541.1856658257502     
   4.2596421665365574     
   1.2343024769659396     
  -134.29980409256945     
   2644.5720900547526     
   4.2619298703923008     
  0.61238918319161928     
  -114.46551341715880     
   2034.4668229492054     
   4.2627772224355311     
   7.8207869036123229E-002
  -99.207012245039763     
   1612.0582391653811     
   4.2623778866915769     
 -0.38760110020472505     
  -87.116575451299397     
   1305.1509730053233     
   4.2608847983284477     
 -0.79871239671737204     
  -77.327943153759477     
   1076.3875767752472     
   4.2584215362478304     
  -1.1651698454216333     
  -69.255036327945120     
   901.32926946650605     
   4.2550898509270620     
  -1.4945451032588624     
  -62.495066806946326     
   764.62790773005838     
   4.2509748413124298     
  -1.7926836640236556     
  -56.760357498970876     
   655.94633890053854     
   4.2461486290795474     
  -2.0641864576641242     
  -51.840759957216846     
   568.21252855583725     
   4.2406730365064131     
  -2.3127362725397869     
  -47.579165993048065     
   496.43412673993862     
   4.2346015828208374     
  -2.5413239626286535     
  -43.855910042498522     
   437.01488955495631     
   4.2279810018341495     
  -2.7524094836619901     
  -40.578298370836357     
   387.31068108929384     
   4.2208524154895688     
  -2.9480389002457481     
  -37.673468262666653     
   345.34386673496340     
   4.2132522550602305     
  -3.1299310440578010     
  -35.083389262154427     
   309.61202132084497     
   4.2052129939550307     
  -3.2995427649688067     
  -32.761299102248088     
   278.95778558194286     
   4.1967637376386193     
  -3.4581188020003859     
  -30.669115710383515     
   252.47833459201252     
   4.1879307036344064     
  -3.6067304117787033     
  -28.775528200943420     
   229.46133419547976     
   4.1787376158870506     
  -3.7463056527672549     
  -27.054568194477326     
   209.33888527364439     
   4.1692060316239994     
  -3.8776533896407610     
  -25.484526554924990     
   191.65391833810671     
   4.1593556144514032     
  -4.0014825114465467     
  -24.047122167389190     
   176.03534250578241     
   4.1492043642114673     
  -4.1184174596115088     
  -22.726857098595822     
   162.17944081732816     
   4.1387688117593351     
  -4.2290108805891631     
  -21.510511292465857     
   149.83578412447827     
   4.1280641850464113     
  -4.3337540160991583     
  -20.386742911532277     
   138.79645285766978     
   4.1171045515575422     
  -4.4330852971657384     
  -19.345769515099754     
   128.88771184398411     
   4.1059029411256560     
  -4.5273975001441622     
  -18.379111676269872     
   119.96351910463216     
   4.0944714523573049     
  -4.6170437425423003     
  -17.479385282985128     
   111.90042442154206     
   4.0828213452870621     
  -4.7023425359993221     
  -16.640132099823564     
   104.59352665048510     
   4.0709631223952938     
  -4.7835820678737431     
  -15.855680649944924     
   97.953248174680596     
   4.0589065997410501     
  -4.8610238477201921     
  -15.121031288634823     
   91.902742047851675     
   4.0466609696565401     
  -4.9349058277499696     
  -14.431760723275936     
   86.375795148718666     
   4.0342348562044439     
  -5.0054450852073105     
  -13.783942259660545     
   81.315122027929760     
   4.0216363644010844     
  -5.0728401379675896     
  -13.174078844451071     
   76.670968169902949     
   4.0088731240472653     
  -5.1372729515366595     
  -12.599046583176797     
   72.399960575839302     
   3.9959523288766627     
  -5.1989106851917466     
  -12.056046878858002     
   68.464157575072761     
   3.9828807716231527     
  -5.2579072166315033     
  -11.542565697044960     
   64.830258018099883     
   3.9696648755187489     
  -5.3144044777788890     
  -11.056338761909210     
   61.468942023904859     
   3.9563107226592589     
  -5.3685336289254870     
  -10.595321696729922     
   58.354317245986159     
   3.9428240796125475     
  -5.4204160939607746     
  -10.157664317385027     
   55.463452697324151     
   3.9292104205921103     
  -5.4701644758096251     
  -9.7416884221550948     
   52.775984752642330     
   3.9154749484747096     
  -5.5178833682062880     
  -9.3458685365102774     
   50.273782455556372     
   3.9016226139036916     
  -5.5636700774677976     
  -8.9688151680936059     
   47.940662470193686     
   3.8876581326880726     
  -5.6076152658869498     
  -8.6092601995671529     
   45.762145232708697     
   3.8735860016806272     
  -5.6498035266616720     
  -8.2660441103218378     
   43.725246361545231     
   3.8594105132952579     
  -5.6903138988440025     
  -7.9381047626102479     
   41.818296122850249     
   3.8451357688042584     
  -5.7292203296047504     
  -7.6244675416888708     
   40.030784780078896     
   3.8307656905391232     
  -5.7665920900985679     
  -7.3242366558382788     
   38.353227815027289     
   3.8163040331039624     
  -5.8024941503562273     
  -7.0365874472255738     
   36.777049424560779     
   3.8017543936979239     
  -5.8369875179156452     
  -6.7607595765413677     
   35.294480898524910     
   3.7871202216320454     
  -5.8701295442815047     
  -6.4960509698024307     
   33.898471919353995     
   3.7724048271164041     
  -5.9019742027820286     
  -6.2418124304072755     
   32.582613329158747     
   3.7576113893850924     
  -5.9325723409341435     
  -5.9974428304385876     
   31.341068492112239     
   3.7427429642192620     
  -5.9619719100521094     
  -5.7623848167477458     
   30.168514305134913     
   3.7278024909220631     
  -5.9902181744926262     
  -5.5361209594592333     
   29.060087763226569     
   3.7127927987937062     
  -6.0173539026443619     
  -5.3181703012350336     
   28.011339996366821     
   3.6977166131499000     
  -6.0434195415256058     
  -5.1080852512622830     
   27.018194818103566     
   3.6825765609225596     
  -6.0684533766290771     
  -4.9054487901265054     
   26.076912356137935     
   3.6673751758778041     
  -6.0924916784730323     
  -4.7098719474554711     
   25.184056519447108     
   3.6521149034828331     
  -6.1155688371505699     
  -4.5209915235596174     
   24.336466355753018     
   3.6367981054502212     
  -6.1377174860241981     
  -4.3384680258914692     
   23.531230123153769     
   3.6214270639854695     
  -6.1589686155888463     
  -4.1619837999678158     
   22.765662349909622     
   3.6060039857612218     
  -6.1793516784196250     
  -3.9912413323434937     
   22.037283365741690     
   3.5905310056393982     
  -6.1988946860182343     
  -3.8259617071004310     
   21.343800897777182     
   3.5750101901605724     
  -6.2176242982869034     
  -3.6658832003671038     
   20.683093160112946     
   3.5594435408181835     
  -6.2355659062919866     
  -3.5107600016662568     
   20.053194625253550     
   3.5438329971336091     
  -6.2527437089010940     
  -3.3603610419768550     
   19.452281954041410     
   3.5281804395467495     
  -6.2691807838243401     
  -3.2144689273215441     
   18.878662437596265     
   3.5124876921354935     
  -6.2848991535402430     
  -3.0728789590395720     
   18.330762707613363     
   3.4967565251763162     
  -6.2999198465346735     
  -2.9353982387324717     
   17.807119154131652     
   3.4809886575572242     
  -6.3142629542441959     
  -2.8018448450764843     
   17.306368778994749     
   3.4651857590533441     
  -6.3279476840549718     
  -2.6720470792340234     
   16.827241192461113     
   3.4493494524746051     
  -6.3409924086787832     
  -2.5458427702905650     
   16.368551314286812     
   3.4334813156942081     
  -6.3534147121930928     
  -2.4230786354334137     
   15.929192433870062     
   3.4175828835658857     
  -6.3652314330121254     
  -2.3036096921793883     
   15.508130483437496     
   3.4016556497373180     
  -6.3764587040264580     
  -2.1872987135536066     
   15.104398159064999     
   3.3857010683665134     
  -6.3871119901287434     
  -2.0740157273606190     
   14.717089989136563     
   3.3697205557474268     
  -6.3972061233282504     
  -1.9636375524420961     
   14.345357892102216     
   3.3537154918506205     
  -6.4067553356299838     
  -1.8560473682513294     
   13.988406381740846     
   3.3376872217843436     
  -6.4157732898515825     
  -1.7511343203882730     
   13.645489585683267     
   3.3216370571809870     
  -6.4242731085237921     
  -1.6487931484956484     
   13.315906678235066     
   3.3055662775135413     
  -6.4322674010160537     
  -1.5489238484088852     
   12.998999523412403     
   3.2894761313463161     
  -6.4397682890170342     
  -1.4514313519832922     
   12.694149025822899     
   3.2733678375239021     
  -6.4467874304827166     
  -1.3562252342896204     
   12.400772825547913     
   3.2572425863020564     
  -6.4533360421636852     
  -1.2632194380980111     
   12.118322507369072     
   3.2411015404239483     
  -6.4594249208071624     
  -1.1723320192927429     
   11.846281351776023     
   3.2249458361449559     
  -6.4650644631282805     
  -1.0834849091544225     
   11.584162280335487     
   3.2087765842089886     
  -6.4702646846312959     
 -0.99660369205190635     
   11.331505647125674     
   3.1925948707791107     
  -6.4750352373606725     
 -0.91161739969846378     
   11.087877752812705     
   3.1764017583250510     
  -6.4793854266512989     
 -0.82845831655236934     
   10.852868759430724     
   3.1601982864700187     
  -6.4833242269448217     
 -0.74706180085663876     
   10.626091449734167     
   3.1439854727990801     
  -6.4868602967344220     
 -0.66736611498363252     
   10.407179606412210     
   3.1277643136312068     
  -6.4900019926917203     
 -0.58931226793554081     
   10.195786783053453     
   3.1115357847569713     
  -6.4927573830292156     
 -0.51284386706263985     
   9.9915848943309093     
   3.0953008421437431     
  -6.4951342601477604     
 -0.43790698035515796     
   9.7942632740307705     
   3.0790604226101101     
  -6.4971401526131478     
 -0.36445000579992715     
   9.6035274408104083     
   3.0628154444711573     
  -6.4987823365026323     
 -0.29242354999384901     
   9.4190981843493304     
   3.0465668081561224     
  -6.5000678461616452     
 -0.22178031361122896     
   9.2407106286788050     
   3.0303153967998617     
  -6.5010034844054134     
 -0.15247498389613784     
   9.0681133496266479     
   3.0140620768094699     
  -6.5015958321995884     
  -8.4464133773937938E-002
   8.9010675289802581     
   2.9978076984073150     
  -6.5018512578522900     
  -1.7706127306585936E-002
   8.7393464142786801     
   2.9815530961516763     
  -6.5017759257435550     
   4.7838970800504220E-002
   8.5827343201518698     
   2.9652990894361086     
  -6.5013758046210501     
  0.11220947820164330     
   8.4310261885198248     
   2.9490464829685790     
  -6.5006566754890072     
  0.17544217461554204     
   8.2840269359937277     
   2.9327960672313687     
  -6.4996241391108791     
  0.23757237663549508     
   8.1415508659514515     
   2.9165486189226777     
  -6.4982836231489651     
  0.29863400813013097     
   8.0034211493947947     
   2.9003049013808115     
  -6.4966403889617634     
  0.35865966675059202     
   7.8694692756605660     
   2.8840656649917817     
  -6.4946995380790922     
  0.41768068631804633     
   7.7395347642639987     
   2.8678316475811045     
  -6.4924660183706715     
  0.47572719705002509     
   7.6134644678601804     
   2.8516035747905417     
  -6.4899446299266490     
  0.53282818055897652     
   7.4911123238157229     
   2.8353821604404836     
  -6.4871400306677831     
  0.58901152298759440     
   7.3723391504994673     
   2.8191681068786321     
  -6.4840567416937729     
  0.64430406661634043     
   7.2570116826308144     
   2.8029621053156215     
  -6.4806991523916420     
  0.69873165423607164     
   7.1450031664718132     
   2.7867648361481558     
  -6.4770715253110902     
  0.75231917798461034     
   7.0361919814902079     
   2.7705769692702402     
  -6.4731780008215143     
  0.80509061784578684     
   6.9304623467058395     
   2.7543991643730221     
  -6.4690226015632843     
  0.85706908544608074     
   6.8277032431250877     
   2.7382320712337611     
  -6.4646092367002455     
  0.90827685976951900     
   6.7278086923155005     
   2.7220763299943949     
  -6.4599417059884168     
  0.95873542496188524     
   6.6306771796613422     
   2.7059325714301607     
  -6.4550237036664893     
   1.0084655038093453     
   6.5362116364032490     
   2.6898014172087001     
  -6.4498588221792597     
   1.0574870910823697     
   6.4443190366205663     
   2.6736834801400562     
  -6.4444505557419109     
   1.1058194838570241     
   6.3549103788041297     
   2.6575793644179502     
  -6.4388023037530235     
   1.1534813116980551     
   6.2679003383521783     
   2.6414896658527085     
  -6.4329173740631891     
   1.2004905642356964     
   6.1832071128201829     
   2.6254149720961881     
  -6.4267989861086452     
   1.2468646175818479     
   6.1007524220879574     
   2.6093558628590330     
  -6.4204502739128220     
   1.2926202607475075     
   6.0204609518982712     
   2.5933129101205830     
  -6.4138742889662366     
   1.3377737178867446     
   5.9422607321245327     
   2.5772866783317281     
  -6.4070740029880753     
   1.3823406733776786     
   5.8660824927991575     
   2.5612777246110054     
  -6.4000523105744467     
   1.4263362920736724     
   5.7918598437925519     
   2.5452865989342048     
  -6.3928120317420074     
   1.4697752409021165     
   5.7195290011155810     
   2.5293138443177461     
  -6.3853559143687262     
   1.5126717084104835     
   5.6490287072726133     
   2.5133599969960754     
  -6.3776866365384119     
   1.5550394237150282     
   5.5803001698446266     
   2.4974255865933177     
  -6.3698068087916520     
   1.5968916749888629     
   5.5132867615294181     
   2.4815111362894129     
  -6.3617189762899296     
   1.6382413257003337     
   5.4479342072114632     
   2.4656171629809460     
  -6.3534256208950426     
   1.6791008322544188     
   5.3841901516282720     
   2.4497441774368811     
  -6.3449291631684277     
   1.7194822583916307     
   5.3220044030360247     
   2.4338926844493938     
  -6.3362319642939120     
   1.7593972914144009     
   5.2613285279449817     
   2.4180631829799886     
  -6.3273363279269415     
   1.7988572553739883     
   5.2021160681182410     
   2.4022561663010809     
  -6.3182445019737941     
   1.8378731258848751     
   5.1443220977301651     
   2.3864721221332159     
  -6.3089586803050377     
   1.8764555416178514     
   5.0879036247318998     
   2.3707115327780826     
  -6.2994810044039840     
   1.9146148188033407     
   5.0328189908532339     
   2.3549748752474868     
  -6.2898135649538895     
   1.9523609612347399     
   4.9790282217723147     
   2.3392626213884258     
  -6.2799584033685569     
   1.9897036728980324     
   4.9264927948668946     
   2.3235752380044099     
  -6.2699175132641631     
   2.0266523688595344     
   4.8751754506549405     
   2.3079131869731713     
  -6.2596928418801658     
   2.0632161847394461     
   4.8250404687370141     
   2.2922769253608828     
  -6.2492862914476799     
   2.0994039882549740     
   4.7760532073355799     
   2.2766669055330215     
  -6.2386997205087678     
   2.1352243873099908     
   4.7281804470589561     
   2.2610835752619898     
  -6.2279349451888351     
   2.1706857406629330     
   4.6813899026347761     
   2.2455273778316140     
  -6.2169937404248463     
   2.2057961649326936     
   4.6356507237623701     
   2.2299987521386253     
  -6.2058778411491122     
   2.2405635453609118     
   4.5909328326252785     
   2.2144981327912365     
  -6.1945889434316959     
   2.2749955416056014     
   4.5472073961030768     
   2.1990259502049079     
  -6.1831287055849904     
   2.3090995970763744     
   4.5044465373325471     
   2.1835826306954043     
  -6.1714987492270339     
   2.3428829461063687     
   4.4626231930175528     
   2.1681685965692372     
  -6.1597006603116329     
   2.3763526200539999     
   4.4217114610408856     
   2.1527842662115750     
  -6.1477359901214683     
   2.4095154560118068     
   4.3816860916693532     
   2.1374300541717166     
  -6.1356062562271907     
   2.4423781016993269     
   4.3425228393024504     
   2.1221063712462036     
  -6.1233129434154572     
   2.4749470229940953     
   4.3041981042840369     
   2.1068136245596540     
  -6.1108575045860309     
   2.5072285087762256     
   4.2666893033645312     
   2.0915522176433892     
  -6.0982413616177116     
   2.5392286785514600     
   4.2299743781643269     
   2.0763225505119358     
  -6.0854659062053642     
   2.5709534863876913     
   4.1940320355922953     
   2.0611250197374629     
  -6.0725325006727582     
   2.6024087266546339     
   4.1588418474870679     
   2.0459600185222264     
  -6.0594424787548453     
   2.6336000405107867     
   4.1243838275271081     
   2.0308279367690898     
  -6.0461971463555244     
   2.6645329192172400     
   4.0906386993788200     
   2.0157291611501758     
  -6.0327977822838257     
   2.6952127094625813     
   4.0575879283851499     
   2.0006640751737117     
  -6.0192456389628548     
   2.7256446189254699     
   4.0252133885087602     
   1.9856330592491320     
  -6.0055419431171932     
   2.7558337193392859     
   3.9934976328930691     
   1.9706364907504854     
  -5.9916878964398803     
   2.7857849515859838     
   3.9624237273143645     
   1.9556747440782039     
  -5.9776846762370628     
   2.8155031295408417     
   3.9319753189667814     
   1.9407481907192852     
  -5.9635334360521277     
   2.8449929444330921     
   3.9021364568164927     
   1.9258571993059397     
  -5.9492353062713974     
   2.8742589678592161     
   3.8728918150712186     
   1.9110021356727449     
  -5.9347913947105688     
   2.9033056564722504     
   3.8442264194865370     
   1.8961833629123592     
  -5.9202027871828422     
   2.9321373546183995     
   3.8161258507618054     
   1.8814012414298349     
  -5.9054705480500482     
   2.9607582984991128     
   3.7885760457073889     
   1.8666561289955761     
  -5.8905957207566955     
   2.9891726188419181     
   3.7615634202259294     
   1.8519483807969805     
  -5.8755793283483566     
   3.0173843444936130     
   3.7350747893789529     
   1.8372783494888063     
  -5.8604223739735879     
   3.0453974054139552     
   3.7090973509783933     
   1.8226463852423023     
  -5.8451258413711873     
   3.0732156355462932     
   3.6836186464138412     
   1.8080528357931378     
  -5.8296906953438352     
   3.1008427753943968     
   3.6586267053261037     
   1.7934980464881667     
  -5.8141178822161388     
   3.1282824756843426     
   3.6341097334652486     
   1.7789823603310639     
  -5.7984083302802141     
   3.1555382986853320     
   3.6100564634044621     
   1.7645061180268624     
  -5.7825629502280993     
   3.1826137221608652     
   3.5864557743722405     
   1.7500696580254271     
  -5.7665826355715248     
   3.2095121404686573     
   3.5632970521895371     
   1.7356733165638927     
  -5.7504682630494530     
   3.2362368683600788     
   3.5405697976003982     
   1.7213174277080994     
  -5.7342206930239481     
   3.2627911418420821     
   3.5182640026999086     
   1.7070023233930514     
  -5.7178407698646874     
   3.2891781218623306     
   3.4963697474323010     
   1.6927283334624286     
  -5.7013293223226107     
   3.3154008949680729     
   3.4748775559325620     
   1.6784957857071774     
  -5.6846871638935967     
   3.3414624766375671     
   3.4537781284018156     
   1.6643050059032056     
  -5.6679150931705014     
   3.3673658126005810     
   3.4330624453422911     
   1.6501563178482088     
  -5.6510138941866481     
   3.3931137809406478     
   3.4127217331147510     
   1.6360500433976501     
  -5.6339843367494495     
   3.4187091939390086     
   3.3927474687705375     
   1.6219865024999178     
  -5.6168271767647147     
   3.4441547999547879     
   3.3731313586653902     
   1.6079660132306832     
  -5.5995431565519658     
   3.4694532851447781     
   3.3538653054893754     
   1.5939888918264808     
  -5.5821330051517641     
   3.4946072749359485     
   3.3349415189022982     
   1.5800554527175310     
  -5.5645974386236050     
   3.5196193363277155     
   3.3163522480672083     
   1.5661660085598279     
  -5.5469371603373148     
   3.5444919781882200     
   3.2980901866587833     
   1.5523208702665074     
  -5.5291528612553744     
   3.5692276545881607     
   3.2801479445267536     
   1.5385203470385218     
  -5.5112452202084734     
   3.5938287641721116     
   3.2625186422201389     
   1.5247647463946308     
  -5.4932149041630716     
   3.6182976539887619     
   3.2451951699021069     
   1.5110543742007347     
  -5.4750625684836915     
   3.6426366177630283     
   3.2281711516339207     
   1.4973895346985611     
  -5.4567888571857841     
   3.6668479014002822     
   3.2114396905795464     
   1.4837705305337252     
  -5.4383944031845832     
   3.6909336990796291     
   3.1949948252277385     
   1.4701976627831774     
  -5.4198798285362129     
   3.7148961602688368     
   3.1788300046279239     
   1.4566712309820571     
  -5.4012457446722815     
   3.7387373853035468     
   3.1629394721452329     
   1.4431915331499641     
  -5.3824927526306618     
   3.7624594313446353     
   3.1473171127169568     
   1.4297588658166629     
  -5.3636214432780740     
   3.7860643096900133     
   3.1319574000882033     
   1.4163735240472379     
  -5.3446323975283727     
   3.8095539901906745     
   3.1168544914891241     
   1.4030358014667068     
  -5.3255261865557042     
   3.8329303988768433     
   3.1020031797690302     
   1.3897459902841105     
  -5.3063033720016994     
   3.8561954227251105     
   3.0873978459666058     
   1.3765043813160893     
  -5.2869645061784611     
   3.8793509065698606     
   3.0730335922804155     
   1.3633112640099594     
  -5.2675101322657572     
   3.9023986585119630     
   3.0589049838783926     
   1.3501669264663008     
  -5.2479407845047490     
   3.9253404458910515     
   3.0450074167475565     
   1.3370716554610669     
  -5.2282569883862307     
   3.9481780015166579     
   3.0313356839833903     
   1.3240257364672305     
  -5.2084592608345721     
   3.9709130191465336     
   3.0178853590767862     
   1.3110294536759728     
  -5.1885481103883571     
   3.9935471593396095     
   3.0046515147661186     
   1.2980830900174274     
  -5.1685240373757564     
   4.0160820457003554     
   2.9916298967291617     
   1.2851869271809910     
  -5.1483875340866918     
   4.0385192699258239     
   2.9788157700582496     
   1.2723412456352075     
  -5.1281390849413739     
   4.0608603882012613     
   2.9662051228791695     
   1.2595463246472356     
  -5.1077791666543133     
   4.0831069266228548     
   2.9537933609861105     
   1.2468024423019122     
  -5.0873082483956802     
   4.1052603768302509     
   2.9415766807687498     
   1.2341098755204141     
  -5.0667267919487653     
   4.1273222019360158     
   2.9295506464429124     
   1.2214689000785328     
  -5.0460352518644642     
   4.1492938317843384     
   2.9177115982547530     
   1.2088797906245643     
  -5.0252340756130751     
   4.1711766687712490     
   2.9060554193883710     
   1.1963428206968276     
  -5.0043237037301056     
   4.1929720844166614     
   2.8945782723720055     
   1.1838582627408152     
  -4.9833045699654148     
   4.2146814214594510     
   2.8832765911180838     
   1.1714263881259828     
  -4.9621771014220348     
   4.2363059958928364     
   2.8721463775682969     
   1.1590474671621889     
  -4.9409417186979905     
   4.2578470937245996     
   2.8611843487243047     
   1.1467217691157854     
  -4.9195988360228293     
   4.2793059763400310     
   2.8503866122380881     
   1.1344495622253710     
  -4.8981488613921496     
   4.3006838759318171     
   2.8397499720744506     
   1.1222311137172087     
  -4.8765921967005150     
   4.3219820007223753     
   2.8292707030489042     
   1.1100666898203164     
  -4.8549292378712199     
   4.3432015309952430     
   2.8189457107107674     
   1.0979565557812341     
  -4.8331603749841685     
   4.3643436238255724     
   2.8087713738060200     
   1.0859009758784750     
  -4.8112859924017810     
   4.3854094091291183     
   2.7987446826877855     
   1.0739002134366635     
  -4.7893064688933356     
   4.4063999942492762     
   2.7888621638465305     
   1.0619545308403653     
  -4.7672221777565165     
   4.4273164604781261     
   2.7791208483645726     
   1.0500641895476155     
  -4.7450334869382198     
   4.4481598668408600     
   2.7695173873494987     
   1.0382294501031466     
  -4.7227407591530017     
   4.4689312472459815     
   2.7600488742320604     
   1.0264505721513233     
  -4.7003443520003811     
   4.4896316138027217     
   2.7507120220958723     
   1.0147278144487837     
  -4.6778446180809521     
   4.5102619539684410     
   2.7415040592038284     
   1.0030614348767948     
  -4.6552419051100005     
   4.5308232344124697     
   2.7324216825392691     
  0.99145169045332338     
  -4.6325365560313898     
   4.5513163970315142     
   2.7234622321181816     
  0.97989883734482397     
  -4.6097289091293812     
   4.5717423637724002     
   2.7146224526298375     
  0.96840313087774965     
  -4.5868192981395319     
   4.5921020321671246     
   2.7058997129124096     
  0.95696482554978513     
  -4.5638080523590796     
   4.6123962800139671     
   2.6972908315563249     
  0.94558417504080650     
  -4.5406954967559177     
   4.6326259612506400     
   2.6887931921844594     
  0.93426143222356839     
  -4.5174819520773113     
   4.6527919101920228     
   2.6804036662266655     
  0.92299684917412084     
  -4.4941677349576086     
   4.6728949376887234     
   2.6721196089770984     
  0.91179067718195650     
  -4.4707531580264970     
   4.6929358347560512     
   2.6639380504797430     
  0.90064316675988976     
  -4.4472385300142712     
   4.7129153701346489     
   2.6558561332098938     
  0.88955456765366925     
  -4.4236241558610994     
   4.7328342911337238     
   2.6478711511189199     
  0.87852512885132306     
  -4.3999103368213479     
   4.7526933247671153     
   2.6399800462040548     
  0.86755509859223745     
  -4.3760973705716451     
   4.7724931751136461     
   2.6321802329168369     
  0.85664472437596917     
  -4.3521855513167109     
   4.7922345268605220     
   2.6244685728611223     
  0.84579425297079147     
  -4.3281751698966664     
   4.8119180411569804     
   2.6168424907730197     
  0.83500393042197119     
  -4.3040665138941803     
   4.8315443598377783     
   2.6092988403295720     
  0.82427400205977885     
  -4.2798598677417345     
   4.8511141011402499     
   2.6018349586912515     
  0.81360471250722810     
  -4.2555555128305578     
   4.8706278633304336     
   2.5944477184109371     
  0.80299630568754288     
  -4.2311537276191853     
   4.8900862212185165     
   2.5871343830291433     
  0.79244902483135249     
  -4.2066547877434113     
   4.9094897290912343     
   2.5798917593579178     
  0.78196311248360928     
  -4.1820589661274665     
   4.9288389172864200     
   2.5727170634032617     
  0.77153881051022799     
  -4.1573665330960958     
   4.9481342952619434     
   2.5656070256040073     
  0.76117636010444267     
  -4.1325777564880557     
   4.9673763479539739     
   2.5585587720403971     
  0.75087600179287828     
  -4.1076929017713111     
   4.9865655387442764     
   2.5515689387409188     
  0.74063797544133159     
  -4.0827122321599871     
   5.0057023057848342     
   2.5446345703850612     
  0.73046252026025815     
  -4.0576360087328691     
   5.0247870650627213     
   2.5377521628203805     
  0.72034987480995993     
  -4.0324644905545020     
   5.0438202062838746     
   2.5309186486826545     
  0.71030027700546705     
  -4.0071979347984206     
   5.0628020961489941     
   2.5241303885599060     
  0.70031396412110902     
  -3.9818365968728893     
   5.0817330740631945     
   2.5173841641905708     
  0.69039117279476747     
  -3.9563807305494954     
   5.1006134552946225     
   2.5106761882513013     
  0.68053213903180454     
  -3.9308305880944916     
   5.1194435267065082     
   2.5040030307672190     
  0.67073709820865779     
  -3.9051864204041329     
   5.1382235494372619     
   2.4973607571948753     
  0.66100628507609305     
  -3.8794484771427484     
   5.1569537551162234     
   2.4907456996220745     
  0.65133993376210741     
  -3.8536170068853002     
   5.1756343478633893     
   2.4841537668975096     
  0.64173827777447112     
  -3.8276922572628544     
   5.1942655011151198     
   2.4775809032757539     
  0.63220155000289735     
  -3.8016744751153420     
   5.2128473578896886     
   2.4710229769322996     
  0.62272998272083002     
  -3.7755639066450764     
   5.2313800302166804     
   2.4644754666439326     
  0.61332380758683513     
  -3.7493607975789929     
   5.2498635962165103     
   2.4579340509459504     
  0.60398325564558375     
  -3.7230653933344557     
   5.2682981015986048     
   2.4513938590216324     
  0.59470855732841144     
  -3.6966779391916051     
   5.2866835555412672     
   2.4448502312663565     
  0.58549994245343961     
  -3.6701986804720632     
   5.3050199322757647     
   2.4382979324015222     
  0.57635764022524116     
  -3.6436278627244514     
   5.3233071667687764     
   2.4317319163737658     
  0.56728187923403373     
  -3.6169657319171762     
   5.3415451561415797     
   2.4251465356856956     
  0.55827288745438108     
  -3.5902125346389235     
   5.3597337551592226     
   2.4185362777869717     
  0.54933089224338305     
  -3.5633685183079193     
   5.3778727772426240     
   2.4118950314715781     
  0.54045612033833068     
  -3.5364339313898654     
   5.3959619899786615     
   2.4052167833164950     
  0.53164879785380581     
  -3.5094090236252855     
   5.4140011158535346     
   2.3984948356860492     
  0.52290915027819829     
  -3.4822940462678482     
   5.4319898271211802     
   2.3917226240070710     
  0.51423740246961436     
  -3.4550892523330425     
   5.4499277468012330     
   2.3848928246701266     
  0.50563377865114945     
  -3.4277948968585732     
   5.4678144429862598     
   2.3779981582934768     
  0.49709850240549308     
  -3.4004112371781745     
   5.4856494291734599     
   2.3710306304422510     
  0.48863179666883338     
  -3.3729385332079858     
   5.5034321589017772     
   2.3639821737495628     
  0.48023388372402820     
  -3.3453770477477200     
   5.5211620252048990     
   2.3568439563830155     
  0.47190498519300306     
  -3.3177270467975126     
   5.5388383548777718     
   2.3496070527264270     
  0.46364532202833764     
  -3.2899887998908857     
   5.5564604077732200     
   2.3422616617978411     
  0.45545511450399728     
  -3.2621625804458603     
   5.5740273702367045     
   2.3347978613070417     
  0.44733458220516337     
  -3.2342486661347776     
   5.5915383541965067     
   2.3272047675005143     
  0.43928394401711446     
  -3.2062473392744040     
   5.6089923899527605     
   2.3194712553195767     
  0.43130341811310419     
  -3.1781588872386033     
   5.6263884243676570     
   2.3115852891440407     
  0.42339322194118029     
  -3.1499836028925943     
   5.6437253140362369     
   2.3035342343769827     
  0.41555357220988376     
  -3.1217217850555179     
   5.6610018207940644     
   2.2953048178204360     
  0.40778468487276287     
  -3.0933737389862141     
   5.6782166069277178     
   2.2868827076901437     
  0.40008677511163276     
  -3.0649397769008058     
   5.6953682272353943     
   2.2782530387101247     
  0.39246005731850486     
  -3.0364202185201536     
   5.7124551250257198     
   2.2693996841570838     
  0.38490474507610578     
  -3.0078153916509462     
   5.7294756226568984     
   2.2603058480072971     
  0.37742105113689906     
  -2.9791256328030125     
   5.7464279165169527     
   2.2509533473686374     
  0.37000918740051564     
  -2.9503512878451637     
   5.7633100666222177     
   2.2413231594379059     
  0.36266936488949364     
  -2.9214927127028139     
   5.7801199903180018     
   2.2313947073983638     
  0.35540179372321823     
  -2.8925502741004592     
   5.7968554506234895     
   2.2211463711388411     
  0.34820668308994568     
  -2.8635243503528836     
   5.8135140484070309     
   2.2105547964682715     
  0.34108424121678454     
  -2.8344153322084140     
   5.8300932093805429     
   2.1995953542799400     
  0.33403467533749970     
  -2.8052236237486192     
   5.8465901745376421     
   2.1882414278138134     
  0.32705819165799116     
  -2.7759496433491586     
   5.8630019852462461     
   2.1764648785319380     
  0.32015499531928993     
  -2.7465938247064559     
   5.8793254718352355     
   2.1642352803876217     
  0.31332529035789886     
  -2.7171566179357716     
   5.8955572364381430     
   2.1515203787091610     
  0.30656927966329323     
  -2.6876384907464805     
   5.9116936392784618     
   2.1382852882748833     
  0.29988716493237999     
  -2.6580399297009327     
   5.9277307789405231     
   2.1244928942778527     
  0.29327914662069765     
  -2.6283614415644627     
   5.9436644756476067     
   2.1101030793130038     
  0.28674542389011975     
  -2.5986035547534869     
   5.9594902487424548     
   2.0950730045909531     
  0.28028619455280651     
  -2.5687668208909393     
   5.9752032962768871     
   2.0793563476774377     
  0.27390165501112368     
  -2.5388518164780352     
   5.9907984688844680     
   2.0629035243157730     
  0.26759200019322682     
  -2.5088591446925328     
   6.0062702453168360     
   2.0456608379212566     
  0.26135742348397917     
  -2.4787894373252368     
   6.0216127016012457     
   2.0275706756571741     
  0.25519811665084302     
  -2.4486433568670627     
   6.0368194816686742     
   2.0085706412200182     
  0.24911426976435219     
  -2.4184215987591968     
   6.0518837614778240     
   1.9885934223519792     
  0.24310607111273552     
  -2.3881248938251383     
   6.0667982121454642     
   1.9675663176851963     
  0.23717370711022243     
  -2.3577540108959547     
   6.0815549595281029     
   1.9454104281922731     
  0.23131736219851740     
  -2.3273097596527847     
   6.0961455377395453     
   1.9220405455673684     
  0.22553721874087995     
  -2.2967929937038587     
   6.1105608418313002     
   1.8973639746988187     
  0.21983345690819373     
  -2.2662046139201757     
   6.1247910716415417     
   1.8712803527141064     
  0.21420625455634668     
  -2.2355455720553552     
   6.1388256742868972     
   1.8436803199251912     
  0.20865578709417745     
  -2.2048168746779213     
   6.1526532766863369     
   1.8144451540872129     
  0.20318222734116759     
  -2.1740195874478512     
   6.1662616153419902     
   1.7834452569654802     
  0.19778574537397586     
  -2.1431548397725724     
   6.1796374547692317     
   1.7505395327587809     
  0.19246650836081705     
  -2.1122238298824878     
   6.1927665012649218     
   1.7155736599272546     
  0.18722468038258205     
  -2.0812278303700387     
   6.2056333037143769     
   1.6783791548100526     
  0.18206042223947957     
  -2.0501681942423149     
   6.2182211473754521     
   1.6387713115024360     
  0.17697389124184651     
  -2.0190463615433463     
   6.2305119322117211     
   1.5965479014975144     
  0.17196524098362553     
  -1.9878638666091353     
   6.2424860414729517     
   1.5514866785256129     
  0.16703462109684114     
  -1.9566223460265475     
   6.2541221915618941     
   1.5033435666428439     
  0.16218217698521536     
  -1.9253235473768640     
   6.2653972683117152     
   1.4518496162430614     
  0.15740804953485030     
  -1.8939693388550003     
   6.2762861404335384     
   1.3967085240326269     
  0.15271237479966129     
  -1.8625617198680076     
   6.2867614543637824     
   1.3375928400302020     
  0.14809528365896907     
  -1.8311028327304373     
   6.2967934006640096     
   1.2741405881050043     
  0.14355690144434391     
  -1.7995949755910909     
   6.3063494550747965     
   1.2059504979061664     
  0.13909734753243683     
  -1.7680406167438805     
   6.3153940838090934     
   1.1325773945280802     
  0.13471673490012281     
  -1.7364424104986884     
   6.3238884142680538     
   1.0535260848820482     
  0.13041516963781025     
  -1.7048032148132559     
   6.3317898599046689     
  0.96824510559392185     
  0.12619275041623138     
  -1.6731261109180033     
   6.3390516981966236     
  0.87611878223922890     
  0.12204956790140616     
  -1.6414144251998539     
   6.3456225890634173     
  0.77645858583535321     
  0.11798570411175348     
  -1.6096717536560516     
   6.3514460284571825     
  0.66849285205760367     
  0.11400123171049210     
  -1.5779019892727904     
   6.3564597248476149     
  0.55135468066181803     
  0.11009621322550722     
  -1.5461093527482890     
   6.3605948849525786     
  0.42406825944692822     
  0.10627070018773409     
  -1.5142984270436621     
   6.3637753968984310     
  0.28553218337349812     
  0.10252473217779583     
  -1.4824741963307311     
   6.3659168882737323     
  0.13450058626940661     
   9.8858335769092448E-002
  -1.4506420900033705     
   6.3669256426707523     
  -3.0439870522335617E-002
   9.5271523353727655E-002
  -1.4188080325375882     
   6.3666973436418353     
 -0.21089649579533637     
   9.1764291835523773E-002
  -1.3869785001286761     
   6.3651156199233698     
 -0.40870278118009418     
   8.8336621171845570E-002
  -1.3551605852062056     
   6.3620503490645195     
 -0.62595612338151252     
   8.4988472742947352E-002
  -1.3233620701381970     
   6.3573556781391574     
 -0.86506369911914183     
   8.1719787523969856E-002
  -1.2915915116918590     
   6.3508677003957636     
  -1.1287969900245072     
   7.8530484030414779E-002
  -1.2598583381334438     
   6.3424017229705800     
  -1.4203583391550039     
   7.5420456002750616E-002
  -1.2281729612374495     
   6.3317490354269177     
  -1.7434611354401868     
   7.2389569789548233E-002
  -1.1965469059566050     
   6.3186730769111161     
  -2.1024283141091131     
   6.9437661380944940E-002
  -1.1649929611029382     
   6.3029048645552983     
  -2.5023126236947668     
   6.6564533034956380E-002
  -1.1335253551418567     
   6.2841375198775875     
  -2.9490456281467945     
   6.3769949427762970E-002
  -1.1021599621479958     
   6.2620196776664860     
  -3.4496221114376295     
   6.1053633245032962E-002
  -1.0709145441742534     
   6.2361475118307048     
  -4.0123310176521230     
   5.8415260113874060E-002
  -1.0398090378216802     
   6.2060550291983123     
  -4.6470453600592094     
   5.5854452753168651E-002
  -1.0088658947761904     
   6.1712021889978690     
  -5.3655900000280177     
   5.3370774192565605E-002
 -0.97811048864370087     
   6.1309602639976584     
  -6.1822105520791020     
   5.0963719875566513E-002
 -0.94757160377156469     
   6.0845936848570661     
  -7.1141773163342270     
   4.8632708417647337E-002
 -0.91728202617195986     
   6.0312373549845582     
  -8.1825687309083648     
   4.6377070733049718E-002
 -0.88727926256074230     
   5.9698680895027465     
  -9.4132983654715350     
   4.4196037169420339E-002
 -0.85760642145758181     
   5.8992683517617115     
  -10.838473852575541     
   4.2088722191820901E-002
 -0.82831330108350831     
   5.8179797978673928     
  -12.498215156577963     
   4.0054106028237023E-002
 -0.79945774362835775     
   5.7242431841930603     
  -14.443116534407995     
   3.8091012515371440E-002
 -0.77110733614241200     
   5.6159198101849981     
  -16.737620709969914     
   3.6198082148505513E-002
 -0.74334156747979951     
   5.4903876548602266     
  -19.464715599151099     
   3.4373739016467612E-002
 -0.71625459262298186     
   5.3444022878665898     
  -22.732545625769024     
   3.2616149853183958E-002
 -0.68995881641413259     
   5.1739081956733255     
  -26.683972867792967     
   3.0923172801295487E-002
 -0.66458959992703659     
   4.9737783991648739     
  -31.510295460744647     
   2.9292292568106136E-002
 -0.64031152597110164     
   4.7374511832092940     
  -37.472710011132747     
   2.7720537311979480E-002
 -0.61732688336776342     
   4.4564058581257919     
  -44.931387216196121     
   2.6204370587248137E-002
 -0.59588731758743851     
   4.1194204540043282     
  -54.404959282569706     
   2.4739548593628244E-002
 -0.57631030830396468     
   3.7113832593850460     
  -66.614093717793125     
   2.3320928123025178E-002
 -0.55900240626424835     
   3.2117775565016080     
  -82.751800867961393     
   2.1942202720204099E-002
 -0.54449511474801437     
   2.5911390499918836     
  -104.20566576709489     
   2.0595531338868930E-002
 -0.53349327573118810     
   1.8095965567386885     
  -134.88051178309604     
   1.9271000620023935E-002
 -0.52697430254342770     
  0.79799271836544494     
  -174.90424968898449     
   1.7955819439253787E-002
 -0.52626379363326881     
 -0.51378915430191086     
  -248.76144519002648     
   1.6633061875375103E-002
 -0.53349701650209169     
  -2.3794999932271526     
  -310.04288657720468     
   1.5279603039059465E-002
 -0.55120782059154949     
  -4.7048216425561380     
  -619.26812451743660     
   1.3862502287868997E-002
 -0.58634320613903324     
  -9.3493325764370194     
  -391.28232289663970     
   1.2332097157623456E-002
 -0.64042641257552901     
  -12.283949998161756     
  -3015.9702979245653     
   1.0607131902791007E-002
 -0.75839560565242736     
  -34.903727232596516     
   2771.4015377793694     
   8.5362977424840603E-003
 -0.88095046298204527     
  -14.118215699251691     
  -31074.877250445752     
   5.7601377798703205E-003
  -1.5341954899241901     
  -247.17979507760020     
  -24305.621492801016     
   0.0000000000000000     
  -3.2258248683021646     
  -429.47195627360395     
  -24305.621492801016     


==> anc/Pps/Pps11.dat <==
# Pps11
-2.66666666666666666666666666667
-2.66700229854705633029598945755
-2.6670259408909192115193212814
-2.66705122754365206108054304747
-2.66707827110906254863536247681
-2.66710719175494724291324961778
-2.66713811770875268530541493602
-2.66717118578465403627825487437
-2.6672065419439504716132657152
-2.66724434189078311462015048441
-2.66728475170529312864988123881
-2.66732794851645484379004817818
-2.66737412121694163302097864227
-2.66742347122251086368003358139
-2.66747621327852880259541652334
-2.66753257631639701430699987987
-2.66759280436278871999029660481
-2.66765715750475692859416710113
-2.66772591291393604749960252595
-2.66779936593322524899056992784
-2.66787783122951521448490967876
-2.66796164401620008328549840352
-2.66805116134940355448871056024
-2.66814676350204215900249859083
-2.66824885542004972982380617685
-2.66835786826529501145208344493
-2.66847426104993907904425920885
-2.66859852236720065100359037564
-2.66873117222372528583399549641
-2.66887276397898860310236541856
-2.66902388639740373624904253738
-2.66918516581904880927029617292
-2.66935726845518083839071281815
-2.66954090281495750262147543441
-2.66973682227004700141518610667
-2.66994582776406789776685718989
-2.6701687706740644680918542225
-2.67040655583148753082562911252
-2.67066014471041472019256481932
-2.67093055879100623993988344709
-2.67121888310645059835960244116
-2.67152626998190778832418286642
-2.67185394297420268258701383241
-2.67220320102125663929378857509
-2.67257542281046772853778252027
-2.67297207137545654083001233429
-2.6733946989307818040329557344
-2.67384495195439420271201191532
-2.67432457652773361706222541289
-2.67483542394347976014765848871
-2.67537945659103366073088189608
-2.67595875412983182334633571558
-2.6765755199605697975475398471
-2.67723208800433024300440510557
-2.6779309297994646069748785837
-2.67867466192585867792395259341
-2.67946605376591114315210222494
-2.6803080356111605469653024087
-2.6812037071229984218899922514
-2.68215634615529248844222628276
-2.68316941794600018299224557721
-2.68424658468396463890109531774
-2.68539171545603654781617456566
-2.68660889657843857637933766557
-2.68790244231486519240339070038
-2.68927690598216921275354354589
-2.69073709144260472374345406117
-2.6922880649794499788766144291
-2.6939351675503971945631637478
-2.69568402741034047240291179338
-2.69754057309208775989211638313
-2.69951104673003482102959455859
-2.70160201770793310541580084848
-2.70382039660752100036190690269
-2.70617344942992824557971885666
-2.70866881205636236238253853578
-2.71131450490859679519434397587
-2.71411894776315285992536620634
-2.71709097466574796804008182413
-2.7202398488845138979226601416
-2.72357527783161047668218957052
-2.72710742787310758283367647449
-2.73084693893631377064131950068
-2.73480493881202109137466422643
-2.73899305703633699784707569047
-2.74342343822280581733702923789
-2.74810875470030053537955608728
-2.75306221829560310267873808441
-2.75829759108159700632304025587
-2.76382919489247474025440622414
-2.76967191938621706272473289462
-2.77584122841172952559363416148
-2.78235316441332106396126680812
-2.78922435057857366350192515028
-2.79647199040697393760220680908
-2.80411386434584865327384682327
-2.81216832310705863111991027773
-2.82065427724245176003734376811
-2.82959118251815096577522866868
-2.83899902058725513006255445944
-2.84889827441736338159852542853
-2.85930989788340572814309151943
-2.97740092860842420894102861137
-3.07209479087509629140644809556
-3.15272500715234775315124932618
-3.22347860018627020217713828584
-3.28672078390830951208168808329
-3.3439622300600216567494644334
-3.39624590430204610674224679802
-3.44433192127740248059344119498
-3.48879684349517744495280692384
-3.53009167643071040059081964976
-3.56857794809164250291470766082
-3.60455129368589564461560003713
-3.6382575005467409107232725208
-3.66990378904444888897392025877
-3.69966696627268180770702190849
-3.72769945983025773996464592205
-3.75413387446388136188585834642
-3.7790864946478091550758031945
-3.80266001917982362176017997275
-3.82494572586133922409573837956
-3.84602520628874948110737734468
-3.86597177160936456767175273305
-3.884851603102629532218212799
-3.90272470249902335622093179067
-3.91964568342243930279477851729
-3.93566443553722594518768672701
-3.95082668577472107589542940046
-3.9651744756495468968338908195
-3.97874656963536105744593386376
-3.99157880649332313065763826194
-4.0037044030806197021890951003
-4.015154218329909047014292879
-4.02595698365263894126500452605
-4.0361395048842291728342276387
-4.0457268399864764393249912525
-4.0547424559995748764272354392
-4.06320836815322265016021065561
-4.07114526357332521764034133695
-4.07857261163479328655747384457
-4.08550876269412232366614594256
-4.09197103667404935710740980634
-4.09797580275583630877409370008
-4.10353855125414752660354993451
-4.10867395859835870890575075948
-4.11339594621710833763097641403
-4.11771773401569958995772577086
-4.12165188904513393445341009751
-4.12521036988431887572671039065
-4.12840456719107490366952410392
-4.13124534082111958319620539214
-4.13374305386571164544046487317
-4.13590760391684441731894935029
-4.13774845183275185072677648711
-4.13927464824517333418035861537
-4.14049485802260011671666308274
-4.14141738287999845550371317667
-4.14205018230477069885549207703
-4.14240089295055301217631494295
-4.14247684663450062912767767428
-4.14228508705967621428292267619
-4.14183238537177747386129147538
-4.14112525464849787105486940774
-4.14016996341012238325201999084
-4.13897254823135867265417810627
-4.13753882552675542718392790021
-4.1358744025752456825206002641
-4.13398468784327159094569027332
-4.13187490066051007860682253705
-4.12955008029734960362662074527
-4.12701509448890031121306668309
-4.12427464744639540044540252965
-4.12133328739330997966943978505
-4.11819541366034095900462920445
-4.11486528337051895670761362228
-4.11134701774312686579626502377
-4.10764460804274982561837042225
-4.10376192119765161688772160485
-4.09970270510973978984987837824
-4.09547059367662568110651936143
-4.09106911154468776500021034492
-4.08650167861059146654455750524
-4.08177161428739138174108905235
-4.07688214155013013454980079763
-4.07183639077474056262378363078
-4.06663740338304450262699349846
-4.06128813530571315377277693313
-4.0557914602742027990113665888
-4.05015017295189836139974007034
-4.04436699191397941713979175076
-4.03844456248486308497593250893
-4.03238545944147045843000594061
-4.0261921895900032580196455927
-4.01986719422340093429067089317
-4.01341285146617174183210409057
-4.0068314785128508911719160841
-4.00012533376593166118741699222
-3.99329661887873850620077565311
-3.98634748070836217050868569663
-3.9792800131834533171464753563
-3.97209625909137108862630330131
-3.9647982117889044380950031925
-3.95738781684052526501288430019
-3.94986697358789178047307882011
-3.94223753665409667406768368526
-3.9345013173859462435499464738
-3.92666008523736248143857724654
-3.91871556909681909346973178549
-3.91066945856155355027672335643
-3.90252340516113962849940973707
-3.89427902353285764023567612327
-3.88593789255116190972010353941
-3.87750155641341632618734139953
-3.86897152568394833261454176761
-3.86034927829835890455731697027
-3.85163626052992038260138526271
-3.84283388791979494071957884556
-3.83394354617271353557775510651
-3.82496659201966795950302415647
-3.81590435404908671662021935795
-3.8067581335078884922272715348
-3.7975292050737346523381871135
-3.788218817599734181531164955
-3.77882819483279045427068922513
-3.76935853610671897068176811202
-3.75981101701120842502418801033
-3.75018679003764398465312287303
-3.74048698520276122653480450413
-3.73071271065105161022261083776
-3.72086505323679547751983826035
-3.7109450790865561897993709111
-3.70095383414292898604938241825
-3.69089234469030032116387462327
-3.68076161786333768800595196308
-3.67056264213889611098216316268
-3.66029638781199550463829797197
-3.64996380745649280754348230878
-3.63956583637104412635338843497
-3.62910339301092496122514864967
-3.61857737940625084188506440346
-3.60798868156711629974528197764
-3.59733816987614695714751330832
-3.58662669946893755680480705548
-3.57585511060282791427910608666
-3.56502422901444898973738376125
-3.55413486626645248222801308221
-3.54318782008381949407125535707
-3.53218387468012684196204821515
-3.52112380107413345563258414914
-3.51000835739703395807732401332
-3.49883828919071191992332523496
-3.48761432969731138371786742156
-3.47633720014043202337211497125
-3.46500760999824070373139158741
-3.4536262572687802013913899806
-3.44219382872774440861849708522
-3.43071100017897843762318980337
-3.4191784366979516443053233217
-3.40759679286844167241715077938
-3.39596671301265815589662697587
-3.38428883141502568537807719201
-3.37256377253983702241132652436
-3.36079215124297931080347879701
-3.34897457297792816901749465402
-3.33711163399619703211026385646
-3.32520392154242192870644097326
-3.31325201404425501139956795015
-3.30125648129723359208562506277
-3.28921788464478515226670077444
-3.27713677715352278832598871295
-3.26501370378397979994436768337
-3.25284920155692662369475498914
-3.24064379971540804157865748541
-3.22839801988263354465938762295
-3.21611237621584889439448983667
-3.20378737555631228873400430614
-3.19142351757549409701824955134
-3.17902129491761486816414224525
-3.16658119333863223202761944371
-3.15410369184178339606911243728
-3.14158926280978618084433421937
-3.12903837213379793110277300565
-3.11645147933922817748171442843
-3.10382903770849760036558140532
-3.09117149440083265620130945325
-3.07847929056918216149560778953
-3.06575286147433918524008659724
-3.05299263659634877126548022614
-3.04019903974327929293076212741
-3.02737248915743262877075810222
-3.01451339761906583465708414996
-3.00162217254769457129556453211
-2.98869921610104622132400686923
-2.97574492527172839392293028233
-2.96275969198167636293388536037
-2.94974390317444091340042397786
-2.93669794090537607778093472178
-2.92362218242978432356724718463
-2.91051700028907490556797125699
-2.89738276239498931571597478334
-2.88421983211194604810791074347
-2.8710285683375552443836385795
-2.85780932558135219193211143685
-2.84456245404179711231292568562
-2.83128829968158719736616000924
-2.81798720430132542351047781981
-2.80465950561158929856474010986
-2.79130553730344136803147957153
-2.77792562911742202720257799478
-2.76452010691106394982609514678
-2.75108929272496625162857394265
-2.73763350484746535601786096725
-2.72415305787793841817070975313
-2.71064826278877409088136093754
-2.69711942698604437952369885609
-2.68356685436891033283661177046
-2.66999084538779334961727518068
-2.65639169710134294749607078366
-2.64276970323223093752122283259
-2.62912515422180107610548004557
-2.61545833728360242283634265343
-2.60176953645583381762867251716
-2.58805903265272610265323211056
-2.57432710371488795239981862425
-2.56057402445864043816406241573
-2.54680006672436474025742857521
-2.53300549942388673144337745735
-2.51919058858692148764825551767
-2.50535559740660013606728090918
-2.49150078628410082560110589185
-2.47762641287240499936571048024
-2.46373273211919956309691092665
-2.449819996308944975928583277
-2.43588845510412874059648759734
-2.42193835558572323796944794549
-2.40796994229286633532398823239
-2.39398345726178269836890966203
-2.37997914006396325312740953069
-2.36595722784361977485299467357
-2.35191795535443112666961624123
-2.33786155499559723008438749014
-2.32378825684721642244058001144
-2.30969828870500144229553339161
-2.29559187611434888217664863031
-2.28146924240377655875978879726
-2.26733060871774287281551946351
-2.25317619404886186488265720208
-2.23900621526952731717350842911
-2.22482088716295890732328289555
-2.21062042245368308491434815084
-2.19640503183746101688592465166
-2.18217492401067563268485369362
-2.16793030569918949393137963982
-2.15367138168668491627916675953
-2.13939835484249748262540717455
-2.12511142614895380667739337209
-2.11081079472822413379628167272
-2.09649665786870010176462475264
-2.0821692110509077274076888308
-2.06782864797296543559593683297
-2.05347516057559670483243713982
-2.03910893906670666815782947147
-2.02473017194553177926839231625
-2.0103390460263714313290072607
-1.99593574646191019976914900728
-1.98152045676613917018034752848
-1.96709335883688460809865231168
-1.95265463297795202877287368945
-1.93820445792089353181253803471
-1.92374301084640607770844298097
-1.90927046740536820045918863695
-1.8947870017395224727605018909
-1.88029278650181086726741767117
-1.86578799287636998917452548491
-1.85127279059819299163366419431
-1.83674734797246482620363663794
-1.82221183189357732546937212007
-1.80766640786383046404963867979
-1.79311124001182599730837714849
-1.77854649111055953407464292683
-1.76397232259521696044366197522
-1.74938889458068099616416523053
-1.73479636587875353310621716249
-1.72019489401509927674404628088
-1.70558463524591608637822458138
-1.690965744574337287862569991
-1.67633837576657111379821561198
-1.66170268136778231041835505096
-1.64705881271772083762317466374
-1.63240691996610247874924192308
-1.61774715208774606958773299636
-1.60307965689747195182062996332
-1.58840458106476615434526139005
-1.57372207012821470682965508569
-1.55903226850971239321088047189
-1.54433531952845015864496330439
-1.52963136541468529157138122222
-1.51492054732329841300108105241
-1.50020300534714121780997184223
-1.48547887853017882765753054073
-1.47074830488043053209204543886
-1.45601142138271261339153043676
-1.44126836401118687166570036706
-1.42651926774171838965458637957
-1.41176426656404600145006658629
-1.39700349349376885598610257247
-1.38223708058415239454169952188
-1.36746515893775699162896660715
-1.35268785871789244045004120711
-1.33790530915990139755537851594
-1.32311763858227483637769952877
-1.3083249743976024959077709372
-1.29352744312336124887848505036
-1.27872517039254425339198797665
-1.26391828096413369292164700335
-1.24910689873341985200839639948
-1.23429114674216921871252554296
-1.21947114718864424994143613261
-1.20464702143747738211651359365
-1.18981889002940181723427020554
-1.1749868726908415631855508178
-1.16015108834336315719002952746
-1.14531165511299145235057630442
-1.13046869033939179960334122455
-1.11562231058492091070546307179
-1.10077263164354864233487075399
-1.08591976854965289684823552919
-1.07106383558668979172706213846
-1.05620494629574120721225281993
-1.04134321348394178005905362297
-1.02647874923278737071262663344
-1.01161166490632699148580686081
-0.996742071159240144491792234669
-0.981870077944801480123123559263
-0.966995794522734649752512894939
-0.952119329466957190039659080126
-0.937240790673218240740525440912
-0.922360285366630863211598492468
-0.907477920109100692861905238362
-0.892593800806652625611087433766
-0.877708032716657205944183675067
-0.862820720454958352395031173361
-0.847931968002904025222936953293
-0.833041878714281410654528163981
-0.818150555322158166327980791274
-0.803258099945631243484101454576
-0.788364614096484772982389398623
-0.773470198685758474365048608465
-0.758574954030228019933176089911
-0.743678979858798759122642061089
-0.728782375318814182358507009473
-0.713885238982280478012569435447
-0.698987668852008511075549999745
-0.684089762367674527670588643643
-0.669191616411800865565599215213
-0.654293327315657927376361608839
-0.639394990865088650178127370448
-0.624496702306256682749377297499
-0.609598556351319459645909059513
-0.594700647184027339735654916156
-0.579803068465249955703826689247
-0.564905913338430900353728326978
-0.550009274434971855270707377617
-0.535113243879547247575340049719
-0.520217913295350501057420259683
-0.505323373809272928945259280885
-0.490429716057016296916048547931
-0.4755370301881400666836773673
-0.460645405871044312601740966553
-0.445754932297889286183054994269
-0.430865698189452586254557864749
-0.41597779179992487562998890004
-0.40109130092164506868433797301
-0.386206312889775898046128802545
-0.371322914586920752778672804714
-0.356441192447682664892249861157
-0.34156123246316630580865456167
-0.32668312018542383948078608057
-0.311806940731845464246223308976
-0.296932778789495461158447721718
-0.282060718619394552486150758487
-0.267190844060749360293644383775
-0.25232323853512974150769089165
-0.237457985050594762632138496417
-0.222595166205768064285795934851
-0.207734864193863353005346989321
-0.192877160806660745268277155899
-0.17802213743843467644537640433
-0.163169875089834075383141438356
-0.148320454371715493538202465553
-0.133473955508929866033741310846
-0.118630458344063570676868242604
-0.10379004234113443986131981996
-0.0889527865892433693769792219061
-0.0741187698061821574520647937237
-0.0592880703419981968609510366228
-0.0444607661825166326361534083326
-0.0296369349528205878228011184481
-0.0148166539206900498038175243348
0


==> anc/Pps/Pps21.dat <==
# Pps21
121.919525470762126835559865198
121.749078267628931785240083731
121.738954310828594702811083735
121.72824915212834433457013982
121.71693087190588045418526829
121.70496590131939041485752335
121.692318944571499937578952789
121.678952898055055147342713849
121.664828766297117843367353797
121.649905574618819661928260113
121.634140278430391860286011824
121.617487669082803687298594327
121.599900276200043886871972757
121.581328266419209485079189311
121.561719338469268922713306028
121.541018614523690791591961034
121.519168527767125685157259109
121.496108706122050633020785318
121.471775852087789873921761084
121.446103618651672000009557045
121.419022481240334569702179424
121.390459605688409121064044946
121.360338712212081358279929673
121.32857993538639566563862842
121.295099680137735897821294852
121.259810473776744832058437529
121.22262081411212534161474547
121.183435013702383208866760221
121.142153040320713808278366074
121.098670353727995187935716495
121.052877738870324078933738373
121.004661135640817852595625168
120.95390146537060614236303295
120.900474454241155215145515521
120.844250453839413210405191834
120.785094259108844325060937849
120.722864923983346124167874106
120.657415575027429207740895503
120.588593223444996438283199496
120.516238575860704490608379748
120.440185844322338414870617493
120.360262556019994497527072884
120.276289363268261050104880214
120.188079854351121938855511333
120.095440365886091888035425787
119.99816979742423016716721686
119.896059429066269556843120214
119.788892742942233643329719228
119.676445249472683167332522175
119.558484319404208014395652659
119.434769022690031569714141848
119.305049975368672326596745586
119.16906919567955336513413824
119.026559970744286846248142011
118.877246735236092718222228111
118.72084496355742220723107726
118.557061077147307650715059479
118.385592368645184841018890621
118.206126944746837037236785143
118.01834368970056352716159333
117.821912251507516660763201177
117.616493053009176884984038182
117.401737330166899653287120558
117.177287199963078288906921798
116.942775760480378892591053926
116.697827225844317643648206207
116.442057098844707792510394482
116.175072384182679093173435902
115.896471845421472777693936248
115.605846308850372555092804163
115.302779017601199422089899044
114.986846039484944002744366947
114.657616732141414230737611711
114.314654269216223950529014083
113.957516231395926147794712459
113.585755266242386401505802752
113.198919820870273588671164934
112.796554951605380271578280685
112.378203214844824227729070625
111.943405643411357497165377023
111.491702812751233050335951832
111.022636001366444368008705076
110.535748449895632393846266866
110.030586723261401339803843418
109.506702180282937915081757316
108.96365255510931504420921386
108.401003654758204254665199893
107.818331176944348790005965853
107.215222652249406800033161035
106.591279514516936285681291553
105.946119303150584960629205584
105.279378000747162469411649611
104.59071250920639731280694438
103.879803267123027081437300047
103.146357010881704606583636527
102.390109681438383728495997212
101.610829478280870408272246955
100.808320061513762255421354083
99.9824239024069573356336260611
99.1330257820804812362378463455
98.2600564372700915714191798149
97.3634963513269043630219436928
88.4156214509652818556230171703
82.4284449471249865181436740741
77.9303593353305581287589126347
74.3528927106607239506754988559
71.4078813938958870026904700347
68.9266670444459087015002349203
66.801127720110153543956804041
64.9574139587556795644917163974
63.3426641063761551410113333071
61.9176457208253618075901387151
60.652390415773802205655891829
59.5234615219233397807730840637
58.5121680501291655539101478084
57.6033547262344372653784909026
56.7845573037765774059786616756
56.0453975927109529735959176363
55.3771404973230708812725442721
54.7723633688306090352294297556
54.2247049741991861835784861654
53.7286720217886736291767140409
53.2794880295405893261440717278
52.8729738339068521293552366265
52.5054520777795204279349427774
52.1736701041093721013790831322
51.8747371421002716231815065579
51.6060727102922046113097334182
51.365363908749613766919211376
51.15052981901672260517496308
50.9596916346982872223444145325
50.7911474479178329454005186954
50.6433508455285510503693407182
50.5148926434977581207726394207
50.4044852223627253282072064319
50.3109490311452350518864993147
50.2332009089488133498305631265
50.170243938036469327502865552
50.1211585934972137847008003962
50.0850949956504602152478064765
50.0612661043686925778394929636
50.0489417212402066756794410291
50.0474431872636307098625036194
50.0561386815821259921251455252
50.0744390414187480481894514387
50.1017940354841912162428320954
50.1376890331809786666408523306
50.1816420203094787630627678894
50.2332009189976135366534748205
50.2919411754731093476559714735
50.3574635842718575480600304048
50.4293923216877246943032379429
50.5073731648472594749989412766
50.5910718758425517899653511642
50.6801727329632399647442115649
50.7743771933051910068492918734
50.8734026729571425574885419302
50.9769814326259824771594011102
51.084859557996557216518480303
51.1967960253664620639969790313
51.3125618441782121976193957968
51.4319392690140497828009587975
51.5547210744422113531812260073
51.6807098868244781320528696153
51.8097175678274121753984181907
51.9415646449358577203981891101
52.0760797847572866713755262163
52.2130993053381172925184310583
52.3524667240957026278831744078
52.4940323383086734477613712249
52.6376528354092342048133716221
52.7831909305885921698963396133
52.930515029465044710694175605
53.0794989137769011550405599096
53.2300214482524465471747090639
53.3819663069792346300481030467
53.5352217177474507941983649489
53.6896802229789397794875895052
53.8452384559765191075220672693
54.0017969313389483723319292651
54.1592598484867566176081377621
54.3175349073342397689525850143
54.4765331352243786906653376026
54.6361687243171223797820540661
54.7963588786882479271361467031
54.9570236704565722007278445794
55.1180859043122899254044698232
55.279470989869216602877744858
55.4411068213092266043018603434
55.602923663828644997397352724
55.7648540464341753504948699751
55.9268326606704807357696892721
56.0887962648930991231170582003
56.2506835937292512971179975953
56.4124352723955435089089638837
56.5739937355658060493621322443
56.7353031505045471331837304851
56.8963093442019224468706045918
57.0569597342648894714124856162
57.2172032633364808096830825738
57.3769903368310261158193405169
57.5362727637877986263017805565
57.695003700659068811692143833
57.8531375978610129157418177138
58.0106301489274373606144190632
58.1674382421169220037408503866
58.323519914333829320611883565
58.4788343072327392692252254525
58.633341625384311282286197129
58.7870030963884004628277962641
58.939780932827514614311381165
59.0916382959604377451436898974
59.2425392610621056517982849907
59.392448784321637968255672642
59.5413326712158432455519957706
59.6891575462805507880361992556
59.8358908242068140172231368332
59.9815006821934015064692273756
60.1259560334910677544805438877
60.2692265020778984485373871335
60.411282398408574779485897491
60.552094696183717010068035508
60.6916350100885661451673179871
60.8298755744531600000341431847
60.9667892227888707392577548805
61.1023493681587084399386683772
61.2365299843411717378676483403
61.3693055877496535026669866181
61.5006512200714972325039280107
61.6305424315927581299816840678
61.7589552651765605478519066244
61.8858662408646689284235998203
62.0112523410735101345996759066
62.1350909963574082434902842253
62.2573600717132249816631679481
62.3780378534019460788144772869
62.4971030362640215155671979435
62.6145347115064611452079760689
62.730312354940811307100709672
62.8444158156521973040848408143
62.9568253050806151513688106141
63.067521386496597690146981992
63.1764849648542685938200137472
63.2836972770056363259970703062
63.3891398822607718534511709962
63.4927946532792617757447981301
63.5946437672790352100596005344
63.6946696975493307851769031991
63.7928552052552018030569083289
63.8891833315215552131875164221
63.983637389785285561076378518
64.0762009584046004298998978187
64.1668578735151408798039267511
64.2555922221229806725082639816
64.3423883354250432112570257901
64.4272307823479065887089611475
64.5101043632963762854434238493
64.5909941041035931797041215776
64.6698852501748128141515649265
64.7467632608173414416686367364
64.8216138037494462933342016754
64.8944227497813727657516160435
64.9651761676619007391583800169
65.0338603190841568823822701696
65.1004616538446703928522026374
65.1649668051499169270245911051
65.2273625850648402199311424948
65.2876359800980737499932441358
65.3457741469188064142255072275
65.4017644082004471390781402522
65.455594248586444227663225578
65.5072513107738065660683187228
65.5567233917100560799638069792
65.6039984388995145187917901281
65.6490645468149931922989739129
65.6919099534111121113449764256
65.7325230367356254861551267775
65.7708923116352740824221707074
65.8070064265528218797581433267
65.8408541604120651490429008289
65.872424419587726777721401466
65.9017062349572677201271228139
65.9286887590317611121087500415
65.9533612631630831288407682716
65.9757131348247783304247015022
65.9957338749640562668002508029
66.0134130954224707237930707252
66.0287405164229233959299097552
66.0417059641207201676468123655
66.0522993682164907606446104053
66.0605107596288614392119654635
66.0663302682248459255793219527
66.0697481206059918230002766751
66.0707546379483888259702564096
66.0693402338947109574254197188
66.0654954124965281469482566352
66.0592107662051827797773392463
66.0504769739095845248084598542
66.039284799019331905373009537
66.0256250875916218178769161813
66.0094887665004586330897457042
65.9908668416467227302184947838
65.9697503962077044069149149286
65.9461305889247531661439599365
65.9199986524277344857902503871
65.8913458915950264069475583633
65.8601636819478267057299926482
65.8264434680775781108305188846
65.7901767621053540607506676239
65.7513551421720809227799565893
65.7099702509585044790522689951
65.6660137942338388786332449517
65.6194775394320652106717084953
65.5703533142548744211768052694
65.5186330053002755210058299232
65.4643085567159149583728992619
65.4073719688761766960912706971
65.3478152970821549796839460204
65.2856306502836130427358465429
65.2208101898220611032517961406
65.1533461281941059897757373659
65.0832307278342426267457079353
65.0104562999162744308738070333
64.9350152031725654479117824202
64.8568998427303418134921581536
64.7761026689642738722033365509
64.692616176364583052959865676
64.6064329024199293913018216789
64.5175454265143464236971170364
64.4259463688375000664001206799
64.331628389307557041095059393
64.2345841865059564285633808539
64.1348064966233850250795463626
64.0322880924162633472451151179
63.9270217821730543805494312102
63.8190004086897114940508363346
63.7082168482535853450467809024
63.5946640096351120681325562334
63.4783348330866065751219938087
63.3592222893474853761447384936
63.2373193786552429557430032498
63.1126191297615043864644639323
62.9851145989524745192999766566
62.8547988690731007357776165978
62.721665048554261858344922044
62.585706270442290368793371357
62.4469156914301285509156383699
62.3052864908894115222761447498
62.1608118699027613166285682366
62.0134850502955661854399090911
61.8632992736665080629310849439
61.7102478004160886386842855029
61.5543239087723906572188943962
61.3955208938132958590058551942
61.233832066484364338449182255
61.0692507526115619544699587477
60.9017702919080027236672839026
60.7313840369738517800419283973
60.5580853522885114202305575439
60.3818676131941878837759896105
60.2027242048699097521909316638
60.0206485212950400893573046529
59.8356339642012935823822835693
59.6476739420122368614291672763
59.4567618687692147554511168412
59.2628911630426073448804814196
59.0660552468272821586512728361
58.8662475444210625769387773176
58.6634614812849872763078260035
58.4576904828840862113925424308
58.2489279735073459737918504463
58.0371673750654811966348275421
57.822402105865068758184440293
57.6046255793575376383765126894
57.3838312028614391378871078137
57.1600123762563494992419939385
56.9331624906466794704530920886
56.7032749269935826963904624908
56.4703430547130666580754547262
56.2343602302383158233362806252
55.9953197955441363108556983123
55.7532150766313242569067018755
55.5080393819686457266444954489
55.2597860008899939063082547751
55.0084482019441588820340098106
54.754019231194505940482184507
54.4964923104657093493663961073
54.2358606355345292685367878134
53.9721173742614490185402904392
53.7052556646598075393682948491
53.435268612898866578483156936
53.1621492912370429432864066598
52.8858907358813119380675978113
52.6064859447685476794124010033
52.3239278752643080386177694481
52.0382094417742950668142807021
51.7493235132634243584409218772
51.4572629106771171964317311854
51.1620204042590856326833975828
50.8635887107595108478247601685
50.561960490527116967110218518
50.2571283444782135300444700313
49.9490848109353173259962783221
49.6378223623274653566515892717
49.323333401743792013790890239
49.0056102593313615849619565116
48.6846451885276179731569511431
48.3604303621171326869163294636
48.0329578681015949195899650037
47.7022197053711885816003237207
47.3682077791646346048900347251
47.0309138963042362017048706505
46.6903297601912428225425798032
46.3464469655457373219642878839
45.999256992874041420216016856
45.6487512026453170604150094208
45.2949208291576047008035056398
44.9377569740719716808280765068
44.577250599591730864389129716
44.2133925212618164887218710105
43.8461734003613534061785058513
43.4755837358602085076774413454
43.1016138559078475278493845257
42.724253908820112458978666834
42.3434938535265572214138638196
41.9593234494377013781353337268
41.5717322456879489257449716657
41.1807095697059324218059985395
40.7862445150596376352919124269
40.3883259285187903249244856752
39.9869423962715876411408844251
39.5820822292268671495849314413
39.1737334473261526750293895316
38.7618837627826136883718394974
38.3465205621557273078018222639
37.92763088716122858882728382
37.5052014141056486975306033802
37.0792184318232257740948997624
36.6496678179800614774703102468
36.2165350135958929201344605667
35.7798049956175298599726280456
35.3394622473596094420754807167
34.8954907266075417398860169564
34.447873831154004747333968139
33.9965943615136835197236402025
33.5416344805306500250100788094
33.0829756695582784053378110653
32.6205986808522138675627095125
32.1544834857718698044332727139
31.6846092183342780633158369802
31.2109541136047457507874457577
30.7334954403403484848002727229
30.2522094272232237968845100215
29.7670711819290104346558163185
29.2780546021693106467064392141
28.7851322777229544006488452565
28.2882753823257454279560581907
27.7874535541181621403669662543
27.2826347631501484124555079251
26.7737851642054889049749421034
26.2608689329277058559378372831
25.7438480828954975491620898574
25.2226822608966991908772439886
24.6973285171708515911114154497
24.1677410468131598088847703744
23.6338708978334186848829292209
23.0956656405124439721438195591
22.5530689916573045131176232736
22.006020386075681598435574361
21.4544544860046281031542409036
20.8983006172556001299347871499
20.33748211836469794439477768
19.7719155859166332368570565845
19.2015099952444313804460914776
18.6261656706251527636953831292
18.0457730725266029999731575798
17.4602113609014344843836869522
16.8693466822599082210954003201
16.2730301132701117180683232596
15.6710951734830943055717562439
15.0633547923454267189567693657
14.4495975778134518713913834501
13.8295831809106870634415202812
13.2030364752468549062377506352
12.5696401615329441020448891043
11.9290252463711295678685639185
11.2807586023383264084160759308
10.6243264424187489798198819016
9.95911194871595793333687791468
9.28436432519195467226604566415
8.59915490002685284836708052665
7.90231299983885687397484124173
7.19232893659706777954609646621
6.46720087819129311781796678922
5.72418008961646312542464454944
4.95931769037708862802514553354
4.16658333335436910963856424627
3.33592448746041174178879877748
2.44809985691797417568591629593
1.45532624038346205308056943271
0


==> anc/Pps/Pps22.dat <==
# Pps22
4.1477789200572713637374751088
4.14778467474683765693073077799
4.14778618506647383856722863388
4.14778787477154692051051507648
4.14778976102052080784934079025
4.14779186243276680774184251909
4.14779419920278646611476680587
4.14779679322268807820263099671
4.14779966821346171934991515052
4.14780284986562920125216746147
4.14780636598987832430964588091
4.14781024667832518553161336274
4.14781452447708412360581554237
4.1478192345708621410216689641
4.14782441498033333152554373675
4.14783010677308894369799122311
4.14783635428900020057360482832
4.14784320538087383030404538405
4.14785071167132438821487401291
4.14785892882683279350299116298
4.14786791685000697224188709209
4.14787774039110797850057922841
4.14788846907995331890657954959
4.14790017787935826701382734284
4.14791294746132552562264062176
4.14792686460724344646572559223
4.14794202263340287761245892501
4.14795852184319226680900361492
4.14797647000737954326554707662
4.14799598287393711759384560003
4.14801718470891260735620966947
4.14804020886989207657256753003
4.14806519841364406211896406235
4.14809230673957075932043119117
4.14812169827062667660752004459
4.14815354917339397171600878259
4.14818804811902657016610971315
4.14822539708679094450482319994
4.14826581221193887570501883482
4.14830952467964526131069102054
4.14835678166673055956457892491
4.14840784733286107754389109628
4.14846300386287915278560208315
4.14852255256185726940358675136
4.14858681500439299926096920806
4.14865613423956283518537687757
4.14873087605282969492518860905
4.14881143028604804670522813178
4.14889821221652885719019404842
4.14899166399591017354957009342
4.1490922561493240438198706452
4.14920048913505218182016904711
4.14931689496451639731829248791
4.14944203888204998209113597456
4.14957652110343711451162619926
4.14972097861168252999662813325
4.14987608700787623509055777402
4.15004256241434033016835662834
4.15022116342647879174277973238
4.15041269310888737343735455984
4.15061800103030986686039199152
4.1508379853309382453047747019
4.15107359481433623502128352808
4.15132583105490621554200474704
4.15159575051030462721435395378
4.15188446662652676942014267824
4.15219315192151236985839342999
4.15252304003105173911448879515
4.15287542769848054898162799078
4.1532516766871197727858963125
4.15365321559162513983268625246
4.15408154152133509619478535124
4.15453822162532363533817407977
4.15502489442514868089380841275
4.15554327091721041677657228204
4.15609513540216766316001785466
4.15668234599397275799389258501
4.15730683475574308544607572963
4.15797060740385498065938602356
4.15867574251528567668428135083
4.15942439016630148283239775492
4.16021876992305347719447262897
4.16106116809645134652922968495
4.16195393416479497622174653356
4.16289947625800300553397591032
4.16390025558683650954396876055
4.16495877968922063197828464702
4.16607759435356149825605560745
4.16725927406578203262485818847
4.16850641081259826746912309593
4.16982160105826532915808338422
4.1712074306955757500839490352
4.17266645775422684340367612046
4.17420119263072215058087844089
4.17581407558366716989066295019
4.17750745121659403862113833729
4.17928353964723603175747679957
4.18114440403740383590274117816
4.18309191413122616954925959905
4.18512770542144431684425690927
4.18725313353363360707131143184
4.18946922338660922460741968639
4.21298956477630209144564497139
4.22931608847072653668461526456
4.24111252813243021161916861297
4.24964704377068345245337896903
4.25566170554253524842691756331
4.25964216653655744085850835225
4.26192987039230096341043725869
4.26277722243553133128714933728
4.26237788669157665123247693747
4.26088479832844750572400563819
4.25842153624783071449972449333
4.25508985092706211542858151289
4.2509748413124294441923410049
4.24614862907954694599886109066
4.24067303650641307425168329234
4.23460158282083718898498047358
4.22798100183414920776265761191
4.22085241548956897794952269879
4.21325225506023047674864525835
4.20521299395503056109484173162
4.19676373763861904951805507452
4.18793070363440645959276848942
4.17873761588705038662310545205
4.16920603162399917815524015103
4.15935561445140344607487329175
4.1492043642114676260218444139
4.13876881175933464654443265074
4.12806418504641093227865461251
4.117104551557541738596515525
4.10590294112565564952915568082
4.09447145235730472461206642004
4.08282134528706249452196515476
4.07096312239529399640104501026
4.05890659974104972742429125395
4.04666096965653991329664047221
4.03423485620444378188967251827
4.02163636440108427153603094059
4.00887312404726532251996515222
3.99595232887666254778543699837
3.98288077162315275289006555307
3.96966487551874903497704019783
3.95631072265925872274219671242
3.94282407961254756099711807946
3.92921042059211050557236086046
3.91547494847470955836827509003
3.90162261390369149302293285243
3.88765813268807280042420249075
3.87358600168062698942570582563
3.85941051329525777236566832895
3.84513576880425841592507106474
3.83076569053912314315867435305
3.81630403310396229681386778427
3.80175439369792395608638069771
3.78712022163204560671809504962
3.77240482711640391915898849387
3.75761138938509236233442375771
3.74274296421926190006870030704
3.72780249092206323343846437886
3.71279279879370637816614633948
3.6977166131498999798636920571
3.68257656092255950798167019197
3.66737517587780427516359076627
3.65211490348283305075760120259
3.63679810545022109123673135727
3.62142706398546973831058511484
3.60600398576122200732729245284
3.5905310056393981014786901731
3.5750101901605726293751882147
3.5594435408181836513346126398
3.54383299713360920756432146372
3.52818043954674936300291971944
3.51248769213549329048150687189
3.49675652517631597811739456152
3.48098865755722417730802892133
3.46518575905334425126823777715
3.44934945247460512486187197495
3.43348131569420830682437056364
3.41758288356588577378815836973
3.40165564973731813710921019451
3.38570106836651355061651183255
3.36972055574742657585446718249
3.35371549185062065105863174983
3.33768722178434341757324723979
3.32163705718098693876324068497
3.30556627751354122889126666772
3.28947613134631630040964740361
3.27336783752390228110785571603
3.25724258630205648825007150975
3.24110154042394837928912715125
3.22494583614495596568327381165
3.20877658420898872312145152229
3.19259487077911058815068428793
3.17640175832505079242499451167
3.16019828647001869297707280871
3.14398547279908018257237528026
3.12776431363120659809680281752
3.11153578475697128177243471039
3.09530084214374317859407124792
3.07906042261011024696661658815
3.06281544447115726718705482865
3.04656680815612217146501292052
3.03031539679986166834859854671
3.01406207680947012781813101826
2.99780769840731491498403277419
2.98155309615167613944828923481
2.96529908943610869392305496094
2.94904648296857909652011853559
2.9327960672313686665434086847
2.91654861892267762426318058557
2.90030490138081150916824789611
2.88406566499178158171676681033
2.8678316475811043564931628696
2.85160357479054187646053760882
2.8353821604404835640353835072
2.81916810687863227752849507033
2.80296210531562137927295300756
2.78676483614815601697143563174
2.77057696927024027797593828366
2.7543991643730222548412053571
2.73823207123376122797596295324
2.72207632999439500596968043495
2.70593257143016085378669942723
2.68980141720870027949719100374
2.67368348014005614528060217563
2.65757936441795002890953700803
2.64148966585270840513659669132
2.62541497209618796569525963889
2.60935586285903318083803928388
2.59331291012058295840233191814
2.57728667833172791693114625902
2.56127772461100530031544782682
2.54528659893420486968517753463
2.52931384431774616445436319506
2.5133599969960752825184833153
2.49742558659331774674790279171
2.48151113628941306116473357839
2.46561716298094617826673230402
2.44974417743688126409662318389
2.43389268444939382738232130094
2.41806318297998844306640919073
2.40225616630108092046010691956
2.38647212213321581559809395527
2.37071153277808264134655587973
2.35497487524748696422752141289
2.33926262138842577204486265514
2.32357523800441003088197666649
2.30791318697317120481716278233
2.29227692536088266888909375957
2.27666690553302138866897794579
2.26108357526198995251830974627
2.24552737783161401045471747675
2.22999875213862538263470906806
2.21449813279123653775056753476
2.19902595020490779487120857772
2.18358263069540445990624400556
2.16816859656923715909445605468
2.15278426621157486650642371408
2.13743005417171653089723608404
2.12210637124620378029876788315
2.10681362455965391197443132075
2.09155221764338925273482242516
2.076322550511935992551076773
2.06112501973746274575470853863
2.04596001852222637213188682789
2.03082793676908998853812665095
2.01572916115017561426248809933
2.00066407517371151457769362999
1.98563305924913203135573842332
1.97063649075048551223280370718
1.95567474407820386577366355599
1.94074819071928527487467614835
1.92585719930593968996006588879
1.91100213567274489330207443063
1.89618336291235917218103134866
1.88140124142983495794894193403
1.8666561289955761769135424697
1.8519483807969805140428058484
1.83727834948880630869618859353
1.82264638524230237997204563485
1.80805283579313771502494800208
1.79349804648816664419866796323
1.77898236033106386952102698044
1.76450611802686250562287459146
1.7500696580254271322018658222
1.73567331656389274259187416896
1.72131742770809940176673234023
1.70700232339305139724901056051
1.69272833346242867605219788141
1.67849578570717740818918450683
1.66430500590320560074742468651
1.65015631784820880445785088576
1.63605004339765010554258229769
1.62198650249991777795947912522
1.60796601323068318358118236662
1.59398889182648074902810482228
1.58005545271753111655520354258
1.56616600855982786136493178742
1.55232087026650748783146876179
1.53852034703852176127341908344
1.52476474639463079905147949743
1.51105437420073473388783541126
1.49738953469856117244246084954
1.48377053053372510241631595628
1.47019766278317735089976534942
1.45667123098205716450018421216
1.4431915331499639671541654306
1.42975886581666285367823565304
1.41637352404723789528969868833
1.40303580146670686681749253651
1.38974599028411055343061680054
1.37650438131608935677351358222
1.36331126400995949577290127152
1.35016692646630068545101777585
1.33707165546106677724959008579
1.3240257364672304560608331674
1.31102945367597271181897385
1.29808309001742743658837721401
1.28518692718099114106889281875
1.2723412456352074368173127242
1.25954632464723559176168228392
1.24680244230191213628141494908
1.23410987552041417477137794624
1.22146890007853274274377022892
1.20887979062456424169888114179
1.19634282069682768277457683451
1.18385826274081517513217284537
1.17142638812598280572744317904
1.15904746716218877312977123178
1.14672176911578535897439222596
1.13444956222537104605046536652
1.12223111371720882153210848089
1.11006668982031643704286376182
1.09795655578123413369920071391
1.08590097587847507959791872456
1.07390021343666350898636886888
1.06195453084036529617119876759
1.05006418954761544266485164513
1.03822945010314670271823443053
1.02645057215132331981538335739
1.01472781444878359447654622022
1.00306143487679475138584635959
0.991451690453323320974198441357
0.979898837344823996681164968389
0.968403130877749673711329021889
0.956964825549785117696828591419
0.945584175040806451766497263972
0.934261432223568387573527240675
0.922996849174120859297103575835
0.911790677181956448935576419737
0.900643166759889715753612535139
0.889554567653669261898867931009
0.878525128851323079332432555626
0.867555098592237429599459084318
0.856644724375969206915334939403
0.845794252970791425772351351458
0.835003930421971155990277582785
0.824274002059778899990331642338
0.813604712507228068168496815755
0.802996305687542857629912242233
0.792449024831352476212123104398
0.781963112483609276599386653
0.771538810510227973272890845166
0.761176360104442706838635614361
0.750876001792878294631704538028
0.740637975441331562031692863013
0.730462520260258184163933055612
0.720349874809959981027490453388
0.710300277005467098895496761044
0.700313964121108975267825282594
0.690391172794767421781477423684
0.680532139031804567219763538207
0.670737098208657778872974460481
0.661006285076093022589124712838
0.651339933762107427330152117791
0.641738277774471086135705795779
0.632201550002897349097352323902
0.622729982720830042030624315043
0.613323807586835173515847318662
0.603983255645583769098327139577
0.59470855732841149062857170592
0.585499942453439656587598539606
0.576357640225241171024113370436
0.567281879234033689278425898212
0.558272887454381092400627076027
0.549330892243383003034867770289
0.540456120338330646968943530159
0.531648797853805839405373807887
0.522909150278198245544254587043
0.514237402469614322847803846294
0.505633778651149488204779936295
0.497098502405493057134103229872
0.488631796668833363265158677907
0.480233883724028172721114868812
0.471904985193003046734324173988
0.463645322028337662660792666224
0.455455114503997263029558326418
0.447334582205163347394967219761
0.439283944017114433970810930403
0.431303418113104176942546377741
0.423393221941180308625618788667
0.415553572209883758719676883001
0.407784684872762858823799814663
0.400086775111632739450830425408
0.392460057318504836333979793509
0.384904745076105806843985648387
0.377421051136899076103182054842
0.370009187400515642025874011489
0.36266936488949362054384035356
0.355401793723218253041556707882
0.348206683089945668105561791531
0.341084241216784523201360468527
0.334034675337499675700269002038
0.327058191657991165528599546111
0.320154995319289943208205588265
0.31332529035789884652850572815
0.306569279663293204285405747227
0.299887164932380001131743316414
0.293279146620697633545201927398
0.286745423890119766486376059802
0.280286194552806487846738091202
0.273901655011123656192209783183
0.267592000193226825160270040285
0.261357423483979156030241215524
0.255198116650843017752946077862
0.249114269764352204365081833044
0.243106071112735515308678443551
0.23717370711022243965176244263
0.231317362198517401396103020117
0.225537218740879938641391829667
0.219833456908193711485689597984
0.214206254556346686800724483264
0.208655787094177461708717481472
0.203182227341167580606633834595
0.197785745373975863786996776033
0.192466508360817041088526429067
0.187224680382582040157331597448
0.18206042223947958192296453006
0.176973891241846514976516377235
0.171965240983625526960173109032
0.167034621096841129370964509845
0.162182176985215361742892465503
0.15740804953485028627906768143
0.152712374799661289690088530279
0.1480952836589690796133280091
0.143556901444343899562080643642
0.139097347532436817764626448288
0.134716734900122807124111898935
0.130415169637810247035416538142
0.126192750416231378583379538797
0.122049567901406149414107881534
0.117985704111753479399557161297
0.114001231710492108327379509492
0.110096213225507221595481005736
0.106270700187734089133106881887
0.102524732177795830657398532886
0.0988583357690924490943168165601
0.0952715233537276520515910284149
0.0917642918355237666490122888641
0.0883366211718455691078621942286
0.0849884727429473474098852843201
0.0817197875239698493402869706876
0.0785304840304147767520311267047
0.0754204560027506197825506524503
0.0723895697895482282991085259971
0.0694376613809449358148305172353
0.0665645330349563765337355095445
0.0637699494277629719256907975771
0.061053633245032959200742422336
0.0584152601138740565437398374627
0.055854452753168649027731965669
0.0533707741925656022795072213557
0.0509637198755665142324285313882
0.0486327084176473402202783975516
0.0463770707330497208683665722474
0.0441960371694203404445327412488
0.0420887221918209017552271552887
0.0400541060282370241666591046868
0.0380910125153714415819473250809
0.0361980821485055146623394251288
0.034373739016467611432673404574
0.0326161498531839581697922939903
0.0309231728012954873471692851779
0.0292922925681061349407496063675
0.0277205373119794806354482158307
0.0262043705872481353624989027344
0.0247395485936282448611417647975
0.0233209281230251785532073302311
0.0219422027202040970026903426571
0.0205955313388689302513211802804
0.0192710006200239352508021611919
0.0179558194392537891898945145435
0.0166330618753751046149590771934
0.0152796030390594656236012590654
0.0138625022878689961173587661024
0.0123320971576234561935604871543
0.0106071319027910067490538024366
0.00853629774248406001561187671528
0.00576013777987032011691772075246
0


==> anc/Pps/PpsREG <==
      REAL*8 FUNCTION PpsREG(IO,as,X,NF)
*     ----------------------------------
*
      IMPLICIT NONE
*
      REAL*8 as,X,NF,NNF,T1,T2,T3
      REAL*8 GRPps,SXPps
      INTEGER IO
*
      NNF=4.0D0*NF
      T1=GRPps(IO,X,AS,NNF)
      T2=SXPps(IO,X,AS,NNF)
*
      PpsREG=T1+T2
*
      RETURN
      END



==> anc/Pps/SXPps.f <==
      REAL*8 FUNCTION SXPps(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
*      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
       w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=w(2) - 1
      w(4)=z**2
      w(4)=w(4) - 1
      w(3)=w(2)*w(4)*w(3)
      w(4)=w(1) - z
      w(3)=w(3) + 20.D0/9.D0*w(4)
*
      G = 4.D0/3.D0*NF*as*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=w(3)*NF
      w(5)=118 - 29.D0/3.D0*NF
      w(5)=w(5)*w(4)
      w(6)=1.D0/3.D0*NF
      w(7)=50 - w(6)
      w(7)=w(7)*w(4)
      w(8)=w(2)*w(4)
      w(7)=w(7) - 20.D0/3.D0*w(8)
      w(7)=w(2)*w(7)
      w(5)=w(5) + 2*w(7)
      w(5)=w(2)*w(5)
      w(7)=224 + 1681*z
      w(7)=z*w(7)
      w(4)= - 37.D0/3.D0*w(4) + w(7) - 1681 - 224*w(1)
      w(4)=NF*w(4)
      w(4)=4.D0/3.D0*w(4) + w(5)
      w(4)=w(2)*w(4)
      w(5)=z - w(1)
      w(5)=w(5)*NF
      w(7)=6101 - 4*NF
      w(7)=w(7)*w(5)
      w(4)=4.D0/9.D0*w(7) + w(4)
      w(7)=145 - 2*NF
      w(3)=w(6)*w(3)*w(7)
      w(3)=w(3) - 19*w(8)
      w(3)=w(2)*w(3)
      w(3)= - 128.D0/3.D0*w(5) + w(3)
      w(3)=z2*w(3)
      w(5)= - 38*w(5) - 89*w(8)
      w(5)=z3*w(5)
      w(3)=16.D0/3.D0*w(5) + 1.D0/3.D0*w(4) + 4*w(3)
*
      G = 1.D0/3.D0*as**2*w(3)
*
200   CONTINUE
*
      SXPps = G
*
      RETURN
      END


==> anc/Pps/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/Pps/delta.m <==
0


==> anc/Pps/large-x.m <==
0


==> anc/Pps/outg.f <==
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=z**2
      w(3)=w(3) - 1
      w(4)=w(3)*NF
      w(5)=118 - 29.D0/3.D0*NF
      w(5)=w(5)*w(4)
      w(6)=1.D0/3.D0*NF
      w(7)=50 - w(6)
      w(7)=w(7)*w(4)
      w(8)=w(2)*w(4)
      w(7)=w(7) - 20.D0/3.D0*w(8)
      w(7)=w(2)*w(7)
      w(5)=w(5) + 2*w(7)
      w(5)=w(2)*w(5)
      w(7)=224 + 1681*z
      w(7)=z*w(7)
      w(4)= - 37.D0/3.D0*w(4) + w(7) - 1681 - 224*w(1)
      w(4)=NF*w(4)
      w(4)=4.D0/3.D0*w(4) + w(5)
      w(4)=w(2)*w(4)
      w(5)=z - w(1)
      w(5)=w(5)*NF
      w(7)=6101 - 4*NF
      w(7)=w(7)*w(5)
      w(4)=4.D0/9.D0*w(7) + w(4)
      w(7)=145 - 2*NF
      w(3)=w(6)*w(3)*w(7)
      w(3)=w(3) - 19*w(8)
      w(3)=w(2)*w(3)
      w(3)= - 128.D0/3.D0*w(5) + w(3)
      w(3)=z2*w(3)
      w(5)= - 38*w(5) - 89*w(8)
      w(5)=z3*w(5)
      w(3)=16.D0/3.D0*w(5) + 1.D0/3.D0*w(4) + 4*w(3)
*
      G = 1.D0/3.D0*as**2*w(3)


==> anc/Pps/plus.m <==
0


==> anc/Pps/small-x.m <==
((80*as*NF)/27 + as^2*((16*NF^2)/81 + NF*(-24404/81 + (512*z2)/9 + 
       (608*z3)/9 - (896*Log[z])/27)))/z + 
 as*NF*((4*Log[z])/3 - (4*Log[z]^2)/3) + 
 as^2*(NF^2*((148*Log[z])/81 + (8*z2*Log[z])/9 + (29*Log[z]^2)/27 + 
     (2*Log[z]^3)/27) + NF*((-6724*Log[z])/27 - (580*z2*Log[z])/9 + 
     (1424*z3*Log[z])/9 - (118*Log[z]^2)/9 + (76*z2*Log[z]^2)/3 - 
     (100*Log[z]^3)/9 + (40*Log[z]^4)/27)) + 
 z*((-80*as*NF)/27 + as^2*((-16*NF^2)/81 + 
     NF*(24404/81 - (512*z2)/9 - (608*z3)/9 + (896*Log[z])/27))) + 
 z^2*(as*NF*((-4*Log[z])/3 + (4*Log[z]^2)/3) + 
   as^2*(NF^2*((-148*Log[z])/81 - (8*z2*Log[z])/9 - (29*Log[z]^2)/27 - 
       (2*Log[z]^3)/27) + NF*((6724*Log[z])/27 + (580*z2*Log[z])/9 - 
       (1424*z3*Log[z])/9 + (118*Log[z]^2)/9 - (76*z2*Log[z]^2)/3 + 
       (100*Log[z]^3)/9 - (40*Log[z]^4)/27)))


==> anc/Pps/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/Pps/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  =  ((80*as*NF)/27 + as^2*((16*NF^2)/81 + NF*(-24404/81 + (512*z2)/9 + 
       (608*z3)/9 - (896*Log(z))/27)))/z + 
 as*NF*((4*Log(z))/3 - (4*Log(z)^2)/3) + 
 as^2*(NF^2*((148*Log(z))/81 + (8*z2*Log(z))/9 + (29*Log(z)^2)/27 + 
     (2*Log(z)^3)/27) + NF*((-6724*Log(z))/27 - (580*z2*Log(z))/9 + 
     (1424*z3*Log(z))/9 - (118*Log(z)^2)/9 + (76*z2*Log(z)^2)/3 - 
     (100*Log(z)^3)/9 + (40*Log(z)^4)/27)) + 
 z*((-80*as*NF)/27 + as^2*((-16*NF^2)/81 + 
     NF*(24404/81 - (512*z2)/9 - (608*z3)/9 + (896*Log(z))/27))) + 
 z^2*(as*NF*((-4*Log(z))/3 + (4*Log(z)^2)/3) + 
   as^2*(NF^2*((-148*Log(z))/81 - (8*z2*Log(z))/9 - (29*Log(z)^2)/27 - 
       (2*Log(z)^3)/27) + NF*((6724*Log(z))/27 + (580*z2*Log(z))/9 - 
       (1424*z3*Log(z))/9 + (118*Log(z)^2)/9 - (76*z2*Log(z)^2)/3 + 
       (100*Log(z)^3)/9 - (40*Log(z)^4)/27)));
*    
   id as^2=AS2;
*    id AS2=0;
*   id as*U=AS;
   id as=0;
   id U=0;  
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/Pps/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sat Jan 31 20:49:14 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  =  ((80*as*NF)/27 + as^2*((16*NF^2)/81 + NF*(-24404/81 + (512*z2)/9 + 
           (608*z3)/9 - (896*Log(z))/27)))/z + 
     as*NF*((4*Log(z))/3 - (4*Log(z)^2)/3) + 
     as^2*(NF^2*((148*Log(z))/81 + (8*z2*Log(z))/9 + (29*Log(z)^2)/27 + 
         (2*Log(z)^3)/27) + NF*((-6724*Log(z))/27 - (580*z2*Log(z))/9 + 
         (1424*z3*Log(z))/9 - (118*Log(z)^2)/9 + (76*z2*Log(z)^2)/3 - 
         (100*Log(z)^3)/9 + (40*Log(z)^4)/27)) + 
     z*((-80*as*NF)/27 + as^2*((-16*NF^2)/81 + 
         NF*(24404/81 - (512*z2)/9 - (608*z3)/9 + (896*Log(z))/27))) + 
     z^2*(as*NF*((-4*Log(z))/3 + (4*Log(z)^2)/3) + 
       as^2*(NF^2*((-148*Log(z))/81 - (8*z2*Log(z))/9 - (29*Log(z)^2)/27 - 
           (2*Log(z)^3)/27) + NF*((6724*Log(z))/27 + (580*z2*Log(z))/9 - 
           (1424*z3*Log(z))/9 + (118*Log(z)^2)/9 - (76*z2*Log(z)^2)/3 + 
           (100*Log(z)^3)/9 - (40*Log(z)^4)/27)));
    *    
       id as^2=AS2;
    *    id AS2=0;
    *   id as*U=AS;
       id as=0;
       id U=0;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         32
               G         Terms in output =         32
                         Bytes used      =       1524
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.02 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         44
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.02 sec out of 0.02 sec


==> anc/Pps/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/Pqg.dat <==
  -2.0000000000000000     
   3.9999999788720739     
   3.8434022699443023E-002
  -17413.118507409788     
  -1.9999960000000001     
   4.0000000035007641     
  -1.3805332822786332E-002
  -95649.262526454244     
  -1.9999956744693728     
   3.9999999993532400     
  -3.7157906138961104E-002
   322958.77209399070     
  -1.9999953224461984     
   4.0000000003169838     
   4.8108823002969446E-002
  -325421.96798518940     
  -1.9999949417744425     
   4.0000000006318404     
  -4.4800390921622066E-002
   228366.94801881595     
  -1.9999945301226081     
   3.9999999986667150     
   2.5705363906693583E-002
  -102412.71198634198     
  -1.9999940849694535     
   4.0000000005829568     
  -8.4866424469292219E-003
   23611.561741142465     
  -1.9999936035885526     
   3.9999999995662003     
   3.7973700559856291E-005
   6603.9940310884758     
  -1.9999930830315951     
   3.9999999999116240     
   2.6162899810885090E-003
  -7461.1394379551321     
  -1.9999925201103292     
   4.0000000002047029     
  -5.3373556147996693E-004
  -2771.3517117295423     
  -1.9999919113770352     
   3.9999999998496998     
  -1.7989961036842675E-003
   13496.008175534478     
  -1.9999912531034085     
   4.0000000003541114     
   4.8640535824052674E-003
  -15033.855187201465     
  -1.9999905412577250     
   4.0000000006569607     
  -3.1622851072431444E-003
   2296.1437662960066     
  -1.9999897714801487     
   3.9999999996949445     
  -1.8366451197625584E-003
   4073.4553140769826     
  -1.9999889390560281     
   3.9999999994597517     
   7.0648672354385947E-004
   4158.2285672822309     
  -1.9999880388870210     
   4.0000000004094982     
   3.5138180842299908E-003
  -11623.830875976324     
  -1.9999870654598684     
   4.0000000000545439     
  -4.9723963590154853E-003
   10834.256557564870     
  -1.9999860128126281     
   3.9999999996884052     
   3.5810913412762041E-003
  -5224.2279188811781     
  -1.9999848744981585     
   4.0000000004573568     
  -8.7901933271443704E-004
  -624.55111152402276     
  -1.9999836435446332     
   3.9999999997389009     
  -1.4556143770568734E-003
   3436.8176249994644     
  -1.9999823124128397     
   3.9999999999119193     
   1.9755285299722048E-003
  -2609.6292348870807     
  -1.9999808729500042     
   4.0000000003199023     
  -8.4181969355405896E-004
   687.69313534697210     
  -1.9999793163398587     
   3.9999999999771418     
  -3.8967109996472097E-005
   114.01590163182003     
  -1.9999776330486441     
   4.0000000000049187     
   1.0497436416362398E-004
  -310.87664531544101     
  -1.9999758127667182     
   3.9999999999073230     
  -3.1943798981674251E-004
   615.82677835262689     
  -1.9999738443454131     
   4.0000000000403286     
   5.8971692326040888E-004
  -684.89353817798383     
  -1.9999717157287524     
   4.0000000000861080     
  -5.0368992383085652E-004
   417.21473303957237     
  -1.9999694138796127     
   3.9999999999208899     
   2.1658410693171465E-004
  -133.43568208943509     
  -1.9999669246998744     
   4.0000000000354285     
  -3.2524940238459142E-005
   18.460948964643610     
  -1.9999642329440757     
   4.0000000000167342     
   4.7443345801570341E-006
  -14.239998918686863     
  -1.9999613221260386     
   4.0000000000010170     
  -2.6343199694805324E-005
   36.395263001100503     
  -1.9999581744178963     
   4.0000000000271703     
   5.9578049574035636E-005
  -91.443818858524750     
  -1.9999547705409024     
   3.9999999999299116     
  -1.7386958385522895E-004
   94.159367546075657     
  -1.9999510896473556     
   3.9999999998491194     
   8.6073372436661170E-005
  -16.167441756973862     
  -1.9999471091929124     
   3.9999999999723954     
   3.7808048403570880E-005
   8.3131540168941669     
  -1.9999428047985113     
   4.0000000000826450     
   6.4645368607977653E-005
  -59.997487448254603     
  -1.9999381501010578     
   3.9999999999893632     
  -1.4480724541830254E-004
   68.599482479479846     
  -1.9999331165919592     
   3.9999999999508034     
   1.1416484400398106E-004
  -35.260937481387899     
  -1.9999276734425169     
   4.0000000000656293     
  -2.9783070134265155E-005
   9.9087245778033157     
  -1.9999217873151116     
   4.0000000000423448     
   1.3959941331723913E-005
  -10.908472445679363     
  -1.9999154221590199     
   4.0000000000039062     
  -3.8115656047344518E-005
   10.040524661375660     
  -1.9999085389896145     
   3.9999999999619216     
   1.3717318075097749E-005
  0.27242691780188871     
  -1.9999010956495957     
   4.0000000000158034     
   1.5238142709704311E-005
  -8.6861052105499716     
  -1.9998930465507907     
   3.9999999999716129     
  -3.7198346593097557E-005
   15.200411984064324     
  -1.9998843423949402     
   4.0000000000256515     
   6.2031719583944259E-005
  -18.337740546929538     
  -1.9998749298717611     
   4.0000000000129683     
  -6.7421586376476540E-005
   15.530665215604840     
  -1.9998647513324388     
   3.9999999999715325     
   5.1138028573903494E-005
  -9.2865570289376560     
  -1.9998537444365438     
   4.0000000000420153     
  -2.5524096255313454E-005
   4.2708430332190224     
  -1.9998418417702180     
   4.0000000000035625     
   1.2601718410647618E-005
  -3.7094788931164886     
  -1.9998289704332834     
   3.9999999999694338     
  -2.3207746102856028E-005
   4.5311027589905581     
  -1.9998150515927529     
   3.9999999999725144     
   2.4093026445395232E-005
  -3.1069170014940251     
  -1.9998000000000000     
   4.0000000000218572     
  -1.0980010621946976E-005
   1.2322644162000242     
  -1.9997837234686400     
   3.9999999999937099     
   4.0627321886760657E-006
 -0.73428505421633294     
  -1.9997661223099144     
   3.9999999999868114     
  -5.6304686531655088E-006
   1.2442209528018489     
  -1.9997470887221289     
   4.0000000000177440     
   1.2131022894108802E-005
  -1.6462135161895994     
  -1.9997265061304008     
   4.0000000000118243     
  -1.3281482631419344E-005
   1.3492634252976221     
  -1.9997042484726744     
   3.9999999999893472     
   9.2420999960184242E-006
 -0.84685033804766685     
  -1.9996801794276278     
   4.0000000000085842     
  -6.0450592045707992E-006
  0.49270511170134318     
  -1.9996541515797488     
   3.9999999999924989     
   3.5729810678693010E-006
 -0.23879848945139642     
  -1.9996260055164585     
   4.0000000000073106     
  -1.4679469804130236E-006
   8.2770383996162045E-002
  -1.9995955688517593     
   3.9999999999993485     
   4.2149383812683513E-007
  -4.0038326596584170E-002
  -1.9995626551704226     
   3.9999999999981521     
  -5.6686270401180134E-007
   2.3562835914327254E-002
  -1.9995270628862538     
   3.9999999999936611     
   6.2128659753645878E-008
   7.6692904735782986E-003
  -1.9994885740074377     
   3.9999999999969869     
   2.8351545348607056E-007
   1.2518224881541917E-002
  -1.9994469528014063     
   4.0000000000069527     
   6.7428316619306080E-007
  -6.0047496180716982E-002
  -1.9994019443510487     
   3.9999999999993197     
  -1.3527003970142973E-006
   6.3528146293058932E-002
  -1.9993532729934227     
   3.9999999999946176     
   9.6630044864918712E-007
  -2.7504886995121929E-002
  -1.9993006406314029     
   4.0000000000057607     
  -1.1943492858082340E-007
  -2.5962897015462507E-003
  -1.9992437249079282     
   4.0000000000007851     
  -2.3026220861571049E-007
   2.4220867574530798E-003
  -1.9991821772316636     
   3.9999999999954192     
  -1.1845684989118498E-007
   7.1185418954334062E-003
  -1.9991156206419847     
   3.9999999999973901     
   2.3688255414410232E-007
  -1.8276153510260315E-003
  -1.9990436475002100     
   4.0000000000041398     
   1.3822814006743527E-007
  -4.4379126363661313E-003
  -1.9989658169929394     
   4.0000000000044782     
  -1.2082560371551871E-007
   2.3597507576287184E-004
  -1.9988816524322071     
   3.9999999999997069     
  -1.0593004976900298E-007
   1.5034521735244068E-003
  -1.9987906383359140     
   3.9999999999972213     
  -3.3035440990548647E-009
   2.2783500522846048E-003
  -1.9986922172706583     
   4.0000000000011973     
   1.6487468527943876E-007
  -5.5623508741288316E-003
  -1.9985857864376269     
   3.9999999999981566     
  -2.7912954258028048E-007
   7.2757175344948400E-003
  -1.9984706939806380     
   4.0000000000001643     
   3.4890561297155678E-007
  -7.2513225585424815E-003
  -1.9983462349937215     
   4.0000000000008162     
  -3.2796358160841519E-007
   5.0531323864575631E-003
  -1.9982116472037874     
   3.9999999999959082     
   1.8210385849561125E-007
  -1.5807927095100194E-003
  -1.9980661063019354     
   4.0000000000028821     
   9.5513610582201660E-009
  -2.8150551166686191E-004
  -1.9979087208948174     
   4.0000000000023261     
  -2.3677283611485491E-008
  -5.8138903734186747E-005
  -1.9977385270451267     
   3.9999999999999951     
  -3.1098446493973999E-008
   3.2191300360087785E-004
  -1.9975544823677771     
   3.9999999999991780     
   1.3336334667797778E-008
  -2.9873833753416945E-004
  -1.9973554596456149     
   3.9999999999982863     
  -3.1255453194910334E-008
   4.6286220215799399E-004
  -1.9971402399255596     
   3.9999999999989431     
   4.3457351984608395E-008
  -3.4651855318465258E-004
  -1.9969075050528902     
   4.0000000000004805     
  -1.7027861530146514E-008
   2.6585388557112406E-004
  -1.9966558295979528     
   4.0000000000014957     
   3.3153811668322193E-008
  -4.4135565564580370E-004
  -1.9963836721258412     
   3.9999999999998774     
  -5.6934867988686642E-008
   4.2625762574586662E-004
  -1.9960893657555814     
   3.9999999999984217     
   3.7152882982994504E-008
  -1.1439935244152120E-004
  -1.9957711079509963     
   4.0000000000021609     
   9.8465179175062112E-009
  -1.9128183066281033E-004
  -1.9954269494807266     
   3.9999999999996074     
  -3.9526928755948918E-008
   2.3109696949829414E-004
  -1.9950547824797864     
   3.9999999999982538     
   2.4978070792500830E-008
  -4.9371155474858206E-005
  -1.9946523275395360     
   4.0000000000017808     
   1.0075821722457336E-008
  -1.2315211619541940E-004
  -1.9942171197470056     
   3.9999999999995999     
  -3.0121748753677531E-008
   1.6721700490411151E-004
  -1.9937464935880591     
   3.9999999999994560     
   2.8900773792759158E-008
  -1.1312343631814506E-004
  -1.9932375666219375     
   4.0000000000013163     
  -1.4277901639208817E-008
   3.2552200186920490E-005
  -1.9926872218271958     
   3.9999999999992366     
  -8.4170119151266252E-010
   1.3287766735332765E-005
  -1.9920920885109019     
   3.9999999999998685     
   5.0892933209920417E-009
  -1.9480791051105137E-005
  -1.9914485216641775     
   3.9999999999999933     
  -4.3136001303499677E-009
   1.5128791509469113E-005
  -1.9907525796376382     
   3.9999999999998659     
   3.5829712362938452E-009
  -6.9310412488702958E-006
  -1.9900000000000000     
   4.0000000000004787     
  -3.2914914735351089E-010
   5.5700731441015328E-008
  -1.9800000000000000     
   3.9999999999998770     
   8.8606338454104046E-011
  -1.5042230775115890E-008
  -1.9700000000000000     
   4.0000000000000382     
  -2.4210392359265103E-011
   4.0418660179921554E-009
  -1.9600000000000000     
   3.9999999999999925     
   6.1036027756760682E-012
  -8.4101620254869720E-010
  -1.9500000000000000     
   4.0000000000000071     
  -2.0401874343916253E-013
  -2.5147556634130768E-010
  -1.9399999999999999     
   4.0000000000000018     
  -2.0900854909989694E-012
   5.6794154354574727E-010
  -1.9299999999999999     
   4.0000000000000018     
   2.1694760855941386E-012
  -3.1498804201744318E-010
  -1.9199999999999999     
   4.0000000000000071     
  -1.9293422953668366E-013
  -1.6064065838809614E-010
  -1.9099999999999999     
   4.0000000000000027     
  -1.3977391674474042E-012
   1.0489939265770721E-010
  -1.8999999999999999     
   3.9999999999999978     
  -6.1099372251459937E-013
   1.4463456535815088E-009
  -1.8899999999999999     
   4.0000000000000222     
   1.0236598679346710E-011
  -6.7429332898958629E-009
  -1.8799999999999999     
   3.9999999999999467     
  -4.0335400994872237E-011
   1.0461881507887796E-008
  -1.8700000000000001     
   3.9999999999999409     
   3.8128710314286305E-011
  -5.8302320283392378E-009
  -1.8600000000000001     
   4.0000000000000222     
  -5.5980298982580219E-012
   4.9560300324342921E-010
  -1.8500000000000001     
   4.0000000000000036     
  -1.8810073739323101E-012
   1.5299778941301404E-010
  -1.8400000000000001     
   3.9999999999999973     
  -7.3352395333470366E-013
   7.3981695208077655E-010
  -1.8300000000000001     
   4.0000000000000071     
   4.8151031872711248E-012
  -1.2648544847598641E-009
  -1.8200000000000001     
   4.0000000000000080     
  -4.6713054484278391E-012
   6.2477876100614894E-010
  -1.8100000000000001     
   3.9999999999999960     
   1.4535259118281443E-014
   6.1315055371152381E-010
  -1.8000000000000000     
   4.0000000000000080     
   4.6131644119547141E-012
  -1.2299698628759890E-009
  -1.7900000000000000     
   4.0000000000000080     
  -4.6116095596151863E-012
   6.1190667183990131E-010
  -1.7800000000000000     
   3.9999999999999960     
  -2.2309520815922248E-014
   6.2975428849263911E-010
  -1.7700000000000000     
   4.0000000000000080     
   4.7008476428788752E-012
  -1.2835127128342026E-009
  -1.7600000000000000     
   4.0000000000000071     
  -4.9254977033776263E-012
   8.0947433689163909E-010
  -1.7500000000000000     
   3.9999999999999978     
   1.1455598233096733E-012
  -1.0697352175609872E-010
  -1.7400000000000000     
   4.0000000000000018     
   3.4325841013893218E-013
  -3.8158024986724420E-010
  -1.7300000000000000     
   3.9999999999999960     
  -2.5185934638654018E-012
   1.6332945212250753E-009
  -1.7200000000000000     
   4.0000000000000142     
   9.7311154453226725E-012
  -2.5988841562325690E-009
  -1.7100000000000000     
   4.0000000000000142     
  -9.7605157264215035E-012
   1.6568147461041392E-009
  -1.7000000000000000     
   3.9999999999999964     
   2.6655948693595513E-012
  -4.7566114938349996E-010
  -1.6899999999999999     
   4.0000000000000009     
  -9.0186375101670120E-013
   2.4582985142986045E-010
  -1.6799999999999999     
   4.0000000000000009     
   9.4186013470725374E-013
  -5.0765825633594184E-010
  -1.6699999999999999     
   3.9999999999999960     
  -2.8655767878123138E-012
   1.7848031739139067E-009
  -1.6599999999999999     
   4.0000000000000151     
   1.0520447016542001E-011
  -3.0788407605192016E-009
  -1.6499999999999999     
   4.0000000000000098     
  -1.2570858687351904E-011
   3.4251325105618235E-009
  -1.6399999999999999     
   4.0000000000000115     
   1.3117635141861796E-011
  -7.0689756029276039E-009
  -1.6299999999999999     
   3.9999999999999445     
  -3.9899681880095281E-011
   1.0639915185946614E-008
  -1.6200000000000001     
   3.9999999999999445     
   3.9899682014504395E-011
  -7.0689757104548971E-009
  -1.6100000000000001     
   4.0000000000000115     
  -1.3117635813907385E-011
   3.4251329406709990E-009
  -1.6000000000000001     
   4.0000000000000098     
   1.2570861241125133E-011
  -3.0788423734286104E-009
  -1.5900000000000001     
   4.0000000000000151     
  -1.0520456559589338E-011
   1.7848091954423681E-009
  -1.5800000000000001     
   3.9999999999999960     
   2.8656124062284367E-012
  -5.0768072954037884E-010
  -1.5700000000000001     
   4.0000000000000009     
  -9.4199306532440725E-013
   2.4591372271914648E-010
  -1.5600000000000001     
   4.0000000000000009     
   9.0235985506919313E-013
  -4.7597416133620738E-010
  -1.5500000000000000     
   3.9999999999999964     
  -2.6674463549523649E-012
   1.6579829226256829E-009
  -1.5400000000000000     
   4.0000000000000142     
   9.7674255647402672E-012
  -2.6032438503660359E-009
  -1.5300000000000000     
   4.0000000000000142     
  -9.7569033130049106E-012
   1.6495651212373992E-009
  -1.5200000000000000     
   3.9999999999999964     
   2.6148350962755936E-012
  -4.4230295578307363E-010
  -1.5100000000000000     
   4.0000000000000009     
  -7.0243707209746181E-013
   1.1964670189489529E-010
  -1.5000000000000000     
   3.9999999999999996     
   1.9491319211425372E-013
  -3.6283851796507543E-011
  -1.4900000000000000     
   4.0000000000000000     
  -7.7215696359553072E-014
   2.5488705291134863E-011
  -1.4800000000000000     
   4.0000000000000000     
   1.1394959332395857E-013
  -6.5670969368031914E-011
  -1.4700000000000000     
   3.9999999999999996     
  -3.7858267693628120E-013
   2.3719517218099280E-010
  -1.4600000000000000     
   4.0000000000000018     
   1.4003811144211661E-012
  -8.8310971935593914E-010
  -1.4500000000000000     
   3.9999999999999925     
  -5.2229417807483828E-012
   3.2952437052427640E-009
  -1.4399999999999999     
   4.0000000000000284     
   1.9491386008572364E-011
  -5.1924377440141538E-009
  -1.4299999999999999     
   4.0000000000000284     
  -1.9451897071533391E-011
   3.2636525556115829E-009
  -1.4199999999999999     
   3.9999999999999920     
   5.0254970955535022E-012
  -7.5674512083121547E-010
  -1.4099999999999999     
   4.0000000000000027     
  -6.5009131068061923E-013
  -2.3667207228672068E-010
  -1.3999999999999999     
   3.9999999999999956     
  -2.4251318528310257E-012
   1.7034334099780978E-009
  -1.3899999999999999     
   4.0000000000000151     
   1.0350618722004720E-011
  -6.5770615676256717E-009
  -1.3799999999999999     
   3.9999999999999436     
  -3.8977343035187858E-011
   1.0393958145322611E-008
  -1.3700000000000001     
   3.9999999999999436     
   3.8977343054731790E-011
  -6.5770615832608163E-009
  -1.3600000000000001     
   4.0000000000000151     
  -1.0350618819724371E-011
   1.7034334725186727E-009
  -1.3500000000000001     
   3.9999999999999956     
   2.4251322241656864E-012
  -2.3667230681387489E-010
  -1.3400000000000001     
   4.0000000000000027     
   6.5008992306162347E-013
  -7.5674424526317310E-010
  -1.3300000000000001     
   3.9999999999999920     
  -5.0254919164121807E-012
   3.2636492878665675E-009
  -1.3200000000000001     
   4.0000000000000284     
   1.9451877742587096E-011
  -5.1924255486021353E-009
  -1.3100000000000001     
   4.0000000000000284     
  -1.9491313871928522E-011
   3.2951981913397083E-009
  -1.3000000000000000     
   3.9999999999999925     
   5.2226725631193097E-012
  -8.8293985915573588E-010
  -1.2900000000000000     
   4.0000000000000018     
  -1.3993763805487150E-012
   2.3656124528323494E-010
  -1.2800000000000000     
   3.9999999999999996     
   3.7483295907554862E-013
  -6.3305121977203717E-011
  -1.2700000000000000     
   4.0000000000000000     
  -9.9955455753479700E-014
   1.6659242625579965E-011
  -1.2600000000000000     
   4.0000000000000000     
   2.4988863938370143E-014
  -3.3318485251161374E-012
  -1.2500000000000000     
   4.0000000000000000     
  -9.0957150848394893E-028
  -3.3318485251154104E-012
  -1.2400000000000000     
   4.0000000000000000     
  -2.4988863938366508E-014
   1.6659242625577778E-011
  -1.2300000000000000     
   4.0000000000000000     
   9.9955455753466940E-014
  -6.3305121977195691E-011
  -1.2200000000000000     
   3.9999999999999996     
  -3.7483295907550127E-013
   2.3656124528320500E-010
  -1.2100000000000000     
   4.0000000000000018     
   1.3993763805485381E-012
  -8.8293985915562442E-010
  -1.2000000000000000     
   3.9999999999999925     
  -5.2226725631186506E-012
   3.2951981913392926E-009
  -1.1899999999999999     
   4.0000000000000284     
   1.9491313871926066E-011
  -5.1924255486005877E-009
  -1.1799999999999999     
   4.0000000000000284     
  -1.9451877742577945E-011
   3.2636492878607947E-009
  -1.1699999999999999     
   3.9999999999999920     
   5.0254919163780353E-012
  -7.5674424524162939E-010
  -1.1599999999999999     
   4.0000000000000027     
  -6.5008992293419030E-013
  -2.3667230689427762E-010
  -1.1499999999999999     
   3.9999999999999956     
  -2.4251322246412737E-012
   1.7034334728187399E-009
  -1.1399999999999999     
   4.0000000000000151     
   1.0350618821499286E-011
  -6.5770615843806816E-009
  -1.1299999999999999     
   3.9999999999999436     
  -3.8977343061355865E-011
   1.0393958149502005E-008
  -1.1200000000000001     
   3.9999999999999436     
   3.8977343059909243E-011
  -6.5770615832233798E-009
  -1.1100000000000001     
   4.0000000000000151     
  -1.0350618814266150E-011
   1.7034334681895334E-009
  -1.1000000000000001     
   3.9999999999999956     
   2.4251321971553625E-012
  -2.3667228953475463E-010
  -1.0900000000000001     
   4.0000000000000027     
   6.5009002564470108E-013
  -7.5674431005051508E-010
  -1.0800000000000001     
   3.9999999999999920     
  -5.0254922997341664E-012
   3.2636495297368141E-009
  -1.0700000000000001     
   4.0000000000000284     
   1.9451879173291961E-011
  -5.1924264512957798E-009
  -1.0600000000000001     
   4.0000000000000284     
  -1.9491319211425986E-011
   3.2952015602440355E-009
  -1.0500000000000000     
   3.9999999999999925     
   5.2226924904042994E-012
  -8.8295243207940013E-010
  -1.0400000000000000     
   4.0000000000000018     
  -1.3994507501912072E-012
   2.3660816807356469E-010
  -1.0300000000000000     
   3.9999999999999996     
   3.7511051036052976E-013
  -6.3480240214858826E-011
  -1.0200000000000000     
   4.0000000000000000     
  -1.0099129125091185E-013
   1.7312792785870585E-011
  -1.0100000000000000     
   4.0000000000000000     
   2.8854654643117666E-014
  -5.7709309286235245E-012
  -1.0000000000000000     
   4.0000000000000000     
  -1.4427327321558808E-014
   5.7709309286235116E-012
 -0.98999999999999999     
   4.0000000000000000     
   2.8854654643117565E-014
  -1.7312792785870523E-011
 -0.97999999999999998     
   4.0000000000000000     
  -1.0099129125091147E-013
   6.3480240214858581E-011
 -0.96999999999999997     
   4.0000000000000009     
   3.7511051036052829E-013
  -2.3660816807356381E-010
 -0.95999999999999996     
   3.9999999999999978     
  -1.3994507501912016E-012
   8.8295243207939651E-010
 -0.94999999999999996     
   4.0000000000000071     
   5.2226924904042776E-012
  -3.2952015602440219E-009
 -0.93999999999999995     
   3.9999999999999720     
  -1.9491319211425905E-011
   5.1924264512957004E-009
 -0.93000000000000005     
   3.9999999999999716     
   1.9451879173291880E-011
  -3.2636495297368000E-009
 -0.92000000000000004     
   4.0000000000000080     
  -5.0254922997341422E-012
   7.5674431005051001E-010
 -0.91000000000000003     
   3.9999999999999969     
   6.5009002564468876E-013
   2.3667228953475944E-010
 -0.90000000000000002     
   4.0000000000000044     
   2.4251321971553863E-012
  -1.7034334681895479E-009
 -0.89000000000000001     
   3.9999999999999849     
  -1.0350618814266234E-011
   6.5770615832234327E-009
 -0.88000000000000000     
   4.0000000000000560     
   3.8977343059909553E-011
  -1.0393958149502320E-008
 -0.87000000000000000     
   4.0000000000000560     
  -3.8977343061356175E-011
   6.5770615843807337E-009
 -0.85999999999999999     
   3.9999999999999849     
   1.0350618821499368E-011
  -1.7034334728187537E-009
 -0.84999999999999998     
   4.0000000000000044     
  -2.4251322246412979E-012
   2.3667230689428233E-010
 -0.83999999999999997     
   3.9999999999999969     
  -6.5008992293417849E-013
   7.5674424524162473E-010
 -0.82999999999999996     
   4.0000000000000080     
   5.0254919163780119E-012
  -3.2636492878607810E-009
 -0.81999999999999995     
   3.9999999999999716     
  -1.9451877742577868E-011
   5.1924255486005099E-009
 -0.81000000000000005     
   3.9999999999999720     
   1.9491313871925989E-011
  -3.2951981913392798E-009
 -0.80000000000000004     
   4.0000000000000071     
  -5.2226725631186304E-012
   8.8293985915562091E-010
 -0.79000000000000004     
   3.9999999999999978     
   1.3993763805485324E-012
  -2.3656124528320407E-010
 -0.78000000000000003     
   4.0000000000000009     
  -3.7483295907549975E-013
   6.3305121977195445E-011
 -0.77000000000000002     
   4.0000000000000000     
   9.9955455753466548E-014
  -1.6659242625577710E-011
 -0.76000000000000001     
   4.0000000000000000     
  -2.4988863938366404E-014
   3.3318485251153963E-012
 -0.75000000000000000     
   4.0000000000000000     
  -9.1056232712064166E-028
   3.3318485251161245E-012
 -0.73999999999999999     
   4.0000000000000000     
   2.4988863938370048E-014
  -1.6659242625579894E-011
 -0.72999999999999998     
   4.0000000000000000     
  -9.9955455753479284E-014
   6.3305121977203446E-011
 -0.71999999999999997     
   4.0000000000000009     
   3.7483295907554706E-013
  -2.3656124528323390E-010
 -0.70999999999999996     
   3.9999999999999978     
  -1.3993763805487089E-012
   8.8293985915573216E-010
 -0.69999999999999996     
   4.0000000000000071     
   5.2226725631192879E-012
  -3.2951981913396946E-009
 -0.68999999999999995     
   3.9999999999999720     
  -1.9491313871928444E-011
   5.1924255486020568E-009
 -0.68000000000000005     
   3.9999999999999716     
   1.9451877742587015E-011
  -3.2636492878665535E-009
 -0.67000000000000004     
   4.0000000000000080     
  -5.0254919164121565E-012
   7.5674424526316824E-010
 -0.66000000000000003     
   3.9999999999999969     
   6.5008992306161115E-013
   2.3667230681387970E-010
 -0.65000000000000002     
   4.0000000000000044     
   2.4251322241657107E-012
  -1.7034334725186871E-009
 -0.64000000000000001     
   3.9999999999999849     
  -1.0350618819724455E-011
   6.5770615832608693E-009
 -0.63000000000000000     
   4.0000000000000560     
   3.8977343054732107E-011
  -1.0393958145322927E-008
 -0.62000000000000000     
   4.0000000000000560     
  -3.8977343035188181E-011
   6.5770615676257263E-009
 -0.60999999999999999     
   3.9999999999999849     
   1.0350618722004806E-011
  -1.7034334099781125E-009
 -0.59999999999999998     
   4.0000000000000044     
  -2.4251318528310491E-012
   2.3667207228672539E-010
 -0.58999999999999997     
   3.9999999999999969     
  -6.5009131068060742E-013
   7.5674512083121082E-010
 -0.57999999999999996     
   4.0000000000000080     
   5.0254970955534788E-012
  -3.2636525556115689E-009
 -0.56999999999999995     
   3.9999999999999716     
  -1.9451897071533311E-011
   5.1924377440140744E-009
 -0.56000000000000005     
   3.9999999999999720     
   1.9491386008572283E-011
  -3.2952437052427495E-009
 -0.55000000000000004     
   4.0000000000000071     
  -5.2229417807483610E-012
   8.8310971935593542E-010
 -0.54000000000000004     
   3.9999999999999978     
   1.4003811144211601E-012
  -2.3719517218099172E-010
 -0.53000000000000003     
   4.0000000000000009     
  -3.7858267693627953E-013
   6.5670969368031629E-011
 -0.52000000000000002     
   4.0000000000000000     
   1.1394959332395811E-013
  -2.5488705291134782E-011
 -0.51000000000000001     
   4.0000000000000000     
  -7.7215696359552908E-014
   3.6283851796507492E-011
 -0.50000000000000000     
   4.0000000000000000     
   1.9491319211425352E-013
  -1.1964670189489519E-010
 -0.48999999999999999     
   3.9999999999999991     
  -7.0243707209746121E-013
   4.4230295578307327E-010
 -0.47999999999999998     
   4.0000000000000036     
   2.6148350962755916E-012
  -1.6495651212373978E-009
 -0.46999999999999997     
   3.9999999999999858     
  -9.7569033130049041E-012
   2.6032438503660243E-009
 -0.46000000000000002     
   3.9999999999999858     
   9.7674255647402947E-012
  -1.6579829226257106E-009
 -0.45000000000000001     
   4.0000000000000036     
  -2.6674463549525458E-012
   4.7597416133632401E-010
 -0.44000000000000000     
   3.9999999999999991     
   9.0235985506988794E-013
  -2.4591372271958556E-010
 -0.42999999999999999     
   3.9999999999999991     
  -9.4199306532700552E-013
   5.0768072954201821E-010
 -0.41999999999999998     
   4.0000000000000036     
   2.8656124062381342E-012
  -1.7848091954484870E-009
 -0.40999999999999998     
   3.9999999999999849     
  -1.0520456559625531E-011
   3.0788423734514352E-009
 -0.40000000000000002     
   3.9999999999999898     
   1.2570861241260255E-011
  -3.4251329407562631E-009
 -0.39000000000000001     
   3.9999999999999885     
  -1.3117635814411743E-011
   7.0689757107731242E-009
 -0.38000000000000000     
   4.0000000000000560     
   3.9899682016386729E-011
  -1.0639915187134373E-008
 -0.37000000000000000     
   4.0000000000000560     
  -3.9899681887119357E-011
   7.0689756073592224E-009
 -0.35999999999999999     
   3.9999999999999885     
   1.3117635168074862E-011
  -3.4251325271006584E-009
 -0.34999999999999998     
   3.9999999999999898     
  -1.2570858785180096E-011
   3.0788408222429160E-009
 -0.34000000000000002     
   3.9999999999999849     
   1.0520447381641792E-011
  -1.7848034042700154E-009
 -0.33000000000000002     
   4.0000000000000036     
  -2.8655781503833349E-012
   5.0765911603665063E-010
 -0.32000000000000001     
   3.9999999999999991     
   9.4186521989154860E-013
  -2.4583305987658755E-010
 -0.31000000000000000     
   3.9999999999999991     
  -9.0188272918285944E-013
   4.7567312346969946E-010
 -0.29999999999999999     
   4.0000000000000036     
   2.6656656968398896E-012
  -1.6568594340022102E-009
 -0.28999999999999998     
   3.9999999999999858     
  -9.7607800581766981E-012
   2.5990509337386465E-009
 -0.28000000000000003     
   3.9999999999999858     
   9.7321019448631680E-012
  -1.6339169433513854E-009
 -0.27000000000000002     
   4.0000000000000036     
  -2.5222751302722348E-012
   3.8390316086640040E-010
 -0.26000000000000001     
   3.9999999999999987     
   3.5699857622577098E-013
   9.8304299885783793E-011
 -0.25000000000000000     
   4.0000000000000018     
   1.0942808253691501E-012
  -7.7712036040953542E-010
 -0.23999999999999999     
   3.9999999999999929     
  -4.7341218777023715E-012
   1.2338203023521109E-009
 -0.23000000000000001     
   3.9999999999999925     
   4.5195303899384687E-012
  -6.0544717019841356E-010
 -0.22000000000000000     
   4.0000000000000036     
  -2.1323386549636823E-014
  -5.8838846095870402E-010
 -0.20999999999999999     
   3.9999999999999925     
  -4.4342368437399206E-012
   1.1826441746329821E-009
 -0.20000000000000001     
   3.9999999999999925     
   4.4355944660074516E-012
  -5.8947455877272896E-010
 -0.19000000000000000     
   4.0000000000000036     
   1.4535275211980199E-014
  -6.0110277894231300E-010
 -0.17999999999999999     
   3.9999999999999925     
  -4.4937355668553713E-012
   1.2175288351417336E-009
 -0.17000000000000001     
   3.9999999999999929     
   4.6377306967076385E-012
  -7.1629888282412652E-010
 -0.16000000000000000     
   4.0000000000000027     
  -7.3451092447331556E-013
  -1.2869014324547467E-010
 -0.14999999999999999     
   3.9999999999999964     
  -1.6996869988143764E-012
  -5.4529738359422206E-010
 -0.14000000000000001     
   3.9999999999999778     
  -5.7894173757710453E-012
   5.8625933564228576E-009
 -0.13000000000000000     
   4.0000000000000586     
   3.8180032797400427E-011
  -1.0470578166295604E-008
 -0.12000000000000000     
   4.0000000000000533     
  -4.0349303449814936E-011
   6.7453585954423253E-009
 -0.11000000000000000     
   3.9999999999999782     
   1.0240886016002555E-011
  -1.4473502173597097E-009
 -0.10000000000000001     
   4.0000000000000018     
  -6.1424061419527856E-013
  -1.0330644309136860E-010
  -8.9999999999999997E-002
   3.9999999999999973     
  -1.3890389373805436E-012
   1.5527342390094660E-010
  -8.0000000000000002E-002
   3.9999999999999933     
  -2.2448825812344318E-013
   3.3486403039970094E-010
  -7.0000000000000007E-002
   3.9999999999999982     
   2.2869919698743164E-012
  -6.4207826258763170E-010
  -5.9999999999999998E-002
   3.9999999999999978     
  -2.5285949995329260E-012
   5.2814645412658827E-010
  -5.0000000000000003E-002
   3.9999999999999951     
   1.4325034064164894E-012
  -1.9153062955054306E-010
  -4.0000000000000001E-002
   3.9999999999999987     
  -3.9763152125845686E-015
  -1.8834957738047535E-010
  -2.9999999999999999E-002
   3.9999999999999951     
  -1.4165981455661512E-012
   7.3176611834441489E-010
  -2.0000000000000000E-002
   4.0000000000000018     
   4.0716477420169654E-012
  -2.4544978016931443E-009
  -1.0000000000000000E-002
   3.9999999999999760     
  -1.4337085770681634E-011
   9.0151708148521518E-009
   0.0000000000000000     
   4.0000000000000737     
   5.3276695340709562E-011
  -1.9395330742513875E-008
   1.0000000000000000E-002
   3.9999999999999760     
  -9.2188285228141382E-011
   2.5933588009594925E-008
   2.0000000000000000E-002
   4.0000000000000009     
   1.0231362484382502E-010
  -2.7637710982213155E-008
   2.9999999999999999E-002
   3.9999999999999947     
  -1.0496920752276923E-010
   2.8200162699902212E-008
   4.0000000000000001E-002
   3.9999999999999987     
   1.0653201272650223E-010
  -2.8603738050895555E-008
   5.0000000000000003E-002
   3.9999999999999951     
  -1.0799602265520985E-010
   2.8945045001412219E-008
   5.9999999999999998E-002
   3.9999999999999978     
   1.0909181485538678E-010
  -2.9054046169581070E-008
   7.0000000000000007E-002
   3.9999999999999982     
  -1.0881353141646658E-010
   2.8722418250276062E-008
   8.0000000000000002E-002
   3.9999999999999929     
   1.0660460546060884E-010
  -2.8139556687806946E-008
   8.9999999999999997E-002
   3.9999999999999982     
  -1.0444206969793875E-010
   2.7845040923052161E-008
  0.10000000000000001     
   3.9999999999999982     
   1.0439573722495726E-010
  -2.8102490709421738E-008
  0.11000000000000000     
   3.9999999999999933     
  -1.0637294309570130E-010
   2.8574154336735239E-008
  0.12000000000000000     
   3.9999999999999969     
   1.0793321442981794E-010
  -2.8498056493802959E-008
  0.13000000000000000     
   4.0000000000000027     
  -1.0580220927369971E-010
   2.7722001494752807E-008
  0.14000000000000001     
   3.9999999999999933     
   1.0211280193695113E-010
  -2.7251833190228278E-008
  0.14999999999999999     
   3.9999999999999929     
  -1.0227594698975664E-010
   2.7852517536997199E-008
  0.16000000000000000     
   4.0000000000000036     
   1.0661793453772717E-010
  -2.9020120662780563E-008
  0.17000000000000001     
   3.9999999999999925     
  -1.1103297043312242E-010
   2.9608189413913052E-008
  0.17999999999999999     
   3.9999999999999925     
   1.1102845017123063E-010
  -2.9016504453267125E-008
  0.19000000000000000     
   4.0000000000000036     
  -1.0659533322826821E-010
   2.7838052698943455E-008
  0.20000000000000001     
   3.9999999999999925     
   1.0219006201381252E-010
  -2.7197590047526739E-008
  0.20999999999999999     
   3.9999999999999938     
  -1.0179186334263368E-010
   2.7519493762000403E-008
  0.22000000000000000     
   4.0000000000000009     
   1.0460433987237411E-010
  -2.7742268705494861E-008
  0.23000000000000001     
   4.0000000000000036     
  -1.0346267541883290E-010
   2.4829805359767300E-008
  0.23999999999999999     
   3.9999999999999516     
   8.2760864779426172E-011
  -1.1180820193968763E-008
  0.25000000000000000     
   4.0000000000001563     
  -1.0952866753377607E-012
  -1.0304590853698538E-008
  0.26000000000000001     
   3.9999999999999574     
  -7.8379718078075145E-011
   2.3977474178356954E-008
  0.27000000000000002     
   4.0000000000000151     
   1.0145133825960614E-010
  -2.8761886998924159E-008
  0.28000000000000003     
   3.9999999999999831     
  -1.1426281423232043E-010
   3.0673941277727563E-008
  0.28999999999999998     
   3.9999999999999867     
   1.1579174535064159E-010
  -2.9985031893581147E-008
  0.29999999999999999     
   4.0000000000000036     
  -1.0909599385121222E-010
   2.8870053756984633E-008
  0.31000000000000000     
   3.9999999999999991     
   1.0742940932617753E-010
  -2.8651764273553342E-008
  0.32000000000000001     
   3.9999999999999991     
  -1.0745882272546797E-010
   2.8893584476416987E-008
  0.33000000000000002     
   4.0000000000000036     
   1.0924306084766443E-010
  -3.0079154771310568E-008
  0.34000000000000002     
   3.9999999999999858     
  -1.1635059993716005E-010
   3.1026902069212881E-008
  0.34999999999999998     
   3.9999999999999858     
   1.1635116558194193E-010
  -3.0079607287136082E-008
  0.35999999999999999     
   4.0000000000000036     
  -1.0924588907157391E-010
   2.8895394539719059E-008
  0.37000000000000000     
   3.9999999999999991     
   1.0746956997632401E-010
  -2.8658552010936113E-008
  0.38000000000000000     
   3.9999999999999991     
  -1.0746957010569226E-010
   2.8895394643213644E-008
  0.39000000000000001     
   4.0000000000000036     
   1.0924588971841507E-010
  -3.0079607701114428E-008
  0.40000000000000002     
   3.9999999999999858     
  -1.1635116803993835E-010
   3.1026903621631673E-008
  0.40999999999999998     
   3.9999999999999858     
   1.1635060912230457E-010
  -3.0079160567007414E-008
  0.41999999999999998     
   4.0000000000000036     
  -1.0924309513024620E-010
   2.8893606106785554E-008
  0.42999999999999999     
   3.9999999999999991     
   1.0745895067065047E-010
  -2.8651844999330789E-008
  0.44000000000000000     
   3.9999999999999991     
  -1.0742988682432587E-010
   2.8870355029725851E-008
  0.45000000000000001     
   4.0000000000000036     
   1.0909777589862302E-010
  -2.9986156258768590E-008
  0.46000000000000002     
   3.9999999999999867     
  -1.1579839604213661E-010
   3.0678137465736122E-008
  0.46999999999999997     
   3.9999999999999831     
   1.1428763495088965E-010
  -2.8777547385770974E-008
  0.47999999999999998     
   4.0000000000000151     
  -1.0154397044238808E-010
   2.4035919537735669E-008
  0.48999999999999999     
   3.9999999999999578     
   7.8725426090633616E-011
  -1.0522711904366607E-008
  0.50000000000000000     
   4.0000000000001537     
  -1.9491319211425806E-013
  -1.0366781350675199E-008
  0.51000000000000001     
   3.9999999999999587     
  -7.7945773322176595E-011
   2.3568127876661479E-008
  0.52000000000000002     
   4.0000000000000107     
   9.8815185752788570E-011
  -2.7062311295165513E-008
  0.53000000000000003     
   3.9999999999999978     
  -1.0415214896094843E-010
   2.7837698443189165E-008
  0.54000000000000004     
   3.9999999999999987     
   1.0463058936297513E-010
  -2.7445063616786882E-008
  0.55000000000000004     
   4.0000000000000071     
  -1.0120738776292210E-010
   2.5099137163146873E-008
  0.56000000000000005     
   3.9999999999999720     
   8.7036140960683775E-011
  -2.3213493532597038E-008
  0.56999999999999995     
   3.9999999999999720     
  -8.7065060533790294E-011
   2.5122272821632092E-008
  0.57999999999999996     
   4.0000000000000071     
   1.0135198562845473E-010
  -2.7537606250727763E-008
  0.58999999999999997     
   3.9999999999999978     
  -1.0518006125199912E-010
   2.8184733320467463E-008
  0.59999999999999998     
   4.0000000000000009     
   1.0620543865151175E-010
  -2.8357908170337917E-008
  0.60999999999999999     
   4.0000000000000000     
  -1.0647887262601807E-010
   2.8403480500072503E-008
  0.62000000000000000     
   4.0000000000000000     
   1.0654723112453061E-010
  -2.8412594969147967E-008
  0.63000000000000000     
   4.0000000000000000     
  -1.0654723114407457E-010
   2.8403480515707649E-008
  0.64000000000000001     
   4.0000000000000000     
   1.0647887272373769E-010
  -2.8357908232878489E-008
  0.65000000000000002     
   4.0000000000000009     
  -1.0620543902284642E-010
   2.8184733554994620E-008
  0.66000000000000003     
   3.9999999999999978     
   1.0518006263961812E-010
  -2.7537607126295811E-008
  0.67000000000000004     
   4.0000000000000071     
  -1.0135199080759605E-010
   2.5122276089377104E-008
  0.68000000000000005     
   3.9999999999999720     
   8.7065079862736595E-011
  -2.3213505728009058E-008
  0.68999999999999995     
   3.9999999999999720     
  -8.7036213097327630E-011
   2.5099182677049929E-008
  0.69999999999999996     
   4.0000000000000071     
   1.0120765698055116E-010
  -2.7445233476987083E-008
  0.70999999999999996     
   3.9999999999999987     
  -1.0463159409684758E-010
   2.7838332370086920E-008
  0.71999999999999997     
   3.9999999999999978     
   1.0415589867880915E-010
  -2.7064677142556337E-008
  0.72999999999999998     
   4.0000000000000107     
  -9.8829179890359072E-011
   2.3576957339327033E-008
  0.73999999999999999     
   3.9999999999999587     
   7.7998000154597780E-011
  -1.0399733353946592E-008
  0.75000000000000000     
   4.0000000000001537     
   4.0583931358936083E-027
  -1.0399733353946594E-008
  0.76000000000000001     
   3.9999999999999587     
  -7.7998000154597792E-011
   2.3576957339327036E-008
  0.77000000000000002     
   4.0000000000000107     
   9.8829179890359072E-011
  -2.7064677142556344E-008
  0.78000000000000003     
   3.9999999999999978     
  -1.0415589867880920E-010
   2.7838332370086950E-008
  0.79000000000000004     
   3.9999999999999987     
   1.0463159409684775E-010
  -2.7445233476987199E-008
  0.80000000000000004     
   4.0000000000000071     
  -1.0120765698055185E-010
   2.5099182677050356E-008
  0.81000000000000005     
   3.9999999999999720     
   8.7036213097330164E-011
  -2.3213505728010666E-008
  0.81999999999999995     
   3.9999999999999720     
  -8.7065079862746108E-011
   2.5122276089383106E-008
  0.82999999999999996     
   4.0000000000000071     
   1.0135199080763156E-010
  -2.7537607126318211E-008
  0.83999999999999997     
   3.9999999999999978     
  -1.0518006263975063E-010
   2.8184733555078235E-008
  0.84999999999999998     
   4.0000000000000009     
   1.0620543902334099E-010
  -2.8357908233190545E-008
  0.85999999999999999     
   4.0000000000000000     
  -1.0647887272558356E-010
   2.8403480516872267E-008
  0.87000000000000000     
   4.0000000000000000     
   1.0654723115096336E-010
  -2.8412594973494398E-008
  0.88000000000000000     
   4.0000000000000000     
  -1.0654723115024007E-010
   2.8403480516293624E-008
  0.89000000000000001     
   4.0000000000000000     
   1.0647887272196702E-010
  -2.8357908230875948E-008
  0.90000000000000002     
   4.0000000000000009     
  -1.0620543900959806E-010
   2.8184733546398476E-008
  0.91000000000000003     
   3.9999999999999978     
   1.0518006258839538E-010
  -2.7537607093913774E-008
  0.92000000000000004     
   4.0000000000000071     
  -1.0135199061595349E-010
   2.5122275968445105E-008
  0.93000000000000005     
   3.9999999999999720     
   8.7065079147389109E-011
  -2.3213505276663072E-008
  0.93999999999999995     
   3.9999999999999720     
  -8.7036210427580206E-011
   2.5099180992597981E-008
  0.94999999999999996     
   4.0000000000000071     
   1.0120764701690902E-010
  -2.7445227190525306E-008
  0.95999999999999996     
   3.9999999999999987     
  -1.0463155691202641E-010
   2.7838308908691774E-008
  0.96999999999999997     
   3.9999999999999978     
   1.0415575990316670E-010
  -2.7064589583437514E-008
  0.97999999999999998     
   4.0000000000000107     
  -9.8828661972610343E-011
   2.3576630564246886E-008
  0.98999999999999999     
   3.9999999999999587     
   7.7996067259245396E-011
  -1.0398513812744836E-008
   1.0000000000000000     
   4.0000000000001537     
   7.2136636607781402E-015
  -1.0404284743673462E-008
   1.0100000000000000     
   3.9999999999999587     
  -7.8024921913888511E-011
   2.3593943357032756E-008
   1.0200000000000000     
   4.0000000000000107     
   9.8929653263861233E-011
  -2.7128069823652375E-008
   1.0300000000000000     
   3.9999999999999969     
  -1.0453087041352723E-010
   2.8074917076765334E-008
   1.0400000000000000     
   4.0000000000000009     
   1.0603100766221761E-010
  -2.8328179622604737E-008
   1.0500000000000000     
   4.0000000000000000     
  -1.0643033950731338E-010
   2.8394382552841929E-008
   1.0600000000000001     
   4.0000000000000000     
   1.0652752963900603E-010
  -2.8405931727958863E-008
   1.0700000000000001     
   4.0000000000000000     
  -1.0651695832068091E-010
   2.8385925498181825E-008
   1.0800000000000001     
   3.9999999999999996     
   1.0637748291568770E-010
  -2.8294351403964304E-008
   1.0900000000000001     
   4.0000000000000009     
  -1.0583015261404005E-010
   2.7948061256863727E-008
   1.1000000000000001     
   3.9999999999999960     
   1.0378030681244272E-010
  -2.6654474762686353E-008
   1.1100000000000001     
   4.0000000000000151     
  -9.6128253907700701E-011
   2.1826418933070389E-008
   1.1200000000000001     
   3.9999999999999436     
   6.7569888090330985E-011
  -1.8018636823992206E-008
   1.1299999999999999     
   3.9999999999999436     
  -6.7569888089607667E-011
   2.1826418932491733E-008
   1.1399999999999999     
   4.0000000000000151     
   9.6128253904084112E-011
  -2.6654474760371746E-008
   1.1499999999999999     
   3.9999999999999960     
  -1.0378030679869975E-010
   2.7948061248183962E-008
   1.1599999999999999     
   4.0000000000000009     
   1.0583015256268480E-010
  -2.8294351371559864E-008
   1.1699999999999999     
   3.9999999999999996     
  -1.0637748272400964E-010
   2.8385925377243818E-008
   1.1799999999999999     
   4.0000000000000000     
   1.0651695760532390E-010
  -2.8405931276611269E-008
   1.1899999999999999     
   4.0000000000000000     
  -1.0652752696925607E-010
   2.8394380868389561E-008
   1.2000000000000000     
   4.0000000000000000     
   1.0643032954367056E-010
  -2.8328173336142851E-008
   1.2100000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.2200000000000000     
   3.9999999999999969     
   1.0453073163788470E-010
  -2.7127982264533542E-008
   1.2300000000000000     
   4.0000000000000107     
  -9.8929135346112530E-011
   2.3593616581952613E-008
   1.2400000000000000     
   3.9999999999999587     
   7.8022989018536154E-011
  -1.0403065202471710E-008
   1.2500000000000000     
   4.0000000000001537     
  -4.0583931358936083E-027
  -1.0403065202471708E-008
   1.2600000000000000     
   3.9999999999999587     
  -7.8022989018536154E-011
   2.3593616581952613E-008
   1.2700000000000000     
   4.0000000000000107     
   9.8929135346112530E-011
  -2.7127982264533542E-008
   1.2800000000000000     
   3.9999999999999969     
  -1.0453073163788471E-010
   2.8074893615370151E-008
   1.2900000000000000     
   4.0000000000000009     
   1.0603097047739628E-010
  -2.8328173336142841E-008
   1.3000000000000000     
   4.0000000000000000     
  -1.0643032954367052E-010
   2.8394380868389551E-008
   1.3100000000000001     
   4.0000000000000000     
   1.0652752696925599E-010
  -2.8405931276611213E-008
   1.3200000000000001     
   4.0000000000000000     
  -1.0651695760532354E-010
   2.8385925377243589E-008
   1.3300000000000001     
   3.9999999999999996     
   1.0637748272400829E-010
  -2.8294351371559007E-008
   1.3400000000000001     
   4.0000000000000009     
  -1.0583015256267972E-010
   2.7948061248180749E-008
   1.3500000000000001     
   3.9999999999999960     
   1.0378030679868075E-010
  -2.6654474760359759E-008
   1.3600000000000001     
   4.0000000000000151     
  -9.6128253904013182E-011
   2.1826418932446976E-008
   1.3700000000000001     
   3.9999999999999436     
   6.7569888089342917E-011
  -1.8018636823825162E-008
   1.3799999999999999     
   3.9999999999999436     
  -6.7569888089342917E-011
   2.1826418932446976E-008
   1.3899999999999999     
   4.0000000000000151     
   9.6128253904013182E-011
  -2.6654474760359759E-008
   1.3999999999999999     
   3.9999999999999960     
  -1.0378030679868075E-010
   2.7948061248180749E-008
   1.4099999999999999     
   4.0000000000000009     
   1.0583015256267972E-010
  -2.8294351371559007E-008
   1.4199999999999999     
   3.9999999999999996     
  -1.0637748272400829E-010
   2.8385925377243589E-008
   1.4299999999999999     
   4.0000000000000000     
   1.0651695760532353E-010
  -2.8405931276611206E-008
   1.4399999999999999     
   4.0000000000000000     
  -1.0652752696925599E-010
   2.8394380868389551E-008
   1.4500000000000000     
   4.0000000000000000     
   1.0643032954367052E-010
  -2.8328173336142841E-008
   1.4600000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.4700000000000000     
   3.9999999999999969     
   1.0453073163788470E-010
  -2.7127982264533542E-008
   1.4800000000000000     
   4.0000000000000107     
  -9.8929135346112530E-011
   2.3593616581952613E-008
   1.4900000000000000     
   3.9999999999999587     
   7.8022989018536154E-011
  -1.0403065202471710E-008
   1.5000000000000000     
   4.0000000000001537     
  -4.0583931358936083E-027
  -1.0403065202471708E-008
   1.5100000000000000     
   3.9999999999999587     
  -7.8022989018536154E-011
   2.3593616581952613E-008
   1.5200000000000000     
   4.0000000000000107     
   9.8929135346112530E-011
  -2.7127982264533542E-008
   1.5300000000000000     
   3.9999999999999969     
  -1.0453073163788471E-010
   2.8074893615370151E-008
   1.5400000000000000     
   4.0000000000000009     
   1.0603097047739628E-010
  -2.8328173336142841E-008
   1.5500000000000000     
   4.0000000000000000     
  -1.0643032954367052E-010
   2.8394380868389551E-008
   1.5600000000000001     
   4.0000000000000000     
   1.0652752696925599E-010
  -2.8405931276611213E-008
   1.5700000000000001     
   4.0000000000000000     
  -1.0651695760532354E-010
   2.8385925377243589E-008
   1.5800000000000001     
   3.9999999999999996     
   1.0637748272400829E-010
  -2.8294351371559007E-008
   1.5900000000000001     
   4.0000000000000009     
  -1.0583015256267972E-010
   2.7948061248180749E-008
   1.6000000000000001     
   3.9999999999999960     
   1.0378030679868075E-010
  -2.6654474760359759E-008
   1.6100000000000001     
   4.0000000000000151     
  -9.6128253904013182E-011
   2.1826418932446976E-008
   1.6200000000000001     
   3.9999999999999436     
   6.7569888089342917E-011
  -1.8018636823825162E-008
   1.6299999999999999     
   3.9999999999999436     
  -6.7569888089342917E-011
   2.1826418932446976E-008
   1.6399999999999999     
   4.0000000000000151     
   9.6128253904013182E-011
  -2.6654474760359759E-008
   1.6499999999999999     
   3.9999999999999960     
  -1.0378030679868075E-010
   2.7948061248180749E-008
   1.6599999999999999     
   4.0000000000000009     
   1.0583015256267972E-010
  -2.8294351371559007E-008
   1.6699999999999999     
   3.9999999999999996     
  -1.0637748272400829E-010
   2.8385925377243589E-008
   1.6799999999999999     
   4.0000000000000000     
   1.0651695760532353E-010
  -2.8405931276611206E-008
   1.6899999999999999     
   4.0000000000000000     
  -1.0652752696925599E-010
   2.8394380868389551E-008
   1.7000000000000000     
   4.0000000000000000     
   1.0643032954367052E-010
  -2.8328173336142841E-008
   1.7100000000000000     
   4.0000000000000009     
  -1.0603097047739628E-010
   2.8074893615370151E-008
   1.7200000000000000     
   3.9999999999999969     
   1.0453073163788471E-010
  -2.7127982264533552E-008
   1.7300000000000000     
   4.0000000000000107     
  -9.8929135346112595E-011
   2.3593616581952642E-008
   1.7400000000000000     
   3.9999999999999587     
   7.8022989018536309E-011
  -1.0403065202471811E-008
   1.7500000000000000     
   4.0000000000001537     
  -5.9658379097636045E-025
  -1.0403065202471334E-008
   1.7600000000000000     
   3.9999999999999587     
  -7.8022989018533944E-011
   2.3593616581951220E-008
   1.7700000000000000     
   4.0000000000000107     
   9.8929135346104297E-011
  -2.7127982264528350E-008
   1.7800000000000000     
   3.9999999999999969     
  -1.0453073163785399E-010
   2.8074893615350762E-008
   1.7900000000000000     
   4.0000000000000009     
   1.0603097047728161E-010
  -2.8328173336070502E-008
   1.8000000000000000     
   4.0000000000000000     
  -1.0643032954324261E-010
   2.8394380868119559E-008
   1.8100000000000001     
   4.0000000000000000     
   1.0652752696765899E-010
  -2.8405931275603598E-008
   1.8200000000000001     
   4.0000000000000000     
  -1.0651695759936344E-010
   2.8385925373483124E-008
   1.8300000000000001     
   3.9999999999999996     
   1.0637748270176489E-010
  -2.8294351357524750E-008
   1.8400000000000001     
   4.0000000000000009     
  -1.0583015247966621E-010
   2.7948061195804195E-008
   1.8500000000000001     
   3.9999999999999960     
   1.0378030648887010E-010
  -2.6654474564887792E-008
   1.8600000000000001     
   4.0000000000000151     
  -9.6128252747784089E-011
   2.1826418202935668E-008
   1.8700000000000001     
   3.9999999999999436     
   6.7569883774237198E-011
  -1.8018634101251893E-008
   1.8799999999999999     
   3.9999999999999436     
  -6.7569871985149119E-011
   2.1826408771665217E-008
   1.8899999999999999     
   4.0000000000000151     
   9.6128193802343783E-011
  -2.6654436839806001E-008
   1.8999999999999999     
   3.9999999999999960     
  -1.0378008249619695E-010
   2.7947919726747473E-008
   1.9099999999999999     
   4.0000000000000009     
   1.0582931545441393E-010
  -2.8293823206379645E-008
   1.9199999999999999     
   3.9999999999999996     
  -1.0637435859342890E-010
   2.8383954237959431E-008
   1.9299999999999999     
   4.0000000000000000     
   1.0650529819127175E-010
  -2.8398574884653947E-008
   1.9399999999999999     
   4.0000000000000000     
  -1.0648401344362832E-010
   2.8366926439844666E-008
   1.9500000000000000     
   3.9999999999999996     
   1.0626793485521159E-010
  -2.8225712013920578E-008
   1.9600000000000000     
   4.0000000000000018     
  -1.0542490524918823E-010
   2.7692502755025994E-008
   1.9700000000000000     
   3.9999999999999938     
   1.0226886541351154E-010
  -2.5700880145379118E-008
   1.9800000000000000     
   4.0000000000000231     
  -9.0487735676827722E-011
   1.8267598965679363E-008
   1.9900000000000000     
   3.9999999999999134     
   4.6519256565770661E-011
   9.4739031434680565E-009
   2.0000000000000000     
   4.0000000000003233     
   1.1757353014177958E-010
   9.4739031434680565E-009
   63.400879108690312     
  -5290.8879776354297     
   1097446986.7776203     
  -261213429001784.53     
   63.396424454270452     
  -3879.6342910855428     
   313806699.77226675     
  -316386153062912.19     
   63.396110627174323     
  -3834.8438515336857     
   236561662.63901448     
  -21180581859622.609     
   63.395774956435645     
  -3793.6983898806461     
   230969620.89082709     
  -77060434652557.500     
   63.395415943435481     
  -3751.8303787435593     
   208968572.67461595     
  -51504954357719.742     
   63.395031988534853     
  -3710.4557094113911     
   193066990.96196911     
  -47163411194094.797     
   63.394621384413625     
  -3669.2358876931335     
   177320785.00833637     
  -39326222045121.609     
   63.394182308982572     
  -3628.2651499367462     
   163122615.85964185     
  -33644256636833.668     
   63.393712817842214     
  -3587.5172633854622     
   149987301.95343971     
  -28575084208650.695     
   63.393210836260742     
  -3546.9995329618487     
   137923160.02353570     
  -24318094774174.727     
   63.392674150641355     
  -3506.7099272069458     
   126820734.57204157     
  -20683011411444.887     
   63.392100399448019     
  -3466.6490138932154     
   116609423.87187180     
  -17593589689473.246     
   63.391487063556582     
  -3426.8166374462216     
   107216483.21519749     
  -14964543191858.412     
   63.390831455996462     
  -3387.2128437550377     
   98576955.873445436     
  -12728150574625.891     
   63.390130711046105     
  -3347.8376226607111     
   90630541.211458489     
  -10825625116538.580     
   63.389381772643262     
  -3308.6909798760703     
   83321872.051755831     
  -9207213564426.3164     
   63.388581382069006     
  -3269.7729168922283     
   76599958.289747700     
  -7830516108371.7002     
   63.387726064862186     
  -3231.0834364746379     
   70417879.910486266     
  -6659466865681.9219     
   63.386812116918435     
  -3192.6225412300014     
   64732454.291254103     
  -5663374745381.2344     
   63.385835589725488     
  -3154.3902340538193     
   59503940.960339442     
  -4816124373647.3447     
   63.384792274683790     
  -3116.3865179493541     
   54695768.753642112     
  -4095496495954.3931     
   63.383677686458761     
  -3078.6113960428802     
   50274282.504529625     
  -3482584926744.5156     
   63.382487045307961     
  -3041.0648717565368     
   46208512.232611999     
  -2961303886172.1011     
   63.381215258323557     
  -3003.7469486066830     
   42469959.620993897     
  -2517968277085.0977     
   63.379856899527276     
  -2966.6576303401525     
   39032400.512488894     
  -2140934117758.5166     
   63.378406188751548     
  -2929.7969209270018     
   35871705.264806591     
  -1820296082777.6626     
   63.376856969237394     
  -2893.1648245154252     
   32965670.838000130     
  -1547626760904.5081     
   63.375202683875628     
  -2856.7613455544802     
   30293868.341785349     
  -1315757127406.4192     
   63.373436350014508     
  -2820.5864886517370     
   27837501.355210558     
  -1118588607898.7693     
   63.371550532752863     
  -2784.6402587202642     
   25579275.826469034     
  -950933147842.37097     
   63.369537316633604     
  -2748.9226609317834     
   23503280.807399638     
  -808377803380.48035     
   63.367388275648530     
  -2713.4337006981937     
   21594877.762048595     
  -687168699640.93726     
   63.365094441460592     
  -2678.1733837818183     
   19840599.466365986     
  -584112843464.37122     
   63.362646269745497     
  -2643.1417161958275     
   18228056.569198672     
  -496494430005.72528     
   63.360033604549706     
  -2608.3387042785530     
   16745851.474226605     
  -422003467890.98907     
   63.357245640556826     
  -2573.7643547202101     
   15383499.450897703     
  -358675317800.76501     
   63.354270883149638     
  -2539.4186745192865     
   14131355.634627569     
  -304839047342.15686     
   63.351097106149496     
  -2505.3016710543607     
   12980548.045790270     
  -259073574665.47101     
   63.347711307109563     
  -2471.4133520716537     
   11922915.908212574     
  -220170361608.42404     
   63.344099660032875     
  -2437.7537256921814     
   10950952.808755495     
  -187101640106.43195     
   63.340247465380365     
  -2404.3228004446232     
   10057754.450537603     
  -158993407335.61624     
   63.336139097228290     
  -2371.1205852719986     
   9236970.5327640474     
  -135102442267.42369     
   63.331757947428450     
  -2338.1470895455673     
   8482760.4713881500     
  -114796756491.33160     
   63.327086366618531     
  -2305.4023230761386     
   7789752.6447683610     
  -97538964750.725189     
   63.322105601923674     
  -2272.8862961369105     
   7153006.8817455182     
  -82872136039.617401     
   63.316795731184044     
  -2240.5990194755300     
   6567979.9557250980     
  -70407764349.846771     
   63.311135593536839     
  -2208.5405043259116     
   6030493.8071957007     
  -59815530248.633972     
   63.305102716174673     
  -2176.7107624232608     
   5536706.3214399433     
  -50814597768.237633     
   63.298673237095819     
  -2145.1098060113059     
   5083084.4201505939     
  -43166208600.984665     
   63.291821823655262     
  -2113.7376478647220     
   4666379.3088348638     
  -36667384480.498062     
   63.284521586719016     
  -2082.5943012983307     
   4283603.7008860148     
  -31145571761.162189     
   63.276743990217810     
  -2051.6797801739917     
   3932010.8542352933     
  -26454085853.979538     
   63.268458755889803     
  -2020.9940989124702     
   3609075.2857323075     
  -22468237382.570747     
   63.259633762995868     
  -1990.5372724946876     
   3312475.0263904268     
  -19082038407.165005     
   63.250234942784900     
  -1960.3093164840163     
   3040075.2865287871     
  -16205399426.345451     
   63.240226167480763     
  -1930.3102470169963     
   2789913.4463936076     
  -13761749336.531193     
   63.229569133557312     
  -1900.5400808061768     
   2560185.2165551125     
  -11686007423.918758     
   63.218223239062254     
  -1870.9988351495394     
   2349231.9372300259     
  -9922862697.9534397     
   63.206145454746569     
  -1841.6865279160907     
   2155528.8666098444     
  -8425308064.8210144     
   63.193290188751504     
  -1812.6031775491938     
   1977674.4260857557     
  -7153395838.0570812     
   63.179609144602090     
  -1783.7488030465588     
   1814380.2931477607     
  -6073178573.8284569     
   63.165051172252952     
  -1755.1234239554269     
   1664462.2949382239     
  -5155809078.8671246     
   63.149562111930479     
  -1726.7270603484312     
   1526832.0285466034     
  -4376775142.3073177     
   63.133084630514318     
  -1698.5597328001029     
   1400489.1525033256     
  -3715248913.2043386     
   63.115558050201258     
  -1670.6214623568378     
   1284514.2971473825     
  -3153533894.4899969     
   63.096918169195952     
  -1642.9122705045336     
   1178062.5418417014     
  -2676594708.9907460     
   63.077097074175654     
  -1615.4321791192936     
   1080357.4181156824     
  -2271657594.9918985     
   63.056022944280748     
  -1588.1812104181010     
   990685.38942225894     
  -1927870550.1551495     
   63.033619846388589     
  -1561.1593869022249     
   908390.77907665365     
  -1636014717.6601896     
   63.009807521436976     
  -1534.3667312816838     
   832871.10092154774     
  -1388258888.8977873     
   62.984501161573547     
  -1507.8032663994445     
   763572.76799411385     
  -1177950964.4874620     
   62.957611177920775     
  -1481.4690151360501     
   699987.14416614897     
  -999440661.37955678     
   62.929042958761826     
  -1455.3640003079950     
   641646.91391968634     
  -847928860.03959846     
   62.898696617971673     
  -1429.4882445450946     
   588122.74389157910     
  -719339584.21696913     
   62.866466733540285     
  -1403.8417701584390     
   539020.21225254238     
  -610211184.12880063     
   62.832242076060815     
  -1378.4245989896331     
   493976.98617284943     
  -517603901.27804488     
   62.795905327086608     
  -1353.2367522386744     
   452660.22537786799     
  -439021298.46808541     
   62.757332787295731     
  -1328.2782502775131     
   414764.19544449635     
  -372343514.25870186     
   62.716394074442398     
  -1303.5491124370176     
   380008.07301735919     
  -315770548.18418574     
   62.672951811120733     
  -1279.0493567728290     
   348133.92786252289     
  -267774074.23633215     
   62.626861302418682     
  -1254.7789998048136     
   318904.86766981351     
  -227056505.30270097     
   62.577970203599335     
  -1230.7380562296314     
   292103.33227544720     
  -192516213.20913708     
   62.526118178013675     
  -1206.9265386022078     
   267529.52568499389     
  -163217987.02556005     
   62.471136545524274     
  -1183.3444569849876     
   244999.97436516677     
  -138367934.37941343     
   62.412847921803547     
  -1159.9918185636102     
   224346.20214504725     
  -117292164.99739560     
   62.351065848964865     
  -1136.8686272234931     
   205413.51195846958     
  -99418682.408681959     
   62.285594418090099     
  -1113.9748830844067     
   188059.86616496326     
  -84262006.712321818     
   62.216227884334650     
  -1091.3105820018629     
   172154.85701002396     
  -71410106.402134135     
   62.142750275421591     
  -1068.8757149823377     
   157578.76147881008     
  -60513325.231621079     
   62.064934994481810     
  -1046.6702676985994     
   144221.66865284948     
  -51274896.706691876     
   61.982544418357627     
  -1024.6942193700288     
   131982.69161070359     
  -43443158.508831300     
   61.895329492665866     
  -1002.9475438461083     
   120769.19337864561     
  -36804048.656134911     
   61.803029325113272     
  -981.43020184653221     
   110496.25407053137     
  -31177697.744336147     
   61.705370778775297     
  -960.14216725288497     
   101085.54020840122     
  -26405691.913800821     
   61.602068067289750     
  -939.08332081003277     
   92466.568042370403     
  -22372955.409214471     
   61.492822354182636     
  -918.25385851810233     
   84569.594490978227     
  -18917721.642587364     
   61.377321358836262     
  -897.65270041247993     
   77348.790479859512     
  -16115860.787872629     
   61.255238971932691     
  -877.28366620265820     
   70696.830406818801     
  -13323927.117420619     
   61.126234883561501     
  -857.13148113582054     
   64749.695708231302     
  -12347271.249924459     
   60.989954227572625     
  -837.25497207271133     
   58789.974890258054     
  -6907476.7443513116     
   60.846027246186665     
  -817.42505272460096     
   55184.572367454923     
  -17620863.163459335     
   60.694068979350469     
  -798.53091672761173     
   45238.745256634313     
  -3304880.5790365427     
   58.928845086337958     
  -634.30370130137533     
   20452.140913860247     
  -906806.14516155561     
   57.456742867777997     
  -549.04561195385327     
   13651.094825148579     
  -535329.26485262217     
   56.161083660787220     
  -490.82756154409702     
   9636.1253387539127     
  -287408.94599035213     
   54.989749775513090     
  -448.03585258764656     
   7480.5582438262709     
  -194388.50454787398     
   53.913376312684328     
  -414.27784582878786     
   6022.6444597172167     
  -133425.52943331999     
   52.913238452088194     
  -386.66635220707650     
   5021.9529889673158     
  -98449.512656677369     
   51.976421504116288     
  -363.40251562455262     
   4283.5816440422359     
  -74843.731564409914     
   51.093518167024477     
  -343.38792737117416     
   3722.2536573091620     
  -58786.498758916008     
   50.257393894911615     
  -325.87890593635802     
   3281.3549166172916     
  -47240.733217018103     
   49.462466961843063     
  -310.35789510109066     
   2927.0494174896558     
  -38726.062490831435     
   48.704261188223228     
  -296.44876168534546     
   2636.6039488084202     
  -32265.641015828915     
   47.979113908049044     
  -283.87072271035015     
   2394.6116411897028     
  -27259.232902216831     
   47.283977498516506     
  -272.40877512131817     
   2190.1673944230765     
  -23305.190032807193     
   46.616279963334094     
  -261.89491046231797     
   2015.3784691770229     
  -20131.822098023968     
   45.973824242890373     
  -252.19548978077077     
   1864.3898034418430     
  -17548.848134220709     
   45.354713753957860     
  -243.20258166607820     
   1732.7734424351877     
  -15420.299408032526     
   44.757296191629635     
  -234.82784506780288     
   1617.1211968749440     
  -13646.900255878596     
   44.180120353624098     
  -226.99811846322589     
   1514.7694449558544     
  -12154.880421755195     
   43.621902446490417     
  -219.65217524635452     
   1423.6078417926904     
  -10888.526237866698     
   43.081499424163269     
  -212.73829590435108     
   1341.9438950086903     
  -9805.1532443873530     
   42.557887628226752     
  -206.21242305263988     
   1268.4052456757850     
  -8871.6311292184328     
   42.050145484144231     
  -200.03673990793379     
   1201.8680122066467     
  -8061.9409492083305     
   41.557439341623358     
  -194.17856123969824     
   1141.4034550875845     
  -7355.4284231275169     
   41.079011781549298     
  -188.60945824719394     
   1086.2377419141280     
  -6735.5363221278303     
   40.614171879063242     
  -183.30456084366318     
   1035.7212194981691     
  -6188.8717632868693     
   40.162287033454646     
  -178.24199609173397     
   989.30468127351764     
  -5704.5112410596576     
   39.722776064495129     
  -173.40243227113626     
   946.52084696557017     
  -5273.4767726299442     
   39.295103341036253     
  -168.76870572579523     
   906.96977117084577     
  -4888.3367604438899     
   38.878773757529700     
  -164.32551318419931     
   870.30724546751662     
  -4542.8988610022279     
   38.473328412058670     
  -160.05915631050553     
   836.23550400999989     
  -4231.9714584463063     
   38.078340868628430     
  -155.95732825530141     
   804.49571807165250     
  -3951.1768164686791     
   37.693413909090367     
  -152.00893423025192     
   774.86189194813733     
  -3696.8035406943354     
   37.318176697784089     
  -148.20393983689925     
   747.13586539292987     
  -3465.6892045397904     
   36.952282295956728     
  -144.53324218251973     
   721.14319635888160     
  -3255.1262952630595     
   36.595405474129308     
  -140.98855981876150     
   696.72974914440852     
  -3062.7863760927626     
   36.247240779477430     
  -137.56233831759118     
   673.75885132371286     
  -2886.6585210809235     
   35.907500822464833     
  -134.24766890824290     
   652.10891241560591     
  -2724.9990682353859     
   35.575914752786382     
  -131.03821807869429     
   631.67141940384045     
  -2576.2903672680386     
   35.252226899423931     
  -127.92816642606135     
   612.34924164933022     
  -2439.2067344373345     
   34.936195553513862     
  -124.91215534408542     
   594.05519114105027     
  -2312.5862250372256     
   34.627591875938514     
  -121.98524038009961     
   576.71079445327109     
  -2195.4071025069861     
   34.326198914217620     
  -119.14285029100526     
   560.24524118446857     
  -2086.7681480064202     
   34.031810715495197     
  -116.38075098785804     
   544.59448007442052     
  -1985.8721086770042     
   33.744231524274319     
  -113.69501368952362     
   529.70043925934294     
  -1892.0117201820728     
   33.463275055112753     
  -111.08198671298032     
   515.51035135797736     
  -1804.5578726061392     
   33.188763831809531     
  -108.53827041630181     
   501.97616731343135     
  -1722.9495359567848     
   32.920528585727986     
  -106.06069488353384     
   489.05404579375545     
  -1646.6851677801842     
   32.658407706849616     
  -103.64630000146094     
   476.70390703540409     
  -1575.3153530607492     
   32.402246741962543     
  -101.29231762915380     
   464.88904188744846     
  -1508.4364752688302     
   32.151897935081529     
  -98.996155603627855     
   453.57576832293222     
  -1445.6852708167489     
   31.907219805792121     
  -96.755383360840995     
   442.73312879180662     
  -1386.7341103472188     
   31.668076761724492     
  -94.567718981450980     
   432.33262296420241     
  -1331.2869184946965     
   31.434338741806290     
  -92.431017496351743     
   422.34797107549218     
  -1279.0756162536570     
   31.205880887328128     
  -90.343260308779037     
   412.75490395358975     
  -1229.8570292899956     
   30.982583238189807     
  -88.302545608310268     
   403.53097623391477     
  -1183.4101780725980     
   30.764330451986464     
  -86.307079667979579     
   394.65539989837043     
  -1139.5339100308765     
   30.551011543848535     
  -84.355168929300802     
   386.10889557313885     
  -1098.0448147681036     
   30.342519645172384     
  -82.445212791712009     
   377.87355946237801     
  -1058.7753945849377     
   30.138751779574203     
  -80.575697033048584     
   369.93274400299100     
  -1021.5724443208094     
   29.939608654572158     
  -78.745187796364647     
   362.27095067058491     
  -986.29562659481758     
   29.744994467653772     
  -76.952326086010373     
   354.87373347112378     
  -952.81620146235957     
   29.554816725519792     
  -75.195822722432169     
   347.72761196015608     
  -921.01590582341180     
   29.368986075414934     
  -73.474453710865575     
   340.81999266648052     
  -890.78595313439939     
   29.187416147561418     
  -71.787055984154435     
   334.13909801797251     
  -862.02614225824652     
   29.010023407805171     
  -70.132523484231925     
   327.67390195103565     
  -834.64406405016041     
   28.836727019668285     
  -68.509803550677674     
   321.41407147065945     
  -808.55438953283215     
   28.667448715075945     
  -66.917893588128123     
   315.34991354916315     
  -783.67823355476048     
   28.502112673092910     
  -65.355837987261467     
   309.47232679750255     
  -759.94258426882129     
   28.340645406064361     
  -63.822725276729003     
   303.77275741548635     
  -737.27978976444820     
   28.182975652609670     
  -62.317685485709653     
   298.24315899225303     
  -715.62709406248860     
   28.029034276965753     
  -60.839887698762055     
   292.87595578678435     
  -694.92622532080134     
   27.878754174220244     
  -59.388537786552895     
   287.66400909687832     
  -675.12301478126290     
   27.732070181013611     
  -57.962876297595656     
   282.60058648601887     
  -656.16706054906842     
   27.588918991324839     
  -56.562176497550851     
   277.67933353190085     
  -638.01141888649738     
   27.449239076987116     
  -55.185742543995467     
   272.89424789025207     
  -620.61232486889764     
   27.312970612608865     
  -53.832907785635498     
   268.23965545373534     
  -603.92894023845486     
   27.180055404601671     
  -52.503033175996293     
   263.71018840194694     
  -587.92312315411493     
   27.050436824040393     
  -51.195505792545696     
   259.30076497829106     
  -572.55921844517229     
   26.924059743102355     
  -49.909737453000091     
   255.00657083995227     
  -557.80386675943942     
   26.800870474852186     
  -48.645163421302065     
   250.82304183925646     
  -543.62583295193747     
   26.680816716156787     
  -47.401241196473642     
   246.74584809211700     
  -529.99584325499382     
   26.563847493531128     
  -46.177449378074087     
   242.77087926770452     
  -516.88644387255022     
   26.449913111730680     
  -44.973286602558176     
   238.89423093866040     
  -504.27186561826670     
   26.338965104919751     
  -43.788270545345213     
   235.11219194652341     
  -492.12790394745366     
   26.230956190257555     
  -42.621936983811608     
   231.42123266691749     
  -480.43180547040788     
   26.125840223755233     
  -41.473838916829592     
   227.81799412588941     
  -469.16216695919348     
   26.023572158267587     
  -40.343545736830627     
   224.29927787369547     
  -458.29884060818773     
   25.924108003492837     
  -39.230642450723558     
   220.86203656913406     
  -447.82284693242747     
   25.827404787862601     
  -38.134728946257866     
   217.50336521714087     
  -437.71629608381164     
   25.733420522212437     
  -37.055419300723734     
   214.22049299651226     
  -427.96231220499368     
   25.642114165130728     
  -35.992341129095017     
   211.01077565497479     
  -418.54496881830374     
   25.553445589890696     
  -34.945134968985485     
   207.87168838883753     
  -409.44922301898566     
   25.467375552876554     
  -33.913453699972912     
   204.80081921619518     
  -400.66085910599406     
   25.383865663420799     
  -32.896961995000169     
   201.79586277290019     
  -392.16643526467544     
   25.302878354975078     
  -31.895335801796882     
   198.85461450841512     
  -383.95323347716010     
   25.224376857541991     
  -30.908261852382502     
   195.97496525733644     
  -376.00921312485946     
   25.148325171299938     
  -29.935437198841910     
   193.15489615889999     
  -368.32297050163413     
   25.074688041357412     
  -28.976568773744315     
   190.39247388013774     
  -360.88369587880572     
   25.003430933577054     
  -28.031372973641353     
   187.68584616104670     
  -353.68114034311839     
   24.934520011413639     
  -27.099575264217552     
   185.03323760847329     
  -346.70558036592894     
   24.867922113713455     
  -26.180909805807048     
   182.43294575572884     
  -339.94778374074002     
   24.803604733425789     
  -25.275119097973541     
   179.88333737767329     
  -333.39898571621205     
   24.741535997180314     
  -24.381953642067355     
   177.38284498480169     
  -327.05085482628220     
   24.681684645686694     
  -23.501171620671336     
   174.92996357360457     
  -320.89547289067156     
   24.624020014915587     
  -22.632538592920014     
   172.52324752692454     
  -314.92530753760917     
   24.568512018022400     
  -21.775827204801722     
   170.16130772039244     
  -309.13319227011556     
   24.515131127977519     
  -20.930816913554821     
   167.84280877836659     
  -303.51230316302889     
   24.463848360868759     
  -20.097293725347296     
   165.56646650464387     
  -298.05614286869940     
   24.414635259843813     
  -19.275049945502865     
   163.33104543312862     
  -292.75851874658343     
   24.367463879662157     
  -18.463883940563719     
   161.13535654252922     
  -287.61352856822361     
   24.322306771827755     
  -17.663599911511724     
   158.97825507826755     
  -282.61554344537706     
   24.279136970275349     
  -16.874007677560005     
   156.85863850242728     
  -277.75919289913111     
   24.237927977584700     
  -16.094922469914728     
   154.77544455568380     
  -273.03935153534815     
   24.198653751698519     
  -15.326164734977596     
   152.72764941916867     
  -268.45112531364043     
   24.161288693121111     
  -14.567559946481381     
   150.71426597931637     
  -263.98983919402190     
   24.125807632576041     
  -13.818938426069687     
   148.73434218536121     
  -259.65102667571193     
   24.092185819102234     
  -13.080135171893051     
   146.78695948529338     
  -255.43041735187990     
   24.060398908569013     
  -12.350989694791931     
   144.87123135515426     
  -251.32392797013074     
   24.030422952591628     
  -11.631345861665599     
   142.98630189537829     
  -247.32765243056156     
   24.002234387829741     
  -10.921051745671779     
   141.13134450214906     
  -243.43785297519651     
   23.975810025652248     
  -10.219959482904319     
   139.30556060483508     
  -239.65095063751087     
   23.951127042152663     
  -9.5279251352045957     
   137.50817847505377     
  -235.96351973436620     
   23.928162968500125     
  -8.8448085588243455     
   135.73845207704602     
  -232.37227692447939     
   23.906895681611719     
  -8.1704732786314498     
   133.99566000011242     
  -228.87407750731066     
   23.887303395132680     
  -7.5047863675841491     
   132.27910441880758     
  -225.46590615615665     
   23.869364650711553     
  -6.8476183312305379     
   130.58811012263641     
  -222.14487243314218     
   23.853058309558111     
  -6.1988429969754772     
   128.92202357938783     
  -218.90820298738143     
   23.838363544272372     
  -5.5583374078845509     
   127.28021205698248     
  -215.75323836098883     
   23.825259830933668     
  -4.9259817208189061     
   125.66206276927505     
  -212.67742492157689     
   23.813726941439164     
  -4.3016591086898099     
   124.06698208236324     
  -209.67831258076595     
   23.803744936081820     
  -3.6852556666388825     
   122.49439473800749     
  -206.75354697520430     
   23.795294156358164     
  -3.0766603219546296     
   120.94374313569345     
  -203.90086869368230     
   23.788355217996802     
  -2.4757647475641686     
   119.41448662049083     
  -201.11810576742909     
   23.782909004198867     
  -1.8824632789448532     
   117.90610082723512     
  -198.40317037715050     
   23.778936659082138     
  -1.2966528342532486     
   116.41807704940649     
  -195.75405770704589     
   23.776419581320912     
 -0.71823283758822287     
   114.94992161660363     
  -193.16883767747996     
   23.775339417973957     
 -0.14710514521166951     
   113.50115533402257     
  -190.64565595905646     
   23.775678058493391     
  0.41682602540921160     
   112.07131291432964     
  -188.18272774714143     
   23.777417628907507     
  0.97365416383560133     
   110.65994245622608     
  -185.77833636268775     
   23.780540486170942     
   1.5234705323099318     
   109.26660493350593     
  -183.43082898971926     
   23.785029212675848     
   2.0663642289339048     
   107.89087371608304     
  -181.13861598361024     
   23.790866610918034     
   2.6024222484646278     
   106.53233409620594     
  -178.90016495607580     
   23.798035698312219     
   3.1317295408527315     
   105.19058285903537     
  -176.71400261475566     
   23.806519702150929     
   3.6543690675988820     
   103.86522783942470     
  -174.57870740754501     
   23.816302054701620     
   4.1704218560321147     
   102.55588753386812     
  -172.49291232233460     
   23.827366388437031     
   4.6799670515954119     
   101.26219069145061     
  -170.45529831561325     
   23.839696531393805     
   5.1830819682092475     
   99.983775954083512     
  -168.46459574146294     
   23.853276502654733     
   5.6798421368095129     
   98.720291486022546     
  -166.51957952564359     
   23.868090507950114     
   6.1703213521235201     
   97.471394639580211     
  -164.61907043799599     
   23.884122935373945     
   6.6545917177507095     
   96.236751611295233     
  -162.76192937615960     
   23.901358351210746     
   7.1327236896313835     
   95.016037140974049     
  -160.94706053646334     
   23.919781495869135     
   7.6047861179511953     
   93.808934186950566     
  -159.17340467874638     
   23.939377279918233     
   8.0708462875482212     
   92.615133651859963     
  -157.43994220040477     
   23.960130780223331     
   8.5309699568912638     
   91.434334085356937     
  -155.74568826205407     
   23.982027236177213     
   8.9852213956631353     
   90.266241423391520     
  -154.08969351863092     
   24.005052046023806     
   9.4336634210266190     
   89.110568722001787     
  -152.47104197704985     
   24.029190763270854     
   9.8763574325995585     
   87.967035907173909     
  -150.88884951570506     
   24.054429093188499     
   10.313363446207010     
   86.835369535806123     
  -149.34226353041552     
   24.080752889390748     
   10.744740126444846     
   85.715302559328009     
  -147.83046106040970     
   24.108148150496902     
   11.170544818096603     
   84.606574101374932     
  -146.35264754233916     
   24.136601016870159     
   11.590833576462060     
   83.508929244807391     
  -144.90805725726571     
   24.166097767430699     
   12.005661196612515     
   82.422118815377928     
  -143.49594990812153     
   24.196624816540609     
   12.415081241628627     
   81.345899191067005     
  -142.11561228039204     
   24.228168710958183     
   12.819146069853705     
   80.280032098964071     
  -140.76635536583370     
   24.260716126859133     
   13.217906861185416     
   79.224284433720314     
  -139.44751409449754     
   24.294253866922400     
   13.611413642464745     
   78.178428078011578     
  -138.15844784420210     
   24.328768857478302     
   13.999715311957726     
   77.142239719180068     
  -136.89853655514372     
   24.364248145716807     
   14.382859662993217     
   76.115500695016493     
  -135.66718421154167     
   24.400678896953881     
   14.760893406764334     
   75.097996813429916     
  -134.46381380093288     
   24.438048391953785     
   15.133862194322717     
   74.089518209922929     
  -133.28786944398689     
   24.476344024305444     
   15.501810637820256     
   73.089859189093019     
  -132.13881632495219     
   24.515553297850921     
   15.864782330959629     
   72.098818066655880     
  -131.01613543357178     
   24.555663824164121     
   16.222819868753529     
   71.116197050904091     
  -129.91933033681835     
   24.596663320078036     
   16.575964866564235     
   70.141802073377960     
  -128.84791899677157     
   24.638539605258671     
   16.924257978449933     
   69.175442680902165     
  -127.80143926196945     
   24.681280599824063     
   17.267738914868286     
   68.216931886437393     
  -126.77944440669069     
   24.724874322006706     
   17.606446459717844     
   67.266086053387212     
  -125.78150479603624     
   24.769308885857821     
   17.940418486769858     
   66.322724767416943     
  -124.80720682366228     
   24.814572498991936     
   18.269691975478999     
   65.386670716239479     
  -123.85615162704642     
   24.860653460370241     
   18.594303026217187     
   64.457749579036630     
  -122.92795674969869     
   24.907540158121328     
   18.914286874923313     
   63.535789903413885     
  -122.02225303946352     
   24.955221067397829     
   19.229677907195896     
   62.620623005617901     
  -121.13868630667770     
   25.003684748267631     
   19.540509671855734     
   61.712082858317821     
  -120.27691674564085     
   25.052919843638310     
   19.846814893958342     
   60.810005982725514     
  -119.43661731747132     
   25.102915077213453     
   20.148625487297267     
   59.914231352844482     
  -118.61747443067533     
   25.153659251479613     
   20.445972566415914     
   59.024600294614416     
  -117.81918858124494     
   25.205141245722672     
   20.738886458103082     
   58.140956380255091     
  -117.04147049064336     
   25.257350014072330     
   21.027396712432658     
   57.263145351575268     
  -116.28404663850337     
   25.310274583573630     
   21.311532113316066     
   56.391015001786492     
  -115.54665220320278     
   25.363904052284241     
   21.591320688596188     
   55.524415110262467     
  -114.82903687835194     
   25.418227587396469     
   21.866789719706031     
   54.663197333674830     
  -114.13096066130198     
   25.473234423382809     
   22.137965750862005     
   53.807215128715065     
  -113.45219550086217     
   25.528913860163964     
   22.404874597839939     
   52.956323662458601     
  -112.79252390886388     
   25.585255261298268     
   22.667541356328940     
   52.110379733142118     
  -112.15174080834761     
   25.642248052191473     
   22.925990409854496     
   51.269241677079506     
  -111.52965026630984     
   25.699881718325805     
   23.180245437297401     
   50.432769300082185     
  -110.92606875309475     
   25.758145803507350     
   23.430329420008690     
   49.600823784433970     
  -110.34082151160608     
   25.817029908130689     
   23.676264648527518     
   48.773267623096928     
  -109.77374609049652     
   25.876523687459869     
   23.918072728903805     
   47.949964527418203     
  -109.22468880497880     
   25.936616849924661     
   24.155774588625800     
   47.130779361380881     
  -108.69350649662512     
   25.997299155431197     
   24.389390482185895     
   46.315578062656172     
  -108.18006713834282     
   26.058560413686003     
   24.618939996240329     
   45.504227559118618     
  -107.68424661141403     
   26.120390482532496     
   24.844442054411964     
   44.696595709532993     
  -107.20593290055776     
   26.182779266299008     
   25.065914921717738     
   43.892551212778827     
  -106.74502204903898     
   26.245716714157414     
   25.283376208618218     
   43.091963547411019     
  -106.30142106949533     
   26.309192818491425     
   25.496842874710214     
   42.294702889389818     
  -105.87504551588904     
   26.373197613273675     
   25.706331232053746     
   41.500640048020635     
  -105.46582192680145     
   26.437721172450640     
   25.911856948132716     
   40.709646383569641     
  -105.07368538237399     
   26.502753608334537     
   26.113435048449652     
   39.921593743201818     
  -104.69858138776057     
   26.568285070001220     
   26.311079918764634     
   39.136354382793627     
  -104.34046359313854     
   26.634305741693282     
   26.504805306986235     
   38.353800905845070     
  -103.99929835021106     
   26.700805841227371     
   26.694624324671391     
   37.573806168218503     
  -103.67505745456828     
   26.767775618404830     
   26.880549448185214     
   36.796243237309227     
  -103.36772610397212     
   26.835205353424804     
   27.062592519507309     
   36.020985291529449     
  -103.07729697821816     
   26.903085355298881     
   27.240764746646619     
   35.247905564192799     
  -102.80377358784639     
   26.971405960266310     
   27.415076703712806     
   34.476877262283963     
  -102.54716820167762     
   27.040157530208980     
   27.585538330620448     
   33.707773500771367     
  -102.30750494695759     
   27.109330451065144     
   27.752158932406545     
   32.940467213669201     
  -102.08481504153232     
   27.178915131241013     
   27.914947178192868     
   32.174831100857688     
  -101.87914325521423     
   27.248902000019260     
   28.073911099761116     
   31.410737526443597     
  -101.69054051594323     
   27.319281505963509     
   28.229058089758663     
   30.648058472574007     
  -101.51907303644595     
   27.390044115317842     
   28.380394899502097     
   29.886665424800679     
  -101.36481180956075     
   27.461180310400319     
   28.527927636404677     
   29.126429336228956     
  -101.22784386352282     
   27.532680587989621     
   28.671661761013375     
   28.367220507252551     
  -101.10826311582886     
   27.604535457703712     
   28.811602083616215     
   27.608908533883849     
  -101.00617578479125     
   27.676735440369594     
   28.947752760489671     
   26.851362215497900     
  -100.92170084900191     
   27.749271066383088     
   29.080117289676238     
   26.094449459130402     
  -100.85496468211142     
   27.822132874057576     
   29.208698506384106     
   25.338037224014549     
  -100.80611029380934     
   27.895311407960712     
   29.333498577936165     
   24.581991396810992     
  -100.77528772392215     
   27.968797217237913     
   29.454518998275400     
   23.826176738881561     
  -100.76266293437152     
   28.042580853921610     
   29.571760582039786     
   23.070456766873789     
  -100.76841126489009     
   28.116652871225078     
   29.685223458162941     
   22.314693682387094     
  -100.79272365312059     
   28.191003821819692     
   29.794907063006377     
   21.558748254988707     
  -100.83580055728214     
   28.265624256094419     
   29.900810133020876     
   20.802479750809074     
  -100.89785932596095     
   28.340504720396360     
   30.002930696912557     
   20.045745805864385     
  -100.97912815843431     
   28.415635755251053     
   30.101266067288911     
   19.288402344676108     
  -101.07985116746792     
   28.491007893561253     
   30.195812831802897     
   18.530303460920116     
  -101.20028503331022     
   28.566611658782939     
   30.286566843763126     
   17.771301323170270     
  -101.34070391441237     
   28.642437563077117     
   30.373523212180579     
   17.011246043812193     
  -101.50139434008004     
   28.718476105436057     
   30.456676291255768     
   16.249985586261577     
  -101.68266062818962     
   28.794717769782537     
   30.536019669300295     
   15.487365631550171     
  -101.88482278762847     
   28.871153023040630     
   30.611546157030780     
   14.723229460642941     
  -102.10821703585897     
   28.947772313176444     
   30.683247775264569     
   13.957417832874015     
  -102.35319809077352     
   29.024566067207342     
   30.751115741964739     
   13.189768847193195     
  -102.62013741659045     
   29.101524689177900     
   30.815140458624143     
   12.420117816568784     
  -102.90942528293272     
   29.178638558101046     
   30.875311495982935     
   11.648297126946769     
  -103.22147260005454     
   29.255898025862535     
   30.931617579006414     
   10.874136082446377     
  -103.55670686826822     
   29.333293415087024     
   30.984046571164868     
   10.097460780934348     
  -103.91558049700426     
   29.410815016963870     
   31.032585457935220     
   9.3180939272068315     
  -104.29856288433213     
   29.488453089030706     
   31.077220329517171     
   8.5358547055743585     
  -104.70614922500239     
   29.566197852912829     
   31.117936362747077     
   7.7505585863868216     
  -105.13885497182198     
   29.644039492016251     
   31.154717802148287     
   6.9620171740981736     
  -105.59722147630812     
   29.721968149172376     
   31.187547940116097     
   6.1700380130258443     
  -106.08181350451339     
   29.799973924231910     
   31.216409096178019     
   5.3744244117420106     
  -106.59322227942998     
   29.878046871605832     
   31.241282595318989     
   4.5749752446462679     
  -107.13206617285419     
   29.956176997750873     
   31.262148745301477     
   3.7714847483498781     
  -107.69899044272665     
   30.034354258597080     
   31.278986812972427     
   2.9637423200294095     
  -108.29467112714686     
   30.112568556914773     
   31.291774999488940     
   2.1515322865758253     
  -108.91981235120137     
   30.190809739618221     
   31.300490414440233     
   1.3346336939417962     
  -109.57515285506314     
   30.269067595003143     
   31.305109048793909     
  0.51282004752884003     
  -110.26146111864331     
   30.347331849915097     
   31.305605746635582     
 -0.31414091086100382     
  -110.97954320548618     
   30.425592166845629     
   31.301954175646173     
  -1.1464874849021327     
  -111.73023799021341     
   30.503838140952997     
   31.294126796259345     
  -1.9844642698287527     
  -112.51442600394115     
   30.582059297004051     
   31.282094829422629     
  -2.8283224648582932     
  -113.33302146233196     
   30.660245086233743     
   31.265828222945917     
  -3.6783201258258025     
  -114.18698676797700     
   30.738384883118652     
   31.245295616314888     
  -4.5347225265856119     
  -115.07731943451454     
   30.816467982060534     
   31.220464303942563     
  -5.3978024223444905     
  -116.00506975229806     
   30.894483593976034     
   31.191300196772985     
  -6.2678404454867076     
  -116.97132811739723     
   30.972420842788182     
   31.157767782143349     
  -7.1451254063672067     
  -117.97724042750508     
   31.050268761815367     
   31.119830081853500     
  -8.0299547095734773     
  -119.02399860766471     
   31.128016290053090     
   31.077448608331739     
  -8.9226346991309828     
  -120.11285483579364     
   31.205652268343691     
   31.030583318807913     
  -9.8234811103994151     
  -121.24511170638183     
   31.283165435428902     
   30.979192567411420     
  -10.732819448197301     
  -122.42213820082929     
   31.360544423879968     
   30.923233055079169     
  -11.650985484703501     
  -123.64536024973913     
   31.437777755899631     
   30.862659777150970     
  -12.578325686576523     
  -124.91627356230590     
   31.514853838990195     
   30.797425968588794     
  -13.515197738293839     
  -126.23644200430155     
   31.591760961481395     
   30.727483046609745     
  -14.461971053326081     
  -127.60750098024215     
   31.668487287911635     
   30.652780550699731     
  -15.419027310677919     
  -129.03116518007343     
   31.745020854255735     
   30.573266079799218     
  -16.386761049528449     
  -130.50922736056006     
   31.821349562991998     
   30.488885226538564     
  -17.365580254732674     
  -132.04356742077221     
   31.897461178001009     
   30.399581508375764     
  -18.355907010388442     
  -133.63615285194624     
   31.973343319288247     
   30.305296295457843     
  -19.358178156778063     
  -135.28904761697515     
   32.048983457522041     
   30.205968735031139     
  -20.372846013905356     
  -137.00441300782811     
   32.124368908378081     
   30.101535672217711     
  -21.400379111464090     
  -138.78451721049578     
   32.199486826681095     
   29.991931566962698     
  -22.441262990542786     
  -140.63173793852886     
   32.274324200333908     
   29.877088406923633     
  -23.496001025081775     
  -142.54857179605429     
   32.348867844023374     
   29.756935616077051     
  -24.565115313552162     
  -144.53763516756788     
   32.423104392692309     
   29.631399958849894     
  -25.649147577308945     
  -146.60168221934200     
   32.497020294765790     
   29.500405439421741     
  -26.748660193953988     
  -148.74359652503497     
   32.570601805119438     
   29.363873196017124     
  -27.864237167891773     
  -150.96641713439675     
   32.643834977776912     
   29.221721389856398     
  -28.996485296399726     
  -153.27333116982942     
   32.716705658322653     
   29.073865088414962     
  -30.146035280173471     
  -155.66769398474113     
   32.789199476015469     
   28.920216142751883     
  -31.313542985059009     
  -158.15303430108960     
   32.861301835587533     
   28.760683058433440     
  -32.499690742317206     
  -160.73306525530586     
   32.932997908712331     
   28.595170859748318     
  -33.705188731731972     
  -163.41169512110318     
   33.004272625124393     
   28.423580946806133     
  -34.930776445140275     
  -166.19304436768232     
   33.075110663372307     
   28.245810944998542     
  -36.177224277897864     
  -169.08144843110870     
   33.145496441185436     
   28.061754546450967     
  -37.445335141131210     
  -172.08148525005609     
   33.215414105433723     
   27.871301342896874     
  -38.735946280506603     
  -175.19797647759833     
   33.284847521658328     
   27.674336649435393     
  -40.049931104088564     
  -178.43601477369845     
   33.353780263149787     
   27.470741318637938     
  -41.388201214891332     
  -181.80097462270015     
   33.422195599548559     
   27.260391544289309     
  -42.751708524561558     
  -185.29853351947023     
   33.490076484941419     
   27.043158654163008     
  -44.141447525957616     
  -188.93469103167865     
   33.557405545425240     
   26.818908891076379     
  -45.558457708695173     
  -192.71579138908430     
   33.624165066108013     
   26.587503181444355     
  -47.003826144113340     
  -196.64854739756228     
   33.690336977514669     
   26.348796890460086     
  -48.478690249595026     
  -200.74006272795052     
   33.755902841363280     
   26.102639563035957     
  -49.984240720054686     
  -204.99786353165644     
   33.820843835674751     
   25.848874649494469     
  -51.521724696542080     
  -209.42992413126490     
   33.885140739176570     
   25.587339214934293     
  -53.092449127526606     
  -214.04470119664327     
   33.948773914958402     
   25.317863631149230     
  -54.697784386501397     
  -218.85116829557978     
   34.011723293334356     
   25.040271249811173     
  -56.339168148718279     
  -223.85885049816403     
   34.073968353863414     
   24.754378055620748     
  -58.018109527454470     
  -229.07787086494591     
   34.135488106476188     
   24.459992297904751     
  -59.736193558941608     
  -234.51898758469059     
   34.196261071652025     
   24.156914099092837     
  -61.495085965826746     
  -240.19364724456281     
   34.256265259586733     
   23.844935038377859     
  -63.296538320161012     
  -246.11403667959124     
   34.315478148286353     
   23.523837708589319     
  -65.142393595257914     
  -252.29313401201793     
   34.373876660517638     
   23.193395244350295     
  -67.034592100348078     
  -258.74478135834647     
   34.431437139540677     
   22.853370819198094     
  -68.975177960535646     
  -265.48374079143383     
   34.488135323542970     
   22.503517109255569     
  -70.966306016471435     
  -272.52577726703049     
   34.543946318688235     
   22.143575720849462     
  -73.010249345974131     
  -279.88773533062732     
   34.598844570686083     
   21.773276579082133     
  -75.109407360953881     
  -287.58762738180269     
   34.652803834781103     
   21.392337274263962     
  -77.266314566317362     
  -295.64473300249318     
   34.705797144051772     
   21.000462362688570     
  -79.483650063836109     
  -304.07970448272374     
   34.757796775900211     
   20.597342617910350     
  -81.764247847456488     
  -312.91468180199286     
   34.808774216604036     
   20.182654228389289     
  -84.111107960971381     
  -322.17342434898308     
   34.858700123790499     
   19.756057936877877     
  -86.527408643588814     
  -331.88145209035861     
   34.907544286680981     
   19.317198116433246     
  -89.016519534266450     
  -342.06619885183676     
   34.955275583940619     
   18.865701777533435     
  -91.582016025655278     
  -352.75718906489470     
   35.001861938953212     
   18.401177500110201     
  -94.227694943641936     
  -363.98622573941293     
   35.047270272325314     
   17.923214283659366     
  -96.957591636687596     
  -375.78760280184105     
   35.091466451405438     
   17.431380307923405     
  -99.775998657701336     
  -388.19833826589115     
   35.134415236584601     
   16.925221595792401     
  -102.68748619469559     
  -401.25843647719535     
   35.176080224122295     
   16.404260569134987     
  -105.69692446827449     
  -415.01117434961151     
   35.216423785217607     
   15.867994487274546     
  -108.80950827589666     
  -429.50342565786235     
   35.255407001018042     
   15.315893756663989     
  -112.03078396833055     
  -444.78602073219344     
   35.292989593228327     
   14.747400098933594     
  -115.36667912382208     
  -460.91414462002393     
   35.329129849947627     
   14.161924563102872     
  -118.82353520847218     
  -477.94779210874231     
   35.363784546326080     
   13.558845365958456     
  -122.40814364928784     
  -495.95226554986232     
   35.396908859589018     
   12.937505542732971     
  -126.12778564091172     
  -514.99874656448071     
   35.428456277930181     
   12.297210388030313     
  -129.99027624014542     
  -535.16493104149561     
   35.458378502721708     
   11.637224664372573     
  -134.00401322295656     
  -556.53574392378425     
   35.486625343428997     
   10.956769553059203     
  -138.17803130238502     
  -579.20416201953162     
   35.513144604550973     
   10.255019318509428     
  -142.52206251753142     
  -603.27211755202677     
   35.537881963829676     
   9.5310976537176515     
  -147.04660339917172     
  -628.85155921557248     
   35.560780840887112     
   8.7840736699865172     
  -151.76299009328841     
  -656.06562081596758     
   35.581782255348671     
   8.0129574891297590     
  -156.68348224940829     
  -685.04998960760622     
   35.600824673401348     
   7.2166953905775912     
  -161.82135717146522     
  -715.95443816666261     
   35.617843841607375     
   6.3941644590046209     
  -167.19101545771531     
  -748.94460233196469     
   35.632772606648864     
   5.5441666704223387     
  -172.80809997520493     
  -784.20400999508752     
   35.645540719512418     
   4.6654223453589250     
  -178.68963005016798     
  -821.93641906379560     
   35.656074622431454     
   3.7565628872506176     
  -184.85415319314657     
  -862.36852456120937     
   35.664297216683927     
   2.8161227114493825     
  -191.32191712735550     
  -905.75307582706625     
   35.670127609088695     
   1.8425302556408245     
  -198.11506519605865     
  -952.37252227681540     
   35.673480834749661     
  0.83409794486786293     
  -205.25785911313463     
  -1002.5432328658662     
   35.674267553254360     
 -0.21098903631406996     
  -212.77693335962880     
  -1056.6204489267532     
   35.672393715135563     
  -1.2946853365295672     
  -220.70158672657928     
  -1115.0040860597442     
   35.667760194938353     
  -2.4190995967761104     
  -229.06411737202757     
  -1178.1455548103304     
   35.660262386688544     
  -3.5865104127889165     
  -237.90020903310483     
  -1246.5558369569062     
   35.649789756915162     
  -4.7993843798974112     
  -247.24937781028186     
  -1320.8150419036142     
   35.636225349619075     
  -6.0603965509844855     
  -257.15549062455875     
  -1401.5838061376105     
   35.619445236678239     
  -7.3724537004723905     
  -267.66736917059109     
  -1489.6169171038741     
   35.599317906105412     
  -8.7387208635210136     
  -278.83949604886988     
  -1585.7796775639688     
   35.575703579288842     
  -10.162651712719722     
  -290.73284363059992     
  -1691.0676736832236     
   35.548453446801950     
  -11.648023449754248     
  -303.41585118322382     
  -1806.6307365857579     
   35.517408810502410     
  -13.198977031981387     
  -316.96558170761733     
  -1933.8021840931915     
   35.482400117377658     
  -14.820063731471187     
  -331.46909808831595     
  -2074.1346696839887     
   35.443245867831713     
  -16.516299246969382     
  -347.02510811094623     
  -2229.4444097064875     
   35.399751377719696     
  -18.293226870206070     
  -363.74594118374455     
  -2401.8660942848855     
   35.351707369254058     
  -20.156991565392680     
  -381.75993689088159     
  -2593.9214876776632     
   35.298888360711764     
  -22.114427277741001     
  -401.21434804846365     
  -2808.6057847609854     
   35.241050818376721     
  -24.173160376447633     
  -422.27889143417156     
  -3049.4970873288562     
   35.177931025972150     
  -26.341732904005863     
  -445.15011958913749     
  -3320.8963635600667     
   35.109242616459021     
  -28.629750308768354     
  -470.05684231583854     
  -3628.0078752949612     
   35.034673697799576     
  -31.048059668009273     
  -497.26690138055017     
  -3977.1739822966133     
   34.953883487152453     
  -33.608966187080028     
  -527.09570624777416     
  -4376.1837262303525     
   34.866498345649980     
  -36.326498163185782     
  -559.91708419450254     
  -4834.6827668200040     
   34.772107076547570     
  -39.216733886036110     
  -596.17720494565174     
  -5364.7243932828032     
   34.670255310482922     
  -42.298208493138496     
  -636.41263789527375     
  -5981.5192498696006     
   34.560438749024954     
  -45.592425168549845     
  -681.27403226929482     
  -6704.4707735419861     
   34.442094966046056     
  -49.124504156900315     
  -731.55756307086085     
  -7558.6225074119529     
   34.314593367407937     
  -52.924016144268514     
  -788.24723187644929     
  -8576.7313745524752     
   34.177222770420308     
  -57.026066016923714     
  -852.57271718559434     
  -9802.2304505012289     
   34.029175866044802     
  -61.472721423798482     
  -926.08944556435199     
  -11293.782194183781     
   33.869529538103741     
  -66.314927067761303     
  -1010.7928120207323     
  -13131.544597159502     
   33.697219584974881     
  -71.615107589061594     
  -1109.2793964994264     
  -15429.269113067683     
   33.511007737444210     
  -77.450803367428890     
  -1224.9989148474367     
  -18344.746710061125     
   33.309437849140501     
  -83.919761942479568     
  -1362.5845151728922     
  -22130.616154356347     
   33.090776500187054     
  -91.147633571238387     
  -1528.5641363305688     
  -27094.919279811129     
   32.852930532293151     
  -99.298483989387506     
  -1731.7760309291480     
  -34009.859320782052     
   32.593329318074481     
  -108.59504900629814     
  -1986.8499758350190     
  -43064.093112592316     
   32.308751006754889     
  -119.33675063133410     
  -2309.8306741794545     
  -58697.011420498900     
   31.995055547659479     
  -131.98647296636605     
  -2750.0582598332066     
  -73473.773553031948     
   31.646753473407848     
  -147.11439751965108     
  -3301.1115614809341     
  -132603.47221031375     
   31.256263603096169     
  -166.10627043099961     
  -4295.6376030583106     
  -104156.12753874461     
   30.812522752506773     
  -189.53738583764209     
  -5076.8085595988778     
  -569189.62350830785     
   30.298055646547844     
  -225.59373407641831     
  -9345.7307359112856     
   379139.20716693328     
   29.681584544369350     
  -265.21352762159404     
  -6502.1866821593467     
  -5477483.4332894450     
   28.892326379906699     
  -400.42727540657336     
  -47583.312431831131     
  -4306158.9051982230     
   27.526578755797637     
  -719.08431703818724     
  -79879.504220817122     
  -4306158.9051982230     
   64.000000000000000     
  -714.21171981508246     
   78974185.448614180     
  -18224544172311.852     
   63.999346537921461     
  -610.93698143478969     
   24300552.931678627     
  -21964754040400.426     
   63.999296967353473     
  -607.41812103039786     
   18937902.812360328     
  -1952496003150.5886     
   63.999243656383264     
  -604.13019705718489     
   18422409.931421049     
  -5676490383623.8057     
   63.999186324515428     
  -600.77798633122495     
   16801750.260968212     
  -3900342635760.2026     
   63.999124670372787     
  -597.44367716006593     
   15597562.859905791     
  -3562464247839.5620     
   63.999058370155318     
  -594.10438925320068     
   14408181.211532598     
  -2992366102320.0264     
   63.998987075986520     
  -590.76649270153359     
   13327830.293846879     
  -2571790262341.4648     
   63.998910414139189     
  -587.42821453668432     
   12323757.807971671     
  -2196192506347.0916     
   63.998827983131804     
  -584.09004878682356     
   11396545.208754137     
  -1878800275433.3132     
   63.998739351686368     
  -580.75185824700282     
   10538778.998450646     
  -1606478042022.1575     
   63.998644056537586     
  -577.41368169075884     
   9745652.4032097124     
  -1373816702206.1377     
   63.998541600082845     
  -574.07550881987493     
   9012193.2862967383     
  -1174807143373.3560     
   63.998431447861549     
  -570.73734306795734     
   8333938.1396924779     
  -1004634818373.9624     
   63.998313025851559     
  -567.39918403947399     
   7706726.4482638426     
  -859111981732.67078     
   63.998185717569754     
  -564.06103253231697     
   7126716.9635433648     
  -734666254139.52136     
   63.998048860962591     
  -560.72288900672913     
   6590358.9036778221     
  -628249158349.98438     
   63.997901745071914     
  -557.38475401243079     
   6094365.3465644754     
  -537245125599.46497     
   63.997743606459714     
  -554.04662825675973     
   5635699.9214639608     
  -459424125045.57678     
   63.997573625375018     
  -550.70851232039229     
   5211552.6117165983     
  -392875435397.45587     
   63.997390921644339     
  -547.37040700276236     
   4819325.8744860608     
  -335966364069.63989     
   63.997194550266236     
  -544.03231304569238     
   4456617.5531956870     
  -287300833319.91278     
   63.996983496689026     
  -540.69423124998264     
   4121206.0092477291     
  -245684619646.94592     
   63.996756671749161     
  -537.35616253364856     
   3811036.9378787028     
  -210096535035.75598     
   63.996512906246402     
  -534.01810783946837     
   3524210.7438197471     
  -179663528227.07217     
   63.996250945130186     
  -530.68006816796787     
   3258970.6062840465     
  -153638800457.54489     
   63.995969441269771     
  -527.34204462290222     
   3013692.0235044956     
  -131383825276.86746     
   63.995666948778968     
  -524.00403838473824     
   2786872.7146087117     
  -112352499763.74443     
   63.995341915864195     
  -520.66605068629417     
   2577123.5401369641     
  -96077948401.150314     
   63.994992677162514     
  -517.32808285284227     
   2383159.7590859924     
  -82160804502.292099     
   63.994617445533905     
  -513.99013635861343     
   2203793.3953237250     
  -70259556851.642975     
   63.994214303269771     
  -510.65221271978851     
   2037925.9609384923     
  -60082274903.512840     
   63.993781192677055     
  -507.31431356993147     
   1884541.4559784394     
  -51379177653.719185     
   63.993315905994365     
  -503.97644069874593     
   1742700.4933719460     
  -43936748414.245407     
   63.992816074593961     
  -500.63859597783687     
   1611534.3242865256     
  -37572378438.581482     
   63.992279157420015     
  -497.30078142886373     
   1490239.5727459928     
  -32129901579.819134     
   63.991702428610346     
  -493.96299922106590     
   1378073.3444501110     
  -27475780522.322132     
   63.991082964245336     
  -490.62525165910120     
   1274348.6510094237     
  -23495827563.562996     
   63.990417628163904     
  -487.28754123376251     
   1178430.1754864161     
  -20092373350.916874     
   63.989703056782375     
  -483.94987059502540     
   1089730.4734241620     
  -17181925299.106983     
   63.988935642848041     
  -480.61224256702945     
   1007706.2460606027     
  -14693062120.369822     
   63.988111518054296     
  -477.27466020451840     
   931855.11931677174     
  -12564716838.035561     
   63.987226534439813     
  -473.93712674947727     
   861712.52456761268     
  -10744669997.920282     
   63.986276244488913     
  -470.59964567158841     
   796848.84173727199     
  -9188261798.4911480     
   63.985255879844807     
  -467.26222068903024     
   736866.79471959127     
  -7857304721.4176636     
   63.984160328541769     
  -463.92485577798550     
   681398.99760888075     
  -6719140386.6849556     
   63.982984110656048     
  -460.58755518890513     
   630105.72162978793     
  -5745843168.2881365     
   63.981721352268949     
  -457.25032346042008     
   582672.79844374477     
  -4913531432.2230415     
   63.980365757628469     
  -453.91316545439719     
   538809.70460413955     
  -4201782507.4550524     
   63.978910579388696     
  -450.57608635947656     
   498247.78581997275     
  -3593133350.8618674     
   63.977348586798399     
  -447.23909172177042     
   460738.59823259694     
  -3072648974.0793099     
   63.975672031701919     
  -443.90218747196019     
   426052.40246006986     
  -2627558880.1484084     
   63.973872612206954     
  -440.56537994202426     
   393976.74407521775     
  -2246941771.4234405     
   63.971941433864437     
  -437.22867590102368     
   364315.16000065760     
  -1921458524.3988004     
   63.969868968196089     
  -433.89208257155332     
   336885.97287541669     
  -1643123030.7227459     
   63.967645008394840     
  -430.55560767200637     
   311521.17500034254     
  -1405105527.6469355     
   63.965258622012350     
  -427.21925944448481     
   288065.40657228755     
  -1201566014.9954016     
   63.962698100436519     
  -423.88304668419636     
   266374.99666633038     
  -1027510132.7396711     
   63.959950904949423     
  -420.54697878320758     
   246317.08859449194     
  -878667097.84168339     
   63.957003609143470     
  -417.21106575950273     
   227768.82378432242     
  -751384790.22328889     
   63.953841837459855     
  -413.87531830810013     
   210616.58859421237     
  -642539962.53020179     
   63.950450199599032     
  -410.53974783677376     
   194755.32191463996     
  -549461966.38584328     
   63.946812220538042     
  -407.20436651141716     
   180087.86707894542     
  -469866848.74313784     
   63.942910265873216     
  -403.86918730898407     
   166524.38092820282     
  -401801603.73712540     
   63.938725462190419     
  -400.53422406493991     
   153981.78042852101     
  -343596038.21808857     
   63.934237612147008     
  -397.19949152683199     
   142383.23650663660     
  -293821976.65195954     
   63.929425103931415     
  -393.86500541295811     
   131657.70062861496     
  -251258038.64958307     
   63.924264814746365     
  -390.53078247404233     
   121739.47259067903     
  -214859826.74946102     
   63.918732007941763     
  -387.19684055112907     
   112567.79572687291     
  -183734193.72169736     
   63.912800223401220     
  -383.86319864945131     
   104086.48622142107     
  -157117381.47342560     
   63.906441160764047     
  -380.52987700515331     
   96243.588403798145     
  -134356261.02320334     
   63.899624555040688     
  -377.19689716108746     
   88991.056736598854     
  -114892313.97073796     
   63.892318044154898     
  -373.86428204564027     
   82284.461428229479     
  -98247922.812521905     
   63.884487027920017     
  -370.53205605490774     
   76082.716478446557     
  -84014658.824385226     
   63.876094517929729     
  -367.20024514078091     
   70347.827792238822     
  -71843251.019329324     
   63.867100977815312     
  -363.86887690157840     
   65044.660819670316     
  -61435027.481841922     
   63.857464153292099     
  -360.53798067872668     
   60140.724955522222     
  -52534574.843248174     
   63.847138891386955     
  -357.20758765763128     
   55605.974983838532     
  -44923482.565723419     
   63.836076948206923     
  -353.87773097289204     
   51412.626637174930     
  -38414974.057895899     
   63.824226784575664     
  -350.54844582018052     
   47534.986793048491     
  -32849331.243851431     
   63.811533348830231     
  -347.21976957090340     
   43949.295822199063     
  -28089970.153501585     
   63.797937846034671     
  -343.89174189454360     
   40633.582280796254     
  -24020093.077725671     
   63.783377492830319     
  -340.56440488393895     
   37567.528197676031     
  -20539820.498583220     
   63.767785257104215     
  -337.23780318803682     
   34732.344720315778     
  -17563741.463168893     
   63.751089581617904     
  -333.91198414845150     
   32110.656992300297     
  -15018817.256240267     
   63.733214090698219     
  -330.58699794253744     
   29686.397758211329     
  -12842589.355904641     
   63.714077279050102     
  -327.26289773069482     
   27444.708959342664     
  -10981647.077459771     
   63.693592181708794     
  -323.93973981112617     
   25371.850691207346     
  -9390316.0024250913     
   63.671666024105065     
  -320.61758377363219     
   23455.117192046167     
  -8029540.2536240146     
   63.648199851172699     
  -317.29649268040458     
   21682.758556870729     
  -6865914.5365936393     
   63.623088134382094     
  -313.97653316734971     
   20043.910391707326     
  -5870895.7564834682     
   63.596218355538035     
  -310.65777587747738     
   18528.521514709781     
  -5019998.9591648867     
   63.567470566133295     
  -307.34029462379118     
   17127.313046692463     
  -4292540.6519560870     
   63.536716921003105     
  -304.02417050916870     
   15831.647402988585     
  -3669988.0842971425     
   63.503821184978861     
  -300.70947680854380     
   14633.741843403921     
  -3139301.7070156583     
   63.468638211193060     
  -297.39633858946627     
   13525.663715293380     
  -2680002.0158052831     
   63.431013389641308     
  -294.08470203272475     
   12502.719743966063     
  -2305564.1583332224     
   63.390782064562238     
  -290.77523139331441     
   11551.078318854772     
  -1924578.3748087641     
   63.347768919152159     
  -287.46582578637083     
   10692.042785854037     
  -1800790.2779062418     
   63.301787326088977     
  -284.16515019933763     
   9822.8460952810237     
  -1024000.4162390362     
   63.252638662299738     
  -280.84007690659661     
   9288.3624016400991     
  -2588459.0223698914     
   63.200111586368870     
  -277.61984345533392     
   7827.3462368178689     
  -519447.41352888738     
   62.546866525874258     
  -248.22275127491125     
   3931.4906353512133     
  -157799.01240382518     
   61.948415854589115     
  -231.52402958072690     
   2747.9980423225247     
  -94575.625824291303     
   61.385303024248309     
  -219.55733235331974     
   2038.6808486403397     
  -53700.860415522984     
   60.848312372725019     
  -210.37081924290911     
   1635.9243955239174     
  -37099.923631781523     
   60.332030165783024     
  -202.88682083338540     
   1357.6749682855561     
  -26249.911335526507     
   59.832888427386727     
  -196.59063182949876     
   1160.8006332691070     
  -19781.080485561426     
   59.348357772388326     
  -191.15752392225750     
   1012.4425296273964     
  -15353.027025924424     
   58.876551837345573     
  -186.38318053085661     
   897.29482693296336     
  -12274.504308020927     
   58.416010189556950     
  -182.12685335196716     
   805.23604462280628     
  -10025.446702551862     
   57.965569133851197     
  -178.28865025452598     
   730.04519435366740     
  -8339.8961734762270     
   57.524279979801882     
  -174.79479733601033     
   667.49597305259567     
  -7042.6587650484917     
   57.091354794750231     
  -171.58936732259201     
   614.67603231473197     
  -6023.7899941431870     
   56.666128979927059     
  -168.62893322340852     
   569.49760735865812     
  -5209.0178520167665     
   56.248034616010592     
  -165.87911427134057     
   530.42997346853235     
  -4547.4302070562508     
   55.836580964069434     
  -163.31222872038020     
   496.32424691561050     
  -4002.9890027314841     
   55.431339872108538     
  -160.90566352960337     
   466.30182939512429     
  -3549.6639288524830     
   55.031934636219361     
  -158.64071058129372     
   439.67934992873074     
  -3168.2603708722668     
   54.638031351634886     
  -156.50171871360394     
   415.91739714718869     
  -2844.3789508185973     
   54.249332095161940     
  -154.47546383319585     
   394.58455501604919     
  -2567.0464656951699     
   53.865569478946774     
  -152.55067317934737     
   375.33170652333547     
  -2327.7832559244280     
   53.486502247550803     
  -150.71766058277927     
   357.87333210390227     
  -2119.9533259073669     
   53.111911680148786     
  -148.96804304712052     
   341.97368215959699     
  -1938.3038302595630     
   52.741598622047135     
  -147.29451783313991     
   327.43640343265031     
  -1778.6332887589010     
   52.375381013840602     
  -145.69068519014090     
   314.09665376695853     
  -1637.5490248562628     
   52.013091818247780     
  -144.15090596552216     
   301.81503608053652     
  -1512.2874414685314     
   51.654577267818205     
  -142.67018617464700     
   290.47288026952253     
  -1400.5791921364948     
   51.299695373833394     
  -141.24408263315195     
   279.96853632849883     
  -1300.5468797012218     
   50.948314649557574     
  -139.86862520550386     
   270.21443473073970     
  -1210.6266254319951     
   50.600313010719859     
  -138.54025228107702     
   261.13473503999973     
  -1129.5073333763232     
   50.255576823559082     
  -137.25575686837780     
   252.66343003967731     
  -1056.0832607736236     
   49.914000076524935     
  -136.01224127931894     
   244.74280558387511     
  -989.41662537408115     
   49.575483656226766     
  -134.80707881312532     
   237.32218089356951     
  -928.70794298963153     
   49.239934711762928     
  -133.63788118258853     
   230.35687132114725     
  -873.27227112438504     
   48.907266094372979     
  -132.50247068106637     
   223.80732928771442     
  -822.52010211278662     
   48.577395861601765     
  -131.39885628654241     
   217.63842852186849     
  -775.94185077476754     
   48.250246836972252     
  -130.32521305363511     
   211.81886464105776     
  -733.09521760889356     
   47.925746217629396     
  -129.27986426575998     
   206.32065050899104     
  -693.59481356811955     
   47.603825223611715     
  -128.26126591596943     
   201.11868940723014     
  -657.10361017310618     
   47.284418783386677     
  -127.26799316162402     
   196.19041233093185     
  -623.32583864700280     
   46.967465251093458     
  -126.29872845944399     
   191.51546854107934     
  -592.00109105282991     
   46.652906151606182     
  -125.35225113719584     
   187.07546035818311     
  -562.89936680076903     
   46.340685950087824     
  -124.42742819853244     
   182.85371510717732     
  -535.81692006497929     
   46.030751843171537     
  -123.52320619024776     
   178.83508820668999     
  -510.57274599999641     
   45.723053569298052     
  -122.63860398820182     
   175.00579261169003     
  -487.00560984738911     
   45.417543236068717     
  -121.77270638032800     
   171.35325053783458     
  -464.97151269220115     
   45.114175162753874     
  -120.92465834350182     
   167.86596419264310     
  -444.34153304061073     
   44.812905736334869     
  -120.09365992628311     
   164.53340269483851     
  -424.99997035100949     
   44.513693279661467     
  -119.27896166225300     
   161.34590291720593     
  -406.84276099816509     
   44.216497930480926     
  -118.47986044943568     
   158.29458220971969     
  -389.77609548847704     
   43.921281530244656     
  -117.69569584017749     
   155.37126149355612     
  -373.71523897598956     
   43.628007521727938     
  -116.92584669344050     
   152.56839720123619     
  -358.58349415914540     
   43.336640854609747     
  -116.16972814794981     
   149.87902099504259     
  -344.31131129412307     
   43.047147898256853     
  -115.42678888006137     
   147.29668616033666     
  -330.83549785507643     
   42.759496361040547     
  -114.69650861484446     
   144.81541992642360     
  -318.09854232635900     
   42.473655215588252     
  -113.97839586288096     
   142.42968085897590     
  -306.04800866365196     
   42.189594629436286     
  -113.27198585874854     
   140.13432079399854     
  -294.63601027153715     
   41.907285900606716     
  -112.57683867997113     
   137.92455071696202     
  -283.81874883004889     
   41.626701397680819     
  -111.89253752792689     
   135.79591010073665     
  -273.55609578718520     
   41.347814503985134     
  -111.21868715421921     
   133.74423938233275     
  -263.81124081350697     
   41.070599565545088     
  -110.55491241807280     
   131.76565507623144     
  -254.55035809784169     
   40.795031842494787     
  -109.90085696190597     
   129.85652739049763     
  -245.74232916624203     
   40.521087463662319     
  -109.25618199362536     
   128.01345992175081     
  -237.35848344287243     
   40.248743384076462     
  -108.62056516558116     
   126.23327129592927     
  -229.37237250343665     
   39.977977345164788     
  -107.99369954108595     
   124.51297850215349     
  -221.75956734909030     
   39.708767837434472     
  -107.37529264046297     
   122.84978174703531     
  -214.49747633441783     
   39.441094065446165     
  -106.76506555940907     
   121.24105067452717     
  -207.56518160477225     
   39.174935914908396     
  -106.16275215319152     
   119.68431181249139     
  -200.94329426236391     
   38.910273921735275     
  -105.56809828089649     
   118.17723710552367     
  -194.61382146692739     
   38.647089242923983     
  -104.98086110452138     
   116.71763344452171     
  -188.56004737949928     
   38.385363629120967     
  -104.40080843818713     
   115.30343308917547     
  -182.76642855214772     
   38.125079398756860     
  -103.82771814327661     
   113.93268487503437     
  -177.21849411285274     
   37.866219413640167     
  -103.26137756566605     
   112.60354616918796     
  -171.90275948557868     
   37.608767055908942     
  -102.70158301156047     
   111.31427547304612     
  -166.80664790444254     
   37.352706206247873     
  -102.14813925884344     
   110.06322561376280     
  -161.91841791963654     
   37.098021223285571     
  -101.60085910111061     
   108.84883747936553     
  -157.22709579112845     
   36.844696924093668     
  -101.05956292175988     
   107.66963426093207     
  -152.72241958070069     
   36.592718565715593     
  -100.52407829582235     
   106.52421611407681     
  -148.39478251082582     
   36.342071827658273     
  -99.994239617424043     
   105.41125524524561     
  -144.23518392610205     
   36.092742795285247     
  -99.469887750896433     
   104.32949136579984     
  -140.23518377454980     
   35.844717944054295     
  -98.950869703763203     
   103.27772748749072     
  -136.38686286608529     
   35.597984124546954     
  -98.437038320004504     
   102.25482601599509     
  -132.68278284428720     
   35.352528548241061     
  -97.928251992102858     
   101.25970514466295     
  -129.11595415422130     
   35.108338773981174     
  -97.424374390519930     
   100.29133548850628     
  -125.67979934938182     
   34.865402695104812     
  -96.925274209315205     
   99.348736993385913     
  -122.36813248022986     
   34.623708527185663     
  -96.430824926832273     
   98.430975999784181     
  -119.17512221206995     
   34.383244796357296     
  -95.940904580374834     
   97.537162583193663     
  -116.09527429169749     
   34.144000328183843     
  -95.455395553851830     
   96.666448026005924     
  -113.12340742000789     
   33.905964237046135     
  -94.974184377610925     
   95.818022470355871     
  -110.25462814239252     
   33.669125916013982     
  -94.497161539536819     
   94.991112759287930     
  -107.48431944496834     
   33.433475027177394     
  -94.024221306729970     
   94.184980363450663     
  -104.80811325396066     
   33.199001492411071     
  -93.555261557036218     
   93.398919514045957     
  -102.22188269353288     
   32.965695484548526     
  -93.090183619766492     
   92.632255393844460     
  -99.721721594756787     
   32.733547418943424     
  -92.628892125077186     
   91.884342481883792     
  -97.303931633366773     
   32.502547945397311     
  -92.171294861385888     
   91.154562994633537     
  -94.965009075933352     
   32.272687940434295     
  -91.717302640332889     
   90.442325426564040     
  -92.701635273836217     
   32.043958499904328     
  -91.266829168861463     
   89.747063162010264     
  -90.510658946571624     
   31.816350931897890     
  -90.819790927906652     
   89.068233219910979     
  -88.389094166691876     
   31.589856749956152     
  -90.376107057322727     
   88.405315013660783     
  -86.334103417459502     
   31.364467666561314     
  -89.935699246693503     
   87.757809238029836     
  -84.342992177593530     
   31.140175586893065     
  -89.498491631606683     
   87.125236796697891     
  -82.413200230934009     
   30.916972602837774     
  -89.064410695127521     
   86.507137794965885     
  -80.542292502965935     
   30.694850987237853     
  -88.633385174137118     
   85.903070601193633     
  -78.727953018525838     
   30.473803188369502     
  -88.205345970250249     
   85.312610953554696     
  -76.967977309554598     
   30.253821824637690     
  -87.780226065057022     
   84.735351123733039     
  -75.260266293862728     
   30.034899679477910     
  -87.357960439431366     
   84.170899126529065     
  -73.602820642245987     
   29.817029696454799     
  -86.938485996685770     
   83.618877971712223     
  -71.993734143084907     
   29.600204974548312     
  -86.521741489342389     
   83.078924965639089     
  -70.431190213088200     
   29.384418763618644     
  -86.107667449330691     
   82.550691039040913     
  -68.913454736585265     
   29.169664460041581     
  -85.696206121411791     
   82.033840128516530     
  -67.438874548534443     
   28.955935602506440     
  -85.287301399667001     
   81.528048569402529     
  -66.005869290115925     
   28.743225867969123     
  -84.880898766869180     
   81.033004549726655     
  -64.612931014555343     
   28.531529067753343     
  -84.476945236577066     
   80.548407567117493     
  -63.258618850605274     
   28.320839143793275     
  -84.075389297844936     
   80.073967925737961     
  -61.941554297331379     
   28.111150165011413     
  -83.676180862359317     
   79.609406268507968     
  -60.660420555873827     
   27.902456323825621     
  -83.279271213902206     
   79.154453114338921     
  -59.413956769009197     
   27.694751932779756     
  -82.884612960019922     
   78.708848438571351     
  -58.200957686689442     
   27.488031421292483     
  -82.492159985783687     
   78.272341255921177     
  -57.020267634861405     
   27.282289332519191     
  -82.101867409522242     
   77.844689248659719     
  -55.870781936458464     
   27.077520320322222     
  -81.713691540440252     
   77.425658384136284     
  -54.751439982531686     
   26.873719146344772     
  -81.327589838019236     
   77.015022584267285     
  -53.661228107401321     
   26.670880677184186     
  -80.943520873124925     
   76.612563373461782     
  -52.599170924091204     
   26.468999881660412     
  -80.561444290712430     
   76.218069591531091     
  -51.564337186856292     
   26.268071828175810     
  -80.181320774077037     
   75.831337062629672     
  -50.555829553137201     
   26.068091682162422     
  -79.803112010568000     
   75.452168340981146     
  -49.572789432522725     
   25.869054703613298     
  -79.426780658664967     
   75.080372420237225     
  -48.614392148979803     
   25.670956244694384     
  -79.052290316416574     
   74.715764479119869     
  -47.679844390029260     
   25.473791747433769     
  -78.679605491103274     
   74.358165646194649     
  -46.768386287463628     
   25.277556741485263     
  -78.308691570115201     
   74.007402749038675     
  -45.879285645300129     
   25.082246841963318     
  -77.939514792975856     
   73.663308106698921     
  -45.011840302647911     
   24.887857747346541     
  -77.572042224448026     
   73.325719304429072     
  -44.165373772106832     
   24.694385237447108     
  -77.206241728684120     
   72.994479001138259     
  -43.339236908302290     
   24.501825171443578     
  -76.842081944370449     
   72.669434724325995     
  -42.532803548995410     
   24.310173485974623     
  -76.479532260815361     
   72.350438697708526     
  -41.745472866988074     
   24.119426193291432     
  -76.118562794943074     
   72.037347651206119     
  -40.976664776204039     
   23.929579379466507     
  -75.759144369151599     
   71.730022665384581     
  -40.225822767823125     
   23.740629202656805     
  -75.401248490001578     
   71.428328994625915     
  -39.492408109320237     
   23.552571891419145     
  -75.044847327680500     
   71.132135933806012     
  -38.775905149705601     
   23.365403743076012     
  -74.689913696233035     
   70.841316645183227     
  -38.075814029127706     
   23.179121122129867     
  -74.336421034520157     
   70.555748039964769     
  -37.391654688791185     
   22.993720458724212     
  -73.984343387845755     
   70.275310629798838     
  -36.722963649924587     
   22.809198247149727     
  -73.633655390265190     
   69.999888402424403     
  -36.069293837441272     
   22.625551044393863     
  -73.284332247512523     
   69.729368698643583     
  -35.430214703201528     
   22.442775468732343     
  -72.936349720544982     
   69.463642088369582     
  -34.805310048776022     
   22.260868198361063     
  -72.589684109666550     
   69.202602263003755     
  -34.194178198340779     
   22.079825970067006     
  -72.244312239192752     
   68.946145926516209     
  -33.596432574763895     
   21.899645577936806     
  -71.900211442670951     
   68.694172682205476     
  -33.011697860450766     
   21.720323872101613     
  -71.557359548594803     
   68.446584948252095     
  -32.439614077685491     
   21.541857757517082     
  -71.215734866617495     
   68.203287842669454     
  -31.879830734284525     
   21.364244192777200     
  -70.875316174230420     
   67.964189112162316     
  -31.332012245464085     
   21.187480188960883     
  -70.536082703899211     
   67.729199020321332     
  -30.795831002338019     
   21.011562808510153     
  -70.198014130628906     
   67.498230287803807     
  -30.270973518888383     
   20.836489164138918     
  -69.861090559943364     
   67.271197986412133     
  -29.757133691819579     
   20.662256417771260     
  -69.525292516268024     
   67.048019483723493     
  -29.254018380115074     
   20.488861779508326     
  -69.190600931694036     
   66.828614345872623     
  -28.761341376701896     
   20.316302506622794     
  -68.856997135115478     
   66.612904285547359     
  -28.278828072349402     
   20.144575902580101     
  -68.524462841714097     
   66.400813075004748     
  -27.806210559150177     
   19.973679316085494     
  -68.192980142787064     
   66.192266495811111     
  -27.343232093583911     
   19.803610140156124     
  -67.862531495909764     
   65.987192255109235     
  -26.889640961906000     
   19.634365811217304     
  -67.533099715402244     
   65.785519947894940     
  -26.445196913094524     
   19.465943808222271     
  -67.204667963104896     
   65.587180971046735     
  -26.009664067321101     
   19.298341651794576     
  -66.877219739450922     
   65.392108490541830     
  -25.582816259274043     
   19.131556903392514     
  -66.550738874803073     
   65.200237368597271     
  -25.164433154822042     
   18.965587164494792     
  -66.225209521081752     
   65.011504119936106     
  -24.754301986683892     
   18.800430075806869     
  -65.900616143644314     
   64.825846855035977     
  -24.352215316432059     
   18.636083316487237     
  -65.576943513406320     
   64.643205240162729     
  -23.957974024665397     
   18.472544603393128     
  -65.254176699218462     
   64.463520434977738     
  -23.571382621575744     
   18.309811690344947     
  -64.932301060467736     
   64.286735065315924     
  -23.192254394611190     
   18.147882367408961     
  -64.611302239911055     
   64.112793157356350     
  -22.820404819833563     
   17.986754460197591     
  -64.291166156714638     
   63.941640121207591     
  -22.455658671725566     
   17.826425829186896     
  -63.971878999708700     
   63.773222681169649     
  -22.097842269710078     
   17.666894369050596     
  -63.653427220845408     
   63.607488864146823     
  -21.746790329281378     
   17.508158008010284     
  -63.335797528843344     
   63.444387936677217     
  -21.402339725942436     
   17.350214707201221     
  -63.018976883029822     
   63.283870388732645     
  -21.064334173394155     
   17.193062460053355     
  -62.702952487351908     
   63.125887882432188     
  -20.732620386920058     
   17.036699291687047     
  -62.387711784572005     
   62.970393229530288     
  -20.407050793669139     
   16.881123258323132     
  -62.073242450626729     
   62.817340348577773     
  -20.087480848172827     
   16.726332446706856     
  -61.759532389149747     
   62.666684242216476     
  -19.773771375706399     
   16.572324973545317     
  -61.446569726151957     
   62.518380956898675     
  -19.465785976004195     
   16.419098984958012     
  -61.134342804854512     
   62.372387562078643     
  -19.163393153360158     
   16.266652655940121     
  -60.822840180665743     
   62.228662113428442     
  -18.866464257854414     
   16.114984189838161     
  -60.512050616303441     
   62.087163631494533     
  -18.574874815492119     
   15.964091817837680     
  -60.201963077048759     
   61.947852070378346     
  -18.288503653816672     
   15.813973798462628     
  -59.892566726140373     
   61.810688292974717     
  -18.007232796799126     
   15.664628417086096     
  -59.583850920290438     
   61.675634046998724     
  -17.730947729579313     
   15.516053985452105     
  -59.275805205325376     
   61.542651939026882     
  -17.459537143810152     
   15.368248841208143     
  -58.968419311951685     
   61.411705410448306     
  -17.192892057358133     
   15.221211347448143     
  -58.661683151625525     
   61.282758720018123     
  -16.930908039876144     
   15.074939892265641     
  -58.355586812551188     
   61.155776909719052     
  -16.673481320668756     
   14.929432888316803     
  -58.050120555777355     
   61.030725799814036     
  -16.420512921310134     
   14.784688772393094     
  -57.745274811395554     
   60.907571952904206     
  -16.171905120529559     
   14.640706005003294     
  -57.441040174852041     
   60.786282664500234     
  -15.927563563961641     
   14.497483069964636     
  -57.137407403346366     
   60.666825937770525     
  -15.687396093039737     
   14.355018474002817     
  -56.834367412334259     
   60.549170467072727     
  -15.451312950952442     
   14.213310746360635     
  -56.531911272116723     
   60.433285619940577     
  -15.219227016373779     
   14.072358438415046     
  -56.230030204523580     
   60.319141417317780     
  -14.991052889813249     
   13.932160123302394     
  -55.928715579678673     
   60.206708520644177     
  -14.766708154566276     
   13.792714395551636     
  -55.627958912853352     
   60.095958209484934     
  -14.546111633872259     
   13.654019870725318     
  -55.327751861399058     
   59.986862372230888     
  -14.329185349735939     
   13.516075185068125     
  -55.028086221763211     
   59.879393482107872     
  -14.115851581373152     
   13.378878995162802     
  -54.728953926569829     
   59.773524595247572     
  -13.906037361968194     
   13.242429977593261     
  -54.430347041794121     
   59.669229315032808     
  -13.699667692646081     
   13.106726828614690     
  -54.132257763988200     
   59.566481807337965     
  -13.496674162346922     
   12.971768263830478     
  -53.834678417592052     
   59.465256751120364     
  -13.296984849650357     
   12.837553017875807     
  -53.537601452302383     
   59.365529364747985     
  -13.100535199768313     
   12.704079844107715     
  -53.241019440513632     
   59.267275350749721     
  -12.907256631943929     
   12.571347514301491     
  -52.944925074821739     
   59.170470926010140     
  -12.717087670096978     
   12.439354818353227     
  -52.649311165585502     
   59.075092768484410     
  -12.529963117111986     
   12.308100563988395     
  -52.354170638551530     
   58.981118045106072     
  -12.345824726531589     
   12.177583576476284     
  -52.059496532539612     
   58.888524359657083     
  -12.164610038239491     
   12.047802698350154     
  -51.765281997179549     
   58.797289784370292     
  -11.986263969974409     
   11.918756789132980     
  -51.471520290707133     
   58.707392804595486     
  -11.810726790618528     
   11.790444725068637     
  -51.178204777811480     
   58.618812353665845     
  -11.637946348713244     
   11.662865398858404     
  -50.885328927537188     
   58.531527756050494     
  -11.467865213812690     
   11.536017719402645     
  -50.592886311229698     
   58.445518766946904     
  -11.300434294056766     
   11.409900611547576     
  -50.300870600537969     
   58.360765509741469     
  -11.135598713925059     
   11.284513015836939     
  -50.009275565465153     
   58.277248519387037     
  -10.973311181655022     
   11.159853888268533     
  -49.718095072452869     
   58.194948685524622     
  -10.813520068771485     
   11.035922200055436     
  -49.427323082526541     
   58.113847285008838     
  -10.656179960602438     
   10.912716937391837     
  -49.136953649475750     
   58.033925935304318     
  -10.501241485845238     
   10.790237101223347     
  -48.846980918077094     
   57.955166624160483     
  -10.348661573116873     
   10.668481707021716     
  -48.557399122360785     
   57.877551662362102     
  -10.198393023515212     
   10.547449784563815     
  -48.268202583918168     
   57.801063714685739     
  -10.050394537303243     
   10.427140377714819     
  -47.979385710242312     
   57.725685755655959     
  -9.9046217494676352     
   10.307552544215474     
  -47.690942993121837     
   57.651401092534954     
  -9.7610336170605851     
   10.188685355473350     
  -47.402869007039492     
   57.578193340407005     
  -9.6195904048554493     
   10.070537896358026     
  -47.115158407657539     
   57.506046412370587     
  -9.4802501376806596     
   9.9531092650000534     
  -46.827805930285777     
   57.434944536337980     
  -9.3429765393052104     
   9.8363985725936800     
  -46.540806388414190     
   57.364872212293193     
  -9.2077291104731351     
   9.7204049432032065     
  -46.254154672273550     
   57.295814243964642     
  -9.0744730800791054     
   9.6051275135729028     
  -45.967845747423972     
   57.227755695864047     
  -8.9431698167304798     
   9.4905654329404161     
  -45.681874653378721     
   57.160681922238574     
  -8.8137858773064526     
   9.3767178628535763     
  -45.396236502252719     
   57.094578528158777     
  -8.6862847013209858     
   9.2635839769905495     
  -45.110926477450086     
   57.029431392898871     
  -8.5606341013613889     
   9.1511629609832195     
  -44.825939832374985     
   56.965226637138656     
  -8.4367987746050606     
   9.0394540122437856     
  -44.541271889166318     
   56.901950646329119     
  -8.3147487215553397     
   8.9284563397944581     
  -44.256918037473199     
   56.839590030917449     
  -8.1944493632137814     
   8.8181691641001994     
  -43.972873733244178     
   56.778131660693347     
  -8.0758722822876461     
   8.7085917169044613     
  -43.689134497545993     
   56.717562618576196     
  -7.9589846431533138     
   8.5997232410678297     
  -43.405695915415180     
   56.657870233752547     
  -7.8437588610439555     
   8.4915629904095180     
  -43.122553634725058     
   56.599042042294712     
  -7.7301635649833376     
   8.3841102295516663     
  -42.839703365080432     
   56.541065815557339     
  -7.6181724871942098     
   8.2773642337663649     
  -42.557140876736774     
   56.483929521903377     
  -7.5077555401465368     
   8.1713242888253568     
  -42.274861999543639     
   56.427621355352287     
  -7.3988873472158616     
   8.0659896908523514     
  -41.992862621904635     
   56.372129700248166     
  -7.2915393256055117     
   7.9613597461779166     
  -41.711138689765754     
   56.317443155306123     
  -7.1856871568981022     
   7.8574337711968587     
  -41.429686205623405     
   56.263550501629382     
  -7.0813031100713975     
   7.7542110922280765     
  -41.148501227548579     
   56.210440728303851     
  -6.9783643176419998     
   7.6516910453768121     
  -40.867579868238010     
   56.158102995921539     
  -6.8768440567099320     
   7.5498729763992554     
  -40.586918294084469     
   56.106526665496212     
  -6.7767196199271522     
   7.4487562405694616     
  -40.306512724249870     
   56.055701268346759     
  -6.6779673861061770     
   7.3483402025485214     
  -40.026359429796621     
   56.005616512950965     
  -6.5805629171693152     
   7.2486242362559423     
  -39.746454732786567     
   55.956262291072193     
  -6.4844856457126729     
   7.1496077247432046     
  -39.466795005437056     
   55.907628648729343     
  -6.3897111475229389     
   7.0512900600694319     
  -39.187376669277434     
   55.859705815122922     
  -6.2962199177191245     
   6.9536706431791444     
  -38.908196194325271     
   55.812484165740031     
  -6.2039884941442738     
   6.8567488837820489     
  -38.629250098280842     
   55.765954252033950     
  -6.1129981034652312     
   6.7605242002348245     
  -38.350534945735106     
   55.720106766257956     
  -6.0232262690207827     
   6.6649960194248674     
  -38.072047347396364     
   55.674932569240305     
  -5.9346550111639882     
   6.5701637766559475     
  -37.793783959331613     
   55.630422656656577     
  -5.8472625769611675     
   6.4760269155357468     
  -37.515741482221657     
   55.586568187329362     
  -5.7610318501913671     
   6.3825848878652387     
  -37.237916660632195     
   55.543360448452930     
  -5.6759418356521749     
   6.2898371535298718     
  -36.960306282299356     
   55.500790884685543     
  -5.5919761975515447     
   6.1977831803925225     
  -36.682907177429627     
   55.458851063203902     
  -5.5091145996344189     
   6.1064224441881798     
  -36.405716218012351     
   55.417532703706641     
  -5.4273413814881790     
   6.0157544284203359     
  -36.128730317144715     
   55.376827643345479     
  -5.3466371732839661     
   5.9257786242590411     
  -35.851946428374994     
   55.336727864545850     
  -5.2669867177825074     
   5.8364945304405875     
  -35.575361545053219     
   55.297225464162480     
  -5.1883712970252960     
   5.7479016531688059     
  -35.298972699694232     
   55.258312679434795     
  -5.1107766369198044     
   5.6599995060179298     
  -35.022776963358993     
   55.219981854657895     
  -5.0341843088206071     
   5.5727876098369959     
  -34.746771445041496     
   55.182225472341742     
  -4.9585807506274469     
   5.4862654926557681     
  -34.470953291068859     
   55.145036116712035     
  -4.8839483140555346     
   5.4004326895921348     
  -34.195319684516193     
   55.108406504356623     
  -4.8102738134032874     
   5.3152887427609663     
  -33.919867844628406     
   55.072329450756094     
  -4.7375404362754683     
   5.2308332011843950     
  -33.644595026257811     
   55.036797897484028     
  -4.6657348719521536     
   5.1470656207035042     
  -33.369498519299242     
   55.001804885944388     
  -4.5948423510252576     
   5.0639855638913795     
  -33.094575648163598     
   54.967343568311698     
  -4.5248482071387288     
   4.9815925999675210     
  -32.819823771225927     
   54.933407206758162     
  -4.4557397328104678     
   4.8998863047135632     
  -32.545240280312122     
   54.899989158762082     
  -4.3875018773662555     
   4.8188662603903101     
  -32.270822600178519     
   54.867082894681829     
  -4.3201230475715562     
   4.7385320556560311     
  -31.996568188012244     
   54.834681971825049     
  -4.2535882109036489     
   4.6588832854860103     
  -31.722474532932079     
   54.802780060243265     
  -4.1878864756241283     
   4.5799195510933286     
  -31.448539155502274     
   54.771370911676087     
  -4.1230033320503336     
   4.5016404598508455     
  -31.174759607256377     
   54.740448386685713     
  -4.0589283367551356     
   4.4240456252143643     
  -30.901133470229254     
   54.710006424160042     
  -3.9956472804903740     
   4.3471346666469550     
  -30.627658356494969     
   54.680039069556372     
  -3.9331502849704747     
   4.2709072095444274     
  -30.354331907715025     
   54.650540442419086     
  -3.8714237051835569     
   4.1953628851619111     
  -30.081151794697409     
   54.621504764630217     
  -3.8104578028863587     
   4.1205013305415417     
  -29.808115716958053     
   54.592926331108565     
  -3.7502396185431852     
   4.0463221884412235     
  -29.535221402295367     
   54.564799533969492     
  -3.6907596367554731     
   3.9728251072644514     
  -29.262466606368701     
   54.537118836693821     
  -3.6320053919397628     
   3.9000097409911763     
  -28.989849112286336     
   54.509878796254277     
  -3.5739677888229577     
   3.8278757491096886     
  -28.717366730201100     
   54.483074037838108     
  -3.5166346560601665     
   3.7564227965495074     
  -28.445017296911715     
   54.456699277917650     
  -3.4599972948227897     
   3.6856505536152557     
  -28.172798675471398     
   54.430749298206479     
  -3.4040440059201429     
   3.6155586959215049     
  -27.900708754805482     
   54.405218968162082     
  -3.3487662878029960     
   3.5461469043285674     
  -27.628745449332563     
   54.380103221003559     
  -3.2941529330629029     
   3.4774148648792291     
  -27.356906698595047     
   54.355397074005587     
  -3.2401956984229905     
   3.4093622687363947     
  -27.085190466894357     
   54.331095606267411     
  -3.1868838655626743     
   3.3419888121216390     
  -26.813594742935503     
   54.307193977275695     
  -3.1342090134274470     
   3.2752941962546438     
  -26.542117539468133     
   54.283687409674990     
  -3.0821618444647214     
   3.2092781272935036     
  -26.270756892954335     
   54.260571195841507     
  -3.0307327959079733     
   3.1439403162758932     
  -25.999510863215058     
   54.237840699872194     
  -2.9799141763646042     
   3.0792804790610693     
  -25.728377533106499     
   54.215491343549459     
  -2.9296959056353615     
   3.0152983362727031     
  -25.457355008186987     
   54.193518624257194     
  -2.8800709970382643     
   2.9519936132425264     
  -25.186441416396889     
   54.171918091779403     
  -2.8310295312124971     
   2.8893660399547727     
  -24.915634907741708     
   54.150685370295314     
  -2.7825647690462385     
   2.8274153509914068     
  -24.644933653979646     
   54.129816134527466     
  -2.7346671964139673     
   2.7661412854781249     
  -24.374335848316946     
   54.109306130554359     
  -2.6873302327217008     
   2.7055435870311122     
  -24.103839705106033     
   54.089151153808949     
  -2.6405447109568168     
   2.6456220037045486     
  -23.833443459550324     
   54.069347068476773     
  -2.5943042389911253     
   2.5863762879388457     
  -23.563145367412414     
   54.049889786684339     
  -2.5485999972062787     
   2.5278061965096077     
  -23.292943704728945     
   54.030775286705293     
  -2.5034258378212249     
   2.4699114904772972     
  -23.022836767529871     
   54.011999592921633     
  -2.4587730903775720     
   2.4126919351375999     
  -22.752822871560713     
   53.993558794743805     
  -2.4146359353934495     
   2.3561472999724775     
  -22.482900352010777     
   53.975449025228350     
  -2.3710059953800107     
   2.3002773586018908     
  -22.213067563247055     
   53.957666480263001     
  -2.3278775513758805     
   2.2450818887361867     
  -21.943322878549822     
   53.940207398627678     
  -2.2852425761982920     
   2.1905606721291395     
  -21.673664689854995     
   53.923068079306191     
  -2.2430954708866060     
   2.1367134945316297     
  -21.404091407498534     
   53.906244863274544     
  -2.2014285420951767     
   2.0835401456459590     
  -21.134601459967332     
   53.889734149208834     
  -2.1602363311003572     
   2.0310404190807794     
  -20.865193293652489     
   53.873532376725578     
  -2.1195113940593044     
   1.9792141123066382     
  -20.595865372607506     
   53.857636041270133     
  -2.0792484220393224     
   1.9280610266121196     
  -20.326616178309063     
   53.842041678104835     
  -2.0394403634441440     
   1.8775809670605805     
  -20.057444209425359     
   53.826745875379004     
  -2.0000816311565899     
   1.8277737424474638     
  -19.788347981579054     
   53.811745263145333     
  -1.9611662684894329     
   1.7786391652581868     
  -19.519326027130855     
   53.797036516131662     
  -1.9226877625158478     
   1.7301770516265902     
  -19.250376894945749     
   53.782616357912794     
  -1.8846412647604458     
   1.6823872212939419     
  -18.981499150179893     
   53.768481548427090     
  -1.8470199404390935     
   1.6352694975684843     
  -18.712691374061649     
   53.754628898873797     
  -1.8098193296225000     
   1.5888237072855200     
  -18.443952163679704     
   53.741055253901628     
  -1.7730327252806810     
   1.5430496807680223     
  -18.175280131773800     
   53.727757508462020     
  -1.7366558212642811     
   1.4979472517877674     
  -17.906673906528130     
   53.714732589802537     
  -1.7006821470176099     
   1.4535162575269758     
  -17.638132131369382     
   53.701977473699912     
  -1.6651074654560787     
   1.4097565385404578     
  -17.369653464765854     
   53.689489167708984     
  -1.6299255993417097     
   1.3666679387182548     
  -17.101236580032300     
   53.677264725713925     
  -1.5951323806021009     
   1.3242503052487653     
  -16.832880165135862     
   53.665301232859406     
  -1.5607218090082475     
   1.2825034885823536     
  -16.564582922505490     
   53.653595819291851     
  -1.5266899148684490     
   1.2414273423954296     
  -16.296343568844929     
   53.642145644930338     
  -1.4930308153879286     
   1.2010217235549925     
  -16.028160834948071     
   53.630947913814921     
  -1.4597406984165335     
   1.1612864920836343     
  -15.760033465517084     
   53.619999858576804     
  -1.4268138433451176     
   1.1222215111249922     
  -15.491960218983769     
   53.609298754751713     
  -1.3942465705198648     
   1.0838266469096465     
  -15.223939867333202     
   53.598841905472810     
  -1.3620333317377067     
   1.0461017687214527     
  -14.955971195930813     
   53.588626655484781     
  -1.3301705241800881     
   1.0090467488643071     
  -14.688053003350712     
   53.578650376553426     
  -1.2986528324546776     
  0.97266146262933406     
  -14.420184101208559     
   53.568910480310024     
  -1.2674767023824236     
  0.93694578826249031     
  -14.152363313995172     
   53.559404405042152     
  -1.2366370124951496     
  0.90189960693258131     
  -13.884589478913952     
   53.550129627448442     
  -1.2061302906459737     
  0.86752280269968141     
  -13.616861445719653     
   53.541083650268590     
  -1.1759516555912592     
  0.83381526248395255     
  -13.349178076561858     
   53.532264012851655     
  -1.1460974436573923     
  0.80077687603485637     
  -13.081538245824675     
   53.523668282024232     
  -1.1165635329333865     
  0.76840753590075139     
  -12.813940839980789     
   53.515294055527228     
  -1.0873455763715132     
  0.73670713739887250     
  -12.546384757432715     
   53.507138963704442     
  -1.0584402253840364     
  0.70567557858568464     
  -12.278868908368413     
   53.499200662014061     
  -1.0298429119458994     
  0.67531276022760633     
  -12.011392214612947     
   53.491476840174471     
  -1.0015505190622545     
  0.64561858577209752     
  -11.743953609484301     
   53.483965211281500     
 -0.97355856949123820     
  0.61659296131910524     
  -11.476552037651077     
   53.476663522010313     
 -0.94586405182182121     
  0.58823579559286365     
  -11.209186454991992     
   53.469569541621652     
 -0.91846261004635288     
  0.56054699991404111     
  -10.941855828457827     
   53.462681072046308     
 -0.89135133632678609     
  0.53352648817223158     
  -10.674559135935146     
   53.455995937023857     
 -0.86452599025792121     
  0.50717417679878207     
  -10.407295366112349     
   53.449511992096916     
 -0.83798373520520841     
  0.48148998473995536     
  -10.140063518346894     
   53.443227114082880     
 -0.81172049939370394     
  0.45647383343041886     
  -9.8728626025358484     
   53.437139210337428     
 -0.78573346215192041     
  0.43212564676705795     
  -9.6056916389865705     
   53.431246209371288     
 -0.76001873075314763     
  0.40844535108310792     
  -9.3385496582909227     
   53.425546068890640     
 -0.73457352885524763     
  0.38543287512259927     
  -9.0714357012001283     
   53.420036767424222     
 -0.70939408144569516     
  0.36308815001511330     
  -8.8043488185020404     
   53.414716311813379     
 -0.68447770523077467     
  0.34141110925084239     
  -8.5372880708999404     
   53.409582729024152     
 -0.65982071934628539     
  0.32040168865595064     
  -8.2702525288933124     
   53.404634073629055     
 -0.63542051541388345     
  0.30005982636823153     
  -8.0032412726598245     
   53.399868419763450     
 -0.61127353418443298     
  0.28038546281305693     
  -7.7362533919397798     
   53.395283868257067     
 -0.58737721725775383     
  0.26137854067961463     
  -7.4692879859213122     
   53.390878539127634     
 -0.56372813066333327     
  0.24303900489742924     
  -7.2023441631281298     
   53.386650578147659     
 -0.54032375478100114     
  0.22536680261316328     
  -6.9354210413077872     
   53.382598149986805     
 -0.51716082672045294     
  0.20836188316769366     
  -6.6685177473233601     
   53.378719443786395     
 -0.49423671801919145     
  0.19202419807346055     
  -6.4016334170428966     
   53.375012668401254     
 -0.47154858248744680     
  0.17635370099208386     
  -6.1347671952368055     
   53.371476054032598     
 -0.44909346745641687     
  0.16135034771224444     
  -5.8679182354691628     
   53.368107853026672     
 -0.42686892254834141     
  0.14701409612782571     
  -5.6010856999963217     
   53.364906336107566     
 -0.40487191929941851     
  0.13334490621631212     
  -5.3342687596642762     
   53.361869796712817     
 -0.38310011370724878     
  0.12034274001744132     
  -5.0674665938078380     
   53.358996545860009     
 -0.36155057504317573     
  0.10800756161210587     
  -4.8006783901518251     
   53.356284916547189     
 -0.34022099589775856     
   9.6339337101501402E-002
  -4.5339033447127566     
   53.353733259077956     
 -0.31910855257280674     
   8.5338034586517841E-002
  -4.2671406617027330     
   53.351339944933656     
 -0.29821097900110538     
   7.5003624147370065E-002
  -4.0003895534339149     
   53.349103362591151     
 -0.27752554899081500     
   6.5336077823464969E-002
  -3.7336492402250085     
   53.347021920973717     
 -0.25705003727551318     
   5.6335369593501501E-002
  -3.4669189503083326     
   53.345094045694154     
 -0.23678181711944085     
   4.8001475355800537E-002
  -3.2001979197389385     
   53.343318182065758     
 -0.21671868363454860     
   4.0334372908861500E-002
  -2.9334853923039219     
   53.341692791938499     
 -0.19685817237445200     
   3.3334041932142511E-002
  -2.6667806194349670     
   53.340216355645694     
 -0.17719786723517519     
   2.7000463967061065E-002
  -2.4000828601167430     
   53.338887371641427     
 -0.15773630417186604     
   2.1333622398212328E-002
  -2.1333913808142446     
   53.337704349360138     
 -0.13846772366718732     
   1.6333502434801927E-002
  -1.8667054553372566     
   53.336665841432634     
 -0.11940334849924993     
   1.2000091092290504E-002
  -1.6000243649428836     
   53.335770316318886     
 -0.10049044332020908     
   8.3333771742470347E-003
  -1.3333473975570951     
   53.335016637993988     
  -8.1915752014085158E-002
   5.3333512544081908E-003
  -1.0666738502874811     
   53.334402269853882     
  -6.2971845980540272E-002
   3.0000056589409348E-003
 -0.80000301966031773     
   53.333929981009028     
  -4.6289014791512803E-002
   1.3333344489056193E-003
 -0.53333423767430566     
   53.333582813398095     
  -2.2040745618311975E-002
   3.3333340291692758E-004
 -0.26666673687128939     
   53.333417507805954     
  -2.6890399452384490E-002
   0.0000000000000000     
  -1.5352725499240272E-007
   53.333215829810058     
  -2.6890399452384490E-002
  -6997.3684476314365     
   3794001.7943215226     
  -1348554843245.6279     
   3.3748326564517530E+017
  -6994.5855174147155     
   2109341.9047657927     
  -336105046310.10193     
   4.1253430761181274E+017
  -6994.4158572766291     
   2062832.4749969055     
  -235385632385.94550     
   10968387310028964.     
  -6994.2361316577826     
   2021656.7273510983     
  -232489787495.82483     
   89386445563649456.     
  -6994.0457633542292     
   1979834.2816668102     
  -206969616118.79617     
   56234240859776344.     
  -6993.8441434888182     
   1939021.3141146335     
  -189607919807.60684     
   51918614831822624.     
  -6993.6306298748168     
   1898748.0813923029     
  -172274118429.14398     
   42656551421375872.     
  -6993.4045453022272     
   1859136.7273018814     
  -156873581563.79794     
   36189768717641912.     
  -6993.1651757436748     
   1820144.6639613181     
  -142744454639.39285     
   30421406899432228.     
  -6992.9117684766470     
   1781775.2093110865     
  -129900811979.85504     
   25636593051770764.     
  -6992.6435301187757     
   1744018.9470578800     
  -118196426178.63487     
   21586914048141800.     
  -6992.3596245727749     
   1706870.0516620590     
  -107538854028.31149     
   18179264014024788.     
  -6992.0591708775464     
   1670321.7435967650     
  -97833231066.789413     
   15307428436019768.     
  -6991.7412409618983     
   1634367.5545594119     
  -88995744695.881897     
   12888444858724892.     
  -6991.4048572972324     
   1599000.9752417782     
  -80949255412.532730     
   10850795684646240.     
  -6991.0489904454789     
   1564215.5533858098     
  -73623592928.852905     
   9134560895177092.0     
  -6990.6725564984808     
   1530004.8664935988     
  -66954720727.557556     
   7689138282199729.0     
  -6990.2744144049566     
   1496362.5294288301     
  -60884258082.225876     
   6471894100937371.0     
  -6989.8533631811115     
   1463282.1922859505     
  -55358970057.137253     
   5446887759251698.0     
  -6989.4081390008960     
   1430757.5409973431     
  -50330320790.289848     
   4583828484328579.0     
  -6988.9374121618530     
   1398782.2971582741     
  -45754060916.435089     
   3857187972882632.0     
  -6988.4397839224603     
   1367350.2180697590     
  -41589851864.079819     
   3245453207287916.5     
  -6987.9137832068072     
   1336455.0967375231     
  -37800922822.390739     
   2730496300202258.0     
  -6987.3578631724331     
   1306090.7618681847     
  -34353757497.075165     
   2297042888615744.5     
  -6986.7703976371140     
   1276251.0778699003     
  -31217808257.266357     
   1932223956257036.0     
  -6986.1496773603794     
   1246929.9448503591     
  -28365235155.954155     
   1625197832299410.0     
  -6985.4939061755249     
   1218121.2986243351     
  -25770667768.968143     
   1366831489320796.0     
  -6984.8011969679019     
   1189819.1107027384     
  -23410987853.031616     
   1149431900448318.5     
  -6984.0695674952904     
   1162017.3883027500     
  -21265130905.144413     
   966519411500476.12     
  -6983.2969360461720     
   1134710.1743457331     
  -19313905232.307835     
   812636874517955.62     
  -6982.4811169318145     
   1107891.5474512666     
  -17539826678.374573     
   683188585605651.88     
  -6981.6198158080952     
   1081555.6219454941     
  -15926967973.117374     
   574304656340693.88     
  -6980.7106248231230     
   1055696.5478581286     
  -14460821167.748653     
   482726609264540.81     
  -6979.7510175867892     
   1030308.5109240499     
  -13128172221.996315     
   405711030872295.50     
  -6978.7383439585383     
   1005385.7325795731     
  -11916986515.364416     
   340948324798619.00     
  -6977.6698246497663     
   980922.46997040196     
  -10816304470.116425     
   286494283825274.31     
  -6976.5425456374605     
   956913.01594442711     
  -9816146310.1177368     
   240712418600075.31     
  -6975.3534523858816     
   933351.69905737566     
  -8907425198.2143059     
   202225367242250.22     
  -6974.0993438733158     
   910232.88357165444     
  -8081868027.0322266     
   169873968154564.06     
  -6972.7768664212063     
   887550.96945634310     
  -7331943162.4937572     
   142682772850973.59     
  -6971.3825073232401     
   865300.39238916466     
  -6650794571.8989868     
   119831004982518.30     
  -6969.9125882723201     
   843475.62375689007     
  -6032181741.4142780     
   100628092619341.41     
  -6968.3632585836922     
   822071.17065497860     
  -5470424909.8068542     
   84493068179314.766     
  -6966.7304882129292     
   801081.57588824257     
  -4960355119.2217331     
   70937213905680.312     
  -6965.0100605678781     
   780501.41797409044     
  -4497268695.1395950     
   59549453389963.578     
  -6963.1975651142029     
   760325.31114009477     
  -4076885737.3952427     
   49984047695101.234     
  -6961.2883897746578     
   740547.90532621590     
  -3695312291.1761951     
   41950238295773.180     
  -6959.2777131228177     
   721163.88618593197     
  -3349005861.9124041     
   35203526465715.258     
  -6957.1604963726077     
   702167.97508668411     
  -3034743990.1506362     
   29538333493799.285     
  -6954.9314751656748     
   683554.92910889536     
  -2749595607.9891782     
   24781821707571.824     
  -6952.5851511593464     
   665319.54104986298     
  -2490894939.6815996     
   20788694216927.984     
  -6950.1157834187252     
   647456.63942259236     
  -2256217720.2704134     
   17436818733489.203     
  -6947.5173796173258     
   629961.08845540229     
  -2043359525.0689423     
   14623544557924.490     
  -6944.7836870515357     
   612827.78809473233     
  -1850316028.3973899     
   12262603799790.924     
  -6941.9081834751651     
   596051.67400474695     
  -1675265018.9708939     
   10281504188801.312     
  -6938.8840677613834     
   579627.71756734001     
  -1516550016.6706929     
   8619335605462.3477     
  -6935.7042504004212     
   563550.92588286789     
  -1372665350.3680956     
   7224924979428.8506     
  -6932.3613438425782     
   547816.34177030693     
  -1242242566.7774658     
   6055284289265.9736     
  -6928.8476526973045     
   532419.04376751604     
  -1124038053.0184598     
   5074305263265.9131     
  -6925.1551638004094     
   517354.14613117668     
  -1016921765.1980965     
   4251661649297.1782     
  -6921.2755361628142     
   502616.79883628123     
  -919866965.17234004     
   3561886150582.2681     
  -6917.2000908156924     
   488202.18757539953     
  -831940875.88414955     
   2983594295320.8237     
  -6912.9198005683229     
   474105.53375887155     
  -752296173.88138413     
   2498831907911.6245     
  -6908.4252796965420     
   460322.09451311902     
  -680163245.01727259     
   2092526598525.8635     
  -6903.7067735813198     
   446847.16267958895     
  -614843134.50462520     
   1752026653545.8354     
  -6898.7541483186269     
   433676.06681317947     
  -555701131.00874853     
   1466713534734.2932     
  -6893.5568803235528     
   420804.17117986869     
  -502160926.77070159     
   1227676181143.2400     
  -6888.1040459533706     
   408226.87575510342     
  -453699303.86397040     
   1027437353984.7621     
  -6882.3843111761416     
   395939.61622010154     
  -409841298.61880946     
   859723689332.28943     
  -6876.3859213133092     
   383937.86395891255     
  -370155802.13773179     
   719272518240.22412     
  -6870.0966908866640     
   372217.12605435518     
  -334251557.73981631     
   601669587076.25391     
  -6863.5039936020239     
   360772.94528358412     
  -301773519.87072390     
   503212749195.93494     
  -6856.5947525039373     
   349600.90011269652     
  -272399542.21954131     
   420797487845.42499     
  -6849.3554303377177     
   338696.60469083622     
  -245837365.42821580     
   351820779232.35883     
  -6841.7720201570755     
   328055.70884379349     
  -221821877.71898270     
   294100371384.58105     
  -6833.8300362176060     
   317673.89806599193     
  -200112623.83614796     
   245807012291.15378     
  -6825.5145051983181     
   307546.89351228590     
  -180491540.02382347     
   205407555610.01630     
  -6816.8099577952571     
   297670.45198861370     
  -162760894.82938820     
   171617206506.50162     
  -6807.7004207331283     
   288040.36594133027     
  -146741417.08497667     
   143359441020.52530     
  -6798.1694092425296     
   278652.46344579302     
  -132270594.33510104     
   119732372023.82275     
  -6788.1999200520358     
   269502.60819359985     
  -119201126.28117940     
   99980527082.185837     
  -6777.7744249458519     
   260586.69947863085     
  -107399519.31216417     
   83471171103.731339     
  -6766.8748649390764     
   251900.67218170792     
  -96744809.350913078     
   69674443824.664719     
  -6755.4826451237259     
   243440.49675405942     
  -87127401.450995937     
   58146699910.209961     
  -6743.5786302395709     
   235202.17919912664     
  -78448015.575334549     
   48516537041.471573     
  -6731.1431410244577     
   227181.76105320093     
  -70616728.935240597     
   40473079484.568596     
  -6718.1559513991069     
   219375.31936372654     
  -63552106.184956640     
   33756155331.986588     
  -6704.5962865413667     
   211778.96666907301     
  -57180409.372373030     
   28148059426.995602     
  -6690.4428219044858     
   204388.85096428031     
  -51434880.848501340     
   23466656768.216125     
  -6675.6736832331062     
   197201.15571401795     
  -46255090.916808270     
   19559576234.785038     
  -6660.2664476293712     
   190212.09967372939     
  -41586350.073486522     
   16299432405.759525     
  -6644.1981457196289     
   183417.93744783674     
  -37379159.281215325     
   13579531520.541002     
  -6627.4452649697869     
   176814.95717686639     
  -33588769.141083598     
   11311239536.539915     
  -6609.9837541942097     
   170399.48936850522     
  -30174570.967206948     
   9418570753.9447250     
  -6591.7890292992215     
   164167.87243455744     
  -27100294.427245729     
   7844307551.0332994     
  -6572.8359802976793     
   158116.58639011101     
  -24331492.177991576     
   6519743861.3917351     
  -6553.0989796255781     
   152241.73334137761     
  -21842937.080541410     
   5456874888.0085478     
  -6532.5518917853087     
   146541.05528323539     
  -19590565.062912252     
   4435208952.0063972     
  -6511.1680843327995     
   141006.09603586901     
  -17610909.603863969     
   4036261860.6342254     
  -6488.9204402173709     
   135652.64700878499     
  -15662706.365212321     
   2202387448.8970184     
  -6465.7813714735912     
   130402.48432844697     
  -14513155.876904599     
   5663271972.8972292     
  -6441.7228342536546     
   125542.74564968506     
  -11316608.499997677     
   946662767.42419660     
  -6183.8031675134243     
   86709.630038900359     
  -4216637.7443162035     
   214059157.40647584     
  -5990.0384039836736     
   69640.050518690769     
  -2611194.0637676343     
   125079073.50883397     
  -5830.3038800619188     
   58929.312828143229     
  -1673101.0124513796     
   60043130.941970356     
  -5692.4993053984135     
   51689.616471048277     
  -1222777.5303866016     
   39367759.047252797     
  -5570.3025025505958     
   46313.874301251264     
  -927519.33753220586     
   25472559.313859534     
  -5459.9168039177648     
   42153.888100725097     
  -736475.14267825917     
   18106000.402193271     
  -5358.8521470514070     
   38810.999894874927     
  -600680.13966180966     
   13231507.013465784     
  -5265.3721558900206     
   36055.689953068359     
  -501443.83706081635     
   10051511.046689158     
  -5178.2099001288752     
   33736.936599889697     
  -426057.50421064766     
   7827103.0352996057     
  -5096.4081195455410     
   31753.407260748329     
  -367354.23144590063     
   6234521.4366027592     
  -5019.2231509427602     
   30033.533380455130     
  -320595.32067137992     
   5056777.2747623222     
  -4946.0640261009003     
   28525.371351000023     
  -282669.49111066246     
   4166223.5517444517     
  -4876.4521847998458     
   27190.140587041915     
  -251422.81447257908     
   3478669.8375878921     
  -4809.9938717064824     
   25998.251574133796     
  -225332.79069066994     
   2938579.3075765804     
  -4746.3606574112837     
   24926.685982697505     
  -203293.44588384556     
   2507776.2371637952     
  -4685.2753424876082     
   23957.239557725097     
  -184485.12410511708     
   2159511.9463355555     
  -4626.5015332447911     
   23075.304786193308     
  -168288.78450760045     
   1874600.6508067786     
  -4569.8357855473114     
   22269.009625857932     
  -154229.27962654960     
   1639028.9612729175     
  -4515.1015846528126     
   21528.595020749050     
  -141936.56241700269     
   1442384.4256799724     
  -4462.1446633593951     
   20845.956916645537     
  -131118.67922440293     
   1276813.1030805253     
  -4410.8293126081981     
   20214.303766206282     
  -121542.58095129898     
   1136309.2842266972     
  -4361.0354394910619     
   19627.896660529037     
  -113020.26131959874     
   1016223.4419543518     
  -4312.6561959817063     
   19081.849543467688     
  -105398.58550494112     
   912915.16700065613     
  -4265.5960489829586     
   18571.973775324244     
  -98551.721752436191     
   823504.61604241794     
  -4219.7691955459750     
   18094.655878112859     
  -92375.437132118052     
   745691.93656284118     
  -4175.0982508962597     
   17646.760416262819     
  -86782.747607896745     
   677624.36171284434     
  -4131.5131541475002     
   17225.552135005451     
  -81700.564895050396     
   617797.20685857313     
  -4088.9502492592237     
   16828.633008158802     
  -77067.085843611130     
   564979.29743366793     
  -4047.3515082238268     
   16453.890940767626     
  -72829.741112858610     
   518156.21885922545     
  -4006.6638705629434     
   16099.457664306943     
  -68943.569471414419     
   476486.71431880316     
  -3966.8386786064611     
   15763.673942843348     
  -65369.919114023389     
   439268.88453879906     
  -3927.8311921674945     
   15445.060638858335     
  -62075.402479982396     
   405913.76782285771     
  -3889.6001694332263     
   15142.294509605101     
  -59031.049221310954     
   375924.52621987206     
  -3852.1075033961247     
   14854.187848365169     
  -56211.615274661934     
   348879.93008658057     
  -3815.3179051217708     
   14579.671270680983     
  -53595.015799012574     
   324421.16021239897     
  -3779.1986267131838     
   14317.779088439902     
  -51161.857097419575     
   302241.19600067835     
  -3743.7192180802554     
   14067.636825377816     
  -48895.048127414491     
   282076.22717600001     
  -3708.8513126265575     
   13828.450514000295     
  -46779.476423594489     
   263698.66673443804     
  -3674.5684377775365     
   13599.497481883593     
  -44801.736423086200     
   246911.43151354307     
  -3640.8458469343545     
   13380.118389109040     
  -42949.900686734632     
   231543.24015747168     
  -3607.6603699777465     
   13169.710321428320     
  -41213.326385553599     
   217444.72462977408     
  -3574.9902798902631     
   12967.720778087361     
  -39582.490950830288     
   204485.20270836217     
  -3542.8151734321950     
   12773.642420883991     
  -38048.851930517572     
   192549.98488677575     
  -3511.1158641110369     
   12587.008473448030     
  -36604.727043866755     
   181538.11894955271     
  -3479.8742859383324     
   12407.388677958999     
  -35243.191151745108     
   171360.49262490202     
  -3449.0734066804362     
   12234.385731436993     
  -33957.987457058349     
   161938.23252984061     
  -3418.6971494885670     
   12067.632136011634     
  -32743.450713084541     
   153201.34591231603     
  -3388.7303219444648     
   11906.787407682068     
  -31594.440618742170     
   145087.56732707249     
  -3359.1585516858872     
   11751.535596475740     
  -30506.283863789125     
   137541.37295752505     
  -3329.9682278848941     
   11601.583077899748     
  -29474.723566607689     
   130513.13784112997     
  -3301.1464479446572     
   11456.656581401230     
  -28495.875032799209     
   123958.41163152497     
  -3272.6809688599274     
   11316.501426455325     
  -27566.186945562775     
   117837.29492202900     
  -3244.5601627544656     
   11180.879941007299     
  -26682.407233647555     
   112113.90065037766     
  -3216.7729761674600     
   11049.570040476256     
  -25841.552978769723     
   106755.88734548354     
  -3189.3088927116469     
   10922.363948470134     
  -25040.883823678596     
   101734.05390102847     
  -3162.1578987697776     
   10799.067042862387     
  -24277.878419420889     
   97021.986952290084     
  -3135.3104519341969     
   10679.496813020638     
  -23550.213517278713     
   92595.752387180532     
  -3108.7574519274972     
   10563.481915791504     
  -22855.745374374856     
   88433.626350283812     
  -3082.4902137711965     
   10450.861319413698     
  -22192.493176747728     
   84515.858664859770     
  -3056.5004429947253     
   10341.483525879925     
  -21558.624236761279     
   80824.465141194305     
  -3030.7802126992374     
   10235.205863417516     
  -20952.440748202323     
   77343.044610128636     
  -3005.3219423102978     
   10131.893841762945     
  -20372.367913626356     
   74056.617579792073     
  -2980.1183778707009     
   10031.420563774434     
  -19816.943281777916     
   70951.483118367410     
  -2955.1625737398522     
   9933.6661876740127     
  -19284.807158390158     
   68015.092735429731     
  -2930.4478755795831     
   9838.5174348708515     
  -18774.693962874437     
   65235.937403422155     
  -2905.9679045181520     
   9745.8671388827934     
  -18285.424432348769     
   62603.448373384832     
  -2881.7165423947663     
   9655.6138313780502     
  -17815.898569548383     
   60107.907397852134     
  -2857.6879179963280     
   9567.6613617940202     
  -17365.089264064496     
   57740.367792525598     
  -2833.8763942064966     
   9481.9185473698071     
  -16932.036505620556     
   55492.583081983270     
  -2810.2765559946215     
   9398.2988507744903     
  -16515.842132505677     
   53356.943510325022     
  -2786.8831991787711     
   9316.7200828027817     
  -16115.665056178241     
   51326.418831444927     
  -2763.6913199030710     
   9237.1041278749799     
  -15730.716914942404     
   49394.507287643821     
  -2740.6961047749255     
   9159.3766903119104     
  -15360.258110285075     
   47555.189221638240     
  -2717.8929216125034     
   9083.4670595583902     
  -15003.594191122787     
   45802.885666356771     
  -2695.2773107572134     
   9009.3078927090210     
  -14660.072548625110     
   44132.420948065883     
  -2672.8449769097924     
   8936.8350128586717     
  -14329.079391514617     
   42538.988599454351     
  -2650.5917814521458     
   8865.9872219373392     
  -14010.036977018710     
   41018.120909915851     
  -2628.5137352202696     
   8796.7061268193065     
  -13702.401070194341     
   39565.661224669711     
  -2606.6069916964534     
   8728.9359776162964     
  -13405.658611009316     
   38177.738462168018     
  -2584.8678405915680     
   8662.6235171574153     
  -13119.325572543057     
   36850.744751087783     
  -2563.2927017906163     
   8597.7178407587835     
  -12842.944986909901     
   35581.314169823207     
  -2541.8781196368536     
   8534.1702654649180     
  -12576.085130636227     
   34366.304245477630     
  -2520.6207575317540     
   8471.9342080163406     
  -12318.337848795145     
   33202.778377350449     
  -2499.5173928298559     
   8410.9650708669396     
  -12069.317010965016     
   32087.990487473842     
  -2478.5649120091557     
   8351.2201356337537     
  -11828.657082308961     
   31019.370224258608     
  -2457.7603060991760     
   8292.6584634139144     
  -11596.011805627022     
   29994.510321205755     
  -2437.1006663502026     
   8235.2408014543016     
  -11371.052978217978     
   29011.154148689977     
  -2416.5831801283971     
   8178.9294957034999     
  -11153.469322102803     
   28067.185068395131     
  -2396.2051270226348     
   8123.6884088130182     
  -10942.965434089840     
   27160.616067473504     
  -2375.9638751499392     
   8069.4828431938340     
  -10739.260813583787     
   26289.580691238167     
  -2355.8568776473412     
   8016.2794687638761     
  -10542.088958399501     
   25452.324410038978     
  -2335.8816693388526     
   7964.0462550545662     
  -10351.196525324209     
   24647.196894002514     
  -2316.0358635670482     
   7912.7524073697086     
  -10166.342548619192     
   23872.644707840278     
  -2296.3171491794792     
   7862.3683067148850     
  -9987.2977133103905     
   23127.204809850060     
  -2276.7232876608250     
   7812.8654532385171     
  -9813.8436772365148     
   22409.498164429879     
  -2257.2521104023026     
   7764.2164129429175     
  -9645.7724410032897     
   21718.224626919964     
  -2237.9015161004418     
   7716.3947674496558     
  -9482.8857563013898     
   21052.156927712695     
  -2218.6694682778425     
   7669.3750666105434     
  -9324.9945793435454     
   20410.136771779962     
  -2199.5539929190500     
   7623.1327837782965     
  -9171.9185535551951     
   19791.069549475451     
  -2180.5531762151022     
   7577.6442735645733     
  -9023.4855319341295     
   19193.920786930885     
  -2161.6651624107531     
   7532.8867319196579     
  -8879.5311260321469     
   18617.711998431132     
  -2142.8881517487416     
   7488.8381583894679     
  -8739.8982860439137     
   18061.517371023350     
  -2124.2203985058468     
   7445.4773204099547     
  -8604.4369057612384     
   17524.460101655663     
  -2105.6602091157938     
   7402.7837195080547     
  -8473.0034549988213     
   17005.709933267630     
  -2087.2059403743997     
   7360.7375592943090     
  -8345.4606304993140     
   16504.479647554566     
  -2068.8559977226100     
   7319.3197151352042     
  -8221.6770331426542     
   16020.022902258810     
  -2050.6088336033713     
   7278.5117053989079     
  -8101.5268613757125     
   15551.631633603378     
  -2032.4629458885133     
   7238.2956641851597     
  -7984.8896241236871     
   15098.633635338943     
  -2014.4168763720506     
   7198.6543154452038     
  -7871.6498718586454     
   14660.390622906367     
  -1996.4692093265332     
   7159.5709484100898     
  -7761.6969421868471     
   14236.296159578693     
  -1978.6185701192692     
   7121.0293942521475     
  -7654.9247209900077     
   13825.773674673950     
  -1960.8636238854317     
   7083.0140039035987     
  -7551.2314184299548     
   13428.275127361836     
  -1943.2030742552390     
   7045.5096269700871     
  -7450.5193549747410     
   13043.278747693501     
  -1925.6356621325519     
   7008.5015916717321     
  -7352.6947643670392     
   12670.288239714489     
  -1908.1601645223961     
   6971.9756857543916     
  -7257.6676025691813     
   12308.830785721864     
  -1890.7753934050452     
   6935.9181383187779     
  -7165.3513716762664     
   11958.456085492060     
  -1873.4801946544449     
   6900.3156025119997     
  -7075.6629510350758     
   11618.734921087333     
  -1856.2734469988757     
   6865.1551390365948     
  -6988.5224391269212     
   11289.258091549334     
  -1839.1540610218710     
   6830.4242004301768     
  -6903.8530034403011     
   10969.635328116228     
  -1822.1209782015151     
   6796.1106160753770     
  -6821.5807384794298     
   10659.494121202069     
  -1805.1731699863465     
   6762.2025778977531     
  -6741.6345325704133     
   10358.479079866074     
  -1788.3096369061950     
   6728.6886267176478     
  -6663.9459394714177     
   10066.250602885329     
  -1771.5294077163569     
   6695.5576392190951     
  -6588.4490599497785     
   9782.4844903641770     
  -1754.8315385736137     
   6662.7988155035409     
  -6515.0804262720467     
   9506.8707372827612     
  -1738.2151122426637     
   6630.4016671985046     
  -6443.7788957424254     
   9239.1131006694104     
  -1721.6792373316237     
   6598.3560060904301     
  -6374.4855474874057     
   8978.9282269515679     
  -1705.2230475553158     
   6566.6519332572479     
  -6307.1435857852684     
   8726.0450031664659     
  -1688.8457010251307     
   6535.2798286721309     
  -6241.6982482615203     
   8480.2040397227684     
  -1672.5463795643138     
   6504.2303412565680     
  -6178.0967179635991     
   8241.1569239133241     
  -1656.3242880475827     
   6473.4943793590737     
  -6116.2880410342495     
   8008.6658524426566     
  -1640.1786537640376     
   6443.0631016386360     
  -6056.2230471409293     
   7782.5028792156372     
  -1624.1087258023781     
   6412.9279083319161     
  -5997.8542755468116     
   7562.4497409768928     
  -1608.1137744574933     
   6383.0804328868253     
  -5941.1359024894846     
   7348.2969641177924     
  -1592.1930906575267     
   6353.5125339424549     
  -5886.0236752586015     
   7139.8439447240826     
  -1576.3459854105793     
   6324.2162876401253     
  -5832.4748456731704     
   6936.8980081715499     
  -1560.5717892702330     
   6295.1839802494133     
  -5780.4481106118837     
   6739.2744167321853     
  -1544.8698518191384     
   6266.4081010916680     
  -5729.9035524863939     
   6546.7958724901055     
  -1529.2395411699267     
   6237.8813357518447     
  -5680.8025834427181     
   6359.2919674651912     
  -1513.6802434827566     
   6209.5965595590214     
  -5633.1078936867289     
   6176.5992967764705     
  -1498.1913624988306     
   6181.5468313274023     
  -5586.7833989609053     
   5998.5605891364630     
  -1482.7723190892464     
   6153.7253873436439     
  -5541.7941945423818     
   5825.0249989068780     
  -1467.4225508185875     
   6126.1256355896621     
  -5498.1065070505801     
   5655.8472358929921     
  -1452.1415115226694     
   6098.7411501900815     
  -5455.6876527813829     
   5490.8878505190796     
  -1436.9286708999014     
   6071.5656660733721     
  -5414.5059939024895     
   5330.0125267670364     
  -1421.7835141157341     
   6044.5930738387369     
  -5374.5308999517365     
   5173.0921368761256     
  -1406.7055414196973     
   6017.8174148165444     
  -5335.7327089251658     
   5020.0024001426709     
  -1391.6942677745492     
   5991.2328763169207     
  -5298.0826909240959     
   4870.6236505195147     
  -1376.7492224970806     
   5964.8337870557480     
  -5261.5530135451991     
   4724.8406958821715     
  -1361.8699489101400     
   5938.6146127510692     
  -5226.1167083260834     
   4582.5425656278603     
  -1347.0560040054618     
   5912.5699518825450     
  -5191.7476390838747     
   4443.6223658912204     
  -1332.3069581169002     
   5886.6945316064857     
  -5158.4204713396903     
   4307.9770924501609     
  -1317.6223946036878     
   5860.9832038202703     
  -5126.1106431463140     
   4175.5074179408402     
  -1303.0019095433533     
   5835.4309413686251     
  -5094.7943375117575     
   4046.1176386947918     
  -1288.4451114339531     
   5810.0328343867923     
  -5064.4484552215463     
   3919.7154016905151     
  -1273.9516209052781     
   5784.7840867744662     
  -5035.0505897088678     
   3796.2116711966669     
  -1259.5210704387202     
   5759.6800127947563     
  -5006.5790021748926     
   3675.5204513154208     
  -1245.1531040954899     
   5734.7160337923442     
  -4979.0125987900265     
   3557.5588814217522     
  -1230.8473772528939     
   5709.8876750274212     
  -4952.3309071793637     
   3442.2468117244503     
  -1216.6035563483888     
   5685.1905626192438     
  -4926.5140560914306     
   3329.5069940468206     
  -1202.4213186311445     
   5660.6204205949252     
  -4901.5427536360794     
   3219.2647140346680     
  -1188.3003519208562     
   5636.1730680401324     
  -4877.3982682808191     
   3111.4478255728254     
  -1174.2403543735606     
   5611.8444163454587     
  -4854.0624095890234     
   3005.9866660742018     
  -1160.2410342542153     
   5587.6304665475027     
  -4831.5175095934665     
   2902.8138063760680     
  -1146.3021097158157     
   5563.5273067584048     
  -4809.7464060456459     
   2801.8641443800311     
  -1132.4233085848302     
   5539.5311096808837     
  -4788.7324249627964     
   2703.0746658442672     
  -1118.6043681527424     
   5515.6381302060545     
  -4768.4593649689641     
   2606.3844656490778     
  -1104.8450349735010     
   5491.8447030899406     
  -4748.9114814765962     
   2511.7346052993503     
  -1091.1450646666822     
   5468.1472407064066     
  -4730.0734719368511     
   2419.0680159407725     
  -1077.5042217261780     
   5444.5422308720208     
  -4711.9304618172955     
   2328.3295631283158     
  -1063.9222793342349     
   5421.0262347422431     
  -4694.4679900938327     
   2239.4657101132889     
  -1050.3990191806656     
   5397.5958847738384     
  -4677.6719972679830     
   2152.4247958450342     
  -1036.9342312870765     
   5374.2478827524210     
  -4661.5288112991457     
   2067.1566234754191     
  -1023.5277138359438     
   5350.9789978826157     
  -4646.0251366230796     
   1983.6126641829633     
  -1010.1792730043933     
   5327.7860649369532     
  -4631.1480416417071     
   1901.7458716580206     
  -996.88872280253190     
   5304.6659824638382     
  -4616.8849476042724     
   1821.5105873194245     
  -983.65588491619189     
   5281.6157110493295     
  -4603.2236181993767     
   1742.8626611380407     
  -970.48058855395323     
   5258.6322716332288     
  -4590.1521482408407     
   1665.7591431556268     
  -957.36267029831004     
   5235.7127438759589     
  -4577.6589546671739     
   1590.1585161982425     
  -944.30197396085998     
   5212.8542645748012     
  -4565.7327657956866     
   1516.0203645412353     
  -931.29835044139099     
   5190.0540261276583     
  -4554.3626130616276     
   1443.3056079720686     
  -918.35165759075335     
   5167.3092750424994     
  -4543.5378210018371     
   1371.9761879140594     
  -905.46176007740041     
   5144.6173104910140     
  -4533.2479995924823     
   1301.9952448546962     
  -892.62852925749462     
   5121.9754829038920     
  -4523.4830352560712     
   1233.3269626195931     
  -879.85184304847144     
   5099.3811926081607     
  -4514.2330830364244     
   1165.9365045245056     
  -867.13158580596212     
   5076.8318885024391     
  -4505.4885592524906     
   1099.7901480168357     
  -854.46764820398027     
   5054.3250667714519     
  -4497.2401331423644     
   1034.8549223910816     
  -841.85992711827589     
   5031.8582696355352     
  -4489.4787212244319     
   971.09904878525322     
  -829.30832551277206     
   5009.4290841365773     
  -4482.1954783585425     
   908.49135453690826     
  -816.81275232899293     
   4987.0351409576824     
  -4475.3817931995154     
   847.00173460905637     
  -804.37312237840410     
   4964.6741132742090     
  -4469.0292801899477     
   786.60078011689552     
  -791.98935623758257     
   4942.3437156378859     
  -4463.1297743390705     
   727.25996090048216     
  -779.66138014614057     
   4920.0417028904576     
  -4457.6753246323169     
   668.95143585488711     
  -767.38912590732718     
   4897.7658691067181     
  -4452.6581888634055     
   611.64815998790743     
  -755.17253079123827     
   4875.5140465654013     
  -4448.0708276634959     
   555.32377682784454     
  -743.01153744056364     
   4853.2841047478987     
  -4443.9058993372873     
   499.95261431313293     
  -730.90609377880514     
   4831.0739493627307     
  -4440.1562547299391     
   445.50965603766559     
  -718.85615292090199     
   4808.8815213951320     
  -4436.8149323096568     
   391.97055123231587     
  -706.86167308620122     
   4786.7047961814196     
  -4433.8751531754142     
   339.31152356453794     
  -694.92261751371245     
   4764.5417825066088     
  -4431.3303167486802     
   287.50939354823163     
  -683.03895437959159     
   4742.3905217239953     
  -4429.1739962970678     
   236.54165645083958     
  -671.21065671679480     
   4720.2490868985678     
  -4427.3999338736867     
   186.38609033060163     
  -659.43770233685268     
   4698.1155819683936     
  -4426.0020381962076     
   137.02143273094092     
  -647.72007375371027     
   4675.9881409292757     
  -4424.9743774507251     
   88.426383970001623     
  -636.05775810958414     
   4653.8649270367223     
  -4424.3111795709501     
   40.580750599928223     
  -624.45074710279016     
   4631.7441320279404     
  -4424.0068239414504     
  -6.5358121818464072     
  -612.89903691749225     
   4609.6239753617556     
  -4424.0558425328145     
  -52.942604584221641     
  -601.40262815533163     
   4587.5027034752547     
  -4424.4529120671959     
  -98.659003277591466     
  -589.96152576889108     
   4565.3785890586078     
  -4425.1928545917781     
  -143.70351802508262     
  -578.57573899695296     
   4543.2499303446857     
  -4426.2706309769665     
  -188.09464693559167     
  -567.24528130151396     
   4521.1150504151710     
  -4427.6813408289836     
  -231.85011391132696     
  -555.97017030651398     
   4498.9722965213896     
  -4429.4202166833184     
  -274.98765614364532     
  -544.75042773824714     
   4476.8200394194209     
  -4431.4826241043957     
  -317.52422385997482     
  -533.58607936741498     
   4454.6566727197014     
  -4433.8640557833460     
  -359.47690415597066     
  -522.47715495279124     
   4432.4806122488317     
  -4436.5601325645148     
  -400.86189337670459     
  -511.42368818646452     
   4410.2902954255078     
  -4439.5665967648401     
  -441.69565753983113     
  -500.42571664062541     
   4388.0841806481058     
  -4442.8793141963888     
  -481.99377318068196     
  -489.48328171587133     
   4365.8607466938756     
  -4446.4942674952445     
  -521.77206795496409     
  -478.59642859099728     
   4343.6184921301256     
  -4450.4075580049066     
  -561.04556534709059     
  -467.76520617424620     
   4321.3559347357505     
  -4454.6153997450101     
  -599.82951762305129     
  -456.98966705599167     
   4299.0716109335708     
  -4459.1141211271824     
  -638.13843308624541     
  -446.26986746282756     
   4276.7640752323141     
  -4463.9001593753292     
  -675.98703973464205     
  -435.60586721304060     
   4254.4318996784423     
  -4468.9700621733391     
  -713.38937209828316     
  -424.99772967344177     
   4232.0736733168487     
  -4474.3204824640761     
  -750.35966089773649     
  -414.44552171753497     
   4209.6880016608866     
  -4479.9481799208097     
  -786.91160063428333     
  -403.94931368500124     
   4187.2735061687717     
  -4485.8500169255667     
  -823.05879596240550     
  -393.50917934247855     
   4164.8288237317183     
  -4492.0229578952849     
  -858.81479566043720     
  -383.12519584561750     
   4142.3526061648245     
  -4498.4640688627378     
  -894.19262126973740     
  -372.79744370239530     
   4119.8435197088611     
  -4505.1705135222610     
  -929.20556503970306     
  -362.52600673766983     
   4097.3002445369057     
  -4512.1395552600588     
  -963.86627601584723     
  -352.31097205895827     
   4074.7214742679298     
  -4519.3685523301774     
  -998.18773065837684     
  -342.15243002342402     
   4052.1059154863292     
  -4526.8549603101155     
  -1032.1822765133891     
  -332.05047420605797     
   4029.4522872670937     
  -4534.5963273839661     
  -1065.8626091338419     
  -322.00520136903987     
   4006.7593207062532     
  -4542.5902969524695     
  -1099.2408117931263     
  -312.01671143226764     
   3984.0257584562692     
  -4550.8346030409184     
  -1132.3293366110433     
  -302.08510744504207     
   3961.2503542660033     
  -4559.3270730655004     
  -1165.1400377417035     
  -292.21049555889658     
   3938.4318725249677     
  -4568.0656233485643     
  -1197.6851603568575     
  -282.39298500156093     
   3915.5690878114688     
  -4577.0482620512403     
  -1229.9763738764966     
  -272.63268805205070     
   3892.6607844442019     
  -4586.2730848553138     
  -1262.0257393295374     
  -262.92972001687292     
   3869.7057560373132     
  -4595.7382779002855     
  -1293.8447943186177     
  -253.28419920734120     
   3846.7028050579179     
  -4605.4421138576754     
  -1325.4454380983871     
  -243.69624691799319     
   3823.6507423866656     
  -4615.3829546434126     
  -1356.8391108688643     
  -234.16598740610394     
   3800.5483868801193     
  -4625.5592479749293     
  -1388.0376040675696     
  -224.69354787229125     
   3777.3945649351690     
  -4635.9695300054364     
  -1419.0522797499070     
  -215.27905844220751     
   3754.1881100548958     
  -4646.6124221035607     
  -1449.8948618979139     
  -205.92265214931584     
   3730.9278624157178     
  -4657.4866335677943     
  -1480.5766727975993     
  -196.62446491874664     
   3707.6126684352635     
  -4668.5909586137768     
  -1511.1094053202901     
  -187.38463555223447     
   3684.2413803408454     
  -4679.9242791536790     
  -1541.5043800740575     
  -178.20330571413280     
   3660.8128557379500     
  -4691.4855620042345     
  -1571.7732750026123     
  -169.08061991850806     
   3637.3259571790231     
  -4703.2738615667540     
  -1601.9275228257698     
  -160.01672551731303     
   3613.7795517301370     
  -4715.2883179879473     
  -1631.9786838446439     
  -151.01177268964184     
   3590.1725105398746     
  -4727.5281581167819     
  -1661.9384648944460     
  -142.06591443206909     
   3566.5037084030741     
  -4739.9926966034900     
  -1691.8183497468426     
  -133.17930655007669     
   3542.7720233259984     
  -4752.6813342265923     
  -1721.6302385663223     
  -124.35210765057327     
   3518.9763360878928     
  -4765.5935610158394     
  -1751.3857078218784     
  -115.58447913551137     
   3495.1155298007916     
  -4778.7289538245032     
  -1781.0968176513977     
  -106.87658519660876     
   3471.1884894663385     
  -4792.0871799568886     
  -1810.7753141508092     
  -98.228592811181727     
   3447.1941015294133     
  -4805.6679948130204     
  -1840.4334395778671     
  -89.640671739098451     
   3423.1312534283566     
  -4819.4712456098532     
  -1870.0831620541544     
  -81.112994520861832     
   3398.9988331410182     
  -4833.4968693252604     
  -1899.7369520091020     
  -72.645736476832624     
   3374.7957287265422     
  -4847.7448964653286     
  -1929.4070384553843     
  -64.239075707603959     
   3350.5208278622440     
  -4862.2154492537438     
  -1959.1061723368930     
  -55.893193095540305     
   3326.1730173752444     
  -4876.9087455462704     
  -1988.8468891952921     
  -47.608272307494310     
   3301.7511827683402     
  -4891.8250972152355     
  -2018.6422694339374     
  -39.384499798716689     
   3277.2542077397125     
  -4906.9649142359895     
  -2048.5052059780610     
  -31.222064817975038     
   3252.6809736959199     
  -4922.3287032808257     
  -2078.4491613333089     
  -23.121159413899061     
   3228.0303592577416     
  -4937.9170719908252     
  -2108.4874397981789     
  -15.081978442570712     
   3203.3012397582906     
  -4953.7307277893115     
  -2138.6339397049142     
  -7.1047195763791464     
   3178.4924867329751     
  -4969.7704823370977     
  -2168.9024352545357     
  0.81041668583831628     
   3153.6029674006281     
  -4986.0372506015074     
  -2199.3073196813853     
   8.6632270073465900     
   3128.6315441353768     
  -5002.5320554991176     
  -2229.8628981983197     
   16.453505200730557     
   3103.5770739285394     
  -5019.2560272356050     
  -2260.5841204641847     
   24.181042213754637     
   3078.4384078401035     
  -5036.2104081390862     
  -2291.4858953121820     
   31.845626113837088     
   3053.2143904388704     
  -5053.3965523539282     
  -2322.5837720219301     
   39.447042071110452     
   3027.9038592313759     
  -5070.8159306440921     
  -2353.8934017694874     
   46.985072340037803     
   3002.5056440768726     
  -5088.4701311573626     
  -2385.4308888589362     
   54.459496239552784     
   2977.0185665919189     
  -5106.3608628238053     
  -2417.2128052876874     
   61.870090131689693     
   2951.4414395377016     
  -5124.4899588634626     
  -2449.2558944910688     
   69.216627398667868     
   2925.7730661953619     
  -5142.8593780721458     
  -2481.5776194469054     
   76.498878418392863     
   2900.0122397246369     
  -5161.4712102179974     
  -2514.1955719349753     
   83.716610538334947     
   2874.1577425065725     
  -5180.3276770075099     
  -2547.1281275602082     
   90.869588047742937     
   2848.2083454691438     
  -5199.4311379642113     
  -2580.3938370916826     
   97.957572148149978     
   2822.1628073948768     
  -5218.7840917423991     
  -2614.0120867576675     
   104.98032092212478     
   2796.0198742095386     
  -5238.3891823930817     
  -2648.0024822811474     
   111.93758930022004     
   2769.7782782510299     
  -5258.2492010101905     
  -2682.3855272150131     
   118.82912902606729     
   2743.4367375173442     
  -5278.3670924643029     
  -2717.1819965477252     
   125.65468861956421     
   2716.9939548925868     
  -5298.7459574384111     
  -2752.4136149246847     
   132.41401333809881     
   2690.4486173501155     
  -5319.3890595503453     
  -2788.1024571406933     
   139.10684513575117     
   2663.7993951312919     
  -5340.2998279789017     
  -2824.2715869725234     
   145.73292262041085     
   2637.0449408991421     
  -5361.4818648811952     
  -2860.9445078546082     
   152.29198100874541     
   2610.1838888652132     
  -5382.9389486901055     
  -2898.1457689355630     
   158.78375207895135     
   2583.2148538885958     
  -5404.6750419571217     
  -2935.9004293050252     
   165.20796412121655     
   2556.1364305457600     
  -5426.6942951769097     
  -2974.2346832178278     
   171.56434188581903     
   2528.9471921695658     
  -5449.0010553010425     
  -3013.1752973242542     
   177.85260652878344     
   2501.6456898562351     
  -5471.5998700309756     
  -3052.7502721866508     
   184.07247555501320     
   2474.2304514384773     
  -5494.4954970723747     
  -3092.9882551954702     
   190.22366275881134     
   2446.6999804233301     
  -5517.6929089863406     
  -3133.9192209146618     
   196.30587816170055     
   2419.0527548930067     
  -5541.1973031432008     
  -3175.5739030020045     
   202.31882794744632     
   2391.2872263666086     
  -5565.0141074157164     
  -3217.9844072041992     
   208.26221439418501     
   2363.4018186218955     
  -5589.1489904697473     
  -3261.1838202908771     
   214.13573580355200     
   2335.3949264729172     
  -5613.6078691219282     
  -3305.2065022535462     
   219.93908642670081     
   2307.2649145053897     
  -5638.3969178888301     
  -3350.0881793965877     
   225.67195638709956     
   2279.0101157625822     
  -5663.5225792343044     
  -3395.8657141236599     
   231.33403159998414     
   2250.6288303842703     
  -5688.9915720902318     
  -3442.5776222085738     
   236.92499368834379     
   2222.1193241934034     
  -5714.8109042567958     
  -3490.2636174187242     
   242.44451989530680     
   2193.4798272292919     
  -5740.9878813874366     
  -3538.9652066069020     
   247.89228299278989     
   2164.7085322247317     
  -5767.5301204369880     
  -3588.7252586763761     
   253.26795118626694     
   2135.8035930239457     
  -5794.4455598770619     
  -3639.5885456741648     
   258.57118801550644     
   2106.7631229393296     
  -5821.7424739696171     
  -3691.6013824110510     
   263.80165225112097     
   2077.5851930435606     
  -5849.4294843377011     
  -3744.8121300005259     
   268.95899778676312     
   2048.2678303944354     
  -5877.5155753127037     
  -3799.2708567941950     
   274.04287352679648     
   2018.8090161893062     
  -5906.0101067386613     
  -3855.0298440217289     
   279.05292326926121     
   1989.2066838460382     
  -5934.9228305688239     
  -3912.1432705922421     
   283.98878558394676     
   1959.4587170068698     
  -5964.2639050982662     
  -3970.6676798486051     
   288.85009368537447     
   1929.5629474623820     
  -5994.0439126971305     
  -4030.6617253975651     
   293.63647530048672     
   1899.5171529915444     
  -6024.2738756376129     
  -4092.1866013986764     
   298.34755253082710     
   1869.3190551145808     
  -6054.9652751481017     
  -4155.3058123695282     
   302.98294170899067     
   1838.9663167548576     
  -6086.1300687408739     
  -4220.0855979092912     
   307.54225324911062     
   1808.4565398061929     
  -6117.7807107251929     
  -4286.5947092368433     
   312.02509149114184     
   1777.7872626017681     
  -6149.9301710444706     
  -4354.9048508913093     
   316.43105453868884     
   1746.9559572805922     
  -6182.5919574261543     
  -4425.0904097662788     
   320.75973409011885     
   1715.9600270482777     
  -6215.7801354994026     
  -4497.2289593301912     
   325.01071526269010     
   1684.7968033277939     
  -6249.5093526943783     
  -4571.4009473557635     
   329.18357640941554     
   1653.4635427965584     
  -6283.7948597995473     
  -4647.6901706685649     
   333.27788892837418     
   1621.9574243068612     
  -6318.6525360795604     
  -4726.1835466620241     
   337.29321706417284     
   1590.2755456849643     
  -6354.0989126795248     
  -4806.9713966585168     
   341.22911770125302     
   1558.4149204078785     
  -6390.1511981544645     
  -4890.1474717703559     
   345.08514014872992     
   1526.3724741520111     
  -6426.8273041927414     
  -4975.8088863229877     
   348.86082591644498     
   1494.1450412144281     
  -6464.1458708401642     
  -5064.0563979287608     
   352.55570848190700     
   1461.7293608027669     
  -6502.1262938246291     
  -5154.9941109182955     
   356.16931304779462     
   1429.1220731940632     
  -6540.7887496565181     
  -5248.7298088442212     
   359.70115628969108     
   1396.3197157618656     
  -6580.1542232228485     
  -5345.3745390043550     
   363.15074609372351     
   1363.3187188731442     
  -6620.2445322653821     
  -5445.0429059116941     
   366.51758128378424     
   1330.1154016573321     
  -6661.0823540597194     
  -5547.8525186023571     
   369.80115133801917     
   1296.7059676523090     
  -6702.6912479492375     
  -5653.9241970065023     
   373.00093609428461     
   1263.0865003338697     
  -6745.0956794267859     
  -5763.3812811398948     
   376.11640544429042     
   1229.2529585377135     
  -6788.3210390353361     
  -5876.3495904967731     
   379.14701901617832     
   1195.2011717877158     
  -6832.3936609640605     
  -5992.9566401190168     
   382.09222584531915     
   1160.9268355458926     
  -6877.3408357649541     
  -6113.3312043775213     
   384.95146403316022     
   1126.4255064069864     
  -6923.1908197977846     
  -6237.6023167193507     
   387.72416039401782     
   1091.6925972645581     
  -6969.9728371731808     
  -6365.8983929413344     
   390.40973008978443     
   1056.7233724838254     
  -7017.7170751202393     
  -6498.3457805701937     
   393.00757625262173     
   1021.5129431248376     
  -7066.4546684745173     
  -6635.0673216734831     
   395.51708959582891     
   986.05626227018445     
  -7116.2176733870674     
  -6776.1801798291599     
   397.93764801323044     
   950.34812052487655     
  -7167.0390247357873     
  -6921.7936316761206     
   400.26861616761249     
   914.38314177060442     
  -7218.9524769733571     
  -7072.0057943410393     
   402.50934506896743     
   878.15577927709285     
  -7271.9925204309166     
  -7226.9002526790873     
   404.65917164359098     
   841.66031229520138     
  -7326.1942723260081     
  -7386.5412491164643     
   406.71741829541998     
   804.89084328514957     
  -7381.5933316943829     
  -7550.9684545604405     
   408.68339246142762     
   767.84129596815535     
  -7438.2255951035850     
  -7720.1900013085660     
   410.55638616340980     
   730.50541443011377     
  -7496.1270201133975     
  -7894.1743562070769     
   412.33567555913510     
   692.87676356036695     
  -7555.3333277849524     
  -8072.8401739533992     
   414.02052049660961     
   654.94873116818144     
  -7615.8796290896016     
  -8256.0438608403183     
   415.61016407616296     
   616.71453220034175     
  -7677.7999580459054     
  -8443.5644457254948     
   417.10383222623153     
   578.16721557675567     
  -7741.1266913888448     
  -8635.0847460303885     
   418.50073330015312     
   539.29967428082250     
  -7805.8898269840747     
  -8830.1685127444271     
   419.80005770305348     
   500.10465948628905     
  -7872.1160908296570     
  -9028.2317897266421     
   421.00097756007983     
   460.57479968608243     
  -7939.8278292526084     
  -9228.5079747671407     
   422.10264643992508     
   420.70262601529339     
  -8009.0416390633600     
  -9430.0040352199721     
   423.10419915090614     
   380.48060524431526     
  -8079.7666693275114     
  -9631.4463823220885     
   424.00475163098389     
   339.90118227801003     
  -8152.0025171949255     
  -9831.2131342692282     
   424.80340095824124     
   298.95683444576690     
  -8225.7366157019460     
  -10027.249398494165     
   425.49922551473566     
   257.64014044103629     
  -8300.9409861906515     
  -10216.960711704032     
   426.09128534466345     
   215.94386749673765     
  -8377.5681915284331     
  -10397.078625701437     
   426.57862275785470     
   173.86108131486446     
  -8455.5462812211917     
  -10563.490239791583     
   426.96026324234924     
   131.38528446676145     
  -8534.7724580196300     
  -10711.021113421932     
   427.23521676594862     
   88.510590530787539     
  -8615.1051163702941     
  -10833.157283669174     
   427.40247956721572     
   45.231943249866276     
  -8696.3537959978148     
  -10921.687451366466     
   427.46103656274897     
   1.5453926301650185     
  -8778.2664518830607     
  -10966.239517612959     
   427.40986453150765     
  -42.551556620206554     
  -8860.5132482651607     
  -10953.676616046010     
   427.24793628095836     
  -87.059504298082260     
  -8942.6658228855031     
  -10867.304444610385     
   426.97422605718816     
  -131.97659537084726     
  -9024.1706062200828     
  -10685.823444646348     
   426.58771653648085     
  -177.29780759153383     
  -9104.3142820549292     
  -10381.932369588809     
   426.08740783554589     
  -223.01404023373934     
  -9182.1787748268471     
  -9920.4515216092041     
   425.47232911056386     
  -269.11094257390278     
  -9256.5821612389154     
  -9255.7767059399484     
   424.74155349411035     
  -315.56739919333268     
  -9326.0004865334631     
  -8328.3902961289532     
   423.89421736198778     
  -362.35355894405353     
  -9388.4634137544308     
  -7060.0288964021865     
   422.92954525534020     
  -409.42825155463220     
  -9441.4136304774474     
  -5346.9058790088311     
   421.84688224585875     
  -456.73557419225193     
  -9481.5154245700141     
  -3050.1005243105024     
   420.64573618115389     
  -504.20034069993181     
  -9504.3911785023411     
   18.335336385097921     
   419.32583317102802     
  -551.72195280488745     
  -9504.2536634794542     
   4115.5091293206133     
   417.88719100844924     
  -599.16605532610890     
  -9473.3873450095489     
   9598.3659683227925     
   416.33021717369587     
  -646.35302268925170     
  -9401.3996002471267     
   16967.512799103130     
   414.65584098685872     
  -693.04187982550320     
  -9274.1432542538569     
   26945.251258849854     
   412.86569391150675     
  -738.90737263567007     
  -9072.0538698124783     
   40561.189913172304     
   410.96235891182369     
  -783.50711967385951     
  -8767.8449454636921     
   59435.210717849157     
   408.94972075689731     
  -826.23193420021926     
  -8322.0808650798135     
   85711.888891702081     
   406.83346716425399     
  -866.23524060889815     
  -7679.2416983920612     
   123986.16675396483     
   404.62182108597227     
  -902.30670847422232     
  -6749.3454477373034     
   177075.68418125471     
   402.32663771330374     
  -932.73326663450973     
  -5421.2778163779212     
   267234.30985132692     
   399.96509709645647     
  -954.82901240668741     
  -3417.0204924929230     
   367481.63457259239     
   397.56241008790192     
  -965.02383422091577     
  -660.90823319853905     
   679424.07853651617     
   395.15633582711922     
  -955.58917391434829     
   4434.7723558254502     
   643976.31096909894     
   392.80514234941620     
  -921.34075630455141     
   9264.5946880935880     
   2748605.5497658607     
   390.60264113717045     
  -823.48142880597015     
   29879.136311338021     
  -1366798.6373560438     
   388.70932593839274     
  -699.71322169970801     
   19628.146531167913     
   21957057.352121655     
   387.42579782109016     
  -189.87766369156614     
   184306.07667208411     
  -44736934.071990751     
   387.40400204618692     
  -107.16479418095605     
  -151220.92886783936     
   277009274.96296060     
   390.51922917660704     
   4330.6544670355806     
   1926348.6333544131     
   212660033.15597323     
   416.70835732072220     
   17949.773255481767     
   3521298.8820241783     
   212660033.15597323     
  -1513.6842442420170     
   343664.27404867695     
  -91213382410.965698     
   22165580411108348.     
  -1513.4096277699682     
   227734.25046007059     
  -24716641177.640659     
   26945667202307868.     
  -1513.3912433293749     
   224246.63313003647     
  -18137911219.099628     
   1369473972589199.2     
  -1513.3716478714953     
   221085.97039558709     
  -17776346287.667133     
   6271967768841896.0     
  -1513.3507631686111     
   217872.90836318466     
  -15985675550.926964     
   4099058379410130.5     
  -1513.3285060607197     
   214712.88235904792     
  -14720136874.542713     
   3763695013117619.0     
  -1513.3047881540581     
   211576.36570411187     
  -13463571343.705307     
   3120711974889803.0     
  -1513.2795155019512     
   208471.40421655815     
  -12336882987.193361     
   2661056039180989.0     
  -1513.2525882670095     
   205395.58378418771     
  -11297959560.412403     
   2251101351233277.0     
  -1513.2239003636478     
   202349.40227095276     
  -10347564943.844471     
   1908456932195573.2     
  -1513.1933390798508     
   199332.54686063441     
  -9476258987.7713737     
   1616886460358985.2     
  -1513.1607846770571     
   196344.93042094557     
  -8677993702.0650902     
   1370041602441904.8     
  -1513.1261099669721     
   193386.40299367081     
  -7946550051.5057335     
   1160772907683403.2     
  -1513.0891798640719     
   190456.83210778167     
  -7276397334.8526850     
   983438644681663.75     
  -1513.0498509124943     
   187556.08041725933     
  -6662418798.1089334     
   833155216373069.75     
  -1513.0079707859529     
   184684.01193595244     
  -6099933420.1653967     
   705805585130327.00     
  -1512.9633777592428     
   181840.49029561697     
  -5584645679.4399691     
   597893833470376.00     
  -1512.9159001498499     
   179025.37923077864     
  -5112617209.0509901     
   506457186418743.56     
  -1512.8653557280902     
   176238.54244748110     
  -4680236551.4419203     
   428983812765189.12     
  -1512.8115510941534     
   173479.84365433746     
  -4284192198.9789953     
   363344270020979.69     
  -1512.7542810203329     
   170749.14655984673     
  -3921447866.5990262     
   307733508588061.56     
  -1512.6933277566645     
   168046.31486808928     
  -3589219654.9628263     
   260621407400140.97     
  -1512.6284602981059     
   165371.21228413173     
  -3284955209.8101983     
   220711002326618.72     
  -1512.5594336113152     
   162723.70250882977     
  -3006314541.4161019     
   186902997964859.66     
  -1512.4859878190032     
   160103.64924230584     
  -2751152429.6023788     
   158265659910530.88     
  -1512.4078473397451     
   157510.91618411237     
  -2517502306.9754190     
   134009327957360.39     
  -1512.3247199810571     
   154945.36703022133     
  -2303561440.8482828     
   113464771536617.16     
  -1512.2362959834495     
   152406.86547575402     
  -2107677350.7807302     
   96064845159455.062     
  -1512.1422470130778     
   149895.27521541700     
  -1928335351.1783848     
   81328939332378.000     
  -1512.0422251005243     
   147410.45994083252     
  -1764147118.1417160     
   68849798699050.867     
  -1511.9358615231458     
   144952.28334358888     
  -1613840191.2168665     
   58282329841154.516     
  -1511.8227656283270     
   142520.60911392144     
  -1476248368.0694633     
   49334140207725.141     
  -1511.7025235948900     
   140115.30094014737     
  -1350302859.4224639     
   41757488585195.914     
  -1511.5746971298015     
   137736.22251149185     
  -1235024206.7185879     
   35342483357999.961     
  -1511.4388220972364     
   135383.23751481634     
  -1129514848.0303364     
   29911305632270.980     
  -1511.2944070769472     
   133056.20963758437     
  -1032952305.6602819     
   25313313943643.398     
  -1511.1409318487968     
   130755.00256703736     
  -944582942.19757509     
   21420899103736.512     
  -1510.9778458002190     
   128479.47999009359     
  -863716224.29109585     
   18125965303133.879     
  -1510.8045662532693     
   126229.50559465926     
  -789719470.84386885     
   15336952212301.244     
  -1510.6204767078407     
   124004.94306932078     
  -722013029.79706872     
   12976308158092.797     
  -1510.4249249975278     
   121805.65610379590     
  -660065859.60687280     
   10978350835101.844     
  -1510.2172213545352     
   119631.50838930864     
  -603391473.16450524     
   9287452665365.1211     
  -1509.9966363799406     
   117482.36361939571     
  -551544222.09182978     
   7856504519368.6035     
  -1509.7623989155488     
   115358.08549028283     
  -504115886.23804355     
   6645612766953.5859     
  -1509.5136938134972     
   113258.53770149144     
  -460732549.30328536     
   5620996206476.5195     
  -1509.2496595997097     
   111183.58395604118     
  -421051731.49167073     
   4754050715870.1934     
  -1508.9693860272369     
   109133.08796183828     
  -384759762.37744254     
   4020557226314.9146     
  -1508.6719115154710     
   107106.91343228052     
  -351569371.25548935     
   3400010470938.9185     
  -1508.3562204711914     
   105104.92408656304     
  -321217478.65042663     
   2875050541583.6816     
  -1508.0212404873653     
   103126.98365103942     
  -293463170.48212367     
   2430981025543.1245     
  -1507.6658394156177     
   101172.95586034663     
  -268085842.56119460     
   2055361175368.6687     
  -1507.2888223082928     
   99242.704458028951     
  -244883498.03257781     
   1737660161934.1855     
  -1506.8889282260432     
   97336.093197981172     
  -223671187.94344306     
   1468964424733.8398     
  -1506.4648269069326     
   95452.985845504183     
  -204279580.94190609     
   1241729671048.0215     
  -1506.0151152930910     
   93593.246178968664     
  -186553652.91710168     
   1049570919330.4202     
  -1505.5383139110572     
   91756.737990914175     
  -170351485.62554967     
   887084651064.84387     
  -1505.0328631020532     
   89943.325089760256     
  -155543165.72213012     
   749698207412.97278     
  -1504.4971190985773     
   88152.871301588442     
  -142009775.77799883     
   633542259184.53455     
  -1503.9293499438850     
   86385.240471798548     
  -129642469.61775117     
   535342822343.77155     
  -1503.3277312511352     
   84640.296466995947     
  -118341624.89800850     
   452329818859.21790     
  -1502.6903417992341     
   82917.903177246786     
  -108016066.62543873     
   382159660071.56183     
  -1502.0151589627037     
   81217.924518210508     
  -98582355.671958745     
   322849706245.54089     
  -1501.3000539732500     
   79540.224433384443     
  -89964136.805562377     
   272722777643.29590     
  -1500.5427870110982     
   77884.666896833616     
  -82091541.351229593     
   230360179651.60974     
  -1499.7410021246149     
   76251.115915734481     
  -74900639.977188841     
   194561944776.39529     
  -1498.8922219772571     
   74639.435533158045     
  -68332941.252490699     
   164313172406.02716     
  -1497.9938424214617     
   73049.489831329949     
  -62334932.369853765     
   138755543125.50809     
  -1497.0431268997470     
   71481.142934641612     
  -56857658.386330500     
   117163209247.74570     
  -1496.0372006740329     
   69934.259013076968     
  -51856336.772123627     
   98922389040.093109     
  -1494.9730448849964     
   68408.702285906125     
  -47290004.390147038     
   83514099944.888474     
  -1493.8474904441932     
   66904.337025361398     
  -43121194.128315553     
   70499546635.457520     
  -1492.6572117626813     
   65421.027560678987     
  -39315638.729534790     
   59507756721.085274     
  -1491.3987203209922     
   63958.638282338419     
  -35841999.560435429     
   50225119672.921890     
  -1490.0683580865257     
   62517.033646398122     
  -32671618.209186271     
   42386536018.130638     
  -1488.6622907857877     
   61096.078179199234     
  -29778289.006171536     
   35767929162.605003     
  -1487.1765010403672     
   59695.636482166185     
  -27138050.738539927     
   30179911399.203125     
  -1485.6067813771683     
   58315.573236871875     
  -24728995.905267362     
   25462425190.329227     
  -1483.9487271251699     
   56955.753210320574     
  -22531096.098228507     
   21480211254.671341     
  -1482.1977292129122     
   55616.041260415710     
  -20526042.099599123     
   18118974840.858143     
  -1480.3489668829900     
   54296.302341668546     
  -18697097.514819562     
   15282143944.876978     
  -1478.3974003421024     
   52996.401511045151     
  -17028964.755842216     
   12888127349.935490     
  -1476.3377633676516     
   51716.203934105040     
  -15507662.378375001     
   10867996242.435287     
  -1474.1645558945379     
   50455.574891182085     
  -14120412.789181944     
   9163523695.2572250     
  -1471.8720366086466     
   49214.379783849763     
  -12855539.467772711     
   7725527069.6400108     
  -1469.4542155765969     
   47992.484141479028     
  -11702372.897119243     
   6512466591.4225864     
  -1466.9048469446243     
   46789.753627899809     
  -10651164.469611922     
   5489260575.5615149     
  -1464.2174217430070     
   45606.054048105871     
  -9693007.6987851709     
   4626283954.5095758     
  -1461.3851608362270     
   44441.251355512075     
  -8819766.1095949672     
   3898521440.4382019     
  -1458.4010080631137     
   43295.211657216161     
  -8024007.3044433389     
   3284852964.3300600     
  -1455.2576236155182     
   42167.801226985168     
  -7298942.4398660231     
   2767445649.2237992     
  -1451.9473777086594     
   41058.886488340278     
  -6638371.5573933125     
   2331253700.8876896     
  -1448.4623446011515     
   39968.334113333840     
  -6036631.0267624967     
   1963550165.2143192     
  -1444.7942970278843     
   38896.010671335520     
  -5488554.5946245883     
   1653682887.5725152     
  -1440.9347011143775     
   37841.784024826600     
  -4989404.9588413248     
   1392364717.2852001     
  -1436.8747118469892     
   36805.517937878030     
  -4534928.9775862237     
   1172746676.0802944     
  -1432.6051691794048     
   35787.093047499082     
  -4120985.0299003990     
   985767951.03112435     
  -1428.1165948621970     
   34786.325429666205     
  -3744722.1104368949     
   834685138.34112978     
  -1423.3991900888900     
   33803.282943073980     
  -3400198.6445861715     
   686035899.35915542     
  -1418.4428340589143     
   32837.056453227735     
  -3093986.5296744113     
   631869553.37284231     
  -1413.2370835650686     
   31890.532872507556     
  -2788998.8076704405     
   350311336.13552213     
  -1407.7711737206150     
   30951.854909067308     
  -2606151.5217780345     
   896946347.51966166     
  -1402.0340199488953     
   30066.438309636032     
  -2099883.8538801344     
   161658332.83280018     
  -1337.4662868110436     
   22598.112780850366     
  -887446.35763413319     
   41630874.703312173     
  -1285.8670621768917     
   18941.459893366802     
  -575214.79735929193     
   24431072.511526361     
  -1241.7267694189777     
   16523.468516161462     
  -391981.75352284423     
   12653534.299097825     
  -1202.6702726146684     
   14800.813516655324     
  -297080.24627961050     
   8457487.7221985180     
  -1167.3928421166183     
   13473.990180048495     
  -233649.08836312167     
   5692556.8514292045     
  -1135.0792272679630     
   12412.480179197184     
  -190954.91197740257     
   4144960.1962546054     
  -1105.1767300167623     
   11535.423622989945     
  -159867.71050549304     
   3108190.4444000931     
  -1077.2887786742531     
   10794.363641294982     
  -136556.28217249236     
   2412416.8007641048     
  -1051.1186523220817     
   10156.815045446845     
  -118463.15616676156     
   1916803.5094587200     
  -1026.4370593796716     
   9600.4393304153891     
  -104087.12984582118     
   1554885.7282521836     
  -1003.0622105256656     
   9109.1577885910119     
  -92425.486883929800     
   1282658.3680154744     
  -980.84693381021236     
   8671.0801985716535     
  -82805.549123813733     
   1073444.7195147809     
  -959.66999542206463     
   8277.1795414434855     
  -74754.713727452880     
   909485.32822740264     
  -939.43005282099898     
   7920.4588227104859     
  -67933.573765747366     
   778863.54889774742     
  -920.04132085730714     
   7595.3946454235820     
  -62092.097149014255     
   673285.09389946784     
  -901.43038977133733     
   7297.5582551891248     
  -57042.458944768237     
   586861.04938573670     
  -883.53383979787270     
   7023.3496051412667     
  -52641.001074375221     
   515316.84210246778     
  -866.29642021607651     
   6769.8067905588123     
  -48776.124758606711     
   455494.03382156993     
  -849.66963692514230     
   6534.4666798999324     
  -45359.919504944934     
   405020.04758736806     
  -833.61064128405485     
   6315.2612082674714     
  -42322.269148039682     
   362086.49771080056     
  -818.08134484403467     
   6110.4389843593508     
  -39606.620415208672     
   325296.68801683845     
  -803.04770599998108     
   5918.5051951836231     
  -37166.895255082381     
   293558.91968496126     
  -788.47914924924623     
   5738.1749486523040     
  -34965.203357445178     
   266010.54196254094     
  -774.34808798388133     
   5568.3366295268761     
  -32970.124292726119     
   241963.07270982777     
  -760.62952901388257     
   5408.0228156765543     
  -31155.401247402409     
   220861.98573885029     
  -747.30074226396027     
   5256.3869716721456     
  -29498.936354361031     
   202256.86834681238     
  -734.34098292342674     
   5112.6846061818433     
  -27982.009841759937     
   185779.01332520138     
  -721.73125617239998     
   4976.2579134728912     
  -26588.667241820935     
   171124.41031163893     
  -709.45411674006800     
   4846.5231599571298     
  -25305.234164483642     
   158040.70491265506     
  -697.49349716768893     
   4722.9602523518242     
  -24119.928877638726     
   146317.10690857313     
  -685.83455988749915     
   4605.1040537181661     
  -23022.550575824425     
   135776.51174700574     
  -674.46356918630659     
   4492.5371104343003     
  -22004.226737721881     
   126269.30064337091     
  -663.36777986950904     
   4384.8835261327540     
  -21057.206982896598     
   117668.42362457301     
  -652.53534002870117     
   4281.8037741612316     
  -20174.693805712304     
   109865.47291576525     
  -641.95520578156948     
   4182.9902827498408     
  -19350.702758844065     
   102767.52549448056     
  -631.61706622435179     
   4088.1636600586421     
  -18579.946317635462     
   96294.588556896182     
  -621.51127713574419     
   3997.0694520059064     
  -17857.736903458739     
   90377.520180664127     
  -611.62880221262321     
   3909.4753459920003     
  -17179.905502103757     
   84956.327283164792     
  -601.96116081441755     
   3825.1687496180407     
  -16542.733047480022     
   79978.765089967797     
  -592.50038135371472     
   3743.9546862260777     
  -15942.892309305265     
   75399.178798070279     
  -583.23895960291395     
   3665.6539592820150     
  -15377.398468319738     
   71177.540833717954     
  -574.16982129606038     
   3590.1015458310485     
  -14843.566912066854     
   67278.647400657006     
  -565.28628849581753     
   3517.1451859094768     
  -14338.977056561926     
   63671.444535948045     
  -556.58204927132647     
   3446.6441402117161     
  -13861.441222542315     
   60328.460945727733     
  -548.05113029623578     
   3378.4680927417367     
  -13408.977765449356     
   57225.328517275098     
  -539.68787202965746     
   3312.4961788241890     
  -12979.787801569793     
   54340.375508836900     
  -531.48690618798946     
   3248.6161218571310     
  -12572.234985253517     
   51654.280243806490     
  -523.44313525387565     
   3186.7234646854345     
  -12184.827883424969     
   49149.775124950022     
  -515.55171380119714     
   3126.7208835519027     
  -11816.204569987844     
   46811.393059853028     
  -507.80803144286324     
   3068.5175743218356     
  -11465.119122038945     
   44625.249200851395     
  -500.20769723205262     
   3012.0287021341564     
  -11130.429753032558     
   42578.852938592499     
  -492.74652536809651     
   2957.1749068615923     
  -10811.088355993115     
   40660.945027296802     
  -485.42052207590143     
   2903.8818578008886     
  -10506.131268288389     
   38861.356498418136     
  -478.22587354313072     
   2852.0798518937918     
  -10214.671094550253     
   37170.885805144608     
  -471.15893481264646     
   2801.7034505298870     
  -9935.8894510116679     
   35581.191738193047     
  -464.21621953926973     
   2752.6911506199203     
  -9669.0305129752232     
   34084.699879376029     
  -457.39439052999040     
   2704.9850861777827     
  -9413.3952638799019     
   32674.520440760687     
  -450.69025099556330     
   2658.5307571166472     
  -9168.3363605741961     
   31344.376317871109     
  -444.10073644914530     
   2613.2767823697363     
  -8933.2535381901635     
   30088.539606217793     
  -437.62290719440330     
   2569.1746747964021     
  -8707.5894911435298     
   28901.775609276567     
  -431.25394135148804     
   2526.1786356333582     
  -8490.8261740739545     
   27779.293425806256     
  -424.99112837453282     
   2484.2453665147223     
  -8282.4814733804087     
   26716.702055569451     
  -418.83186301898502     
   2443.3338973113623     
  -8082.1062079636367     
   25709.971541093342     
  -412.77363972120105     
   2403.4054282379393     
  -7889.2814214054360     
   24755.398343755020     
  -406.81404735639086     
   2364.4231848498575     
  -7703.6159338272737     
   23849.574536175693     
  -400.95076434425050     
   2326.3522847032746     
  -7524.7441248059558     
   22989.360294261838     
  -395.18155407451775     
   2289.1596145847620     
  -7352.3239225989919     
   22171.859289044412     
  -389.50426062727075     
   2252.8137173334371     
  -7186.0349779311600     
   21394.396693338222     
  -383.91680476510089     
   2217.2846873817816     
  -7025.5770027311237     
   20654.499385642321     
  -378.41718017636060     
   2182.5440742316064     
  -6870.6682573388061     
   19949.878253826664     
  -373.00344995054223     
   2148.5647931621716     
  -6721.0441704351060     
   19278.412179485149     
  -367.67374326851171     
   2115.3210425383618     
  -6576.4560790889673     
   18638.133673077737     
  -362.42625229182147     
   2082.7882271492867     
  -6436.6700765408841     
   18027.215917052476     
  -357.25922923667792     
   2050.9428870650272     
  -6301.4659571629909     
   17443.960952274560     
  -352.17098361935774     
   2019.7626315470673     
  -6170.6362500209307     
   16886.789166880393     
  -347.15987966097197     
   1989.2260775938416     
  -6043.9853312693285     
   16354.229591666521     
  -342.22433384047042     
   1959.3127927423388     
  -5921.3286093318293     
   15844.911207559820     
  -337.36281258568528     
   1930.0032417808213     
  -5802.4917752751298     
   15357.555026205215     
  -332.57383009303140     
   1901.2787370611870     
  -5687.3101125785906     
   14890.966860621380     
  -327.85594626722485     
   1873.1213921269307     
  -5575.6278611239304     
   14444.030746535247     
  -323.20776477305918     
   1845.5140783978088     
  -5467.2976305249176     
   14015.703026928155     
  -318.62793119189564     
   1818.4403846769392     
  -5362.1798578229564     
   13605.006762778599     
  -314.11513127608401     
   1791.8845792646264     
  -5260.1423071021163     
   13211.026889487028     
  -309.66808929504668     
   1765.8315744832937     
  -5161.0596054309635     
   12832.905519593431     
  -305.28556646722365     
   1740.2668934346314     
  -5064.8128140340132     
   12469.837846194412     
  -300.96635947250843     
   1715.1766388240774     
  -4971.2890301875550     
   12121.068282402655     
  -296.70929904019499     
   1690.5474637034345     
  -4880.3810180695345     
   11785.886924693194     
  -292.51324860781614     
   1666.3665439929248     
  -4791.9868661343353     
   11463.626372513580     
  -288.37710304658509     
   1642.6215526567378     
  -4706.0096683404836     
   11153.658701344366     
  -284.29978744945316     
   1619.3006354156855     
  -4622.3572280804010     
   10855.392776147519     
  -280.28025597807732     
   1596.3923878898363     
  -4540.9417822592950     
   10568.271721992814     
  -276.31749076524619     
   1573.8858340733273     
  -4461.6797443443484     
   10291.770575585011     
  -272.41050086954982     
   1551.7704060498979     
  -4384.4914650274613     
   10025.394208295065     
  -268.55832127929699     
   1530.0359248661662     
  -4309.3010084652487     
   9768.6752711237114     
  -264.76001196288337     
   1508.6725824851735     
  -4236.0359439318208     
   9521.1724371146283     
  -261.01465696300068     
   1487.6709247487101     
  -4164.6271506534613     
   9282.4686733004364     
  -257.32136353224746     
   1467.0218352830673     
  -4095.0086356037073     
   9052.1696768429974     
  -253.67926130786111     
   1446.7165202864894     
  -4027.1173630273852     
   8829.9024556177683     
  -250.08750152343794     
   1426.7464941423955     
  -3960.8930946102519     
   8615.3139394730642     
  -246.54525625564295     
   1407.1035658057092     
  -3896.2782400642036     
   8408.0697783017895     
  -243.05171770403879     
   1387.7798259137314     
  -3833.2177167269401     
   8207.8531513523485     
  -239.60609750227852     
   1368.7676345766845     
  -3771.6588180917975     
   8014.3637075215265     
  -236.20762605901695     
   1350.0596098057415     
  -3711.5510902853857     
   7827.3165640225598     
  -232.85555192699556     
   1331.6486165398901     
  -3652.8462160552167     
   7646.4413674767393     
  -229.54914119884981     
   1313.5277562352542     
  -3595.4979057991413     
   7471.4814336228237     
  -226.28767692827552     
   1295.6903569831388     
  -3539.4617950469701     
   7302.1929451249825     
  -223.07045857527194     
   1278.1299641256251     
  -3484.6953479585327     
   7138.3441748403975     
  -219.89680147425489     
   1260.8403313391107     
  -3431.1577666472294     
   6979.7148183665677     
  -216.76603632390461     
   1243.8154121587188     
  -3378.8099055094799     
   6826.0953060215734     
  -213.67750869767809     
   1227.0493519181593     
  -3327.6141907143183     
   6677.2862060440211     
  -210.63057857397769     
   1210.5364800809509     
  -3277.5345441689878     
   6533.0976460933498     
  -207.62461988502571     
   1194.2713029409706     
  -3228.5363118232890     
   6393.3487889926200     
  -204.65902008354735     
   1178.2484966716479     
  -3180.5861959058443     
   6257.8673075912720     
  -201.73317972641595     
   1162.4629007041360     
  -3133.6521910989095     
   6126.4889327243454     
  -198.84651207446041     
   1146.9095114161300     
  -3087.7035241034773     
   5999.0570174507811     
  -195.99844270767983     
   1131.5834761146898     
  -3042.7105964725961     
   5875.4221058510157     
  -193.18840915515065     
   1116.4800872968115     
  -2998.6449306787135     
   5755.4415595588071     
  -190.41586053895099     
   1101.5947771726596     
  -2955.4791189820226     
   5638.9791895015551     
  -187.68025723146314     
   1086.9231124375526     
  -2913.1867750607607     
   5525.9049219824146     
  -184.98107052544898     
   1072.4607892795359     
  -2871.7424881458928     
   5416.0944614876325     
  -182.31778231632509     
   1058.2036286099594     
  -2831.1217796847354     
   5309.4290125413363     
  -179.68988479609490     
   1044.1475715055208     
  -2791.3010620906753     
   5205.7949686964503     
  -177.09688015842278     
   1030.2886748507306     
  -2752.2575998254520     
   5105.0836830300750     
  -174.53828031436231     
   1016.6231071706601     
  -2713.9694722027261     
   5007.1911674021476     
  -172.01360661827493     
   1003.1471446440353     
  -2676.4155384472101     
   4912.0179096602396     
  -169.52238960350030     
   989.85716728760531     
  -2639.5754041247583     
   4819.4686086227603     
  -167.06416872736006     
   976.74965530339318     
  -2603.4293895600877     
   4729.4519872192677     
  -164.63849212509902     
   963.82118558035313     
  -2567.9584996559429     
   4641.8805844170902     
  -162.24491637238685     
   951.06842834303120     
  -2533.1443952728150     
   4556.6705773735939     
  -159.88300625602196     
   938.48814393999282     
  -2498.9693659425129     
   4473.7415879515502     
  -157.55233455249680     
   926.07717976505444     
  -2465.4163040328763     
   4393.0165391078353     
  -155.25248181410095     
   913.83246730499832     
  -2432.4686799895671     
   4314.4214808643446     
  -152.98303616225274     
   901.75101930781659     
  -2400.1105188830848     
   4237.8854403895693     
  -150.74359308776621     
   889.82992706540847     
  -2368.3263780801631     
   4163.3402971452560     
  -148.53375525777355     
   878.06635780557917     
  -2337.1013258515736     
   4090.7206336763429     
  -146.35313232903627     
   866.45755218820273     
  -2306.4209210990011     
   4019.9636090591357     
  -144.20134076739129     
   855.00082190037779     
  -2276.2711940310583     
   3951.0088672456241     
  -142.07800367308948     
   843.69354734648334     
  -2246.6386275267159     
   3883.7983720936754     
  -139.98275061179575     
   832.53317542832656     
  -2217.5101397360131     
   3818.2763590333675     
  -137.91521745103017     
   821.51721741137828     
  -2188.8730670432628     
   3754.3891891326407     
  -135.87504620183967     
   810.64324687345822     
  -2160.7151481247683     
   3692.0852713495119     
  -133.86188486549943     
   799.90889773167214     
  -2133.0245085896468     
   3631.3149748775654     
  -131.87538728505245     
   789.31186234450286     
  -2105.7896462780650     
   3572.0305308409447     
  -129.91521300150339     
   778.84988968556581     
  -2078.9994172967581     
   3514.1859591776179     
  -127.98102711449197     
   768.52078358581662     
  -2052.6430226029256     
   3457.7369819435230     
  -126.07250014727835     
   758.32240104121342     
  -2026.7099952383492     
   3402.6409629992454     
  -124.18930791588051     
   748.25265058307787     
  -2001.1901880158548     
   3348.8568194149561     
  -122.33113140221010     
   738.30949070836266     
  -1976.0737618702428     
   3296.3449714048666     
  -120.49765663106071     
   728.49092836722525     
  -1951.3511745847063     
   3245.0672637550697     
  -118.68857455080780     
   718.79501750549719     
  -1927.0131701065432     
   3194.9869209015533     
  -116.90358091768658     
   709.21985765973136     
  -1903.0507681997815     
   3146.0684714076224     
  -115.14237618351864     
   699.76359260257129     
  -1879.4552546642244     
   3098.2777093667182     
  -113.40466538676465     
   690.42440903630074     
  -1856.2181718439738     
   3051.5816322588280     
  -111.69015804678492     
   681.20053533268572     
  -1833.3313096020327     
   3005.9483927898755     
  -109.99856806119458     
   672.09024031704041     
  -1810.7866966561087     
   2961.3472559099564     
  -108.32961360620520     
   663.09183209480818     
  -1788.5765922367839     
   2917.7485454153584     
  -106.68301703984864     
   654.20365691885081     
  -1766.6934781461687     
   2875.1236102848879     
  -105.05850480798351     
   645.42409809581272     
  -1745.1300510690321     
   2833.4447762818827     
  -103.45580735298853     
   636.75157493002291     
  -1723.8792152469177     
   2792.6853085465132     
  -101.87465902505082     
   628.18454170332359     
  -1702.9340754328191     
   2752.8193786133193     
  -100.31479799596117     
   619.72148668950842     
  -1682.2879300932191     
   2713.8220167286941     
  -98.775966175331504     
   611.36093120185615     
  -1661.9342649677542     
   2675.6691002603452     
  -97.257909129153219     
   603.10142867264733     
  -1641.8667467158016     
   2638.3372888084500     
  -95.760376000618436     
   594.94156376323338     
  -1622.0792170497384     
   2601.8040271292625     
  -94.283119433128988     
   586.87995150349343     
  -1602.5656868462688     
   2566.0474856229916     
  -92.825895495421079     
   578.91523645961752     
  -1583.3203307040962     
   2531.0465603302396     
  -91.388463608736430     
   571.04609192910323     
  -1564.3374815016195     
   2496.7808130987100     
  -89.970586475972851     
   563.27121916184069     
  -1545.6116254033791     
   2463.2304825300002     
  -88.572030012750730     
   555.58934660637124     
  -1527.1373967844042     
   2430.3764214472926     
  -87.192563280333118     
   547.99922918035134     
  -1508.9095736235495     
   2398.2001089737628     
  -85.831958420340683     
   540.49964756427687     
  -1490.9230728062462     
   2366.6835946139349     
  -84.489990591203863     
   533.08940751764464     
  -1473.1729458466416     
   2335.8095043211028     
  -83.166437906297787     
   525.76733921661742     
  -1455.6543745642334     
   2305.5610021149027     
  -81.861081373706611     
   518.53229661258592     
  -1438.3626670483716     
   2275.9217729256061     
  -80.573704837566495     
   511.38315681058640     
  -1421.2932537514296     
   2246.8760131840081     
  -79.304094920938269     
   504.31881946707642     
  -1404.4416836525495     
   2218.4083992146479     
  -78.052040970162167     
   497.33820620629893     
  -1387.8036206584397     
   2190.5040766463553     
  -76.817335000649337     
   490.44026005444385     
  -1371.3748400835921     
   2163.1486452441986     
  -75.599771644066166     
   483.62394489112421     
  -1355.1512252442603     
   2136.3281364947379     
  -74.399148096868998     
   476.88824491746220     
  -1339.1287642205498     
   2110.0290056639305     
  -73.215264070148507     
   470.23216414021562     
  -1323.3035466780705     
   2084.2381058906067     
  -72.047921740744300     
   463.65472587131075     
  -1307.6717608838908     
   2058.9426907514489     
  -70.896925703592004     
   457.15497224234286     
  -1292.2296907032551     
   2034.1303806135311     
  -69.762082925265844     
   450.73196373346309     
  -1276.9737128486536     
   2009.7891647367060     
  -68.643202698681790     
   444.38477871605863     
  -1261.9002941131282     
   1985.9073864409747     
  -67.540096598926937     
   438.11251300898874     
  -1247.0059887148209     
   1962.4737145653362     
  -66.452578440182165     
   431.91427944756288     
  -1232.2874358555812     
   1939.4771662017074     
  -65.380464233706633     
   425.78920746515126     
  -1217.7413571090683     
   1916.9070502933193     
  -64.323572146853024     
   419.73644268679891     
  -1203.3645542318684     
   1894.7530023088332     
  -63.281722463084314     
   413.75514653443281     
  -1189.1539067145522     
   1873.0049361133508     
  -62.254737542963070     
   407.84449584341218     
  -1175.1063696937019     
   1851.6530605065766     
  -61.242441786086054     
   402.00368248982818     
  -1161.2189717399026     
   1830.6878544766944     
  -60.244661593937131     
   396.23191302840013     
  -1147.4888128313273     
   1810.1000642349147     
  -59.261225333632822     
   390.52840834044787     
  -1133.9130623495655     
   1789.8806931199244     
  -58.291963302535557     
   384.89240329169604     
  -1120.4889571511662     
   1770.0209921413700     
  -57.336707693710508     
   379.32314639954285     
  -1107.2137997101058     
   1750.5124533405917     
  -56.395292562202755     
   373.81989950949247     
  -1094.0849563100514     
   1731.3468003287865     
  -55.467553792112206     
   368.38193748044836     
  -1081.0998553075856     
   1712.5159818426694     
  -54.553329064444540     
   363.00854787856997     
  -1068.2559854437654     
   1694.0121614173811     
  -53.652457825717136     
   357.69903067937781     
  -1055.5508942331353     
   1675.8277213127099     
  -52.764781257299482     
   352.45269797798665     
  -1042.9821863232896     
   1657.9552293814584     
  -51.890142245468596     
   347.26887370692123     
  -1030.5475221029292     
   1640.3874762175822     
  -51.028385352160100     
   342.14689336158551     
  -1018.2446160312969     
   1623.1174110597867     
  -50.179356786396802     
   337.08610373288650     
  -1006.0712354483487     
   1606.1382036394064     
  -49.342904376376687     
   332.08586264696288     
  -994.02519892105295     
   1589.4431618626297     
  -48.518877542203150     
   327.14553871164264     
  -982.10437520708342     
   1573.0258087342781     
  -47.707127269240807     
   322.26451106952089     
  -970.30668164157612     
   1556.8797920812008     
  -46.907506082080531     
   317.44216915741464     
  -958.63008320096742     
   1540.9989621127449     
  -46.119868019098199     
   312.67791247194930     
  -947.07259098512145     
   1525.3772876734827     
  -45.344068607591879     
   307.97115034116769     
  -935.63226132757063     
   1510.0089251578190     
  -44.579964839482784     
   303.32130170187645     
  -924.30719438888673     
   1494.8881432259986     
  -43.827415147565802     
   298.72779488261756     
  -913.09553331469192     
   1480.0093883764134     
  -43.086279382295764     
   294.19006739207606     
  -901.99546290186868     
   1465.3672078279071     
  -42.356418789096104     
   289.70756571271363     
  -891.00520884315961     
   1450.9563205490288     
  -41.637695986177064     
   285.27974509950798     
  -880.12303643904158     
   1436.7715377071443     
  -40.929974942850777     
   280.90606938364488     
  -869.34724990623818     
   1422.8078303629570     
  -40.233120958331213     
   276.58601078093290     
  -858.67619117851586     
   1409.0602593424665     
  -39.547000641007209     
   272.31904970490308     
  -848.10823923344753     
   1395.5240334314926     
  -38.871481888177122     
   268.10467458436261     
  -837.64180898271115     
   1382.1944457511177     
  -38.206433866234157     
   263.94238168530694     
  -827.27535063957794     
   1369.0669288171332     
  -37.551726991291609     
   259.83167493702427     
  -817.00734867344920     
   1356.1369941155651     
  -36.907232910237738     
   255.77206576229682     
  -806.83632121758274     
   1343.4002848798091     
  -36.272824482210140     
   251.76307291155030     
  -796.76081908098388     
   1330.8525177726381     
  -35.648375760479944     
   247.80422230085370     
  -786.77942519768931     
   1318.4895287284289     
  -35.033761974736422     
   243.89504685352898     
  -776.89075373222636     
   1306.3072380902934     
  -34.428859513762816     
   240.03508634558196     
  -767.09344944654890     
   1294.3016526462932     
  -33.833545908494592     
   236.22388725433643     
  -757.38618705170188     
   1282.4688840824183     
  -33.247699815451497     
   232.46100261065436     
  -747.76767042108349     
   1270.8051085497843     
  -32.671201000535184     
   228.74599185433433     
  -738.23663210696031     
   1259.3066090993652     
  -32.103930323184237     
   225.07842069272007     
  -728.79183253871486     
   1247.9697229470996     
  -31.545769720878894     
   221.45786096233184     
  -719.43205961661181     
   1236.7908945262056     
  -30.996602193987929     
   217.88389049352105     
  -710.15612790766511     
   1225.7666133302598     
  -30.456311790950227     
   214.35609297798274     
  -700.96287830768836     
   1214.8934718251501     
  -29.924783593784184     
   210.87405783904094     
  -691.85117726899944     
   1204.1681058282309     
  -29.401903703917871     
   207.43738010468030     
  -682.81991647528798     
   1193.5872444870095     
  -28.887559228333433     
   204.04566028313792     
  -673.86801214163518     
   1183.1476606362028     
  -28.381638266019287     
   200.69850424106673     
  -664.99440468686385     
   1172.8462134437407     
  -27.884029894723817     
   197.39552308413442     
  -656.19805808603564     
   1162.6798016293740     
  -27.394624158004628     
   194.13633303998486     
  -647.47795957381550     
   1152.6454071175483     
  -26.913312052567505     
   190.92055534349916     
  -638.83311902043363     
   1142.7400467435421     
  -26.439985515889415     
   187.74781612427350     
  -630.26256866985727     
   1132.9608167101208     
  -25.974537414120146     
   184.61774629623744     
  -621.76536254453117     
   1123.3048438368553     
  -25.516861530257280     
   181.52998144933682     
  -613.34057621575494     
   1113.7693313819198     
  -25.066852552589474     
   178.48416174322136     
  -604.98730623039035     
   1104.3515093345613     
  -24.624406063403036     
   175.47993180286952     
  -596.70466991038131     
   1095.0486790161424     
  -24.189418527947183     
   172.51694061604908     
  -588.49180481776011     
   1085.8581684385290     
  -23.761787283653298     
   169.59484143261858     
  -580.34786855447123     
   1076.7773685675572     
  -23.341410529603824     
   166.71329166550680     
  -572.27203829021437     
   1067.8036992449506     
  -22.928187316246579     
   163.87195279341663     
  -564.26351054587747     
   1058.9346328740587     
  -22.522017535350319     
   161.07049026505368     
  -556.32150079932217     
   1050.1676785316006     
  -22.122801910197694     
   158.30857340502948     
  -548.44524321033498     
   1041.5003789241946     
  -21.730441986011773     
   155.58587532108268     
  -540.63399036840372     
   1032.9303266133240     
  -21.344840120612506     
   152.90207281286462     
  -532.88701291880352     
   1024.4551326873866     
  -20.965899475299647     
   150.25684628200852     
  -525.20359942364837     
   1016.0724609593437     
  -20.593524005958812     
   147.64987964353321     
  -517.58305596645312     
   1007.7799891899405     
  -20.227618454387446     
   145.08086023849833     
  -510.02470604752870     
   999.57544426160860     
  -19.868088339837673     
   142.54947874784051     
  -502.52789021556646     
   991.45656524853916     
  -19.514839950773094     
   140.05542910736116     
  -495.09196597620257     
   983.42113554509751     
  -19.167780336836792     
   137.59840842377156     
  -487.71630745961420     
   975.46695052582015     
  -18.826817301027891     
   135.17811689179590     
  -480.40030533067068     
   967.59184419182736     
  -18.491859392084145     
   132.79425771222108     
  -473.14336649923177     
   959.79366070433571     
  -18.162815897068270     
   130.44653701086318     
  -465.94491404394944     
   952.07028127277988     
  -17.839596834155735     
   128.13466375841725     
  -458.80438693440340     
   944.41959202629016     
  -17.522112945621913     
   125.85834969109577     
  -451.72123999420637     
   936.83951405958055     
  -17.210275691026723     
   123.61730923201330     
  -444.69494363875936     
   929.32797246574796     
  -16.903997240594869     
   121.41125941330328     
  -437.72498384526642     
   921.88292095631971     
  -16.603190468789997     
   119.23991979884484     
  -430.81086193809386     
   914.50231682818765     
  -16.307768948081304     
   117.10301240759495     
  -423.95209456188263     
   907.18414247940200     
  -16.017646942901095     
   115.00026163745697     
  -417.14821349328690     
   899.92638045159413     
  -15.732739403792097     
   112.93139418962404     
  -410.39876563990015     
   892.72703574516970     
  -15.452961961743346     
   110.89613899334472     
  -403.70331287181119     
   885.58411061863649     
  -15.178230922713711     
   108.89422713105981     
  -397.06143204217153     
   878.49562640276667     
  -14.908463262342156     
   106.92539176384395     
  -390.47271484415069     
   871.45959943459422     
  -14.643576620844087     
   104.98936805711264     
  -383.93676784839136     
   864.47405872917352     
  -14.383489298093195     
   103.08589310647190     
  -377.45321240792271     
   857.53703302626445     
  -14.128120248888418     
   101.21470586380148     
  -371.02168466022556     
   850.64654853609443     
  -13.877389078405725     
   99.375547063285438     
  -364.64183554620496     
   843.80063927002641     
  -13.631216037834681     
   97.568159147540698     
  -358.31333075167964     
   836.99732652867249     
  -13.389522020199806     
   95.792286193654746     
  -352.03585080271472     
   830.23463807417454     
  -13.152228556366961     
   94.047673839105016     
  -345.80909101715827     
   823.51058521636037     
  -12.919257811235166     
   92.334069207492078     
  -339.63276162803572     
   816.82318218958972     
  -12.690532580114384     
   90.651220834017906     
  -333.50658776161362     
   810.17042227605907     
  -12.465976285290006     
   88.998878590627555     
  -327.43030959454330     
   803.55029840541044     
  -12.245512972774986     
   87.376793610749900     
  -321.40368235650260     
   796.96077883121450     
  -12.029067309250674     
   85.784718213570500     
  -315.42647651526863     
   790.39982583480412     
  -11.816564579197685     
   84.222405827728537     
  -309.49847782150744     
   783.86537425668018     
  -11.607930682218280     
   82.689610914388339     
  -303.61948751458249     
   777.35534778200213     
  -11.403092130551961     
   81.186088889586301     
  -297.78932240621731     
   770.86763744605321     
  -11.201976046786204     
   79.711596045757361     
  -292.00781512537208     
   764.40011939638964     
  -11.004510161764474     
   78.265889472369153     
  -286.27481422989899     
   757.95063110999104     
  -10.810622812693881     
   76.848726975552992     
  -280.59018449657418     
   751.51699001968916     
  -10.620242941455128     
   75.459866996632968     
  -274.95380707142635     
   745.09697004758550     
  -10.433300093117589     
   74.099068529464247     
  -269.36557979606960     
   738.68831796755785     
  -10.249724414662682     
   72.766091036445772     
  -263.82541741131280     
   732.28873225303767     
  -10.069446653918950     
   71.460694363118975     
  -258.33325191941515     
   725.89587701814401     
  -9.8923981587125667     
   70.182638651215953     
  -252.88903284177894     
   719.50736174494352     
  -9.7185108762372643     
   68.931684250039808     
  -247.49272762869197     
   713.12075389676068     
  -9.5477173526480605     
   67.707591626031885     
  -242.14432197446615     
   706.73356038879353     
  -9.3799507328834437     
   66.510121270416874     
  -236.84382027155030     
   700.34323516163465     
  -9.2151447607210528     
   65.339033604718423     
  -231.59124600783815     
   693.94716855160925     
  -9.0532337790722934     
   64.194088884089552     
  -226.38664224370098     
   687.54268213789135     
  -8.8941527305216876     
   63.075047098161157     
  -221.23007212766689     
   681.12703157553506     
  -8.7378371581172107     
   61.981667869364834     
  -216.12161939085024     
   674.69738908943407     
  -8.5842232064182902     
   60.913710348456036     
  -211.06138897267959     
   668.25085293258599     
  -8.4332476228086488     
   59.870933107085101     
  -206.04950757568508     
   661.78442614375672     
  -8.2848477590816287     
   58.853094027196889     
  -201.08612437960704     
   655.29502591958442     
  -8.1389615733062257     
   57.859950187034826     
  -196.17141168521005     
   648.77946236669538     
  -7.9955276319825748     
   56.891257743528172     
  -191.30556571745993     
   642.23444563239070     
  -7.8544851124962722     
   55.946771810796456     
  -186.48880737521688     
   635.65656538114797     
  -7.7157738058815450     
   55.026246334521289     
  -181.72138313485837     
   629.04229556033010     
  -7.5793341199039634     
   54.129433961888729     
  -177.00356591815580     
   622.38797385503426     
  -7.4451070824741414     
   53.256085906807755     
  -172.33565611424314     
   615.68980492077969     
  -7.3130343454046312     
   52.405951810078783     
  -167.71798257733718     
   608.94383853389957     
  -7.1830581885230682     
   51.578779594164622     
  -163.15090378833304     
   602.14597157404091     
  -7.0551215241555250     
   50.774315312189955     
  -158.63480900152763     
   595.29192523008442     
  -6.9291679019949806     
   49.992302990780395     
  -154.17011956230209     
   588.37724452864165     
  -6.8051415143708454     
   49.232484466303781     
  -149.75729022833715     
   581.39727444877099     
  -6.6829872019366023     
   48.494599214058027     
  -145.39681066997147     
   574.34715764963846     
  -6.5626504597938036     
   47.778384169914084     
  -141.08920698759908     
   567.22180820460790     
  -6.4440774440719402     
   47.083573543879936     
  -136.83504342606460     
   560.01590730620717     
  -6.3272149789850989     
   46.409898625011593     
  -132.63492412126797     
   552.72387468461420     
  -6.2120105643877883     
   45.757087577055600     
  -128.48949506113345     
   545.33986120459463     
  -6.0984123838539475     
   45.124865224147506     
  -124.39944610209889     
   537.85771869622192     
  -5.9863693133048645     
   44.512952825862577     
  -120.36551321187731     
   530.27098639628025     
  -5.8758309302136222     
   43.921067840798138     
  -116.38848081390529     
   522.57286275058379     
  -5.7667475234157308     
   43.348923677905169     
  -112.46918434327583     
   514.75618006381831     
  -5.6590701035578022     
   42.796229434564999     
  -108.60851299279727     
   506.81338087690017     
  -5.5527504142185160     
   42.262689620492438     
  -104.80741263622043     
   498.73648076078535     
  -5.4477409437387516     
   41.748003866325618     
  -101.06688903051463     
   490.51704380586051     
  -5.3439949378005664     
   41.251866615744390     
  -97.388011201970585     
   482.14613794586717     
  -5.2414664127978146     
   40.773966799821032     
  -93.771915167376662     
   473.61430476875245     
  -5.1401101700445437     
   40.313987492198549     
  -90.219807881610933     
   464.91150730192453     
  -5.0398818108710079     
   39.871605543552420     
  -86.732971576846580     
   456.02709290105793     
  -4.9407377526611533     
   39.446491193660073     
  -83.312768380088556     
   446.94973171525692     
  -4.8426352458898227     
   39.038307659229297     
  -79.960645392224208     
   437.66737020538909     
  -4.7455323922227892     
   38.646710695459518     
  -76.678140115683703     
   428.16715921216888     
  -4.6493881637480028     
   38.271348129116333     
  -73.466886421592505     
   418.43539476632571     
  -4.5541624234123015     
   37.911859360660237     
  -70.328620960845001     
   408.45743389804898     
  -4.4598159467442535     
   37.567874832741602     
  -67.265190206609702     
   398.21761958051599     
  -4.3663104449508827     
   37.239015462075685     
  -64.278558059755753     
   387.69917970861457     
  -4.2736085894838860     
   36.924892031396446     
  -61.370814211941209     
   376.88413397569303     
  -4.1816740381796240     
   36.625104537848777     
  -58.544183207123446     
   365.75317069166357     
  -4.0904714630867565     
   36.339241493763637     
  -55.801034426936027     
   354.28552952336821     
  -3.9999665801061148     
   36.066879175307513     
  -53.143892955510708     
   342.45885200557939     
  -3.9101261805792573     
   35.807580814005071     
  -50.575451565468910     
   330.24903209610932     
  -3.8209181649754003     
   35.560895725529519     
  -48.098583824748033     
   317.63003249174312     
  -3.7323115788412253     
   35.326358369515006     
  -45.716358581060014     
   304.57369456269140     
  -3.6442766511945899     
   35.103487333382752     
  -43.432055871839779     
   291.04950951157190     
  -3.5567848355617477     
   34.891784232326899     
  -41.249184550503031     
   277.02437439818459     
  -3.4698088538785230     
   34.690732516594352     
  -39.171501742516696     
   262.46230690653113     
  -3.3833227434993804     
   34.499796176136265     
  -37.203034440717666     
   247.32412580215481     
  -3.2973019075848304     
   34.318418331291468     
  -35.348103497201542     
   231.56709344432292     
  -3.2117231691676222     
   34.146019696807542     
  -33.611350296369082     
   215.14449759407017     
  -3.1265648292321826     
   33.981996904655588     
  -31.997766564413588     
   198.00519006784722     
  -3.0418067291804745     
   33.825720669147287     
  -30.512727638904700     
   180.09304248032080     
  -2.9574303181015624     
   33.676533775499273     
  -29.162029820302322     
   161.34633896578077     
  -2.8734187253126429     
   33.533748870253369     
  -27.951932278058941     
   141.69706102937045     
  -2.7897568386971705     
   33.396646028757374     
  -26.889204320338685     
   121.07007868768638     
  -2.7064313894322978     
   33.264470071131072     
  -25.981178730181014     
   99.382197561278915     
  -2.6234310437746986     
   33.136427593684445     
  -25.235812248471440     
   76.541068296500839     
  -2.5407465026628464     
   33.011683677472647     
  -24.661754236247667     
   52.443897841245196     
  -2.4583706099972393     
   32.889358229375929     
  -24.268425002438338     
   26.975957517800797     
  -2.3762984705807266     
   32.768521903567198     
  -24.066105321054827     
   8.8127470007750217E-003
  -2.2945275788423678     
   32.648191542200934     
  -24.066039225452322     
  -28.601750699327560     
  -2.2130579596343773     
   32.527325063248057     
  -24.280552355697282     
  -59.018202441083481     
  -2.1318923225878952     
   32.404815710173800     
  -24.723188874005402     
  -91.424200701292349     
  -2.0510362317460573     
   32.279485562040620     
  -25.408870379265110     
  -126.02812303571282     
  -1.9704982924702503     
   32.150078182837376     
  -26.354081302032935     
  -163.06729975380472     
  -1.8902903579478514     
   32.015250264456824     
  -27.577086050186498     
  -202.81315875475917     
  -1.8104277580301302     
   31.873562087479247     
  -29.098184740847159     
  -245.57747630312221     
  -1.7309295536141278     
   31.723466586094322     
  -30.940015813120617     
  -291.72005939131208     
  -1.6518188203736537     
   31.563296755915136     
  -33.127916258555416     
  -341.65821538617672     
  -1.5731229663700954     
   31.391251083083862     
  -35.690352873951795     
  -395.87854767621155     
  -1.4948740889701571     
   31.205376595945179     
  -38.659441981523322     
  -454.95173155092607     
  -1.4171093776134858     
   31.003549041070986     
  -42.071579968155191     
  -519.55121102494752     
  -1.3398715703732798     
   30.783449556023488     
  -45.968214050842391     
  -590.47705726057040     
  -1.2632094740250601     
   30.542537040945646     
  -50.396791980296570     
  -668.68672272266588     
  -1.1871785596026136     
   30.278015204993107     
  -55.411942400716683     
  -755.33512731348412     
  -1.1118416483415012     
   29.986792959352403     
  -61.076955855567689     
  -851.82750830741315     
  -1.0372697067220331     
   29.665436414293794     
  -67.465662167873433     
  -959.89001812357822     
 -0.96354277435638258     
   29.310110165614617     
  -74.664837303800127     
  -1081.6654157430469     
 -0.89075105519761411     
   28.916504752550424     
  -82.777327921873166     
  -1219.8445819941473     
 -0.81899621168734493     
   28.479746027028678     
  -91.926162286829069     
  -1377.8514497113870     
 -0.74839291406296604     
   27.994280500912431     
  -102.26004815966471     
  -1560.1042455576126     
 -0.67907071474052116     
   27.453728305509916     
  -113.96083000134655     
  -1772.4074751672720     
 -0.61117634303105273     
   26.850691515343780     
  -127.25388606510140     
  -2022.4981496314263     
 -0.54487655256418954     
   26.176500244712699     
  -142.42262218733677     
  -2321.0378599253008     
 -0.48036170955763852     
   25.420867673902400     
  -159.83040613677693     
  -2682.6196244088637     
 -0.41785039634287008     
   24.571416525260865     
  -179.95005331984299     
  -3129.5852271204967     
 -0.35759544263213933     
   23.612986535653118     
  -203.42194252324725     
  -3690.4674103750258     
 -0.29989202698706513     
   22.526680559092377     
  -231.10044810105936     
  -4428.1135910063140     
 -0.24508889266482406     
   21.288151188755680     
  -264.31130003360749     
  -5376.3361572493131     
 -0.19360446557060298     
   19.865788385639249     
  -304.63382121297650     
  -6859.8671571505984     
 -0.14595114141341539     
   18.213996770377754     
  -356.08282489160717     
  -8484.6400322581067     
 -0.10277423964354845     
   16.274495645314921     
  -419.71762513354156     
  -13368.612289398776     
  -6.4920120254366831E-002
   13.925246039220928     
  -519.98221730403475     
  -13748.708846556869     
  -3.3571717590192771E-002
   11.067546661827880     
  -623.09753365320898     
  -50425.539794633070     
  -1.0585109580246364E-002
   7.0065801224123492     
  -1001.2890821129658     
  -43090.173605018150     
   0.0000000000000000     
   1.1921939567535711     
  -1324.4653841505951     
  -43090.173605018150     
   610.43163111672663     
  -167018.52392305111     
   71374181834.434814     
  -18156896192141112.     
   610.31782987844588     
  -78740.848830604780     
   16903493258.011497     
  -22262607188480428.     
   610.31152169338418     
  -76431.891330182712     
   11468122897.111954     
  -294709454681314.88     
   610.30488386409115     
  -74420.216407818880     
   11390314478.765093     
  -4626863899960112.0     
   610.29790061880442     
  -72377.946541451951     
   10069327175.594065     
  -2841388913656417.0     
   610.29055553820797     
  -70395.698145942908     
   9192079956.3438988     
  -2632990597789684.5     
   610.28283153701943     
  -68447.585874058743     
   8313016903.5008087     
  -2150563816393080.0     
   610.27471084574256     
  -66540.161765418525     
   7536586642.9185133     
  -1818609815801520.5     
   610.26617499266501     
  -64670.951595426501     
   6826569148.3634129     
  -1522458239932299.2     
   610.25720478618837     
  -62839.998079040648     
   6183801058.6954679     
  -1277964078342973.2     
   610.24778029758249     
  -61046.647324310929     
   5600346596.4421940     
  -1071731728378644.0     
   610.23788084427179     
  -59290.443452901411     
   5071227047.6491890     
  -898862441273540.75     
   610.22748497376278     
  -57570.879552620667     
   4591338536.0711660     
  -753724220699377.00     
   610.21657044833648     
  -55887.467006070445     
   4156188533.2019949     
  -631944433159835.38     
   610.20511423063965     
  -54239.716189242601     
   3761654191.4074135     
  -529762628652313.12     
   610.19309247031617     
  -52627.141849559615     
   3403997266.8129129     
  -444039583915320.25     
   610.18048049183597     
  -51049.261604095977     
   3079817125.9797473     
  -372133015052167.25     
   610.16725278368847     
  -49505.596358668663     
   2786023532.4637566     
  -311824387581972.56     
   610.15338298912013     
  -47995.670193224709     
   2519807873.2199311     
  -261249945991908.03     
   610.13884389861050     
  -46519.010392341494     
   2278617966.7187891     
  -218844457119180.22     
   610.12360744429509     
  -45075.147435747160     
   2060134855.6787548     
  -183293480393252.19     
   610.10764469655737     
  -43663.615002688253     
   1862251740.9181173     
  -153493317955163.22     
   610.09092586302779     
  -42283.949970558271     
   1683054798.9318452     
  -128517356512363.16     
   610.07342029024551     
  -40935.692414510471     
   1520805696.0717454     
  -107587732234805.73     
   610.05509646825305     
  -39618.385607686520     
   1373925692.7480760     
  -90051549749817.250     
   610.03592203841367     
  -38331.576022188194     
   1240981150.9334650     
  -75360855485416.484     
   610.01586380475692     
  -37074.813327863230     
   1120670371.5244229     
  -63055851811171.078     
   609.99488774918109     
  -35847.650392680342     
   1011811577.8372600     
  -52750741565062.188     
   609.97295905085389     
  -34649.643283389203     
   913332020.02314258     
  -44121881040820.156     
   609.95004211018056     
  -33480.351264764780     
   824258023.16772890     
  -36897787164870.969     
   609.92610057772117     
  -32339.336800317404     
   743705964.86294007     
  -30850774768468.906     
   609.90109738846763     
  -31226.165551540962     
   670874038.66039193     
  -25789907338295.730     
   609.87499480190422     
  -30140.406379231357     
   605034784.46432877     
  -21555094815458.191     
   609.84775444830495     
  -29081.631341769869     
   545528277.40606511     
  -18012126085520.500     
   609.81933738173666     
  -28049.415696834749     
   491755941.92401367     
  -15048502638771.826     
   609.78970414026173     
  -27043.337900607930     
   443174924.04646158     
  -12569940323467.674     
   609.75881481385682     
  -26062.979607876685     
   399292972.13680303     
  -10497431374042.357     
   609.72662912058320     
  -25107.925672369754     
   359663784.88577706     
  -8764779873548.8926     
   609.69310649156853     
  -24177.764146689689     
   323882779.87579381     
  -7316532366441.3672     
   609.65820616537872     
  -23272.086282363656     
   291583248.62093717     
  -6106242154230.6309     
   609.62188729238073     
  -22390.486529735008     
   262432860.28688970     
  -5095012449106.7637     
   609.58410904971436     
  -21532.562538624181     
   236130484.92955565     
  -4250274362054.3452     
   609.54483076751012     
  -20697.915157824675     
   212403306.99205989     
  -3544762224987.0737     
   609.50401206700872     
  -19886.148435297499     
   191004200.95017695     
  -2955653592772.5806     
   609.46161301124732     
  -19096.869618724068     
   171709348.81625378     
  -2463848621622.4629     
   609.41759426899580     
  -18329.689154968059     
   154316074.62095174     
  -2053365625312.3721     
   609.37191729263259     
  -17584.220690604005     
   138640877.55052799     
  -1710834312513.8877     
   609.32454451065598     
  -16860.081071990531     
   124517646.17216524     
  -1425071193098.3704     
   609.27543953553266     
  -16156.890345219766     
   111796035.99561018     
  -1186723562750.7749     
   609.22456738758035     
  -15474.271756456219     
   100339996.87741482     
  -987971291250.84644     
   609.17189473557823     
  -14811.851751957334     
   90026435.738477126     
  -822276915571.78699     
   609.11739015478543     
  -14169.259978217900     
   80744002.791088790     
  -684176327740.92737     
   609.06102440303107     
  -13546.129282182646     
   72391989.700375065     
  -569103435411.13403     
   609.00277071551307     
  -12942.095711533506     
   64879329.776894040     
  -473243347696.35638     
   608.94260511891150     
  -12356.798514619757     
   58123690.675185978     
  -393409452145.21814     
   608.88050676538035     
  -11789.880140842868     
   52050651.073630482     
  -326940482407.68646     
   608.81645828692638     
  -11240.986240860142     
   46592954.057838656     
  -271614402320.35013     
   608.75044617062633     
  -10709.765666721600     
   41689829.594292223     
  -225576302677.34344     
   608.68246115505167     
  -10195.870472255232     
   37286380.325890988     
  -187278097318.96597     
   608.61249864818581     
  -9698.9559132342874     
   33333024.440881215     
  -155428058620.70529     
   608.54055916701031     
  -9218.6804476915931     
   29784990.662060235     
  -128948618677.93256     
   608.46664879881723     
  -8754.7057362113410     
   26601860.354088072     
  -106941072820.56718     
   608.39077968416120     
  -8306.6966423586473     
   23747152.564222742     
  -88656072717.948334     
   608.31297052120669     
  -7874.3212329337575     
   21187947.934856597     
  -73468959233.357468     
   608.23324709104077     
  -7457.2507783973560     
   18894547.917980883     
  -60859145034.890961     
   608.15164280331157     
  -7055.1597533464164     
   16840166.061902903     
  -50392888010.242043     
   608.06819926131902     
  -6667.7258369331130     
   15000648.356284838     
  -41708898807.756889     
   607.98296684541742     
  -6294.6299133695920     
   13354219.960163102     
  -34506319413.655365     
   607.89600531329154     
  -5935.5560724903935     
   11881255.859757483     
  -28534684169.271660     
   607.80738441533413     
  -5590.1916103406620     
   10564073.232083477     
  -23585538295.177479     
   607.71718452298137     
  -5258.2270298227713     
   9386743.4860808309     
  -19485441470.098911     
   607.62549726744805     
  -4939.3560414061121     
   8334922.1549792979     
  -16090129242.983433     
   607.53242618584579     
  -4633.2755638899798     
   7395694.9642071342     
  -13279641515.307978     
   607.43808737115853     
  -4339.6857252436666     
   6557438.5680933595     
  -10954259063.032810     
   607.34261012198829     
  -4058.2898635273577     
   5809694.5762062995     
  -9031114717.2117214     
   607.24613758736439     
  -3788.7945278823549     
   5143055.6280202139     
  -7441368072.7611713     
   607.14882740122903     
  -3530.9094796344652     
   4549062.3758624624     
  -6127850353.9396229     
   607.05085230046200     
  -3284.3476934755909     
   4020110.3608909175     
  -5043102014.6047277     
   606.95240071949002     
  -3048.8253587638742     
   3549365.8351507392     
  -4147737671.5096869     
   606.85367735362399     
  -2824.0618809744110     
   3130689.7003239775     
  -3409084431.2142873     
   606.75490368229066     
  -2609.7798832353792     
   2758568.7833675188     
  -2800048009.4202800     
   606.65631844225186     
  -2405.7052080403514     
   2428053.7614334179     
  -2298168905.6951180     
   606.55817803973969     
  -2211.5669191157913     
   2134703.1014586389     
  -1884836950.2446287     
   606.46075688916608     
  -2027.0973034656363     
   1874532.4451853642     
  -1544637874.8672481     
   606.36434766468835     
  -1852.0318735963897     
   1643968.9192271121     
  -1264809858.4066637     
   606.26926144941581     
  -1686.1093699694825     
   1439809.9014898725     
  -1034791681.9581488     
   606.17582776542247     
  -1529.0717636490522     
   1259185.8187349779     
  -845847193.21078324     
   606.08439446597833     
  -1380.6642592755138     
   1099526.5858659141     
  -690753219.69880569     
   605.99532746951365     
  -1240.6352980720585     
   958531.34827133082     
  -563540505.62046528     
   605.90901031278850     
  -1108.7365620229918     
   834141.17774360091     
  -459278113.34917510     
   605.82584349852868     
  -984.72297494022644     
   724514.54470726335     
  -373896062.62398303     
   605.74624361041447     
  -868.35271727289444     
   628004.92199290264     
  -304032898.05369818     
   605.67064216574818     
  -759.38718921389159     
   543141.66310100083     
  -246926749.36927396     
   605.59948417337819     
  -657.59117650219775     
   468608.99547828315     
  -200266919.83965904     
   605.53322636149960     
  -562.73223089390285     
   403240.70240308408     
  -162263816.83094671     
   605.47233503678319     
  -474.58310335277480     
   345966.50476470776     
  -131066080.76425079     
   605.41728353288352     
  -392.91232166636865     
   295939.20763112576     
  -106406299.51317981     
   605.36854920273481     
  -317.52082206744916     
   252019.09283252200     
  -83893947.549662873     
   605.32660990514455     
  -248.09969265108381     
   214573.03041585308     
  -73773572.481771946     
   605.29193993201977     
  -184.78278807846405     
   178964.36135558892     
  -38450836.369833849     
   605.26500531810336     
  -126.00020870600598     
   158894.69661657163     
  -99876886.509312972     
   605.24625847032496     
  -76.816230084599511     
   102520.71332336834     
  -12857005.131168939     
   605.49408164821000     
   194.71849032282455     
   6093.1748396012936     
  -1286661.8809520958     
   605.99885612487469     
   201.05945425297924     
  -3556.7892675394232     
  -739052.94614468911     
   606.46772712530151     
   169.41826517506917     
  -9099.6863636245926     
  -71168.668652023902     
   606.83328773801884     
   122.58542081972075     
  -9633.4513785147719     
  -2523.8184851725250     
   607.07950278428859     
   74.370842330549920     
  -9652.3800171535659     
   63026.807728953223     
   607.20608730887852     
   27.290694889699932     
  -9179.6789591864163     
   72647.393255936942     
   607.21807616812748     
  -17.245561282683315     
  -8634.8235097668894     
   75580.675488094348     
   607.12217556603923     
  -59.002541166115975     
  -8067.9684436061825     
   71769.012373087869     
   606.92536580116973     
  -97.996714402151525     
  -7529.7008508080235     
   66571.382864638537     
   606.63435356270406     
  -134.39700522747967     
  -7030.4154793232337     
   60827.485644596192     
   606.25537138235279     
  -168.40856726825962     
  -6574.2093369887625     
   55290.193119446252     
   605.79412506509345     
  -200.24292283221385     
  -6159.5328885929157     
   50159.737164089936     
   605.25580442335240     
  -230.10009220335178     
  -5783.3348598622406     
   45522.136383298035     
   604.64511963335087     
  -258.16322644547608     
  -5441.9188369875064     
   41374.428586610571     
   603.96634604995268     
  -284.59705009441467     
  -5131.6106225879266     
   37684.918969708873     
   603.22336968518437     
  -309.54851097667228     
  -4848.9737303151096     
   34409.017047703557     
   602.41972996281959     
  -333.14821055860335     
  -4590.9061024573339     
   31500.225239286072     
   601.55865846430208     
  -355.51211184765344     
  -4354.6544131626879     
   28914.238405314492     
   600.64311337957577     
  -376.74324194336725     
  -4137.7976251228292     
   26610.842218282192     
   599.67580983396999     
  -396.93327677738858     
  -3938.2163084857129     
   24554.407109275850     
   598.65924645270957     
  -416.16396318651823     
  -3754.0582551661437     
   22713.799033893407     
   597.59572858375839     
  -434.50837073046347     
  -3583.7047624119432     
   21062.013077461183     
   596.48738859612149     
  -452.03198179732073     
  -3425.7396643309849     
   19575.713944097406     
   595.33620363925650     
  -468.79363548252388     
  -3278.9218097502539     
   18234.766385410770     
   594.14401120746402     
  -484.84634266154870     
  -3142.1610618596733     
   17021.795805981477     
   592.91252280973299     
  -500.23798929948492     
  -3014.4975933148116     
   15921.794809610341     
   591.64333600456996     
  -515.01194361337878     
  -2895.0841322427341     
   14921.779577222947     
   590.33794502251590     
  -529.20758090751951     
  -2783.1707854135625     
   14010.493963452824     
   588.99775016680644     
  -542.86073807277251     
  -2678.0920806876666     
   13178.157227623513     
   587.62406615482689     
  -556.00410802819295     
  -2579.2559014804901     
   12416.249503593088     
   586.21812953927065     
  -568.66758285740309     
  -2486.1340302035414     
   11717.330414551896     
   584.78110532772610     
  -580.87855306314793     
  -2398.2540520944021     
   11074.885293308707     
   583.31409290232534     
  -592.66216922437036     
  -2315.1924123945869     
   10483.195205750239     
   581.81813132661205     
  -604.04157137623542     
  -2236.5684483514606     
   9937.2268023667766     
   580.29420411453805     
  -615.03809061544837     
  -2162.0392473337097     
   9432.5387783457609     
   578.74324352612200     
  -625.67142675002299     
  -2091.2952064961164     
   8965.2025326300572     
   577.16613444549591     
  -635.95980523501669     
  -2024.0561875013909     
   8531.7344035377500     
   575.56371788958654     
  -645.92011615245735     
  -1960.0681794748577     
   8129.0380356778696     
   573.93679418930299     
  -655.56803758666274     
  -1899.1003942072737     
   7754.3548160286173     
   572.28612587966654     
  -664.91814540489850     
  -1840.9427330870594     
   7405.2216713624084     
   570.61244033066112     
  -673.98401116399577     
  -1785.4035705518413     
   7079.4344733740154     
   568.91643214659882     
  -682.77828962037916     
  -1732.3078120015361     
   6775.0167180440649     
   567.19876535835908     
  -691.31279711692355     
  -1681.4951866162055     
   6490.1923824271253     
   565.46007542990640     
  -699.59858194283413     
  -1632.8187437480019     
   6223.3624486964745     
   563.70097109793915     
  -707.64598761566106     
  -1586.1435253827785     
   5973.0844000197349     
   561.92203606131011     
  -715.46470991007459     
  -1541.3453923826305     
   5738.0546524085448     
   560.12383053493647     
  -723.06384834725509     
  -1498.3099824895664     
   5517.0928783310455     
   558.30689268125400     
  -730.45195276823415     
  -1456.9317859020837     
   5309.1286535000063     
   556.47173993080673     
  -737.63706553549150     
  -1417.1133210008336     
   5113.1894190137882     
   554.61887020229642     
  -744.62675983888914     
  -1378.7644003582300     
   4928.3902801203067     
   552.74876303129508     
  -751.42817452292809     
  -1341.8014732573279     
   4753.9246424376825     
   550.86188061585244     
  -758.04804580216899     
  -1306.1470384390450     
   4589.0563024522371     
   548.95866878636150     
  -764.49273618869324     
  -1271.7291161706532     
   4433.1122315352068     
   547.03955790629232     
  -770.76826091520525     
  -1238.4807744341392     
   4285.4762757079889     
   545.10496370973090     
  -776.88031210720635     
  -1206.3397023663292     
   4145.5835979547119     
   543.15528808106683     
  -782.83428092657630     
  -1175.2478253816694     
   4012.9156476418038     
   541.19091978164874     
  -788.63527788509134     
  -1145.1509580243558     
   3886.9958053978244     
   539.21223512775782     
  -794.28815150386197     
  -1115.9984894838719     
   3767.3853617231739     
   537.21959862383517     
  -799.79750547574906     
  -1087.7430992709483     
   3653.6800878254066     
   535.21336355452672     
  -805.16771447045699     
  -1060.3404986122575     
   3545.5069678587020     
   533.19387253878062     
  -810.40293870787093     
  -1033.7491963533173     
   3442.5215173326901     
   531.16145804893245     
  -815.50713741118761     
  -1007.9302849733222     
   3344.4051093948215     
   529.11644289745323     
  -820.48408124025309     
  -982.84724665286092     
   3250.8628025710295     
   527.05914069379230     
  -825.33736379596917     
  -958.46577563357823     
   3161.6212502755134     
   524.98985627353670     
  -830.07041227569437     
  -934.75361625651180     
   3076.4268368167877     
   522.90888610191519     
  -834.68649735378665     
  -911.68041498038588     
   2995.0440624356334     
   520.81651865350057     
  -839.18874235251792     
  -889.21758451211861     
   2917.2539924327639     
   518.71303476980972     
  -843.58013176272027     
  -867.33817956887310     
   2842.8528817562637     
   516.59870799635689     
  -847.86351916903175     
  -846.01678295570105     
   2771.6510397099432     
   514.47380490058833     
  -852.04163462681572     
  -825.22940015787651     
   2703.4715306019939     
   512.33858537201297     
  -856.11709153640629     
  -804.95336367836148     
   2638.1493559422756     
   510.19330290573265     
  -860.09239305437416     
  -785.16724350879440     
   2575.5303741503417     
   508.03820487048688     
  -863.96993807740284     
  -765.85076570266688     
   2515.4705245380319     
   505.87353276223467     
  -867.75202683358111     
  -746.98473676863159     
   2457.8350655264080     
   503.69952244421881     
  -871.44086610994566     
  -728.55097377718357     
   2402.4978248554908     
   501.51640437438635     
  -875.03857414461550     
  -710.53224009076735     
   2349.3406131433608     
   499.32440382097133     
  -878.54718520857296     
  -692.91218549219207     
   2298.2525905123434     
   497.12374106698729     
  -881.96865389996174     
  -675.67529106334950     
   2249.1297667365966     
   494.91463160432085     
  -885.30485917215219     
  -658.80681781282510     
   2201.8744689824512     
   492.69728631806771     
  -888.55760811492291     
  -642.29275929545668     
   2156.3949386796812     
   490.47191166170575     
  -891.72863950629994     
  -626.11979725535923     
   2112.6048534900046     
   488.23870982365798     
  -894.81962715157385     
  -610.27526085418413     
   2070.4230227005478     
   485.99787888575844     
  -897.83218302416913     
  -594.74708818393003     
   2029.7729562973000     
   483.74961297409931     
  -900.76786022215822     
  -579.52379101170027     
   1990.5825932701059     
   481.49410240270311     
  -903.62815575359286     
  -564.59442156217449     
   1952.7840044337704     
   479.23153381043443     
  -906.41451316132066     
  -549.94854152892117     
   1916.3130700792960     
   476.96209029153829     
  -909.12832499890123     
  -535.57619350332641     
   1881.1092782423527     
   474.68595152016411     
  -911.77093516745083     
  -521.46787391650878     
   1847.1154715458154     
   472.40329386921275     
  -914.34364112194191     
  -507.61450787991515     
   1814.2776027315660     
   470.11429052382118     
  -916.84769595629018     
  -494.00742585942839     
   1782.5445905351996     
   467.81911158977806     
  -919.28431037451480     
  -480.63834143041436     
   1751.8680638136045     
   465.51792419714633     
  -921.65465455547042     
  -467.49933095181234     
   1722.2022651413515     
   463.21089259934962     
  -923.95985991775808     
  -454.58281396325231     
   1693.5038015501489     
   460.89817826796485     
  -926.20102079129526     
  -441.88153545162618     
   1665.7315976300863     
   458.57993998344625     
  -928.37919600109785     
  -429.38854846940058     
   1638.8466511853253     
   456.25633392199450     
  -930.49541036873507     
  -417.09719858551057     
   1612.8120034152616     
   453.92751373876905     
  -932.55065613659860     
  -405.00110855989612     
   1587.5925293519558     
   451.59363064763232     
  -934.54589431947272     
  -393.09416458975647     
   1563.1549104519067     
   449.25483349760043     
  -936.48205598785057     
  -381.37050276136711     
   1539.4674461087207     
   446.91126884616739     
  -938.36004348704284     
  -369.82449691555172     
   1516.5000455692891     
   444.56308102965727     
  -940.18073159576625     
  -358.45074657378206     
   1494.2240449415792     
   442.21041223075247     
  -941.94496862779249     
  -347.24406623672019     
   1472.6122123745470     
   439.85340254333482     
  -943.65357747999406     
  -336.19947464391106     
   1451.6385938270091     
   437.49219003477134     
  -945.30735662957932     
  -325.31218519020848     
   1431.2784845282849     
   435.12691080576627     
  -946.90708108394551     
  -314.57759655624636     
   1411.5083553959821     
   432.75769904789598     
  -948.45350328506299     
  -303.99128389077646     
   1392.3057538996591     
   430.38468709893641     
  -949.94735397163129     
  -293.54899073652905     
   1373.6493048879527     
   428.00800549608562     
  -951.38934300084725     
  -283.24662094986934     
   1355.5185808627061     
   425.62778302718039     
  -952.78016013220542     
  -273.08023159339905     
   1337.8941216518672     
   423.24414677999806     
  -954.12047577539147     
  -263.04602568101006     
   1320.7573180966153     
   420.85722218973217     
  -955.41094170408223     
  -253.14034579528544     
   1304.0904213251388     
   418.46713308472363     
  -956.65219173765877     
  -243.35966763534708     
   1287.8764564898279     
   416.07400173052639     
  -957.84484239227629     
  -233.70059421167338     
   1272.0992037121152     
   413.67794887238193     
  -958.98949350326507     
  -224.15985018383250     
   1256.7431661284093     
   411.27909377617209     
  -960.08672881981931     
  -214.73427643786943     
   1241.7935001477292     
   408.87755426791824     
  -961.13711657388092     
  -205.42082518676145     
   1227.2360153087266     
   406.47344677188886     
  -962.14121002452771     
  -196.21655507194600     
   1213.0571302451945     
   404.06688634737600     
  -963.09954797869534     
  -187.11862659510703     
   1199.2438337054712     
   401.65798672419794     
  -964.01265528978888     
  -178.12429784231597     
   1185.7836737794817     
   399.24686033698185     
  -964.88104333511706     
  -169.23092028896986     
   1172.6646943427329     
   396.83361835827810     
  -965.70521047354305     
  -160.43593508139935     
   1159.8754817929223     
   394.41837073055439     
  -966.48564248366642     
  -151.73686896795243     
   1147.4050380214228     
   392.00122619711789     
  -967.22281298404323     
  -143.13133118279177     
   1135.2428598030306     
   389.58229233200757     
  -967.91718383633588     
  -134.61700973426900     
   1123.3788428528176     
   387.16167556890031     
  -968.56920553170380     
  -126.19166841287287     
   1111.8033133607232     
   384.73948122907024     
  -969.17931756164262     
  -117.85314356266744     
   1100.5069505024740     
   382.31581354843996     
  -969.74794877413410     
  -109.59934143389889     
   1089.4808502206322     
   379.89077570375895     
  -970.27551771536196     
  -101.42823505724414     
   1078.7164167111191     
   377.46446983794544     
  -970.76243295783479     
  -93.337861931910737     
   1068.2054161918009     
   375.03699708462341     
  -971.20909341594074     
  -85.326321310472224     
   1057.9399321873132     
   372.60845759188680     
  -971.61588864876455     
  -77.391771819067372     
   1047.9123414641256     
   370.17895054532136     
  -971.98319915145748     
  -69.532429258086424     
   1038.1153313140846     
   367.74857419031190     
  -972.31139663528575     
  -61.746564273230774     
   1028.5418581231402     
   365.31742585366351     
  -972.60084429681217     
  -54.032500337307219     
   1019.1851357419308     
   362.88560196456211     
  -972.85189707720349     
  -46.388611819242733     
   1010.0386615889909     
   360.45319807489932     
  -973.06490191139494     
  -38.813321857325292     
   1001.0961458768442     
   358.02030887898655     
  -973.24019796794630     
  -31.305100763249122     
   992.35154177804020     
   355.58702823267976     
  -973.37811688035424     
  -23.862464199913813     
   983.79904300729834     
   353.15344917193767     
  -973.47898296929748     
  -16.483971377359069     
   975.43302785915193     
   350.71966393083437     
  -973.54311345691190     
  -9.1682236684154237     
   967.24810266733550     
   348.28576395904577     
  -973.57081867332897     
  -1.9138628984104016     
   959.23904922898339     
   345.85183993882947     
  -973.56240225564795     
   5.2804299708069804     
   951.40086559397855     
   343.41798180151619     
  -973.51816133956402     
   12.415936462761824     
   943.72868440496325     
   340.98427874353087     
  -973.43838674441758     
   19.493901595799056     
   936.21786593506954     
   338.55081924195895     
  -973.32336315145233     
   26.515535590312084     
   928.86388221997640     
   336.11769106967591     
  -973.17336927570921     
   33.482014706961913     
   921.66240372959430     
   333.68498131005362     
  -972.98867803210442     
   40.394482734933874     
   914.60922862033476     
   331.25277637125964     
  -972.76955669539313     
   47.254051949586390     
   907.70030806937700     
   328.82116200016316     
  -972.51626705486888     
   54.061804260106726     
   900.93174115113106     
   326.39022329586106     
  -972.22906556342173     
   60.818792318740215     
   894.29974453130035     
   323.96004472283801     
  -971.90820348161810     
   67.526040402724973     
   887.80067695075422     
   321.53071012377205     
  -971.55392701691164     
   74.184545479855643     
   881.43101525173574     
   319.10230273199863     
  -971.16647745797638     
   80.795278094243656     
   875.18736030550099     
   316.67490518364428     
  -970.74609130449949     
   87.359183296534923     
   869.06641544771253     
   314.24859952944138     
  -970.29300039272709     
   93.877181412392773     
   863.06500860158826     
   311.82346724623415     
  -969.80743201675386     
   100.35016897690468     
   857.18006536759140     
   309.39958924818689     
  -969.28960904564372     
   106.77901946716163     
   851.40861086812470     
   306.97704589770399     
  -968.73975003685416     
   113.16458404867257     
   845.74777472705796     
   304.55591701607113     
  -968.15806934583463     
   119.50769235912551     
   840.19477658290702     
   302.13628189382717     
  -967.54477723197806     
   125.80915318349733     
   834.74692448694645     
   299.71821930087532     
  -966.90007996122642     
   132.06975511714944     
   829.40162144692306     
   297.30180749634212     
  -966.22417990523866     
   138.29026727800121     
   824.15634308542212     
   294.88712423819237     
  -965.51727563741576     
   144.47143985114189     
   819.00865919165756     
   292.47424679260820     
  -964.77956202580026     
   150.61400479507932     
   813.95620286491737     
   290.06325194313933     
  -964.01123032302110     
   156.71867631656622     
   808.99670298826368     
   287.65421599963224     
  -963.21246825325727     
   162.78615158897819     
   804.12792829286207     
   285.24721480694541     
  -962.38346009665679     
   168.81711105117466     
   799.34775996866210     
   282.84232375345658     
  -961.52438677090151     
   174.81221925093962     
   794.65410611519690     
   280.43961777937005     
  -960.63542591015721     
   180.77212504680361     
   790.04496396312550     
   278.03917138482876     
  -959.71675194184888     
   186.69746227652706     
   785.51839476230543     
   275.64105863783828     
  -958.76853616056439     
   192.58885023724434     
   781.07249663324228     
   273.24535318200861     
  -957.79094680006631     
   198.44689396199368     
   776.70545796517490     
   270.85212824411849     
  -956.78414910291951     
   204.27218489673248     
   772.41550230294752     
   268.46145664150902     
  -955.74830538776769     
   210.06530116400461     
   768.20090597182616     
   266.07341078931103     
  -954.68357511496072     
   215.82680795879332     
   764.06002645593890     
   263.68806270751128     
  -953.59011494967069     
   221.55725815721286     
   759.99122581137544     
   261.30548402786349     
  -952.46807882340067     
   227.25719235079816     
   755.99296309833835     
   258.92574600064722     
  -951.31761799358856     
   232.92713957403572     
   752.06371224231748     
   256.54891950128109     
  -950.13888110111384     
   238.56761741585311     
   748.20200534422770     
   254.17507503679349     
  -948.93201422643438     
   244.17913245593482     
   744.40642525223598     
   251.80428275215564     
  -947.69716094368118     
   249.76218064532659     
   740.67557923143499     
   249.43661243648140     
  -946.43446237334399     
   255.31724748956236     
   737.00814441074772     
   247.07213352909710     
  -945.14405723318851     
   260.84480857264299     
   733.40280691300495     
   244.71091512548657     
  -943.82608188769564     
   266.34532962449055     
   729.85831982543277     
   242.35302598311372     
  -942.48067039607645     
   271.81926702318128     
   726.37345406031318     
   239.99853452712765     
  -941.10795455869697     
   277.26706792863365     
   722.94703720863095     
   237.64750885595296     
  -939.70806396210617     
   282.68917070769822     
   719.57790511491953     
   235.30001674676939     
  -938.28112602284671     
   288.08600499606013     
   716.26496137645790     
   232.95612566088352     
  -936.82726602984064     
   293.45799220638355     
   713.00711518023195     
   230.61590274899638     
  -935.34660718539908     
   298.80554557023532     
   709.80333028940595     
   228.27941485636973     
  -933.83927064510499     
   304.12907054740589     
   706.65257937703745     
   225.94672852789444     
  -932.30537555650460     
   309.42896489273369     
   703.55389436448888     
   223.61791001306335     
  -930.74503909652162     
   314.70561910046735     
   700.50630865231881     
   221.29302527085250     
  -929.15837650773199     
   319.95941641535973     
   697.50890507245856     
   218.97213997451240     
  -927.54550113368509     
   325.19073320340317     
   694.56078734986534     
   216.65531951627301     
  -925.90652445290527     
   330.39993910852718     
   691.66108627704773     
   214.34262901196465     
  -924.24155611199501     
   335.58739725560503     
   688.80896173543476     
   212.03413330555753     
  -922.55070395768439     
   340.75346446862079     
   686.00359571107049     
   209.72989697362243     
  -920.83407406792173     
   345.89849143645381     
   683.24421132013845     
   207.42998432971496     
  -919.09177078177720     
   351.02282302135472     
   680.53001882394847     
   205.13445942868589     
  -917.32389672881743     
   356.12679816253450     
   677.86031803980529     
   202.84338607091988     
  -915.53055285704158     
   361.21075054783290     
   675.23434410904463     
   200.55682780650477     
  -913.71183846035035     
   366.27500812865088     
   672.65145546199687     
   198.27484793933374     
  -911.86785120491720     
   371.31989404461575     
   670.11093283756668     
   195.99750953114250     
  -909.99868715470336     
   376.34572604089760     
   667.61217643962425     
   193.72487540548380     
  -908.10444079619072     
   381.35281736419466     
   665.15451022898048     
   191.45700815164102     
  -906.18520506230288     
   386.34147619091215     
   662.73738042777086     
   189.19397012848307     
  -904.24107135546535     
   391.31200654412032     
   660.36015060216937     
   186.93582346826261     
  -902.27212956992093     
   396.26470767363674     
   658.02231031725830     
   184.68263008035942     
  -900.27846811323434     
   401.19987500101604     
   655.72326080069467     
   182.43445165497099     
  -898.26017392708923     
   406.11779945702136     
   653.46253085952219     
   180.19134966675196     
  -896.21733250735053     
   411.01876843846765     
   651.23956499746419     
   177.95338537840448     
  -894.15002792331438     
   415.90306517594877     
   649.05392563931878     
   175.72061984422118     
  -892.05834283632896     
   420.77096961824356     
   646.90509369119911     
   173.49311391358250     
  -889.94235851773101     
   425.62275782092763     
   644.79267481330237     
   171.27092823441015     
  -887.80215486597365     
   430.45870288202730     
   642.71618018292077     
   169.05412325657849     
  -885.63781042318499     
   435.27907423339934     
   640.67525162903621     
   166.84275923528534     
  -883.44940239105006     
   440.08413862061701     
   638.66943962355776     
   164.63689623438404     
  -881.23700664595401     
   444.87415941779381     
   636.69841505585725     
   162.43659412967830     
  -879.00069775358270     
   449.64939753071263     
   634.76176874865712     
   160.24191261218149     
  -876.74054898276506     
   454.41011079632767     
   632.85919998843599     
   158.05291119134210     
  -874.45663231878370     
   459.15655479624081     
   630.99033607067804     
   155.86964919823657     
  -872.14901847600117     
   463.88898231677103     
   629.15490630236013     
   153.69218578873151     
  -869.81777690992419     
   468.60764411403864     
   627.35258568686936     
   151.52057994661661     
  -867.46297582837235     
   473.31278850669003     
   625.58310028810786     
   149.35489048670973     
  -865.08468220270845     
   478.00466175885094     
   623.84620664874058     
   147.19517605793598     
  -862.68296177753962     
   482.68350830871645     
   622.14162060265312     
   145.04149514638183     
  -860.25787908060965     
   487.34957046323643     
   620.46915489343246     
   142.89390607832630     
  -857.80949743163933     
   492.00308912493711     
   618.82854926555797     
   140.75246702325026     
  -855.33787895071578     
   496.64430324442890     
   617.21964818339256     
   138.61723599682580     
  -852.84308456609028     
   501.27345060580421     
   615.64222555249160     
   136.48827086388658     
  -850.32517402133215     
   505.89076729744801     
   614.09615632435532     
   134.36562934138135     
  -847.78420588191386     
   510.49648846988055     
   612.58124506852891     
   132.24936900131141     
  -845.22023754121938     
   515.09084780789465     
   611.09740153143719     
   130.13954727365410     
  -842.63332522590122     
   519.67407831938033     
   609.64446176473939     
   128.03622144927351     
  -840.02352400064615     
   524.24641178261595     
   608.22236454823883     
   125.93944868282003     
  -837.39088777239783     
   528.80807951672773     
   606.83098145417227     
   123.84928599562005     
  -834.73546929391193     
   533.35931187763413     
   605.47028354589133     
   121.76579027855773     
  -832.05732016670731     
   537.90033900422816     
   604.14017269991712     
   119.68901829494989     
  -829.35649084344800     
   542.43139029947770     
   602.84065805521016     
   117.61902668341597     
  -826.63303062961211     
   546.95269523489162     
   601.57166839279375     
   115.55587196074443     
  -823.88698768465520     
   551.46448274783768     
   600.33325236712619     
   113.49961052475707     
  -821.11840902243421     
   555.96698214059097     
   599.12537058018847     
   111.45029865717324     
  -818.32734051103284     
   560.46042241994257     
   597.94810555803360     
   109.40799252647497     
  -815.51382687195394     
   564.94503321162767     
   596.80145554072840     
   107.37274819077535     
  -812.67791167860435     
   569.42104412818321     
   595.68553667270544     
   105.34462160069120     
  -809.81963735415093     
   573.88868565322844     
   594.60038714019890     
   103.32366860222216     
  -806.93904516862574     
   578.34818855678009     
   593.54615054636622     
   101.30994493963772     
  -804.03617523551918     
   582.79978468587774     
   592.52292630927866     
   99.303506258373972     
  -801.11106650722161     
   587.24370663319723     
   591.53085590664659     
   97.304408107941953     
  -798.16375677050723     
   591.68018805249721     
   590.57012759560746     
   95.312705944849299     
  -795.19428264035241     
   596.10946400946409     
   589.64088377995040     
   93.328455135537240     
  -792.20267955373413     
   600.53177063781391     
   588.74337409977329     
   91.351710959334653     
  -789.18898176228083     
   604.94734594356203     
   587.87777835884538     
   89.382528611431340     
  -786.15322232421863     
   609.35642928125344     
   587.04438928052809     
   87.420963205872425     
  -783.09543309551350     
   613.75926220085739     
   586.24343192142089     
   85.467069778575976     
  -780.01564472016059     
   618.15608794026809     
   585.47524652182233     
   83.520903290375969     
  -776.91388661958706     
   622.54715228918167     
   584.74010325154279     
   81.582518630092878     
  -773.79018698120512     
   626.93270306356840     
   584.03839244986216     
   79.651970617633935     
  -770.64457274602887     
   631.31299100694218     
   583.37043632767313     
   77.729314007125680     
  -767.47706959531297     
   635.68826927939995     
   582.73667331528816     
   75.814603490080955     
  -764.28770193629134     
   640.05879432926440     
   582.13748340700499     
   73.907893698602919     
  -761.07649288683103     
   644.42482545481710     
   581.57335839251903     
   72.009239208628699     
  -757.84346425908723     
   648.78662564276090     
   581.04473742825826     
   70.118694543215227     
  -754.58863654204652     
   653.14446117347291     
   580.55217048696579     
   68.236314175870149     
  -751.31202888298264     
   657.49860245212506     
   580.09615875152826     
   66.362152533930455     
  -748.01365906774527     
   661.84932364276165     
   579.67731865306962     
   64.496264001992003     
  -744.69354349980688     
   666.19690353265958     
   579.29621517923601     
   62.638702925392884     
  -741.35169717810891     
   670.54162514650397     
   578.95353538531356     
   60.789523613753808     
  -737.98813367358798     
   674.88377666189376     
   578.64991747106637     
   58.948780344578893     
  -734.60286510432582     
   679.22365104292680     
   578.38612083069256     
   57.116527366920273     
  -731.19590210934564     
   683.56154694915688     
   578.16286605744642     
   55.292818905110082     
  -727.76725382086124     
   687.89776844458788     
   577.98098578921417     
   53.477709162563649     
  -724.31692783515484     
   692.23262583800692     
   577.84130485769174     
   51.671252325657676     
  -720.84493018149874     
   696.56643562443946     
   577.74470976868122     
   49.873502567687630     
  -717.35126529006834     
   700.89952094770467     
   577.69216116211146     
   48.084514052908439     
  -713.83593595730804     
   705.23221215642047     
   577.68460829904404     
   46.304340940663110     
  -710.29894331012031     
   709.56484671866338     
   577.72312979002527     
   44.533037389603741     
  -706.74028676784349     
   713.89777019208850     
   577.80877724394293     
   42.770657562009937     
  -703.15996400230961     
   718.23133602141809     
   577.94273952616868     
   41.017255628209639     
  -699.55797089583655     
   722.56590656786432     
   578.12618622686875     
   39.272885771107717     
  -695.93430149700532     
   726.90185296456593     
   578.36042830727001     
   37.537602190827961     
  -692.28894797415182     
   731.23955617687034     
   578.64676171838960     
   35.811459109474299     
  -688.62190056648524     
   735.57940688975839     
   578.98663518560727     
   34.094510776017358     
  -684.93314753262678     
   739.92180665365026     
   579.38148347757101     
   32.386811471313017     
  -681.22267509654318     
   744.26716777973218     
   579.83290465912307     
   30.688415513259454     
  -677.49046739068228     
   748.61591456467556     
   580.34249197490703     
   28.999377262100175     
  -673.73650639613425     
   752.96848325448741     
   580.91200459293862     
   27.319751125880288     
  -669.96077187977585     
   757.32532328893444     
   581.54321224953742     
   25.649591566064057     
  -666.16324132810132     
   761.68689738080604     
   582.23805569026683     
   23.988953103322089     
  -662.34388987765317     
   766.05368279848290     
   582.99849728143522     
   22.337890323496929     
  -658.50269024183672     
   770.42617152809385     
   583.82668123832775     
   20.696457883756317     
  -654.63961263392309     
   774.80487163738121     
   584.72478532477010     
   19.064710518943976     
  -650.75462468601120     
   779.19030752731703     
   585.69517941481422     
   17.442703048138206     
  -646.84769136376076     
   783.58302137292799     
   586.74028207936783     
   15.830490381429255     
  -642.91877487660702     
   787.98357348852346     
   587.86271589057264     
   14.228127526927011     
  -638.96783458324148     
   792.39254385770255     
   589.06516962316346     
   12.635669598011257     
  -634.99482689202250     
   796.81053262987643     
   590.35054452434804     
   11.053171820837429     
  -630.99970515616337     
   801.23816171380895     
   591.72184610666943     
   9.4806895421116106     
  -626.98241956297989     
   805.67607555960888     
   593.18226509506985     
   7.9182782371492646     
  -622.94291701771124     
   810.12494254782200     
   594.73518344615422     
   6.3659935182331848     
  -618.88114102028260     
   814.58545642366812     
   596.38412131911070     
   4.8238911432869864     
  -614.79703153588946     
   819.05833733356144     
   598.13285872968572     
   3.2920270248815480     
  -610.69052485812051     
   823.54433377403404     
   599.98531703593903     
   1.7704572395928779     
  -606.56155346455580     
   828.04422365180369     
   601.94570959373698     
  0.25923803773105658     
  -602.41004586424197     
   832.55881647375668     
   604.01841819046660     
  -1.2415741465388377     
  -598.23592643653205     
   837.08895461018528     
   606.20814609752802     
  -2.7319226846615399     
  -594.03911526074194     
   841.63551570591653     
   608.51979828078993     
  -4.2117507427184186     
  -589.81952793599442     
   846.19941419302268     
   610.95863517649775     
  -5.6810012699909924     
  -585.57707539061983     
   850.78160395684631     
   613.53015754451405     
  -7.1396169870341337     
  -581.31166368038157     
   855.38308013843016     
   616.24026143148467     
  -8.5875403732301070     
  -577.02319377478773     
   860.00488209916625     
   619.09512796583772     
  -10.024713653792615     
  -572.71156133064244     
   864.64809555891020     
   622.10138054146194     
  -11.451078786187876     
  -568.37665645196273     
   869.31385591297101     
   625.26597970521300     
  -12.866577445937427     
  -564.01836343527839     
   874.00335076076021     
   628.59638358044299     
  -14.271151011764845     
  -559.63656049928250     
   878.71782363761349     
   632.10044873156585     
  -15.664740550045837     
  -555.23111949768065     
   883.45857700310034     
   635.78659379724274     
  -17.047286798518211     
  -550.80190561403151     
   888.22697645657945     
   639.66370946269194     
  -18.418730149205008     
  -546.34877703719610     
   893.02445427754981     
   643.74132350495995     
  -19.779010630500554     
  -541.87158461599267     
   897.85251420383690     
   648.02952276741826     
  -21.128067888365500     
  -537.37017149142150     
   902.71273562459260     
   652.53912217205220     
  -22.465841166572588     
  -532.84437270475792     
   907.60677904088288     
   657.28159714791059     
  -23.792269285940552     
  -528.29401477960687     
   912.53639101949238     
   662.26925688523852     
  -25.107290622488531     
  -523.71891527594289     
   917.50341044613151     
   667.51520805613893     
  -26.410843084437946     
  -519.11888231356136     
   922.50977450655250     
   673.03348368842114     
  -27.702864087983031     
  -514.49371406320927     
   927.55752563421584     
   678.83911712939687     
  -28.983290531744608     
  -509.84319820159214     
   932.64881901268609     
   684.94816750906705     
  -30.252058769814671     
  -505.16711132838782     
   937.78593026900421     
   691.37790751189300     
  -31.509104583291627     
  -500.46521834127702     
   942.97126457534341     
   698.14680934797002     
  -32.754363150197356     
  -495.73727176572493     
   948.20736564545325     
   705.27477431100260     
  -33.987769013658010     
  -490.98301103547942     
   953.49692645278560     
   712.78313512175998     
  -35.209256048219920     
  -486.20216171943190     
   958.84279996619898     
   720.69490820644376     
  -36.418757424160745     
  -481.39443469007210     
   964.24801177774725     
   729.03482832148848     
  -37.616205569643149     
  -476.55952522815221     
   969.71577299015848     
   737.82962334509398     
  -38.801532130544452     
  -471.69711205776383     
   975.24949516524657     
   747.10809338708350     
  -39.974667927780146     
  -466.80685630518650     
   980.85280586564977     
   756.90141369336084     
  -41.135542911921839     
  -461.88840037435159     
   986.52956646834991     
   767.24326311839877     
  -42.284086114891331     
  -456.94136673082625     
   992.28389094173804     
   778.17017959954978     
  -43.420225598490930     
  -451.96535658525016     
   998.12016728873459     
   789.72173290404044     
  -44.543888399506450     
  -446.95994846631442     
   1004.0430802855150     
   801.94095559840548     
  -45.655000471092997     
  -441.92469667196951     
   1010.0576374525028     
   814.87458150470889     
  -46.753486620123532     
  -436.85912958630365     
   1016.1691968137884     
   828.57355844282154     
  -47.839270440147331     
  -431.76274784801399     
   1022.3834985021094     
   843.09338203100071     
  -48.912274239567658     
  -426.63502235459026     
   1028.7066988673421     
   858.49471401897529     
  -49.972418964606284     
  -421.47539208436581     
   1035.1454092224842     
   874.84384265146923     
  -51.019624116574541     
  -416.28326171620358     
   1041.7067380423705     
   892.21343394251187     
  -52.053807662917357     
  -411.05799902410541     
   1048.3983387969390     
   910.68316411597323     
  -53.074885941435724     
  -405.79893202079342     
   1055.2284625278089     
   930.34065037583946     
  -54.082773557024225     
  -400.50534582095992     
   1062.2060174056278     
   951.28231671123763     
  -55.077383270181620     
  -395.17647919049358     
   1069.3406347809619     
   973.61453669841489     
  -56.058625876463360     
  -389.81152074402553     
   1076.6427438062001     
   997.45486893118448     
  -57.026410075942287     
  -384.40960474620221     
   1084.1236553231838     
   1022.9334522427498     
  -57.980642331626854     
  -378.96980646735659     
   1091.7956562150046     
   1050.1947192465645     
  -58.921226715651393     
  -373.49113703529582     
   1099.6721166093537     
   1079.3992275792311     
  -59.848064741897915     
  -367.97253771673184     
   1107.7676108161982     
   1110.7259429230689     
  -60.761055183529265     
  -362.41287355122114     
   1116.0980553881209     
   1144.3747315829532     
  -61.660093873705982     
  -356.81092624806320     
   1124.6808658749933     
   1180.5694336815147     
  -62.545073487517001     
  -351.16538624180686     
   1133.5351366276045     
   1219.5612877916519     
  -63.415883302872494     
  -345.47484378452259     
   1142.6818462860419     
   1261.6331350461037     
  -64.272408937776760     
  -339.73777893181040     
   1152.1440947988876     
   1307.1041869397202     
  -65.114532061010891     
  -333.95255025431072     
   1161.9473762009357     
   1356.3358672850716     
  -65.942130072797468     
  -328.11738207579452     
   1172.1198952055736     
   1409.7385555184603     
  -66.755075751477008     
  -322.23035000185058     
   1182.6929343719623     
   1467.7798353693420     
  -67.553236861581865     
  -316.28936445807773     
   1193.7012831372322     
   1530.9942046390790     
  -68.336475717923022     
  -310.29215190105441     
   1205.1837396720255     
   1599.9949417828361     
  -69.104648699381727     
  -304.23623329753599     
   1217.1837017353964     
   1675.4883383687752     
  -69.857605704984451     
  -298.11889938251448     
   1229.7498642731625     
   1758.2911591204868     
  -70.595189543489653     
  -291.93718210191525     
   1242.9370479665658     
   1849.3519160033911     
  -71.317235246070979     
  -285.68782151365724     
   1256.8071873365916     
   1949.7771855086473     
  -72.023569289665730     
  -279.36722725474613     
   1271.4305162279063     
   2060.8641568813459     
  -72.714008716073735     
  -272.97143347066492     
   1286.8869974045167     
   2184.1413687248869     
  -73.388360128807719     
  -266.49604583297889     
   1303.2680576699531     
   2321.4198454058223     
  -74.046418545844659     
  -259.93617892252763     
   1320.6787065104970     
   2474.8580393641832     
  -74.687966081578409     
  -253.28638180173718     
   1339.2401418057279     
   2647.0447261128011     
  -75.312770425122608     
  -246.54054900409409     
   1359.0929772515738     
   2841.1060066733653     
  -75.920583074243680     
  -239.69181338021093     
   1380.4012723016244     
   3060.8446134188821     
  -76.511137274045225     
  -232.73241618220135     
   1403.3576069022656     
   3310.9231531213400     
  -77.084145596283335     
  -225.65354833856884     
   1428.1895305506762     
   3597.1080724554754     
  -77.639297077750172     
  -218.44515490945707     
   1455.1678410940917     
   3926.5979856450035     
  -78.176253812923463     
  -211.09569199175559     
   1484.6173259864299     
   4308.4725042075443     
  -78.694646864732547     
  -203.59182150236973     
   1516.9308697679858     
   4754.3116516940736     
  -79.194071314432875     
  -195.91802381006036     
   1552.5882071556921     
   5279.0753371635437     
  -79.674080212111150     
  -188.05610011171024     
   1592.1812721844178     
   5902.3339094198946     
  -80.134177105471949     
  -179.98452498998634     
   1636.4487765050681     
   6650.1739614143444     
  -80.573806704125602     
  -171.67759034568465     
   1686.3250812156746     
   7557.6353757177076     
  -80.992343060179479     
  -163.10425927631138     
   1743.0073465335586     
   8673.9703153449263     
  -81.389074381668237     
  -154.22658560023106     
   1808.0621238986441     
   10065.150137565201     
  -81.763183189423557     
  -144.99755341565827     
   1883.5507499303849     
   11839.638057334312     
  -82.113719886430985     
  -135.35780645243153     
   1972.3480353603904     
   14109.826802115769     
  -82.439566761297286     
  -125.23150702308968     
   2078.1717363762609     
   17234.131301793517     
  -82.739387672201062     
  -114.51750837929998     
   2207.4277211397098     
   21088.290850710397     
  -83.011555515347652     
  -103.08496432015033     
   2365.5899025200415     
   28112.589508282199     
  -83.254043730046206     
  -90.729903754270111     
   2576.4343238321535     
   32591.882915067592     
  -83.464256526737387     
  -77.236634330451508     
   2820.8734456951661     
   62055.163889926378     
  -83.638748041592137     
  -61.968732779039911     
   3286.2871748696039     
   25961.893846011881     
  -83.772724924105461     
  -45.050511395078765     
   3481.0013787146972     
   287901.33407034131     
  -83.859096485631341     
  -22.247354487686977     
   5640.2613842422115     
  -463418.53721102874     
  -83.886704152842967     
  -2.7351451391824613     
   2164.6223551594157     
  -313154.56295476126     
  -83.884906166017345     
   2.2163185812128638     
  -184.03686700124359     
  -313154.56295476126     
  -192.00000000000000     
  -16957.024549817244     
   5145840479.3242426     
  -1259824380641957.0     
  -192.01307100845113     
  -10444.816733094629     
   1366367337.3983715     
  -1533464986710508.8     
  -192.01391281229945     
  -10252.888570212599     
   991974973.21218801     
  -69331525955843.961     
  -192.01480749028616     
  -10079.900402764561     
   973670245.31660020     
  -351164163023512.19     
  -192.01575825784133     
  -9904.1174365628067     
   873411536.45621216     
  -227572716349497.94     
  -192.01676851754550     
  -9731.5774264335923     
   803150991.82070076     
  -209165930465169.00     
  -192.01784186934762     
  -9560.5864399925922     
   733317836.49541008     
  -173057294892019.34     
  -192.01898212128486     
  -9391.6029921032296     
   670837979.09967017     
  -147377781231626.47     
  -192.02019330072477     
  -9224.4863716873442     
   613299082.03996730     
  -124477934936246.19     
  -192.02147966614996     
  -9059.2626886059843     
   560745624.51568103     
  -105372219431190.64     
  -192.02284571950557     
  -8895.9116102432599     
   512637940.84402800     
  -89135931185862.891     
  -192.02429621913058     
  -8734.4257332061698     
   468631066.32361138     
  -75410607097110.172     
  -192.02583619329383     
  -8574.7940546307364     
   428370529.96639770     
  -63791574687182.258     
  -192.02747095435595     
  -8417.0065736747310     
   391541537.15202463     
  -53960220146560.203     
  -192.02920611357825     
  -8261.0530108316398     
   357853195.54869056     
  -45641002527003.352     
  -192.03104759659979     
  -8106.9231638223600     
   327039733.60112977     
  -38601995045243.602     
  -192.03300165960314     
  -7954.6068085057523     
   298857561.01222223     
  -32646482770934.633     
  -192.03507490619023     
  -7804.0937271682969     
   273083638.51414394     
  -27608003152338.812     
  -192.03727430498787     
  -7655.3737001505897     
   249513696.41757393     
  -23345604964886.043     
  -192.03960720800310     
  -7508.4365083149287     
   227960680.36884385     
  -19739969108752.762     
  -192.04208136974714     
  -7363.2719321310669     
   208253305.00513637     
  -16690089424639.350     
  -192.04470496714617     
  -7219.8697520658579     
   190234732.41927367     
  -14110465647763.516     
  -192.04748662025625     
  -7078.2197487268450     
   173761361.93144453     
  -11928727697832.518     
  -192.05043541379777     
  -6938.3117024620087     
   158701720.02969438     
  -10083624467762.525     
  -192.05356091952390     
  -6800.1353936264859     
   144935440.50530404     
  -8523314733348.5049     
  -192.05687321943557     
  -6663.6806025006435     
   132352334.77181232     
  -7203928138478.9404     
  -192.06038292985298     
  -6528.9371092708961     
   120851533.67866585     
  -6088337844827.0791     
  -192.06410122635199     
  -6395.8946940414080     
   110340707.25556836     
  -5145129309221.6582     
  -192.06803986957010     
  -6264.5431368229802     
   100735343.53487718     
  -4347719775061.7861     
  -192.07221123188438     
  -6134.8722176300744     
   91958093.598189652     
  -3673619097181.6616     
  -192.07662832495930     
  -6006.8717163212123     
   83938166.051220253     
  -3103798699544.7935     
  -192.08130482815918     
  -5880.5314127175961     
   76610776.722124621     
  -2622161355001.7549     
  -192.08625511781440     
  -5755.8410864451198     
   69916640.689355820     
  -2215089297797.7461     
  -192.09149429732665     
  -5632.7905171665006     
   63801509.762649953     
  -1871063717338.6509     
  -192.09703822809129     
  -5511.3694843601916     
   58215746.847193390     
  -1580341521597.5632     
  -192.10290356120981     
  -5391.5677674576500     
   53113936.949139968     
  -1334682214257.5205     
  -192.10910776995723     
  -5273.3751457378667     
   48454530.521300398     
  -1127116631241.5986     
  -192.11566918296194     
  -5156.7813983606247     
   44199516.657273717     
  -951751128313.40137     
  -192.12260701804658     
  -5041.7763044413450     
   40314123.939857967     
  -803601934399.22009     
  -192.12994141666880     
  -4928.3496428973358     
   36766546.413153820     
  -678455036757.73975     
  -192.13769347888976     
  -4816.4911925289862     
   33527692.255531501     
  -572747408115.07056     
  -192.14588529878731     
  -4706.1907320142200     
   30570954.178115450     
  -483466768396.61688     
  -192.15454000021663     
  -4597.4380398565581     
   27871998.519387573     
  -408066529696.15784     
  -192.16368177280810     
  -4490.2228944101071     
   25408572.656982064     
  -344394032120.71985     
  -192.17333590807547     
  -4384.5350738596617     
   23160328.159783922     
  -290629666465.36169     
  -192.18352883549136     
  -4280.3643562029374     
   21108659.305715907     
  -245235519706.42221     
  -192.19428815836739     
  -4177.7005192168699     
   19236554.770274896     
  -206911804803.57703     
  -192.20564268935712     
  -4076.5333404908247     
   17528462.249111004     
  -174560113020.76044     
  -192.21762248537638     
  -3976.8525973458309     
   15970164.164790511     
  -147252254014.15259     
  -192.23025888171264     
  -3878.6480668793142     
   14548664.132956352     
  -124203953882.23300     
  -192.24358452506775     
  -3781.9095258629550     
   13252082.862421270     
  -104752584799.23024     
  -192.25763340525035     
  -3686.6267507970256     
   12069562.927773325     
  -88338338699.864914     
  -192.27244088520320     
  -3592.7895178316458     
   10991181.622665450     
  -74488316100.153076     
  -192.28804372901621     
  -3500.3876027441347     
   10007871.116502481     
  -62803058267.094162     
  -192.30448012754064     
  -3409.4107809006700     
   9111345.4744595308     
  -52945176153.659821     
  -192.32178972117904     
  -3319.8488272071636     
   8294033.7659095805     
  -44629723150.349350     
  -192.34001361938417     
  -3231.6915160937251     
   7549018.9391756300     
  -37616067808.894646     
  -192.35919441635241     
  -3144.9286214167232     
   6869981.8162520695     
  -31701016735.111652     
  -192.37937620234860     
  -3059.5499164341431     
   6251149.8853578353     
  -26713005374.217682     
  -192.40060457004438     
  -2975.5451737162480     
   5687250.4304066440     
  -22507187298.608669     
  -192.42292661519480     
  -2892.9041650984254     
   5173467.6455583218     
  -18961283411.658630     
  -192.44639093091513     
  -2811.6166615802949     
   4705403.4155998100     
  -15972076110.944260     
  -192.47104759475229     
  -2731.6724332310309     
   4279041.4118191116     
  -13452444822.662233     
  -192.49694814767381     
  -2653.0612491044103     
   3890714.2728990503     
  -11328863072.784700     
  -192.52414556401854     
  -2575.7728771161155     
   3537073.5648582242     
  -9539282588.1548767     
  -192.55269421137100     
  -2499.7970839237487     
   3215062.3197467350     
  -8031346751.9110603     
  -192.58264979923064     
  -2425.1236347800382     
   2921889.9072607541     
  -6760880793.6042824     
  -192.61406931525252     
  -2351.7422933906601     
   2655009.0631346558     
  -5690616987.3385601     
  -192.64701094773261     
  -2279.6428217364914     
   2412094.8759961985     
  -4789117712.7661829     
  -192.68153399290108     
  -2208.8149798888335     
   2191025.5760621000     
  -4029866114.2635489     
  -192.71769874546968     
  -2139.2485257971484     
   1989864.9669908762     
  -3390498143.2345185     
  -192.75556637075360     
  -2070.9332150655464     
   1806846.3643286442     
  -2852154139.9466243     
  -192.79519875655438     
  -2003.8588006987513     
   1640357.9116843350     
  -2398931387.9318314     
  -192.83665834284704     
  -1938.0150328173663     
   1488929.1568151703     
  -2017421946.8350909     
  -192.88000792716247     
  -1873.3916583581845     
   1351218.7803153303     
  -1696322483.5119154     
  -192.92531044339381     
  -1809.9784207305192     
   1226003.3809319497     
  -1426105008.1213653     
  -192.97262871158210     
  -1747.7650594459371     
   1112167.2229285270     
  -1198738899.2878215     
  -193.02202515605342     
  -1686.7413097178171     
   1008692.8690230965     
  -1007456382.7326665     
  -193.07356148908329     
  -1626.8969020023937     
   914652.61845509848     
  -846554599.25818253     
  -193.12729835705716     
  -1568.2215615147768     
   829200.68402544875     
  -711228606.49877810     
  -193.18329494587516     
  -1510.7050076960227     
   751566.04441585741     
  -597430488.83833838     
  -193.24160854211553     
  -1454.3369536213304     
   681045.91388302925     
  -501750507.14804900     
  -193.30229404622281     
  -1399.1071053587611     
   616999.77608619013     
  -421316840.84677958     
  -193.36540343372531     
  -1345.0051612739276     
   558843.93455949321     
  -353711034.39699477     
  -193.43098516020748     
  -1292.0208112664961     
   506046.53486610507     
  -296896688.04115069     
  -193.49908350546934     
  -1240.1437359367949     
   458123.01830190048     
  -249159329.01618904     
  -193.56973785199341     
  -1189.3636056818402     
   414631.96976717305     
  -209055712.40650192     
  -193.64298189251238     
  -1139.6700797308827     
   375171.32612181414     
  -175371070.36287230     
  -193.71884276112172     
  -1091.0528050087116     
   339374.91572822782     
  -147083121.28436837     
  -193.79734008201658     
  -1043.5014152443343     
   306909.29106444330     
  -123331561.80759043     
  -193.87848492954456     
  -997.00552870783406     
   277470.86699175095     
  -103392938.47573315     
  -193.96227869285812     
  -951.55475077663198     
   250783.20033488880     
  -86657531.381075457     
  -194.04871183801981     
  -907.13865724764059     
   226594.89516264247     
  -72616325.926195070     
  -194.13776255995944     
  -863.74685189710408     
   204676.29582877253     
  -60828615.613038965     
  -194.22939531620398     
  -821.36873507338339     
   184821.48018605280     
  -50965863.248090468     
  -194.32355923379501     
  -779.99439413198365     
   166832.07884266664     
  -42612306.404917173     
  -194.42018638027719     
  -739.61113558012221     
   150567.16497909831     
  -35882057.380741179     
  -194.51918988907829     
  -700.21694578298491     
   135756.53735101284     
  -29331184.913216054     
  -194.62046192900863     
  -661.76819411936253     
   122664.56333983687     
  -26861104.992602199     
  -194.72387150698128     
  -624.38276220852015     
   109699.37586012098     
  -14760498.345187169     
  -194.82926209239176     
  -587.55100244623816     
   101995.03751181040     
  -37942727.269622609     
  -194.93644905089590     
  -553.20065594383050     
   80578.844557128890     
  -6565947.7088255789     
  -195.91842584522382     
  -273.41795269866566     
   31334.236740937045     
  -1571313.8734990046     
  -196.43068352661305     
  -146.20890412208678     
   19549.382689694514     
  -914520.32210097043     
  -196.68831152514051     
  -65.609246713007394     
   12690.480273937234     
  -451550.65182209847     
  -196.78007461914564     
  -10.623420064985561     
   9303.8503852714948     
  -296751.71273048269     
  -196.75312084991157     
   30.331737247675346     
   7078.2125397928758     
  -194127.30527560206     
  -196.63608591756361     
   62.082912972722205     
   5622.2577502258582     
  -138571.25278171577     
  -196.44790470001760     
   87.595990734194316     
   4582.9733543629909     
  -101758.69174666436     
  -196.20186111927589     
   108.60288203575931     
   3819.7831662630083     
  -77538.376941556198     
  -195.90769180653706     
   126.24795329942017     
   3238.2453392013363     
  -60531.142801426300     
  -195.57277868902477     
   141.30422106790010     
   2784.2617681906395     
  -48300.481869728472     
  -195.20287119533305     
   154.31989587379590     
   2422.0081541676759     
  -39227.115757519518     
  -194.80254682836872     
   165.69442822418080     
   2127.8047859862791     
  -32347.281691708547     
  -194.37551740417229     
   175.72694062239265     
   1885.2001732984650     
  -27024.154571779498     
  -193.92483980394837     
   184.64623859066410     
   1682.5190140101190     
  -22835.371396691451     
  -193.45306526631222     
   192.63067044702674     
   1511.2537285349331     
  -19489.660590299314     
  -192.96234778033804     
   199.82150795363330     
   1365.0812741076882     
  -16782.213161505213     
  -192.45452447457143     
   206.33224782739350     
   1239.2146753963993     
  -14565.699299229742     
  -191.93117635233327     
   212.25521434251496     
   1129.9719306521761     
  -12732.217003070708     
  -191.39367493280108     
   217.66634492696826     
   1034.4803031291458     
  -11201.399415515629     
  -190.84321859045497     
   222.62872020357307     
   950.46980751277863     
  -9912.4964591151547     
  -190.28086123640625     
   227.19520993252854     
   876.12608406941490     
  -8818.9646601915829     
  -189.70753521987231     
   231.41048476549705     
   809.98384911797802     
  -7884.7087929701083     
  -189.12406980747647     
   235.31256572121873     
   750.84853317070224     
  -7081.4242984857565     
  -188.53120623709577     
   238.93403168147563     
   697.73785093205902     
  -6386.6896551146338     
  -187.92961008834962     
   242.30297050510254     
   649.83767851869925     
  -5782.5774414716934     
  -187.31988152936864     
   245.44373557066842     
   606.46834770766145     
  -5254.6300426469606     
  -186.70256386686322     
   248.37755299590711     
   567.05862238780924     
  -4791.0952508887249     
  -186.07815072884682     
   251.12301307189199     
   531.12540800614397     
  -4382.3494401300159     
  -185.44709213657706     
   253.69647105992027     
   498.25778720516882     
  -4020.4579909362869     
  -184.80979966741333     
   256.11237640861606     
   468.10435227314667     
  -3698.8369806948153     
  -184.16665086851791     
   258.38354497659378     
   440.36307491793553     
  -3411.9906012104561     
  -183.51799304921133     
   260.52138552741076     
   414.77314540885709     
  -3155.3056823257266     
  -182.86414655488528     
   262.53608927291145     
   391.10835279141412     
  -2924.8895463992221     
  -182.20540760589722     
   264.43678935787352     
   369.17168119342006     
  -2717.4413086955528     
  -181.54205076951553     
   266.23169573930255     
   348.79087137820341     
  -2530.1488500882760     
  -180.87433112079694     
   267.92820980525443     
   329.81475500254129     
  -2360.6059354150239     
  -180.20248613853278     
   269.53302221897809     
   312.11021048692862     
  -2206.7450908983669     
  -179.52673737456183     
   271.05219680095843     
   295.55962230519083     
  -2066.7829189666727     
  -178.84729192840314     
   272.49124273275373     
   280.05875041294075     
  -1939.1753456041192     
  -178.16434375399595     
   273.85517694708835     
   265.51493532090996     
  -1822.5807579021632     
  -177.47807482110682     
   275.14857823448222     
   251.84557963664372     
  -1715.8295608674207     
  -176.78865615048477     
   276.37563432839920     
   238.97685793013807     
  -1617.8988265016401     
  -176.09624873897087     
   277.54018301505300     
   226.84261673137576     
  -1527.8911990477795     
  -175.40100438837865     
   278.64574813872770     
   215.38343273851740     
  -1445.0171696605125     
  -174.70306644997049     
   279.69557123048918     
   204.54580396606354     
  -1368.5801922193270     
  -174.00257049468499     
   280.69263937171536     
   194.28145252441863     
  -1297.9640947433597     
  -173.29964491786640     
   281.63970980756102     
   184.54672181384342     
  -1232.6224299769240     
  -172.59441148606163     
   282.53933174606817     
   175.30205358901648     
  -1172.0693816872244     
  -171.88698583244562     
   283.39386571310661     
   166.51153322636230     
  -1115.8720614562601     
  -171.17747790658115     
   284.20550077808616     
   158.14249276544032     
  -1063.6438287734013     
  -170.46599238349097     
   284.97626992012385     
   150.16516404963983     
  -1015.0386598291240     
  -169.75262903639441     
   285.70806376550024     
   142.55237410092138     
  -969.74618459560611     
  -169.03748307692666     
   286.40264289504370     
   135.27927771645432     
  -927.48750926928869     
  -168.32064546619566     
   287.06164889282712     
   128.32312139693465     
  -888.01149268999416     
  -167.60220319963443     
   287.68661428432387     
   121.66303520175970     
  -851.09161148953388     
  -166.88223956826005     
   288.27897149261725     
   115.27984811558825     
  -816.52314909410325     
  -166.16083439865199     
   288.84006092414967     
   109.15592449738247     
  -784.12079272880180     
  -165.43806427370089     
   289.37113828177291     
   103.27501855191645     
  -753.71652062834687     
  -164.71400273595114     
   289.87338118977073     
   97.622144647203839     
  -725.15771981015087     
  -163.98872047516204     
   290.34789520576032     
   92.183461748627707     
  -698.30559906321037     
  -163.26228550153670     
   290.79571928452100     
   86.946169755653628     
  -673.03369310399376     
  -162.53476330591587     
   291.21783075155361     
   81.898417057373678     
  -649.22665867693547     
  -161.80621700809692     
   291.61514983699027     
   77.029217117296653     
  -626.77910085523456     
  -161.07670749432091     
   291.98854381443573     
   72.328373860882380     
  -605.59460869015231     
  -160.34629354486395     
   292.33883078482717     
   67.786414295706237     
  -585.58487277837457     
  -159.61503195257617     
   292.66678313994112     
   63.394527749868431     
  -566.66888426526418     
  -158.88297763312920     
   292.97313073711047     
   59.144511117878942     
  -548.77225862230421     
  -158.15018372765849     
   293.25856381285070     
   55.028719178211702     
  -531.82659975120953     
  -157.41670169842212     
   293.52373565999642     
   51.040019680077627     
  -515.76894340182685     
  -156.68258141803886     
   293.76926509070802     
   47.171752604563920     
  -500.54127454928715     
  -155.94787125281573     
   293.99573870483306     
   43.417693045444267     
  -486.09004924301854     
  -155.21261814062913     
   294.20371298163695     
   39.772017676121621     
  -472.36583968297015     
  -154.47686766378081     
   294.39371621052351     
   36.229273878499342     
  -459.32292189599013     
  -153.74066411721341     
   294.56625027513047     
   32.784351964279416     
  -446.91900128750069     
  -153.00405057243520     
   294.72179230367772     
   29.432459454623157     
  -435.11487648422889     
  -152.26706893747436     
   294.86079619701678     
   26.169097880991437     
  -423.87420849940156     
  -151.52976001315457     
   294.98369404501233     
   22.990041317245922     
  -413.16326137303571     
  -150.79216354595977     
   295.09089744044786     
   19.891316856948151     
  -402.95069888318051     
  -150.05431827773296     
   295.18279869912851     
   16.869186615324296     
  -393.20737285415640     
  -149.31626199243399     
   295.25977199396414     
   13.920131318918120     
  -383.90617033275873     
  -148.57803156016226     
   295.32217440986500     
   11.040835041422458     
  -375.02181981502343     
  -147.83966297863452     
   295.37034692595057     
   8.2281713928097808     
  -366.53077853670715     
  -147.10119141229185     
   295.40461533081702     
   5.4791905537844743     
  -358.41106608865095     
  -146.36265122919676     
   295.42529107609681     
   2.7911075581195899     
  -350.64217291514012     
  -145.62407603586823     
   295.43267207314523     
  0.16129126125603654     
  -343.20492166132186     
  -144.88549871019188     
   295.42704343717037     
  -2.4127456512038798     
  -336.08138381610667     
  -144.14695143253090     
   295.40867818296778     
  -4.9333560298246821     
  -329.25478661490155     
  -143.40846571515470     
   295.37783787556964     
  -7.4027669294364458     
  -322.70940671803891     
  -142.67007243009357     
   295.33477323954651     
  -9.8230874798217407     
  -316.43052652661339     
  -141.93180183551843     
   295.27972472977501     
  -12.196316428771343     
  -310.40432779595272     
  -141.19368360073929     
   295.21292306648496     
  -14.524348887240990     
  -304.61785518685332     
  -140.45574682990761     
   295.13458973726404     
  -16.808982801142392     
  -299.05893322567874     
  -139.71802008450280     
   295.04493746826034     
  -19.051924800334959     
  -293.71612387531212     
  -138.98053140467658     
   294.94417066693597     
  -21.254795729399802     
  -288.57867535697227     
  -138.24330832952435     
   294.83248583812605     
  -23.419135794577095     
  -283.63646761231297     
  -137.50637791634756     
   294.71007197538546     
  -25.546409301669446     
  -278.87997213166904     
  -136.76976675896680     
   294.57711092939962     
  -27.638009092656965     
  -274.30021996085731     
  -136.03350100514106     
   294.43377775481207     
  -29.695260742363395     
  -269.88874605510466     
  -135.29760637314533     
   294.28024103711175     
  -31.719426337776682     
  -265.63758244959291     
  -134.56210816755438     
   294.11666320075193     
  -33.711708206148629     
  -261.53919388524872     
  -133.82703129427870     
   293.94320079983584     
  -35.673252160288001     
  -257.58647838156014     
  -133.09240027489383     
   293.76000479256470     
  -37.605150748149704     
  -253.77272018014571     
  -132.35823926030335     
   293.56722080032063     
  -39.508446149500799     
  -250.09157730886690     
  -131.62457204377188     
   293.36498935249853     
  -41.384132979317300     
  -246.53704741451369     
  -130.89142207336312     
   293.15344611796297     
  -43.233160834926153     
  -243.10345315895651     
  -130.15881246381488     
   292.93272212404156     
  -45.056436733618327     
  -239.78542384347159     
  -129.42676600788161     
   292.70294396367643     
  -46.854827412444365     
  -236.57786709996438     
  -128.69530518717292     
   292.46423399160608     
  -48.629161415694099     
  -233.47596407754858     
  -127.96445218251469     
   292.21671051020115     
  -50.380231146275719     
  -230.47514151697735     
  -127.23422888385794     
   291.96048794556634     
  -52.108794707653047     
  -227.57106457500507     
  -126.50465689975883     
   291.69567701456731     
  -53.815577691965586     
  -224.75962238511383     
  -125.77575756645210     
   291.42238488318776     
  -55.501274859853908     
  -222.03690565814875     
  -125.04755195653865     
   291.14071531690740     
  -57.166551652290025     
  -219.39921073348197     
  -124.32006088730688     
   290.85076882344470     
  -58.812045732791141     
  -216.84301202922549     
  -123.59330492870616     
   290.55264278830515     
  -60.438368323010337     
  -214.36496186764325     
  -122.86730441098995     
   290.24643160365508     
  -62.046105537017660     
  -211.96187501752044     
  -122.14207943204471     
   289.93222679081344     
  -63.635819599649068     
  -209.63072341228022     
  -121.41764986442023     
   289.61011711675121     
  -65.208050025241164     
  -207.36862375037487     
  -120.69403536207575     
   289.28018870492969     
  -66.763314703368977     
  -205.17283143938397     
  -119.97125536685581     
   288.94252514082336     
  -68.302110939164365     
  -203.04073265401411     
  -119.24932911470857     
   288.59720757239029     
  -69.824916434069465     
  -200.96983668525309     
  -118.52827564165901     
   288.24431480578210     
  -71.332190209208875     
  -198.95776901106342     
  -117.80811378954850     
   287.88392339656707     
  -72.824373476791848     
  -197.00226754700748     
  -117.08886221155174     
   287.51610773666658     
  -74.301890483394402     
  -195.10117188589061     
  -116.37053937748141     
   287.14094013727680     
  -75.765149272538579     
  -193.25242083940549     
  -115.65316357889024     
   286.75849090802336     
  -77.214542428834122     
  -191.45405047637337     
  -114.93675293397990     
   286.36882843243274     
  -78.650447807406920     
  -189.70417973547438     
  -114.22132539232543     
   285.97201924002565     
  -80.073229155422979     
  -188.00101723988104     
  -113.50689873942348     
   285.56812807517531     
  -81.483236784722095     
  -186.34284568841633     
  -112.79349060107241     
   285.15721796289500     
  -82.880808127385222     
  -184.72803109207217     
  -112.08111844759145     
   284.73935027167511     
  -84.266268360575765     
  -183.15500143682453     
  -111.36979959788641     
   284.31458477359530     
  -85.639930871351950     
  -181.62226276909746     
  -110.65955122336823     
   283.88297970181162     
  -87.002097842120179     
  -180.12837710961645     
  -109.95039035173110     
   283.44459180553019     
  -88.353060670442304     
  -178.67197559518485     
  -109.24233387059608     
   282.99947640263559     
  -89.693100487406184     
  -177.25174164032592     
  -108.53539853102600     
   282.54768743004280     
  -91.022488549708640     
  -175.86641867451027     
  -107.82960095091714     
   282.08927749194413     
  -92.341486689767436     
  -174.51479848309205     
  -107.12495761827282     
   281.62429790602374     
  -93.650347678390631     
  -173.19572909997717     
  -106.42148489436401     
   281.15279874771113     
  -94.949315646640457     
  -171.90810080372486     
  -105.71919901678160     
   280.67482889258787     
  -96.238626402668388     
  -170.65085194472246     
  -105.01811610238471     
   280.19043605710056     
  -97.518507792253814     
  -169.42296428624658     
  -104.31825215014948     
   279.69966683755894     
  -98.789180024400665     
  -168.22346152991358     
  -103.61962304392232     
   279.20256674753324     
  -100.05085598587502     
  -167.05140268416287     
  -102.92224455508156     
   278.69918025380355     
  -101.30374150600625     
  -165.90589278440561     
  -102.22613234511104     
   278.18955081078383     
  -102.54803570188929     
  -164.78606210550296     
  -101.53130196808944     
   277.67372089360987     
  -103.78393116768055     
  -163.69108220287941     
  -100.83776887309837     
   277.15173202998017     
  -105.01161428420215     
  -162.62015891549865     
  -100.14554840655268     
   276.62362483057950     
  -106.23126547606839     
  -161.57251793739519     
  -99.454655814456046     
   276.08943901848784     
  -107.44305936059885     
  -160.54743132987980     
  -98.765106244584445     
   275.54921345734738     
  -108.64716509557296     
  -159.54418319934106     
  -98.076914748600785     
   275.00298617843453     
  -109.84374646956802     
  -158.56209680025856     
  -97.390096284102896     
   274.45079440677171     
  -111.03296219556995     
  -157.60051501510461     
  -96.704665716607735     
   273.89267458613733     
  -112.21496605818325     
  -156.65880585693216     
  -96.020637821474097     
   273.32866240323659     
  -113.38990710211024     
  -155.73636634562703     
  -95.338027285766117     
   272.75879281085707     
  -114.55792984970245     
  -154.83260604779318     
  -94.656848710060004     
   272.18310005024517     
  -115.71917439506089     
  -153.94696902308723     
  -93.977116610195750     
   271.60161767260064     
  -116.87377666273404     
  -153.07890706439750     
  -93.298845418976313     
   271.01437855977952     
  -118.02186846571703     
  -152.22790294507703     
  -92.622049487815758     
   270.42141494427074     
  -119.16357773780510     
  -151.39345057394266     
  -91.946743088338607     
   269.82275842838345     
  -120.29902861710968     
  -150.57506565353250     
  -91.272940413931906     
   269.21844000281686     
  -121.42834160951116     
  -149.77228285646368     
  -90.600655581251857     
   268.60849006446580     
  -122.55163373093463     
  -148.98464677013962     
  -89.929902631686616     
   267.99293843368417     
  -123.66901858171067     
  -148.21172816854457     
  -89.260695532776793     
   267.37181437087247     
  -124.78060654297477     
  -147.45310321794122     
  -88.593048179595243     
   266.74514659247222     
  -125.88650481710931     
  -146.70836967233910     
  -87.926974396087445     
   266.11296328645534     
  -126.98681758965186     
  -145.97713659260293     
  -87.262487936374001     
   265.47529212719598     
  -128.08164611409637     
  -145.25902621348322     
  -86.599602486016508     
   264.83216028988397     
  -129.17108881069751     
  -144.55367498377697     
  -85.938331663248036     
   264.18359446442457     
  -130.25524137307585     
  -143.86073208626146     
  -85.278689020169494     
   263.52962086883252     
  -131.33419686372281     
  -143.17985704175544     
  -84.620688043913077     
   262.87026526219438     
  -132.40804579153598     
  -142.51072167819802     
  -83.964342157773814     
   262.20555295720527     
  -133.47687620412245     
  -141.85301010690796     
  -83.309664722310359     
   261.53550883224511     
  -134.54077377992428     
  -141.20641593925416     
  -82.656669036416119     
   260.86015734304664     
  -135.59982189946868     
  -140.57064071064917     
  -82.005368338361635     
   260.17952253403598     
  -136.65410170479853     
  -139.94540205848682     
  -81.355775806809106     
   259.49362804922339     
  -137.70369222023720     
  -139.33041895719487     
  -80.707904561800220     
   258.80249714276675     
  -138.74867036241616     
  -138.72542803943577     
  -80.061767665717881     
   258.10615268917894     
  -139.78911107271193     
  -138.13016399892308     
  -79.417378124222950     
   257.40461719324043     
  -140.82508730270385     
  -137.54438436874909     
  -78.774748887166496     
   256.69791279952000     
  -141.85667018546945     
  -136.96783820856228     
  -78.133892849478826     
   255.98606130162622     
  -142.88392897203369     
  -136.40029654621048     
  -77.494822852035469     
   255.26908415120579     
  -143.90693119613027     
  -135.84152922678629     
  -76.857551682501324     
   254.54700246655216     
  -144.92574266533117     
  -135.29131705259363     
  -76.222092076153430     
   253.81983704103075     
  -145.94042754322561     
  -134.74944638296608     
  -75.588456716683098     
   253.08760835119494     
  -146.95104839109786     
  -134.21571040974231     
  -74.956658236978029     
   252.35033656466928     
  -147.95766621917093     
  -133.68991037994817     
  -74.326709219885089     
   251.60804154775380     
  -148.96034054702051     
  -133.17185023693969     
  -73.698622198954283     
   250.86074287282676     
  -149.95912942379758     
  -132.66134348906451     
  -73.072409659164606     
   250.10845982551734     
  -150.95408949996556     
  -132.15820879995294     
  -72.448084037632199     
   249.35121141160252     
  -151.94527606596520     
  -131.66226576776967     
  -71.825657724301507     
   248.58901636378957     
  -152.93274305922347     
  -131.17334957718174     
  -71.205143062619740     
   247.82189314818888     
  -153.91654318105233     
  -130.69128580468418     
  -70.586552350195490     
   247.04985997067476     
  -154.89672782458746     
  -130.21592196361939     
  -69.969897839441487     
   246.27293478301502     
  -155.87334723931463     
  -129.74709473061228     
  -69.355191738202549     
   245.49113528879224     
  -156.84645044979422     
  -129.28465673537050     
  -68.742446210368641     
   244.70447894922947     
  -157.81608537530948     
  -128.82845856372273     
  -68.131673376473827     
   243.91298298875486     
  -158.78229881453740     
  -128.37835939475883     
  -67.522885314281396     
   243.11666440044351     
  -159.74513650999810     
  -127.93421700130511     
  -66.916094059355615     
   242.31553995132475     
  -160.70464313750790     
  -127.49590261030322     
  -66.311311605620403     
   241.50962618746328     
  -161.66086240708515     
  -127.06327651335405     
  -65.708549905905471     
   240.69893943899322     
  -162.61383698093533     
  -126.63622406960812     
  -65.107820872480133     
   239.88349582488726     
  -163.56360866145735     
  -126.21460729544076     
  -64.509136377575274     
   239.06331125769316     
  -164.51021821617320     
  -125.79832093868204     
  -63.912508253893670     
   238.23840144809472     
  -165.45370562321330     
  -125.38723504472949     
  -63.317948295109112     
   237.40878190932153     
  -166.39410988604880     
  -124.98124945773820     
  -62.725468256354631     
   236.57446796146397     
  -167.33146925698179     
  -124.58024108821061     
  -62.135079854700081     
   235.73547473565864     
  -168.26582106514340     
  -124.18411561769724     
  -61.546794769619410     
   234.89181717816513     
  -169.19720193227610     
  -123.79275729510651     
  -60.960624643447893     
   234.04351005430442     
  -170.12564761198942     
  -123.40607636959056     
  -60.376581081829663     
   233.19056795231256     
  -171.05119318476133     
  -123.02396311793018     
  -59.794675654155697     
   232.33300528708028     
  -171.97387290814584     
  -122.64633340730006     
  -59.214919893992644     
   231.47083630378819     
  -172.89372040870057     
  -122.27308247025805     
  -58.637325299502628     
   230.60407508144834     
  -173.81076852722754     
  -121.90413230143211     
  -58.061903333854382     
   229.73273553633157     
  -174.72504951948824     
  -121.53938078195100     
  -57.488665425625861     
   228.85683142534444     
  -175.63659487535290     
  -121.17875791849971     
  -56.917622969198575     
   227.97637634925673     
  -176.54543555974163     
  -120.82216351624317     
  -56.348787325143974     
   227.09138375589208     
  -177.45160178611349     
  -120.46953302843208     
  -55.782169820601872     
   226.20186694321725     
  -178.35512328382669     
  -120.12077143552354     
  -55.217781749651394     
   225.30783906233367     
  -179.25602906959313     
  -119.77581688768993     
  -54.655634373674395     
   224.40931312041909     
  -180.15434769625080     
  -119.43458003468388     
  -54.095738921711749     
   223.50630198356217     
  -181.05010704651096     
  -119.09700067817793     
  -53.538106590812532     
   222.59881837956692     
  -181.94333455159727     
  -118.76299700607272     
  -52.982748546376378     
   221.68687490061504     
  -182.83405702914283     
  -118.43250770225748     
  -52.429675922489217     
   220.77048400594992     
  -183.72230083690974     
  -118.10546109669782     
  -51.878899822252414     
   219.84965802436983     
  -184.60809179513495     
  -117.78178965184635     
  -51.330431318105660     
   218.92440915683815     
  -185.49145521752382     
  -117.46143695329715     
  -50.784281452143638     
   217.99474947880768     
  -186.37241599467353     
  -117.14432882474753     
  -50.240461236426711     
   217.06069094266883     
  -187.25099846085917     
  -116.83041718358673     
  -49.698981653285699     
   216.12224538004236     
  -188.12722658973604     
  -116.51962952245485     
  -49.159853655620978     
   215.17942450404013     
  -189.00112381115446     
  -116.21192140169362     
  -48.623088167195981     
   214.23223991145809     
  -189.87271322166714     
  -115.90722202662408     
  -48.088696082925303     
   213.28070308493673     
  -190.74201738686685     
  -115.60549077485651     
  -47.556688269157434     
   212.32482539505040     
  -191.60905856767826     
  -115.30665924662760     
  -47.027075563952394     
   211.36461810235110     
  -192.47385851202799     
  -115.01068997094099     
  -46.499868777354258     
   210.40009235935403     
  -193.33643868681003     
  -114.71751615950174     
  -45.975078691658844     
   209.43125921249197     
  -194.19682005800632     
  -114.42710371340144     
  -45.452716061676483     
   208.45812960400733     
  -195.05502333585679     
  -114.13938780661134     
  -44.932791614990236     
   207.48071437380665     
  -195.91106874440641     
  -113.85433696158559     
  -44.415316052209398     
   206.49902426126661     
  -196.76497627161828     
  -113.57188914317668     
  -43.900300047218686     
   205.51306990698706     
  -197.61676544019213     
  -113.29201299066327     
  -43.387754247422933     
   204.52286185454255     
  -198.46645553762210     
  -113.01465204636281     
  -42.877689273987613     
   203.52841055212855     
  -199.31406542796981     
  -112.73977366406838     
  -42.370115722075191     
   202.52972635423251     
  -200.15961373045030     
  -112.46732620751654     
  -41.865044161077385     
   201.52681952321385     
  -201.00311867700671     
  -112.19727698370104     
  -41.362485134843546     
   200.51970023088538     
  -201.84459825438444     
  -111.92957676157985     
  -40.862449161905047     
   199.50837856004915     
  -202.68407008009632     
  -111.66419622533918     
  -40.364946735696002     
   198.49286450596946     
  -203.52155155178633     
  -111.40108640072155     
  -39.869988324770240     
   197.47316797784052     
  -204.35705969979176     
  -111.14021833336902     
  -39.377584373014685     
   196.44929880024782     
  -205.19061133729201     
  -110.88155108622809     
  -38.887745299859169     
   195.42126671447852     
  -206.02222297043872     
  -110.62504676766338     
  -38.400481500482883     
   194.38908137999940     
  -206.85191082119621     
  -110.37067748257195     
  -37.915803346017363     
   193.35275237569064     
  -207.67969090231549     
  -110.11839910705449     
  -37.433721183746250     
   192.31228920119580     
  -208.50557889561841     
  -109.86818845256273     
  -36.954245337301813     
   191.26770127818423     
  -209.32959030901262     
  -109.62000200795248     
  -36.477386106858305     
   190.21899795160149     
  -210.15174032407228     
  -109.37381868229414     
  -36.003153769322253     
   189.16618849088087     
  -210.97204396418948     
  -109.12959619749107     
  -35.531558578519757     
   188.10928209113118     
  -211.79051593567067     
  -108.88731396788903     
  -35.062610765380818     
   187.04828787431597     
  -212.60717079042982     
  -108.64693256861845     
  -34.596320538120779     
   185.98321489037812     
  -213.42202278469449     
  -108.40843199682358     
  -34.132698082418997     
   184.91407211835474     
  -214.23508602467064     
  -108.17177335474389     
  -33.671753561594713     
   183.84086846748096     
  -215.04637432483122     
  -107.93693917347244     
  -33.213497116780225     
   182.76361277824734     
  -215.85590136863226     
  -107.70389145195374     
  -32.757938867091454     
   181.68231382343942     
  -216.66368055452193     
  -107.47261279416536     
  -32.305088909795906     
   180.59698030917693     
  -217.46972515047815     
  -107.24306829001515     
  -31.854957320478086     
   179.50762087589408     
  -218.27404816265329     
  -107.01524017562407     
  -31.407554153202504     
   178.41424409932753     
  -219.07666246397045     
  -106.78909440900705     
  -30.962889440674175     
   177.31685849148749     
  -219.87758067203802     
  -106.56461627441672     
  -30.520973194396795     
   176.21547250157218     
  -220.67681529409612     
  -106.34177050158409     
  -30.081815404828607     
   175.11009451690478     
  -221.47437857285803     
  -106.12054443995133     
  -29.645426041535941     
   174.00073286383227     
  -222.27028265615763     
  -105.90090420430198     
  -29.211815053344580     
   172.88739580859760     
  -223.06453943768992     
  -105.68283707824774     
  -28.780992368488910     
   171.77009155821398     
  -223.85716071577679     
  -105.46631117889304     
  -28.352967894758951     
   170.64882826130045     
  -224.64815804961847     
  -105.25131295414891     
  -27.927751519645284     
   169.52361400893449     
  -225.43754289677457     
  -105.03781585381600     
  -27.505353110481934     
   168.39445683540339     
  -226.22532651567820     
  -104.82579871126390     
  -27.085782514587244     
   167.26136471909913     
  -227.01152000601269     
  -104.61524625205466     
  -26.669049559402765     
   166.12434558320189     
  -227.79613435290310     
  -104.40613004350652     
  -26.255164052630239     
   164.98340729649902     
  -228.57918032822940     
  -104.19843964654314     
  -25.844135782366671     
   163.83855767411453     
  -229.36066862557846     
  -103.99214591060159     
  -25.435974517237565     
   162.68980447825078     
  -230.14060971990799     
  -103.78723978026522     
  -25.030690006528317     
   161.53715541890537     
  -230.91901401825996     
  -103.58369272690641     
  -24.628291980313858     
   160.38061815457542     
  -231.69589171371177     
  -103.38149615746140     
  -24.228790149586516     
   159.22020029295393     
  -232.47125293489273     
  -103.18062269173299     
  -23.832194206382194     
   158.05590939160399     
  -233.24510760508073     
  -102.98106417856948     
  -23.438513823904852     
   156.88775295862524     
  -234.01746558641997     
  -102.78279367313748     
  -23.047758656649346     
   155.71573845331176     
  -234.78833653896854     
  -102.58580454254448     
  -22.659938340522640     
   154.53987328678176     
  -235.55773007303759     
  -102.39006940896948     
  -22.275062492963468     
   153.36016482261513     
  -236.32565559360489     
  -102.19558282176071     
  -21.893140713060379     
   152.17662037746922     
  -237.09212246476807     
  -102.00231852336165     
  -21.514182581668329     
   150.98924722167305     
  -237.85713985369330     
  -101.81027042015320     
  -21.138197661523716     
   149.79805257983423     
  -238.62071688184443     
  -101.61941391517409     
  -20.765195497357976     
   148.60304363141407     
  -239.38286248620827     
  -101.42974332301480     
  -20.395185616009726     
   147.40422751129574     
  -240.14358556113086     
  -101.24123410470013     
  -20.028177526535519     
   146.20161131035059     
  -240.90289481691613     
  -101.05388136251111     
  -19.664180720319152     
   144.99520207599051     
  -241.66079892713495     
  -100.86766183262392     
  -19.303204671179678     
   143.78500681269543     
  -242.41730639087965     
  -100.68256956750689     
  -18.945258835478040     
   142.57103248256166     
  -243.17242566263593     
  -100.49858348165567     
  -18.590352652222386     
   141.35328600580817     
  -243.92616503874837     
  -100.31569661695912     
  -18.238495543172125     
   140.13177426130289     
  -244.67853276337553     
  -100.13389122511498     
  -17.889696912940696     
   138.90650408702558     
  -245.42953694756389     
  -99.953154859171008     
  -17.543966149097091     
   137.67748228063411     
  -246.17918560900767     
  -99.773478133354132     
  -17.201312622266165     
   136.44471559987412     
  -246.92748669500781     
  -99.594842808412494     
  -16.861745686227735     
   135.20821076309639     
  -247.67444801607093     
  -99.417242919334811     
  -16.525274678014522     
   133.96797444971131     
  -248.42007733796595     
  -99.240659665745156     
  -16.191908918008906     
   132.72401330065273     
  -249.16438228545906     
  -99.065088148719113     
  -15.861657710038568     
   131.47633391882266     
  -249.90737044657442     
  -98.890509211449839     
  -15.534530341471001     
   130.22494286954205     
  -250.64904926566032     
  -98.716919174076850     
  -15.210536083306925     
   128.96984668097926     
  -251.38942615946587     
  -98.544298616449169     
  -14.889684190272632     
   127.71105184458284     
  -252.12850839908924     
  -98.372644550291682     
  -14.571983900911247     
   126.44856481550211     
  -252.86630323321643     
  -98.201938296981552     
  -14.257444437672978     
   125.18239201299292     
  -253.60281777044381     
  -98.032176207393420     
  -13.946075007004321     
   123.91253982083684     
  -254.33805909199924     
  -97.863341236447937     
  -13.637884799436254     
   122.63901458772864     
  -255.07203415127262     
  -97.695429143489989     
  -13.332882989671464     
   121.36182262767586     
  -255.80474986984876     
  -97.528423668470651     
  -13.031078736670574     
   120.08097022038280     
  -256.53621304736231     
  -97.362320928001310     
  -12.732481183737434     
   118.79646361162862     
  -257.26643045432229     
  -97.197104657843767     
  -12.437099458603456     
   117.50830901364465     
  -257.99540873925616     
  -97.032771834707120     
  -12.144942673511030     
   116.21651260547648     
  -258.72315452801644     
  -96.869305991388089     
  -11.856019925296039     
   114.92108053334904     
  -259.44967432295186     
  -96.706704802200889     
  -11.570340295469453     
   113.62201891101927     
  -260.17497460896834     
  -96.544951990987371     
  -11.287912850298079     
   112.31933382012456     
  -260.89906174890081     
  -96.384045198103436     
  -11.008746640884411     
   111.01303131053263     
  -261.62194208788657     
  -96.223969390636114     
  -10.732850703245644     
   109.70311740066708     
  -262.34362185831634     
  -96.064720753033498     
  -10.460234058391858     
   108.38959807786141     
  -263.06410726396405     
  -95.906287768948232     
  -10.190905712403357     
   107.07247929864594     
  -263.78340442223117     
  -95.748661601883271     
  -9.9248746565072121     
   105.75176698912973     
  -264.50151938424528     
  -95.591837321219131     
  -9.6621498671530031     
   104.42746704525875     
  -265.21845816415441     
  -95.435801312411357     
  -9.4027403060877717     
   103.09958533316335     
  -265.93422667399756     
  -95.280551566585004     
  -9.1466549204301995     
   101.76812768945152     
  -266.64883081074692     
  -95.126073765576464     
  -8.8939026427440346     
   100.43309992151464     
  -267.36227636398877     
  -94.972366452466048     
  -8.6444923911107541     
   99.094507807823746     
  -268.07456911238222     
  -94.819415423908225     
  -8.3984330692015075     
   97.752357098222603     
  -268.78571472806158     
  -94.667219548758538     
  -8.1557335663483119     
   96.406653514215790     
  -269.49571887467721     
  -94.515764892688679     
  -7.9164027576145601     
   95.057402749250627     
  -270.20458711137240     
  -94.365050239323153     
  -7.6804495038647946     
   93.704610469001807     
  -270.91232498816731     
  -94.215062512936456     
  -7.4478826518338126     
   92.348282311638826     
  -271.61893795701440     
  -94.065800065199895     
  -7.2187110341950778     
   90.988423888102560     
  -272.32443145750335     
  -93.917250375793728     
  -6.9929434696284627     
   89.625040782370462     
  -273.02881083532179     
  -93.769412028026139     
  -6.7705887628873249     
   88.258138551718361     
  -273.73208142553199     
  -93.622272579430160     
  -6.5516557048649426     
   86.887722726979803     
  -274.43424846987773     
  -93.475830852533761     
  -6.3361530726602915     
   85.513798812801966     
  -275.13531720127173     
  -93.330074738830831     
  -6.1240896296432075     
   84.136372287894218     
  -275.83529276181298     
  -93.185003004653879     
  -5.9154741255189096     
   82.755448605278843     
  -276.53418028434788     
  -93.040604034829485     
  -5.7103152963919230     
   81.371033192531414     
  -277.23198481460912     
  -92.896876518047677     
  -5.5086218648293857     
   79.983131452023684     
  -277.92871138849443     
  -92.753809252125293     
  -5.3104025399237695     
   78.591748761157703     
  -278.62436495788540     
  -92.611400858836234     
  -5.1156660173550046     
   77.196890472602206     
  -279.31895046432669     
  -92.469640709274614     
  -4.9244209794520328     
   75.798561914517236     
  -280.01247276964625     
  -92.328526754149294     
  -4.7366760952537845     
   74.396768390792403     
  -280.70493672030233     
  -92.188050607923884     
  -4.5524400205696001     
   72.991515181242022     
  -281.39634709986177     
  -92.048206546460420     
  -4.3717213980390923     
   71.582807541869940     
  -282.08670864896021     
  -91.908991016278748     
  -4.1945288571914618     
   70.170650705043613     
  -282.77602608158230     
  -91.770394908954970     
  -4.0208710145042792     
   68.755049879731118     
  -283.46430404339947     
  -91.632416461836456     
  -3.8507564734617334     
   67.336010251705488     
  -284.15154716686322     
  -91.495046292906338     
  -3.6841938246123571     
   65.913536983753147     
  -284.83776001406005     
  -91.358282852259791     
  -3.5211916456262351     
   64.487635215879408     
  -285.52294713545200     
  -91.222116976226914     
  -3.3617585013517073     
   63.058310065508806     
  -286.20711301277368     
  -91.086547092802121     
  -3.2059029438715667     
   61.625566627686979     
  -286.89026211596968     
  -90.951564429142479     
  -3.0536335125587648     
   60.189409975274053     
  -287.57239884918829     
  -90.817167279467071     
  -2.9049587341316290     
   58.749845159141650     
  -288.25352760378428     
  -90.683347290369241     
  -2.7598871227085966     
   57.306877208361001     
  -288.93365270846209     
  -90.550102670615274     
  -2.6184271798624792     
   55.860511130393647     
  -289.61277847849169     
  -90.417425349651424     
  -2.4805873946742536     
   54.410751911275852     
  -290.29090916861406     
  -90.285313550864075     
  -2.3463762437863949     
   52.957604515803730     
  -290.96804902024553     
  -90.153759472858809     
  -2.2158021914557509     
   51.501073887712352     
  -291.64420221629200     
  -90.022761348486355     
  -2.0888736896059705     
   50.041164949855641     
  -292.31937292640561     
  -89.892311575088314     
  -1.9655991778794870     
   48.577882604381543     
  -292.99356526321878     
  -89.762408437015537     
  -1.8459870836890626     
   47.111231732907292     
  -293.66678332649639     
  -89.633044593322410     
  -1.7300458222689041     
   45.641217196688650     
  -294.33903116094632     
  -89.504218254241636     
  -1.6177837967253510     
   44.167843836791683     
  -295.01031279785315     
  -89.375922390915079     
  -1.5092093980871433     
   42.691116474257555     
  -295.68063221578501     
  -89.248155149018288     
  -1.4043310053552744     
   41.211039910269612     
  -296.34999337940263     
  -89.120909855055501     
  -1.3031569855524359     
   39.727618926312786     
  -297.01840020331554     
  -88.994184276693503     
  -1.2056956937720560     
   38.240858284341051     
  -297.68585658539075     
  -88.867972941013321     
  -1.1119554732269412     
   36.750762726921486     
  -298.35236638244834     
  -88.742271814616288     
  -1.0219446552975229     
   35.257336977412685     
  -299.01793342105799     
  -88.617077817862835     
 -0.93567155957971548     
   33.760585740098342     
  -299.68256150469193     
  -88.492385252463009     
 -0.85314449393239167     
   32.260513700351360     
  -300.34625439408541     
  -88.368191964300038     
 -0.77437175452447737     
   30.757125524781639     
  -301.00901583381767     
  -88.244492202168445     
 -0.69936162588167361     
   29.250425861383725     
  -301.67084952533395     
  -88.121283820512019     
 -0.62812238093280881     
   27.740419339685452     
  -302.33175915398778     
  -87.998561298915334     
 -0.56066228105582638     
   26.227110570891124     
  -302.99174836372964     
  -87.876322450633381     
 -0.49698957612341149     
   24.710504148026558     
  -303.65082078210935     
  -87.754562012842385     
 -0.43711250454826339     
   23.190604646078235     
  -304.30897999720571     
  -87.633277693426678     
 -0.38103929332801545     
   21.667416622135487     
  -304.96622957990638     
  -87.512464529866321     
 -0.32877815808980826     
   20.140944615525985     
  -305.62257306388040     
  -87.392120146093518     
 -0.28033730313452082     
   18.611193147953877     
  -306.27801396497608     
  -87.272239740102833     
 -0.23572492148066218     
   17.078166723633835     
  -306.93255576302687     
  -87.152821269065313     
 -0.19494919490792967     
   15.541869829419937     
  -307.58620192254489     
  -87.033858628425648     
 -0.15801829400043599     
   14.002306934957895     
  -308.23895586225808     
  -86.915355485117090     
 -0.12494037818961048     
   12.459482492731292     
  -308.89082102839643     
  -86.797284392438584     
  -9.5723595796777736E-002
   10.913400938506916     
  -309.54180066133972     
  -86.679729501908724     
  -7.0376084075417789E-002
   9.3640666902720895     
  -310.19189863260402     
  -86.562362910402996     
  -4.8905969253111366E-002
   7.8114841528044634     
  -310.84111635443207     
  -86.446390948778600     
  -3.1321366573174317E-002
   6.2556577012020469     
  -311.48946428654790     
  -86.327297580820925     
  -1.7630380335984554E-002
   4.6965917429396304     
  -312.13691901840406     
  -86.221920297375178     
  -7.8411039400053169E-003
   3.1342904868420680     
  -312.78358342063439     
  -86.067406672683830     
  -1.9616199225082820E-003
   1.5687588058637467     
  -313.42908897067952     
  -86.098309397620611     
   0.0000000000000000     
  -9.8229082279299718E-007
  -314.07482629116168     
  -86.098309397620611     


==> anc/Pqg/DATPqg.f <==
      SUBROUTINE DATPqg
*     -----------------
*
      IMPLICIT NONE
      INTEGER LIN,LOUT,NX,IX,ISET,ITE
      REAL*8 XXV,XV,A(501),B(501),C(501),D(501),Pqg
      CHARACTER*80 STAR
      COMMON/Pqg/ Pqg(4,501,4)
      COMMON/XV/    XV(501)
      COMMON/XXV/   XXV(501)
*
*
*    >>> READ IN THE GRID DATA AND COMPUTE THE SPLINE PARAMETERS
*
      LIN = 10
      LOUT= 11
      NX  = 501
*
      OPEN(UNIT=LIN,FILE='xvalues.dat',STATUS='OLD')
      DO IX = 1,NX 
          READ(LIN,*) XV(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pqg01.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pqg(1,IX,1)
          A(IX)=Pqg(1,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(1,IX,2)=B(IX)
          Pqg(1,IX,3)=C(IX)
          Pqg(1,IX,4)=D(IX)
      END DO
      CLOSE(LIN)
*
      OPEN(UNIT=LIN,FILE='Pqg11.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(2,IX,1)
          A(IX)=Pqg(2,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(2,IX,2)=B(IX)
          Pqg(2,IX,3)=C(IX)
          Pqg(2,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pqg21.dat',STATUS='OLD')
      READ(LIN,1000) STAR
          DO IX = 1,NX 
          READ(LIN,*) Pqg(3,IX,1)
          A(IX)=Pqg(3,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(3,IX,2)=B(IX)
          Pqg(3,IX,3)=C(IX)
          Pqg(3,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
      OPEN(UNIT=LIN,FILE='Pqg22.dat',STATUS='OLD')
      READ(LIN,1000) STAR
      DO IX = 1,NX 
          READ(LIN,*) Pqg(4,IX,1)
          A(IX)=Pqg(4,IX,1)
      END DO
      CALL SPLINE(NX,XV,A,B,C,D)
      DO IX = 1,NX
          Pqg(4,IX,2)=B(IX)
          Pqg(4,IX,3)=C(IX)
          Pqg(4,IX,4)=D(IX)
      END DO
      CLOSE(LIN) 
*
*     >> WRITE TO DISK
*
      OPEN(UNIT=LOUT,FILE='XXV.dat',STATUS='NEW')
      DO IX=1,501
      WRITE(LOUT,*) XV(IX)
      END DO 
*
      OPEN(UNIT=LOUT,FILE='Pqg.dat',STATUS='NEW')
      DO ISET=1,4
      DO IX=1,501
      DO ITE=1,4
      WRITE(LOUT,*) Pqg(ISET,IX,ITE)
      END DO 
      END DO 
      END DO 
*
      RETURN
1000  FORMAT(A80)
      END



==> anc/Pqg/GRPqg.f <==
      REAL*8 FUNCTION GRPqg(IO,X,AS,NF)
*     ---------------------------------
*
      IMPLICIT NONE 
      INTEGER IO,I1,ISEARCHX,NX,K
      REAL*8 X,AS,LQ,NF,FLAV,G,DX
      REAL*8 Pqg
      REAL*8 XXV
      REAL*8 XV
      REAL*8 T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13
      REAL*8 T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24
      REAL*8 T25,T26,T27,T28,T29
      COMMON/Pqg/  Pqg(4,501,4)
      COMMON/XXV/   XXV(501)
      COMMON/XV/    XV(501)
*
      NX=501
      IF(IO.LT.1) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPqg'
      IF(IO.GT.3) WRITE(6,*) ' >>> IO=', IO, 'STOP: GRPqg'
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      STOP
*
101   CONTINUE
      T1  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      DO K=1,4
      T1  = T1   + Pqg(1,I1,K)*DX**(K-1)
      END DO
      G = AS*NF*T1
*      WRITE(6,*) 'G2=',G,AS,T1,T2,NF
      GOTO 200     
102   CONTINUE
      T2  =0.0D0
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      DO K=1,4
      T2  = T2   + Pqg(2,I1,K)*DX**(K-1)
      END DO
*
      G = AS**2*(T2*NF) 
      GOTO 200     
103   CONTINUE
      I1=ISEARCHX(NX,XXV,X)
      DX=X-XXV(I1)
      WRITE(6,*) 'DX=',DX
*
      T3  =0.0D0
      T4  =0.0D0
      WRITE(6,*) 'I1=',I1
      DO K=1,4
      T3  = T3   + Pqg(3,I1,K)*DX**(K-1)
      T4  = T4   + Pqg(4,I1,K)*DX**(K-1)
      END DO
*
      G = NF*as**3*(T3+T4*NF)
*
200   CONTINUE
*
*      WRITE(6,*) 'G=',G
      GRPqg= G/as
*
      RETURN
      END


==> anc/Pqg/ISEARCH.f <==
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(NX,XV,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT NONE
      REAL*8   XV
      REAL*8   Y
      INTEGER  NX,MIN,MAX,MID
*
      DIMENSION XV(NX)
*
      MIN=1
      MAX=NX+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.XV(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*     
      ISEARCHX=MIN
*
      RETURN
      END



==> anc/Pqg/LXPqg.f <==
      REAL*8 FUNCTION LXPqg(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(1 - z)
*
      G =  - 5.D0/3.D0*NF*as*w(1)**2
      GOTO 200
103   CONTINUE
      w(1)=Log(1 - z)
      w(2)= - 7.D0/2.D0 + 5.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=w(2) - 95 + 26*z2
      w(2)=w(1)*w(2)
      w(3)=5 + 1.D0/2.D0*w(1)
      w(3)=w(1)*w(3)
      w(3)=5.D0/27.D0*w(3) + 77.D0/81.D0 - z2
      w(3)=NF*w(3)
      w(2)=1.D0/2.D0*w(3) + 260.D0/9.D0*z3 + 5.D0/9.D0*w(2) - 1283.D0/
     & 54.D0 + 21*z2
*
      G = NF*as**2*w(2)*w(1)
*
200   CONTINUE
*
      LXPqg = G
*
      RETURN
      END


==> anc/Pqg/PMAIN2.f <==
      PROGRAM PMAIN4
*     --------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPqg,LXPqg,GRPqg,DELPqg,PLUPqg
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pqg
      COMMON/Pqg/ Pqg(4,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      IO   = 3
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
* 
      TEST7 =1.227603D0
      TEST8 =18.96689328227715647153892333133243065103D0
      TEST9 =34.251153831009436423806868982009574581D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPqg
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pqg.dat',STATUS='OLD')
      DO ISET=1,4
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pqg(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
*      TT1 = DELPqg(IO,X,as,NF)
*      TT2 = PLUPqg(IO,X,as,NF)
      TT3 = SXPqg(IO,X,as,NF)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPqg(IO,X,as,NF)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPqg(IO,X,AS,NF)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPqg.f' 
      include 'SXPqg.f'
      include 'LXPqg.f'
      include 'GRPqg.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/Pqg/Pqg.dat <==
  0.50000000000000000     
 -0.99999999871762657     
  0.99763408653058661     
   1088.1738130778529     
  0.49999900000100000     
 -0.99999800018493212     
   1.0008986079698201     
   9654.8094773457888     
  0.49999891861851259     
 -0.99999783708152090     
   1.0032558101083213     
  -36181.581920675533     
  0.49999883061291706     
 -0.99999766133755452     
  0.99370324361336659     
   41875.149741179914     
  0.49999873544520973     
 -0.99999747106239356     
   1.0056587586928054     
  -29741.065700441817     
  0.49999863253252197     
 -0.99999726501672692     
  0.99647653549982640     
   19131.673517925043     
  0.49999852124455008     
 -0.99999704251354815     
   1.0028639291133026     
  -8612.9475004148571     
  0.49999840089969527     
 -0.99999680150800063     
  0.99975434779274230     
  -7962.6742394563325     
  0.49999827076088904     
 -0.99999654169803265     
  0.99664557868551884     
   18865.119984939669     
  0.49999813003107907     
 -0.99999626006066489     
   1.0046102616016266     
  -18639.444754530094     
  0.49999797784834793     
 -0.99999595558586352     
  0.99610042364901763     
   12569.224737940889     
  0.49999781328063386     
 -0.99999562671131637     
   1.0023059155141119     
  -6090.8231457071815     
  0.49999763532002300     
 -0.99999527054644066     
  0.99905412089074652     
   3327.4052122985868     
  0.49999744287657610     
 -0.99999488565202099     
   1.0009751423305713     
  -4041.7952410729085     
  0.49999723477165359     
 -0.99999446955922233     
  0.99845177644358685     
   4152.8032500135814     
  0.49999700973069700     
 -0.99999401954060629     
   1.0012554450274287     
  -2778.9395588453722     
  0.49999676637542351     
 -0.99999353270971536     
  0.99922662361108128     
   1510.6838745209800     
  0.49999650321538458     
 -0.99999300647927802     
   1.0004192865197994     
  -588.52303404278132     
  0.49999621863883842     
 -0.99999243722638798     
  0.99991684330583919     
   67.936725203351358     
  0.49999591090287915     
 -0.99999182178150492     
  0.99997956351937867     
   174.33337393605979     
  0.49999557812276307     
 -0.99999115617129053     
   1.0001536090419250     
  -240.10913814465744     
  0.49999521826036630     
 -0.99999043642260033     
  0.99989438790630891     
   9.4326094202158934     
  0.49999482911170307     
 -0.99998965819544061     
  0.99990540007794970     
   195.45256467418523     
  0.49999440829342856     
 -0.99998881652561378     
   1.0001521527666968     
  -147.98053855805259     
  0.49999395322824347     
 -0.99998790633810586     
  0.99995012804190941     
  -70.890482491966139     
  0.49999346112911069     
 -0.99998692222803998     
  0.99984547128985901     
   258.69837019370669     
  0.49999292898218811     
 -0.99998585786439498     
   1.0002584735355127     
  -269.22219979721808     
  0.49999235352837262     
 -0.99998470690980590     
  0.99979369186875333     
   156.73516307747789     
  0.49999173124334206     
 -0.99998346239461822     
   1.0000862983629153     
  -27.337680089377795     
  0.49999105831597407     
 -0.99998211643771118     
   1.0000311085937379     
  -56.807181651207401     
  0.49999033062500831     
 -0.99998066107366423     
  0.99990709206699990     
   66.357805965104319     
  0.49998954371381027     
 -0.99997908724253959     
   1.0000637483216090     
  -23.360024940351337     
  0.49998869276308211     
 -0.99997738524629531     
   1.0000041123330070     
  -9.1393958754941007     
  0.49998777256135279     
 -0.99997554481517137     
  0.99997888147553082     
   10.943489358908398     
  0.49998677747306791     
 -0.99997355459746995     
   1.0000115515211632     
  -2.4183551006426929     
  0.49998570140408349     
 -0.99997140238380955     
   1.0000037443555470     
  -9.2884940741184838     
  0.49998453776435259     
 -0.99996907506410215     
  0.99997131800826244     
   18.813392144890230     
  0.49998327942757664     
 -0.99996655829236447     
   1.0000423410436672     
  -19.263232869216040     
  0.49998191868757491     
 -0.99996383670942068     
  0.99996370155223135     
   10.610632387142966     
  0.49998044721110441     
 -0.99996089368361774     
   1.0000105432027917     
  0.46495357343363919     
  0.49997885598684316     
 -0.99995771106848530     
   1.0000127628293445     
  -6.3964040417647734     
  0.49997713527022342     
 -0.99995426949667987     
  0.99997974217989083     
   7.9718207892113879     
  0.49997527452377832     
 -0.99995054781925119     
   1.0000242449094183     
  -8.0415152901887605     
  0.49997326235263773     
 -0.99994652326996014     
  0.99997569969608369     
   5.6835084425097664     
  0.49997108643477761     
 -0.99994217121705498     
   1.0000128023035302     
  -2.2959671979799614     
  0.49996873344559883     
 -0.99993746493335434     
  0.99999659417017828     
  0.86892026794165356     
  0.49996618897637229     
 -0.99993237566414717     
   1.0000032274245148     
 -0.39513846315811180     
  0.49996343744605409     
 -0.99992687220741372     
  0.99999996548856873     
 -0.15776086824130531     
  0.49996046200593114     
 -0.99992092087864681     
  0.99999855715733821     
 -0.15929509603664554     
  0.49995724443651546     
 -0.99991448522441351     
  0.99999701940169849     
  0.56585308383705768     
  0.49995376503605776     
 -0.99990752580433662     
   1.0000029264158268     
 -0.16561057081443867     
  0.49995000249999999     
 -0.99989999999297152     
   1.0000010568886761     
 -0.33652066629271210     
  0.49994593379063113     
 -0.99989186173540645     
  0.99999694884679258     
  0.41553297829905861     
  0.49994153399615193     
 -0.99988306115875814     
   1.0000024342432225     
 -0.24799430279059365     
  0.49993677617828935     
 -0.99987354435854481     
  0.99999889407722331     
   5.6441229479243293E-002
  0.49993163120753126     
 -0.99986325306957891     
  0.99999976535731050     
  0.10906651062705131     
  0.49992606758497893     
 -0.99985212423319592     
   1.0000015860311078     
 -0.16897106511954171     
  0.49992005124973188     
 -0.99984008970993954     
  0.99999853580197429     
  0.10896885912842241     
  0.49991354537063282     
 -0.99982707579121355     
   1.0000006629706411     
  -4.9124699096052250E-002
  0.49990651012110676     
 -0.99981300275753537     
  0.99999962597047354     
   1.4725825505343163E-002
  0.49989890243572443     
 -0.99979778442832001     
  0.99999996212423359     
   5.6100241499841691E-003
  0.49989067574701190     
 -0.99978132758713545     
   1.0000001006091439     
  -2.2315998168832784E-003
  0.49988177970090802     
 -0.99976353144379060     
   1.0000000410383429     
   7.2587905506528152E-003
  0.49987215984914352     
 -0.99974428700157658     
   1.0000002505753751     
  -1.3318504752636287E-002
  0.49986175731667681     
 -0.99972347639767223     
  0.99999983482620247     
   1.0130005388158236E-003
  0.49985050844217216     
 -0.99970097217582587     
  0.99999986902139082     
   7.0677734568248109E-003
  0.49983834438934449     
 -0.99967663649706096     
   1.0000001270199879     
  -9.3711644662969884E-003
  0.49982519072682113     
 -0.99965032031757584     
  0.99999975710009736     
   1.3858055878772740E-002
  0.49981096697398297     
 -0.99962186245433371     
   1.0000003486560547     
  -1.1861404894337547E-002
  0.49979558611004593     
 -0.99959108861389667     
  0.99999980112462328     
   3.4216369920562965E-003
  0.49977895404342421     
 -0.99955781032283353     
  0.99999997192399026     
   2.3313651098482921E-003
  0.49976096903818396     
 -0.99952182375069221     
   1.0000000977707439     
  -1.4856962145402359E-003
  0.49974152109414061     
 -0.99948290849493959     
   1.0000000110463765     
  -1.0606424344359892E-003
  0.49972049127688195     
 -0.99944082621551733     
  0.99999994409499804     
   4.8541662943508117E-004
  0.49969775099370567     
 -0.99939531916916091     
  0.99999997722981493     
   1.1788658162012946E-003
  0.49967316121114375     
 -0.99934610863551243     
   1.0000000642487370     
  -8.2572125547508224E-004
  0.49964657160940673     
 -0.99929289321733150     
  0.99999999833708619     
  -8.3795597346271488E-004
  0.49961781966871582     
 -0.99923534699101391     
  0.99999992600527721     
   1.6280487822767750E-003
  0.49958672968209888     
 -0.99917311749743187     
   1.0000000779742537     
  -1.3519727602003325E-003
  0.49955311168880456     
 -0.99910582360180933     
  0.99999994150498450     
   1.0138496415115629E-003
  0.49951676032203601     
 -0.99903305315111335     
   1.0000000521724277     
  -7.7840899535412743E-004
  0.49947745356422285     
 -0.99895436044706409     
  0.99999996028976534     
   5.4947339093607233E-004
  0.49943495140252703     
 -0.99886926352261374     
   1.0000000304275092     
  -3.0997637789369935E-004
  0.49938899437672490     
 -0.99877724118310762     
  0.99999998764038223     
  -3.0771799485893985E-005
  0.49933930201100912     
 -0.99867772982348491     
  0.99999998304716686     
   2.6070133226183031E-004
  0.49928557112062005     
 -0.99857011996301737     
   1.0000000251282177     
  -2.1058334596738644E-004
  0.49922747398353490     
 -0.99845375252589719     
  0.99999998837065140     
   7.6705571767603646E-005
  0.49916465636671808     
 -0.99832791479898098     
   1.0000000028493337     
  -2.8431411383032843E-005
  0.49909673539566618     
 -0.99819183606293238     
  0.99999999704596787     
  -7.8004173234636524E-007
  0.49902329725515743     
 -0.99804468287824977     
  0.99999999687378949     
   5.9504580360438396E-005
  0.49894389470824668     
 -0.99788555397532464     
   1.0000000110771374     
  -7.4680520494861048E-005
  0.49885804441962245     
 -0.99771347473994221     
  0.99999999180068699     
   3.3953295697025213E-005
  0.49876522406846674     
 -0.99752739124011602     
   1.0000000012779093     
   9.8184993488756130E-007
  0.49866486923493053     
 -0.99732616376970384     
   1.0000000015742720     
  -1.7936846614039212E-005
  0.49855637004325271     
 -0.99710855987373315     
  0.99999999571958043     
   2.9344599626302105E-005
  0.49843906754341749     
 -0.99687324679404843     
   1.0000000060773326     
  -2.6221401658342340E-005
  0.49831224981205896     
 -0.99661878331071463     
  0.99999999606874879     
   1.0246953327007664E-005
  0.49817514775208677     
 -0.99634361091384371     
   1.0000000002982667     
   1.8562419599039614E-006
  0.49802693056923292     
 -0.99604604425548460     
   1.0000000011268004     
  -4.3811267513523645E-006
  0.49786670090240237     
 -0.99572426083210008     
  0.99999999901213954     
   3.4296924993060783E-006
  0.49769348958336940     
 -0.99537628981886273     
   1.0000000008022898     
  -1.5297800192082932E-006
  0.49750624999999998     
 -0.99499999999990418     
  0.99999999993882893     
   9.7522212527678676E-009
  0.49502499999999999     
 -0.99000000000002719     
   1.0000000000119704     
  -1.7063905843883733E-009
  0.49255624999999997     
 -0.98499999999999932     
  0.99999999999917266     
   6.9704242378065818E-010
  0.49009999999999998     
 -0.97999999999999043     
   1.0000000000044005     
  -1.1352252471397149E-009
  0.48765625000000001     
 -0.97499999999998965     
  0.99999999999588618     
   1.8482992913959616E-010
  0.48522500000000002     
 -0.97000000000000675     
  0.99999999999727240     
   7.1544992152894276E-010
  0.48280624999999999     
 -0.96500000000000696     
   1.0000000000026383     
   7.9802831010056291E-011
  0.48039999999999999     
 -0.95999999999999230     
   1.0000000000032370     
  -8.2105433563128868E-010
  0.47800625000000002     
 -0.95499999999999152     
  0.99999999999707900     
  -1.3578027591165652E-010
  0.47562500000000002     
 -0.95000000000000873     
  0.99999999999606060     
   9.3800522904530267E-010
  0.47325624999999999     
 -0.94500000000001083     
   1.0000000000030957     
   1.5025758415276876E-010
  0.47089999999999999     
 -0.93999999999999251     
   1.0000000000042226     
  -1.3442580382161383E-009
  0.46855625000000001     
 -0.93499999999999661     
  0.99999999999414069     
   1.4781509349859322E-009
  0.46622500000000000     
 -0.92999999999999816     
   1.0000000000052267     
  -1.4231504863460059E-009
  0.46390625000000002     
 -0.92499999999999871     
  0.99999999999455313     
   1.4788614777216923E-009
  0.46160000000000001     
 -0.91999999999999826     
   1.0000000000056446     
  -1.3492318373664590E-009
  0.45930625000000003     
 -0.91499999999999526     
  0.99999999999552536     
  -4.2121861554278517E-011
  0.45702500000000001     
 -0.91000000000001846     
  0.99999999999520939     
   2.3347546118657171E-009
  0.45475624999999997     
 -0.90499999999999869     
   1.0000000000127200     
  -2.6011193199337843E-009
  0.45250000000000001     
 -0.89999999999998381     
  0.99999999999321165     
   5.7462923308548956E-010
  0.45025625000000002     
 -0.89500000000000701     
  0.99999999999752143     
   1.0841993969279418E-009
  0.44802500000000001     
 -0.88999999999999901     
   1.0000000000056528     
  -1.7505774607684527E-009
  0.44580625000000002     
 -0.88500000000000356     
  0.99999999999252354     
   1.9757084857019473E-009
  0.44359999999999999     
 -0.88000000000000389     
   1.0000000000073415     
  -1.8180124072841847E-009
  0.44140625000000000     
 -0.87500000000000133     
  0.99999999999370637     
   1.3516299190996493E-009
  0.43922499999999998     
 -0.87000000000000743     
   1.0000000000038436     
  -3.5571545708989983E-011
  0.43705624999999998     
 -0.86499999999998889     
   1.0000000000035767     
  -1.2093659407241820E-009
  0.43490000000000001     
 -0.85999999999999366     
  0.99999999999450651     
   5.5868643045187386E-010
  0.43275625000000001     
 -0.85500000000001064     
  0.99999999999869660     
   5.0222048741943540E-010
  0.43062499999999998     
 -0.85000000000000775     
   1.0000000000024634     
   2.1922463844248320E-010
  0.42850624999999998     
 -0.84499999999999131     
   1.0000000000041074     
  -1.3792522679523232E-009
  0.42640000000000000     
 -0.83999999999999664     
  0.99999999999376310     
   1.7452039813292671E-009
  0.42430625000000000     
 -0.83499999999999508     
   1.0000000000068521     
  -2.0489832053272023E-009
  0.42222500000000002     
 -0.82999999999999929     
  0.99999999999148481     
   2.1541879391406937E-009
  0.42015625000000001     
 -0.82500000000000151     
   1.0000000000076412     
  -1.5228041050363558E-009
  0.41810000000000003     
 -0.81999999999999185     
  0.99999999999622013     
  -3.6408653869557353E-010
  0.41605625000000002     
 -0.81500000000001760     
  0.99999999999348943     
   2.9791724642791426E-009
  0.41402499999999998     
 -0.80999999999999428     
   1.0000000000158333     
  -4.4649173247535104E-009
  0.41200625000000002     
 -0.80499999999999883     
  0.99999999998234634     
   4.2400971622669162E-009
  0.40999999999999998     
 -0.80000000000000759     
   1.0000000000141471     
  -2.5279334181505084E-009
  0.40800625000000001     
 -0.79499999999998427     
  0.99999999999518763     
   1.5181189638724378E-010
  0.40602500000000002     
 -0.79000000000000548     
  0.99999999999632627     
   1.2256862191861718E-009
  0.40405625000000001     
 -0.78500000000000081     
   1.0000000000055189     
  -1.5018430943314330E-009
  0.40210000000000001     
 -0.78000000000000136     
  0.99999999999425504     
   1.2290390927205398E-009
  0.40015624999999999     
 -0.77500000000000702     
   1.0000000000034728     
   1.3837819778927938E-010
  0.39822500000000000     
 -0.76999999999998714     
   1.0000000000045106     
  -2.4553914457215003E-009
  0.39630625000000003     
 -0.76500000000001067     
  0.99999999998609523     
   3.9278580388213380E-009
  0.39439999999999997     
 -0.76000000000000645     
   1.0000000000155542     
  -3.2752689449466714E-009
  0.39250625000000000     
 -0.75499999999999012     
  0.99999999999098965     
   2.0679014056668149E-009
  0.39062500000000000     
 -0.74999999999999645     
   1.0000000000064988     
  -1.4436674078410748E-009
  0.38875625000000003     
 -0.74499999999999100     
  0.99999999999567146     
   1.5396572905501658E-010
  0.38690000000000002     
 -0.74000000000000976     
  0.99999999999682609     
   8.2789330946297851E-010
  0.38505624999999999     
 -0.73500000000001009     
   1.0000000000030353     
   8.7130302972582208E-011
  0.38322499999999998     
 -0.72999999999999321     
   1.0000000000036888     
  -1.1763923168928148E-009
  0.38140625000000000     
 -0.72499999999999687     
  0.99999999999486588     
   1.0657474902586717E-009
  0.37959999999999999     
 -0.72000000000000253     
   1.0000000000028590     
  -8.0835338422958475E-010
  0.37780625000000001     
 -0.71500000000000341     
  0.99999999999679634     
   1.1728840121349993E-009
  0.37602500000000000     
 -0.70999999999999752     
   1.0000000000055929     
  -1.6139534153580811E-009
  0.37425625000000001     
 -0.70499999999999974     
  0.99999999999348832     
   1.7302603794178125E-009
  0.37250000000000000     
 -0.69999999999999984     
   1.0000000000064653     
  -1.7543966279731632E-009
  0.37075625000000001     
 -0.69500000000000040     
  0.99999999999330735     
   1.7346346581348356E-009
  0.36902499999999999     
 -0.69000000000000139     
   1.0000000000063172     
  -1.6492585075411611E-009
  0.36730625000000000     
 -0.68500000000000072     
  0.99999999999394762     
   1.3275380794652834E-009
  0.36559999999999998     
 -0.68000000000000604     
   1.0000000000039042     
  -1.0818013151947516E-010
  0.36390624999999999     
 -0.67499999999998861     
   1.0000000000030929     
  -8.9483975784787534E-010
  0.36222500000000002     
 -0.66999999999998994     
  0.99999999999638156     
   1.3480327964998638E-010
  0.36055625000000002     
 -0.66500000000000548     
  0.99999999999739253     
   3.5562663924792983E-010
  0.35890000000000000     
 -0.66000000000001180     
   1.0000000000000597     
   8.4523499310763276E-010
  0.35725625000000000     
 -0.65499999999999570     
   1.0000000000063989     
  -1.4273471293790850E-009
  0.35562500000000002     
 -0.64999999999999047     
  0.99999999999569389     
   1.5241141682054136E-010
  0.35400625000000002     
 -0.64500000000000912     
  0.99999999999683697     
   8.1770146209691957E-010
  0.35239999999999999     
 -0.64000000000000967     
   1.0000000000029696     
   1.2938539128981564E-010
  0.35080624999999999     
 -0.63499999999999235     
   1.0000000000039402     
  -1.3350431871117495E-009
  0.34922500000000001     
 -0.62999999999999767     
  0.99999999999392730     
   1.6579626560542223E-009
  0.34765625000000000     
 -0.62499999999999700     
   1.0000000000063620     
  -1.7440493493836570E-009
  0.34610000000000002     
 -0.61999999999999789     
  0.99999999999328160     
   1.7653656314564598E-009
  0.34455625000000001     
 -0.61499999999999833     
   1.0000000000065219     
  -1.7645662708787296E-009
  0.34302500000000002     
 -0.60999999999999877     
  0.99999999999328759     
   1.7401857732579614E-009
  0.34150625000000001     
 -0.60499999999999976     
   1.0000000000063389     
  -1.6433743255106478E-009
  0.34000000000000002     
 -0.59999999999999887     
  0.99999999999401368     
   1.2805534410631470E-009
  0.33850625000000001     
 -0.59500000000000475     
   1.0000000000036180     
  -9.8758778932507188E-010
  0.33702500000000002     
 -0.59000000000000519     
  0.99999999999621103     
   1.2486456313354200E-009
  0.33555625000000000     
 -0.58500000000000074     
   1.0000000000055758     
  -1.5244028261918160E-009
  0.33410000000000001     
 -0.58000000000000151     
  0.99999999999414280     
   1.2962297901708540E-009
  0.33265624999999999     
 -0.57500000000000639     
   1.0000000000038645     
  -1.0773604230962510E-010
  0.33122499999999999     
 -0.56999999999998918     
   1.0000000000030564     
  -8.6546325661629381E-010
  0.32980625000000002     
 -0.56499999999999007     
  0.99999999999656553     
  -7.3274719625260271E-013
  0.32840000000000003     
 -0.56000000000000727     
  0.99999999999656008     
   8.8613560933481412E-010
  0.32700625000000000     
 -0.55500000000000782     
   1.0000000000032061     
   8.9039886574937474E-012
  0.32562500000000000     
 -0.54999999999999161     
   1.0000000000032729     
  -9.2172935950429664E-010
  0.32425625000000002     
 -0.54499999999999260     
  0.99999999999635980     
   1.2529977055919506E-010
  0.32290000000000002     
 -0.54000000000000836     
  0.99999999999729960     
   4.2053027726751643E-010
  0.32155624999999999     
 -0.53500000000001402     
   1.0000000000004536     
   8.0822015746662973E-010
  0.32022499999999998     
 -0.52999999999999670     
   1.0000000000065152     
  -1.7704282484487505E-009
  0.31890625000000000     
 -0.52499999999999725     
  0.99999999999323697     
   1.7747581182447886E-009
  0.31759999999999999     
 -0.51999999999999780     
   1.0000000000065477     
  -1.7758905457299062E-009
  0.31630625000000001     
 -0.51499999999999835     
  0.99999999999322853     
   1.7760459769533538E-009
  0.31502500000000000     
 -0.50999999999999890     
   1.0000000000065490     
  -1.7755130699015337E-009
  0.31375625000000001     
 -0.50499999999999945     
  0.99999999999323252     
   1.7732704193917909E-009
  0.31250000000000000     
 -0.50000000000000000     
   1.0000000000065321     
  -1.7649215422466097E-009
  0.31125625000000001     
 -0.49500000000000044     
  0.99999999999329514     
   1.7337908886361205E-009
  0.31002500000000000     
 -0.49000000000000149     
   1.0000000000062985     
  -1.6176171513393441E-009
  0.30880625000000000     
 -0.48500000000000032     
  0.99999999999416644     
   1.1840084468417434E-009
  0.30759999999999998     
 -0.48000000000000725     
   1.0000000000030465     
   4.3425263385188337E-010
  0.30640624999999999     
 -0.47499999999998388     
   1.0000000000063034     
  -2.9209745733282919E-009
  0.30522500000000002     
 -0.47000000000000713     
  0.99999999998439604     
   4.1353809265842723E-009
  0.30405624999999997     
 -0.46500000000000763     
   1.0000000000154114     
  -2.9535707213312865E-009
  0.30290000000000000     
 -0.45999999999998592     
  0.99999999999325961     
   5.7343019221889284E-010
  0.30175625000000000     
 -0.45500000000000884     
  0.99999999999756040     
   6.5991656583719243E-010
  0.30062499999999998     
 -0.45000000000000867     
   1.0000000000025098     
   3.3966163215382008E-010
  0.29950624999999997     
 -0.44499999999998974     
   1.0000000000050573     
  -2.0185186855314880E-009
  0.29840000000000000     
 -0.44000000000000233     
  0.99999999998991829     
   2.6362911853539680E-009
  0.29730624999999999     
 -0.43500000000000338     
   1.0000000000096905     
  -1.8654855438171564E-009
  0.29622500000000002     
 -0.42999999999998995     
  0.99999999999569944     
  -2.9027891201849317E-010
  0.29515625000000001     
 -0.42500000000001686     
  0.99999999999352229     
   3.0268010320355614E-009
  0.29409999999999997     
 -0.41999999999999249     
   1.0000000000162232     
  -4.7116088808252202E-009
  0.29305625000000002     
 -0.41499999999999970     
  0.99999999998088618     
   5.1615378637848103E-009
  0.29202499999999998     
 -0.40999999999999853     
   1.0000000000195977     
  -5.2764237423730215E-009
  0.29100625000000002     
 -0.40499999999999947     
  0.99999999998002465     
   5.2771564895692741E-009
  0.28999999999999998     
 -0.40000000000000036     
   1.0000000000196032     
  -5.1652238042265658E-009
  0.28900625000000002     
 -0.39499999999999919     
  0.99999999998086408     
   4.7255754864750047E-009
  0.28802499999999998     
 -0.39000000000000629     
   1.0000000000163058     
  -3.0788482874299887E-009
  0.28705625000000001     
 -0.38499999999998247     
  0.99999999999321454     
   4.8445691902543289E-010
  0.28610000000000002     
 -0.38000000000000733     
  0.99999999999684797     
   1.1409762024072723E-009
  0.28515625000000000     
 -0.37500000000000167     
   1.0000000000054052     
  -1.4956480498540246E-009
  0.28422500000000001     
 -0.37000000000000266     
  0.99999999999418798     
   1.2887912959058655E-009
  0.28330624999999998     
 -0.36500000000000760     
   1.0000000000038538     
  -1.0673684158746246E-010
  0.28239999999999998     
 -0.35999999999999027     
   1.0000000000030533     
  -8.6177731617453829E-010
  0.28150625000000001     
 -0.35499999999999121     
  0.99999999999659006     
   9.5479180117763382E-013
  0.28062500000000001     
 -0.35000000000000819     
  0.99999999999659717     
   8.5802476235130526E-010
  0.27975624999999998     
 -0.34500000000000913     
   1.0000000000030322     
   1.1080025785759052E-010
  0.27889999999999998     
 -0.33999999999999186     
   1.0000000000038634     
  -1.2923440095846660E-009
  0.27805625000000000     
 -0.33499999999999680     
  0.99999999999417077     
   1.5058176927595911E-009
  0.27722500000000000     
 -0.32999999999999768     
   1.0000000000054645     
  -1.1781020603507376E-009
  0.27640625000000002     
 -0.32499999999999246     
  0.99999999999662870     
  -3.4621194799910851E-010
  0.27560000000000001     
 -0.32000000000001583     
  0.99999999999403211     
   2.5630608746496339E-009
  0.27480624999999997     
 -0.31499999999999762     
   1.0000000000132550     
  -3.9019010245056887E-009
  0.27402500000000002     
 -0.31000000000000461     
  0.99999999998399081     
   4.6066483960771579E-009
  0.27325624999999998     
 -0.30499999999999827     
   1.0000000000185407     
  -4.9855675143817238E-009
  0.27250000000000002     
 -0.29999999999999905     
  0.99999999998114886     
   4.6775028295087354E-009
  0.27175624999999998     
 -0.29500000000000559     
   1.0000000000162301     
  -3.0662139494097544E-009
  0.27102500000000002     
 -0.28999999999998194     
  0.99999999999323352     
   4.8188120160830253E-010
  0.27030625000000003     
 -0.28500000000000669     
  0.99999999999684763     
   1.1386447340555595E-009
  0.26960000000000001     
 -0.28000000000000114     
   1.0000000000053875     
  -1.4926504476875367E-009
  0.26890625000000001     
 -0.27500000000000213     
  0.99999999999419265     
   1.2881473665515829E-009
  0.26822499999999999     
 -0.27000000000000701     
   1.0000000000038538     
  -1.0720313525780503E-010
  0.26755625000000000     
 -0.26499999999998980     
   1.0000000000030496     
  -8.5946805228331796E-010
  0.26690000000000003     
 -0.25999999999999063     
  0.99999999999660361     
  -7.6605388699135737E-012
  0.26625625000000003     
 -0.25500000000000778     
  0.99999999999654621     
   8.9013241222346468E-010
  0.26562500000000000     
 -0.25000000000000833     
   1.0000000000032223     
  -6.6613381477509329E-014
  0.26500625000000000     
 -0.24499999999999222     
   1.0000000000032216     
  -8.8984375423706214E-010
  0.26440000000000002     
 -0.23999999999999280     
  0.99999999999654787     
   6.8167693711984555E-012
  0.26380625000000002     
 -0.23500000000000992     
  0.99999999999659894     
   8.5795814896982775E-010
  0.26322499999999999     
 -0.23000000000001083     
   1.0000000000030336     
   1.1859402349045912E-010
  0.26265624999999998     
 -0.22499999999999343     
   1.0000000000039231     
  -1.3322232206292016E-009
  0.26210000000000000     
 -0.21999999999999881     
  0.99999999999393152     
   1.6575629757653573E-009
  0.26155624999999999     
 -0.21499999999999805     
   1.0000000000063631     
  -1.7454926393156697E-009
  0.26102500000000001     
 -0.20999999999999897     
  0.99999999999327205     
   1.7718715383807632E-009
  0.26050624999999999     
 -0.20499999999999938     
   1.0000000000065610     
  -1.7938317498078488E-009
  0.26000000000000001     
 -0.20000000000000021     
  0.99999999999310729     
   1.8552048786091274E-009
  0.25950624999999999     
 -0.19499999999999987     
   1.0000000000070213     
  -2.0742962902886558E-009
  0.25902500000000001     
 -0.19000000000000367     
  0.99999999999146416     
   2.2320367776274473E-009
  0.25855624999999999     
 -0.18500000000000461     
   1.0000000000082043     
  -1.9689805341727135E-009
  0.25810000000000000     
 -0.18000000000000049     
  0.99999999999343703     
   1.4162004902118484E-009
  0.25765624999999998     
 -0.17500000000000673     
   1.0000000000040585     
  -1.4299672557172003E-010
  0.25722499999999998     
 -0.16999999999998913     
   1.0000000000029861     
  -8.4869888894445394E-010
  0.25680625000000001     
 -0.16499999999999010     
  0.99999999999662081     
  -1.0547118733938977E-011
  0.25640000000000002     
 -0.16000000000000719     
  0.99999999999654166     
   8.9090956834070229E-010
  0.25600624999999999     
 -0.15500000000000777     
   1.0000000000032236     
  -2.8865798640254045E-013
  0.25562499999999999     
 -0.14999999999999167     
   1.0000000000032214     
  -8.8979934531607713E-010
  0.25525625000000002     
 -0.14499999999999225     
  0.99999999999654787     
   6.8167693711984555E-012
  0.25490000000000002     
 -0.14000000000000937     
  0.99999999999659894     
   8.5795814896982775E-010
  0.25455624999999998     
 -0.13500000000001028     
   1.0000000000030336     
   1.1859402349045912E-010
  0.25422499999999998     
 -0.12999999999999287     
   1.0000000000039231     
  -1.3322232206292016E-009
  0.25390625000000000     
 -0.12499999999999824     
  0.99999999999393152     
   1.6575185668443723E-009
  0.25359999999999999     
 -0.11999999999999750     
   1.0000000000063629     
  -1.7452261857897596E-009
  0.25330625000000001     
 -0.11499999999999841     
  0.99999999999327360     
   1.7685630737673802E-009
  0.25302500000000000     
 -0.10999999999999888     
   1.0000000000065379     
  -1.7740697799695210E-009
  0.25275625000000002     
 -0.10499999999999944     
  0.99999999999323230     
   1.7748913450077436E-009
  0.25250000000000000     
 -0.10000000000000001     
   1.0000000000065441     
  -1.7749357539287286E-009
  0.25225625000000002     
  -9.5000000000000556E-002
  0.99999999999323208     
   1.7742030067324760E-009
  0.25202500000000000     
  -9.0000000000001121E-002
   1.0000000000065385     
  -1.7690737763587078E-009
  0.25180625000000001     
  -8.5000000000001602E-002
  0.99999999999327049     
   1.7471579738526072E-009
  0.25159999999999999     
  -8.0000000000002486E-002
   1.0000000000063742     
  -1.6646239942019733E-009
  0.25140625000000000     
  -7.5000000000001815E-002
  0.99999999999388955     
   1.3585577107733103E-009
  0.25122499999999998     
  -7.0000000000006890E-002
   1.0000000000040787     
  -2.1900259383755817E-010
  0.25105624999999998     
  -6.4999999999990593E-002
   1.0000000000024363     
  -6.9362293686482759E-010
  0.25090000000000001     
  -5.9999999999991532E-002
  0.99999999999723399     
  -1.1626255513874629E-010
  0.25075625000000001     
  -5.5000000000007536E-002
  0.99999999999636202     
   9.2890140024337515E-010
  0.25062499999999999     
  -5.0000000000008302E-002
   1.0000000000033289     
  -4.7761794519374189E-011
  0.25050624999999999     
  -4.4999999999992553E-002
   1.0000000000029705     
  -7.3778760878440091E-010
  0.25040000000000001     
  -3.9999999999991528E-002
  0.99999999999743716     
  -5.5269122611889491E-010
  0.25030625000000001     
  -3.5000000000014700E-002
  0.99999999999329203     
   2.9473534723933856E-009
  0.25022499999999998     
  -2.9999999999992973E-002
   1.0000000000153970     
  -4.1306513764993691E-009
  0.25015625000000002     
  -2.4999999999993434E-002
  0.99999999998441724     
   2.9172442239655513E-009
  0.25009999999999999     
  -2.0000000000016643E-002
   1.0000000000062965     
  -4.3351988665563076E-010
  0.25005624999999998     
  -1.4999999999993286E-002
   1.0000000000030451     
  -1.1825873613702232E-009
  0.25002500000000000     
  -1.0000000000000229E-002
  0.99999999999417577     
   1.6110668354940557E-009
  0.25000624999999999     
  -4.9999999999991371E-003
   1.0000000000062588     
  -1.7093437776338746E-009
  0.25000000000000000     
   1.1058862159352145E-016
  0.99999999999343869     
   1.6916246181608945E-009
  0.25000624999999999     
   4.9999999999989150E-003
   1.0000000000061258     
  -1.5578427436934912E-009
  0.25002500000000000     
   1.0000000000000451E-002
  0.99999999999444200     
   1.0937917238607276E-009
  0.25005624999999998     
   1.4999999999993064E-002
   1.0000000000026454     
   5.5784266095314323E-010
  0.25009999999999999     
   2.0000000000016865E-002
   1.0000000000068292     
  -3.0771163395116421E-009
  0.25015625000000002     
   2.4999999999993208E-002
  0.99999999998375100     
   4.3260506288332999E-009
  0.25022499999999998     
   2.9999999999993192E-002
   1.0000000000161964     
  -3.1781022258315484E-009
  0.25030625000000001     
   3.5000000000014478E-002
  0.99999999999236056     
   8.1854523159561649E-010
  0.25040000000000001     
   3.9999999999991744E-002
  0.99999999999849964     
   4.3784975645167859E-010
  0.25050624999999999     
   4.4999999999992345E-002
   1.0000000000017835     
   3.7769787297746952E-010
  0.25062499999999999     
   5.0000000000008461E-002
   1.0000000000046163     
  -1.2736700583104992E-009
  0.25075625000000001     
   5.5000000000007557E-002
  0.99999999999506373     
   4.1942005424288197E-010
  0.25090000000000001     
   5.9999999999990852E-002
  0.99999999999820943     
   4.1207037781988189E-010
  0.25105624999999998     
   6.4999999999989524E-002
   1.0000000000012998     
   5.9789950768161795E-010
  0.25122499999999998     
   7.0000000000007348E-002
   1.0000000000057843     
  -1.8467005702405397E-009
  0.25140625000000000     
   7.5000000000001538E-002
  0.99999999999193390     
   2.2080559602954455E-009
  0.25159999999999999     
   8.0000000000002722E-002
   1.0000000000084943     
  -2.3314017383314009E-009
  0.25180625000000001     
   8.5000000000001366E-002
  0.99999999999100875     
   2.3901991497154445E-009
  0.25202500000000000     
   9.0000000000001343E-002
   1.0000000000089353     
  -2.4310331525612645E-009
  0.25225625000000002     
   9.5000000000000334E-002
  0.99999999999070255     
   2.4668045384145782E-009
  0.25250000000000000     
  0.10000000000000021     
   1.0000000000092035     
  -2.5001556380744284E-009
  0.25275625000000002     
  0.10499999999999925     
  0.99999999999045242     
   2.5265789460603954E-009
  0.25302500000000000     
  0.10999999999999900     
   1.0000000000094018     
  -2.5256685631803149E-009
  0.25330625000000001     
  0.11499999999999855     
  0.99999999999045919     
   2.4223512085085882E-009
  0.25359999999999999     
  0.11999999999999637     
   1.0000000000086269     
  -1.9388934902054147E-009
  0.25390625000000000     
  0.12500000000000305     
  0.99999999999408518     
   9.6334051846726880E-010
  0.25422499999999998     
  0.12999999999999143     
   1.0000000000013103     
   6.7899019740023752E-010
  0.25455624999999998     
  0.13500000000001083     
   1.0000000000064027     
  -1.7963852627645265E-009
  0.25490000000000002     
  0.14000000000000906     
  0.99999999999292977     
   9.9535935049741489E-010
  0.25525625000000002     
  0.14499999999999247     
   1.0000000000003950     
  -1.5543122344752522E-010
  0.25562499999999999     
  0.14999999999999145     
  0.99999999999922928     
   1.0829781516008302E-009
  0.25600624999999999     
  0.15500000000000799     
   1.0000000000073515     
  -2.0093482433481288E-009
  0.25640000000000002     
  0.16000000000000697     
  0.99999999999228151     
   1.1634915253466447E-009
  0.25680625000000001     
  0.16499999999999032     
   1.0000000000010076     
  -3.3544278466025193E-010
  0.25722499999999998     
  0.16999999999998897     
  0.99999999999849187     
   1.3463008485814188E-009
  0.25765624999999998     
  0.17500000000000676     
   1.0000000000085891     
  -2.5939250747342712E-009
  0.25810000000000000     
  0.18000000000000096     
  0.99999999998913469     
   2.9541924462250108E-009
  0.25855624999999999     
  0.18500000000000216     
   1.0000000000112910     
  -3.0766722503017921E-009
  0.25902500000000001     
  0.19000000000000081     
  0.99999999998821609     
   3.1353364349228472E-009
  0.25950624999999999     
  0.19500000000000081     
   1.0000000000117311     
  -3.1763480734526407E-009
  0.26000000000000001     
  0.19999999999999979     
  0.99999999998790845     
   3.2106761693739087E-009
  0.26050624999999999     
  0.20499999999999965     
   1.0000000000119886     
  -3.2403635330525285E-009
  0.26102500000000001     
  0.20999999999999872     
  0.99999999998768585     
   3.2537528227293635E-009
  0.26155624999999999     
  0.21499999999999828     
   1.0000000000120890     
  -3.2021940654659147E-009
  0.26210000000000000     
  0.21999999999999859     
  0.99999999998807243     
   2.9114932686979281E-009
  0.26265624999999998     
  0.22499999999999365     
   1.0000000000099087     
  -1.7291279519327331E-009
  0.26322499999999999     
  0.23000000000001067     
  0.99999999999694023     
   7.7196027348234606E-010
  0.26380625000000002     
  0.23500000000000995     
   1.0000000000027298     
  -1.6117551737693591E-009
  0.26440000000000002     
  0.23999999999999327     
  0.99999999999064171     
   2.3042456831489665E-009
  0.26500625000000000     
  0.24499999999998981     
   1.0000000000079237     
  -6.0635940712928842E-010
  0.26562500000000000     
  0.25000000000001793     
   1.0000000000033760     
  -1.5840662115352071E-009
  0.26625625000000003     
  0.25500000000000500     
  0.99999999999149547     
   1.5425216659536644E-009
  0.26690000000000003     
  0.25999999999999152     
   1.0000000000030642     
  -9.2672536311513042E-010
  0.26755625000000000     
  0.26499999999998936     
  0.99999999999611389     
   1.9866996936456867E-009
  0.26822499999999999     
  0.27000000000000729     
   1.0000000000110141     
  -3.2186475706908600E-009
  0.26890625000000001     
  0.27500000000000191     
  0.99999999998687428     
   3.4627190004243059E-009
  0.26960000000000001     
  0.28000000000000136     
   1.0000000000128446     
  -3.1448399440137779E-009
  0.27030625000000003     
  0.28500000000000647     
  0.99999999998925837     
   1.5581758106008787E-009
  0.27102500000000002     
  0.28999999999998211     
   1.0000000000009446     
   9.9782404561212699E-010
  0.27175624999999998     
  0.29500000000000542     
   1.0000000000084284     
  -2.6007640485658467E-009
  0.27250000000000002     
  0.29999999999999893     
  0.99999999998892264     
   2.9748647989436627E-009
  0.27325624999999998     
  0.30499999999999922     
   1.0000000000112341     
  -2.9393154576950341E-009
  0.27402500000000002     
  0.31000000000000039     
  0.99999999998918931     
   2.4940938203599750E-009
  0.27480624999999997     
  0.31499999999999301     
   1.0000000000078950     
  -8.1987749922516668E-010
  0.27560000000000001     
  0.32000000000001722     
   1.0000000000017459     
  -1.8078871732996434E-009
  0.27640625000000002     
  0.32499999999999196     
  0.99999999998818678     
   3.4682701155474313E-009
  0.27722500000000000     
  0.32999999999999802     
   1.0000000000141989     
  -3.8584246908613659E-009
  0.27805625000000000     
  0.33499999999999658     
  0.99999999998526057     
   3.6876057762923722E-009
  0.27889999999999998     
  0.33999999999999214     
   1.0000000000129177     
  -2.5430768602064378E-009
  0.27975624999999998     
  0.34500000000000891     
  0.99999999999384448     
   1.6085799359188596E-009
  0.28062500000000001     
  0.35000000000000842     
   1.0000000000059088     
  -2.4967361511585829E-009
  0.28150625000000001     
  0.35499999999999104     
  0.99999999998718336     
   3.3689273593039748E-009
  0.28239999999999998     
  0.35999999999999022     
   1.0000000000124503     
  -2.3458124331910358E-009
  0.28330624999999998     
  0.36500000000000837     
  0.99999999999485678     
   8.6288753919914421E-010
  0.28422500000000001     
  0.36999999999999900     
   1.0000000000013283     
   5.6408211435156153E-010
  0.28515625000000000     
  0.37500000000001610     
   1.0000000000055591     
  -2.1600277122502580E-009
  0.28610000000000002     
  0.38000000000000328     
  0.99999999998935873     
   1.7877033187118782E-009
  0.28705625000000001     
  0.38499999999998369     
   1.0000000000027667     
   4.4493297934878720E-010
  0.28802499999999998     
  0.39000000000000579     
   1.0000000000061036     
  -1.9686918761862671E-009
  0.28900625000000002     
  0.39499999999999952     
  0.99999999999133837     
   2.3494761691722988E-009
  0.28999999999999998     
  0.40000000000000013     
   1.0000000000089595     
  -2.4198421044729354E-009
  0.29100625000000002     
  0.40499999999999969     
  0.99999999999081068     
   2.3825830197666218E-009
  0.29202499999999998     
  0.40999999999999831     
   1.0000000000086799     
  -2.2344570638210309E-009
  0.29305625000000002     
  0.41499999999999992     
  0.99999999999192157     
   1.7591039735976130E-009
  0.29409999999999997     
  0.41999999999999238     
   1.0000000000051148     
  -7.6760819922581553E-011
  0.29515625000000001     
  0.42500000000001664     
   1.0000000000045390     
  -2.5533353209539746E-009
  0.29622500000000002     
  0.42999999999999133     
  0.99999999998538913     
   4.2148506906868467E-009
  0.29730624999999999     
  0.43499999999999744     
   1.0000000000170006     
  -4.6071590986685880E-009
  0.29840000000000000     
  0.43999999999999595     
  0.99999999998244682     
   4.4437564739040565E-009
  0.29950624999999997     
  0.44499999999999162     
   1.0000000000157749     
  -3.3267166799078748E-009
  0.30062499999999998     
  0.45000000000000800     
  0.99999999999082467     
   2.5036861472926251E-009
  0.30175625000000000     
  0.45500000000000923     
   1.0000000000096023     
  -3.8102854205136183E-009
  0.30290000000000000     
  0.45999999999998564     
  0.99999999998102518     
   6.2359006847144353E-009
  0.30405624999999997     
  0.46500000000000785     
   1.0000000000277944     
  -7.4553252460420250E-009
  0.30522500000000002     
  0.47000000000000691     
  0.99999999997187938     
   6.2748695128787775E-009
  0.30640624999999999     
  0.47499999999998410     
   1.0000000000189408     
  -3.8153036285849240E-009
  0.30759999999999998     
  0.48000000000000714     
  0.99999999999032618     
   2.2005952615699644E-009
  0.30880625000000000     
  0.48500000000000015     
   1.0000000000068305     
  -1.6829426741083256E-009
  0.31002500000000000     
  0.49000000000000266     
  0.99999999999420863     
   1.1560530310816563E-009
  0.31125625000000001     
  0.49499999999999544     
   1.0000000000028790     
   5.0490722713903944E-010
  0.31250000000000000     
  0.50000000000001921     
   1.0000000000066658     
  -3.1135760636403327E-009
  0.31375625000000001     
  0.50499999999999412     
  0.99999999998331401     
   4.7818415893629017E-009
  0.31502500000000000     
  0.51000000000000045     
   1.0000000000191778     
  -5.2490678470463743E-009
  0.31630625000000001     
  0.51499999999999779     
  0.99999999997980971     
   5.3786086695594018E-009
  0.31759999999999999     
  0.51999999999999780     
   1.0000000000201492     
  -5.3584692238929397E-009
  0.31890625000000000     
  0.52499999999999791     
  0.99999999997996081     
   5.0773163451366334E-009
  0.32022499999999998     
  0.52999999999999303     
   1.0000000000180407     
  -3.9018122066637187E-009
  0.32155624999999999     
  0.53500000000001002     
  0.99999999998877709     
   2.9626523456726545E-009
  0.32290000000000002     
  0.54000000000000958     
   1.0000000000109970     
  -3.8631542409462699E-009
  0.32425625000000002     
  0.54499999999999205     
  0.99999999998202327     
   4.7805315261938440E-009
  0.32562500000000000     
  0.54999999999999183     
   1.0000000000178773     
  -3.9257486150746371E-009
  0.32700625000000000     
  0.55500000000000760     
  0.99999999998843414     
   3.0709657039550823E-009
  0.32840000000000003     
  0.56000000000000738     
   1.0000000000114664     
  -3.9882985802820200E-009
  0.32980625000000002     
  0.56499999999998984     
  0.99999999998155420     
   4.8886228398713468E-009
  0.33122499999999999     
  0.56999999999998940     
   1.0000000000182188     
  -3.9488634584473337E-009
  0.33265624999999999     
  0.57500000000000639     
  0.99999999998860245     
   2.7710944650038341E-009
  0.33410000000000001     
  0.58000000000000140     
   1.0000000000093856     
  -2.4814372778792478E-009
  0.33555625000000000     
  0.58500000000000174     
  0.99999999999077482     
   2.4296564760106213E-009
  0.33702500000000002     
  0.59000000000000130     
   1.0000000000089972     
  -2.4410917731643688E-009
  0.33850625000000001     
  0.59500000000000042     
  0.99999999999068900     
   2.4675150811503383E-009
  0.34000000000000002     
  0.60000000000000020     
   1.0000000000091953     
  -2.4908075602070841E-009
  0.34150625000000001     
  0.60499999999999943     
  0.99999999999051437     
   2.4864332814899506E-009
  0.34302500000000002     
  0.60999999999999865     
   1.0000000000091627     
  -2.3745005961473503E-009
  0.34455625000000001     
  0.61499999999999988     
  0.99999999999135381     
   1.8602008822198993E-009
  0.34610000000000002     
  0.61999999999999167     
   1.0000000000053053     
   1.5620837956476286E-010
  0.34765625000000000     
  0.62500000000002098     
   1.0000000000064770     
  -3.3200553417601238E-009
  0.34922500000000001     
  0.62999999999999101     
  0.99999999998157652     
   5.0772275272946634E-009
  0.35080624999999999     
  0.63499999999999424     
   1.0000000000196558     
  -4.4479531169373373E-009
  0.35239999999999999     
  0.64000000000000901     
  0.99999999998629607     
   3.6551650595128260E-009
  0.35400625000000002     
  0.64500000000000912     
   1.0000000000137099     
  -4.5948578275557405E-009
  0.35562500000000002     
  0.64999999999999136     
  0.99999999997924838     
   5.5227600270767288E-009
  0.35725625000000000     
  0.65499999999999137     
   1.0000000000206690     
  -4.6708414913610878E-009
  0.35890000000000000     
  0.66000000000000703     
  0.99999999998563771     
   3.8168357363587372E-009
  0.36055625000000002     
  0.66500000000000681     
   1.0000000000142641     
  -4.7343684528301410E-009
  0.36222500000000002     
  0.66999999999998927     
  0.99999999997875633     
   5.6347371213404196E-009
  0.36390624999999999     
  0.67499999999998883     
   1.0000000000210167     
  -4.6949555354559471E-009
  0.36559999999999998     
  0.68000000000000582     
  0.99999999998580469     
   3.5171865420124149E-009
  0.36730625000000000     
  0.68500000000000083     
   1.0000000000121836     
  -3.2276181727298312E-009
  0.36902499999999999     
  0.69000000000000117     
  0.99999999998797640     
   3.1760594154660971E-009
  0.37075625000000001     
  0.69500000000000073     
   1.0000000000117968     
  -3.1883606865790849E-009
  0.37250000000000000     
  0.69999999999999984     
  0.99999999998788414     
   3.2180702547179118E-009
  0.37425625000000001     
  0.70499999999999963     
   1.0000000000120197     
  -3.2535085736640907E-009
  0.37602500000000000     
  0.70999999999999863     
  0.99999999998761835     
   3.2945424166540909E-009
  0.37780625000000001     
  0.71499999999999864     
   1.0000000000123275     
  -3.3522296050137617E-009
  0.37959999999999999     
  0.71999999999999731     
  0.99999999998718569     
   3.4708458329645616E-009
  0.38140625000000000     
  0.72499999999999842     
   1.0000000000132170     
  -3.8165026694515192E-009
  0.38322499999999998     
  0.72999999999999288     
  0.99999999998459321     
   5.0095483317135155E-009
  0.38505624999999999     
  0.73500000000000987     
   1.0000000000221649     
  -5.8123728052806986E-009
  0.38690000000000002     
  0.74000000000001165     
  0.99999999997857203     
   4.2067238581465914E-009
  0.38875625000000003     
  0.74499999999998345     
   1.0000000000101226     
  -4.6285197896623764E-010
  0.39062500000000000     
  0.75000000000002531     
   1.0000000000066511     
  -4.0784930988025694E-009
  0.39250625000000000     
  0.75499999999998202     
  0.99999999997606248     
   7.8418160853741954E-009
  0.39439999999999997     
  0.76000000000000945     
   1.0000000000348761     
  -9.4186436427891932E-009
  0.39630625000000003     
  0.76500000000000712     
  0.99999999996423616     
   8.3388629334988664E-009
  0.39822500000000000     
  0.76999999999998481     
   1.0000000000267777     
  -5.9244165129258719E-009
  0.40015624999999999     
  0.77500000000000746     
  0.99999999998234457     
   4.3807846239473193E-009
  0.40210000000000001     
  0.78000000000000147     
   1.0000000000152005     
  -4.1024961205949661E-009
  0.40405625000000001     
  0.78500000000000036     
  0.99999999998443179     
   4.4618753136659382E-009
  0.40602500000000002     
  0.79000000000000636     
   1.0000000000178959     
  -6.1067373380298184E-009
  0.40800625000000001     
  0.79499999999998117     
  0.99999999997209521     
   8.7030160855759094E-009
  0.40999999999999998     
  0.80000000000000504     
   1.0000000000373679     
  -1.0266765215760861E-008
  0.41200625000000002     
  0.80499999999999927     
  0.99999999996036715     
   1.0301759445496589E-008
  0.41402499999999998     
  0.80999999999999428     
   1.0000000000376303     
  -8.8068441428392412E-009
  0.41605625000000002     
  0.81500000000001727     
  0.99999999997157896     
   6.2737592898541523E-009
  0.41810000000000003     
  0.81999999999999285     
   1.0000000000186322     
  -4.6706194467561628E-009
  0.42015625000000001     
  0.82499999999999840     
  0.99999999998360256     
   4.2728487414932640E-009
  0.42222500000000002     
  0.82999999999999663     
   1.0000000000156488     
  -4.2138736944253643E-009
  0.42430625000000000     
  0.83499999999999575     
  0.99999999998404487     
   4.3046899378395127E-009
  0.42640000000000000     
  0.83999999999999675     
   1.0000000000163300     
  -4.6558978894496332E-009
  0.42850624999999998     
  0.84499999999999109     
  0.99999999998141087     
   5.8988591788987377E-009
  0.43062499999999998     
  0.85000000000000886     
   1.0000000000256524     
  -6.8957950460914270E-009
  0.43275625000000001     
  0.85500000000000764     
  0.99999999997393374     
   6.0167648641139269E-009
  0.43490000000000001     
  0.85999999999999022     
   1.0000000000190594     
  -4.9853010608559238E-009
  0.43705624999999998     
  0.86499999999999200     
  0.99999999998166977     
   5.2202020484058878E-009
  0.43922499999999998     
  0.86999999999999833     
   1.0000000000208213     
  -3.5675906673305541E-009
  0.44140625000000000     
  0.87500000000003542     
  0.99999999999406430     
  -6.6640026830101813E-010
  0.44359999999999999     
  0.87999999999999312     
  0.99999999998906630     
   3.5153657762520296E-009
  0.44580625000000002     
  0.88500000000000456     
   1.0000000000154317     
  -4.4067638427237431E-009
  0.44802500000000001     
  0.88999999999999890     
  0.99999999998238087     
   5.0522475092405982E-009
  0.45025625000000002     
  0.89500000000000568     
   1.0000000000202727     
  -6.6717964486430505E-009
  0.45250000000000001     
  0.89999999999998181     
  0.99999999997023425     
   8.8806739739764220E-009
  0.45475624999999997     
  0.90499999999999969     
   1.0000000000368394     
  -8.9201535047324880E-009
  0.45702500000000001     
  0.91000000000001646     
  0.99999999996993816     
   6.7982064422265714E-009
  0.45930625000000003     
  0.91499999999999371     
   1.0000000000209246     
  -5.3052451320924089E-009
  0.46160000000000001     
  0.91999999999999882     
  0.99999999998113531     
   4.9370063592845095E-009
  0.46390625000000002     
  0.92499999999999716     
   1.0000000000181628     
  -4.8860027135334481E-009
  0.46622500000000000     
  0.92999999999999627     
  0.99999999998151790     
   4.9792392431412496E-009
  0.46855625000000001     
  0.93499999999999728     
   1.0000000000188622     
  -5.3319793025253826E-009
  0.47089999999999999     
  0.93999999999999151     
  0.99999999997887234     
   6.5786265324162129E-009
  0.47325624999999999     
  0.94500000000000939     
   1.0000000000282121     
  -7.5888850759044347E-009
  0.47562500000000002     
  0.95000000000000806     
  0.99999999997129541     
   6.7593930452856767E-009
  0.47800625000000002     
  0.95499999999999141     
   1.0000000000219909     
  -5.9128257845487844E-009
  0.48039999999999999     
  0.95999999999999031     
  0.99999999997764466     
   6.8377969952847036E-009
  0.48280624999999999     
  0.96500000000000685     
   1.0000000000289282     
  -7.7604811465905022E-009
  0.48522500000000002     
  0.97000000000000597     
  0.99999999997072453     
   6.9023453619364086E-009
  0.48765625000000001     
  0.97499999999998910     
   1.0000000000224922     
  -6.0286220460171907E-009
  0.49009999999999998     
  0.97999999999998844     
  0.99999999997727751     
   6.8735905855986179E-009
  0.49255624999999997     
  0.98500000000000376     
   1.0000000000288294     
  -7.5034867208502660E-009
  0.49502499999999999     
  0.99000000000000710     
  0.99999999997255329     
   5.5544235877390375E-009
  0.49750624999999998     
  0.99499999999997413     
   1.0000000000142113     
   2.9428015579924878E-009
  0.50000000000000000     
   1.0000000000001004     
   1.0000000000362825     
   2.9428015579924878E-009
  -1.0531575115952705     
  -1910.8557924610686     
   419858149.73968220     
  -100016100625194.69     
  -1.0547485253386171     
  -1371.1877948572883     
   119809847.86409815     
  -121156789481680.66     
  -1.0548593880318549     
  -1354.0942213803391     
   90229663.611859098     
  -8042035122343.6064     
  -1.0549778628194357     
  -1338.3996122320550     
   88106426.561876759     
  -29462842424083.949     
  -1.0551044629725812     
  -1322.4303274753881     
   79694672.596544191     
  -19676918632120.004     
  -1.0552397355847940     
  -1306.6522976703129     
   73619642.856519550     
  -18019582380721.215     
  -1.0553842637340944     
  -1290.9358116241190     
   67603537.401432902     
  -15022123311066.479     
  -1.0555386687777923     
  -1275.3169807835341     
   62180014.961409271     
  -12850006697277.252     
  -1.0557036127874206     
  -1259.7857527623457     
   57163144.667989060     
  -10912199402319.629     
  -1.0558798011318538     
  -1244.3449269320699     
   52556112.842789978     
  -9285152130285.4141     
  -1.0560679852170383     
  -1228.9937248818896     
   48316976.911723845     
  -7895985251112.4521     
  -1.0562689653911965     
  -1213.7323643015625     
   44418687.775817268     
  -6715519821010.9199     
  -1.0564835940248027     
  -1198.5607856478589     
   40833377.428650469     
  -5711109301197.8740     
  -1.0567127787750921     
  -1183.4790066328549     
   37536164.521658555     
  -4856835851467.2646     
  -1.0569574860453390     
  -1168.4870235475271     
   34503954.037135929     
  -4130203166474.1172     
  -1.0572187446496377     
  -1153.5848387378001     
   31715543.374365121     
  -3512175738774.6621     
  -1.0574976496944188     
  -1138.7724529594950     
   29151407.952952042     
  -2986532120362.1060     
  -1.0577953666884730     
  -1124.0498675172921     
   26793584.356813669     
  -2539476925404.6699     
  -1.0581131358937821     
  -1109.4170836719904     
   24625541.859966412     
  -2159271635905.8862     
  -1.0584522769300257     
  -1094.8741028204738     
   22632069.585752662     
  -1835929760062.9771     
  -1.0588141936461946     
  -1080.4209264493725     
   20799171.229953330     
  -1560955260659.5125     
  -1.0592003792733278     
  -1066.0575561574130     
   19113968.415763773     
  -1327120290849.4480     
  -1.0596124218729961     
  -1051.7839936622913     
   17564611.734076682     
  -1128276120418.0862     
  -1.0600520100967505     
  -1037.6002408077470     
   16140198.773180634     
  -959192114088.46912     
  -1.0605209392723849     
  -1023.5062995733506     
   14830698.721651766     
  -815418809516.28967     
  -1.0610211178334790     
  -1009.5021720824944     
   13626882.903719343     
  -693171332687.05090     
  -1.0615545741093297     
  -995.58786061733986     
   12520260.868149141     
  -589230227724.32654     
  -1.0621234634930079     
  -981.76336762596418     
   11503021.548535051     
  -500857080459.89233     
  -1.0627300760059137     
  -968.02869573605437     
   10567979.076176172     
  -425722689637.84033     
  -1.0633768442778462     
  -954.38384776807618     
   9708522.9373276010     
  -361845993574.30389     
  -1.0640663519622169     
  -940.82882674862913     
   8918572.0537824295     
  -307542067592.17798     
  -1.0648013426066680     
  -927.36363592627151     
   8192532.5510745291     
  -261377911681.22821     
  -1.0655847289999427     
  -913.98827878534905     
   7525258.8558773845     
  -222134812224.35565     
  -1.0664196030164474     
  -900.70275906607526     
   6912017.9082182217     
  -188776332374.34259     
  -1.0673092459804920     
  -887.50708078026582     
   6348456.2149839904     
  -160421078030.13693     
  -1.0682571395727123     
  -874.40124823151098     
   5830569.5224144021     
  -136319525766.14395     
  -1.0692669773016630     
  -861.38526603734465     
   5354674.9103414044     
  -115834314122.24794     
  -1.0703426765639898     
  -848.45913915010010     
   4917385.1047804225     
  -98423476358.116989     
  -1.0714883913169588     
  -835.62287288087475     
   4515584.8369496465     
  -83626177219.139771     
  -1.0727085253874198     
  -822.87647292629799     
   4146409.0868083877     
  -71050580134.259186     
  -1.0740077464414952     
  -810.21994539537559     
   3807223.0620880872     
  -60363527873.009369     
  -1.0753910006394005     
  -797.65329683796028     
   3495603.7708953563     
  -51281764191.738174     
  -1.0768635279998171     
  -785.17653427745688     
   3209323.0651627621     
  -43564467414.596870     
  -1.0784308784981214     
  -772.78966524331463     
   2946332.0382070644     
  -37006900876.123070     
  -1.0800989289225076     
  -760.49269780711347     
   2704746.6636267742     
  -31435011207.652168     
  -1.0818739005116305     
  -748.28564062100065     
   2482834.5849102484     
  -26700835698.500462     
  -1.0837623773967722     
  -736.16850295839731     
   2279002.9553360809     
  -22678595195.945797     
  -1.0857713258707380     
  -724.14129475789252     
   2091787.2530639367     
  -19261372456.848297     
  -1.0879081145046203     
  -712.20402666943630     
   1919840.9860646678     
  -16358286551.319740     
  -1.0901805351322764     
  -700.35671010497583     
   1761926.2226599706     
  -13892090641.647434     
  -1.0925968247207474     
  -688.59935729099254     
   1616904.8769497168     
  -11797128890.735106     
  -1.0951656881429264     
  -676.93198132573752     
   1483730.6921633191     
  -10017599365.164700     
  -1.0978963218664854     
  -665.35459623991596     
   1361441.8644986139     
  -8506076873.7751379     
  -1.1007984385703780     
  -653.86721706148637     
   1249154.2576077962     
  -7222257071.6335411     
  -1.1038822926970853     
  -642.46985988462234     
   1146055.1596210657     
  -6131888577.2778492     
  -1.1071587069451445     
  -631.16254194370083     
   1051397.5402906889     
  -5205865090.4601402     
  -1.1106390997023061     
  -619.94528169206399     
   964494.76777507830     
  -4419453494.7273159     
  -1.1143355134148862     
  -608.81809888583768     
   884715.74884092738     
  -3751637655.4290094     
  -1.1182606438834266     
  -597.78101467339604     
   811480.45819634572     
  -3184560535.1192594     
  -1.1224278704686039     
  -586.83405169099126     
   744255.82641657465     
  -2703049961.3757486     
  -1.1268512871843479     
  -575.97723416432336     
   682551.95741177769     
  -2294215486.2289295     
  -1.1315457346472795     
  -565.21058801709660     
   625918.64933831827     
  -1947105704.5085695     
  -1.1365268328427680     
  -554.53414098622750     
   573942.19468204118     
  -1652416979.8705151     
  -1.1418110146580471     
  -543.94792274505767     
   526242.43701308104     
  -1402245855.0264325     
  -1.1474155601218370     
  -533.45196503431214     
   482470.06428398180     
  -1189878632.3064160     
  -1.1533586312776605     
  -523.04630180122490     
   442304.11926875438     
  -1009612521.9427768     
  -1.1596593076044568     
  -512.73096934823866     
   405449.71017932135     
  -856603647.22011220     
  -1.1663376218830137     
  -502.50600649061613     
   371635.90522836562     
  -726737871.17599690     
  -1.1734145963900704     
  -492.37145472432195     
   340613.79644258111     
  -616521021.91415477     
  -1.1809122792835467     
  -482.32735840453529     
   312154.71924222261     
  -522985610.52656645     
  -1.1888537810220741     
  -472.37376493532844     
   286048.61522634863     
  -443611563.46322143     
  -1.1972633106397099     
  -462.51072497123187     
   262102.52676384541     
  -376258869.38687855     
  -1.2061662116722291     
  -452.73829263130540     
   240139.21276178694     
  -319110349.74679422     
  -1.2155889975045575     
  -443.05652572650314     
   219995.87595310877     
  -270623035.20924169     
  -1.2255593858795417     
  -433.46548600094673     
   201522.99271385424     
  -229486854.21470180     
  -1.2361063322761734     
  -423.96523938787215     
   184583.23722335426     
  -194589536.73436499     
  -1.2472600618303873     
  -414.55585628117228     
   169050.49235298435     
  -164986798.14712688     
  -1.2590520994334566     
  -405.23741182322112     
   154808.94037586727     
  -139877011.38415864     
  -1.2715152976015625     
  -396.00998620974934     
   141752.22702854662     
  -118579691.43372491     
  -1.2846838616651541     
  -386.87366501297919     
   129782.69307768039     
  -100517219.92823890     
  -1.2985933717779701     
  -377.82853952346551     
   118810.66794767002     
  -85199322.426794574     
  -1.3132808011928505     
  -368.87470711191560     
   108753.82041294055     
  -72209884.133296639     
  -1.3287845301945278     
  -360.01227161182737     
   99536.561788166902     
  -61195752.691398799     
  -1.3451443550181523     
  -351.24134372383861     
   91089.497368726355     
  -51857228.669222668     
  -1.3624014910162250     
  -342.56204144286187     
   83348.922258571867     
  -43939990.042319700     
  -1.3805985692655951     
  -333.97449050916600     
   76256.357991461467     
  -37228234.363810964     
  -1.3997796257300561     
  -325.47882488334267     
   69758.126703186033     
  -31538856.347029246     
  -1.4199900820126192     
  -317.07518725071731     
   63804.959688680770     
  -26716501.385442983     
  -1.4412767166445803     
  -308.76372953822755     
   58351.638078136479     
  -22629374.765416618     
  -1.4636876257658780     
  -300.54461351487595     
   53356.661216789362     
  -19165653.603862453     
  -1.4872721719528186     
  -292.41801120432416     
   48781.947087237939     
  -16230540.639608745     
  -1.5120809198449723     
  -284.38410616880401     
   44592.538558606204     
  -13743431.156587394     
  -1.5381655571128408     
  -276.44309155470046     
   40756.399891472523     
  -11636610.908021741     
  -1.5655787991918557     
  -268.59518086755662     
   37243.991230694199     
  -9850487.5320156068     
  -1.5943742760864312     
  -260.84056945606551     
   34028.734530077207     
  -8341711.5938553195     
  -1.6246063994204247     
  -253.17958761910620     
   31084.363765234662     
  -7049649.2907048706     
  -1.6563302077777222     
  -245.61210953943819     
   28393.546295930792     
  -6002190.0989604630     
  -1.6896011882392337     
  -238.13985302803414     
   25916.090737420986     
  -4959565.2433622638     
  -1.7244750718809390     
  -230.75745045079353     
   23702.388854427027     
  -4593475.7154666279     
  -1.7610076008525521     
  -223.48713672951919     
   21485.232343146166     
  -2566969.8914541588     
  -1.7992542645088581     
  -216.24401256264912     
   20145.385671903023     
  -6553079.3350011175     
  -1.8392700019170534     
  -209.35941671101921     
   16446.600118391179     
  -1223448.8798721570     
  -2.2789936817026590     
  -150.06608261666625     
   7270.7335193500039     
  -332917.81628344528     
  -2.6139186446278160     
  -119.95462407523084     
   4773.8498972241650     
  -196080.88786620062     
  -2.8870324068311515     
  -99.761891236601286     
   3303.2432382276597     
  -104580.48457295510     
  -3.1174259347551843     
  -85.206559131205893     
   2518.8896039304964     
  -70463.507437538094     
  -3.3158002648623448     
  -73.933301876007249     
   1990.4132981489608     
  -48109.835584079934     
  -3.4889451526199333     
  -64.883294802463936     
   1629.5895312683610     
  -35332.900205713864     
  -3.6415205316213801     
  -57.397839024979270     
   1364.5927797255072     
  -26725.598666673537     
  -3.7769040117897106     
  -51.075980101351867     
   1164.1507897254558     
  -20886.482162213819     
  -3.8976443708910908     
  -45.646847693266089     
   1007.5021735088519     
  -16697.527688176920     
  -4.0057255004099535     
  -40.922415469875148     
   882.27071584752514     
  -13615.827196701146     
  -4.1027300944105427     
  -36.766358650575675     
   780.15201187226660     
  -11283.165606342369     
  -4.1899463404253794     
  -33.077157946333259     
   695.52826982469878     
  -9479.8525827989033     
  -4.2684403063014145     
  -29.777263833137241     
   624.42937545370694     
  -8059.0337765069689     
  -4.3391067046904297     
  -26.806223839178216     
   563.98662212990473     
  -6921.5087420475747     
  -4.4027054964741579     
  -24.116069017442083     
   512.07530656454787     
  -5997.8850720805731     
  -4.4598889153059860     
  -21.668152829720853     
   467.09116852394357     
  -5238.6393211770483     
  -4.5112218313164067     
  -19.430921474373207     
   427.80137361511578     
  -4607.6565509249876     
  -4.5571973710508535     
  -17.378308166627470     
   393.24394948317831     
  -4078.1328954073865     
  -4.5982490876096431     
  -15.488553411000465     
   362.65795276762293     
  -3629.8495763287078     
  -4.6347605753319767     
  -13.743323326718517     
   335.43408094515769     
  -3247.3347575793100     
  -4.6670731602484530     
  -12.127040448697340     
   311.07907026331281     
  -2918.5940462504477     
  -4.6954921202130233     
  -10.626368735747970     
   289.18961491643444     
  -2634.2188597933437     
  -4.7202917666288498     
  -9.2298122647869256     
   269.43297346798443     
  -2386.7494029049317     
  -4.7417196341660626     
  -7.9273989487514704     
   251.53235294619739     
  -2170.2127541902182     
  -4.7599999639063117     
  -6.7104286731615490     
   235.25575728977074     
  -1979.7832701432508     
  -4.7753366212197506     
  -5.5712708230278807     
   220.40738276369635     
  -1811.5297576964265     
  -4.7879155572875112     
  -4.5032000921662059     
   206.82090958097314     
  -1662.2250498986850     
  -4.7979068990994502     
  -3.5002622639469450     
   194.35422170673306     
  -1529.2010377526638     
  -4.8054667346398654     
  -2.5571636748711413     
   182.88521392358808     
  -1410.2372060010639     
  -4.8107386461963646     
  -1.6691795528657203     
   172.30843487858007     
  -1303.4741377070889     
  -4.8138550341439394     
 -0.83207751855482703     
   162.53237884577692     
  -1207.3458135978588     
  -4.8149382653508779     
  -4.2053358330901791E-002
   153.47728524379295     
  -1120.5261962078614     
  -4.8141016739357472     
  0.70432320170916629     
   145.07333877223400     
  -1041.8867681719369     
  -4.8114504370449005     
   1.4101545186671092     
   137.25918801094451     
  -970.46253694759821     
  -4.8070823443003041     
   2.0782542861540647     
   129.98071898383751     
  -905.42464082664003     
  -4.8010884763512829     
   2.7111811690577534     
   123.19003417763770     
  -846.05813250379845     
  -4.7935538053733486     
   3.3112677499614960     
   116.84459818385920     
  -791.74385898493756     
  -4.7845577282575924     
   3.8806455435248250     
   110.90651924147217     
  -741.94359657749874     
  -4.7741745415222177     
   4.4212666972963586     
   105.34194226714092     
  -696.18779589957899     
  -4.7624738655741181     
   4.9349228874589430     
   100.12053379789410     
  -654.06542384061424     
  -4.7495210247914814     
   5.4232618297514028     
   95.215043119089501     
  -615.21550821444976     
  -4.7353773889399244     
   5.8878017545678301     
   90.600926807481116     
  -579.32006347410777     
  -4.7201006806369499     
   6.3299441374150964     
   86.256026331425304     
  -546.09815091943358     
  -4.7037452529124488     
   6.7509849287424837     
   82.160290199529555     
  -515.30086728650508     
  -4.6863623403528969     
   7.1521244884785098     
   78.295533694880760     
  -486.70710303800689     
  -4.6680002868445927     
   7.5344763987709493     
   74.645230422095722     
  -460.11993645981835     
  -4.6487047525315344     
   7.8990753020728066     
   71.194330898647081     
  -435.36355999083258     
  -4.6285189022638606     
   8.2468838898162140     
   67.929104198715834     
  -412.28064775293768     
  -4.6074835775231993     
   8.5787991486644266     
   64.836999340568795     
  -390.73009807872518     
  -4.5856374535634421     
   8.8956579560282947     
   61.906523604978361     
  -370.58508650077152     
  -4.5630171832928168     
   9.1982421036812969     
   59.127135456222568     
  -351.73138703673999     
  -4.5396575292399346     
   9.4872828174554709     
   56.489150053447020     
  -334.06591474824097     
  -4.5155914847883798     
   9.7634648318211763     
   53.983655692835207     
  -317.49546253609225     
  -4.4908503857273487     
   10.027430070362801     
   51.602439723814513     
  -301.93559887718322     
  -4.4654640130469003     
   10.279780976502927     
   49.337922732235640     
  -287.30970654805657     
  -4.4394606878027316     
   10.521083533166326     
   47.183099933125234     
  -273.54814033803314     
  -4.4128673587849265     
   10.751870005200615     
   45.131488880589984     
  -260.58748881019130     
  -4.3857096836459339     
   10.972641434188374     
   43.177082714513546     
  -248.36992395705883     
  -4.3580121040735591     
   11.183869911686747     
   41.314308284835604     
  -236.84262951284845     
  -4.3297979155336481     
   11.386000653807558     
   39.537988563489236     
  -225.95729401217619     
  -4.3010893320533263     
   11.579453897362278     
   37.843308858397918     
  -215.66966438179003     
  -4.2719075464680616     
   11.764626635447108     
   36.225786375534490     
  -205.93914768370337     
  -4.2422727865137793     
   11.941894208305712     
   34.681242767906710     
  -196.72845943080031     
  -4.2122043671078941     
   12.111611763530918     
   33.205779322175708     
  -188.00330860630564     
  -4.1817207391300002     
   12.274115598105428     
   31.795754507628416     
  -179.73211826020315     
  -4.1508395349834117     
   12.429724393426191     
   30.447763620676891     
  -171.88577457262525     
  -4.1195776111924447     
   12.578740353256340     
   29.158620311382201     
  -164.43740402858137     
  -4.0879510882667960     
   12.721450253487713     
   27.925339781167853     
  -157.36217072762727     
  -4.0559753880433620     
   12.858126411692409     
   26.745123500710648     
  -150.63709873295949     
  -4.0236652686969192     
   12.989027583594719     
   25.615345260213452     
  -144.24090732099359     
  -3.9910348575942329     
   13.114399792883518     
   24.533538455305997     
  -138.15386717900455     
  -3.9580976821508531     
   13.234477100150443     
   23.497384451463461     
  -132.35766727003042     
  -3.9248666988362064     
   13.349482316146446     
   22.504701946938233     
  -126.83529682557644     
  -3.8913543204601848     
   13.459627664065659     
   21.553437220746410     
  -121.57093735047641     
  -3.8575724418632871     
   13.565115395094068     
   20.641655190617836     
  -116.54986527624079     
  -3.8235324641222554     
   13.666138361073228     
   19.767531201046030     
  -111.75836391267450     
  -3.7892453173740019     
   13.762880547755096     
   18.929343471700967     
  -107.18364275268532     
  -3.7547214823523340     
   13.855517571811989     
   18.125466151055829     
  -102.81376513232941     
  -3.7199710107244401     
   13.944217144471036     
   17.354362912563357     
  -98.637581358913366     
  -3.6850035443072677     
   14.029139504383373     
   16.614581052371506     
  -94.644668534725696     
  -3.6498283332376782     
   14.110437822110205     
   15.904746038361072     
  -90.825275335810844     
  -3.6144542531645900     
   14.188258578389464     
   15.223556473342489     
  -87.170271377473014     
  -3.5788898215261482     
   14.262741918167848     
   14.569779438011441     
  -83.671101651712050     
  -3.5431432129702043     
   14.334021982201936     
   13.942246175623600     
  -80.319743556889662     
  -3.5072222739720949     
   14.402227217888361     
   13.339848098946927     
  -77.108669184525453     
  -3.4711345366997115     
   14.467480670835887     
   12.761533080062986     
  -74.030808979240632     
  -3.4348872321722617     
   14.529900258567841     
   12.206302012718680     
  -71.079519826910285     
  -3.3984873027557598     
   14.589599027634680     
   11.673205614016853     
  -68.248554836573419     
  -3.3619414140352548     
   14.646685395301578     
   11.161341452742551     
  -65.532035874135218     
  -3.3252559661009817     
   14.701263376892651     
   10.669851183686538     
  -62.924428231322281     
  -3.2884371042830431     
   14.753432799781747     
   10.197917971951620     
  -60.420517360010116     
  -3.2514907293668478     
   14.803289504941004     
   9.7447640917515432     
  -58.015387177572165     
  -3.2144225073193469     
   14.850925536890182     
   9.3096486879197560     
  -55.704400265094684     
  -3.1772378785540760     
   14.896429322824812     
   8.8918656859315455     
  -53.483179587455737     
  -3.1399420667611579     
   14.939885841637205     
   8.4907418390256275     
  -51.347591286576801     
  -3.1025400873266848     
   14.981376783495708     
   8.1056349043763021     
  -49.293729180771130     
  -3.0650367553643116     
   15.020980700595452     
   7.7359319355205169     
  -47.317900047355678     
  -3.0274366933804142     
   15.058773149647166     
   7.3810476851653490     
  -45.416610190168385     
  -2.9897443385927982     
   15.094826826631927     
   7.0404231087390858     
  -43.586552933856169     
  -2.9519639499216783     
   15.129211694308113     
   6.7135239617351647     
  -41.824596908048193     
  -2.9140996146704738     
   15.161995102924763     
   6.3998394849248026     
  -40.127775412000020     
  -2.8761552549128719     
   15.193241904560411     
   6.0988811693348026     
  -38.493276154844892     
  -2.8381346336016025     
   15.223014561479182     
   5.8101815981734655     
  -36.918432079067784     
  -2.8000413604134171     
   15.251373248868568     
   5.5332933575804573     
  -35.400712733490870     
  -2.7618788973438972     
   15.278375952292716     
   5.2677880120792757     
  -33.937715775601930     
  -2.7236505640648989     
   15.304078560182321     
   5.0132551437622608     
  -32.527160050215691     
  -2.6853595430566704     
   15.328534951650189     
   4.7693014433856424     
  -31.166877889377858     
  -2.6470088845259907     
   15.351797079906692     
   4.5355498592153083     
  -29.854809064658092     
  -2.6086015111209955     
   15.373915051532807     
   4.3116387912303722     
  -28.588994251921449     
  -2.5701402224527534     
   15.394937201846735     
   4.0972213343409614     
  -27.367569618027307     
  -2.5316276994330722     
   15.414910166588102     
   3.8919645622057564     
  -26.188761217809489     
  -2.4930665084374830     
   15.433878950126296     
   3.6955488530721894     
  -25.050880007043009     
  -2.4544591053018356     
   15.451886990391525     
   3.5076672530193669     
  -23.952317308052052     
  -2.4158078391604834     
   15.468976220707097     
   3.3280248732089763     
  -22.891540210548623     
  -2.3771149561335738     
   15.485187128694193     
   3.1563383216298613     
  -21.867087543401656     
  -2.3383826028705710     
   15.500558812410903     
   2.9923351650543490     
  -20.877565988290428     
  -2.2996128299567307     
   15.515129033873896     
   2.8357534201421704     
  -19.921646361617267     
  -2.2608075951888944     
   15.528934270105326     
   2.6863410724300412     
  -18.998060458039252     
  -2.2219687667266230     
   15.542009761833887     
   2.5438556189947463     
  -18.105597499231891     
  -2.1830981261243805     
   15.554389559975750     
   2.4080636377505069     
  -17.243101372736398     
  -2.1441973712501641     
   15.566106570013764     
   2.2787403774549841     
  -16.409467776872408     
  -2.1052681190957045     
   15.577192594380223     
   2.1556693691284408     
  -15.603641406058463     
  -2.0663119084830939     
   15.587678372949501     
   2.0386420585830023     
  -14.824613665295715     
  -2.0273302026724425     
   15.597593621736191     
   1.9274574560932844     
  -14.071420117623422     
  -1.9883243918749407     
   15.606967069889453     
   1.8219218052111086     
  -13.343138385269469     
  -1.9492957956754717     
   15.615826495070785     
   1.7218482673215876     
  -12.638886023605201     
  -1.9102456653687181     
   15.624198757294451     
   1.6270566221445484     
  -11.957818476515747     
  -1.8711751862125072     
   15.632109831308739     
   1.5373729835706802     
  -11.299127401212296     
  -1.8320854796019537     
   15.639584837587819     
   1.4526295280615880     
  -10.662038627574280     
  -1.7929776051677873     
   15.646648072003860     
   1.3726642383547807     
  -10.045810826236735     
  -1.7538525628020820     
   15.653323034242641     
   1.2973206571580052     
  -9.4497336398434193     
  -1.7147112946144563     
   15.659632455022685     
   1.2264476548591794     
  -8.8731264144499651     
  -1.6755546868216569     
   15.665598322176709     
   1.1598992067508047     
  -8.3153367156226050     
  -1.6363835715733090     
   15.671241905647046     
   1.0975341813836350     
  -7.7757390061259075     
  -1.5971987287164797     
   15.676583781447599     
   1.0392161388376908     
  -7.2537333473090042     
  -1.5580008875015765     
   15.681643854641525     
  0.98481313873287313     
  -6.7487444989343555     
  -1.5187907282319892     
   15.686441381375834     
  0.93419755499086654     
  -6.2602201172489771     
  -1.4795688838597703     
   15.690994990023590     
  0.88724590411149917     
  -5.7876307438453347     
  -1.4403359415295409     
   15.695322701467701     
  0.84383867353265907     
  -5.3304676475774482     
  -1.4010924440727190     
   15.699441948566973     
  0.80386016617582823     
  -4.8882428250293497     
  -1.3618388914540571     
   15.703369594844883     
  0.76719834498810813     
  -4.4604874379550257     
  -1.3225757421724049     
   15.707121952430361     
  0.73374468920344538     
  -4.0467514203702830     
  -1.2833034146175124     
   15.710714799287246     
  0.70339405355066820     
  -3.6466022772900977     
  -1.2440222883846201     
   15.714163395762300     
  0.67604453647099239     
  -3.2596246693985833     
  -1.2047327055484969     
   15.717482500482104     
  0.65159735145050302     
  -2.8854193676471214     
  -1.1654349718985226     
   15.720686385626214     
  0.62995670619314958     
  -2.5236028053389847     
  -1.1261293581363372     
   15.723788851604580     
  0.61102968515310718     
  -2.1738062630025516     
  -1.0868161010375164     
   15.726803241162914     
  0.59472613818058806     
  -1.8356753135569377     
  -1.0474954045786722     
   15.729742452941688     
  0.58095857332891099     
  -1.5088691761661930     
  -1.0081674410313155     
   15.732618954511279     
  0.56964205450766459     
  -1.1930602105714494     
 -0.96883235202376239     
   15.735444794904868     
  0.56069410292837873     
 -0.88793336004457857     
 -0.92949024957231563     
   15.738231616669010     
  0.55403460272804428     
 -0.59318555279593788     
 -0.89014121708290028     
   15.740990667453534     
  0.54958571108207477     
 -0.30852538489333198     
 -0.85078531032428129     
   15.743732811157978     
  0.54727177069537480     
  -3.3672478962198910E-002
 -0.81142255837395194     
   15.746468538652476     
  0.54701922710315831     
  0.23164282387069227     
 -0.77205296453773220     
   15.749207978090938     
  0.54875654828218856     
  0.48767997077053771     
 -0.73267650724407851     
   15.751960904831801     
  0.55241414806296751     
  0.73468853360568676     
 -0.69329314091406524     
   15.754736750982120     
  0.55792431206501014     
  0.97290865156240880     
 -0.65390279680796182     
   15.757544614579663     
  0.56522112695172821     
   1.2025713188039677     
 -0.61450538384929232     
   15.760393268426649     
  0.57424041184275798     
   1.4238988588987742     
 -0.57510078942723197     
   15.763291168589467     
  0.58491965328449891     
   1.6371049554947852     
 -0.53568888017816119     
   15.766246462573806     
  0.59719794045070951     
   1.8423955782864583     
 -0.49626950274716791     
   15.769266997193151     
  0.61101590728785793     
   2.0399683737712597     
 -0.45684248453025861     
   15.772360326136599     
  0.62631567009114242     
   2.2300138857610823     
 -0.41740763439801204     
   15.775533717247413     
  0.64304077423435047     
   2.4127151592740348     
 -0.37796474340138014     
   15.778794159527822     
  0.66113613792890580     
   2.5882483264770473     
 -0.33851358546031840     
   15.782148369873587     
  0.68054800037748364     
   2.7567827559516007     
 -0.29905391803590148     
   15.785602799552148     
  0.70122387104712069     
   2.9184812768513231     
 -0.25958548278655708     
   15.789163640431326     
  0.72311248062350564     
   3.0735004560374675     
 -0.22010800620903020     
   15.792836830967994     
  0.74616373404378666     
   3.2219907487075901     
 -0.18062120026466696     
   15.796628061964750     
  0.77032866465909366     
   3.3640967570355254     
 -0.14112476299158910     
   15.800542782102241     
  0.79555939033686007     
   3.4999573887606963     
 -0.10161837910330966     
   15.804586203254964     
  0.82180907075256537     
   3.6297060564372843     
  -6.2101720574322880E-002
   15.808763305597285     
  0.84903186617584492     
   3.7534708536009118     
  -2.2574447213183947E-002
   15.813078842506670     
  0.87718289757785184     
   3.8713747189405643     
   1.6963792776422609E-002
   15.817537345270539     
  0.90621820796990615     
   3.9835355984878937     
   5.6513362246142534E-002
   15.822143127602860     
  0.93609472495856538     
   4.0900665964691294     
   9.6074634564471281E-002
   15.826900289976336     
  0.96677022443208382     
   4.1910761268753447     
  0.13564799308887934     
   15.831812723775876     
  0.99820329538364894     
   4.2866680356983453     
  0.17523383064810327     
   15.836884115278464     
   1.0303533056513865     
   4.3769417545191445     
  0.21483254903417470     
   15.842117949464617     
   1.0631803688102801     
   4.4619924088947291     
  0.25444455850377273     
   15.847517513666336     
   1.0966453118769905     
   4.5419109363668619     
  0.29407027728849622     
   15.853085901055778     
   1.1307096438997422     
   4.6167842151598260     
  0.33371013111366343     
   15.858826013979311     
   1.1653355255134410     
   4.6866951467568763     
  0.37336455272525787     
   15.864740567140879     
   1.2004857391141175     
   4.7517228244458654     
  0.41303398142464870     
   15.870832090639409     
   1.2361236602974615     
   4.8119423973042386     
  0.45271886261072319     
   15.877102932860845     
   1.2722132282772425     
   4.8674257057144299     
  0.49241964732907872     
   15.883555263234214     
   1.3087189210701009     
   4.9182405380866889     
  0.53213679182792939     
   15.890191074849653     
   1.3456057251057509     
   4.9644515564104053     
  0.57187075712039104     
   15.897012186941865     
   1.3828391117788290     
   5.0061197860792062     
  0.61162200855281601     
   15.904020247246748     
   1.4203850101744231     
   5.0433029663161166     
  0.65139101537885535     
   15.911216734228239     
   1.4582097824217941     
   5.0760555504615512     
  0.69117825033893410     
   15.918602959181918     
   1.4962801990502557     
   5.1044287147970557     
  0.73098418924483166     
   15.926180068215572     
   1.5345634144112337     
   5.1284705466408687     
  0.77080931056906299     
   15.933949044110378     
   1.5730269435110402     
   5.1482259368397409     
  0.81065409503876618     
   15.941910708064249     
   1.6116386380373382     
   5.1637367790758182     
  0.85051902523380174     
   15.950065721319044     
   1.6503666638804071     
   5.1750419267390724     
  0.89040458518877874     
   15.958414586674571     
   1.6891794783309502     
   5.1821773082403721     
  0.93031125999872522     
   15.966957649890755     
   1.7280458081427530     
   5.1851757078545937     
  0.97023953542812258     
   15.975695100975992     
   1.7669346259516616     
   5.1840676122057028     
   1.0101898975230321     
   15.984626975373478     
   1.8058151330432053     
   5.1788795784900579     
   1.0501628322260399     
   15.993753155030792     
   1.8446567298818799     
   5.1696367883973835     
   1.0901588249937544     
   16.003073369369982     
   1.8834290057948611     
   5.1563599640418225     
   1.1301783604165891     
   16.012587196148285     
   1.9221017055251739     
   5.1390687837535562     
   1.1702219218405701     
   16.022294062215604     
   1.9606447214033265     
   5.1177784084320370     
   1.2102899909909046     
   16.032193244167779     
   1.9990280594665659     
   5.0925030041198465     
   1.2503830475970561     
   16.042283868896440     
   2.0372218319974658     
   5.0632522734233216     
   1.2905015690190631     
   16.052564914036555     
   2.0751962240481396     
   5.0300349291928450     
   1.3306460298748515     
   16.063035208311717     
   2.1129214860170871     
   4.9928552174971674     
   1.3708169016682803     
   16.073693431777130     
   2.1503679001483151     
   4.9517164449949211     
   1.4110146524176694     
   16.084538115961216     
   2.1875057734857775     
   4.9066174422468016     
   1.4512397462845534     
   16.095567643905685     
   2.2243054043026280     
   4.8575560469613190     
   1.4914926432024087     
   16.106780250103082     
   2.2607370746548385     
   4.8045256931993707     
   1.5317737985050961     
   16.118174020333100     
   2.2967710173538332     
   4.7475187648677215     
   1.5720836625547689     
   16.129746891396714     
   2.3323774080903421     
   4.6865231693363203     
   1.6124226803689850     
   16.141496650746589     
   2.3675263318603634     
   4.6215258529037673     
   1.6527912912467679     
   16.153420936015632     
   2.4021877757571426     
   4.5525091161450950     
   1.6931899283933596     
   16.165517234440347     
   2.4363315941282302     
   4.4794543604291661     
   1.7336190185433991     
   16.177782882180246     
   2.4699275018314495     
   4.4023382204906589     
   1.7740789815822700     
   16.190215063531038     
   2.5029450384851288     
   4.3211363988913902     
   1.8145702301653452     
   16.202810810030943     
   2.5353535614768150     
   4.2358198001186249     
   1.8550931693348653     
   16.215566999459579     
   2.5671222099777040     
   4.1463582425744701     
   1.8956481961341751     
   16.228480354726514     
   2.5982198967970134     
   4.0527168252439489     
   1.9362356992190459     
   16.241547442650972     
   2.6286152729863423     
   3.9548589893770147     
   1.9768560584658004     
   16.254764672621956     
   2.6582767154066693     
   3.8527445475408317     
   2.0175096445759610     
   16.268128295159254     
   2.6871722995132261     
   3.7463296537029755     
   2.0581968186771311     
   16.281634400337829     
   2.7152697719159979     
   3.6355687058988333     
   2.0989179319198121     
   16.295278916110643     
   2.7425365372102397     
   3.5204109634963872     
   2.1396733250698667     
   16.309057606502261     
   2.7689396194364622     
   3.4008043529664014     
   2.1804633280963128     
   16.322966069681062     
   2.7944456520837107     
   3.2766914697047320     
   2.2212882597541443     
   16.336999735906538     
   2.8190208381064954     
   3.1480133350876898     
   2.2621484271618582     
   16.351153865347101     
   2.8426309381196537     
   3.0147055321178429     
   2.3030441253733622     
   16.365423545766429     
   2.8652412296105370     
   2.8767019158659535     
   2.3439756369439317     
   16.379803690075402     
   2.8868164939795324     
   2.7339306880601071     
   2.3849432314898737     
   16.394289033745700     
   2.9073209741399828     
   2.5863181420043473     
   2.4259471652415483     
   16.408874132081564     
   2.9267183602050157     
   2.4337847211400274     
   2.4669876805893889     
   16.423553357346112     
   2.9449717456135653     
   2.2762487248197880     
   2.5080650056225515     
   16.438320895737768     
   2.9620436110497144     
   2.1136224462492863     
   2.5491793536598149     
   16.453170744213885     
   2.9778957793965839     
   1.9458156896985819     
   2.5903309227723419     
   16.468096707155048     
   2.9924893970693232     
   1.7727320103319166     
   2.6315198952978980     
   16.483092392865590     
   3.0057848871468122     
   1.5942723580376481     
   2.6727464373461132     
   16.498151209908038     
   3.0177419298320949     
   1.4103309283130494     
   2.7140106982943646     
   16.513266363262105     
   3.0283194117944428     
   1.2207991717119777     
   2.7553128102738316     
   16.528430850305547     
   3.0374754055822830     
   1.0255613994115227     
   2.7966528876452763     
   16.543637456609694     
   3.0451671160778693     
  0.82449881032811467     
   2.8380310264640709     
   16.558878751542778     
   3.0513508571553301     
  0.61748530372459853     
   2.8794473039339921     
   16.574147083678000     
   3.0559819969332644     
  0.40439093277456939     
   2.9209017778492772     
   16.589434575992655     
   3.0590149289290736     
  0.18507857424810265     
   2.9623944860244165     
   16.604733120860569     
   3.0604030182359345     
  -4.0593928765809452E-002
   3.0039254457111508     
   16.620034374815582     
   3.0600985637701910     
 -0.27277511114104852     
   3.0454946530021032     
   16.635329753101100     
   3.0580527504366328     
 -0.51162060566173317     
   3.0871020822204733     
   16.650610423966928     
   3.0542155958941701     
 -0.75729139670606593     
   3.1287476852951879     
   16.665867302732710     
   3.0485359104188747     
  -1.0099570828451692     
   3.1704313911208795     
   16.681091045589501     
   3.0409612322975361     
  -1.2697926437203284     
   3.2121531049020460     
   16.696272043138919     
   3.0314377874696330     
  -1.5369823948432222     
   3.2539127074807142     
   16.711400413656364     
   3.0199104195083093     
  -1.8117167312281106     
   3.2957100546469040     
   16.726465996065194     
   3.0063225440240982     
  -2.0941957871364996     
   3.3375449764311571     
   16.741458342614308     
   2.9906160756205749     
  -2.3846265708872387     
   3.3794172763783763     
   16.756366711244205     
   2.9727313763389200     
  -2.6832265850338506     
   3.4213267308021726     
   16.771180057627429     
   2.9526071769511666     
  -2.9902207521410795     
   3.4632730880188989     
   16.785887026873084     
   2.9301805213101080     
  -3.3058454604659544     
   3.5052560675605036     
   16.800475944877249     
   2.9053866803566137     
  -3.6303452427567211     
   3.5472753593653055     
   16.814934809305733     
   2.8781590910359380     
  -3.9639769375554978     
   3.5893306229457482     
   16.829251280193333     
   2.8484292640042721     
  -4.3070064770608489     
   3.6314214865321564     
   16.843412670141909     
   2.8161267154263152     
  -4.6597131178549240     
   3.6735475461914642     
   16.857405934098082     
   2.7811788670424038     
  -5.0223860989377647     
   3.7157083649198466     
   16.871217658693936     
   2.7435109713003696     
  -5.3953291478299006     
   3.7579034717081332     
   16.884834051128919     
   2.7030460026916465     
  -5.7788571167892488     
   3.8001323605788309     
   16.898240927571436     
   2.6597045743157262     
  -6.1733004798671924     
   3.8423944895935280     
   16.911423701059018     
   2.6134048207167231     
  -6.5790021891255970     
   3.8846892798293968     
   16.924367368871554     
   2.5640623042982797     
  -6.9963220556263188     
   3.9270161143234446     
   16.937056499354505     
   2.5115898888810837     
  -7.4256339147127877     
   3.9693743369831074     
   16.949475218163009     
   2.4558976345207366     
  -7.8673298122207926     
   4.0117632514617014     
   16.961607193901632     
   2.3968926609290819     
  -8.3218178233681606     
   4.0541821199971819     
   16.973435623122089     
   2.3344790272538218     
  -8.7895247637369529     
   4.0966301622125840     
   16.984943214669038     
   2.2685575915257932     
  -9.2708973421015557     
   4.1391065538764318     
   16.996112173301505     
   2.1990258614600329     
  -9.7664005807358532     
   4.1816104256213116     
   17.006924182597913     
   2.1257778571045125     
  -10.276523022223701     
   4.2241408616187401     
   17.017360387076771     
   2.0487039344378362     
  -10.801773025415402     
   4.2666968982083198     
   17.027401373504734     
   1.9676906367472191     
  -11.342684794764788     
   4.3092775224791104     
   17.037027151348568     
   1.8826205007864849     
  -11.899814920562015     
   4.3518816708010046     
   17.046217132322738     
   1.7933718888822678     
  -12.473748067848023     
   4.3945082273038025     
   17.054950108990880     
   1.6998187783734096     
  -13.065094467510683     
   4.4371560223015445     
   17.063204232361478     
   1.6018305698670772     
  -13.674494870086699     
   4.4798238306595266     
   17.070956988432002     
   1.4992718583414291     
  -14.302619060103975     
   4.5225103701012994     
   17.078185173616330     
   1.3920022153906468     
  -14.950170237340895     
   4.5652142994527756     
   17.084864869001333     
   1.2798759386105925     
  -15.617884457029602     
   4.6079342168204516     
   17.090971413360819     
   1.1627418051828677     
  -16.306534892350403     
   4.6506686577005274     
   17.096479374857502     
   1.0404427934902425     
  -17.016931055182301     
   4.6934160930155837     
   17.101362521367669     
  0.91281581057637218     
  -17.749924668518837     
   4.7361749270752451     
   17.105593789333014     
  0.77969137556248369     
  -18.506407575410250     
   4.7789434954570575     
   17.109145251068789     
  0.64089331874690370     
  -19.287318898217965     
   4.8217200628036130     
   17.111988080433182     
  0.49623842701027199     
  -20.093643273517628     
   4.8645028205316896     
   17.114092516756855     
  0.34553610245888633     
  -20.926417804115541     
   4.9072898844489430     
   17.115427826935321     
  0.18858796892802313     
  -21.786731252257717     
   4.9500792922734123     
   17.115962265568982     
   2.5187484536086470E-002
  -22.675731060484882     
   4.9928690010508143     
   17.115663033034277     
 -0.14488049841754652     
  -23.594623130168074     
   5.0356568844642995     
   17.114496231358498     
 -0.32184017189381114     
  -24.544679388079139     
   5.0784407300310050     
   17.112426817760504     
 -0.50592526730440079     
  -25.527238199393430     
   5.1212182361793879     
   17.109418555707745     
 -0.69737955379984740     
  -26.543711415389225     
   5.1639870092009561     
   17.105433963349704     
 -0.89645738941527120     
  -27.595588164837192     
   5.2067445600695805     
   17.100434259124537     
  -1.1034243006515458     
  -28.684438504317036     
   5.2494883011211622     
   17.094379304399325     
  -1.3185575894339285     
  -29.811922088862179     
   5.2922155425859430     
   17.087227542912988     
  -1.5421470051003900     
  -30.979789677122668     
   5.3349234889652308     
   17.078935936831041     
  -1.7744954276788154     
  -32.189893803083592     
   5.3776092352437939     
   17.069459899183840     
  -2.0159196312019372     
  -33.444191757768429     
   5.4202697629285632     
   17.058753222432372     
  -2.2667510693852062     
  -34.744755917872304     
   5.4629019359036484     
   17.046768002911985     
  -2.5273367387692431     
  -36.093779047635721     
   5.5055024960910144     
   17.033454560860996     
  -2.7980400816265170     
  -37.493585430000877     
   5.5480680589053835     
   17.018761355726049     
  -3.0792419723515176     
  -38.946637333810571     
   5.5905951084911640     
   17.002634896414282     
  -3.3713417523551037     
  -40.455547904233818     
   5.6330799927283106     
   16.985019646129306     
  -3.6747583616368509     
  -42.023089203491452     
   5.6755189179931058     
   16.965857921398555     
  -3.9899315306630441     
  -43.652206658425058     
   5.7179079436588056     
   16.945089784870394     
  -4.3173230806012253     
  -45.346029234781881     
   5.7602429763200220     
   16.922652931419236     
  -4.6574182998620968     
  -47.107886148892348     
   5.8025197637234740     
   16.898482567054632     
  -5.0107274459787821     
  -48.941318958908234     
   5.8447338883864655     
   16.872511280094258     
  -5.3777873381706023     
  -50.850101215057926     
   5.8868807608830052     
   16.844668904005623     
  -5.7591630972835288     
  -52.838253282914074     
   5.9289556127759546     
   16.814882371270151     
  -6.1554499969053929     
  -54.910065374960233     
   5.9709534891718770     
   16.783075557559844     
  -6.5672754872175858     
  -57.070115192094235     
   6.0128692408734326     
   16.749169115463904     
  -6.9953013511583029     
  -59.323295481612902     
   6.0546975161021548     
   16.713080296917834     
  -7.4402260672703902     
  -61.674835855158960     
   6.0964327517622197     
   16.674722763409196     
  -7.9027873361840930     
  -64.130334433715262     
   6.1380691642134151     
   16.634006382957644     
  -8.3837648444369464     
  -66.695785999158019     
   6.1796007395188743     
   16.590837012747976     
  -8.8839832394306217     
  -69.377617758500421     
   6.2210212231302213     
   16.545116266217850     
  -9.4043153726193864     
  -72.182726823405417     
   6.2623241089695796     
   16.496741263226816     
  -9.9456858237949159     
  -75.118519380429703     
   6.3035026278643835     
   16.445604361869457     
  -10.509074719148153     
  -78.192960024982909     
   6.3445497352870612     
   16.391592870273250     
  -11.095521919335511     
  -81.414617301107739     
   6.3854580983473541     
   16.334588736602175     
  -11.706131549093833     
  -84.792724556046863     
   6.4262200819803557     
   16.274468215271281     
  -12.342076983264171     
  -88.337236341675137     
   6.4668277342680716     
   16.211101507173552     
  -13.004606255826751     
  -92.058902046004405     
   6.5072727708265612     
   16.144352371481055     
  -13.695048021171768     
  -95.969337071762610     
   6.5475465581842407     
   16.074077706305101     
  -14.414818049210005     
  -100.08111177223782     
   6.5876400960698236     
   16.000127095213323     
  -15.165426387501771     
  -104.40784236421806     
   6.6275439985203990     
   15.922342316231482     
  -15.948485205233425     
  -108.96429914205240     
   6.6672484737112701     
   15.840556809596404     
  -16.765717448798803     
  -113.76652178011803     
   6.7067433023993042     
   15.754595100069031     
  -17.618966362149706     
  -118.83195402423898     
   6.7460178148604308     
   15.664272169120331     
  -18.510206017331480     
  -124.17958937955650     
   6.7850608661895402     
   15.569392771732804     
  -19.441552937678175     
  -129.83014049392514     
   6.8238608098170657     
   15.469750691910154     
  -20.415278991382593     
  -135.80622445620995     
   6.8624054690808887     
   15.365127930244684     
  -21.433825674804190     
  -142.13257758881517     
   6.9006821066745072     
   15.255293816040876     
  -22.499820006720281     
  -148.83629305286033     
   6.9386773917724893     
   15.140004035512531     
  -23.616092204616759     
  -155.94709566879186     
   6.9763773646116212     
   15.018999566445659     
  -24.785695422132676     
  -163.49764819413983     
   7.0137673982805948     
   14.892005508431353     
  -26.011927783588753     
  -171.52390744003239     
   7.0508321574419712     
   14.758729796248911     
  -27.298357089388965     
  -180.06552249108279     
   7.0875555536769967     
   14.618861782255255     
  -28.648848508072120     
  -189.16629899095105     
   7.1239206971060369     
   14.472070671608817     
  -30.067595750504221     
  -198.87472440539750     
   7.1599098438940487     
   14.318003791773698     
  -31.559156183544673     
  -209.24457786017300     
   7.1955043392008076     
   14.156284675021093     
  -33.128490517496004     
  -220.33563107939756     
   7.2306845550783896     
   13.986510929350878     
  -34.781007750591449     
  -232.21445857007228     
   7.2654298227524112     
   13.808251869499728     
  -36.522616189867037     
  -244.95538223649359     
   7.2997183586471257     
   13.621045875133463     
  -38.359781556640698     
  -258.64156387598354     
   7.3335271834257956     
   13.424397438027579     
  -40.299593285710614     
  -273.36629009537972     
   7.3668320332145454     
   13.217773853659743     
  -42.349840461425920     
  -289.23446855548076     
   7.3996072620572404     
   13.000601505067193     
  -44.519098975592080     
  -306.36439754245060     
   7.4318257345075986     
   12.772261677735317     
  -46.816831957160410     
  -324.88984533785333     
   7.4634587070983720     
   12.532085833349424     
  -49.253505797194364     
  -344.96252359234796     
   7.4944756972310813     
   12.279350257046101     
  -51.840724724136919     
  -366.75502277735609     
   7.5248443377969405     
   12.013269976748335     
  -54.591387394967157     
  -390.46432692000059     
   7.5545302155624841     
   11.732991833643755     
  -57.519869846867095     
  -416.31602698566502     
   7.5834966910221295     
   11.437586558903432     
  -60.642240049259655     
  -444.56940970606479     
   7.6117046970220530     
   11.126039682225151     
  -63.976510622055073     
  -475.52361922921773     
   7.6391125129796782     
   10.797241061254320     
  -67.542937766274292     
  -509.52517324687199     
   7.6656755109409422     
   10.449972775424579     
  -71.364376565625747     
  -546.97716770851503     
   7.6913458690077237     
   10.082895070701905     
  -75.466705323439697     
  -588.35062866702515     
   7.7160722467976335     
   9.6945299697972089     
  -79.879335038442292     
  -634.19858882161111     
   7.7397994165251864     
   9.2832420710645831     
  -84.635824454604489     
  -685.17366970283047     
   7.7624678419614170     
   8.8472159424846417     
  -89.774626977375604     
  -742.05018808122668     
   7.7840131958648318     
   8.3844293665712293     
  -95.340003387984936     
  -805.75216853860081     
   7.8043658043824511     
   7.8926214964712171     
  -101.38314465202431     
  -877.38912171315314     
   7.8234500042645276     
   7.3692547271789612     
  -107.96356306487311     
  -958.30214021218353     
   7.8411833953423784     
   6.8114687467256294     
  -115.15082911646434     
  -1050.1238328952209     
   7.8574759663423253     
   6.2160247792765357     
  -123.02675786317832     
  -1154.8570409135823     
   7.8722290664126078     
   5.5792374204434996     
  -131.68818567003041     
  -1274.9793213368366     
   7.8853341872513827     
   4.8968906298182961     
  -141.25053058005648     
  -1413.5832835158553     
   7.8966715107709984     
   4.1641332903520745     
  -151.85240520642563     
  -1574.5673936509656     
   7.9061081638488124     
   3.3753481256890083     
  -163.66166065880762     
  -1762.8992811032238     
   7.9134961034826503     
   2.5239854608742642     
  -176.88340526708208     
  -1984.9835230585793     
   7.9186695304843688     
   1.6023499934815260     
  -191.77078169002112     
  -2249.1880384784045     
   7.9214416945194088     
  0.60132380930992624     
  -208.63969197860956     
  -2566.5959009776748     
   7.9216009029068646     
 -0.48999832372642860     
  -227.88916123594169     
  -2952.1593004278884     
   7.9189054723507546     
  -1.6847971167891889     
  -250.03035598915136     
  -3426.2882234612439     
   7.9130772540803580     
  -2.9991918009248146     
  -275.72751766511016     
  -4017.9082249004391     
   7.9037931977766247     
  -4.4531651684672839     
  -305.86182935186412     
  -4767.1183250865333     
   7.8906741621981782     
  -6.0718577838219403     
  -341.61521679001237     
  -5737.9777521285505     
   7.8732697667313083     
  -7.8875209506244577     
  -384.65004993097750     
  -7008.7299185064594     
   7.8510373901377024     
  -9.9421848862512938     
  -437.21552431977483     
  -8774.3205329424909     
   7.8233122321367476     
  -12.292781017842898     
  -503.02292831684503     
  -11084.329035890662     
   7.7892631936489751     
  -15.015726828850010     
  -586.15539608602319     
  -15053.977410960448     
   7.7478251869542651     
  -18.228765885735715     
  -699.06022666822923     
  -18827.356729052226     
   7.6975899683743592     
  -22.077079957746502     
  -840.26540213611793     
  -33734.794427546964     
   7.6366185035537102     
  -26.910934363943721     
  -1093.2763603427259     
  -26759.136991471045     
   7.5620900788762189     
  -32.879049984247295     
  -1293.9698877787546     
  -143435.71684877799     
   7.4695639590412188     
  -42.038319114055930     
  -2369.7377641446142     
   93623.194817395954     
   7.3511201626491998     
  -52.131573031952648     
  -1667.5638030141595     
  -1373711.4744490378     
   7.1889047145122085     
  -86.226482192944275     
  -11970.399861382180     
  -1080244.5405957643     
   6.8816446889494092     
  -166.33306663602363     
  -20072.233915850240     
  -1080244.5405957643     
   815.76140326611664     
  -1359908.7039992660     
   552213773859.28027     
  -1.3989108648216789E+017
   814.81381724949449     
  -675154.41572720907     
   132540514412.77673     
  -1.7139316030290643E+017
   814.75965684098901     
  -656986.89839017426     
   90695222184.229401     
  -2839081188814075.0     
   814.70253868873999     
  -641089.45459627709     
   89945655404.640259     
  -35999253020847300.     
   814.64231112994059     
  -624947.69817234017     
   79667731265.875229     
  -22246830226471184.     
   814.57881543227290     
  -609256.86798653100     
   72799269909.000137     
  -20595703458363676.     
   814.51188551574955     
  -593818.69416461489     
   65923088135.788071     
  -16848430509197110.     
   814.44134766748971     
  -578683.68248957710     
   59840203642.455948     
  -14260262850091590.     
   814.36702024957663     
  -563833.11023142131     
   54272744359.796814     
  -11951296658724444.     
   814.28871340018270     
  -549267.55633320147     
   49227015077.445656     
  -10042710331070656.     
   814.20622872818808     
  -534982.25521469605     
   44642015972.167442     
  -8431363176464558.0     
   814.11935900156425     
  -520973.95810361265     
   40479407959.815361     
  -7079307609842292.0     
   814.02788782984294     
  -507239.02288577560     
   36699877037.289772     
  -5942999496753154.0     
   813.93158934104179     
  -493773.94587948464     
   33268786225.767235     
  -4988579320086146.0     
   813.83022785347532     
  -480575.21379259188     
   30154325910.484348     
  -4186910996167825.0     
   813.72355754294108     
  -467639.34493553347     
   27327630274.648762     
  -3513648786398629.0     
   813.61132210583526     
  -454962.87774711818     
   24762419424.820091     
  -2948283398855609.0     
   813.49325441882308     
  -442542.37398930109     
   22434792637.038567     
  -2473579409869857.5     
   813.36907619576345     
  -430374.41785725672     
   20323009211.768955     
  -2075044568702477.2     
   813.23849764266936     
  -418455.61622580164     
   18407296641.529594     
  -1740496669032996.0     
   813.10121711156967     
  -406782.59858085745     
   16669673801.952461     
  -1459695856523148.5     
   812.95692075423108     
  -395352.01703772368     
   15093790349.511721     
  -1224035938957129.0     
   812.80528217679523     
  -384160.54633583518     
   13664780278.816103     
  -1026284486700010.5     
   812.64596209649085     
  -373204.88383909484     
   12369128533.673832     
  -860364192141615.00     
   812.47860800169008     
  -362481.74953475315     
   11194549492.212778     
  -721168929410732.12     
   812.30285381669512     
  -351987.88603325700     
   10129876278.283577     
  -604409017905528.62     
   812.11831957276377     
  -341720.05856874352     
   9164959949.2732239     
  -506481070876287.25     
   811.92461108701389     
  -331675.05499604490     
   8290577686.2901821     
  -424358544047903.69     
   811.72131965098492     
  -321849.68579147296     
   7498349169.0676117     
  -355499665182768.81     
   811.50802173077466     
  -312240.78405258490     
   6780660455.1776848     
  -297770043405331.75     
   811.28427868082849     
  -302845.20549579489     
   6130594645.2517738     
  -249377575324324.50     
   811.04963647361103     
  -293659.82845691836     
   5541868776.9745598     
  -208817734491522.72     
   810.80362544756133     
  -284681.55388956360     
   5008776365.2225323     
  -174827571775397.47     
   810.54576007590470     
  -275907.30536442983     
   4526135104.6342916     
  -146347055769020.44     
   810.27553875907768     
  -267334.02906862338     
   4089239263.3405595     
  -122486576644798.92     
   809.99244364371009     
  -258958.69380399180     
   3693816362.2999029     
  -102499642409673.09     
   809.69594047130806     
  -250778.29098622513     
   3335987743.9268255     
  -85759930672218.594     
   809.38547845997959     
  -242789.83464436303     
   3012232700.4170127     
  -71742012607699.859     
   809.06049022276204     
  -234990.36141831733     
   2719355828.4844608     
  -60005156144471.055     
   808.72039172632185     
  -227376.93055857977     
   2454457332.9580102     
  -50179721787171.219     
   808.36458229402240     
  -219946.62392433951     
   2214906011.5979414     
  -41955736359129.742     
   807.99244465758500     
  -212696.54598209361     
   1998314680.9320767     
  -35073296539332.762     
   807.60334506179925     
  -205623.82380406340     
   1802517827.1400151     
  -29314511157474.977     
   807.19663342697936     
  -198725.60706643836     
   1625551279.5947690     
  -24496735240940.414     
   806.77164357410072     
  -191999.06804791023     
   1465633728.5686266     
  -20466890228390.812     
   806.32769351779723     
  -185441.40162723503     
   1321149919.5620775     
  -17096696125851.205     
   805.86408583264256     
  -179049.82528169168     
   1190635374.2116365     
  -14278669635443.291     
   805.38010809838079     
  -172821.57908487317     
   1072762501.5660975     
  -11922765986499.225     
   804.87503343001856     
  -166753.92570414874     
   966327972.65195966     
  -9953560818256.9590     
   804.34812109892414     
  -160844.15039863606     
   870241246.40968704     
  -8307885912171.1875     
   803.79861725131536     
  -155089.56101644531     
   783514142.04007077     
  -6932845760973.1895     
   803.22575573074289     
  -149487.48799194981     
   705251363.78115606     
  -5784153908591.4531     
   802.62875901138989     
  -144035.28434307140     
   634641891.91771007     
  -4824737656435.5674     
   802.00683924921134     
  -138730.32566819328     
   570951161.94236243     
  -4023568052744.0483     
   801.35919945812464     
  -133570.01014285182     
   513513960.13526702     
  -3354678863255.8550     
   800.68503481862763     
  -128551.75851636789     
   461727971.06977367     
  -2796344166122.8950     
   799.98353412636652     
  -123673.01410831438     
   415047917.56833863     
  -2330388973269.4468     
   799.25388138829135     
  -118931.24280458345     
   372980239.68820947     
  -1941611490545.3691     
   798.49525757412653     
  -114323.93305326704     
   335078263.30112970     
  -1617298956867.8062     
   797.70684253092782     
  -109848.59586051770     
   300937814.20171440     
  -1346822007717.9475     
   796.88781706851080     
  -105502.76478578983     
   270193236.80784738     
  -1121294851431.7825     
   796.03736522349368     
  -101283.99593713891     
   242513780.73953307     
  -933290631782.19421     
   795.15467670960459     
  -97189.867966055375     
   217600321.70562887     
  -776603055059.22754     
   794.23894956175343     
  -93217.982062007286     
   195182386.04982239     
  -646046784573.60291     
   793.28939298114449     
  -89365.961946773954     
   175015451.30480310     
  -537290331621.55115     
   792.30523038841341     
  -85631.453868314566     
   156878497.39103025     
  -446716170520.82672     
   791.28570269139163     
  -82012.126594411660     
   140571785.52145165     
  -371303662896.43292     
   790.23007177362933     
  -78505.671405892790     
   125914843.91782895     
  -308531088946.08820     
   789.13762420923570     
  -75109.802089416538     
   112744641.31149718     
  -256293680255.41418     
   788.00767520890759     
  -71822.254929993447     
   100913930.96571365     
  -212835052305.92361     
   786.83957280120740     
  -68640.788703002254     
   90289749.531490117     
  -176689857323.92896     
   785.63270225221038     
  -65563.184665754263     
   80752056.418004200     
  -146635828260.80801     
   784.38649072554665     
  -62587.246548692412     
   72192500.744826078     
  -121653684521.54550     
   783.10041218361596     
  -59710.800546050428     
   64513304.055409431     
  -100893616088.20032     
   781.77399252932946     
  -56931.695306057743     
   57626248.087899357     
  -83647272168.218124     
   780.40681498612378     
  -54247.801920630547     
   51451757.863499641     
  -69324354724.648819     
   778.99852571218253     
  -51657.013914556534     
   45918071.246469796     
  -57433063619.200272     
   777.54883964277462     
  -49157.247234129805     
   40960486.943218343     
  -47563762879.789368     
   776.05754655236262     
  -46746.440235260408     
   36520683.636756837     
  -39375340079.369041     
   774.52451732562963     
  -44422.553670989088     
   32546103.637361862     
  -32583817327.371807     
   772.94971042381098     
  -42183.570678447788     
   28989395.017656460     
  -26952843921.620533     
   771.33317852966786     
  -40027.496765254829     
   25807906.782465387     
  -22285761709.212875     
   769.67507535110815     
  -37952.359795265787     
   22963232.098530058     
  -18418984243.742180     
   767.97566255980769     
  -35956.209973786164     
   20420795.089344963     
  -15216473511.348442     
   766.23531683721433     
  -34037.119832152028     
   18149477.104391135     
  -12565133290.982372     
   764.45453699600546     
  -32193.184211756157     
   16121278.752382673     
  -10370967857.963324     
   762.63395114040520     
  -30422.520247313692     
   14311014.339471709     
  -8555879806.6540937     
   760.77432382373604     
  -28723.267350265876     
   12696035.632425390     
  -7055000655.0840063     
   758.87656315617517     
  -27093.587188893034     
   11255982.274400877     
  -5814468262.9779062     
   756.94172780989652     
  -25531.663678461457     
   9972555.9872991648     
  -4789569627.3920679     
   754.97103386259869     
  -24035.702929832969     
   8829317.5514085628     
  -3943212994.4900227     
   752.96586141384500     
  -22603.933357094851     
   7811499.9373105150     
  -3244593030.6379132     
   750.92776090168093     
  -21234.605165257217     
   6905852.0941969911     
  -2668287884.3176255     
   748.85845903963695     
  -19925.992244109675     
   6100452.8634066600     
  -2192816276.7686977     
   746.75986428650276     
  -18676.384714091459     
   5384704.8149788575     
  -1801733930.2278614     
   744.63407175316581     
  -17484.117781982655     
   4748747.4757086383     
  -1476916394.9955049     
   742.48336744238804     
  -16347.459554995849     
   4185015.5406185957     
  -1218314063.9464166     
   740.31023170865910     
  -15265.046712704390     
   3682145.9380284562     
  -976205302.28234768     
   738.11734181627492     
  -14234.192095666560     
   3246416.7138301507     
  -874464652.46186829     
   735.90757346457519     
  -13257.458562661621     
   2824334.3696125471     
  -467461454.21326208     
   733.68400113991436     
  -12317.123586319500     
   2580339.8157818783     
  -1207209000.6145308     
   731.44989714449480     
  -11474.368173094284     
   1898949.1316048899     
  -181161761.00930339     
   711.80175626851928     
  -5376.4055339942734     
   540235.92403511447     
  -32290015.429194782     
   701.23268546767190     
  -3280.6637031161035     
   298060.80831615365     
  -18820563.247279465     
   694.59983496111886     
  -2143.2452224218250     
   156906.58396155766     
  -7530305.4379187915     
   690.10472703235655     
  -1499.9055295750138     
   100429.29317716671     
  -4710423.7110620560     
   686.90904592029096     
  -1086.0795082715940     
   65101.115344201302     
  -2709756.9069128148     
   684.55838916884272     
  -811.38187355520256     
   44777.938542355172     
  -1782940.6287019863     
   682.78193815352097     
  -620.92231763158895     
   31405.883827090285     
  -1187513.6584007528     
   681.40736423244880     
  -486.15877959115176     
   22499.531389084641     
  -829328.47256785503     
   680.31963109726883     
  -389.21103150637572     
   16279.567844825724     
  -592047.87533735461     
   679.43910006948090     
  -318.91408994482254     
   11839.208779795565     
  -432773.30587428663     
   678.70904781658828     
  -267.83254553098760     
   8593.4089857384170     
  -321721.58070451597     
   678.08814835922317     
  -230.89778024050520     
   6180.4971304545452     
  -242665.41049644654     
   677.54574036864824     
  -204.54527103504080     
   4360.5065517311950     
  -185143.75209404659     
   677.05873748588249     
  -186.21418362814825     
   2971.9284110258482     
  -142572.30391922430     
   676.60954888713229     
  -174.02777227150443     
   1902.6361316316647     
  -110581.52512361491     
   676.18464309594617     
  -166.58799520941389     
   1073.2746932045522     
  -86227.938707086723     
   675.77353376321287     
  -162.83839559414901     
   426.56515290140311     
  -67476.764269330946     
   675.36804948199142     
  -161.97075915969197     
  -79.510579118579486     
  -52896.223377651098     
   674.96179913948242     
  -163.36011624361581     
  -476.23225445096307     
  -41460.788136277639     
   674.54977457246844     
  -166.51866729342584     
  -787.18816547304482     
  -32424.723453275914     
   674.12805134189671     
  -171.06257168553998     
  -1030.3735913726143     
  -25238.172960864427     
   673.69356073128426     
  -176.68765538541928     
  -1219.6598885790977     
  -19490.638040787522     
   673.24391417729771     
  -183.15140429157950     
  -1365.8396738850038     
  -14872.172428164195     
   672.77726679091279     
  -190.25945589403261     
  -1477.3809670962355     
  -11146.333306209990     
   672.29221035867545     
  -197.85535447900523     
  -1560.9784668928105     
  -8131.0476670883800     
   671.78768880944006     
  -205.81270395722720     
  -1621.9613243959734     
  -5684.8991979602433     
   671.26293096471954     
  -214.02910243916881     
  -1664.5980683806752     
  -3697.1790074789797     
   670.71739670227225     
  -222.42141488746239     
  -1692.3269109367675     
  -2080.5861949233968     
   670.15073361270095     
  -230.92206043330106     
  -1707.9313073986928     
  -765.81618112354522     
   669.56274192506862     
  -239.47607602369058     
  -1713.6749287571195     
   302.48971002124534     
   668.95334599310638     
  -248.03877898541330     
  -1711.4062559319600     
   1168.8036302762146     
   668.32257101910000     
  -256.57389519700541     
  -1702.6402287048886     
   1869.0408598986762     
   667.67052398344151     
  -265.05205182440676     
  -1688.6224222556484     
   2432.3481126632146     
   666.99737796918066     
  -273.44955740857256     
  -1670.3798114106744     
   2882.4859760646605     
   666.30335924068129     
  -281.74740985357471     
  -1648.7611665901895     
   3238.9051564080519     
   665.58873656664923     
  -289.93048621484303     
  -1624.4693779171289     
   3517.5896386940135     
   664.85381237983825     
  -297.98687829870312     
  -1598.0874556269239     
   3731.7212348186754     
   664.09891544563811     
  -305.90734580368490     
  -1570.0995463657837     
   3892.2063297874920     
   663.32439477468802     
  -313.68486466683032     
  -1540.9079988923777     
   4008.0957707374596     
   662.53061456452429     
  -321.31425286559084     
  -1510.8472806118468     
   4086.9209903145666     
   661.71794999499696     
  -328.79185950008173     
  -1480.1953731844874     
   4134.9647034780864     
   660.88678373398784     
  -336.11530577781394     
  -1449.1831379084019     
   4157.4795993049029     
   660.03750303555012     
  -343.28326872486900     
  -1418.0020409136150     
   4158.8660000101263     
   659.17049733326348     
  -350.29530019193686     
  -1386.8105459135390     
   4142.8165576137153     
   658.28615624838039     
  -357.15167511104931     
  -1355.7394217314361     
   4112.4348125743572     
   657.38486794601090     
  -363.85326406697067     
  -1324.8961606371286     
   4070.3324087149404     
   656.46701778378338     
  -370.40142613749293     
  -1294.3686675717665     
   4018.7093032407311     
   655.53298720660018     
  -376.79791867591604     
  -1264.2283477974611     
   3959.4200329204987     
   654.58315284867467     
  -383.04482128928606     
  -1234.5326975505573     
   3894.0287146522642     
   653.61788581029043     
  -389.14447173863914     
  -1205.3274821906653     
   3823.8547494433956     
   652.63755108191060     
  -395.09941187304037     
  -1176.6485715698398     
   3750.0109225113160     
   651.64250709257635     
  -400.91234202609252     
  -1148.5234896510049     
   3673.4354086617909     
   650.63310536312906     
  -406.58608256043510     
  -1120.9727240860414     
   3594.9183616875157     
   649.60969024780184     
  -412.12354146158367     
  -1094.0108363733850     
   3515.1244955784446     
   648.57259875024079     
  -417.52768705915855     
  -1067.6474026565465     
   3434.6119752798709     
   647.52216040213841     
  -422.80152509790469     
  -1041.8878128419478     
   3353.8483501668875     
   646.45869719444386     
  -427.94807950554883     
  -1016.7339502156963     
   3273.2241308920011     
   645.38252355261818     
  -432.97037630417310     
  -992.18476923400613     
   3193.0641600985355     
   644.29394634867754     
  -437.87143019734128     
  -968.23678803326720     
   3113.6373861178499     
   643.19326494384313     
  -442.65423343651793     
  -944.88450763738319     
   3035.1650719951494     
   642.08077125653335     
  -447.32174662960495     
  -922.12076959741967     
   2957.8278679512296     
   640.95674985120979     
  -451.87689120506792     
  -899.93706058778537     
   2881.7717539210635     
   639.82147804425210     
  -456.32254328762082     
  -878.32377243337737     
   2807.1132202031299     
   638.67522602359941     
  -460.66152877690894     
  -857.27042328185394     
   2733.9435760760557     
   637.51825697938000     
  -464.89661945126676     
  -836.76584646128345     
   2662.3327645086852     
   636.35082724316089     
  -469.03052994423865     
  -816.79835072746823     
   2592.3324738648012     
   635.17318643380315     
  -473.06591546399102     
  -797.35585717348226     
   2523.9789967481588     
   633.98557760820768     
  -477.00537014366938     
  -778.42601469787132     
   2457.2954962572658     
   632.78823741549877     
  -480.85142592660389     
  -759.99629847594179     
   2392.2940780184922     
   631.58139625341175     
  -484.60655190502081     
  -742.05409289080308     
   2328.9775177631759     
   630.36527842584235     
  -488.27315404101677     
  -724.58676150757924     
   2267.3407417833214     
   629.14010230067947     
  -491.85357520964618     
  -707.58170594420426     
   2207.3721515938114     
   627.90608046718307     
  -495.35009551152484     
  -691.02641480725072     
   2149.0546462279763     
   626.66341989229056     
  -498.76493281094434     
  -674.90850496054088     
   2092.3666774969074     
   625.41232207533653     
  -502.10024346054394     
  -659.21575487931409     
   2037.2829729519349     
   624.15298320076363     
  -505.35812317919766     
  -643.93613258217454     
   1983.7752672158199     
   622.88559428847554     
  -508.54060805584828     
  -629.05781807805579     
   1931.8129319584482     
   621.61034134155000     
  -511.64967565376435     
  -614.56922108836750     
   1881.3634354011908     
   620.32740549108746     
  -514.68724619479235     
  -600.45899532285853     
   1832.3928283633661     
   619.03696313801765     
  -517.65518380587491     
  -586.71604911013333     
   1784.8660826762125     
   617.73918609172858     
  -520.55529781237533     
  -573.32955349006181     
   1738.7474553281193     
   616.43424170541732     
  -523.38934406503824     
  -560.28894757510091     
   1694.0007257840518     
   615.12229300809372     
  -526.15902628930530     
  -547.58394213172051     
   1650.5894429961686     
   613.80349883319218     
  -528.86599744790772     
  -535.20452130924923     
   1608.4771155010671     
   612.47801394376916     
  -531.51186110853837     
  -523.14094294299116     
   1567.6274094596793     
   611.14598915428269     
  -534.09817280932589     
  -511.38373737204358     
   1528.0042149331607     
   609.80757144896666     
  -536.62644141715612     
  -499.92370576004487     
   1489.5718603290888     
   608.46290409682308     
  -539.09813047357522     
  -488.75191680757672     
   1452.2951123864559     
   607.11212676327023     
  -541.51465952425588     
  -477.85970346467832     
   1416.1393328645986     
   605.75537561849001     
  -543.87740542908807     
  -467.23865846819376     
   1381.0704920857222     
   604.39278344252830     
  -546.18770364970237     
  -456.88062977755089     
   1347.0552345625936     
   603.02447972720597     
  -548.44684951294209     
  -446.77771551833143     
   1314.0609439495868     
   601.65059077490389     
  -550.65609944783466     
  -436.92225843870960     
   1282.0557299586983     
   600.27123979428984     
  -552.81667219509154     
  -427.30684046401939     
   1251.0084827931894     
   598.88654699305675     
  -554.92974998835928     
  -417.92427684307040     
   1220.8888841482224     
   597.49662966774440     
  -556.99647970599676     
  -408.76761021195875     
   1191.6674060091725     
   596.10160229071880     
  -559.01797399319389     
  -399.83010466688995     
   1163.3153392372594     
   594.70157659438382     
  -560.99531235391771     
  -391.10523962261050     
   1135.8047246221749     
   593.29666165270021     
  -562.92954221344405     
  -382.58670418794418     
   1109.1084991844516     
   591.88696396008572     
  -564.82167995002408     
  -374.26839044406080     
   1083.2002782272289     
   590.47258750777473     
  -566.67271189702763     
  -366.14438835735655     
   1058.0545496825996     
   589.05363385770727     
  -568.48359531600784     
  -358.20897923473706     
   1033.6465366796281     
   587.63020221402417     
  -570.25525933961876     
  -350.45663020963985     
   1009.9522182319097     
   586.20238949223972     
  -571.98860588657510     
  -342.88198857290053     
   986.94833298738354     
   584.77029038616240     
  -573.68451054819616     
  -335.47987607549510     
   964.61235081800874     
   583.33399743263442     
  -575.34382344699577     
  -328.24528344436004     
   942.92244448594636     
   581.89360107415860     
  -576.96737006838350     
  -321.17336511071545     
   921.85749303657110     
   580.44918971947902     
  -578.55595206594262     
  -314.25943391294118     
   901.39704590196664     
   579.00084980218105     
  -580.11034804089661     
  -307.49895606867642     
   881.52133176231393     
   577.54866583737419     
  -581.63131429626947     
  -300.88754608045906     
   862.21120833839598     
   576.09272047652064     
  -583.11958556651541     
  -294.42096201792106     
   843.44816299971035     
   574.63309456046932     
  -584.57587572354873     
  -288.09510079542338     
   825.21428049884594     
   573.16986717075361     
  -586.00087845976657     
  -281.90599369168206     
   807.49227692390878     
   571.70311567921044     
  -587.39526794803260     
  -275.84980161475272     
   790.26536688262968     
   570.23291579597662     
  -588.75969948047737     
  -269.92281136313295     
   773.51740448495934     
   568.75934161591385     
  -590.09481008595890     
  -264.12143082949581     
   757.23269948010102     
   567.28246566351720     
  -591.40121912699112     
  -258.44218558339503     
   741.39614611283878     
   565.80235893635461     
  -592.67952887716854     
  -252.88171448754872     
   725.99310463544316     
   564.31909094708840     
  -593.93032507889438     
  -247.43676620278291     
   711.00941898578685     
   562.83272976412457     
  -595.15417748330231     
  -242.10419556038948     
   696.43143545874238     
   561.34334205093523     
  -596.35164037168943     
  -236.88095979444893     
   682.24591761863792     
   559.85099310409976     
  -597.52325305970624     
  -231.76411541230914     
   668.44009149168016     
   558.35574689010559     
  -598.66954038505230     
  -226.75081472612152     
   655.00159353957145     
   556.85766608095082     
  -599.79101317880406     
  -221.83830277457474     
   641.91847350137380     
   555.35681208858762     
  -600.88816872129883     
  -217.02391422331442     
   629.17919867276680     
   553.85324509824545     
  -601.96149118244023     
  -212.30507023326868     
   616.77255391172650     
   552.34702410067155     
  -603.01145204822080     
  -207.67927607893071     
   604.68778995376567     
   550.83820692332222     
  -604.03851053255380     
  -203.14411765427747     
   592.91440663180822     
   549.32685026054310     
  -605.04311397570086     
  -198.69725960453889     
   581.44233326069582     
   547.81300970276777     
  -606.02569822997486     
  -194.33644210508368     
   570.26178040089189     
   546.29673976477000     
  -606.98668803211774     
  -190.05947875207698     
   559.36329589763955     
   544.77809391299900     
  -607.92649736408009     
  -185.86425403284468     
   548.73772534004058     
   543.25712459202805     
  -608.84552980189414     
  -181.74872109279437     
   538.37622687435623     
   541.73388325014503     
  -609.74417885310424     
  -177.71089939123669     
   528.27022966374057     
   540.20842036411341     
  -610.62282828325431     
  -173.74887266875865     
   518.41144699276879     
   538.68078546312995     
  -611.48185243196690     
  -169.86078681631287     
   508.79185592952985     
   537.15102715200521     
  -612.32161651874981     
  -166.04484789684147     
   499.40368627207431     
   535.61919313359158     
  -613.14247693911636     
  -162.29932024980093     
   490.23942469651399     
   534.08533023048324     
  -613.94478155115235     
  -158.62252456457708     
   481.29179831221290     
   532.54948440601117     
  -614.72886995275690     
  -155.01283607723548     
   472.55373807452901     
   531.01170078455596     
  -615.49507375055418     
  -151.46868304167648     
   464.01843460867798     
   529.47202367119860     
  -616.24371682011360     
  -147.98854478211140     
   455.67926719685903     
   527.93049657073198     
  -616.97511555776430     
  -144.57095027813494     
   447.52983046035371     
   526.38716220605193     
  -617.68957912483381     
  -141.21447654968230     
   439.56391319577182     
   524.84206253594755     
  -618.38740968420984     
  -137.91774720071402     
   431.77549814056096     
   523.29523877230918     
  -619.06890262962327     
  -134.67943096465979     
   424.15876224661378     
   521.74673139677225     
  -619.73434680765445     
  -131.49824024781020     
   416.70803216471160     
   520.19658017681456     
  -620.38402473329040     
  -128.37293000657485     
   409.41786016969922     
   518.64482418132286     
  -621.01821279844512     
  -125.30229605530211     
   402.28288139063829     
   517.09150179564642     
  -621.63718147469547     
  -122.28517444487233     
   395.29799609889517     
   515.53665073615059     
  -622.24119550949297     
  -119.32043947413061     
   388.45813984753727     
   513.98030806428858     
  -622.83051411674148     
  -116.40700342527407     
   381.75851858458680     
   512.42251020020217     
  -623.40539116164439     
  -113.54381453588967     
   375.19437463581335     
   510.86329293586931     
  -623.96607533979943     
  -110.72985672612106     
   368.76115651540965     
   509.30269144780834     
  -624.51281035174543     
  -107.96414805225550     
   362.45441930849120     
   507.74074030935395     
  -625.04583507164466     
  -105.24573990744180     
   356.26984960367417     
   506.17747350251682     
  -625.56538371150180     
  -102.57371603541424     
   350.20325446615999     
   504.61292442943869     
  -626.07168598065766     
  -99.947191626918041     
   344.25056969901931     
   503.04712592345453     
  -626.56496724061037     
  -97.365312354175387     
   338.40783782498931     
   501.48011025977326     
  -627.04544865542198     
  -94.827253570487969     
   332.67120422440087     
   499.91190916578745     
  -627.51334733819522     
  -92.332219538804964     
   327.03694508755052     
   498.34255383102214     
  -627.96887649316886     
  -89.879442450648384     
   321.50141515071596     
   496.77207491673352     
  -628.41224555388806     
  -87.468181837018022     
   316.06106903034970     
   495.20050256516652     
  -628.84366031802881     
  -85.097723819290394     
   310.71248463432937     
   493.62786640848014     
  -629.26332307803841     
  -82.767380184532925     
   305.45228629430142     
   492.05419557735087     
  -629.67143274859302     
  -80.476488037325652     
   300.27723569581724     
   490.47951870926096     
  -630.06818499061035     
  -78.224408769607024     
   295.18412945681376     
   488.90386395648164     
  -630.45377233203101     
  -76.010527798680926     
   290.16989820339035     
   487.32725899375748     
  -630.82838428543312     
  -73.834253562155482     
   285.23149822509998     
   485.74973102570129     
  -631.19220746265216     
  -71.695017325467234     
   280.36600930947748     
   484.17130679390527     
  -631.54542568660497     
  -69.592272255646151     
   275.57055183736713     
   482.59201258377703     
  -631.88822010003628     
  -67.525493116865903     
   270.84232775426051     
   481.01187423110633     
  -632.22076927197520     
  -65.494175658708940     
   266.17860871124441     
   479.43091712836929     
  -632.54324930135544     
  -63.497836093374609     
   261.57672797786637     
   477.84916623077669     
  -632.85583391817272     
  -61.536010633540613     
   257.03408099406721     
   476.26664606207231     
  -633.15869458232180     
  -59.608255026085104     
   252.54812397356665     
   474.68338072008703     
  -633.45200058012767     
  -57.714144096283349     
   248.11636438653130     
   473.09939388205430     
  -633.73591911877691     
  -55.853271363384366     
   243.73638951151383     
   471.51470880969242     
  -634.01061541829040     
  -54.025248442048010     
   239.40579084892286     
   469.92934835405941     
  -634.27625280192228     
  -52.229705010681087     
   235.12227420610239     
   468.34333496018382     
  -634.53299278433428     
  -50.466287954135318     
   230.88353141221327     
   466.75669067147845     
  -634.78099515789097     
  -48.734661468543720     
   226.68735233527622     
   465.16943713393943     
  -635.02041807737749     
  -47.034506326029145     
   222.53153429184829     
   463.58159560013667     
  -635.25141814273957     
  -45.365519818840284     
   218.41394321629417     
   461.99318693299881     
  -635.47415048039852     
  -43.727415244718074     
   214.33246507548682     
   460.40423160939730     
  -635.68876882290192     
  -42.119921756651920     
   210.28504947326377     
   458.81474972353300     
  -635.89542558700759     
  -40.542783885602475     
   206.26964690238677     
   457.22476099012943     
  -636.09427195055616     
  -38.995761533834575     
   202.28429236467190     
   455.63428474743552     
  -636.28545792774344     
  -37.478629341099534     
   198.32699989636762     
   454.04333996004215     
  -636.46913244320092     
  -35.991176841876772     
   194.39586910871878     
   452.45194522151434     
  -636.64544340486452     
  -34.533207823561384     
   190.48898284871552     
   450.86011875684363     
  -636.81453777555396     
  -33.104540452196012     
   186.60449050166275     
   449.26787842472208     
  -636.97656164361797     
  -31.705006773433542     
   182.74053944645328     
   447.67524171964163     
  -637.13166029237050     
  -30.334452727585141     
   178.89533132662746     
   446.08222577382071     
  -637.27997826854607     
  -28.992737742635434     
   175.06706373632696     
   444.48884735896132     
  -637.42165944981423     
  -27.679734764612981     
   171.25397623818216     
   442.89512288783789     
  -637.55684711158278     
  -26.395329942826613     
   167.45432646919966     
   441.30106841572064     
  -637.68568399267565     
  -25.139422494307617     
   163.66638876762195     
   439.70669964163568     
  -637.80831236035783     
  -23.911924578550448     
   159.88845581983412     
   438.11203190946333     
  -637.92487407470389     
  -22.712761159901717     
   156.11883708506969     
   436.51708020887611     
  -638.03551065230806     
  -21.541869881763670     
   152.35587390574500     
   434.92185917611914     
  -638.14036332908120     
  -20.399200827470608     
   148.59788792157622     
   433.32638309463323     
  -638.23957312282005     
  -19.284716668058760     
   144.84325633907486     
   431.73066589552292     
  -638.33328089510394     
  -18.198392245515720     
   141.09032978763409     
   430.13472115786999     
  -638.42162741264804     
  -17.140214772108440     
   137.33750236245444     
   428.53856210889455     
  -638.50475340833918     
  -16.110183504390054     
   133.58314820180593     
   426.94220162396346     
  -638.58279964183237     
  -15.108309892876488     
   129.82568508189649     
   425.34565222644841     
  -638.65590695970150     
  -14.134617254762283     
   126.06348168543377     
   423.74892608743318     
  -638.72421635569367     
  -13.189141142121509     
   122.29500122360027     
   422.15203502527123     
  -638.78786903013133     
  -12.271928632944526     
   118.51859616582959     
   420.55499050499498     
  -638.84700644961799     
  -11.383039161700783     
   114.73274550344708     
   418.95780363757535     
  -638.90177040644835     
  -10.522543570424949     
   110.93581300625043     
   417.36048517903396     
  -638.95230307780662     
  -9.6905249728780518     
   107.12627852960705     
   415.76304552940650     
  -638.99874708494849     
  -8.8870778839060165     
   103.30249836273967     
   414.16549473155885     
  -639.04124555252372     
  -8.1123091461854493     
   99.462963229377081     
   412.56784246985421     
  -639.07994216769418     
  -7.3663369219651376     
   95.606018891724986     
   410.97009806867322     
  -639.11498123944978     
  -6.6492917802771840     
   91.730143657471075     
   409.37227049078450     
  -639.14650775815755     
  -5.9613157028461661     
   87.833692548303787     
   407.77436833556737     
  -639.17466745493653     
  -5.3025630087338715     
   83.915108336078433     
   406.17639983708483     
  -639.19960686169884     
  -4.6731996962132971     
   79.972751597078698     
   404.57837286200669     
  -639.22147337108743     
  -4.0734040592351928     
   76.005042040817841     
   402.98029490738242     
  -639.24041529684541     
  -3.5033662439290714     
   72.010317798989234     
   401.38217309826246     
  -639.25658193460629     
  -2.9632888604366396     
   67.986976816596226     
   399.78401418516711     
  -639.27012362309313     
  -2.4533865343121786     
   63.933353041084949     
   398.18582454140221     
  -639.28119180539522     
  -1.9738863865040519     
   59.847771960759829     
   396.58761016022021     
  -639.28993909160351     
  -1.5250280967983429     
   55.728596870952629     
   394.98937665182495     
  -639.29651932089610     
  -1.1070636202662070     
   51.574079221282254     
   393.39112924022004     
  -639.30108762501209     
 -0.72025802610658118     
   47.382551709403266     
   391.79287275989725     
  -639.30380049229802     
 -0.36488888828606431     
   43.152253030358089     
   390.19461165236487     
  -639.30481583199514     
  -4.1246990558371194E-002
   38.881451069184280     
   388.59634996251390     
  -639.30429303974040     
  0.25036389246050467     
   34.568347297772569     
   386.99809133481926     
  -639.30239306376632     
  0.50962649719380493     
   30.211172285844036     
   385.39983900937506     
  -639.29927847179999     
  0.73621028933763033     
   25.808062969172145     
   383.80159581776081     
  -639.29511351917256     
  0.92977076160642591     
   21.357217959167841     
   382.20336417873671     
  -639.29006421752786     
   1.0899498963001812     
   16.856697350533910     
   380.60514609376560     
  -639.28429840497097     
   1.2163751264291887     
   12.304657089496237     
   379.00694314235801     
  -639.27798581701848     
   1.3086600546004084     
   7.6990882684151885     
   377.40875647723902     
  -639.27129815884041     
   1.3664032166135236     
   3.0380798823149462     
   375.81058681933206     
  -639.26440917875948     
   1.3891888157308852     
  -1.6804367089816641     
   374.21243445255840     
  -639.25749474286920     
   1.3765855404135223     
  -6.4584522548554446     
   372.61429921844757     
  -639.25073291114688     
   1.3281471485021077     
  -11.298115070652798     
   371.01618051055630     
  -639.24430401506197     
   1.2434112854722097     
  -16.201483121962692     
   369.41807726869104     
  -639.23839073644308     
   1.1219001620574920     
  -21.170796379562251     
   367.81998797293221     
  -639.23317818806493     
  0.96311918921077155     
  -26.208206478039923     
   366.22191063745379     
  -639.22885399599033     
  0.76655764062547638     
  -31.316025477604001     
   364.62384280413613     
  -639.22560838326490     
  0.53168744954344094     
  -36.496525027197656     
   363.02578153596636     
  -639.22363425586150     
  0.25796351183946431     
  -41.752098048488087     
   361.42772341022209     
  -639.22312729014072     
  -5.5177223524203553E-002
  -47.085136616947032     
   359.82966451143386     
  -639.22428602256991     
 -0.40831574815129879     
  -52.498123194377428     
   358.23160042412087     
  -639.22731194112055     
 -0.80205167210912109     
  -57.993595182505523     
   356.63352622529516     
  -639.23240957939072     
  -1.2370036359779226     
  -63.574116350147051     
   355.03543647672842     
  -639.23978661225215     
  -1.7138095086040153     
  -69.242386553026464     
   353.43732521697603     
  -639.24965395454308     
  -2.2331274077517258     
  -75.001070624583875     
   351.83918595315168     
  -639.26222586165602     
  -2.7956354374360926     
  -80.853016570896500     
   350.24101165244764     
  -639.27772003290397     
  -3.4020330617178303     
  -86.801036841969989     
   348.64279473339258     
  -639.29635771765334     
  -4.0530408380325920     
  -92.848117580154351     
   347.04452705684133     
  -639.31836382404811     
  -4.7494017198837657     
  -98.997222360842301     
   345.44619991668890     
  -639.34396703056677     
  -5.4918808875900664     
  -105.25150782124155     
   343.84780403030209     
  -639.37339990077635     
  -6.2812671962493969     
  -111.61410851408149     
   342.24932952865976     
  -639.40689900129223     
  -7.1183730101049898     
  -118.08833075451014     
   340.65076594619501     
  -639.44470502254444     
  -8.0040354907638367     
  -124.67752166044352     
   339.05210221033059     
  -639.48706290352936     
  -8.9391169032171423     
  -131.38515903751048     
   337.45332663069797     
  -639.53422195977748     
  -9.9245055959984931     
  -138.21478650814882     
   335.85442688803255     
  -639.58643601500444     
  -10.961116494809588     
  -145.17010307454402     
   334.25539002273405     
  -639.64396353691120     
  -12.049892267868692     
  -152.25484436097116     
   332.65620242308319     
  -639.70706777658222     
  -13.191803600575952     
  -159.47294980254605     
   331.05684981310435     
  -639.77601691239397     
  -14.387850724095076     
  -166.82838735991155     
   329.45731724006282     
  -639.85108419827736     
  -15.639063629294386     
  -174.32532367364277     
   327.85758906158622     
  -639.93254811624274     
  -16.946503556846736     
  -181.96799708196207     
   326.25764893239847     
  -640.02069253397224     
  -18.311263534961423     
  -189.76082984054077     
   324.65747979065344     
  -640.11580686720663     
  -19.734469758765513     
  -197.70833541851007     
   323.05706384385672     
  -640.21818624728951     
  -21.217282274404305     
  -205.81522066125638     
   321.45638255436143     
  -640.32813169404892     
  -22.760896429363765     
  -214.08630267413068     
   319.85541662442517     
  -640.44595029437096     
  -24.366543699419708     
  -222.52659087738115     
   318.25414598081318     
  -640.57195538644692     
  -26.035493131000031     
  -231.14124562709611     
   316.65254975893299     
  -640.70646675045748     
  -27.769052473203296     
  -239.93558619485441     
   315.05060628648539     
  -640.84981080506464     
  -29.568569369664665     
  -248.91515478920419     
   313.44829306661484     
  -641.00232081106526     
  -31.435433030583738     
  -258.08561529624450     
   311.84558676054303     
  -641.16433708150498     
  -33.371075145305532     
  -267.45291603202566     
   310.24246316966776     
  -641.33620719940711     
  -35.376972015545768     
  -277.02310651950717     
   308.63889721710814     
  -641.51828624273207     
  -37.454645314442033     
  -286.80255474397546     
   307.03486292867814     
  -641.71093701720577     
  -39.605664475021896     
  -296.79775975794547     
   305.43033341326719     
  -641.91453029757633     
  -41.831647673206440     
  -307.01553112176401     
   303.82528084260758     
  -642.12944507715088     
  -44.134264156619722     
  -317.46285507639806     
   302.21967643040665     
  -642.35606882646664     
  -46.515235569692656     
  -328.14703211434403     
   300.61349041082076     
  -642.59479776116723     
  -48.976338310550290     
  -339.07556989735792     
   299.00669201624765     
  -642.84603711965553     
  -51.519405084780423     
  -350.25632069155154     
   297.39924945441169     
  -643.11020145109251     
  -54.146327489967121     
  -361.69734546410331     
   295.79112988471616     
  -643.38771491376974     
  -56.859057580947834     
  -373.40709998133678     
   294.18229939383588     
  -643.67901158479913     
  -59.659610830807928     
  -385.39426506044776     
   292.57272297052083     
  -643.98453578142301     
  -62.550067818761221     
  -397.66794247751068     
   290.96236447958177     
  -644.30474239443834     
  -65.532577387342627     
  -410.23749088412438     
   289.35118663502624     
  -644.64009723432912     
  -68.609358568973491     
  -423.11272560729680     
   287.73915097231298     
  -644.99107739077908     
  -71.782704011028287     
  -436.30374788553121     
   286.12621781968994     
  -645.35817160610713     
  -75.054982120169711     
  -449.82114567136858     
   284.51234626858098     
  -645.74188066318925     
  -78.428640712705047     
  -463.67583645120328     
   282.89749414298365     
  -646.14271778868624     
  -81.906209486088997     
  -477.87926364192862     
   281.28161796783911     
  -646.56120907231002     
  -85.490303963403548     
  -492.44323253681927     
   279.66467293633309     
  -646.99789390273713     
  -89.183628207429607     
  -507.38011044731280     
   278.04661287608576     
  -647.45332542084509     
  -92.988979035784382     
  -522.70271606910728     
   276.42739021418470     
  -647.92807099195034     
  -96.909249406302763     
  -538.42439069612465     
   274.80695594101496     
  -648.42271269630737     
  -100.94743233652362     
  -554.55907082205295     
   273.18525957283657     
  -648.93784784056800     
  -105.10662536768911     
  -571.12120092044529     
   271.56224911305787     
  -649.47408948992359     
  -109.39003437459236     
  -588.12590037339089     
   269.93787101215099     
  -650.03206702242858     
  -113.80097862739289     
  -605.58886311947492     
   268.31207012615255     
  -650.61242670674903     
  -118.34289510078887     
  -623.52648563059722     
   266.68478967368992     
  -651.21583230385863     
  -123.01934374301845     
  -641.95583472603289     
   265.05597119147200     
  -651.84296569447474     
  -127.83401250346358     
  -660.89473826934761     
   263.42555448817734     
  -652.49452753333469     
  -132.79072304048381     
  -680.36174298652020     
   261.79347759667280     
  -653.17123793121812     
  -137.89343611288260     
  -700.37626058030560     
   260.15967672448994     
  -653.87383716666841     
  -143.14625806723501     
  -720.95847772937532     
   258.52408620248417     
  -654.60308642846201     
  -148.55344665020522     
  -742.12953568812725     
   256.88663843159742     
  -655.35976859050720     
  -154.11941816786629     
  -763.91143157932993     
   255.24726382764152     
  -656.14468902068859     
  -159.84875390471115     
  -786.32720897522745     
   253.60589076401521     
  -656.95867642538042     
  -165.74620797202550     
  -809.40085591272771     
   251.96244551226360     
  -657.80258373128891     
  -171.81671439137082     
  -833.15751344661135     
   250.31685218038425     
  -658.67728900662291     
  -178.06539574222055     
  -857.62335627641573     
   248.66903264877939     
  -659.58369642326420     
  -184.49757091429353     
  -882.82583052539633     
   247.01890650374938     
  -660.52273726215799     
  -191.11876464323416     
  -908.79351954493131     
   245.36639096841625     
  -661.49537096386564     
  -197.93471603982101     
  -935.55639411329821     
   243.71140083096265     
  -662.50258622645435     
  -204.95138899567090     
  -963.14569169578942     
   242.05384837006389     
  -663.54540215315205     
  -212.17498168338915     
  -991.59414352895385     
   240.39364327738696     
  -664.62486945176022     
  -219.61193775985649     
  -1020.9359004324757     
   238.73069257702315     
  -665.74207168869248     
  -227.26895701309991     
  -1051.2067083272539     
   237.06490054171530     
  -666.89812659953918     
  -235.15300732555414     
  -1082.4439150640876     
   235.39616860573446     
  -668.09418745957441     
  -243.27133668853497     
  -1114.6865429734032     
   233.72439527425402     
  -669.33144451569774     
  -251.63148576083532     
  -1147.9754132168086     
   232.04947602906290     
  -670.61112648349979     
  -260.24130135996160     
  -1182.3531278460305     
   230.37130323045307     
  -671.93450211144670     
  -269.10894981880665     
  -1217.8642532043798     
   228.68976601510909     
  -673.30288181528840     
  -278.24293171783967     
  -1254.5552531375661     
   227.00475018982183     
  -674.71761938487384     
  -287.65209611637124     
  -1292.4747152101859     
   225.31613812084146     
  -676.18011376636593     
  -297.34565648044781     
  -1331.6732457565763     
   223.62380861867811     
  -677.69181092212602     
  -307.33320582362194     
  -1372.2036937993803     
   221.92763681815364     
  -679.25420577050295     
  -317.62473352711754     
  -1414.1210326434607     
   220.22749405350174     
  -680.86884420750062     
  -328.23064127194328     
  -1457.4825786020886     
   218.52324772830971     
  -682.53732521220911     
  -339.16176061145916     
  -1502.3478284549335     
   216.81476118009058     
  -684.26130303704986     
  -350.42936932487095     
  -1548.7786472341027     
   215.10189353927328     
  -686.04248948330996     
  -362.04520917912697     
  -1596.8390966095114     
   213.38449958239678     
  -687.88265626226701     
  -374.02150240369804     
  -1646.5955160464507     
   211.66242957929612     
  -689.78363744021135     
  -386.37096877404673     
  -1698.1163351584335     
   209.93552913407305     
  -691.74733196536579     
  -399.10684128773471     
  -1751.4720473179004     
   208.20363901965081     
  -693.77570627269176     
  -412.24288164261930     
  -1806.7349174219587     
   206.46659500572576     
  -695.87079696060641     
  -425.79339352328367     
  -1863.9788334728930     
   204.72422767994541     
  -698.03471353135046     
  -439.77323477433072     
  -1923.2788504801147     
   202.97636226216770     
  -700.26964118366857     
  -454.19782615293127     
  -1984.7108392367995     
   201.22281841168817     
  -702.57784364266900     
  -469.08315744720755     
  -2048.3507826846317     
   199.46341002736651     
  -704.96166600708034     
  -484.44578831734202     
  -2114.2741190512506     
   197.69794504063867     
  -707.42353758839931     
  -500.30284421022674     
  -2182.5546526846447     
   195.92622520147495     
  -709.96597470918823     
  -516.67200410536122     
  -2253.2634109247197     
   194.14804585743556     
  -712.59158341866987     
  -533.57147968729623     
  -2326.4670258239821     
   192.36319572609352     
  -715.30306207384058     
  -551.01998238097656     
  -2402.2257441742854     
   190.57145666124183     
  -718.10320371844864     
  -569.03667546228326     
  -2480.5910481872497     
   188.77260341348889     
  -720.99489817791368     
  -587.64110832368806     
  -2561.6024158825303     
   186.96640338607938     
  -723.98113376482979     
  -606.85312644280668     
  -2645.2836041182154     
   185.15261638707068     
  -727.06499846462111     
  -626.69275347369376     
  -2731.6376193497504     
   183.33099437936215     
  -730.24968043735237     
  -647.18003561881642     
  -2820.6407984953930     
   181.50128123053364     
  -733.53846763041827     
  -668.33484160753233     
  -2912.2350126403203     
   179.66321246502551     
  -736.93474624494286     
  -690.17660420233426     
  -3006.3182493150393     
   177.81651502191420     
  -740.44199773312926     
  -712.72399107219758     
  -3102.7323917964486     
   175.96090702244359     
  -744.06379392083636     
  -735.99448401067048     
  -3201.2481932296450     
   174.09609755261337     
  -747.80378974451287     
  -760.00384545989334     
  -3301.5459044791805     
   172.22178646756325     
  -751.66571295752124     
  -784.76543974348670     
  -3403.1910999715942     
   170.33766422631007     
  -755.65334998936328     
  -810.28937299327424     
  -3505.6035379227360     
   168.44341176770021     
  -759.77052692066559     
  -836.58139952769420     
  -3608.0177878123627     
   166.53870044137352     
  -764.02108425182564     
  -863.64153293628760     
  -3709.4323760467541     
   164.62319201128227     
  -768.40884377355792     
  -891.46227575663761     
  -3808.5446225784185     
   162.69653875411512     
  -772.93756536401452     
  -920.02636042597646     
  -3903.6659531420732     
   160.75838368117195     
  -777.61089090276573     
  -949.30385507454139     
  -3992.6119759358230     
   158.80836092025865     
  -782.43227165268729     
  -979.24844489406064     
  -4072.5581918837365     
   156.84609630462464     
  -787.40487434325530     
  -1009.7926313331881     
  -4139.8501634269178     
   154.87120822966182     
  -792.53145969048569     
  -1040.8415075588907     
  -4189.7511362517189     
   152.88330885615190     
  -797.81422506208469     
  -1072.2646410807779     
  -4216.1048608756282     
   150.88200576285143     
  -803.25460023363019     
  -1103.8854275373458     
  -4210.8803999335341     
   148.86690418333905     
  -808.85298137881546     
  -1135.4670305368468     
  -4163.5530157716157     
   146.83761000543532     
  -814.60838315054536     
  -1166.6936781551331     
  -4060.2529351292078     
   144.79373377061833     
  -820.51798128385485     
  -1197.1455751686028     
  -3882.5832157386831     
   142.73489599220119     
  -826.57650759499279     
  -1226.2649492866424     
  -3605.9576516009961     
   140.66073422419231     
  -832.77544404739365     
  -1253.3096316736505     
  -3197.2380189972455     
   138.57091247203186     
  -839.10194041861803     
  -1277.2889168161294     
  -2611.3114064144233     
   136.46513376351444     
  -845.53734709156902     
  -1296.8737523642380     
  -1786.1209727180874     
   134.34315702669309     
  -852.05520562162860     
  -1310.2696596596234     
  -635.07809424721370     
   132.20481990417088     
  -858.61846163419398     
  -1315.0327453664775     
   963.78864638656762     
   130.05006985462450     
  -865.17555432390645     
  -1307.8043305185784     
   3187.2062117768965     
   127.87900699184600     
  -871.65481586002863     
  -1283.9002839302511     
   6287.8793334177744     
   125.69194382353599     
  -877.95641954217820     
  -1236.7411889296188     
   10665.010954753510     
   123.48948978304585     
  -883.94015653142480     
  -1156.7536067689657     
   16847.554369319954     
   121.27267292471205     
  -889.40803292084479     
  -1030.3969489990686     
   25975.401527927137     
   119.04311872712752     
  -894.07297888719165     
  -835.58143753961065     
   38741.306509109592     
   116.80331922883917     
  -897.52448657784385     
  -545.02163872129495     
   60696.031691705422     
   114.55705000264769     
  -899.11154417723083     
  -89.801401033493704     
   85071.109151958342     
   112.31003911952870     
  -897.96546788579906     
   548.23191760618033     
   162267.14033622880     
   110.07108732336694     
  -892.18179941646372     
   1765.2354701279244     
   152410.81958089850     
   107.85404696557008     
  -880.49791919868255     
   2908.3166169846390     
   677638.17725414678     
   105.68156724294907     
  -853.25062029024321     
   7990.6029463908562     
  -353142.55748210545     
   103.59286410817779     
  -819.91902851107898     
   5342.0337652751223     
   5479096.1002493361     
   101.66206512449942     
  -690.47580780502290     
   46435.254517146088     
  -11203991.905239202     
   100.05103357219970     
  -668.37438344252348     
  -37594.684772146138     
   69274316.054982141     
   99.227542022126599     
   442.54561872771660     
   481962.68564023194     
   53178654.462938584     
   104.17708933018055     
   3849.4588181088811     
   880802.59411226283     
   53178654.462938584     
  -17.579518274641718     
   6691.7701306202525     
  -3127565508.1503310     
   803951102207158.75     
  -17.575150118917040     
   2848.4924209410669     
  -715712201.52885497     
   987749419168356.50     
  -17.574922508890484     
   2751.6252986758732     
  -474555185.57425243     
   4323495071897.8145     
  -17.574684022414651     
   2668.1985438858956     
  -473413707.72910291     
   199519509201071.47     
  -17.574434211164668     
   2583.5120368724483     
  -416450126.32965815     
   120424819795791.30     
  -17.574172613694525     
   2501.6220932573510     
  -379270302.83319235     
   111914560634306.02     
  -17.573898755493726     
   2421.3636208240423     
  -341905963.05492908     
   91032562436816.562     
  -17.573612149092508     
   2343.0253870558622     
  -309039960.36506861     
   76812370060838.719     
  -17.573312294220404     
   2266.4916702565142     
  -279051050.11749077     
   64122223670339.305     
  -17.572998678023247     
   2191.7596112237688     
  -251979227.63145828     
   53679987760497.461     
  -17.572670775344019     
   2118.7951861339843     
  -227471630.80356222     
   44892077517904.992     
  -17.572328049073345     
   2047.5733025884460     
  -205308177.79411423     
   37545253722731.117     
  -17.571969950575735     
   1978.0666371907730     
  -185263357.69873598     
   31392914955986.418     
  -17.571595920198032     
   1910.2487431562927     
  -167139186.20734686     
   26244400914765.574     
  -17.571205387866968     
   1844.0931850813749     
  -150754331.94266617     
   21936013783377.637     
  -17.570797773783056     
   1779.5737798663051     
  -135944742.13150090     
   18331433585990.105     
  -17.570372489218460     
   1716.6645296742236     
  -122561505.73356441     
   15316178497770.086     
  -17.569928937426933     
   1655.3396405111405     
  -110469605.96175452     
   12794354748398.838     
  -17.569466514674300     
   1595.5735171120259     
  -99546606.608315632     
   10685593455063.969     
  -17.568984611398371     
   1537.3407643730177     
  -89681504.908291087     
   8922562144008.1152     
  -17.568482613507687     
   1480.6161869355321     
  -80773675.295730710     
   7448854174253.0010     
  -17.567959903828843     
   1425.3747893238603     
  -72731913.732599720     
   6217224841986.6104     
  -17.567415863712675     
   1371.5917758485787     
  -65473567.283599734     
   5188108961675.1475     
  -17.566849874809975     
   1319.2425507117525     
  -58923743.606738940     
   4328377551120.6519     
  -17.566261321027849     
   1268.3027179602411     
  -53014593.038278252     
   3610295995246.7754     
  -17.565649590678369     
   1218.7480814651983     
  -47684655.372167394     
   3010648936010.0859     
  -17.565014078831471     
   1170.5546449783526     
  -42878267.258799031     
   2510007462142.1924     
  -17.564354189884583     
   1123.6986121050340     
  -38545023.370621637     
   2092114146022.2446     
  -17.563669340361844     
   1078.1563863064264     
  -34639287.263711847     
   1743367832220.4734     
  -17.562958961956195     
   1033.9045709181632     
  -31119746.909995563     
   1452391498218.4924     
  -17.562222504827929     
   990.91996915224490     
  -27949011.382601656     
   1209670404711.1868     
  -17.561459441173774     
   949.17958409097162     
  -25093244.345743403     
   1007248608692.9810     
  -17.560669269080726     
   908.66061872295370     
  -22521831.571107566     
   838474874166.37927     
  -17.559851516679270     
   869.34047591974502     
  -20207079.005882174     
   697789763729.98438     
  -17.559005746610787     
   831.19675845276367     
  -18123938.731764674     
   580547302230.56409     
  -17.558131560824108     
   794.20726902349168     
  -16249760.313789563     
   482865646470.90796     
  -17.557228605716329     
   758.35001024509438     
  -14564065.192572225     
   401502085631.10431     
  -17.556296577633031     
   723.60318467088052     
  -13048341.891680054     
   333748319291.20636     
  -17.555335228742951     
   689.94519480775284     
  -11685860.408183673     
   277342896406.94879     
  -17.554344373302136     
   657.35464311376131     
  -10461503.690799840     
   230397858683.87463     
  -17.553323894322212     
   625.81033203561356     
  -9361614.9405126087     
   191337412790.53467     
  -17.552273750657182     
   595.29126400882956     
  -8373859.0711427294     
   158846598389.81143     
  -17.551193984522605     
   565.77664148465510     
  -7487097.1391578801     
   131828361774.93892     
  -17.550084729460377     
   537.24586694022048     
  -6691272.5072363662     
   109367658026.08353     
  -17.548946218761568     
   509.67854291250745     
  -5977307.6518802177     
   90701427454.529373     
  -17.547778794358731     
   483.05447201099992     
  -5337010.6856716899     
   75193511421.014420     
  -17.546582916198027     
   457.35365694755728     
  -4762990.6010789843     
   62313668846.988358     
  -17.545359172099943     
   432.55630056564507     
  -4248580.5517110126     
   51620059185.511246     
  -17.544108288115986     
   408.64280586082361     
  -3787768.2965555289     
   42744592453.678604     
  -17.542831139386561     
   385.59377602697339     
  -3375133.2578565469     
   35380702413.045776     
  -17.541528761503308     
   363.39001447906952     
  -3005789.4917907175     
   29273129238.261963     
  -17.540202362376515     
   342.01252489566588     
  -2675334.0768707334     
   24209391879.373043     
  -17.538853334605481     
   321.44251125728124     
  -2379800.3822713098     
   20012667301.404121     
  -17.537483268346428     
   301.66137789600248     
  -2115615.7819998274     
   16535848574.406227     
  -17.536093964669053     
   282.65072953367689     
  -1879563.3879134387     
   13656586829.811939     
  -17.534687449388745     
   264.39237133936695     
  -1668747.4245773193     
   11273154233.212181     
  -17.533265987356934     
   246.86830898237244     
  -1480561.9182610889     
   9300994978.2749424     
  -17.531832097187252     
   230.06074869004570     
  -1312662.3679290127     
   7669847969.5106192     
  -17.530388566389412     
   213.95209731366975     
  -1162940.1407746868     
   6321349419.8456850     
  -17.528938466876916     
   198.52496239215105     
  -1029499.3151367214     
   5207033904.9608755     
  -17.527485170807736     
   183.76215223158988     
  -910635.75635450915     
   4286669358.3775892     
  -17.526032366710002     
   169.64667597851428     
  -804818.20441168710     
   3526869912.9803290     
  -17.524584075836575     
   156.16174370747254     
  -710671.18728460383     
   2899940704.8637009     
  -17.523144668683670     
   143.29076650950526     
  -626959.58751201397     
   2382916235.3214159     
  -17.521718881599192     
   131.01735659011774     
  -552574.70182251791     
   1956759814.2825110     
  -17.520311833396004     
   119.32532737392759     
  -486521.65660047519     
   1605697596.4878514     
  -17.518929041874308     
   108.19869361469543     
  -427908.04513197887     
   1316664463.5020590     
  -17.517576440145010     
   97.621671514738182     
  -375933.67460577778     
   1078843336.6773949     
  -17.516260392633079     
   87.578678852331819     
  -329881.31283871108     
   883282089.41021860     
  -17.514987710625654     
   78.054335118658102     
  -289108.34277165064     
   722575253.59589827     
  -17.513765667214795     
   69.033461660964761     
  -253039.23427232070     
   590599513.95003629     
  -17.512602011468388     
   60.501081840712338     
  -221158.75736015494     
   482294057.18863714     
  -17.511504981645608     
   52.442421196896092     
  -193005.86401674506     
   393478195.46679682     
  -17.510483317254852     
   44.842907623927161     
  -168168.17440734303     
   320699989.71101260     
  -17.509546269732418     
   37.688171559916412     
  -146277.00959877041     
   261110667.96722090     
  -17.508703611499460     
   30.964046186949485     
  -127002.91703054137     
   212360457.19826335     
  -17.507965643132589     
   24.656567645495429     
  -110051.64175864129     
   172512229.93303850     
  -17.507343198360260     
   18.751975261409747     
  -95160.499455916826     
   139969931.80817527     
  -17.506847646572371     
   13.236711788400108     
  -82095.112522218464     
   113419293.26254794     
  -17.506490892504726     
   8.0974236646120872     
  -70646.473510131982     
   91778731.366756633     
  -17.506285372732723     
   3.3209612869483154     
  -60628.304009667889     
   74158709.274032056     
  -17.506244048580207     
  -1.1056206989949051     
  -51874.680021847060     
   59828112.187417626     
  -17.506380395019718     
  -5.1950630908454052     
  -44237.897472169483     
   48186437.937441401     
  -17.506708385109302     
  -8.9599018021080887     
  -37586.554405052491     
   38740810.067627825     
  -17.507242469478939     
  -12.412467516380580     
  -31803.828296229804     
   31086984.489355173     
  -17.507997550346211     
  -15.564885319170251     
  -26785.929221854502     
   24893663.539630305     
  -17.508988949506321     
  -18.429074309908955     
  -22440.711511226888     
   19889549.754670702     
  -17.510232369706198     
  -21.016747190241812     
  -18686.427898973463     
   15852663.474018609     
  -17.511743848775648     
  -23.339409830768343     
  -15450.612285980975     
   12601537.649483506     
  -17.513539705851358     
  -25.408360802596199     
  -12669.077681995383     
   9987954.6272290144     
  -17.515636478991272     
  -27.234690930369563     
  -10285.019298027995     
   7890986.2950685890     
  -17.518050853437934     
  -28.829282630662192     
  -8248.2069688563533     
   6212014.8832115112     
  -17.520799579750065     
  -30.202809954351245     
  -6514.2767571947970     
   4870882.1479058592     
  -17.523899380981653     
  -31.365735758607499     
  -5044.0438193433447     
   3801909.4189849589     
  -17.527366848047738     
  -32.328319887643630     
  -3803.0783651158263     
   2953333.3482075450     
  -17.531218322375448     
  -33.100584445102427     
  -2760.6414177988895     
   2277857.3133337921     
  -17.535469764898515     
  -33.692445586851363     
  -1891.1941589995365     
   1754743.4923646292     
  -17.540136610412823     
  -34.113198334224705     
  -1166.9086986522252     
   1308806.7595739781     
  -17.545233606270088     
  -34.373514335960188     
  -582.72281824228196     
   1073246.5203079439     
  -17.550774634346464     
  -34.477678240950283     
  -64.693409117919359     
   511479.24711326178     
  -17.556772515182491     
  -34.453740773923734     
   202.27651870871168     
   1329972.4823047346     
  -17.563238793150727     
  -34.236389058925937     
   952.95917530990766     
   63053.754720800884     
  -17.641888556034843     
  -28.289335281361382     
   1425.8623357159142     
  -48695.723213577010     
  -17.704461125315234     
  -22.073068413036381     
   1060.6444116140867     
  -26706.441274469486     
  -17.753432056920150     
  -17.270592128862248     
   860.34610205556555     
  -22541.506966060791     
  -17.791583585150804     
  -13.391514874198059     
   691.28479981010969     
  -15684.941546937827     
  -17.820986919549156     
  -10.229183529152596     
   573.64773820807602     
  -12024.355991878872     
  -17.843162460570611     
  -7.5864015129599425     
   483.46506826898440     
  -9207.2581747321292     
  -17.859250671085309     
  -5.3417122623912494     
   414.41063195849347     
  -7275.5304606237678     
  -17.870128565454994     
  -3.4060752987354785     
   359.84415350381522     
  -5842.3111822039464     
  -17.876486013854656     
  -1.7163978658827250     
   316.02681963728560     
  -4774.8591426906241     
  -17.878876448070734     
 -0.22579237662174734     
   280.21537606710592     
  -3957.2986209411301     
  -17.877751415702821     
   1.1010851545711353     
   250.53563641004746     
  -3321.1889716703326     
  -17.873484748666513     
   2.2914910434025551     
   225.62671912251994     
  -2817.8078683790632     
  -17.866389882311434     
   3.3667907414830478     
   204.49316010967692     
  -2413.9010425814708     
  -17.856732540410832     
   4.3439958974830279     
   186.38890229031594     
  -2085.6847658310794     
  -17.844740208852276     
   5.2368338195752759     
   170.74626654658283     
  -1815.9837929972764     
  -17.830609334884187     
   6.0565154561894916     
   157.12638809910325     
  -1592.1311040318956     
  -17.814510883366594     
   6.8122949384844089     
   145.18540481886404     
  -1404.6487385217108     
  -17.796594684876805     
   7.5118847987314474     
   134.65053927995120     
  -1246.3395390914957     
  -17.776992881064775     
   8.1617686287732383     
   125.30299273676499     
  -1111.6679297609032     
  -17.755822685599639     
   8.7674398187740454     
   116.96548326355823     
  -996.32547028633292     
  -17.733188619367780     
   9.3335861325239691     
   109.49304223641073     
  -896.92247682353275     
  -17.709184336936193     
   9.8642340472655814     
   102.76612366023423     
  -810.76553641755288     
  -17.683894131756659     
   10.362862811758923     
   96.685382137102579     
  -735.69488814820056     
  -17.657394186321532     
   10.832495443291657     
   91.167670475991073     
  -669.96406075945254     
  -17.629753617961278     
   11.275771969532373     
   86.142940020295185     
  -612.14974038846412     
  -17.601035359502013     
   11.695008862001565     
   81.551816967381697     
  -561.08356626668956     
  -17.571296905421686     
   12.092247629970974     
   77.343690220381518     
  -515.79998620013851     
  -17.540590947657666     
   12.469294831331627     
   73.475190323880497     
  -475.49603461857077     
  -17.508965920265354     
   12.827755232301932     
   69.908970064241217     
  -439.50002801153647     
  -17.476466468309635     
   13.169059457097921     
   66.612719854154690     
  -407.24700388597165     
  -17.443133853402237     
   13.494487175045833     
   63.558367325009897     
  -378.25931230587139     
  -17.409006305970596     
   13.805186649565147     
   60.721422482715859     
  -352.13115422357043     
  -17.374119332505451     
   14.102191302837035     
   58.080438826039078     
  -328.51619904000142     
  -17.338505984571306     
   14.386433818235229     
   55.616567333239075     
  -307.11758943423149     
  -17.302197095192220     
   14.658758200099534     
   53.313185412482341     
  -287.67983714645857     
  -17.265221487280598     
   14.919930130215450     
   51.155586633883900     
  -269.98220573285585     
  -17.227606158010563     
   15.170645897027377     
   49.130720090887479     
  -253.83328715806974     
  -17.189376442412538     
   15.411540123347601     
   47.226970437201956     
  -239.06652474261045     
  -17.150556158953385     
   15.643192478194688     
   45.433971501632371     
  -225.53650971683970     
  -17.111167739443978     
   15.866133526145658     
   43.742447678756086     
  -213.11589473717356     
  -17.071232345266477     
   16.080849841513118     
   42.144078468227278     
  -201.69281652077782     
  -17.030769971622526     
   16.287788493544490     
   40.631382344321445     
  -191.16873241604023     
  -16.989799541260457     
   16.487360991533293     
   39.197616851201147     
  -181.45659543003828     
  -16.948338988935607     
   16.679946764624987     
   37.836692385475857     
  -172.47931431800069     
  -16.906405337685921     
   16.865896239408904     
   36.543097528090847     
  -164.16844214090111     
  -16.864014767859757     
   17.045533568759215     
   35.311834212034100     
  -156.46306287441462     
  -16.821182679709391     
   17.219159057390492     
   34.138361240475987     
  -149.30883766699367     
  -16.777923750258751     
   17.387051322886617     
   33.018544957973532     
  -142.65718730149845     
  -16.734251985064098     
   17.549469225414580     
   31.948616053212291     
  -136.46459179667747     
  -16.690180765409476     
   17.706653594584456     
   30.925131614737211     
  -130.69198047158170     
  -16.645722891412618     
   17.858828778024296     
   29.944941761200347     
  -125.30421354088605     
  -16.600890621459886     
   18.006204032826407     
   29.005160159643701     
  -120.26962110659827     
  -16.555695708339652     
   18.148974778228880     
   28.103138001344213     
  -115.55961459832592     
  -16.510149432400549     
   18.287323725461881     
   27.236440891856766     
  -111.14833666068965     
  -16.464262632024081     
   18.421421898608777     
   26.402828366901595     
  -107.01236487501514     
  -16.418045731668467     
   18.551429558601878     
   25.600235630338990     
  -103.13044437913624     
  -16.371508767712466     
   18.677497040921462     
   24.826757297495469     
  -99.483259989690879     
  -16.324661412302991     
   18.799765516284133     
   24.080632847572787     
  -96.053230178330566     
  -16.277512995388705     
   18.918367682456154     
   23.360233621235306     
  -92.824328936508053     
  -16.230072525102571     
   19.033428394394772     
   22.664051154211492     
  -89.781927052809522     
  -16.182348706639480     
   19.145065239033588     
   21.990686701315422     
  -86.912652667708485     
  -16.134349959760211     
   19.253389060302645     
   21.338841806307606     
  -84.204265163214416     
  -16.086084435039808     
   19.358504439362374     
   20.707309817583500     
  -81.645547124795499     
  -16.037560028966716     
   19.460510134441702     
   20.094968214147531     
  -79.226204129853457     
  -15.988784397988713     
   19.559499484185004     
   19.500771683173632     
  -76.936778140257829     
  -15.939764971592389     
   19.655560778010745     
   18.923745847121697     
  -74.768569251616697     
  -15.890508964494712     
   19.748777596572886     
   18.362981577734573     
  -72.713565514290252     
  -15.841023388017881     
   19.839229125108162     
   17.817629836377399     
  -70.764380027974681     
  -15.791315060712071     
   19.926990442164527     
   17.286896986167591     
  -68.914195925438847     
  -15.741390618284807     
   20.012132785921761     
   16.770040516726798     
  -67.156713836511926     
  -15.691256522890427     
   20.094723800120960     
   16.266365162952958     
  -65.486108860808244     
  -15.640919071828307     
   20.174827761394585     
   15.775219346496895     
  -63.896987537623261     
  -15.590384405694335     
   20.252505789610741     
   15.295991939964720     
  -62.384352181501100     
  -15.539658516026186     
   20.327816042707159     
   14.828109298603461     
  -60.943567075985015     
  -15.488747252479538     
   20.400813897317501     
   14.371032545533573     
  -59.570328137303314     
  -15.437656329569212     
   20.471552116392598     
   13.924255084503798     
  -58.260636166979246     
  -15.386391333006392     
   20.540081004886986     
   13.487300313251453     
  -57.010771037057445     
  -15.334957725660514     
   20.606448554496296     
   13.059719530473522     
  -55.817270493115196     
  -15.283360853172059     
   20.670700578326919     
   12.641090001775158     
  -54.676908084444115     
  -15.231605949240420     
   20.732880836309210     
   12.231013191141827     
  -53.586676638292033     
  -15.179698140609025     
   20.793031152077951     
   11.829113116354641     
  -52.543768689126352     
  -15.127642451768239     
   20.851191521996803     
   11.435034851186192     
  -51.545563531627671     
  -15.075443809394857     
   20.907400216936516     
   11.048443124698984     
  -50.589611310869344     
  -15.023107046545663     
   20.961693877347933     
   10.669021039867465     
  -49.673620890490923     
  -14.970636906621120     
   21.014107602155573     
   10.296468883188782     
  -48.795448099283647     
  -14.918038047114088     
   21.064675031919656     
   9.9305030224441548     
  -47.953084246145529     
  -14.865315043157340     
   21.113428426702264     
   9.5708548905980635     
  -47.144647116382778     
  -14.812472390882629     
   21.160398739021819     
   9.2172700372251910     
  -46.368371059727977     
  -14.759514510603140     
   21.205615682250578     
   8.8695072542772309     
  -45.622599253264219     
  -14.706445749830287     
   21.249107794785964     
   8.5273377598777493     
  -44.905775335320854     
  -14.653270386135063     
   21.290902500297815     
   8.1905444448628426     
  -44.216437313245784     
  -14.599992629863371     
   21.331026164322505     
   7.8589211650134985     
  -43.553209788352824     
  -14.546616626714187     
   21.369504147464042     
   7.5322720916008556     
  -42.914799347012398     
  -14.493146460188694     
   21.406360855434290     
   7.2104110964982624     
  -42.299987582437346     
  -14.439586153918061     
   21.441619786149609     
   6.8931611896299820     
  -41.707627640429443     
  -14.385939673876933     
   21.475303574079501     
   6.5803539823267609     
  -41.136637440025545     
  -14.332210930489305     
   21.507434032039136     
   6.2718292015265700     
  -40.585997608778577     
  -14.278403780632910     
   21.538032190591604     
   5.9674342194607295     
  -40.054745453855617     
  -14.224522029547957     
   21.567118335211649     
   5.6670236285568123     
  -39.541972644447178     
  -14.170569432655572     
   21.594712041367348     
   5.3704588337234584     
  -39.046820388463885     
  -14.116549697291012     
   21.620832207653681     
   5.0776076808099795     
  -38.568478305970686     
  -14.062466484356346     
   21.645497087089495     
   4.7883440935151986     
  -38.106178524719745     
  -14.008323409897077     
   21.668724316709731     
   4.5025477545798003     
  -37.659195868225979     
  -13.954124046606772     
   21.690530945560102     
   4.2201037855681047     
  -37.226843344550943     
  -13.899871925263639     
   21.710933461175234     
   3.9409024604839731     
  -36.808470221579682     
  -13.845570536102670     
   21.729947814660999     
   3.6648389338221250     
  -36.403460481029590     
  -13.791223330126751     
   21.747589444446088     
   3.3918129802144028     
  -36.011229672132629     
  -13.736833720359973     
   21.763873298790809     
   3.1217287576734076     
  -35.631223695177653     
  -13.682405083046131     
   21.778813857134892     
   2.8544945799595753     
  -35.262917036593471     
  -13.627940758795248     
   21.792425150340254     
   2.5900227021851241     
  -34.905810585882662     
  -13.573444053680799     
   21.804720779902691     
   2.3282291227910039     
  -34.559430345730505     
  -13.518918240290125     
   21.815713936197664     
   2.0690333951980304     
  -34.223326448316421     
  -13.464366558730386     
   21.825417415802750     
   1.8123584468356571     
  -33.897070503539354     
  -13.409792217592313     
   21.833843637964986     
   1.5581304180591118     
  -33.580256139579681     
  -13.355198394873790     
   21.841004660252665     
   1.3062784970122641     
  -33.272495763556499     
  -13.300588238865299     
   21.846912193442158     
   1.0567347787855899     
  -32.973421641329963     
  -13.245964868999039     
   21.851577615680313     
  0.80943411647561503     
  -32.682682343901597     
  -13.191331376663522     
   21.855011985968744     
  0.56431399889635281     
  -32.399944590615448     
  -13.136690825985241     
   21.857226057002151     
  0.32131441446673675     
  -32.124889657326335     
  -13.082046254579046     
   21.858230287393408     
   8.0377742036789004E-002
  -31.857214304468261     
  -13.027400674268648     
   21.858034853335383     
 -0.15855136524672317     
  -31.596629406057456     
  -12.972757071778677     
   21.856649659707788     
 -0.39552608579215431     
  -31.342858821269921     
  -12.918118409399613     
   21.854084350675926     
 -0.63059752695167892     
  -31.095639481099152     
  -12.863487625626833     
   21.850348319800897     
 -0.86381482305992274     
  -30.854719782724555     
  -12.808867635774972     
   21.845450719689673     
  -1.0952252214303573     
  -30.619859672603827     
  -12.754261332568689     
   21.839400471213661     
  -1.3248741689748860     
  -30.390830214432334     
  -12.699671586710933     
   21.832206272302265     
  -1.5528053955831287     
  -30.167411596234412     
  -12.645101247429706     
   21.823876606356919     
  -1.7790609825548871     
  -29.949394826515192     
  -12.590553143004248     
   21.814419750291147     
  -2.0036814437537513     
  -29.736579102613199     
  -12.536030081271592     
   21.803843782214205     
  -2.2267057870233504     
  -29.528773251491653     
  -12.481534850114308     
   21.792156588780625     
  -2.4481715864095381     
  -29.325792939281587     
  -12.427070217930286     
   21.779365872230965     
  -2.6681150334541499     
  -29.127463457423605     
  -12.372638934085284     
   21.765479157123867     
  -2.8865710093848271     
  -28.933615802340881     
  -12.318243729349030     
   21.750503796780649     
  -3.1035731279023842     
  -28.744089338791287     
  -12.263887316315524     
   21.734446979466036     
  -3.3191537979433190     
  -28.558729159512783     
  -12.209572389808239     
   21.717315734304577     
  -3.5333442666396651     
  -28.377387540120296     
  -12.155301627270825     
   21.699116936955001     
  -3.7461746731905627     
  -28.199922320064605     
  -12.101077689143931     
   21.679857315045549     
  -3.9576740905910475     
  -28.026197129436145     
  -12.046903219228714     
   21.659543453396417     
  -4.1678705690618187     
  -27.856081489589332     
  -11.992780845037553     
   21.638181799023176     
  -4.3767911802337389     
  -27.689449771537753     
  -11.938713178132524     
   21.615778665938791     
  -4.5844620535202720     
  -27.526181302909489     
  -11.884702814452094     
   21.592340239771762     
  -4.7909084132920938     
  -27.366160558082761     
  -11.830752334626506     
   21.567872582194834     
  -4.9961546174777141     
  -27.209276140085834     
  -11.776864304282318     
   21.542381635179822     
  -5.2002241885283587     
  -27.055421024881962     
  -11.723041274336500     
   21.515873225092964     
  -5.4031398462149731     
  -26.904492716017245     
  -11.669285781280506     
   21.488353066623461     
  -5.6049235415851033     
  -26.756391699622537     
  -11.615600347454702     
   21.459826766571169     
  -5.8055964793322721     
  -26.611023490720573     
  -11.561987481313512     
   21.430299827484056     
  -6.0051791555126766     
  -26.468295972031061     
  -11.508449677681648     
   21.399777651157017     
  -6.2036913753029097     
  -26.328121057552220     
  -11.454989418001743     
   21.368265542010672     
  -6.4011522832345520     
  -26.190413996339654     
  -11.401609170573705     
   21.335768710332069     
  -6.5975803882070991     
  -26.055092561142754     
  -11.348311390786122     
   21.302292275405513     
  -6.7929935824156704     
  -25.922078147897643     
  -11.295098521339970     
   21.267841268528162     
  -6.9874091685249020     
  -25.791294690240619     
  -11.241972992464932     
   21.232420635910096     
  -7.1808438787017073     
  -25.662668377662513     
  -11.188937222128592     
   21.196035241484505     
  -7.3733138915341758     
  -25.536129186262336     
  -11.135993616238721     
   21.158689869604590     
  -7.5648348604311444     
  -25.411607993426678     
  -11.083144568838962     
   21.120389227652559     
  -7.7554219203818437     
  -25.289039312412577     
  -11.030392462298073     
   21.081137948563541     
  -7.9450897152249382     
  -25.168359492102766     
  -10.977739667493001     
   21.040940593246940     
  -8.1338524114157096     
  -25.049506408562806     
  -10.925188543985993     
   20.999801652944701     
  -8.3217237094799312     
  -24.932421248493753     
  -10.872741440195897     
   20.957725551498893     
  -8.5087168688436350     
  -24.817046156960384     
  -10.820400693563927     
   20.914716647539233     
  -8.6948447150208334     
  -24.703325221615003     
  -10.768168630714005     
   20.870779236616222     
  -8.8801196541829448     
  -24.591205190352539     
  -10.716047567607884     
   20.825917553247990     
  -9.0645536931105894     
  -24.480633426564125     
  -10.664039809695243     
   20.780135772905687     
  -9.2481584438098210     
  -24.371559694250756     
  -10.612147652058873     
   20.733438013942372     
  -9.4309451415167018     
  -24.263935014194594     
  -10.560373379555136     
   20.685828339453270     
  -9.6129246541231623     
  -24.157712113539965     
  -10.508719266949843     
   20.637310759080528     
  -9.7941074949747104     
  -24.052844732142709     
  -10.457187579049684     
   20.587889230766926     
  -9.9745038304657818     
  -23.949288810737258     
  -10.405780570829345     
   20.537567662449394     
  -10.154123496546312     
  -23.847000478265180     
  -10.354500487554457     
   20.486349913707695     
  -10.332976000133300     
  -23.745938366935505     
  -10.303349564900476     
   20.434239797362650     
  -10.511070537885317     
  -23.646061139495501     
  -10.252330029067636     
   20.381241081026857     
  -10.688415996431534     
  -23.547329608111390     
  -10.201444096892072     
   20.327357488614549     
  -10.865020968492368     
  -23.449705051689996     
  -10.150693975953230     
   20.272592701802367     
  -11.040893756380044     
  -23.353149962353982     
  -10.100081864677669     
   20.216950361458672     
  -11.216042381097699     
  -23.257627992760789     
  -10.049609952439342     
   20.160434069028319     
  -11.390474591043406     
  -23.163103647747342     
  -9.9992804196564595     
   20.103047387879705     
  -11.564197868401511     
  -23.069542319859316     
  -9.9490954378850365     
   20.044793844619203     
  -11.737219435800455     
  -22.976910341909274     
  -9.8990571699091863     
   19.985676930371287     
  -11.909546263364774     
  -22.885174854910751     
  -9.8491677698282611     
   19.925700102025935     
  -12.081185074776606     
  -22.794303829012442     
  -9.7994293831409109     
   19.864866783455259     
  -12.252142353494200     
  -22.704266111855610     
  -9.7498441468261401     
   19.803180366698189     
  -12.422424349333117     
  -22.615030873129861     
  -9.7004141894214353     
   19.740644213122653     
  -12.592037080881591     
  -22.526568527440794     
  -9.6511416310980174     
   19.677261654558354     
  -12.760986344837397     
  -22.438849872035483     
  -9.6020285837333059     
   19.613035994399066     
  -12.929277718877664     
  -22.351846270042351     
  -9.5530771509806502     
   19.547970508687118     
  -13.096916565902976     
  -22.265529696219112     
  -9.5042894283363708     
   19.482068447175799     
  -13.263908038624621     
  -22.179873075503643     
  -9.4556675032041895     
   19.415333034362508     
  -13.430257086690897     
  -22.094849149623364     
  -9.4072134549570929     
   19.347767470507499     
  -13.595968455313074     
  -22.010432130642933     
  -9.3589293549966719     
   19.279374932628485     
  -13.761046696292896     
  -21.926595610209514     
  -9.3108172668100089     
   19.210158575479330     
  -13.925496163369466     
  -21.843314690260822     
  -9.2628792460241236     
   19.140121532512040     
  -14.089321023546423     
  -21.760564167911749     
  -9.2151173404580558     
   19.069266916816158     
  -14.252525254805761     
  -21.678319686132124     
  -9.1675335901726029     
   18.997597822048014     
  -14.415112652451754     
  -21.596556878852962     
  -9.1201300275177619     
   18.925117323344278     
  -14.577086829043150     
  -21.515252389283983     
  -9.0729086771779013     
   18.851828478216763     
  -14.738451221962780     
  -21.434382243172561     
  -9.0258715562147191     
   18.777734327439887     
  -14.899209088786574     
  -21.353923813142099     
  -8.9790206741079839     
   18.702837895924461     
  -15.059363517385140     
  -21.273854069194542     
  -8.9323580327941272     
   18.627142193573739     
  -15.218917422904095     
  -21.194150368184104     
  -8.8858856267026844     
   18.550650216139811     
  -15.377873550665480     
  -21.114790761277387     
  -8.8396054427906332     
   18.473364946059714     
  -15.536234481375057     
  -21.035752687017119     
  -8.7935194605746272     
   18.395289353289954     
  -15.694002626527690     
  -20.957014988390647     
  -8.7476296521611783     
   18.316426396126285     
  -15.851180238940616     
  -20.878555192785569     
  -8.7019379822747798     
   18.236779022021715     
  -16.007769402886510     
  -20.800352766529517     
  -8.6564464082840065     
   18.156350168392912     
  -16.163772048635479     
  -20.722385365095750     
  -8.6111568802255984     
   18.075142763424136     
  -16.319189938873702     
  -20.644632928926839     
  -8.5660713408265465     
   17.993159726862352     
  -16.474024685840650     
  -20.567073117131208     
  -8.5211917255241936     
   17.910403970812201     
  -16.628277734219136     
  -20.489686422874779     
  -8.4765199624843532     
   17.826878400520680     
  -16.781950382390693     
  -20.412450432584588     
  -8.4320579726174785     
   17.742585915163112     
  -16.935043760635082     
  -20.335345736683841     
  -8.3878076695928527     
   17.657529408627376     
  -17.087558853660209     
  -20.258350268618727     
  -8.3437709598508416     
   17.571711770291536     
  -17.239496480674852     
  -20.181444518746336     
  -8.2999497426131885     
   17.485135885803437     
  -17.390857314565444     
  -20.104606449881036     
  -8.2563459098913707     
   17.397804637859672     
  -17.541641862939557     
  -20.027816558859328     
  -8.2129613464929996     
   17.309720906984499     
  -17.691850487130999     
  -19.951052845860211     
  -8.1697979300262826     
   17.220887572307980     
  -17.841483383474955     
  -19.874295670531762     
  -8.1268575309025302     
   17.131307512346787     
  -17.990540601003939     
  -19.797522844142076     
  -8.0841420123367129     
   17.040983605788437     
  -18.139022022335009     
  -19.720714614174703     
  -8.0416532303460482     
   16.949918732277748     
  -18.286927381941315     
  -19.643848785999552     
  -7.9993930337466272     
   16.858115773203302     
  -18.434256247836316     
  -19.566905078927082     
  -7.9573632641480607     
   16.765577612493892     
  -18.581008035928264     
  -19.489861238676102     
  -7.9155657559461314     
   16.672307137416023     
  -18.727181995218338     
  -19.412696518970719     
  -7.8740023363134455     
   16.578307239380202     
  -18.872777219110617     
  -19.335388689864587     
  -7.8326748251880636     
   16.483580814746716     
  -19.017792634284596     
  -19.257915878700427     
  -7.7915850352600957     
   16.388130765652566     
  -19.162227003374856     
  -19.180256399156601     
  -7.7507347719562425     
   16.291960000828208     
  -19.306078926368528     
  -19.102387131507029     
  -7.7101258334222598     
   16.195071436437651     
  -19.449346829854832     
  -19.024286230929071     
  -7.6697600105033255     
   16.097467996921548     
  -19.592028976586796     
  -18.945930024935283     
  -7.6296390867222810     
   15.999152615850644     
  -19.734123451773815     
  -18.867295985140277     
  -7.5897648382557286     
   15.900128236792055     
  -19.875628171662363     
  -18.788359835425716     
  -7.5501390339079428     
   15.800397814186827     
  -20.016540870428059     
  -18.709098420540158     
  -7.5107634350825796     
   15.699964314239303     
  -20.156859108582108     
  -18.629486629092820     
  -7.4716397957521377     
   15.598830715822094     
  -20.296580258300310     
  -18.549500691094817     
  -7.4327698624251459     
   15.497000011392638     
  -20.435701513483515     
  -18.469114504796664     
  -7.3941553741110368     
   15.394475207928252     
  -20.574219872269495     
  -18.388303440711731     
  -7.3557980622826600     
   15.291259327877395     
  -20.712132148074829     
  -18.307040688242825     
  -7.3176996508364018     
   15.187355410124113     
  -20.849434953236653     
  -18.225300390147968     
  -7.2798618560498687     
   15.082766510975617     
  -20.986124706162762     
  -18.143054737681943     
  -7.2422863865370726     
   14.977495705168469     
  -21.122197616695377     
  -18.060276922190283     
  -7.2049749432010834     
   14.871546086892703     
  -21.257649693611803     
  -17.976937832332080     
  -7.1679292191840895     
   14.764920770840286     
  -21.392476727354296     
  -17.893009569433385     
  -7.1311508998148101     
   14.657622893274089     
  -21.526674299125045     
  -17.808461613510516     
  -7.0946416625532063     
   14.549655613123209     
  -21.660237761226377     
  -17.723264854009834     
  -7.0584031769324200     
   14.441022113101067     
  -21.793162247631447     
  -17.637387273365182     
  -7.0224371044978904     
   14.331725600851531     
  -21.925442652181687     
  -17.550798291777898     
  -6.9867450987435618     
   14.221769310122655     
  -22.057073639370021     
  -17.463464485367147     
  -6.9513288050451330     
   14.111156501966700     
  -22.188049623010276     
  -17.375353244034400     
  -6.9161898605902552     
   13.999890465978327     
  -22.318364772340530     
  -17.286430087855479     
  -6.8813298943056074     
   13.887974521552479     
  -22.448012997999445     
  -17.196659784087799     
  -6.8467505267807720     
   13.775412019191528     
  -22.576987946380108     
  -17.106006869988033     
  -6.8124533701888161     
   13.662206341830817     
  -22.705282997905016     
  -17.014433344409913     
  -6.7784400282034962     
   13.548360906216081     
  -22.832891247988091     
  -16.921902210951252     
  -6.7447120959129787     
   13.433879164309689     
  -22.959805514570224     
  -16.828373069183623     
  -6.7112711597299990     
   13.318764604741787     
  -23.086018312589104     
  -16.733806734400147     
  -6.6781187972983291     
   13.203020754302575     
  -23.211521863097101     
  -16.638160459797263     
  -6.6452565773954735     
   13.086651179478464     
  -23.336308066545584     
  -16.541392394045925     
  -6.6126860598314501     
   12.969659488038351     
  -23.460368509500924     
  -16.443457485048160     
  -6.5804087953435610     
   12.852049330662998     
  -23.583694440638791     
  -16.344310960140966     
  -6.5484263254870170     
   12.733824402629304     
  -23.706276772839843     
  -16.243904906346863     
  -6.5167401825212874     
   12.614988445548109     
  -23.828106059637449     
  -16.142191659887917     
  -6.4853518892920352     
   12.495545249156301     
  -23.949172497086607     
  -16.039120200916187     
  -6.4542629591085037     
   12.375498653167098     
  -24.069465898593478     
  -15.934639394946599     
  -6.4234748956161933     
   12.254852549185477     
  -24.188975694055578     
  -15.828695005403748     
  -6.3929891926646762     
   12.133610882683845     
  -24.307690906596108     
  -15.721232253834552     
  -6.3628073341703875     
   12.011777655046108     
  -24.425600148499864     
  -15.612193011341796     
  -6.3329307939742154     
   11.889356925684643     
  -24.542691596084929     
  -15.501518719853966     
  -6.3033610356937100     
   11.766352814228224     
  -24.658952986483833     
  -15.389147039024564     
  -6.2740995125697268     
   11.642769502788822     
  -24.774371589276520     
  -15.275014998382700     
  -6.2451476673072976     
   11.518611238311221     
  -24.888934201764386     
  -15.159055828260298     
  -6.2165069319105273     
   11.393882335005616     
  -25.002627120476340     
  -15.041201771650812     
  -6.1881787275112945     
   11.268587176870019     
  -25.115436133763723     
  -14.921381071675565     
  -6.1601644641915341     
   11.142730220306104     
  -25.227346491801292     
  -14.799520436462959     
  -6.1324655407988500     
   11.016315996838916     
  -25.338342895074760     
  -14.675543241922952     
  -6.1050833447552106     
   10.889349115927759     
  -25.448409469389180     
  -14.549369575240354     
  -6.0780192518584739     
   10.761834267901275     
  -25.557529741203485     
  -14.420917505833893     
  -6.0512746260764398     
   10.633776226992026     
  -25.665686622497237     
  -14.290100267443886     
  -6.0248508193331665     
   10.505179854499522     
  -25.772862374503070     
  -14.156829404230411     
  -5.9987491712872183     
   10.376050102075679     
  -25.879038595034793     
  -14.021011019938744     
  -5.9729710091015447     
   10.246392015143879     
  -25.984196177684339     
  -13.882549363443827     
  -5.9475176472046298     
   10.116210736454896     
  -26.088315297910164     
  -13.741342710399033     
  -5.9223903870425838     
   9.9855115097895215     
  -26.191375368238159     
  -13.597286935399501     
  -5.8975905168217704     
   9.8542996838182955     
  -26.293355020253653     
  -13.450272044289990     
  -5.8731193112416014     
   9.7225807161161928     
  -26.394232060585828     
  -13.300184519013953     
  -5.8489780312170732     
   9.5903601773535350     
  -26.493983444478431     
  -13.146904867062100     
  -5.8251679235906053     
   9.4576437556648827     
  -26.592585230981399     
  -12.990309631564678     
  -5.8016902208327252     
   9.3244372612043858     
  -26.690012553218132     
  -12.830268574829221     
  -5.7785461407311178     
   9.1907466309025150     
  -26.786239567529357     
  -12.666646955725994     
  -5.7557368860675178     
   9.0565779334344505     
  -26.881239419697298     
  -12.499302970949056     
  -5.7332636442819132     
   8.9219373744052568     
  -26.974984191979416     
  -12.328089143757644     
  -5.7111275871234932     
   8.7868313017739172     
  -27.067444860557600     
  -12.152850658991529     
  -5.6893298702877280     
   8.6512662115212695     
  -27.158591240500037     
  -11.973426068378046     
  -5.6678716330389607     
   8.5152487535799892     
  -27.248391936012872     
  -11.789645864504633     
  -5.6467539978178269     
   8.3787857380399622     
  -27.336814279996659     
  -11.601333035084840     
  -5.6259780698328061     
   8.2418841416455741     
  -27.423824277759792     
  -11.408301655141621     
  -5.6055449366351411     
   8.1045511146007385     
  -27.509386540173356     
  -11.210357295756763     
  -5.5854556676763485     
   7.9667939877005791     
  -27.593464219891530     
  -11.007295549293618     
  -5.5657113138474639     
   7.8286202798095692     
  -27.676018936511234     
  -10.798902579980538     
  -5.5463129069991464     
   7.6900377057036415     
  -27.757010705861084     
  -10.584953190258743     
  -5.5272614594416929     
   7.5510541843020214     
  -27.836397854788025     
  -10.365211465366047     
  -5.5085579634239590     
   7.4116778473131024     
  -27.914136940778270     
  -10.139429228916658     
  -5.4902033905901382     
   7.2719170483111721     
  -27.990182659995146     
  -9.9073455333728173     
  -5.4721986914132588     
   7.1317803722824422     
  -28.064487751495442     
  -9.6686860902958145     
  -5.4545447946042200     
   6.9912766456607756     
  -28.137002897172660     
  -9.4231618795075835     
  -5.4372426064950794     
   6.8504149468896678     
  -28.207676611268969     
  -9.1704690203565598     
  -5.4202930103952545     
   6.7092046175391946     
  -28.276455128921640     
  -8.9102867550449432     
  -5.4036968659191924     
   6.5676552740179259     
  -28.343282279584479     
  -8.6422776349467227     
  -5.3874550082839834     
   6.4257768199143515     
  -28.408099361846581     
  -8.3660848597025446     
  -5.3715682475752846     
   6.2835794590139953     
  -28.470844998294350     
  -8.0813328025905964     
  -5.3560373679798143     
   6.1410737090324785     
  -28.531454994313776     
  -7.7876237376775830     
  -5.3408631269825682     
   5.9982704161158242     
  -28.589862172346361     
  -7.4845384451657715     
  -5.3260462545267693     
   5.8551807701582490     
  -28.645996210685105     
  -7.1716326435241964     
  -5.3115874521344502     
   5.7118163209927539     
  -28.699783455511536     
  -6.8484370072640424     
  -5.2974873919853938     
   5.5681889955213135     
  -28.751146733066015     
  -6.5144541803994036     
  -5.2837467159520184     
   5.4243111158400978     
  -28.800005139419014     
  -6.1691575299741324     
  -5.2703660345876262     
   5.2801954184393187     
  -28.846273820893817     
  -5.8119884668647694     
  -5.2573459260652280     
   5.1358550745510927     
  -28.889863734395306     
  -5.4423546263849429     
  -5.2446869350639815     
   4.9913037117298744     
  -28.930681394093192     
  -5.0596268830658424     
  -5.2323895716000397     
   4.8465554367553469     
  -28.968628595716183     
  -4.6631370703132831     
  -5.2204543097983915     
   4.7016248599567012     
  -29.003602123743534     
  -4.2521745164377913     
  -5.2088815866019997     
   4.5565271210657965     
  -29.035493432616818     
  -3.8259833675596973     
  -5.1976718004142795     
   4.4112779167145746     
  -29.064188307873515     
  -3.3837582757399005     
  -5.1868253096706400     
   4.2658935297075331     
  -29.089566494941565     
  -2.9246415489858801     
  -5.1763424313344890     
   4.1203908602037851     
  -29.111501306558957     
  -2.4477178877753212     
  -5.1662234393127378     
   3.9747874589605976     
  -29.129859190717273     
  -1.9520103575267005     
  -5.1564685627854399     
   3.8291015628128040     
  -29.144499268398725     
  -1.4364756610824565     
  -5.1470779844437677     
   3.6833521325521681     
  -29.155272835856842     
 -0.89999714739119752     
  -5.1380518386300666     
   3.5375588934263673     
  -29.162022814462276     
 -0.34138082549404930     
  -5.1293902093731667     
   3.3917423784635807     
  -29.164583170653479     
  0.24065328525679219     
  -5.1210931283116166     
   3.2459239748594086     
  -29.162778271014055     
  0.84747752898410444     
  -5.1131605724968257     
   3.1001259737080100     
  -29.156422189546674     
   1.4805646860437718     
  -5.1055924620674169     
   2.9543716233481363     
  -29.145317954401346     
   2.1414976325737203     
  -5.0983886577853612     
   2.8086851866567435     
  -29.129256722157045     
   2.8319786798625359     
  -5.0915489584235658     
   2.6630920026462026     
  -29.108016882058074     
   3.5538407517336927     
  -5.0850730979937016     
   2.5176185527500103     
  -29.081363076420072     
   4.3090599227112563     
  -5.0789607428019927     
   2.3722925322414574     
  -29.049045126999737     
   5.0997680651670070     
  -5.0732114883195569     
   2.2271429272576837     
  -29.010796866510987     
   5.9282695159615226     
  -5.0678248558526171     
   2.0822000979785495     
  -28.966334845141272     
   6.7970556737437020     
  -5.0628002889964581     
   1.9374958685467289     
  -28.915356927588196     
   7.7088262392811302     
  -5.0581371498554786     
   1.7930636244007712     
  -28.857540730793588     
   8.6665078218191098     
  -5.0538347150098595     
   1.6489384177684654     
  -28.792541922129942     
   9.6732793711657088     
  -5.0498921712074614     
   1.5051570821460218     
  -28.719992326846199     
   10.732596991197825     
  -5.0463086107573112     
   1.3617583567053788     
  -28.639497849412216     
   11.848224815397838     
  -5.0430830265985938     
   1.2187830216736031     
  -28.550636163296730     
   13.024267350343443     
  -5.0402143070162531     
   1.0762740458699416     
  -28.452954158169156     
   14.265207891341829     
  -5.0377012299711934     
  0.93427674772705505     
  -28.345965098984092     
   15.575950850767461     
  -5.0355424570095124     
  0.79283897131058956     
  -28.229145467603338     
   16.961869781393411     
  -5.0337365267111931     
  0.65201127903097078     
  -28.101931444242886     
   18.428863232516729     
  -5.0322818476341542     
  0.51184716299536892     
  -27.963714969999010     
   19.983415924767627     
  -5.0311766907043545     
  0.37240327719396626     
  -27.813839350563256     
   21.632671768629518     
  -5.0304191809968142     
  0.23373969303680864     
  -27.651594312298535     
   23.384514108690766     
  -5.0300072888456411     
   9.5920181114856840E-002
  -27.476210456483358     
   25.247661058853183     
  -5.0299388202135029     
  -4.0987477522709578E-002
  -27.286852998541953     
   27.231772328025851     
  -5.0302114062421079     
 -0.17691114678426595     
  -27.082614706081763     
   29.347575038977457     
  -5.0308224918951217     
 -0.31177395328269708     
  -26.862507893289425     
   31.607007637874993     
  -5.0317693235931671     
 -0.44549386135593116     
  -26.625455336005370     
   34.023387932221205     
  -5.0330489357269705     
 -0.57798319951223198     
  -26.370279926513703     
   36.611608705909831     
  -5.0346581359189058     
 -0.70914813148156186     
  -26.095692861219387     
   39.388366862850944     
  -5.0365934888847601     
 -0.83888806390898329     
  -25.800280109747998     
   42.372431250835710     
  -5.0388512987259801     
 -0.96709498137176741     
  -25.482486875366739     
   45.584959963923325     
  -5.0414275894573812     
  -1.0936526977492804     
  -25.140599675637304     
   49.049873722058003     
  -5.0443180835454502     
  -1.2184360109951757     
  -24.772725622721879     
   52.794301034386336     
  -5.0475181781971266     
  -1.3413097459643932     
  -24.376768364963972     
   56.849107703510320     
  -5.0510229190970106     
  -1.4621276670197696     
  -23.950400057187650     
   61.249532890993670     
  -5.0548269712409661     
  -1.5807312385640044     
  -23.491028560505189     
   66.035953434099412     
  -5.0589245864541068     
  -1.6969482072396387     
  -22.995758909749455     
   71.254810332247715     
  -5.0633095671089805     
  -1.8105909740946589     
  -22.461347832257584     
   76.959735078593852     
  -5.0679752254723081     
  -1.9214547182232209     
  -21.884149819168144     
   83.212928576285563     
  -5.0729143380022270     
  -2.0293152249082587     
  -21.260052854845988     
   90.086858836937509     
  -5.0781190937876710     
  -2.1339263605792937     
  -20.584401413568969     
   97.666363924420324     
  -5.0835810361610179     
  -2.2350171233235581     
  -19.851903684135799     
   106.05127686607942     
  -5.0892909963161514     
  -2.3322881803029958     
  -19.056519107640220     
   115.35972274877030     
  -5.0952390175156639     
  -2.4254077810396599     
  -18.191321187024425     
   125.73229605626521     
  -5.1014142681585559     
  -2.5140069064237252     
  -17.248328966602454     
   137.33739368781360     
  -5.1078049415838800     
  -2.5976734751250889     
  -16.218298513943875     
   150.37808866947779     
  -5.1143981399797696     
  -2.6759453785322576     
  -15.090462848922765     
   165.10107106009639     
  -5.1211797391146705     
  -2.7483020476944930     
  -13.852204815972069     
   181.80840066372468     
  -5.1281342297577464     
  -2.8141541642619101     
  -12.488641810994103     
   200.87313506715088     
  -5.1352445305369843     
  -2.8728310020343701     
  -10.982093297990502     
   222.76034673567651     
  -5.1424917654947651     
  -2.9235647120230297     
  -9.3113906974728913     
   248.05582231000218     
  -5.1498549975944581     
  -2.9654706188420810     
  -7.4509720301479136     
   277.50563860590267     
  -5.1573109066911487     
  -2.9975222482689605     
  -5.3696797406035959     
   312.07228692325117     
  -5.1648333966807165     
  -3.0185192915921673     
  -3.0291375886792622     
   353.01317123977287     
  -5.1723931111888257     
  -3.0270459825748177     
 -0.38153880438090465     
   402.00192018282866     
  -5.1799568294827871     
  -3.0214161405932947     
   2.6334755969902464     
   461.28384740882558     
  -5.1874867030516736     
  -2.9995996904694273     
   6.0931044525565179     
   534.00912523663692     
  -5.1949392764824367     
  -2.9591214971084590     
   10.098172891831210     
   624.39638898741271     
  -5.2022642104510561     
  -2.8969232003557872     
   14.781145809236913     
   739.35318775847929     
  -5.2094025838970790     
  -2.8091545990391333     
   20.326294717425391     
   886.08457900054361     
  -5.2162845859811462     
  -2.6909090395957427     
   26.971929059929622     
   1087.2416140314701     
  -5.2228262958732916     
  -2.5356636140330084     
   35.126241165165474     
   1335.4576825403674     
  -5.2289250493748023     
  -2.3349925766595439     
   45.142173784218457     
   1783.7569211190871     
  -5.2344525210284072     
  -2.0758362654674749     
   58.520350692611331     
   2076.1907913700402     
  -5.2392439190191320     
  -1.7443059346662217     
   74.091781627886988     
   3933.8927794715078     
  -5.2430801431459439     
  -1.3000865369117069     
   103.59597747392266     
   1705.3639107814097     
  -5.2456562383179053     
 -0.75013107621492892     
   116.38620680478354     
   18106.591510043228     
  -5.2465212367235683     
  0.17129854862227234     
   252.18564313010486     
  -28743.512388501393     
  -5.2449659474635197     
  0.89328590698839982     
   36.609300216339442     
  -19373.491608792883     
  -5.2428066353760840     
  0.71307944040524207     
  -108.69188684960409     
  -19373.491608792883     


==> anc/Pqg/Pqg01.dat <==
# Pqg01
0.5
0.499999000001
0.499998918618512588157125815753
0.499998830612917040887064449649
0.499998735445209746954696193538
0.499998632532521976940678952147
0.49999852124455009583410101609
0.499998400899695269114132518756
0.49999827076088902220779885408
0.499998130031079089667932151645
0.499997977848347910388890489346
0.4999978132806338759428374474
0.499997635320023006917438110553
0.499997442876576102090215816601
0.499997234771653561300639197667
0.499997009730697007587089535001
0.499996766375423508738871988826
0.499996503215384602543536738147
0.499996218638838441707002858641
0.499995910902879169924693885302
0.499995578122763094194501091058
0.499995218260366302411437744121
0.499994829111703059541627649497
0.499994408293428567777911846645
0.499993953228243460938343364336
0.49999346112911068304682045614
0.499992928982188134524755991556
0.499992353528372612397276592616
0.49999173124334207546377171739
0.499991058315974079712618096469
0.499990330625008297399503265287
0.499989543713810294662021275784
0.499988692763082131929982775414
0.49998777256135279805599027773
0.49998677747306791668250206954
0.499985701404083489376934022021
0.499984537764352575361285351528
0.499983279427576655924070412565
0.49998191868757488877857793188
0.49998044721110441132027879344
0.499978855986843180524410594785
0.49997713527022340997831648021
0.499975274523778339643020342714
0.499973262352637698459276542242
0.499971086434777628739828932632
0.499968733445598856168453254571
0.499966188976372317747309365388
0.499963437446054094537283434906
0.499960462005931112440010353202
0.499957244436515430816985066789
0.49995376503605777465183998034
0.4999500025
0.499945933790631111406020068644
0.499941533996151946942141201594
0.499936776178289359293888940555
0.499931631207531270416526488332
0.499926067584978954027113280696
0.499920051249731864594939345217
0.499913545370632810043107939904
0.49990651012110674871137064701
0.499898902435724431565634045552
0.499890675747011919569825444988
0.499881779700908051334395920717
0.499872159849143538946939945291
0.499861757316676802216764042165
0.499850508442172132959758789656
0.499838344389344475429793592285
0.49982519072682112190658238942
0.499810966973982997246775499198
0.49979558611004592131295341713
0.499778954043424203854179110041
0.49976096903818398166936464038
0.499741521094140617765752078953
0.499720491276881935172686077994
0.49969775099370566376758609084
0.499673161211143766166363714464
0.499646571609406726237799577819
0.499617819668715797350293681638
0.49958672968209890263452182683
0.499553111688804563584868005561
0.499516760322036039104107313914
0.499477453564222849204187599546
0.499434951402527040914809140606
0.499388994376724885457775682584
0.499339302011009099863256713851
0.499285571120620074902180013071
0.499227473983534889461921326611
0.499164656366718069328040281709
0.499096735395666160736352355157
0.499023297255157425254147612626
0.49894389470824670648463172057
0.498858044419622423225531560422
0.498765224068466718638291239782
0.498664869234930517795455468357
0.498556370043252690904404232045
0.498439067543417514878890586765
0.49831224981205894223933998593
0.49817514775208676108265195029
0.498026930569232935855204947801
0.497866700902402383370147042683
0.497693489583369423859044390983
0.49750625
0.495025
0.49255625
0.4901
0.48765625
0.485225
0.48280625
0.4804
0.47800625
0.475625
0.47325625
0.4709
0.46855625
0.466225
0.46390625
0.4616
0.45930625
0.457025
0.45475625
0.4525
0.45025625
0.448025
0.44580625
0.4436
0.44140625
0.439225
0.43705625
0.4349
0.43275625
0.430625
0.42850625
0.4264
0.42430625
0.422225
0.42015625
0.4181
0.41605625
0.414025
0.41200625
0.41
0.40800625
0.406025
0.40405625
0.4021
0.40015625
0.398225
0.39630625
0.3944
0.39250625
0.390625
0.38875625
0.3869
0.38505625
0.383225
0.38140625
0.3796
0.37780625
0.376025
0.37425625
0.3725
0.37075625
0.369025
0.36730625
0.3656
0.36390625
0.362225
0.36055625
0.3589
0.35725625
0.355625
0.35400625
0.3524
0.35080625
0.349225
0.34765625
0.3461
0.34455625
0.343025
0.34150625
0.34
0.33850625
0.337025
0.33555625
0.3341
0.33265625
0.331225
0.32980625
0.3284
0.32700625
0.325625
0.32425625
0.3229
0.32155625
0.320225
0.31890625
0.3176
0.31630625
0.315025
0.31375625
0.3125
0.31125625
0.310025
0.30880625
0.3076
0.30640625
0.305225
0.30405625
0.3029
0.30175625
0.300625
0.29950625
0.2984
0.29730625
0.296225
0.29515625
0.2941
0.29305625
0.292025
0.29100625
0.29
0.28900625
0.288025
0.28705625
0.2861
0.28515625
0.284225
0.28330625
0.2824
0.28150625
0.280625
0.27975625
0.2789
0.27805625
0.277225
0.27640625
0.2756
0.27480625
0.274025
0.27325625
0.2725
0.27175625
0.271025
0.27030625
0.2696
0.26890625
0.268225
0.26755625
0.2669
0.26625625
0.265625
0.26500625
0.2644
0.26380625
0.263225
0.26265625
0.2621
0.26155625
0.261025
0.26050625
0.26
0.25950625
0.259025
0.25855625
0.2581
0.25765625
0.257225
0.25680625
0.2564
0.25600625
0.255625
0.25525625
0.2549
0.25455625
0.254225
0.25390625
0.2536
0.25330625
0.253025
0.25275625
0.2525
0.25225625
0.252025
0.25180625
0.2516
0.25140625
0.251225
0.25105625
0.2509
0.25075625
0.250625
0.25050625
0.2504
0.25030625
0.250225
0.25015625
0.2501
0.25005625
0.250025
0.25000625
0.25
0.25000625
0.250025
0.25005625
0.2501
0.25015625
0.250225
0.25030625
0.2504
0.25050625
0.250625
0.25075625
0.2509
0.25105625
0.251225
0.25140625
0.2516
0.25180625
0.252025
0.25225625
0.2525
0.25275625
0.253025
0.25330625
0.2536
0.25390625
0.254225
0.25455625
0.2549
0.25525625
0.255625
0.25600625
0.2564
0.25680625
0.257225
0.25765625
0.2581
0.25855625
0.259025
0.25950625
0.26
0.26050625
0.261025
0.26155625
0.2621
0.26265625
0.263225
0.26380625
0.2644
0.26500625
0.265625
0.26625625
0.2669
0.26755625
0.268225
0.26890625
0.2696
0.27030625
0.271025
0.27175625
0.2725
0.27325625
0.274025
0.27480625
0.2756
0.27640625
0.277225
0.27805625
0.2789
0.27975625
0.280625
0.28150625
0.2824
0.28330625
0.284225
0.28515625
0.2861
0.28705625
0.288025
0.28900625
0.29
0.29100625
0.292025
0.29305625
0.2941
0.29515625
0.296225
0.29730625
0.2984
0.29950625
0.300625
0.30175625
0.3029
0.30405625
0.305225
0.30640625
0.3076
0.30880625
0.310025
0.31125625
0.3125
0.31375625
0.315025
0.31630625
0.3176
0.31890625
0.320225
0.32155625
0.3229
0.32425625
0.325625
0.32700625
0.3284
0.32980625
0.331225
0.33265625
0.3341
0.33555625
0.337025
0.33850625
0.34
0.34150625
0.343025
0.34455625
0.3461
0.34765625
0.349225
0.35080625
0.3524
0.35400625
0.355625
0.35725625
0.3589
0.36055625
0.362225
0.36390625
0.3656
0.36730625
0.369025
0.37075625
0.3725
0.37425625
0.376025
0.37780625
0.3796
0.38140625
0.383225
0.38505625
0.3869
0.38875625
0.390625
0.39250625
0.3944
0.39630625
0.398225
0.40015625
0.4021
0.40405625
0.406025
0.40800625
0.41
0.41200625
0.414025
0.41605625
0.4181
0.42015625
0.422225
0.42430625
0.4264
0.42850625
0.430625
0.43275625
0.4349
0.43705625
0.439225
0.44140625
0.4436
0.44580625
0.448025
0.45025625
0.4525
0.45475625
0.457025
0.45930625
0.4616
0.46390625
0.466225
0.46855625
0.4709
0.47325625
0.475625
0.47800625
0.4804
0.48280625
0.485225
0.48765625
0.4901
0.49255625
0.495025
0.49750625
0.5


==> anc/Pqg/Pqg11.dat <==
# Pqg11
-1.05315751159527049725977377772
-1.05474852533861704246912276267
-1.05485938803185489220186905558
-1.05497786281943571193686434387
-1.05510446297258112179882344974
-1.05523973558479394796010175215
-1.05538426373409446718583772215
-1.05553866877779231449985867945
-1.05570361278742071739833520863
-1.05587980113185384695763682285
-1.05606798521703833443623340604
-1.05626896539119661063618846846
-1.05648359402480284899115259573
-1.05671277877509203332209424106
-1.05695748604533905539261003152
-1.0572187446496377194770919406
-1.05749764969441893839438873729
-1.05779536668847298530897878659
-1.05811313589378203090860606761
-1.05845227693002581828120318975
-1.05881419364619452105690830482
-1.0592003792733277287421005887
-1.05961242187299604107262615506
-1.0600520100967506411786156085
-1.06052093927238491601966581622
-1.06102111783347888421338435749
-1.06155457410932974889368392233
-1.06212346349300784602661061062
-1.06273007600591375560964723451
-1.06337684427784611239113043915
-1.06406635196221695722381357955
-1.06480134260666806010185342125
-1.06558472899994270656376146081
-1.06641960301644753418836140177
-1.06730924598049201615979454264
-1.06825713957271224564716549683
-1.06926697730166308778656353203
-1.07034267656398994555622141068
-1.07148839131695875811016259045
-1.07270852538741976656851715264
-1.07400774644149522110277634609
-1.07539100063940046368221573999
-1.0768635279998172094647320533
-1.07843087849812135757761741808
-1.08009892892250763315003329447
-1.08187390051163035326380888845
-1.08376237739677223740579738299
-1.0857713258707379650149813935
-1.08790811450462036286928206042
-1.09018053513227647056383435402
-1.0925968247207474178412371952
-1.09516568814292632718843567299
-1.09789632186648552209006699844
-1.10079843857037805459067111193
-1.10388229269708528394796771667
-1.10715870694514444019087131697
-1.1106390997023061997711724508
-1.11433551341488631639488337657
-1.11826064388342664662364543845
-1.12242787046860386367041696897
-1.12685128718434784062965010728
-1.13154573464727955497822259781
-1.13652683284276790540387575712
-1.14181101465804722259140016104
-1.1474155601218370347262881106
-1.15335863127766036665841715446
-1.15965930760445673699364825777
-1.16633762188301365044626658452
-1.17341459639007038840825080102
-1.18091227928354666379493596906
-1.18885378102207412064375170341
-1.19726331063970991948502268533
-1.20616621167222909945024643347
-1.21558899750455745633206055804
-1.22555938587954180031899350787
-1.23610633227617331398381430279
-1.24726006183038739165490022248
-1.25905209943345668329504578999
-1.2715152976015623486767161379
-1.28468386166515418511435124738
-1.29859337177796998465119877079
-1.31328080119285044538982302741
-1.32878453019452773739007754662
-1.34514435501815234959869871019
-1.36240149101622507983333321082
-1.38059856926559510960042158763
-1.39977962573005614136606134397
-1.41999008201261919753828597167
-1.44127671664458042378693466639
-1.46368762576587790483385053144
-1.48727217195281861814206803734
-1.51208091984497220244089929322
-1.53816555711284079041400328113
-1.5655787991918557056764631761
-1.59437427608643126975658361027
-1.62460639942042481595339018138
-1.65633020777772229852789576143
-1.68960118823923366777982494886
-1.72447507188093885949218029364
-1.76100760085255207719565278361
-1.79925426450885810962096388961
-1.83927000191705342249530774981
-2.278993681702658902089101489
-2.61391864462781583068130647863
-2.88703240683115151071753328453
-3.11742593475518443819378550882
-3.31580026486234475360801938436
-3.48894515261993316418005015375
-3.64152053162138020483380225969
-3.7769040117897106342375145968
-3.89764437089109089476873894527
-4.00572550040995343366829288556
-4.10273009441054302873553985314
-4.18994634042537970988327068464
-4.26844030630141419246010742397
-4.33910670469042985438779496161
-4.40270549647415795768192978316
-4.45988891530598616809481705556
-4.51122183131640712906583600219
-4.55719737105085371152882428872
-4.59824908760964291358003321445
-4.63476057533197701939506623237
-4.66707316024845340698060348643
-4.69549212021302319812985299906
-4.72029176662884965268129670051
-4.74171963416606279021259296566
-4.75999996390631137555027524868
-4.7753366212197502460634429523
-4.78791555728751128524845296619
-4.79790689909945001730807152835
-4.805466734639865323124328759
-4.8107386461963643229611302355
-4.81385503414393904943925825948
-4.81493826535087814583875604923
-4.81410167393574713535929894227
-4.81145043704490079716418191719
-4.8070823443003043292422528679
-4.80108847635128313069914252418
-4.79355380537334832143968950191
-4.78455772825759262277846996404
-4.77417454152221786353056822206
-4.76247386557411855045072421825
-4.74952102479148116239155699205
-4.735377388939924445100795867
-4.72010068063694983414068158154
-4.70374525291244862676374973556
-4.68636234035289658853317590479
-4.66800028684459287391283413808
-4.64870475253153415375125976975
-4.62851890226386059765434058104
-4.60748357752319887898280678886
-4.58563745356344238589546131328
-4.56301718329281644795507141423
-4.53965752923993448210429794188
-4.51559148478837985023428139691
-4.49085038572734893862698318903
-4.46546401304690049149758520507
-4.43946068780273163631241516601
-4.41286735878492642854270701758
-4.38570968364593412456885380409
-4.35801210407355881501613545012
-4.32979791553364811124132101563
-4.30108933205332599844204206526
-4.27190754646806148931015391609
-4.24227278651377886194579851881
-4.21220436710789390465043519637
-4.18172073913000031921029390848
-4.15083953498341216246969895003
-4.1195776111924442986678318595
-4.0879510882667963797982592972
-4.05597538804336168779025828896
-4.02366526869691926155301980943
-3.99103485759423291758323121298
-3.95809768215085333294921262773
-3.92486669883620648249599237527
-3.89135432046018465161293649279
-3.85757244186328700162548277894
-3.82353246412225524778012584838
-3.78924531737400201420765201183
-3.75472148235233399940981837412
-3.71997101072444015776079982232
-3.68500354430726790199419664757
-3.6498283332376780709293744771
-3.61445425316459016418490287314
-3.57888982152614809612216671017
-3.5431432129702044957564154503
-3.50722227397209473584931288453
-3.47113453669971146379610338711
-3.43488723217226162092848331015
-3.39848730275575962615509381716
-3.36194141403525465317070295862
-3.32525596610098170609334661989
-3.28843710428304300127939249083
-3.2514907293668477612649286802
-3.21442250731934670215248253985
-3.17723787855407582449962281856
-3.13994206676115777686600746599
-3.10254008732668465755722892919
-3.06503675536431153953038364698
-3.02743669338041427675052118276
-2.98974433859279833488365836041
-2.95196394992167846373746768893
-2.914099614670473799727755382
-2.87615525491287200480939373272
-2.8381346336016025351233674269
-2.80004136041341691372624097731
-2.76187889734389732808909015129
-2.72365056406489884796835276338
-2.68535954305667037141034778789
-2.6470088845259907676595131887
-2.60860151112099567222055098982
-2.57014022245275340885950354479
-2.53162769943307227385610085227
-2.49306650843748290010225720364
-2.45445910530183585147903046415
-2.41580783916048343583268376566
-2.37711495613357362784820863812
-2.33838260287057080856889375146
-2.29961282995673077451425245298
-2.26080759518889432060740030396
-2.22196876672662297428939232561
-2.18309812612438060047033703592
-2.1441973712501641748199319709
-2.10526811909570471203716778637
-2.06631190848309391196614185506
-2.02733020267244241735228405071
-1.98832439187494061452531733156
-1.94929579567547168159621201914
-1.91024566536871819822466071695
-1.87117518621250724241277632457
-1.83208547960195373905973124305
-1.79297760516778717354751416767
-1.75385256280208197387126818437
-1.71471129461445627632480854532
-1.67555468682165684550085951636
-1.63638357157330908248008261182
-1.59719872871647982573531715607
-1.55800088750157656189448158154
-1.51879072823198928419587900502
-1.47956888385977016066097652286
-1.44033594152954102427826735404
-1.40109244407271912156641709886
-1.36183889145405722481103384638
-1.32257574217240481971919496645
-1.28330341461751233695142887818
-1.24402228838462003434977542686
-1.20473270554849690537308682363
-1.16543497189852265305934069692
-1.12612935813633710750742082777
-1.08681610103751627208048948451
-1.0474954045786722659159340523
-1.00816744103131560659224092481
-0.968832352023762376915457269675
-0.929490249572315684191857159167
-0.890141217082900299294824249429
-0.85078531032428131567123342532
-0.81142255837395196306530877547
-0.772052964537732223021479948247
-0.732676507244078506463820629274
-0.693293140914065258098701628315
-0.653902796807961844820097769352
-0.614505383849292368577187445493
-0.575100789427232026860030101678
-0.535688880178161239983928289395
-0.496269502747167892627892163709
-0.456842484530258621225016758002
-0.417407634398012046835664599787
-0.377964743401380137215946681241
-0.338513585460318417964365158774
-0.299053918035901480576154435456
-0.259585482786557098073421261469
-0.220108006209030202948828474504
-0.180621200264666956833349049289
-0.141124762991589098801480842275
-0.101618379103309654475957593311
-0.0621017205743228785377720926519
-0.0225744472131839487244121661958
0.0169637927764226079986954627784
0.0565133622461425324625648130253
0.0960746345644712773660646563217
0.13564799308887935502916064757
0.175233830648103272625315203782
0.214832549034174688610034147649
0.254444558503772743508125268924
0.294070277288496232437231873938
0.333710131113663419526393443951
0.373364552725257868159163567352
0.413033981424648696849706510745
0.452718862610723188424877767548
0.49241964732907869873184152967
0.532136791827929347889848185357
0.571870757120391048653027468254
0.611622008552816048219374275768
0.651391015378855346299546496683
0.691178250338934116998411360749
0.73098418924483161771252811626
0.770809310569063026593011491434
0.810654095038766222118538430666
0.850519025233801714119050826067
0.890404585188778764564621659618
0.930311259998725207215396998882
0.970239535428122595721897244362
1.01018989752303208717069221505
1.05016283222603990890397055497
1.09015882499375436655010391667
1.13017836041658913578007501529
1.17022192184057004390553584413
1.21028999099090469398318944345
1.2503830475970561168923092125
1.29050156901906315860044628231
1.33064602987485152261312536094
1.37081690166828029290041742786
1.4110146524176693612901533923
1.45123974628455347569772641244
1.4914926432024086113082004697
1.53177379850509604501575433261
1.57208366255476888252710474617
1.61242268036898484540235141882
1.65279129124676786916713171409
1.69318992839335949007767807829
1.73361901854339910310172482903
1.77407898158226995247799878406
1.8145702301653451634419836669
1.85509316933486523326585419786
1.89564819613417516484853146162
1.93623569921904583915966623485
1.97685605846580027557470539774
2.01750964457596111242831026092
2.05819681867713094402626648976
2.09891793191981206409867054617
2.13967332506986667756094984194
2.18046332809631273985000207353
2.22128825975414425241751073791
2.26214842716185806956287006102
2.3030441253733620399695933063
2.34397563694393159923632844126
2.38494323148987372934177578738
2.42594716524154848807385724985
2.46698768058938906538781560988
2.50806500562255152244065830288
2.54917935365981498921106789735
2.59033092277234211312523015811
2.63151989529789793728888918375
2.67274643734611311434271628537
2.71401069829436440032338526842
2.75531281027383168996711134791
2.79665288764527641628232091025
2.83803102646407090636372565782
2.87944730393399222337283953317
2.92090177784927708989946729239
2.96239448602441663638580618304
3.00392544571115090293508312228
3.04549465300210319349164957481
3.08710208222047348490187188692
3.12874768529518807265501306243
3.1704313911208794298916593238
3.21215310490204580183411403206
3.25391270748071428543645832047
3.29571005464690398040029129313
3.33754497643115716452335631419
3.3794172763783762601708323226
3.421326730802172530395478114
3.46327308801889887776930518651
3.50525606756050371474227131208
3.54727535936530552277851967256
3.58933062294574830263320845045
3.63142148653215651588389494707
3.67354754619146419553510861649
3.71570836491984651917994293742
3.75790347170813313980677796051
3.80013236057883079405142573081
3.84239448959352798102487247812
3.88468927982939663972176355612
3.92701611432344454877518066018
3.96937433698310741362870140456
4.01176325146170106183469195704
4.0541821199971815887749763228
4.09663016221258441666589954425
4.13910655387643176215048175842
4.1816104256213116431700269322
4.2241408616187399615528433236
4.26669689820832001557916735512
4.30927752247911064050399630094
4.35188167080100462815298081483
4.39450822730380268979259118898
4.43715602230154451417877723543
4.47982383065952691060109808412
4.52251037010129904787403255713
4.56521429945277579115736673246
4.60793421682045143510248253848
4.65066865770052701465076890873
4.69341609301558406387126316297
4.73617492707524534233675174199
4.77894349545705773904721485354
4.82172006280361329775408981398
4.86450282053168999957603139093
4.90728988444894340831272621751
4.95007929227341224516275404561
4.99286900105081401152193770577
5.03565688446429939306403564622
5.07844073003100468739123727428
5.12121823617938807899216885274
5.16398700920095624671593681206
5.20674456006958035019318755229
5.24948830112116251457982410665
5.29221554258594289971866333218
5.33492348896523042766590155574
5.37760923524379409643413966684
5.42026976292856305915647919685
5.46290193590364847965641638384
5.50550249609101438298478560347
5.54806805890538366652723969166
5.59059510849116400610936537157
5.63307999272831092709990683229
5.67551891799310555723269626168
5.71790794365880560807713152913
5.76024297632002226514223825498
5.80251976372347437711741755678
5.84473388838646514843784731703
5.88688076088300491456091464249
5.92895561277595477217103241917
5.97095348917187674707664201804
6.01286924087343217919345307472
6.0546975161021547223976389251
6.09643275176221946986804795048
6.13806916421341466818069270056
6.17960073951887418999030497175
6.22102122313022142845339365746
6.26232410896957930422464548506
6.30350262786438363336853067352
6.3445497352870608944224957824
6.38545809834735423719715222596
6.42622008198035552658026807529
6.46682773426807194307599843275
6.50727277082656130632170137505
6.54754655818424033175876879246
6.5876400960698239400583668563
6.62754399852039936106794945865
6.66724847371127045037726918025
6.706743302399303973885379663
6.74601781486043084694591876415
6.78506086618954016575045526448
6.82386080981706582899198799766
6.86240546908088841865036647324
6.90068210667450757392617426743
6.93867739177248972119755939176
6.97637736461162096609833456018
7.01376739828059503747074664474
7.05083215744197152037510648905
7.08755555367699693332010942385
7.12392069710603704980958974004
7.15990984389404914964166703065
7.19550433920080769208768777767
7.23068455507838939600606956064
7.26542982275241162846515718509
7.29971835864712573871497431487
7.33352718342579570726660169615
7.36683203321454501458150413219
7.39960726205724060845575164802
7.43182573450759859220806585905
7.46345870709837172614128493855
7.49447569723108157549953683374
7.52484433779694075797054565874
7.55453021556248374081082737899
7.58349669102212987296682272575
7.61170469702205338339215842526
7.63911251297967788581666340849
7.66567551094094213836144382067
7.69134586900772401784086798037
7.71607224679763354659539431235
7.73979941652518601629847480811
7.7624678419614174730745568574
7.7840131958648315743498020826
7.80436580438245079932108558969
7.82345000426452772523969832965
7.84118339534237801732028575229
7.85747596634232554020860726442
7.87222906641260787034613491368
7.88533418725138280338357691635
7.89667151077099882038219818689
7.90610816384881276180487666543
7.91349610348265028934506519253
7.91866953048436890026550365401
7.92144169451940925171508758291
7.92160090290686449975801460186
7.91890547235075490387103815414
7.9130772540803583232953483706
7.90379319777662454724136265335
7.89067416219817779753126476028
7.87326976673130854228574035055
7.8510373901377027406831070456
7.82331223213674726910742025002
7.78926319364897472322461353046
7.74782518695426516006044330585
7.69758996837435941388858744072
7.63661850355371016669689862551
7.56209007887621861265790690891
7.46956395904121872884147360098
7.35112016264919939482504903099
7.18890471451220885570640294141
6.88164468894940881215747172222


==> anc/Pqg/Pqg21.dat <==
# Pqg21
815.761403266116660779362905099
814.813817249494480769547207225
814.759656840989044710494028849
814.702538688740003511839040732
814.642311129940614871201437809
814.578815432272926076297915443
814.51188551574956357028211342
814.441347667489673125676624165
814.367020249576590927713302438
814.288713400182692013761243873
814.206228728188047721811765859
814.119359001564222938181511989
814.027887829842957852660622084
813.931589341041814096275954169
813.830227853475333191727500804
813.723557542941072457547493368
813.611322105835270124114767626
813.49325441882307091101594409
813.369076195763441475303207841
813.238497642669349056492881436
813.101217111569693509242952615
812.956920754231098668301836733
812.805282176795206776110301471
812.645962096490798122936263097
812.478608001690089195954283396
812.302853816695149886523521454
812.118319572763715863620336343
811.924611087013934358718334288
811.721319650984931618218264005
811.508021730774669101497261444
811.284278680828479983832806988
811.049636473611036310173169154
810.803625447561346163145673564
810.545760075904737705432604606
810.275538759077628083449216708
809.992443643710126070913853869
809.695940471308048659543618615
809.385478459979551771358169973
809.060490222762022001749304755
808.720391726321809630270811594
808.364582294022375687396930861
807.992444657584953487570777618
807.603345061799256479309937026
807.196633426979350092064546164
806.77164357410066599953363283
806.327693517797250653951257202
805.864085832642527580979327481
805.380108098380765577125926553
804.875033430018547448383728889
804.348121098924088902782249094
803.798617251315307981768036126
803.225755730742897965705101123
802.628759011389860723458515529
802.006839249211286610582058636
801.359199458124598111280715174
800.685034818627666088352055205
799.983534126366477924244202126
799.253881388291340849602688224
798.495257574126509449986293015
797.706842530927791192321718064
796.887817068510830568050841807
796.037365223493664944946307469
795.154676709604564354380631487
794.238949561753387595977401743
793.28939298114445325404308583
792.305230388413430497544932284
791.285702691391623746444534042
790.230071773629291135668636145
789.137624209235728372219012613
788.007675208907579686548420781
786.839572801207394266476795141
785.632702252210390511640059326
784.386490725546657845995986727
783.10041218361593837797789671
781.773992529329413917007935389
780.406814986123735044320270736
778.998525712182496400999028896
777.54883964277463758989599358
776.057546552362573851369536808
774.524517325629651097449677791
772.949710423810969950455818067
771.333178529667830365130272579
769.675075351108162887207482851
767.975662559807716717836976341
766.235316837214291188376424589
764.454536996005433115941536786
762.633951140405251769460868083
760.77432382373609168503508902
758.876563156175181051979819745
756.94172780989655684360619498
754.971033862598641048921607381
752.965861413844996119039014127
750.927760901680925929082707412
748.85845903963700422614431339
746.759864286502738847930780693
744.63407175316581989921446657
742.483367442388038164591475251
740.310231708659159198793465277
738.117341816274922650840414105
735.907573464575158859548032237
733.68400113991441053110476763
731.449897144494763179635352132
711.801756268519302037008923465
701.232685467671899572832530699
694.599834961118870373302541617
690.10472703235654635963594044
686.909045920290914871169653683
684.558389168842748401422250203
682.781938153520918754164084255
681.407364232448766889226302151
680.319631097268815527014009806
679.43910006948085975766211607
678.709047816588285871612642829
678.08814835922316370072483691
677.545740368648200214682669341
677.058737485882505877585785171
676.609548887132267865479337624
676.184643095946202505253406885
675.773533763212873384939625551
675.368049481991412173644202375
674.961799139482455466778085337
674.549774572468391046553088339
674.128051341896682542087000853
673.69356073128426797782976395
673.243914177297686907541734527
672.777266790912841404539970309
672.292210358675461883080133564
671.787688809440063355353340898
671.262930964719521252899060678
670.717396702272287486694810835
670.150733612700913054571281877
669.562741925068630212729155603
668.953345993106375129131771352
668.322571019100020029376440751
667.670523983441497004814723656
666.997377969180630906697246928
666.303359240681281838572606845
665.58873656664918935882632319
664.85381237983819565175357275
664.098915445638157297863127155
663.324394774688033621720738154
662.530614564524305720459184548
661.717949994996974116332018431
660.886783733987844625889751302
660.037503035550090831122102317
659.170497333263539716473973539
658.286156248380440991637400656
657.384867946010885585678893355
656.467017783783351060406898209
655.532987206600192402343602686
654.583152848674641653203204571
653.617885810290377124106433917
652.637551081910623856903675899
651.642507092576301252479460748
650.633105363129042075479160702
649.609690247801867464399580579
648.572598750240799387823736963
647.522160402138437868689724174
646.458697194443871907762586738
645.382523552618214629120244184
644.293946348677556985750475049
643.193264943843134561776004857
642.080771256533337275118795276
640.956749851209837810088552778
639.821478044252159408188111593
638.675226023599434772392417063
637.5182569793799498577865291
636.350827243160898634493971072
635.173186433803153699467272508
633.985577608207660648510120809
632.788237415498773328017615407
631.581396253411780775181765623
630.365278425842380848490073015
629.140102300679462042361247089
627.9060804671831122295059228
626.663419892290554859098326605
625.412322075336508958682771424
624.152983200763659757557714389
622.885594288475546604297829037
621.610341341549965714472302932
620.327405491087439951453502535
619.036963138017707516691715055
617.739186091728627088854051585
616.434241705417335845581018128
615.122293008093744818175566278
613.803498833192216673929897694
612.478013943769151505505940643
611.145989154282731127516579851
609.8075714489666953578148116
608.46290409682313736551409369
607.112126763270249393967754844
605.755375618490019679089936471
604.392783442528331719579780701
603.024479727205969947084546707
601.650590774903883782385971426
600.271239794289872225292696001
598.886546993056768752438155137
597.496629667744357605745995507
596.101602290718747249364487982
594.701576594383860215137318794
593.29666165270015363843505928
591.886963960085733554034653505
590.472587507774731082490729897
589.053633857707224377031564433
587.630202214024163842454602602
586.202389492239730659848807338
584.770290386162365588228350464
583.333997432634377150336956796
581.893601074158602284213565076
580.449189719479071376396337461
579.000849802181043151030180317
577.54866583737414027927902033
576.092720476520648496673759066
574.63309456046935307328505285
573.169867170753587440744136988
571.703115679210468809632949894
570.23291579597660248419831008
568.759341615913856856262745342
567.282465663517150234723204803
565.802358936354553316938123285
564.319090947088401007140088602
562.832729764124527511235878406
561.343342050935191658489423114
559.850993104099747165930461995
558.355746890105636564698030981
556.857666080950848851172627635
555.356812088587580374650483298
553.853245098245476502681437512
552.347024100671508442080240241
550.838206923322255253325107488
549.326850260543115413959083928
547.81300970276776494601367244
546.296739764770009678922410337
544.778093912999047121886487146
543.25712459202805802916063294
541.733883250144988347289701114
540.208420364113358066083732554
538.680785463129943740476910997
537.151027152005225258595081845
535.619193133591563926521367183
534.085330230483187228381963355
532.549484406011194796052046175
531.011700784555969274991393671
529.472023671198573989824266978
527.930496570731945687244964706
526.387162206051944263806123531
524.84206253594760138146635731
523.295238772309215356471146658
521.746731396772269814024735114
520.196580176814507485561228089
518.64482418132286735835981657
517.091501795646392358784926184
515.536650736150635070420453685
513.980308064288529886769552946
512.422510200202160726166770174
510.863292935869333265816848153
509.302691447808358875710043944
507.740740309353973365800969175
506.177473502516846636665493178
504.612924429438688701134989754
503.047125923454522699058067255
501.480110259773275856590983588
499.911909165787434262462811031
498.342553831022116283246144488
496.772074916733541873646707488
495.200502565166510430708245163
493.627866408480147685271988388
492.054195577350841930345382573
490.479518709260961181674070404
488.903863956481625194842613258
487.327258993757499185812689173
485.74973102570127919366653358
484.171306793905251876221200987
482.592012583777033746395708119
481.01187423110632605902799024
479.430917128369261377020859223
477.849166230776665928001181763
476.266646062072317866351811286
474.683380720087045150776161148
473.099393882054277616267786955
471.514708809692445654336887297
469.929348354059402420061270648
468.343334960183837372621406394
466.756690671478445950827565615
465.169437133939423019450529319
463.581595600136656137533907694
461.993186932998808446414305403
460.404231609397299811146474529
458.814749723533018540410443683
457.224760990129424330130630288
455.634284747435535805348248094
454.043339960042132960416483512
452.451945221514345712726883674
450.860118756843644489325432627
449.267878424722097064023994928
447.675241719641607565416906417
446.082225773820708499102442151
444.488847358961334590685882224
442.895122887837868084588363676
441.301068415720608656285901536
439.706699641635687145259645932
438.112031909463310729205269731
436.517080208876097776863522303
434.921859176119133280254536669
433.326383094633250323049209262
431.730665895522919338826947992
430.134721157870004801946696726
428.53856210889452832770808749
426.942201623963457792282289761
425.345652226448423873055249374
423.748926087433148214443295877
422.152035025271251101952388391
420.554990504994990938203959978
418.957803637575372819455828792
417.360485179033948970846375705
415.763045529406519574410449628
414.165494731558828477025794844
412.567842469854234256717168797
410.970098068673223015490616078
409.372270490784514914611570418
407.774368335567401732441952096
406.176399837084837462763759922
404.57837286200668803851214076
402.980294907382429515743408622
401.38217309826246633707160919
399.784014185167122461910377453
398.185824541402238049143157163
396.587610160220182849800427429
394.989376651824974353121034491
393.391129240220063865556335422
391.792872759897226921415324815
390.194611652364865554210810309
388.596349962513898822947636105
386.998091334819284406150388448
385.399839009375077861488659257
383.801595817760797107719543572
382.203364178736717619372393929
380.605146093765578527497689134
379.006943142358031079081346282
377.40875647723900850293905842
375.810586819332040032456605521
374.212434452558371408157269279
372.614299218447589379245060718
371.016180510556278286656896979
369.418077268691062473981074282
367.819987972932208758994983266
366.22191063745377821789791261
364.623842804136125784424018064
363.025781535966349331517831381
361.427723410222086654682290796
359.829664511433848769185156416
358.231600424120860807109365055
356.633526225295157180988732574
355.035436476728445166251790222
353.437325216976010243226578051
351.839185953151686985466385591
350.241011652447660538638754804
348.64279473339259532260690358
347.04452705684130900914308689
345.446199916688920553304856039
343.847804030302100535803880834
342.249329528659739726514458577
340.650765946195026995639956773
339.052102210330589837478115847
337.453326630697999157296279604
335.854426888032573894263307548
334.255390022734039764933056404
332.656202423083199124992752859
331.056849813104354832397421608
329.457317240062799178599942584
327.857589061586228515181814668
326.257648932398474169661690716
324.657479790653449592562529556
323.057063843856701327864701985
321.456382554361416211315258642
319.855416624425177973394440994
318.254145980813181887182672095
316.652549758933004916562189779
315.050606286485389573140632388
313.448293066614830888020084123
311.845586760543055970474333227
310.242463169667752894701878032
308.638897217108138369484131967
307.034862928678149946240663068
305.430333413267206446483761212
303.825280842607597767363002741
302.219676430406640064469863715
300.613490410820762201763416462
299.006692016247671856859927495
297.399249454411682196525157332
295.791129884716159868318845906
294.1822993938358793145431352
292.57272297052083406908621558
290.962364479581759544265434402
289.351186635026260475885505401
287.739150972313006109587620024
286.126217819689953627902067883
284.512346268580981283601964601
282.897494142983653062306060705
281.281617967839092072746237655
279.664672936333105662548767094
278.046612876085776659585916799
276.427390214184707090845715389
274.806955941014967943912909867
273.18525957283656548517103584
271.562249113057875572100632434
269.937871012151016300334287117
268.312070126152519989890681525
266.684789673689921506197069189
265.055971191471994600956277326
263.425554488177334544571659631
261.79347759667279686538453699
260.159676724489951474607931018
258.52408620248419176151571044
256.88663843159744234216983289
255.247263827641530105341922095
253.60589076401521431817700835
251.962445512263606494102652988
250.316852180384243684468804088
248.669032648779404775592891103
247.018906503749374196665152276
245.366390968416258426917644467
243.711400830962646783204156004
242.053848370063880282449903819
240.393643277386954743968320864
238.730692577023143974466586974
237.064900541715297362088391697
235.396168605734460255482295434
233.724395274254008372424878182
232.049476029062910408731949732
230.371303230453077040422073649
228.689766015109072671570331902
227.004750189821826299354503596
225.316138120841465408252603869
223.623808618678119436206716988
221.92763681815363138997115496
220.227494053501744585919893182
218.523247728309703081273148287
216.814761180090574660735382396
215.101893539273289303247115911
213.384499582396771749649108397
211.662429579296111198417586297
209.935529134073040727976146222
208.203639019650814557112261299
206.466595005725758698519374174
204.724227679945419485670423025
202.976362262167685707017796153
201.222818411688165377609503541
199.463410027366494651460397725
197.697945040638660167191477143
195.926225201474940200729874714
194.148045857435573039057579796
192.363195726093536028984416476
190.571456661241833240756161983
188.772603413488891972352012814
186.966403386079380598846852836
185.152616387070684385212925676
183.330994379362147278084381028
181.501281230533624758519953876
179.663212465025505257633039644
177.816515021914200028758869232
175.960907022443589807329105341
174.096097552613369390808493783
172.221786467563257007863295556
170.337664226310078253478995063
168.443411767700211883114100329
166.538700441373531241285108977
164.623192011282266153274284535
162.696538754115123541378334535
160.758383681171938990179920227
158.808360920258644080261835272
156.846096304624643479491766418
154.871208229661825496059742138
152.883308856151899363376505055
150.882005762851420979258095657
148.866904183339031530984746202
146.837610005435323819722396295
144.793733770618320540526472778
142.734895992201194707874691631
140.660734224192299721314196278
138.570912472031874327163265145
136.465133763514440203673586407
134.343157026693086035885265539
132.204819904170862679583772702
130.050069854624504660285931199
127.879006991845997570110344435
125.69194382353599242585455111
123.489489783045850186855519949
121.27267292471205338384328298
119.043118727127516234631119744
116.80331922883917426209046017
114.557050002647679002346746501
112.310039119528694175759051013
110.071087323366934188652514546
107.854046965570072424751959018
105.681567242949072895751013533
103.592864108177795234459533292
101.662065124499418438550931635
100.051033572199696401275474414
99.2275420221266021813329462046
104.177089330180555207910537049


==> anc/Pqg/Pqg22.dat <==
# Pqg22
-17.5795182746417174191216095915
-17.57515011891704174928849875
-17.5749225088904852841452020494
-17.5746840224146496578890416043
-17.5744342111646673025097716808
-17.5741726136945246638032068646
-17.5738987554937248106878166661
-17.573612149092506577855870852
-17.5733122942204044382255556706
-17.5729986780232468731994688417
-17.5726707753440177667600777798
-17.5723280490733452309293764124
-17.5719699505757351272557379432
-17.571595920198032138152227923
-17.5712053878669692117823008305
-17.5707977737830560828177748239
-17.5703724892184587521754481964
-17.5699289374269335353625843859
-17.5694665146743006387554904812
-17.5689846113983720896406913483
-17.5684826135076859200627377404
-17.5679599038288412542482198836
-17.5674158637126755975043589273
-17.5668498748099741256698073465
-17.5662613210278487899090168659
-17.5656495906783699236528884189
-17.5650140788314717605893582989
-17.5643541898845824606277978946
-17.5636693403618451007946283151
-17.5629589619561943828329676958
-17.5622225048279298228889183659
-17.5614594411737746890424308774
-17.5606692690807251523711214074
-17.5598515166792696333481522141
-17.5590057466107871353459300387
-17.558131560824107755024656815
-17.5572286057163301098842626235
-17.5562965776330299131765995322
-17.5553352287429513158551701979
-17.5543443733021370071027263598
-17.5533238943222125730983187603
-17.5522737506571824305319935648
-17.5511939845226049149909246845
-17.5500847294603778651177926224
-17.5489462187615672110776919657
-17.547778794358732366961712933
-17.5465829161980251135638993026
-17.5453591720999433189404402875
-17.5441082881159861168932744029
-17.5428311393865605009294593803
-17.5415287615033067217878280249
-17.5402023623765159695239577731
-17.5388533346054816577039667232
-17.53748326834642677938227475
-17.5360939646690543217856274863
-17.5346874493887441331704555679
-17.533265987356934938365068131
-17.5318320971872499107865620345
-17.5303885663894123808819011847
-17.5289384668769175407047510112
-17.5274851708077377044689555751
-17.5260323667100028771436428396
-17.5245840758365740142823682884
-17.5231446686836713898519465147
-17.5217188815991920747161502233
-17.5203118333960052028160863821
-17.5189290418743076202883507331
-17.5175764401450117173066947195
-17.5162603926330779687359764406
-17.5149877106256537314485369335
-17.5137656672147948624286929555
-17.5126020114683867873012222137
-17.5115049816456076487137039446
-17.5104833172548513329907847378
-17.5095462697324186605763848457
-17.5087036114994605014392403451
-17.5079656431325908813227880855
-17.5073431983602599745659757533
-17.5068476465723705029010821917
-17.5064908925047270590501459112
-17.5062853727327238980811529944
-17.5062440485802082582043285454
-17.5063803950197173134734717519
-17.5067083851093007074784321171
-17.5072424694789404442363794998
-17.5079975503462093246639843895
-17.5089889495063225540202031087
-17.5102323697062001087589250364
-17.5117438487756464960571076654
-17.5135397058513569725456031974
-17.5156364789912724932806662471
-17.5180508534379359641279659357
-17.5207995797500633497399766873
-17.523899380981653313249462923
-17.5273668480477385202492764727
-17.5312183223754483113690909192
-17.5354697648985162643609191797
-17.5401366104128231422115736021
-17.5452336062700894701024988753
-17.5507746343464639654821441198
-17.5567725151824917221060533595
-17.5632387931507287312850289786
-17.6418885560348422683445120579
-17.7044611253152345828752052337
-17.7534320569201497719317678949
-17.791583585150804011718908845
-17.8209869195491579245966054439
-17.8431624605706093313241949918
-17.8592506710853098884651073011
-17.870128565454994723415057913
-17.8764860138546555733868434286
-17.8788764480707335888614438917
-17.8777514157028209228301912579
-17.8734847486665127391339609147
-17.8663898823114343148665309444
-17.8567325404108308076146999611
-17.8447402088522746685781142254
-17.8306093348841870675784792319
-17.8145108833665939629464420074
-17.7965946848768032117374047232
-17.7769928810647749726297320889
-17.7558226855996385695831016431
-17.7331886193677813623299377778
-17.709184336936192280579652921
-17.6838941317566596108971369162
-17.657394186321531621143224599
-17.6297536179612786430855103491
-17.6010353595020121935127306116
-17.5712969054216858460708056358
-17.5405909476576657757495921741
-17.5089659202653522866716195971
-17.4764664683096365212627636855
-17.4431338534022375508438320748
-17.4090063059705977989530113749
-17.3741193325054519932930448771
-17.3385059845713057032470812388
-17.3021970951922185524716446543
-17.265221487280598045500079398
-17.2276061580105609666812201442
-17.1893764424125368419689786392
-17.1505561589533840472393704267
-17.1111677394439766629761704417
-17.0712323452664760404865989688
-17.0307699716225245177291400359
-16.9897995412604567361198026958
-16.9483389889356068135210609318
-16.9064053376859216693804341642
-16.8640147678597570183432890573
-16.8211826797093911007405397255
-16.7779237502587512998089634674
-16.7342519850640978737486106962
-16.690180765409477748389770411
-16.6457228914126173121849649859
-16.6008906214598871973123991405
-16.555695708339651456083046265
-16.5101494324005491916272614085
-16.4642626320240804277334055862
-16.4180457316684684961838270029
-16.3715087677124664217479791736
-16.3246614123029895208177999986
-16.2775129953887042134099423776
-16.2300725251025712225515658665
-16.1823487066394788943336200077
-16.134349959760209949860287964
-16.0860844350398065901812952781
-16.0375600289667150744440310009
-15.9887843979887131074912604396
-15.9397649715923891798186779545
-15.8905089644947121762587959687
-15.8410233880178807860126473426
-15.7913150607120703094685469246
-15.7413906182848079646968175573
-15.6912565228904271719557161648
-15.6409190718283071210410167559
-15.5903844056943355342885865088
-15.5396585160261868049801583116
-15.4887472524795380189035398741
-15.4376563295692108097518845512
-15.386391333006391515853692324
-15.3349577256605139202879127811
-15.2833608531720599077102114397
-15.2316059492404188399568602604
-15.1796981406090243531559451601
-15.1276424517682381072255417293
-15.0754438093948564457830554413
-15.0231070465456625334886170984
-14.9706369066211195930999068371
-14.9180380471140881120338530313
-14.8653150431573403813945320034
-14.8124723908826296779169063544
-14.7595145106031400321260255405
-14.7064457498302879812067687479
-14.65327038613506292349245592
-14.5999926298633713282424811352
-14.5466166267141864000605020956
-14.4931464601886937085076297483
-14.4395861539180601316156615875
-14.3859396738769340393080471975
-14.3322109304893051743881571722
-14.2784037806329097506414970697
-14.2245220295479567787969853126
-14.1705694326555727405891779591
-14.1165496972910109082850183077
-14.0624664843563465351452851798
-14.0083234098970777153463388254
-13.9541240466067720135693493198
-13.8998719252636392495151731087
-13.8455705361026695001691758294
-13.7912233301267510013636205359
-13.7368337203599738648557327523
-13.6824050830461311667296398221
-13.6279407587952478998581984092
-13.5734440536807995036464762226
-13.5189182402901242596743730796
-13.4643665587303869208428987771
-13.4097922175923137431894530581
-13.3551983948737908966191916931
-13.3005882388652983845959177504
-13.2459648689990394976226896451
-13.1913313766635209038087191498
-13.1366908259852402288438686184
-13.0820462545790459245285156384
-13.0274006742686479337764330356
-12.9727570717786767286177251225
-12.9181184093996123549744408806
-12.8634876256268338209680087069
-12.8088676357749721973010195903
-12.7542613325686878656988085893
-12.699671586710933183215725814
-12.6451012474297061751991799966
-12.590553143004248495106781747
-12.5360300812715915794063675731
-12.4815348501143084802947513321
-12.4270702179302850921743361671
-12.3726389340852832272097627213
-12.3182437293490290805557575912
-12.2638873163155239079860725743
-12.2095723898082390790565154625
-12.1553016272708249386134559811
-12.1010776891439319883110501019
-12.0469032192287136759421881693
-11.9927808450375524495399389334
-11.9387131781325245981270251067
-11.8847028144520946709591461715
-11.8307523346265068574439334837
-11.7768643042823185415428526217
-11.7230412743365002434967541694
-11.6692857812805062590981984355
-11.6156003474547014378847305992
-11.5619874813135116461271011221
-11.5084496776816484817822362964
-11.4549894180017426937160415285
-11.4016091705737054568639887057
-11.3483113907861221220921984578
-11.2950985213399692507484164317
-11.2419729924649326183566299044
-11.1889372221285913912307278423
-11.1359936162387218079305260749
-11.0831445688389624006154063862
-11.0303924622980720376678317801
-10.9777396674930018285695412603
-10.9251885439859921768070481024
-10.8727414401958969701141352319
-10.8204006935639280347367383467
-10.7681686307140045281935613023
-10.7160475676078838811277705249
-10.6640398096952432024975642291
-10.6121476520588727139238006381
-10.5603733795551357600038615864
-10.5087192669498432343596115535
-10.4571875790496838496392409867
-10.4057805708293455480804569383
-10.3545004875544574828679436281
-10.3033495649004763854892464814
-10.2523300290676357574741091967
-10.2014440968920711738657983031
-10.15069397595323004875744419
-10.100081864677669479094742395
-10.0496099524393412411475125418
-9.99928041965645865458596709985
-9.9490954378850358424792261032
-9.8990571699091858927650481452
-9.84916776982826055927813163469
-9.79942938314091042015495639547
-9.74984414682614083064334938204
-9.70041418942143555869979020084
-9.65114163109801666827663666234
-9.60202858373330601023775712684
-9.55307715098065058806007863912
-9.50428942833637107883948487032
-9.45566750320418990385707285293
-9.40721345495709245156927717136
-9.3589293549966723540985140173
-9.31081726681000910108274895259
-9.26287924602412373726857918702
-9.21511734045805592787811768833
-9.16753359017260328410658194875
-9.12013002751776151585051500913
-9.07290867717790171582392487727
-9.02587155621471887464059569297
-8.97902067410798357641546169988
-8.93235803279412672528700857015
-8.88588562670268510142800341775
-8.83960544279063353714710977282
-8.79351946057462753624573635131
-8.7476296521611782296338599573
-8.7019379822747796641628426717
-8.65644640828400655661801478489
-8.6111568802255988078152116995
-8.56607134082654725981288111749
-8.52119172552419338949005288357
-8.47651996248435386130442668979
-8.43205797261747910812998255034
-8.387807669592853368910799709
-8.34377095985084188271645258314
-8.29994974261318921792539527257
-8.25634590989137099999220708881
-8.21296134649299958887705334701
-8.16979793002628254503781888606
-8.12685753090253100820913308361
-8.08414201233671339330879800059
-8.0416532303460480799940060256
-7.99939303374662703388567257612
-7.95736326414806054550627471602
-7.91556575594613150471343204116
-7.87400233631344584099119265683
-7.83267482518806395046381087441
-7.79158503526009609594251224431
-7.75073477195624290365590950986
-7.71012583342226018642466273745
-7.66976001050332539471134010571
-7.62963908672228103090457795054
-7.58976483825572835497751213639
-7.55013903390794265777714338919
-7.51076343508257927801510535088
-7.47163979575213738677032829096
-7.43276986242514635506629902712
-7.39415537411103725178131619643
-7.35579806228265968655382844978
-7.31769965083640181104147675572
-7.27986185604986881727347582091
-7.24228638653707271908549751916
-7.20497494320108356670544217489
-7.16792921918408952018953533686
-7.13115089981481038905694034823
-7.09464166255320632732882281381
-7.05840317693242034914174265778
-7.02243710449789019375768912512
-6.98674509874356181337922650366
-6.95132880504513337558249318254
-6.9161898605902551569014429819
-6.88132989430560704721887537913
-6.84675052678077157778564480116
-6.81245337018881642006965325572
-6.77844002820349616889138644689
-6.74471209591297891155517410707
-6.71127115972999858447285603156
-6.67811879729832941901698255365
-6.64525657739547386728465685496
-6.61268605983145026363728878504
-6.58040879534356110607705693389
-6.54842632548701721867822461464
-6.51674018252128716748079586936
-6.48535188929203513160098672707
-6.45426295910850396192947512195
-6.42347489561619337369761540964
-6.39298919266467609724757008041
-6.36280733417038733314165944719
-6.33293079397421500153495523991
-6.30336103569371001830556426575
-6.27409951256972714701729665859
-6.24514766730729783992348158118
-6.216506931910526864638373872
-6.18817872751129438557838102478
-6.16016446419153449847524884832
-6.13246554079884996757852681111
-6.10508334475521105153050833122
-6.07801925185847378559636531149
-6.05127462607643987238174712651
-6.0248508193331663746862776713
-5.9987491712872186536867801786
-5.97297100910154440055012985413
-5.94751764720463011324008961378
-5.92239038704258391183886225302
-5.89759051682177009966059634152
-5.87311931124160129327855444368
-5.84897803121707318635518306738
-5.82516792359060499796361837136
-5.80169022083272529758331449026
-5.77854614073111810078934118519
-5.7557368860675177888416295973
-5.73326364428191341059627168225
-5.71112758712349315600137222528
-5.68932987028772811658474796811
-5.66787163303896072863777151862
-5.64675399781782737625428525827
-5.62597806983280634804386004779
-5.60554493663514151306409912259
-5.5854556676763485126164753895
-5.56571131384746374227724157657
-5.54631290699914669141746102203
-5.5272614594416930634581353047
-5.50855796342395924453507796009
-5.49020339059013782153447175349
-5.47219869141325864558337666852
-5.45454479460422003675616627214
-5.43724260649507973929719111466
-5.42029301039525473645701395001
-5.40369686591919255165914327228
-5.38745500828398368451280222253
-5.37156824757528479241319246173
-5.35603736797981451177363777563
-5.34086312698256773620565683545
-5.32604625452676898241894253178
-5.31158745213445035201240900906
-5.29748739198539362721146213423
-5.28374671595201821442169092263
-5.27036603458762585841414420433
-5.25734592606522806037614026824
-5.24468693506398158017009221344
-5.23238957160003977284788071532
-5.2204543097983911199962404118
-5.2088815866019992974968116727
-5.19767180041427939007420394733
-5.18682530967064009739178846332
-5.17634243133448938377503436418
-5.16622343931273810529319531476
-5.15646856278543945872521353699
-5.14707798444376799844009393496
-5.13805183863006637408333657025
-5.12939020937316626007030942791
-5.12109312831161700299511905176
-5.11316057249682546822015223384
-5.10559246206741682679670760246
-5.09838865778536112370181970189
-5.09154895842356594466640552184
-5.08507309799370173869129327977
-5.07896074280199241822613675082
-5.07321148831955727862506556138
-5.06782485585261680862920279429
-5.0628002889964583010976411194
-5.05813714985547861984684303589
-5.05383471500985954361384014272
-5.04989217120746103742190989317
-5.04630861075731101654094563496
-5.04308302659859359832593770986
-5.04021430701625312137243761023
-5.0377012299711937402135595049
-5.03554245700951216750645053617
-5.03373652671119333436334419852
-5.0322818476341541001730315667
-5.03117669070435487570693178454
-5.03041918099681432810116240246
-5.03000728884564135591038561942
-5.02993882021350259654114805096
-5.0302114062421077767396414484
-5.03082249189512202276402943918
-5.03176932359316734966343292912
-5.03304893572697036713610326507
-5.03465813591890593285300424606
-5.03659348888475991317857295826
-5.03885129872598014430250117267
-5.04142758945738113737023295613
-5.04431808354545027096546200957
-5.04751817819712622127424850784
-5.05102291909701061976805765456
-5.0548269712409659927319796403
-5.05892458645410671101187267231
-5.06330956710898023758701417278
-5.06797522547230806489977103229
-5.07291433800222731732476434354
-5.07811909378767087197048310657
-5.0835810361610174400263170692
-5.08929099631615126930583570534
-5.09523901751566406583843016382
-5.10141426815855565517645538246
-5.10780494158388010084199949539
-5.11439813997976985594493599608
-5.12117973911467011886598588862
-5.12813422975774652058989099957
-5.13524453053698403181606837381
-5.14249176549476482046702516844
-5.14985499759445771942885142148
-5.15731090669114850422667633204
-5.164833396680716686324790041
-5.17239311118882548632676804691
-5.17995682948278742805104406252
-5.18748670305167373800746171815
-5.19493927648243712291659155796
-5.20226421045105576348212080834
-5.20940258389707942626112482394
-5.21628458598114654499480670972
-5.22282629587329191832268433183
-5.22892504937480217036621554322
-5.23445252102840736211372695443
-5.23924391901913200791783117243
-5.2430801431459440457023842163
-5.24565623831790505111215995682
-5.24652123672356797738235680214
-5.2449659474635200704053023192
-5.24280663537608403751641520267


==> anc/Pqg/PqgREG <==
      REAL*8 FUNCTION PqgREG(IO,as,X,NF)
*     ----------------------------------
*
      IMPLICIT NONE
*
      REAL*8 as,X,NF,NNF,T1,T2,T3
      REAL*8 GRPqg,SXPqg,LXPqg
      INTEGER IO
*
      NNF=4.0D0*NF
      T1=GRPqg(IO,X,AS,NNF)
      T2=SXPqg(IO,X,AS,NNF)
      T3=LXPqg(IO,X,AS,NNF)
*
      PqgREG=T1+T2
*
      RETURN
      END


==> anc/Pqg/SXPqg.f <==
      REAL*8 FUNCTION SXPqg(IO,z,as,NF)
*     --------------------------------- 
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20)
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)= - 5 + 7.D0/3.D0*w(2)
      w(4)=z**2
      w(4)=w(4) - 1
      w(3)=w(2)*w(4)*w(3)
      w(4)=w(1) - z
      w(3)=w(3) + 20.D0/3.D0*w(4)
*
      G = NF*as*w(3)
      GOTO 200
103   CONTINUE
      w(1)=z**(-1)
      w(2)=Log(z)
      w(3)=56 + 601.D0/9.D0*z
      w(3)=z*w(3)
      w(4)=z**2
      w(4)=w(4) - 1
      w(5)=z3*w(4)
      w(3)= - 718.D0/3.D0*w(5) - 56*w(1) - 601.D0/9.D0 + w(3)
      w(5)=w(4)*w(2)
      w(6)=11*w(4) - 134.D0/9.D0*w(5)
      w(6)=w(2)*w(6)
      w(6)= - 1532.D0/3.D0*w(4) + w(6)
      w(6)=w(2)*w(6)
      w(3)=4*w(3) + w(6)
      w(3)=w(2)*w(3)
      w(6)= - 2131.D0/3.D0 + 152*z3
      w(7)=w(1) - z
      w(6)=w(7)*w(6)
      w(8)=47.D0/6.D0*w(4) + w(5)
      w(8)=w(2)*w(8)
      w(8)=613.D0/12.D0*w(4) + w(8)
      w(8)=w(2)*w(8)
      w(8)=1304.D0/9.D0*w(4) + w(8)
      w(8)=w(2)*w(8)
      w(8)=139.D0/54.D0*w(7) + w(8)
      w(8)=NF*w(8)
      w(4)=155*w(4) - 397.D0/18.D0*w(5)
      w(4)=w(2)*w(4)
      w(4)=128*w(7) + w(4)
      w(4)=z2*w(4)
      w(3)=w(4) + 1.D0/9.D0*w(8) + 1.D0/3.D0*w(3) + w(6)
*
      G = NF*as**2*w(3)
*
200   CONTINUE
*
      SXPqg = G
*
      RETURN
      END


==> anc/Pqg/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/Pqg/delta.m <==
0


==> anc/Pqg/large-x.m <==
(-5*as*NF*Log[1 - z]^2)/3 + 
 as^2*(NF^2*((77*Log[1 - z])/162 - (z2*Log[1 - z])/2 + (25*Log[1 - z]^2)/54 + 
     (5*Log[1 - z]^3)/108) + NF*((-1283*Log[1 - z])/54 + 21*z2*Log[1 - z] + 
     (260*z3*Log[1 - z])/9 - (475*Log[1 - z]^2)/9 + (130*z2*Log[1 - z]^2)/9 - 
     (35*Log[1 - z]^3)/18 + (25*Log[1 - z]^4)/27))


==> anc/Pqg/outg.f <==
      REAL*8 w(3)

      w(1)=Log(1 - z)
      w(2)= - 7.D0/2.D0 + 5.D0/3.D0*w(1)
      w(2)=w(1)*w(2)
      w(2)=w(2) - 95 + 26*z2
      w(2)=w(1)*w(2)
      w(3)=5 + 1.D0/2.D0*w(1)
      w(3)=w(1)*w(3)
      w(3)=5.D0/27.D0*w(3) + 77.D0/81.D0 - z2
      w(3)=NF*w(3)
      w(2)=1.D0/2.D0*w(3) + 260.D0/9.D0*z3 + 5.D0/9.D0*w(2) - 1283.D0/
     & 54.D0 + 21*z2

      G = NF*AS2*w(2)*w(1)


==> anc/Pqg/plus.m <==
0


==> anc/Pqg/small-x.m <==
((20*as*NF)/3 + as^2*((139*NF^2)/486 + NF*(-2131/3 + 128*z2 + 152*z3 - 
       (224*Log[z])/3)))/z + as*NF*(5*Log[z] - (7*Log[z]^2)/3) + 
 as^2*(NF^2*((-1304*Log[z])/81 - (613*Log[z]^2)/108 - (47*Log[z]^3)/54 - 
     Log[z]^4/9) + NF*((-2404*Log[z])/27 - 155*z2*Log[z] + 
     (2872*z3*Log[z])/9 + (1532*Log[z]^2)/9 + (397*z2*Log[z]^2)/18 - 
     (11*Log[z]^3)/3 + (134*Log[z]^4)/27)) + 
 z*((-20*as*NF)/3 + as^2*((-139*NF^2)/486 + 
     NF*(2131/3 - 128*z2 - 152*z3 + (224*Log[z])/3))) + 
 z^2*(as*NF*(-5*Log[z] + (7*Log[z]^2)/3) + 
   as^2*(NF*((2404*Log[z])/27 + 155*z2*Log[z] - (2872*z3*Log[z])/9 - 
       (1532*Log[z]^2)/9 - (397*z2*Log[z]^2)/18 + (11*Log[z]^3)/3 - 
       (134*Log[z]^4)/27) + NF^2*((1304*Log[z])/81 + (613*Log[z]^2)/108 + 
       (47*Log[z]^3)/54 + Log[z]^4/9)))


==> anc/Pqg/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/Pqg/x9.frm <==
 CF  Log;
   S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
   L   G  = (-5*as*NF*Log(1 - z)^2)/3 + 
 as^2*(NF^2*((77*Log(1 - z))/162 - (z2*Log(1 - z))/2 + (25*Log(1 - z)^2)/54 + 
     (5*Log(1 - z)^3)/108) + NF*((-1283*Log(1 - z))/54 + 21*z2*Log(1 - z) + 
     (260*z3*Log(1 - z))/9 - (475*Log(1 - z)^2)/9 + (130*z2*Log(1 - z)^2)/9 - 
     (35*Log(1 - z)^3)/18 + (25*Log(1 - z)^4)/27));

*    
   id as^2=AS2;
*   id AS2=0;
*   id as*U=AS;
   id as=0;
*   id U=1;  
*   id as^2=0;
*  id as^3=0;
*   id as^2=0;
*   id AS3=0;
*   id as^2=0;
*
   Format O3;
*   Print +f;
   .sort
   ExtraSymbols,array,w;
   Format Doublefortran;
   #optimize G
   #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
   #write <outg.f> "%O"
   #write <outg.f> "      G = %e",G
   #clearoptimize
   .sort
   .end


==> anc/Pqg/x9.log <==
FORM 4.3.1 (Apr 11 2023, v4.3.1) 64-bits         Run: Sat Jan 31 10:30:00 2026
     CF  Log;
       S   a,b,c,z,D33,NF,NA,z2,z3,z5,as,LM,LQ,flav,AS,AS2,AS3,U;
       L   G  = (-5*as*NF*Log(1 - z)^2)/3 + 
     as^2*(NF^2*((77*Log(1 - z))/162 - (z2*Log(1 - z))/2 + (25*Log(1 - z)^2)/54 + 
         (5*Log(1 - z)^3)/108) + NF*((-1283*Log(1 - z))/54 + 21*z2*Log(1 - z) + 
         (260*z3*Log(1 - z))/9 - (475*Log(1 - z)^2)/9 + (130*z2*Log(1 - z)^2)/9 - 
         (35*Log(1 - z)^3)/18 + (25*Log(1 - z)^4)/27));
    
    *    
       id as^2=AS2;
    *   id AS2=0;
    *   id as*U=AS;
       id as=0;
    *   id U=1;  
    *   id as^2=0;
    *  id as^3=0;
    *   id as^2=0;
    *   id AS3=0;
    *   id as^2=0;
    *
       Format O3;
    *   Print +f;
       .sort

Time =       0.00 sec    Generated terms =         11
               G         Terms in output =         11
                         Bytes used      =        740
       ExtraSymbols,array,w;
       Format Doublefortran;
       #optimize G

Time =       0.02 sec    Generated terms =          1
               G         Terms in output =          1
                         Bytes used      =         60
       #write <outg.f> "      REAL*8 w(`optimmaxvar_')"
       #write <outg.f> "%O"
       #write <outg.f> "      G = %e",G
       #clearoptimize
       .sort
       .end
  0.02 sec out of 0.02 sec


==> anc/Pqg/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.


==> anc/SPL1.dat <==
# PnsV small x modified
  -157.55294976646288799
  -157.44382763557314     
  -157.43726606799373     
  -157.43032288324503     
  -157.42297683736888     
  -157.41520557380136     
  -157.40698557034830     
  -157.39829208392894     
  -157.38909909321410     
  -157.37937923898699     
  -157.36910376216292     
  -157.35824243953721     
  -157.34676351709277     
  -157.33463364087402     
  -157.32181778540235     
  -157.30827917954593     
  -157.29397922988574     
  -157.27887744147483     
  -157.26293133601212     
  -157.24609636741388     
  -157.22832583478703     
  -157.20957079275922     
  -157.18977995923615     
  -157.16889962055757     
  -157.14687353414229     
  -157.12364282860017     
  -157.09914590139942     
  -157.07331831420288     
  -157.04609268588592     
  -157.01739858340534     
  -156.98716241060447     
  -156.95530729514212     
  -156.92175297368249     
  -156.88641567553805     
  -156.84920800502277     
  -156.81003882271989     
  -156.76881312597516     
  -156.72543192890271     
  -156.67979214226489     
  -156.63178645362677     
  -156.58130320815553     
  -156.52822629057573     
  -156.47243500879495     
  -156.41380397973262     
  -156.35220301795835     
  -156.28749702785262     
  -156.21954589995039     
  -156.14820441229949     
  -156.07332213764539     
  -155.99474335738296     
  -155.91230698323898     
  -155.82584648774673     
  -155.73518984466955     
  -155.64015948055703     
  -155.54057223875725     
  -155.43623935725964     
  -155.32696646186241     
  -155.21255357622249     
  -155.09279515046592     
  -154.96748011011596     
  -154.83639192723876     
  -154.69930871573570     
  -154.55600335290364     
  -154.40624362944254     
  -154.24979243018061     
  -154.08640794794337     
  -153.91584393308494     
  -153.73784998126439     
  -153.55217186221989     
  -153.35855189233098     
  -153.15672935390467     
  -152.94644096416982     
  -152.72742139707248     
  -152.49940386101230     
  -152.26212073575175     
  -152.01530427173452     
  -151.75868735512404     
  -151.49200434182808     
  -151.21499196384957     
  -150.92739031115138     
  -150.62894389227404     
  -150.31940277677586     
  -149.99852382244171     
  -149.66607199004420     
  -149.32182174822674     
  -148.96555857075077     
  -148.59708052807719     
  -148.21619997478729     
  -147.82274533393593     
  -147.41656297880081     
  -146.99751921189090     
  -146.56550234033125     
  -146.12042484581707     
  -145.66222564643749     
  -145.19087244647415     
  -144.70636416906609     
  -144.20873346517249     
  -143.69804929069744     
  -143.17441954181925     
  -142.63799373657844     
  -142.08896572855178     
  -141.52757643595294     
  -136.07761846635447     
  -132.61085612014341     
  -130.11895422040214     
  -128.21487232783727     
  -126.70399358565655     
  -125.47344195756543     
  -124.45156565814028     
  -123.58993666209685     
  -122.85427269610389     
  -122.21942534033855     
  -121.66641753051361     
  -121.18059621787707     
  -120.75042962612935     
  -120.36669582176168     
  -120.02191868479196     
  -119.70996574296311     
  -119.42575505380333     
  -119.16503743867656     
  -118.92423195197010     
  -118.70029970270566     
  -118.49064579090611     
  -118.29304217686956     
  -118.10556635580477     
  -117.92655211846090     
  -117.75454966074388     
  -117.58829300165932     
  -117.42667316976026     
  -117.26871598333634     
  -117.11356351895779     
  -116.96045856401427     
  -116.80873150050076     
  -116.65778918275052     
  -116.50710546053733     
  -116.35621306771985     
  -116.20469665030926     
  -116.05218675010138     
  -115.89835459350357     
  -115.74290756190162     
  -115.58558524134796     
  -115.42615596666008     
  -115.26441378906978     
  -115.10017580802264     
  -114.93327981713344     
  -114.76358222204483     
  -114.59095619435141     
  -114.41529003107543     
  -114.23648569363185     
  -114.05445750394257     
  -113.86913097849501     
  -113.68044178378409     
  -113.48833479881499     
  -113.29276327224690     
  -113.09368806337963     
  -112.89107695756969     
  -112.68490404785022     
  -112.47514917555301     
  -112.26179742360765     
  -112.04483865695414     
  -111.82426710516751     
  -111.60008098296042     
  -111.37228214473058     
  -111.14087576975446     
  -110.90587007500596     
  -110.66727605291487     
  -110.42510723166784     
  -110.17937945591535     
  -109.93011068597234     
  -109.67732081379781     
  -109.42103149422113     
  -109.16126599003128     
  -108.89804902969266     
  -108.63140667656575     
  -108.36136620862774     
  -108.08795600778141     
  -107.81120545793117     
  -107.53114485107918     
  -107.24780530076951     
  -106.96121866226581     
  -106.67141745890800     
  -106.37843481414187     
  -106.08230438876153     
  -105.78306032294567     
  -105.48073718270579     
  -105.17536991039724     
  -104.86699377897416     
  -104.55564434969725     
  -104.24135743302861     
  -103.92416905246628     
  -103.60411541109937     
  -103.28123286067304     
  -102.95555787297880     
  -102.62712701339497     
  -102.29597691641746     
  -101.96214426303550     
  -101.62566575981646     
  -101.28657811957558     
  -100.94491804351486     
  -100.60072220472745     
  -100.25402723296654     
  -99.904869700592130     
  -99.553286109608720     
  -99.199312879718761     
  -98.842986337320099     
  -98.484342705380456     
  -98.123418094128482     
  -97.760248492504019     
  -97.394869760315487     
  -97.027317621053626     
  -96.657627655319871     
  -96.285835294822775     
  -95.911975816906335     
  -95.536084339573321     
  -95.158195816968359     
  -94.778345035291210     
  -94.396566609108746     
  -94.012894978040734     
  -93.627364403792086     
  -93.240008967508317     
  -92.850862567433126     
  -92.459958916846205     
  -92.067331542262551     
  -91.673013781875596     
  -91.277038784227344     
  -90.879439507089685     
  -90.480248716542519     
  -90.079498986234654     
  -89.677222696815292     
  -89.273452035524741     
  -88.868218995931031     
  -88.461555377804729     
  -88.053492787120618     
  -87.644062636177679     
  -87.233296143828341     
  -86.821224335810484     
  -86.407878045172495     
  -85.993287912786457     
  -85.577484387942093     
  -85.160497729015290     
  -84.742358004205784     
  -84.323095092338050     
  -83.902738683721381     
  -83.481318281064063     
  -83.058863200436321     
  -82.635402572279389     
  -82.210965342456063     
  -81.785580273339164     
  -81.359275944934765     
  -80.932080756036598     
  -80.504022925409203     
  -80.075130492996891     
  -79.645431321155542     
  -79.214953095905329     
  -78.783723328201262     
  -78.351769355221649     
  -77.919118341668522     
  -77.485797281082583     
  -77.051832997167480     
  -76.617252145123672     
  -76.182081212990155     
  -75.746346522991615     
  -75.310074232890614     
  -74.873290337343519     
  -74.436020669258482     
  -73.998290901155386     
  -73.560126546524728     
  -73.121552961187177     
  -72.682595344651503     
  -72.243278741468799     
  -71.803628042585274     
  -71.363667986690089     
  -70.923423161559569     
  -70.482918005395476     
  -70.042176808157649     
  -69.601223712892249     
  -69.160082717050230     
  -68.718777673802137     
  -68.277332293342354     
  -67.835770144186966     
  -67.394114654464374     
  -66.952389113194741     
  -66.510616671562715     
  -66.068820344180438     
  -65.627023010340849     
  -65.185247415261770     
  -64.743516171319555     
  -64.301851759274570     
  -63.860276529483201     
  -63.418812703103626     
  -62.977482373288098     
  -62.536307506365645     
  -62.095309943014826     
  -61.654511399424990     
  -61.213933468446399     
  -60.773597620730627     
  -60.333525205859956     
  -59.893737453463615     
  -59.454255474326736     
  -59.015100261484520     
  -58.576292691308730     
  -58.137853524580173     
  -57.699803407552650     
  -57.262162873004257     
  -56.824952341278149     
  -56.388192121312308     
  -55.951902411658402     
  -55.516103301490439     
  -55.080814771599947     
  -54.646056695384011     
  -54.211848839818842     
  -53.778210866425212     
  -53.345162332221420     
  -52.912722690666946     
  -52.480911292594271     
  -52.049747387129955     
  -51.619250122607355     
  -51.189438547465457     
  -50.760331611140515     
  -50.331948164945040     
  -49.904306962937220     
  -49.477426662780950     
  -49.051325826593967     
  -48.626022921787751     
  -48.201536321895432     
  -47.777884307391730     
  -47.355085066500514     
  -46.933156695996097     
  -46.512117201989938     
  -46.091984500711774     
  -45.672776419279764     
  -45.254510696459221     
  -44.837204983415553     
  -44.420876844453232     
  -44.005543757749024     
  -43.591223116074381     
  -43.177932227507867     
  -42.765688316139851     
  -42.354508522766196     
  -41.944409905575384     
  -41.535409440823450     
  -41.127524023502012     
  -40.720770467997120     
  -40.315165508738254     
  -39.910725800838740     
  -39.507467920728494     
  -39.105408366775741     
  -38.704563559902063     
  -38.304949844187554     
  -37.906583487467515     
  -37.509480681920643     
  -37.113657544648468     
  -36.719130118245836     
  -36.325914371363837     
  -35.934026199262568     
  -35.543481424357033     
  -35.154295796753217     
  -34.766484994775482     
  -34.380064625487904     
  -33.995050225203116     
  -33.611457259985634     
  -33.229301126146183     
  -32.848597150725951     
  -32.469360591974002     
  -32.091606639815019     
  -31.715350416309157     
  -31.340606976102865     
  -30.967391306870574     
  -30.595718329749001     
  -30.225602899760290     
  -29.857059806230197     
  -29.490103773192303     
  -29.124749459788347     
  -28.761011460655464     
  -28.398904306306257     
  -28.038442463500495     
  -27.679640335605143     
  -27.322512262946560     
  -26.967072523152645     
  -26.613335331485690     
  -26.261314841164520     
  -25.911025143678408     
  -25.562480269088198     
  -25.215694186320430     
  -24.870680803447378     
  -24.527453967959687     
  -24.186027467025507     
  -23.846415027740395     
  -23.508630317364663     
  -23.172686943549529     
  -22.838598454551125     
  -22.506378339432029     
  -22.176040028251997     
  -21.847596892242436     
  -21.521062243970800     
  -21.196449337489270     
  -20.873771368471196     
  -20.553041474330691     
  -20.234272734329227     
  -19.917478169664889     
  -19.602670743548433     
  -19.289863361258632     
  -18.979068870183998     
  -18.670300059844308     
  -18.363569661894552     
  -18.058890350109536     
  -17.756274740346736     
  -17.455735390489576     
  -17.157284800369993     
  -16.860935411663668     
  -16.566699607765411     
  -16.274589713637408     
  -15.984617995631391     
  -15.696796661282834     
  -15.411137859076460     
  -15.127653678181522     
  -14.846356148152521     
  -14.567257238599744     
  -14.290368858819919     
  -14.015702857392785     
  -13.743271021734236     
  -13.473085077610103     
  -13.205156688602145     
  -12.939497455529981     
  -12.676118915818922     
  -12.415032542817388     
  -12.156249745054561     
  -11.899781865439129     
  -11.645640180392540     
  -11.393835898913334     
  -11.144380161567682     
  -10.897284039400882     
  -10.652558532762642     
  -10.410214570046305     
  -10.170263006325033     
  -9.9327146218870723     
  -9.6975801206570083     
  -9.4648701284966563     
  -9.2345951913745985     
  -9.0067657733944593     
  -8.7813922546705463     
  -8.5584849290375633     
  -8.3380540015818738     
  -8.1201095859762802     
  -7.9046617016057805     
  -7.6917202704585623     
  -7.4812951137670192     
  -7.2733959483746240     
  -7.0680323827995206     
  -6.8652139129678602     
  -6.6649499175865010     
  -6.4672496531126367     
  -6.2721222482862666     
  -6.0795766981751678     
  -5.8896218576813899     
  -5.7022664344510270     
  -5.5175189811191760     
  -5.3353878868166031     
  -5.1558813678491831     
  -4.9790074574517309     
  -4.8047739945057089     
  -4.6331886110841811     
  -4.4642587186799627     
  -4.2979914929376495     
  -4.1343938566877592     
  -3.9734724610483103     
  -3.8152336643107372     
  -3.6596835082888859     
  -3.5068276917389651     
  -3.3566715403952969     
  -3.2092199730706521     
  -3.0644774631595180     
  -2.9224479947564603     
  -2.7831350124111593     
  -2.6465413633468047     
  -2.5126692306810154     
  -2.3815200558403427     
  -2.2530944479094273     
  -2.1273920770638459     
  -2.0044115484446983     
  -1.8841502518089275     
  -1.7666041808624526     
  -1.6517677142678955     
  -1.5396333476280633     
  -1.4301913619576694     
  -1.3234294086969727     
  -1.2193319832996616     
  -1.1178797473707272     
  -1.0190486407438279     
 -0.92280869536255572     
 -0.82912241436804912     
 -0.73794249701733117     
 -0.64920854212472190     
 -0.56284208328383312     
 -0.47873874479134998     
 -0.39675506752218942     
 -0.31668451733293085     
 -0.23820855981753586     
 -0.16077817081298026     
  -8.3224119864848498E-002
 0.0D0


==> anc/SPLIT.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(dabc*NF*(4*(5 + 3*x)*z2^2 + 128*x*z3 + (-164*x - 32*x*z3)*H[0, x] - 
   40*(1 + x)*H[-1, x]^2*H[0, x] + 10*x*H[0, x]^2 - (28*x*H[0, x]^3)/3 + 
   (2*x*H[0, x]^4)/3 + H[-1, x]*(56*(1 + x)*H[0, x] + 28*(1 + x)*H[0, x]^2) + 
   (-164*(-1 + x) + 6*(-1 + x)*H[0, x]^2)*H[1, x] + 
   (-56*(1 + x) + 80*(1 + x)*H[-1, x] - 32*H[0, x] - 8*(-1 + x)*H[0, x]^2)*
    H[0, -1, x] - 16*(-1 + x)*H[0, -1, x]^2 + 
   (76*(1 + x) + 32*(1 + x)*H[-1, x] - 12*(-1 + x)*H[0, x] - 
     4*(1 + x)*H[0, x]^2)*H[0, 1, x] + 
   z2*(-4*(19 + 5*x) - 72*(1 + x)*H[-1, x] + 4*(-9 + 31*x)*H[0, x] - 
     4*(3 + 5*x)*H[0, x]^2 + 40*(-1 + x)*H[1, x] + 16*(-1 + x)*H[0, -1, x] - 
     16*(1 + x)*H[0, 1, x]) + (-80*(1 + x) + 32*(-1 + x)*H[0, x])*
    H[0, -1, -1, x] - 32*(1 + x)*H[0, -1, 1, x] + 
   (-8*(-1 + 7*x) + 16*(-1 + x)*H[0, x])*H[0, 0, -1, x] + 
   (-8*(-3 + 7*x) + 16*(1 + x)*H[0, x])*H[0, 0, 1, x] - 
   32*(1 + x)*H[0, 1, -1, x]))/NC


==> anc/SX.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(40*((-38*Pi^2)/3 + (5*Pi^4)/9 - 6*Pi^2*Log[x] - 2*Pi^2*Log[x]^2 - 
   (28*x*Log[x]^3)/3 + (2*x*Log[x]^4)/3))/3


==> anc/SXPgg.f <==
      REAL*8 FUNCTION SXPgg(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 9 + 1.D0/3.D0*NF
      w(3)=4*w(1)
      w(2)=w(3)*w(2)
      w(2)=w(2) - 87 + 26.D0/3.D0*NF
      w(4)=z**2
      w(4)=w(4) - 1
*
      G = AS*w(4)*w(3)*w(2)
      GOTO 200
103   CONTINUE


      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**2
      w(3)=z2*w(2)
      w(4)=193.D0/9.D0*w(2) - 8*w(3)
      w(4)=NF*w(4)
      w(5)=z3*w(2)
      w(4)=4*w(4) + 712*w(5) + 24089.D0/3.D0*w(2) - 7*w(3)
      w(6)=2.D0/9.D0*NF
      w(4)=w(4)*w(6)
      w(7)=NF*w(2)
      w(8)=2423*w(2) + 8*w(7)
      w(8)=NF*w(8)
      w(8)= - 948*w(2) + 1.D0/27.D0*w(8)
      w(9)= - 252*w(2) + 383.D0/27.D0*w(7)
      w(9)=w(1)*w(9)
      w(8)=2*w(8) + w(9)
      w(8)=w(1)*w(8)
      w(9)= - 1063*w(2) + 264*w(3)
      w(10)=49*w(2) - w(3)
      w(7)=91*w(10) + 46.D0/3.D0*w(7)
      w(6)=w(7)*w(6)
      w(6)=w(8) + 9*w(9) + w(6)
      w(6)=w(1)*w(6)
      w(2)=w(6) + w(4) + 2592*w(5) - 23905*w(2) + 4392*w(3)
*
      G = 2*w(2)*w(1)
*
200   CONTINUE
*
      SXPgg = G
*
      RETURN
      END


==> anc/SXPgq.f <==
      REAL*8 FUNCTION SXPgq(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)= - 16.0D0*LARIN - 14 - 11*w(1)
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 32.D0/9.D0*AS*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**2
      w(3)=z2*w(2)
      w(4)=NF*w(2)
      w(5)=1043.D0/9.D0*w(4) - 7193.D0/3.D0*w(2) + 701*w(3)
      w(6)= - 4507*w(2) + 200*w(4)
      w(7)= - 1439.D0/3.D0*w(2) + 16*w(4)
      w(7)=w(1)*w(7)
      w(6)=2.D0/3.D0*w(6) + w(7)
      w(6)=w(1)*w(6)
      w(5)=2*w(5) + 1.D0/3.D0*w(6)
      w(5)=w(1)*w(5)
      w(6)=824*z3 - 42616.D0/9.D0
      w(6)=w(2)*w(6)
      w(7)=1139.D0/9.D0*w(2) + 100*w(3)
      w(7)=NF*w(7)
      w(3)=2.D0/3.D0*w(7) + 631*w(3) + w(6)
      w(3)=2*w(3) + w(5)
      w(5)=m1n*w(2)
      w(6)= - 53*w(2) + w(5)
      w(6)=1.D0/3.D0*w(6) + w(4)
      w(6)=w(1)*w(6)
      w(6)=2*w(6) + 14*w(4) - 229*w(2) + 4*w(5)
      w(6)=w(1)*w(6)
      w(7)= - 82*w(2) + 19.D0/9.D0*w(5)
      w(2)=w(2) + 17.D0/27.D0*w(5)
      w(2)=z2*w(2)
      w(2)=1.D0/27.D0*w(6) + 139.D0/81.D0*w(4) + 1.D0/3.D0*w(7) + 4*
     & w(2)
      w(2)=LARIN*w(2)
      w(2)=1.D0/9.D0*w(3) + 16*w(2)
*
      G = 8*w(2)*w(1)
*
200   CONTINUE
*
      SXPgq = G
*
      RETURN
      END


==> anc/SXPnsM.f <==
      REAL*8 FUNCTION SXPnsM(IO,z,as,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=2.D0/3.D0*NF - 29.D0/3.D0 - 2*w(1)
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 8.D0/3.D0*as*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(2)=w(2)*as**2
      w(3)=w(1)*w(2)
      w(4)=LARIN*w(2)
      w(5)=16.D0/3.D0*w(3) + 67*w(2) - 40*w(4)
      w(5)=w(1)*w(5)
      w(6)= - 11.D0/3.D0*w(2) + 4*w(4)
      w(6)=2*w(6) - w(3)
      w(6)=NF*w(6)
      w(7)=z2*w(2)
      w(5)=w(6) + w(5) - 320*w(4) + 1121.D0/3.D0*w(2) - 50*w(7)
      w(5)=NF*w(5)
      w(3)= - 80*w(2) - 29.D0/9.D0*w(3)
      w(3)=w(1)*w(3)
      w(3)=w(3) + 880*w(4) - 1259*w(2) + 658.D0/3.D0*w(7)
      w(3)=w(1)*w(3)
      w(6)= - 280.D0/3.D0*z3 - 6575.D0/3.D0
      w(2)=w(2)*w(6)
      w(2)=2068*w(4) + 398*w(7) + w(2)
      w(2)=4.D0/3.D0*w(5) + 2*w(2) + w(3)
*
      G = 4.D0/9.D0*w(2)*w(1)
*
200   CONTINUE
*
      SXPnsM = G
*
      RETURN
      END


==> anc/SXPnsP.f <==
      REAL*8 FUNCTION SXPnsP(IO,z,as,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)= - 1 + w(2)
      w(3)= - 4*w(1) - 25 + 2*NF
*
      G = 8.D0/9.D0*as*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=w(2)*z2
      w(4)=w(2)*LARIN
      w(5)=458*w(3) - 6401.D0/3.D0*w(2) + 1804*w(4)
      w(6)=1039.D0/3.D0*w(2) - 296*w(4)
      w(7)= - 11.D0/3.D0*w(2) + 4*w(4)
      w(7)=NF*w(7)
      w(6)=2.D0/27.D0*w(7) + 1.D0/27.D0*w(6) - 2*w(3)
      w(7)=2*NF
      w(6)=w(6)*w(7)
      w(8)=z3*w(2)
      w(5)= - 32.D0/9.D0*w(8) + 1.D0/9.D0*w(5) + w(6)
      w(6)= - 4.D0/3.D0*w(1) - 25 + w(7)
      w(6)=w(1)*w(6)
      w(6)=8.D0/3.D0*w(6) - 3041.D0/3.D0
      w(6)=w(2)*w(6)
      w(7)= - NF + 163.D0/3.D0
      w(2)=w(2)*w(7)
      w(2)= - 32*w(4) + w(2)
      w(2)=NF*w(2)
      w(2)=4.D0/3.D0*w(2) + 638.D0/3.D0*w(3) + 704*w(4) + w(6)
      w(2)=w(1)*w(2)
      w(2)=2*w(5) + 1.D0/9.D0*w(2)
*
      G = 4*as**2*w(2)*w(1)
*
200   CONTINUE
*
      SXPnsP = G
*
      RETURN
      END


==> anc/SXPnsV.f <==
      REAL*8 FUNCTION SXPnsV(IO,z,as,NF,LARIN)
*     ----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,li4half,ln2
      REAL*8 w(20),LARIN,m1n,dabc2n,x
      REAL*8 G
      INTEGER IO
*
      x       = z
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
      dabc2n  = 40.0D0/9.0D0
*
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.3) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
103   CONTINUE
*       
      w(1)=Log(x)
      w(2)=Pi**2
      w(3)= - 38 + 5.D0/3.D0*w(2)
      w(3)=w(3)*w(2)
      w(4)= - 14 + w(1)
      w(5)=1.D0/3.D0*w(1)
      w(4)=w(5)*x*w(4)
      w(4)= - w(2) + w(4)
      w(4)=w(4)*w(5)
      w(2)= - w(2) + w(4)
      w(2)=w(1)*w(2)
      w(2)=1.D0/9.D0*w(3) + 2*w(2)
*
      G = 40*w(2)
*
200   CONTINUE 
      SXPnsV=G*as**2
*
      SXPnsV = 6.0D0*dabc2n*NF*z2*LOG(z)*(3.0D0+LOG(z))
     &*(z**2-1.0D0)*as**2
* 
*
      RETURN
      END


==> anc/SXPps.f <==
      REAL*8 FUNCTION SXPps(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.2) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
102   CONTINUE
      w(1)=Log(z)
      w(2)=1 + w(1)
      w(3)=z**2
      w(3)=w(3) - 1
*
      G = 16.D0/3.D0*NF*as*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)= - 212.D0/9.D0*z3 + 2557.D0/27.D0
      w(3)=z**2
      w(3)=w(3) - 1
      w(2)=w(3)*w(2)
      w(4)=w(3)*z2
      w(5)=w(3)*LARIN
      w(2)= - 73.D0/9.D0*w(4) - 22*w(5) + w(2)
      w(6)=308 + 43*w(1)
      w(6)=w(1)*w(6)
      w(6)=1.D0/9.D0*w(6) + 185
      w(6)=w(3)*w(6)
      w(6)= - 26*w(4) - 44*w(5) + w(6)
      w(7)=1.D0/3.D0*w(1)
      w(6)=w(6)*w(7)
      w(2)=2*w(2) + w(6)
      w(2)=w(1)*w(2)
      w(4)= - 4.D0/3.D0*w(4) - 65.D0/27.D0*w(3) + 2*w(5)
      w(6)=2.D0/3.D0*w(1)
      w(8)= - w(6) - 23.D0/3.D0
      w(3)=w(3)*w(8)
      w(3)=4*w(5) + w(3)
      w(3)=w(3)*w(7)
      w(3)=2*w(4) + w(3)
      w(3)=NF*w(3)*w(6)
      w(2)=w(2) + w(3)
*
      G = 8*NF*as**2*w(2)
*
200   CONTINUE
*
      SXPps = G
*
      RETURN
      END


==> anc/SXPqg.f <==
      REAL*8 FUNCTION SXPqg(IO,z,as,NF,LARIN)
*     ---------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n
      INTEGER IO
*
      ln2     = 0.69314718055994530942D0
      PI      = 3.1415926535897932385D0
      z3      = 1.2020569031595942854D0
      z5      = 1.0369277551433699263D0
      li4half = 0.51747906167389938633D0
      z2      = PI**2/6.0D0
      m1n     = -1.0D0
*
      IF(IO.EQ.1) GOTO 101
      IF(IO.EQ.2) GOTO 102
      IF(IO.EQ.3) GOTO 103
      IF(IO.LT.1) WRITE(6,*) '>>> IO =',IO,' STOP in SXCLgS.f'
      IF(IO.LT.2) STOP
      IF(IO.GT.3) WRITE(6,*) '>>> IO =',IO,' STOP in SXH2gS.f'
      IF(IO.GT.3) STOP
101   CONTINUE
      G = 0.0D0
      GOTO 200
102   CONTINUE
      w(1)=Log(z)
      w(2)=z**2
      w(2)=w(2) - 1
      w(3)=11.D0/3.D0*w(1) + 3 - 16.D0/3.D0*LARIN
*
      G = 4*NF*AS*w(3)*w(2)*w(1)
      GOTO 200
103   CONTINUE
      w(1)=Log(z)
      w(2)= - 3296*z3 + 37271.D0/3.D0
      w(3)=z**2
      w(3)=w(3) - 1
      w(2)=w(3)*w(2)
      w(4)=w(3)*z2
      w(5)=19*w(3) - 20*w(4)
      w(5)=LARIN*w(5)
      w(2)=8*w(5) - 1583*w(4) + w(2)
      w(5)=w(3)*LARIN
      w(4)= - 1432.D0/3.D0*w(5) + 2180*w(3) - 1223.D0/3.D0*w(4)
      w(6)=73.D0/3.D0*w(3) - 4*w(5)
      w(7)=w(3)*w(1)
      w(6)=16*w(6) + 151.D0/3.D0*w(7)
      w(6)=w(1)*w(6)
      w(4)=2.D0/3.D0*w(4) + w(6)
      w(4)=w(1)*w(4)
      w(6)= - 26.D0/3.D0*w(3) + w(5)
      w(6)=2*w(6) - w(7)
      w(6)=w(1)*w(6)
      w(6)=8*w(6) - 2693.D0/3.D0*w(3) + 184*w(5)
      w(6)=w(1)*w(6)
      w(3)= - 22471.D0/3.D0*w(3) + 2080*w(5)
      w(3)=1.D0/3.D0*w(3) + w(6)
      w(3)=NF*w(3)
      w(2)=2.D0/9.D0*w(3) + 4.D0/9.D0*w(2) + w(4)
*
      G = NF*as**2*w(2)*w(1)
*
200   CONTINUE
*
      SXPqg = G
*
      RETURN
      END


==> anc/TM.f <==
      PROGRAM TARGETM
*     ---------------
*
*     ----------------------
*     J. Bluemlein, 10.02.26
*     ----------------------
*
*     XI - Target mass variable: Q^2-->\infty results in: XI --> x 
*     FMAIN(X) -  target mass free function. approaches  the massless limit 
*     for F1,F2,F3 in the limit Q^2-->\infty. FL becomes zero.
*     G1MAIN(X) - target mass free function (polarized)
*
*     FLTM: absolute values 
*     in the other cases: correction ratio
*
      IMPLICIT NONE
      REAL*8 XMP2,B,X,Q2,T1,T2,T3,XI,RAT,SRT
      REAL*8 EPS,EST
      REAL*8 F1TM,F2TM,FMAIN,F3TM,FMAIN3,FLTM
      REAL*8 G1TM,G2TM,GMAIN
      INTEGER KEY,KOU,MAX
      COMMON/MASS/ XMP2
      COMMON/KIN/  X,RAT,SRT
      COMMON/INT/  B,EPS,EST,KEY,KOU,MAX
*
      EPS=1.0D-10
      KEY=2
      MAX=10000
      B=1.0D0
*
      XMP2=0.938272**2
*
      X=0.5D0
      Q2=10.0D0
*
      RAT=XMP2/Q2
      SRT=SQRT(1.0D0+4.0D0*RAT*X**2)
      XI=2.0D0*X/(1.0D0+SRT)
*  
      WRITE(6,*) 'X,XI,Q2=',X,XI,Q2
      WRITE(6,*) '********************************************'
*      
*     >>  F1     
*      
      T1=F1TM(XI,Q2)
      T2=X*FMAIN(X)/2.0D0
      WRITE(6,*) 'F1TM/F1   =', T1/T2
*      WRITE(6,*) 'F1TM,F1,F1TM/F1=', T1,T2,T1/T2
      WRITE(6,*) '********************************************'
*      
*     >>  F2     
*      
      T1=F2TM(XI,Q2)
      T2=X**2*FMAIN(X)
      WRITE(6,*) 'F2TM/F2   =', T1/T2
*      WRITE(6,*) 'F2TM,F2,F2TM/F2=', T1,T2,T1/T2
      WRITE(6,*) '********************************************'
*      
*     >>  F3    
*      
      T1=F3TM(XI,Q2)
      T2=X*FMAIN(X)
      WRITE(6,*) 'XF3TM/XF3 =', T1/T2
      WRITE(6,*) '********************************************'
*      
*     >>  FL     
*      
*      TF2=F2TM(XI,Q2)
*      TF1=F1TM(XI,Q2) 
      T1=SRT**2*F2TM(XI,Q2)-2.0D0*X*F1TM(XI,Q2)
      T3=FLTM(XI,Q2)
      WRITE(6,*) 'FLTM1=', T1
      WRITE(6,*) 'FLTM      =', T3,' >> absolute values << '
      WRITE(6,*) '********************************************'
*      
*     >>  g1     
*      
      T1=G1TM(XI,Q2)
      T2=X*GMAIN(X)
      WRITE(6,*) 'g1TM   =', T1
      WRITE(6,*) 'g1TM/g1   =', T1/T2
      WRITE(6,*) '********************************************'
*      
*     >>  g2     
*      
      T1=G2TM(XI,Q2)
      T2=X*GMAIN(X)
      WRITE(6,*) 'G2TM   =', T1
      WRITE(6,*) 'g2TM/g2   =', T1/T2
      WRITE(6,*) '********************************************'
*
      STOP
      END
      REAL*8 FUNCTION FMAIN(Y)
*     ------------------------
*
      INTEGER NONE
      REAL*8 Y,X,Q2,RAT,SRT
      COMMON/KIN/  X,RAT,SRT
*
      FMAIN = 3.0D0*SQRT(Y)*(1.0D0-Y)**5/Y**2
*
      RETURN
      END
      REAL*8 FUNCTION FF1(Z)
*     ----------------------
*
      IMPLICIT NONE
      REAL*8 Z,FMAIN,B,EPS,EST,DAIND
      INTEGER MAX,KEY,KOU
      COMMON/INT/  B,EPS,EST,KEY,KOU,MAX
      EXTERNAL FMAIN
*
      FF1=DAIND(Z,B,FMAIN,EPS,KEY,MAX,KOU,EST)
*
      RETURN
      END
      REAL*8 FUNCTION FF2(T)
*     ----------------------
*
      IMPLICIT NONE
      REAL*8 T,FF1,B,EPS,EST,DAIND1
      INTEGER MAX,KEY,KOU
      COMMON/INT/  B,EPS,EST,KEY,KOU,MAX
      EXTERNAL FF1
*
      FF2=DAIND1(T,B,FF1,EPS,KEY,MAX,KOU,EST)
*
      RETURN
      END
      REAL*8 FUNCTION F1TM(XI,Q2)
*     ---------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,FF2,FF1,FMAIN
      COMMON/KIN/  X,RAT,SRT
*
      T1=FF2(XI)*2.0D0*RAT**2*X**3/SRT**3
      T2=FF1(XI)*RAT*X**2/SRT**2
      T3=FMAIN(XI)*X/SRT/2.0D0
*
      F1TM=T1+T2+T3
*      WRITE(6,*) 'TT1,TT2,TT3=',T1,T2,T3
*
      RETURN
      END
      REAL*8 FUNCTION F2TM(XI,Q2)
*     ---------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,FF2,FF1,FMAIN
      COMMON/KIN/  X,RAT,SRT
*
      T1=FF2(XI)*12.0D0*RAT**2*X**4/SRT**5
      T2=FF1(XI)*6.0D0*RAT*X**3/SRT**4
      T3=FMAIN(XI)*X**2/SRT**3
*
      F2TM=T1+T2+T3
*      WRITE(6,*) 'TT1,TT2,TT3=',T1,T2,T3
*
      RETURN
      END
      REAL*8 FUNCTION FLTM(XI,Q2)
*     ---------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,FF2,FF1,FMAIN
      COMMON/KIN/  X,RAT,SRT
*
      T1=8.0D0*FF2(XI)*RAT**2*X**4/SRT**3
      T2=4.0D0*FF1(XI)*RAT*X**3/SRT**2
*
      FLTM=T1+T2
*
      RETURN
      END
      REAL*8 FUNCTION GMAIN(Y)
*     ------------------------
*
      INTEGER NONE
      REAL*8 Y,X,Q2,RAT,SRT
      COMMON/KIN/  X,RAT,SRT
*
      GMAIN = 3.0D0*SQRT(Y)*(1.0D0-Y)**5/Y
*
      RETURN
      END
      REAL*8 FUNCTION GG1(Z)
*     ----------------------
*
      IMPLICIT NONE
      REAL*8 Z,GG2,B,EPS,EST,DAIND
      INTEGER MAX,KEY,KOU
      COMMON/INT/  B,EPS,EST,KEY,KOU,MAX
      EXTERNAL GG2
*
      GG1=DAIND(Z,B,GG2,EPS,KEY,MAX,KOU,EST)
*
      RETURN
      END
      REAL*8 FUNCTION GG2(T)
*     ----------------------
*
      IMPLICIT NONE
      REAL*8 T,GMAIN,B,EPS,EST,DAIND1
      INTEGER MAX,KEY,KOU
      COMMON/INT/  B,EPS,EST,KEY,KOU,MAX
      EXTERNAL GMAIN
*
      GG2=DAIND1(T,B,GMAIN,EPS,KEY,MAX,KOU,EST)/T
*
      RETURN
      END
      REAL*8 FUNCTION G1TM(XI,Q2)
*     ----------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,GMAIN
      REAL*8 GG1,GG2
      COMMON/KIN/  X,RAT,SRT
*
      T1=GMAIN(XI)*X/SRT**3
      T2=RAT*4.0D0*X**2*(X+XI)/XI/SRT**4*GG2(XI)
      T3=-RAT*4.0D0*X**2*(2.0D0-RAT*4.0D0*X**2)/2.0D0/SRT**5
     &   *GG1(XI)
*
      G1TM=T1+T2+T3
*      WRITE(6,*) 'TT2,TT3=',T2,T3
*
      RETURN
      END
      REAL*8 FUNCTION G2TM(XI,Q2)
*     ---------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,GG2,GG1,GMAIN
      COMMON/KIN/  X,RAT,SRT
*
      T1=-GMAIN(XI)*X/SRT**3
      T2=GG2(XI)*X/XI/SRT**4*(1.0D0-4.0D0*RAT*X*XI)
      T3=3.0D0/2.0D0*4.0D0*RAT*X**2/SRT**5*GG1(XI)
      WRITE(6,*) 'T1,T2,T3=',T1,T2,T3
*
      G2TM=T1+T2+T3
      WRITE(6,*) 'TT1,TT2,TT3=',T1,T2,T3
*
      RETURN
      END
      REAL*8 FUNCTION F3TM(XI,Q2)
*     ----------------------------
*
      IMPLICIT NONE
      REAL*8 XI,X,Q2,RAT,SRT,T1,T2,T3,FMAIN
      REAL*8 FF1
      COMMON/KIN/  X,RAT,SRT
*
      T1=FMAIN(XI)*X/SRT**2
      T2=FF1(XI)*2.0D0*RAT*X**2/SRT**3
*
      F3TM=T1+T2
*
      RETURN
      END
      include 'daind.f'
      include 'daind1.f'


==> anc/XXV.dat <==
   0.0000000000000000     
   9.9999999999999995E-007
   1.0813826568002934E-006
   1.1693884504284610E-006
   1.2645563893559072E-006
   1.3674693479954771E-006
   1.4787576366283138E-006
   1.5991028618608487E-006
   1.7292421012560369E-006
   1.8699724177071750E-006
   2.0221557412034528E-006
   2.1867241478865561E-006
   2.3646855687309214E-006
   2.5571299628115563E-006
   2.7652359929687960E-006
   2.9902782447563939E-006
   3.2336350328867870E-006
   3.4967968429856176E-006
   3.7813754603586653E-006
   4.0891138416820852E-006
   4.4218967900770279E-006
   4.7817624989501853E-006
   5.1709150353027604E-006
   5.5917378389642814E-006
   6.0468083204299259E-006
   6.5389136467086319E-006
   7.0710678118654756E-006
   7.6465300968101238E-006
   8.2688250313919367E-006
   8.9417639810633803E-006
   9.6694684903234854E-006
   1.0456395525912731E-005
   1.1307364774366210E-005
   1.2227588161114181E-005
   1.3222701771925468E-005
   1.4298800372202707E-005
   1.5462474735549586E-005
   1.6720852010236024E-005
   1.8081639370793558E-005
   1.9553171222093521E-005
   2.1144460245018528E-005
   2.2865252596366318E-005
   2.4726087601068411E-005
   2.6738362302320151E-005
   2.8914401264971772E-005
   3.1267532059704939E-005
   3.3812166890312070E-005
   3.6563890864020576E-005
   3.9539557445490547E-005
   4.2757391679112386E-005
   4.6237101811809307E-005
   5.0000000000000002E-005
   5.4069132840014664E-005
   5.8469422521423047E-005
   6.3227819467795361E-005
   6.8373467399773850E-005
   7.3937881831415690E-005
   7.9955143093042436E-005
   8.6462105062801842E-005
   9.3498620885358756E-005
   1.0110778706017264E-004
   1.0933620739432781E-004
   1.1823427843654607E-004
   1.2785649814057784E-004
   1.3826179964843981E-004
   1.4951391223781970E-004
   1.6168175164433935E-004
   1.7483984214928088E-004
   1.8906877301793325E-004
   2.0445569208410428E-004
   2.2109483950385139E-004
   2.3908812494750925E-004
   2.5854575176513804E-004
   2.7958689194821409E-004
   3.0234041602149629E-004
   3.2694568233543163E-004
   3.5355339059327376E-004
   3.8232650484050620E-004
   4.1344125156959682E-004
   4.4708819905316902E-004
   4.8347342451617427E-004
   5.2281977629563660E-004
   5.6536823871831054E-004
   6.1137940805570912E-004
   6.6113508859627331E-004
   7.1494001861013531E-004
   7.7312373677747932E-004
   8.3604260051180126E-004
   9.0408196853967787E-004
   9.7765856110467592E-004
   1.0572230122509263E-003
   1.1432626298183159E-003
   1.2363043800534207E-003
   1.3369181151160075E-003
   1.4457200632485886E-003
   1.5633766029852468E-003
   1.6906083445156035E-003
   1.8281945432010289E-003
   1.9769778722745273E-003
   2.1378695839556192E-003
   2.3118550905904651E-003
   2.5000000000000001E-003
   5.0000000000000001E-003
   7.4999999999999997E-003
   1.0000000000000000E-002
   1.2500000000000001E-002
   1.4999999999999999E-002
   1.7500000000000002E-002
   2.0000000000000000E-002
   2.2499999999999999E-002
   2.5000000000000001E-002
   2.7500000000000000E-002
   2.9999999999999999E-002
   3.2500000000000001E-002
   3.5000000000000003E-002
   3.7499999999999999E-002
   4.0000000000000001E-002
   4.2500000000000003E-002
   4.4999999999999998E-002
   4.7500000000000001E-002
   5.0000000000000003E-002
   5.2499999999999998E-002
   5.5000000000000000E-002
   5.7500000000000002E-002
   5.9999999999999998E-002
   6.2500000000000000E-002
   6.5000000000000002E-002
   6.7500000000000004E-002
   7.0000000000000007E-002
   7.2499999999999995E-002
   7.4999999999999997E-002
   7.7499999999999999E-002
   8.0000000000000002E-002
   8.2500000000000004E-002
   8.5000000000000006E-002
   8.7499999999999994E-002
   8.9999999999999997E-002
   9.2499999999999999E-002
   9.5000000000000001E-002
   9.7500000000000003E-002
  0.10000000000000001     
  0.10249999999999999     
  0.10500000000000000     
  0.10750000000000000     
  0.11000000000000000     
  0.11250000000000000     
  0.11500000000000000     
  0.11749999999999999     
  0.12000000000000000     
  0.12250000000000000     
  0.12500000000000000     
  0.12750000000000000     
  0.13000000000000000     
  0.13250000000000001     
  0.13500000000000001     
  0.13750000000000001     
  0.14000000000000001     
  0.14249999999999999     
  0.14499999999999999     
  0.14749999999999999     
  0.14999999999999999     
  0.15250000000000000     
  0.15500000000000000     
  0.15750000000000000     
  0.16000000000000000     
  0.16250000000000001     
  0.16500000000000001     
  0.16750000000000001     
  0.17000000000000001     
  0.17249999999999999     
  0.17499999999999999     
  0.17749999999999999     
  0.17999999999999999     
  0.18250000000000000     
  0.18500000000000000     
  0.18750000000000000     
  0.19000000000000000     
  0.19250000000000000     
  0.19500000000000001     
  0.19750000000000001     
  0.20000000000000001     
  0.20250000000000001     
  0.20499999999999999     
  0.20749999999999999     
  0.20999999999999999     
  0.21249999999999999     
  0.21500000000000000     
  0.21750000000000000     
  0.22000000000000000     
  0.22250000000000000     
  0.22500000000000001     
  0.22750000000000001     
  0.23000000000000001     
  0.23250000000000001     
  0.23499999999999999     
  0.23749999999999999     
  0.23999999999999999     
  0.24249999999999999     
  0.24500000000000000     
  0.24750000000000000     
  0.25000000000000000     
  0.25250000000000000     
  0.25500000000000000     
  0.25750000000000001     
  0.26000000000000001     
  0.26250000000000001     
  0.26500000000000001     
  0.26750000000000002     
  0.27000000000000002     
  0.27250000000000002     
  0.27500000000000002     
  0.27750000000000002     
  0.28000000000000003     
  0.28249999999999997     
  0.28499999999999998     
  0.28749999999999998     
  0.28999999999999998     
  0.29249999999999998     
  0.29499999999999998     
  0.29749999999999999     
  0.29999999999999999     
  0.30249999999999999     
  0.30499999999999999     
  0.30750000000000000     
  0.31000000000000000     
  0.31250000000000000     
  0.31500000000000000     
  0.31750000000000000     
  0.32000000000000001     
  0.32250000000000001     
  0.32500000000000001     
  0.32750000000000001     
  0.33000000000000002     
  0.33250000000000002     
  0.33500000000000002     
  0.33750000000000002     
  0.34000000000000002     
  0.34250000000000003     
  0.34499999999999997     
  0.34749999999999998     
  0.34999999999999998     
  0.35249999999999998     
  0.35499999999999998     
  0.35749999999999998     
  0.35999999999999999     
  0.36249999999999999     
  0.36499999999999999     
  0.36749999999999999     
  0.37000000000000000     
  0.37250000000000000     
  0.37500000000000000     
  0.37750000000000000     
  0.38000000000000000     
  0.38250000000000001     
  0.38500000000000001     
  0.38750000000000001     
  0.39000000000000001     
  0.39250000000000002     
  0.39500000000000002     
  0.39750000000000002     
  0.40000000000000002     
  0.40250000000000002     
  0.40500000000000003     
  0.40749999999999997     
  0.40999999999999998     
  0.41249999999999998     
  0.41499999999999998     
  0.41749999999999998     
  0.41999999999999998     
  0.42249999999999999     
  0.42499999999999999     
  0.42749999999999999     
  0.42999999999999999     
  0.43250000000000000     
  0.43500000000000000     
  0.43750000000000000     
  0.44000000000000000     
  0.44250000000000000     
  0.44500000000000001     
  0.44750000000000001     
  0.45000000000000001     
  0.45250000000000001     
  0.45500000000000002     
  0.45750000000000002     
  0.46000000000000002     
  0.46250000000000002     
  0.46500000000000002     
  0.46750000000000003     
  0.46999999999999997     
  0.47249999999999998     
  0.47499999999999998     
  0.47749999999999998     
  0.47999999999999998     
  0.48249999999999998     
  0.48499999999999999     
  0.48749999999999999     
  0.48999999999999999     
  0.49249999999999999     
  0.49500000000000000     
  0.49750000000000000     
  0.50000000000000000     
  0.50249999999999995     
  0.50500000000000000     
  0.50749999999999995     
  0.51000000000000001     
  0.51249999999999996     
  0.51500000000000001     
  0.51749999999999996     
  0.52000000000000002     
  0.52249999999999996     
  0.52500000000000002     
  0.52749999999999997     
  0.53000000000000003     
  0.53249999999999997     
  0.53500000000000003     
  0.53749999999999998     
  0.54000000000000004     
  0.54249999999999998     
  0.54500000000000004     
  0.54749999999999999     
  0.55000000000000004     
  0.55249999999999999     
  0.55500000000000005     
  0.55750000000000000     
  0.56000000000000005     
  0.56250000000000000     
  0.56499999999999995     
  0.56750000000000000     
  0.56999999999999995     
  0.57250000000000001     
  0.57499999999999996     
  0.57750000000000001     
  0.57999999999999996     
  0.58250000000000002     
  0.58499999999999996     
  0.58750000000000002     
  0.58999999999999997     
  0.59250000000000003     
  0.59499999999999997     
  0.59750000000000003     
  0.59999999999999998     
  0.60250000000000004     
  0.60499999999999998     
  0.60750000000000004     
  0.60999999999999999     
  0.61250000000000004     
  0.61499999999999999     
  0.61750000000000005     
  0.62000000000000000     
  0.62250000000000005     
  0.62500000000000000     
  0.62749999999999995     
  0.63000000000000000     
  0.63249999999999995     
  0.63500000000000001     
  0.63749999999999996     
  0.64000000000000001     
  0.64249999999999996     
  0.64500000000000002     
  0.64749999999999996     
  0.65000000000000002     
  0.65249999999999997     
  0.65500000000000003     
  0.65749999999999997     
  0.66000000000000003     
  0.66249999999999998     
  0.66500000000000004     
  0.66749999999999998     
  0.67000000000000004     
  0.67249999999999999     
  0.67500000000000004     
  0.67749999999999999     
  0.68000000000000005     
  0.68250000000000000     
  0.68500000000000005     
  0.68750000000000000     
  0.68999999999999995     
  0.69250000000000000     
  0.69499999999999995     
  0.69750000000000001     
  0.69999999999999996     
  0.70250000000000001     
  0.70499999999999996     
  0.70750000000000002     
  0.70999999999999996     
  0.71250000000000002     
  0.71499999999999997     
  0.71750000000000003     
  0.71999999999999997     
  0.72250000000000003     
  0.72499999999999998     
  0.72750000000000004     
  0.72999999999999998     
  0.73250000000000004     
  0.73499999999999999     
  0.73750000000000004     
  0.73999999999999999     
  0.74250000000000005     
  0.74500000000000000     
  0.74750000000000005     
  0.75000000000000000     
  0.75249999999999995     
  0.75500000000000000     
  0.75749999999999995     
  0.76000000000000001     
  0.76249999999999996     
  0.76500000000000001     
  0.76749999999999996     
  0.77000000000000002     
  0.77249999999999996     
  0.77500000000000002     
  0.77749999999999997     
  0.78000000000000003     
  0.78249999999999997     
  0.78500000000000003     
  0.78749999999999998     
  0.79000000000000004     
  0.79249999999999998     
  0.79500000000000004     
  0.79749999999999999     
  0.80000000000000004     
  0.80249999999999999     
  0.80500000000000005     
  0.80750000000000000     
  0.81000000000000005     
  0.81250000000000000     
  0.81499999999999995     
  0.81750000000000000     
  0.81999999999999995     
  0.82250000000000001     
  0.82499999999999996     
  0.82750000000000001     
  0.82999999999999996     
  0.83250000000000002     
  0.83499999999999996     
  0.83750000000000002     
  0.83999999999999997     
  0.84250000000000003     
  0.84499999999999997     
  0.84750000000000003     
  0.84999999999999998     
  0.85250000000000004     
  0.85499999999999998     
  0.85750000000000004     
  0.85999999999999999     
  0.86250000000000004     
  0.86499999999999999     
  0.86750000000000005     
  0.87000000000000000     
  0.87250000000000005     
  0.87500000000000000     
  0.87749999999999995     
  0.88000000000000000     
  0.88249999999999995     
  0.88500000000000001     
  0.88749999999999996     
  0.89000000000000001     
  0.89249999999999996     
  0.89500000000000002     
  0.89749999999999996     
  0.90000000000000002     
  0.90249999999999997     
  0.90500000000000003     
  0.90749999999999997     
  0.91000000000000003     
  0.91249999999999998     
  0.91500000000000004     
  0.91749999999999998     
  0.92000000000000004     
  0.92249999999999999     
  0.92500000000000004     
  0.92749999999999999     
  0.93000000000000005     
  0.93250000000000000     
  0.93500000000000005     
  0.93750000000000000     
  0.93999999999999995     
  0.94250000000000000     
  0.94499999999999995     
  0.94750000000000001     
  0.94999999999999996     
  0.95250000000000001     
  0.95499999999999996     
  0.95750000000000002     
  0.95999999999999996     
  0.96250000000000002     
  0.96499999999999997     
  0.96750000000000003     
  0.96999999999999997     
  0.97250000000000003     
  0.97499999999999998     
  0.97750000000000004     
  0.97999999999999998     
  0.98250000000000004     
  0.98499999999999999     
  0.98750000000000004     
  0.98999999999999999     
  0.99250000000000005     
  0.99500000000000000     
  0.99750000000000005     
   1.0000000000000000     


==> anc/dPMAIN1.f <==
      PROGRAM DPMAIN1
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPps,LXPps,GRPps,DELPps,PLUPps,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pps
      COMMON/Pps/ Pps(5,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 2
      LARIN=1.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST8= -8.9806059513501468355D0
      TEST9= (-26.1277398405411679D0 + 5.64332604079613377D0*LARIN)
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPps
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pps.dat',STATUS='OLD')
      DO ISET=1,5
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pps(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT3 = SXPps(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT3=',TT3
      TT5 = GRPps(IO,X,AS,NF,LARIN)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPps.f' 
      include 'SXPps.f'
      include 'GRPps.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN2.f <==
      PROGRAM DPMAIN2
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPqg,LXPqg,GRPqg,DELPqg,PLUPqg,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pqg
      COMMON/Pqg/ Pqg(7,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 1
      LARIN=1.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST7= -4.7880000000000000000D0
      TEST8= (-7.17740605882998851D0 - 0.64142307112466752D0*LARIN)
      TEST9= (31.4031769992732096D0 +
     &       LARIN*(23.6834499041429550D0 + 7.606302700425005310D0*m1n))
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPqg
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pqg.dat',STATUS='OLD')
      DO ISET=1,7
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pqg(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT3 = SXPqg(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPqg(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPqg(IO,X,AS,NF,LARIN)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPqg.f' 
      include 'SXPqg.f'
      include 'LXPqg.f'
      include 'GRPqg.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN3.f <==
      PROGRAM DPMAIN3
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPgq,LXPgq,GRPgq,DELPgq,PLUPgq,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pgq
      COMMON/Pgq/ Pgq(9,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 3
      LARIN=0.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST7= 5.0640000000000000000D0
      TEST8= (20.411993984830875541D0 -10.286712984889231449D0*LARIN)
      TEST9= (-39.1779812647417215 +
     &       LARIN*(-17.5934042079497912 + 5.414415640308283089*m1n))
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPgq
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pgq.dat',STATUS='OLD')
      DO ISET=1,9
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pgq(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
*      WRITE(6,*) '102'
      TT3 = SXPgq(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPgq(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPgq(IO,X,AS,NF,LARIN)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPgq.f' 
      include 'SXPgq.f'
      include 'LXPgq.f'
      include 'GRPgq.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN4.f <==
      PROGRAM DPMAIN4
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPgg,LXPgg,GRPgg,DELPgg,PLUPgg,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 Pgg
      COMMON/Pgg/ Pgg(6,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 3
      LARIN=0.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST1 = 9.0D0
      TEST2 = 33.06605802933489278963309567821616378962D0 
      TEST3 = 84.32861249430854337953093216026950231806D0
      TEST4 = 13.34816462736373748609566184649610678532D0
      TEST5 = 20.79170842056714686932372639049337418873D0 
      TEST6 = 45.03263415951283440870434948103164307953D0
      TEST7 = 9.576D0
      TEST8 = 10.34803311902232429381957407031465620988D0 
      TEST9 = -145.40455470240273822447688031652612087551D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPgg
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='Pgg.dat',STATUS='OLD')
      DO ISET=1,6
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) Pgg(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT1 = DELPgg(IO,X,as,NF,LARIN)
      TT2 = PLUPgg(IO,X,as,NF,LARIN)
*      WRITE(6,*) '102'
      TT3 = SXPgg(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT3=',TT3
      TT4 = LXPgg(IO,X,as,NF,LARIN)
*      WRITE(6,*) 'TT4=',TT4
      TT5 = GRPgg(IO,X,AS,NF,LARIN)
*      WRITE(6,*) 'TT5=',TT5
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPgg.f' 
      include 'SXPgg.f'
      include 'LXPgg.f'
      include 'GRPgg.f' 
      include 'PLUPgg.f' 
      include 'DELPgg.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN5.f <==
      PROGRAM DPMAIN5
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsP,LXPnsP,GRPnsP,DELPnsP,PLUPnsP,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsP
      COMMON/PnsP/ PnsP(11,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 3
      LARIN=0.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      TEST1 = 4.0000000000000000000D0 
      TEST2 = 8.5505752071600552812D0 
      TEST3 = 22.817456916766441706D0
      TEST4 = 5.9325176121616611049D0
      TEST5 = 9.2407592980298430530D0
      TEST6 = 20.014504070894593071D0
      TEST7 = -2.9360000000000000000D0
      TEST8 = (0.756360173960801888D0 - 14.723462400000000000*LARIN)
      TEST9 = (-8.0799046031321962D0 - 26.6672608642985771*LARIN)
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsP
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsP.dat',STATUS='OLD')
      DO ISET=1,11
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsP(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT1 = DELPnsP(IO,X,as,NF,LARIN)
      TT2 = PLUPnsP(IO,X,as,NF,LARIN)
      TT3 = SXPnsP(IO,X,as,NF,LARIN)
      TT4 = LXPnsP(IO,X,as,NF,LARIN)
      TT5 = GRPnsP(IO,X,AS,NF,LARIN)
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPnsP.f' 
      include 'SXPnsP.f'
      include 'LXPnsP.f'
      include 'GRPnsP.f' 
      include 'DELPnsP.f' 
      include 'PLUPnsP.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN6.f <==
      PROGRAM DPMAIN5
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsM,LXPnsM,GRPnsM,DELPnsM,PLUPnsM,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsM
      COMMON/PnsM/ PnsM(11,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 1
      LARIN=1.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*
      TEST1 = 4.0000000000000000000D0 
      TEST2 = 8.5505752071600552812D0 
      TEST3 = 22.817456916766441706D0
*
      TEST4 = 5.9325176121616611049D0
      TEST5 = 9.2407592980298430530D0
      TEST6 = 20.014504070894593071D0
*
      TEST7 = -2.9360000000000000000D0
      TEST8 = (1.218297518149979106D0 - 14.723462400000000000D0*LARIN) 
      TEST9 = (-2.1894840009180940D0  - 30.9344337290796850D0*LARIN)
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsM
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsM.dat',STATUS='OLD')
      DO ISET=1,11
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsM(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT1 = DELPnsM(IO,X,as,NF,LARIN)
      TT2 = PLUPnsM(IO,X,as,NF,LARIN)
      TT3 = SXPnsM(IO,X,as,NF,LARIN)
      TT4 = LXPnsM(IO,X,as,NF,LARIN)
      TT5 = GRPnsM(IO,X,AS,NF,LARIN)
      IF(IO.EQ.1) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST1-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST2-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,DEL=',IO,(TT1)/TEST3-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST4-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST5-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,PLU=',IO,(TT2)/TEST6-1.0D0
      IF(IO.EQ.1) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST7-1.0D0
      IF(IO.EQ.2) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST8-1.0D0
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT4+TT5)/TEST9-1.0D0
*      WRITE(6,*) '102'
*     
      STOP
      END
      include 'DATPnsM.f' 
      include 'SXPnsM.f'
      include 'LXPnsM.f'
      include 'GRPnsM.f' 
      include 'DELPnsM.f' 
      include 'PLUPnsM.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPMAIN7.f <==
      PROGRAM DPMAIN7
*     ---------------
*
      IMPLICIT NONE
*
      REAL*8 as,x,LQ,NF,flav,T1,T2,T3,T4,T5,Q2,MU2,XMQ
      REAL*8 SXPnsV,LXPnsV,GRPnsV,DELPnsV,PLUPnsV,LARIN,M1N
      REAL*8 TEST1,TEST2,TEST3
      REAL*8 TEST4,TEST5,TEST6
      REAL*8 TEST7,TEST8,TEST9
      REAL*8 TT1,TT2,TT3,TT4,TT5,RR
      REAL*8 XV,XXV
      COMMON/XXV/ XXV(501)
      COMMON/XV/ XV(501)
      REAL*8 PnsV
      COMMON/PnsV/ PnsV(1,501,4)
      INTEGER IO,LIN,IDAT,ISET,ITE,IX
*
      M1N=-1.D0
      IO   = 3
      LARIN=0.0D0
      WRITE(6,*) 'IO = ',IO
      as   = 0.1706D0
      x    = 0.101D0
      Q2   = 1000.0D0
      MU2  = 100.0D0
      XMQ  = 1.59D0
      LQ   = LOG(Q2/MU2) 
      NF   = 3.0D0
      FLAV = 0.7D0
*  
      TEST9 = -3.93875447041515455549038344001083625013D0
*
      LIN=10
      IDAT=1
      IF(IDAT.EQ.0)
     &  WRITE(6,*) '>>> READ GRID DATA, CREATE SPLINE PARAMETERS <<<'
      IF(IDAT.EQ.0) CALL DATPnsV
*
      IF(IDAT.EQ.1) WRITE(6,*) '>>> USE DATA FROM DISK <<<'
      IF(IDAT.EQ.1) GOTO 101 
      GOTO 102
      STOP
101   CONTINUE
      WRITE(6,*) 'IDAT=',IDAT
      OPEN(UNIT=LIN,FILE='PnsV.dat',STATUS='OLD')
      DO ISET=1,1
      DO IX=1,501
      DO ITE=1,4
      READ(LIN,*) PnsV(ISET,IX,ITE)
      END DO
      END DO
      END DO
      OPEN(UNIT=LIN,FILE='XXV.dat',STATUS='OLD')
      DO IX=1,501
      READ(LIN,*) XXV(IX)
      END DO
      WRITE(6,*) 'Data read in' 
*
102   CONTINUE
      TT3 = SXPnsV(IO,X,as,NF,LARIN)
      TT5 = GRPnsV(IO,X,AS,NF,LARIN)
      WRITE(6,*) 'SX=',TT3
      WRITE(6,*) 'GR=',TT5
      WRITE(6,*) 'GR+SX=',TT3+TT5
      WRITE(6,*) 'TEST9=',TEST9
      IF(IO.EQ.3) WRITE(6,*) 'IO,REG=',IO,(TT3+TT5)/TEST9-1.0D0
*     
      STOP
      END
      include 'DATPnsV.f' 
      include 'SXPnsV.f'
      include 'GRPnsV.f' 
      include 'ISEARCH.f'
      include 'spline.f'



==> anc/dPgg000.dat <==
# dPgg000
12.
11.999976
11.9999740468162367929607365157
11.9999719346771897169376553429
11.9999696506466554582280482766
11.9999671807356481085513226502
11.9999645098167209204691470394
11.9999616215313153396317030943
11.9999584981895698551130190425
11.9999551206619750277987168176
11.9999514682622111171330016913
11.9999475186204507226532942993
11.9999432475463504578833718902
11.9999386288808925226441724234
11.9999336343361687488918977645
11.9999282333221258465446277098
11.9999223927592107171110221565
11.9999160768757683451781413516
11.9999092469889513920352036353
11.9999018612677996299469886678
11.9998938744770381513377816999
11.9998852377000251955617142432
11.9998758980391527337433799673
11.9998657982918648572369658501
11.9998548766003096817837468547
11.9998430660724789928249937303
11.9998302943725152285941437974
11.9998164832776765570204851055
11.9998015481992465935359487835
11.9997853976644544788698159004
11.9997679327562322363394683027
11.9997490465073780944246432835
11.9997286232454152109457188185
11.9997065378841332596360938969
11.999682655157473788797308576
11.9996568287910671350279138779
11.9996289006063468099306265224
11.9995986995517543354205517498
11.9995660406551009546355116148
11.9995307238906697555145420668
11.9994925329541195553097977656
11.9994512339376872083843167572
11.9994065738975743580954700298
11.9993582793047443163793884095
11.9993060543696406774726654108
11.9992495792305670815306538368
11.9991885079946325102958439851
11.9991224666192635061106214072
11.9990510506213082269143250095
11.998973822599701302782947134
11.9988903095565165767092986755
11.9988
11.9987023408118396480368257858
11.9985967338594858468827671449
11.9984825323327729114024138311
11.998359036782405427566132512
11.9982254908360460234573519724
11.9980810765657669815851547163
11.997924909478492755650952127
11.9977560330987513899358408816
11.9975734131105558566500845649
11.9973759310225361326647149653
11.9971623773175228941685945118
11.9969314440446261322086211713
11.9966817168084374445948882247
11.9964116661062923272313854915
11.996119637960535855551107823
11.9958038437884172589070675808
11.9954623494475696017601817655
11.9950930633899814973494333905
11.9946937238519075668890849962
11.994261885001259778085712161
11.9937949019576366871689983659
11.9932899145932428618482925064
11.9927438300154840891873427337
11.992153303623949641249686515
11.9915147186257614297071898677
11.9908241638838278510242552772
11.9900774099623296767974391752
11.9892698832227239434907950202
11.9883966378116118169734151361
11.9874523253689047212321641765
11.9864311622707605472859409275
11.9853268942066629818046948458
11.9841327578736894398654288014
11.9828414395533567513956938972
11.9814450303173404965313261191
11.9799349775877167710275874923
11.97830203275504773177558074
11.9765361945334877757271033412
11.9746266477059777654898882812
11.9725616968843604192158378606
11.9703286948787179047735014919
11.9679139652372158189694204753
11.9653027184820338736332705378
11.9624789615283540765326918407
11.959425399731625514792199257
11.9561233309631753055310703582
11.9525525310654113457162504768
11.9486911299850651391473567003
11.9445154778258288354649337753
11.94
11.88
11.82
11.76
11.7
11.64
11.58
11.52
11.46
11.4
11.34
11.28
11.22
11.16
11.1
11.04
10.98
10.92
10.86
10.8
10.74
10.68
10.62
10.56
10.5
10.44
10.38
10.32
10.26
10.2
10.14
10.08
10.02
9.96
9.9
9.84
9.78
9.72
9.66
9.6
9.54
9.48
9.42
9.36
9.3
9.24
9.18
9.12
9.06
9.
8.94
8.88
8.82
8.76
8.7
8.64
8.58
8.52
8.46
8.4
8.34
8.28
8.22
8.16
8.1
8.04
7.98
7.92
7.86
7.8
7.74
7.68
7.62
7.56
7.5
7.44
7.38
7.32
7.26
7.2
7.14
7.08
7.02
6.96
6.9
6.84
6.78
6.72
6.66
6.6
6.54
6.48
6.42
6.36
6.3
6.24
6.18
6.12
6.06
6.
5.94
5.88
5.82
5.76
5.7
5.64
5.58
5.52
5.46
5.4
5.34
5.28
5.22
5.16
5.1
5.04
4.98
4.92
4.86
4.8
4.74
4.68
4.62
4.56
4.5
4.44
4.38
4.32
4.26
4.2
4.14
4.08
4.02
3.96
3.9
3.84
3.78
3.72
3.66
3.6
3.54
3.48
3.42
3.36
3.3
3.24
3.18
3.12
3.06
3.
2.94
2.88
2.82
2.76
2.7
2.64
2.58
2.52
2.46
2.4
2.34
2.28
2.22
2.16
2.1
2.04
1.98
1.92
1.86
1.8
1.74
1.68
1.62
1.56
1.5
1.44
1.38
1.32
1.26
1.2
1.14
1.08
1.02
0.96
0.9
0.84
0.78
0.72
0.66
0.6
0.54
0.48
0.42
0.36
0.3
0.24
0.18
0.12
0.06
0
-0.06
-0.12
-0.18
-0.24
-0.3
-0.36
-0.42
-0.48
-0.54
-0.6
-0.66
-0.72
-0.78
-0.84
-0.9
-0.96
-1.02
-1.08
-1.14
-1.2
-1.26
-1.32
-1.38
-1.44
-1.5
-1.56
-1.62
-1.68
-1.74
-1.8
-1.86
-1.92
-1.98
-2.04
-2.1
-2.16
-2.22
-2.28
-2.34
-2.4
-2.46
-2.52
-2.58
-2.64
-2.7
-2.76
-2.82
-2.88
-2.94
-3.
-3.06
-3.12
-3.18
-3.24
-3.3
-3.36
-3.42
-3.48
-3.54
-3.6
-3.66
-3.72
-3.78
-3.84
-3.9
-3.96
-4.02
-4.08
-4.14
-4.2
-4.26
-4.32
-4.38
-4.44
-4.5
-4.56
-4.62
-4.68
-4.74
-4.8
-4.86
-4.92
-4.98
-5.04
-5.1
-5.16
-5.22
-5.28
-5.34
-5.4
-5.46
-5.52
-5.58
-5.64
-5.7
-5.76
-5.82
-5.88
-5.94
-6.
-6.06
-6.12
-6.18
-6.24
-6.3
-6.36
-6.42
-6.48
-6.54
-6.6
-6.66
-6.72
-6.78
-6.84
-6.9
-6.96
-7.02
-7.08
-7.14
-7.2
-7.26
-7.32
-7.38
-7.44
-7.5
-7.56
-7.62
-7.68
-7.74
-7.8
-7.86
-7.92
-7.98
-8.04
-8.1
-8.16
-8.22
-8.28
-8.34
-8.4
-8.46
-8.52
-8.58
-8.64
-8.7
-8.76
-8.82
-8.88
-8.94
-9.
-9.06
-9.12
-9.18
-9.24
-9.3
-9.36
-9.42
-9.48
-9.54
-9.6
-9.66
-9.72
-9.78
-9.84
-9.9
-9.96
-10.02
-10.08
-10.14
-10.2
-10.26
-10.32
-10.38
-10.44
-10.5
-10.56
-10.62
-10.68
-10.74
-10.8
-10.86
-10.92
-10.98
-11.04
-11.1
-11.16
-11.22
-11.28
-11.34
-11.4
-11.46
-11.52
-11.58
-11.64
-11.7
-11.76
-11.82
-11.88
-11.94
-12.


==> anc/dPgg100.dat <==
# dPgg100
44.4352528130723034260138919985
44.4521625979360047784982412055
44.4533516271100737075568407619
44.4546232241152935810084100647
44.4559830369370943665157182362
44.4574370928290199196528682683
44.4589918231930752170465822666
44.4606540900430654631435978288
44.4624312141474861823662497415
44.4643310049540562859571048941
44.4663617924038045731737661361
44.4685324607487360384287279888
44.4708524844935297601860099597
44.4733319665884672645850619301
44.4759816790078714400423410956
44.4788131058557637707552888951
44.4818384891482343384191181223
44.4850708774301771755691136976
44.4885241773925855200748626758
44.4922132086655395397794031196
44.4961537619713651485295813975
44.5003626608322082628063159883
44.5048578270364654519777231344
44.5096583500791500531988223262
44.5147845608023623977236392602
44.5202581094735829294630384123
44.5261020485515257818428160602
44.5323409204017847176042308446
44.5390008502374787372131817159
44.5461096445735650170241397166
44.5536968954974341761216847578
44.5617940910728370821746212165
44.5704347322091109468817965285
44.579654456343070020492240096
44.589491168296794335652410752
44.5999851786908767141757898211
44.611179350309457721144298427
44.6231192528305700844169357428
44.6358533263529030026820506788
44.6494330541680519390177175633
44.6639131452456040107169383225
44.6793517269169792153405696934
44.6958105482627522289722896555
44.7133551947271588112941395987
44.7320553145025762141785223817
44.7519848572458795692593497136
44.7732223257076260600912799422
44.7958510408739035867874976562
44.8199594212392850262913002231
44.8456412768475228173253801991
44.8729961187542551221578539545
44.9021294845829103329697869877
44.9331532808610081020028467854
44.9661861428389583421429693881
45.0013538125070278952552494758
45.038789535538126052543353514
45.0786344778941760107907576309
45.1210381628417813824178742636
45.1661589291283247466623091481
45.2141644110721738425420200086
45.2652320413199074854477849466
45.3195495770189537437741824984
45.3773156501452589315402911607
45.4387403427120308534053330171
45.5040457875666243852895030274
45.5734667954576059634824985024
45.647251509022228318591628326
45.7256620843051833789525204551
45.8089754003717226551970348545
45.8974837975211047890636671794
45.9914958445388279170603753724
46.0913371353471156740120461149
46.1973511153214345041617161934
46.3098999374351008095104755741
46.4293653482728437087880900738
46.5561496038159462600887883882
46.6906764147445753600509392321
46.8333919208252521571100918954
46.9847656937510632415371581847
47.1452917675769324360013091461
47.3154896956396210695096809396
47.4959056325694304695216513248
47.6871134396849215138593111487
47.8897158117101412340183726395
48.104345422362345382498987346
48.3316660859231747597615818595
48.5723739314234453988144782235
48.8271985855364845058709644581
49.0969043596821431177774060261
49.3822914361875640120941882027
49.6841970476251976531753211632
50.0034966426464786972522495377
50.3411050307432728960816931745
50.6979774973900842412670366042
51.0751108799384979859245667022
51.4735445934407358354916506646
51.8943615942595585733758718447
52.338689267863672535387834995
52.8077002255962442399028855729
53.3026129934221983272321826892
53.8246925736886329560929146814
54.3752508587504671903852745068
60.725772836265582333109360688
65.9641694005165130929409397489
70.5343103134024547172434483658
74.633995115947422795240935385
78.37445107061894367708614254
81.8264794917449627655169428368
85.0388353236003652658669934143
88.0469807492894676825519830265
90.877774002763989770747883952
93.5522010438259604331631218972
96.0870712213150420893909772335
98.496123506050377782321287769
100.790777723713696000161881417
102.980661870394268415642299524
105.07399267857093491575781865
107.077856851174796604388893949
108.998423177147834510540541113
110.841105388578520726593797356
112.610689171632218792511995219
114.311432606225937813311976183
115.947146584162744793905080281
117.521259918100124011878293791
119.036872589026560229454928299
120.496799693007435301187308496
121.903608015419669034584230886
123.259646702816617419514554318
124.567073166170071402106664816
125.827875099023189744869269693
127.043889305777410018321241491
128.216817892067853182982668631
129.34824225908188024182246103
130.439635258272871734393261455
131.492371796098579056689158466
132.507738125703174431342390179
133.486940020567698215092774473
134.43110999161824125066244838
135.341313682257280854091524225
136.218555553869563048827604062
137.063783956477979065803013201
137.877895664561091774154646174
138.66173994595127146653284695
139.416122221709834044934563733
140.141807366529113143973733917
140.839522692229225502400636055
141.509960651051208461851789929
142.153781290499565038713362846
142.771614487296204538538106084
143.364061984445056802222659256
143.931699252367236487245245426
144.47507719246480640852098168
144.994723699236645325956893672
145.491145095144794329565220268
145.964827450766098791381421534
146.41623780132228217518039468
146.845825269428719522347029058
147.254022102810484588757979393
147.641244634780544702984235293
148.00789417443976480620983412
148.354357832825189771962303337
148.681009290587958357765798623
148.988209512213321263933411268
149.276307411292504424916609491
149.545640470910963766349956873
149.79653532282254396406573878
150.02930828872784967809434293
150.244265886662314243302664034
150.441705305220307039170449479
150.621914848092091935978373492
150.785174351167012580449687073
150.931755574255876193795660372
151.061922569305472946320871482
151.175932026816180194374612749
151.274033602027630119997972956
151.356470222305688292958052776
151.423478377044940221231396157
151.475288391293142781721929765
151.512124684206461087769987603
151.534206013355714830282862246
151.541745705823361425359145317
151.534951876957714618866925861
151.514027637584199317597693073
151.479171290412621922144524366
151.430576516323908536823447384
151.368432551169013134872711282
151.292924353666262209889336748
151.204232764940869270037656631
151.10253466021135302399677154
150.988003093091797165893924168
150.860807432946001366330117415
150.721113495699326793557574912
150.569083668486196498632862135
150.404877028485556491349585759
150.228649456272943789270568609
150.040553743995968595737132162
149.840739698659841446128825897
149.629354240790920181223746815
149.406541498728987029603988263
149.172442898782976104702516978
148.927197251470050321543840854
148.670940834044177955739927175
148.40380746950759542424682513
148.125928602286684884989779375
147.837433370742770568208133123
147.538448676678080420891302992
147.229099251987569514308135265
146.909507722598403815010426717
146.579794669830607167876840444
146.240078689304634788263107225
145.890476447514411196207122918
145.5311027361776208596210064
145.162070524468730555406105904
144.78349100923432122461657058
144.39547366328478415160569719
143.998126281851264306115373107
143.591555027291887513300653379
143.17586447212676462141275398
142.751157640477003707142634831
142.317536047978960948318420012
141.875099740241203980404922676
141.42394732990813160867336763
140.964176032390875219745060048
140.495881700322985841400236865
140.019158856795473326996212962
139.534100727422998363037306959
139.040799271290412590955274614
138.539345210826386602350576427
138.029828060648550179124844755
137.512336155422384876401885798
136.986956676774047503506493651
136.453775679295356458624766733
135.912878115677333977140861775
135.364347861006959429475918146
134.808267736260145586438601893
134.244719531022395425282958484
133.673784025467126143537346951
133.095541011620254514901852352
132.510069313938318838233667802
131.917446809226163089089823501
131.317750445919024368552315679
130.711056262752741512627672513
130.097439406844737185617915687
129.47697415120741457430204595
128.84973391171464978519495564
128.215791263541149284641648394
127.575217957093575458339751578
126.928084933451520024414792947
126.274462339335622195695080433
125.614419541619383886374002454
124.948025141400525769891202893
124.275346987647053626474481874
123.596452190432562287140754276
122.91140713377469284990329622
122.220277488090076026991707902
121.523128222278538957002240144
120.820023615448823100686354272
120.111027268297555566776643141
119.396202114152734088162190981
118.675610429692525669959999121
117.949313845349739511073327617
117.217373355411915077248642275
116.479849327826565155869571529
115.736801513720730388125760046
114.988289056643635244416538342
114.23437050154088482642161832
113.475103803468306434425474468
112.710546336053218766195198795
111.940754899710604190943427754
111.165785729621365085024737456
110.385694503479563078381719197
109.600536349015269630493239115
108.810365851299397052449667004
108.015237059836630369240749176
107.215203495452341753690809347
106.410318156979140168139049951
105.600633527748488854881352129
104.786201581892611978511965334
103.967073790461708622168641858
103.143301127361297076098651985
102.314934075114324551752832719
101.482022630452496747461338898
100.644616309741107740086341014
99.8027641542414831550489018921
98.956514735214988164713724811
98.1059161588723962870584144833
97.2510160711722649216162843122
96.3918616624718187998105678315
95.5284996720337027863640074869
94.6609763923918305035493599459
93.789337673579424827752939843
92.91362892722222020565794143
92.0338951304996747426108423275
91.1501808299769219249279712017
90.2625301453100774562281849982
89.370986772827405828712002387
88.4755939889887437347072472315
87.5763946537254730800570426849
86.6734312136632350241245634971
85.7667457052294779827994812107
84.8563797576478367383718553473
83.9423745958212465565631860266
83.0247710431056053747015519813
82.1036095239757085592443859836
81.1789300665850943034244500799
80.2507723052213533188351999423
79.3191754826583739443716467821
78.3841784524069130318819888497
77.4458196808648038533554460754
76.5041372493680346958087280172
75.5591688561438556564584645484
74.6109518181669963141351815476
73.6595230729200033274521761437
72.7049191800586344923895288187
71.7471763229831742800108109447
70.7863303103164652690140284864
69.8224165772893800892173647789
68.8554701870343894036355246965
67.8855258317878129822912178404
66.9126178340012729649271856437
65.9367801473628008775436722077
64.9580463577279827647857593704
63.9764496839614598324277082989
62.9920229786890351672983172046
62.0047987289605703214654156376
61.0148090568237887183862617845
60.0220857198090358653842166756
59.0266601113249791426692679156
58.0285632609651623864779960513
57.027825834725262493688150471
56.0244781351308267467669052553
55.018550101275200388576212603
54.0100713087672840616960176079
52.999070969588689959459371566
51.9855779318597938060797068668
50.969620679514106978393259773
49.9512273318803190858888770641
48.930425643171286019336010056
47.9072430018791617380364253659
46.8817064300757937638618391804
45.8538425826174223545400926773
44.8236777462526415018719815277
43.791237838632496100064775183
42.7565484072215037067055891712
41.7196346281083011193488174849
40.6805213047145253527908886661
39.6392328664004453571322892776
38.5957933669657647881665889946
37.5502264830439171446064162668
36.5025555123880724272947985019
35.4528033720469689503598911571
34.4009925964285748294671327333
33.3471453352494707628710821679
32.2912833513677287704681531697
31.2334280184969403144911342479
30.1736003187989214303464196098
29.1118208403524918692990002926
28.0481097744955895031084447239
26.9824869130378400541760003772
25.914971645340555265225509738
24.845582955260979562686661594
23.774339417957445729798887604
22.7012591965519336988725717693
21.6263600386463528832250631559
20.5496592726886870586353326472
19.4711738041849512049286076774
18.3909201117527114342939832893
17.3089142430117116363374402224
16.2251718103069331989010652726
15.1397079862591865200402912006
14.052537499138094372666528323
12.9636746280520768393797434632
11.8731331979496847755642109485
10.7809265744263528094983266802
9.68706765833035292178800541921
8.59156888016142477863985560342
7.49444219425523827863085539958
6.39569907274650619862261954628
5.29535049930320930754230198959
4.19340696262402169566836960389
3.08987844969062909680202967166
1.98477443876621632561166475613
0.878103892130960178704500680948
-0.23012475145510028451976818083
-1.3399035845719349118318719802
-2.45122523925277275077675830081
-3.56408289540191798768216002596
-4.67847028952889898305649722016
-5.79438172381133307768272384709
-6.91181207549954176427632127947
-8.03075680667664202427020113553
-9.15121197438857291272234570051
-10.2731742411592948564728138781
-11.3966408859072258773293394685
-12.521609815279857597511767159
-13.6480795754244282564606098016
-14.776049364213524214854330733
-15.9055190439455400428661946046
-17.0364891545410551695687673617
-18.1689609272573875149491637726
-19.302936298944867304021965217
-20.4384179268697436511282907811
-21.575409204130099337614581078
-22.7139142756927129385232661076
-23.853938055080480211792885602
-24.9954862417417973215192123399
-26.138565339135226723833163987
-27.2831826735648230089247364791
-28.429346413803702281283142831
-29.5770655915458075021938792912
-30.7263501227283675785877128741
-31.8772108297702851949861715957
-33.0296594647746343064427552641
-34.1837087337466213875845735719
-35.3393723218817853967831585638
-36.4966649199829024945817997738
-37.6556022520680477232482775062
-38.8162011042365745978635981154
-39.978479354864435294173880645
-41.1424560062053125391024212892
-42.3081512174795067890036324912
-43.4755863395384603223622473631
-44.6447839511992496284086190558
-45.8157678973503903258985221467
-46.9885633289379320864112508561
-48.1631967449491386239149975037
-49.3396960365201212549177018093
-50.5180905333037038932764267553
-51.6984110522446323929418120785
-52.8806899489211027038740475635
-54.0649611716245837501450367391
-55.2512603183641800129142658251
-56.4396246969974596445441523932
-57.6300933887069294770375357774
-58.8227073150603529934716076517
-60.0175093089140904572077870501
-61.2145441894418297344049252667
-62.413858841596742642567586978
-63.6155023003435537685125209005
-64.8195258400285996705709120263
-66.0259830692910906098026244493
-67.2349300319579286518003028804
-68.4464253144081191858118260144
-69.6605301599416534018728267633
-70.8773085907424487511618729798
-72.096827538086337455895831862
-73.319156981514147464579817047
-74.5443700977677411647499534582
-75.7725434203747669551983435037
-77.0037570108673623108672799107
-78.2380946427329149010886705612
-79.4756439993233497215305827134
-80.7164968870957569240244469864
-81.9607494657244606917152610844
-83.2085024968163668200729349913
-84.459861613181807863958721976
-85.7149376108671512134332584096
-86.9738467664491846591195786025
-88.2367111824320335170865697684
-89.5036591639839262165290277944
-90.7748256307142636606647843567
-92.050352567734309113736740622
-93.3303895208835518935610495825
-94.6150941417583510866576706842
-95.9046327890745820473899863972
-97.199181193962567088977962391
-98.4989251980693220039321931915
-99.8040615748790118581080256004
-101.114798946519635510763963539
-102.43135881058184335973397011
-103.753976694236834990103465958
-105.082903456337375190821712535
-106.418406762392953641541255287
-107.760772762556345300830110857
-109.110308009349617917884770076
-110.467341660203341528756727813
-111.832228020540637821184017841
-113.205349496872889184239040168
-114.587120047249472274906469746
-115.977989239915816786026808269
-117.378447062317059334338260311
-118.789029664730477250300670254
-120.210326280370996172120430745
-121.64298764361351067208884765
-123.087736340443061307101172161
-124.545379686670100046992376801
-126.016825965898677144074271324
-127.503105213548716227591939819
-129.005396277968558121731580036
-130.52506275200007919885031285
-132.063701780033319241508572979
-133.623212148468363244579498699
-135.205892349702830612178705471
-136.814587372004823927844059552
-138.452919199305051505021498756
-140.125671547080816268588461765
-141.839486139446368069359428583
-143.604273592281960800994150867
-145.436608008386663065722046856
-147.370813865246169452566837333
-149.564747186927696573986108001


==> anc/dPgg110.dat <==
# dPgg110
-64.
-64.0009037902814173522228411345
-64.0009651358217911885186616317
-64.0010305567212967201527518418
-64.001100316221641918896543151
-64.0011746939252668389484098711
-64.0012539867559814539838001857
-64.0013385099709530283880292446
-64.0014285982263112129570076518
-64.0015246066986903402762766648
-64.0016269122650748114801804422
-64.0017359147433540290779771018
-64.001852038196026938797443666
-64.0019757322995216681715306978
-64.0021074737816116221385254232
-64.0022477679294141940120888371
-64.0023971501704502833925688692
-64.0025561877292202063675292853
-64.0027254813617122616110637169
-64.0029056671702018823091272168
-64.003097418500619420976541968
-64.0033014479246603819581093167
-64.0035185093086802474264572589
-64.0037493999712535365584100922
-64.0039949629310796524292175481
-64.0042560892466822931176731783
-64.0045337204490702134947561008
-64.004828851068199962053889681
-64.0051425312537004429561010319
-64.0054758694898788054116650498
-64.005830035404520711621723829
-64.0062062626704183355793457941
-64.0066058519978986837529831107
-64.0070301742158744644014847133
-64.0074806734380904363247891658
-64.0079588703102797569471561371
-64.0084663653328662140259148978
-64.0090048422526372513490381359
-64.0095760715154561855149660502
-64.0101819137705655799056885318
-64.0108243234153417406096283665
-64.0115053521674756959836263929
-64.0122271526494602943383945533
-64.0129919819679360683850188557
-64.0138022052678683937958479487
-64.0146602992386714533245639972
-64.0155688555462348151126785874
-64.0165305841613180566144480716
-64.0175483165509274570510321828
-64.0186250086950434276318466692
-64.0197637438863923777914102854
-64.0209677352658134803175643909
-64.0222403280401174437451967845
-64.023585001323125614125572768
-64.0250053695337644707962827735
-64.0265051832776197966962074563
-64.0280883296301691110254098972
-64.0297588317309483077401807301
-64.0315208475881017844427937821
-64.0333786679820422029713679892
-64.0353367133452281032314338651
-64.0373995294822703333041874596
-64.0395717819806103474321963922
-64.0418582491467762738634460471
-64.0442638132866098508894645466
-64.0467934501297540219270389871
-64.0494522161789732342213482796
-64.0522452337434125774179695467
-64.0551776733915435562501503954
-64.0582547335341378738521091578
-64.0614816168199882061148191737
-64.0648635029970754451931897059
-64.0684055178592698821106278216
-64.072112697863238476337247628
-64.0759899499617842719603551725
-64.0800420061581217238843817847
-64.0842733722403282961686095572
-64.0886882701061222358448962059
-64.0932905730348901546524564716
-64.0980837332061924999949107862
-64.1030707007014498913189273865
-64.1082538331577692664006936461
-64.1136347951694848361962726968
-64.1192144464535096216759374232
-64.1249927177085260618930974221
-64.1309684730048553063550728463
-64.1371393574409563757051350185
-64.1435016286932919601154417535
-64.1500499709680778685590844961
-64.1567772897354708652350320713
-64.1636744854882444392957152337
-64.1707302046170844179937556467
-64.1779305653323610695082719492
-64.1852588563865734802598792252
-64.1926952061614969606495859882
-64.2002162194781773259452696136
-64.2077945792649809837273092927
-64.2153986099774822037030475766
-64.2229917994024747400141684857
-64.2305322751951190576117365287
-64.2379722321913102236658897682
-64.245257306204739861861871635
-64.2904313000949604140933915124
-64.2773840228109272056756041506
-64.2302798512666376714522027662
-64.1596754275616334612909012731
-64.0714209438603795096757828368
-63.969196762040942110970687786
-63.8555123180244601343597963424
-63.7321774178900117201989985613
-63.6005526372410730941227602963
-63.4616941495556111011308844294
-63.3164430395579932526171357153
-63.1654832212247203055131650151
-63.0093805513443806066911864227
-62.8486101427996174450782290589
-62.6835759812390282245453562014
-62.5146253554872391971906975412
-62.3420596945071357463013364808
-62.1661428537502405041928828361
-61.9871075524990852138552468575
-61.8051604456345025989915007236
-61.6204861700396191018791253327
-61.4332506096076255422798797412
-61.2436035567790728014552309205
-61.0516809023598741575677588358
-60.8576064525350663326312677237
-60.6614934482803468948895936255
-60.4634458450065068027997433442
-60.2635593973880187346976239813
-60.0619225846552041236389788066
-59.858617404289083416170042638
-59.6537200564305641852995194122
-59.4473015369606501727224677945
-59.2394281538085429580743153412
-59.0301619783686236839511082763
-58.8195612417850615403320447025
-58.6076806841675599925146232385
-58.3945718634384692086740371404
-58.1802834294082003287335614495
-57.9648613677776454799984761891
-57.7483492180308876896221334013
-57.5307882685761443437332153483
-57.3122177319920923888711924521
-57.0926749028204245971984949646
-56.8721952999978454400282192872
-56.6508127957291464895232912003
-56.4285597323574476693273259393
-56.2054670285800730052893085132
-55.9815642761823248171041563779
-55.7568798283113365126160410672
-55.5314408801839080947079392143
-55.3052735430122292117034949286
-55.0784029118367692758135502271
-54.8508531278739667737522981103
-54.6226474359156949179444548775
-54.3938082372561668419784884785
-54.1643571385685921828817675063
-53.9343149971073535335738475155
-53.7037019625707656091920056375
-53.4725375159237940434904768752
-53.240840505448752761895760394
-53.0086291802643821411594143987
-52.7759212215293355933710164285
-52.5427337715245441215243114797
-52.3090834607898227257112300204
-52.0749864334731171320226330379
-51.840458371035695839274827076
-51.6055145144431397184606532933
-51.3701696849599696594137397227
-51.1344383036550091703679707442
-50.8983344097149534256183460574
-50.6618716776549786359799746072
-50.4250634335074621903313511842
-50.1879226700628956191572268857
-49.9504620612307723261298768158
-49.7126939755825442117226872055
-49.4746304891335990414006481944
-49.2362833974165549978437834277
-48.9976642268939485909807010659
-48.7587842457545613439304942999
-48.5196544741341490834986818251
-48.2802856937981695190910709534
-48.0406884573212174153054222188
-47.8008730967952439150813751412
-47.5608497320962324253496127935
-47.3206282787368056420971157049
-47.080218455330226879750824777
-46.8396297906894161161699659544
-46.5988716305829111791205859551
-46.357953144168153050580101987
-46.1168833301210485878065681238
-45.8756710224794525936422233246
-45.6343248962170038088749147431
-45.3928534725626367716352303463
-45.1512651240800652342737782966
-44.9095680795205854057712708253
-44.6677704284616718860724113916
-44.4258801257430296187742260904
-44.1839049957110159352238047312
-43.9418527362816527444163681539
-43.699730922831805556678141548
-43.4575470119275091541224257985
-43.2153083448978655555173092826
-42.9730221512624250269529854019
-42.7306955520194821294592588511
-42.4883355628022733147440167227
-42.245949096909647775154685285
-42.0035429682173967447870455357
-41.7611238939760660611200351592
-41.5186984975007405418100430601
-41.2762733107579747885812484519
-41.0338547768547517312412345676
-40.7914492524340760399546324619
-40.5490630099815530591087014176
-40.3067022400470638619908148909
-40.0643730533854222069072283133
-39.8220814830196885021430172165
-39.5798334862306183557727471387
-39.3376349464755379723394279564
-39.095491675239764709623931395
-38.8534094138235277389676577754
-38.6113938350671902361485054348
-38.3694505450174301962266104509
-38.1275850845369011953448588126
-37.8858029308597666419437697145
-37.6441094990953807386367313197
-37.402510143682276022661295574
-37.1610101597945105119367645016
-36.9196147847023267329733065671
-36.6783291990889798543010980275
-36.4371585283255024308667944895
-36.1961078437050885429613172471
-35.9551821636387000734989519441
-35.7143864548134222176390791748
-35.4737256333150237868898509032
-35.2332045657161102027567739568
-34.9928280701311930368158668248
-34.7526009172399393249344896091
-34.5125278312798064581875000288
-34.2726134910092140404988046523
-34.032862530642352524568029421
-33.7932795407566795263921277555
-33.5538690691741083187644063459
-33.3146356218168489697723893176
-33.0755836635388207871808949196
-32.8367176189335150260844069137
-32.598041873119149095879801581
-32.3595607725019176515432482217
-32.1212786255181118685238592803
-31.8831997033558457819690049156
-31.6453282406570977272473450913
-31.4076684362007455632923721215
-31.1702244535672464119048613045
-30.9330004217855850285201480864
-30.6960004359630895613679297516
-30.4592285578986892890335644844
-30.2226888166801658877945428514
-29.9863852092659278101328254363
-29.7503217010518163984020501986
-29.5145022264234323599298103193
-29.2789306892944521421021105498
-29.0436109636313855213272230345
-28.8085468939652083140188114243
-28.573742295890287489204377691
-28.3392009565510000717490540937
-28.1049266351164320353964218434
-27.8709230632435288608554321274
-27.637193945529055542943594133
-27.4037429599507105410996622185
-27.1705737582977254498911151794
-26.9376899665912699925643481595
-26.7050951854949702848375386834
-26.4727929907158371530628301751
-26.2407869333958905969724553038
-26.0090805404947562401213487985
-25.7776773151634997896830190766
-25.5465807371099561114004674308
-25.3157942629558004962473440572
-25.0853213265856010347160123074
-24.8551653394880827055534700022
-24.6253296910898258120293574707
-24.3958177490816137450900919547
-24.1666328597376377044612908731
-23.9377783482277589520789711397
-23.709257518923022394029092483
-23.4810736556946087749851612499
-23.2532300222064065111083537011
-23.0257298622013781722563612351
-22.7985763997818908414349225361
-22.5717728396841740185450797737
-22.3453223675470633869526062263
-22.1192281501751836160277225299
-21.8934933357967184218126979058
-21.6681210543159113430336143991
-21.4431144175604361028412941956
-21.2184765195237710103843345079
-20.9942104366027076033820042492
-20.7703192278301196364137929922
-20.5468059351031145731350728144
-20.3236735834066859378294222241
-20.1009251810329812166721041606
-19.8785637197962964661352317546
-19.6565921752439053797033383933
-19.4350135068628272793260012379
-19.2138306582826353298845264735
-18.9930465574744032186884262737
-18.7726641169458855931525359972
-18.5526862339330247040467164596
-18.33311579058787295495830971
-18.1139556541630184069461470465
-17.8952086771925977270504239532
-17.6768776976699785967763844794
-17.4589655392221912084694693715
-17.2414750112811861703725189295
-17.0244089092519939119709161247
-16.8077700146778585269935336055
-16.5915610954024169092790843362
-16.3757849057289920238946850038
-16.1604441865770672097786885133
-15.9455416656360065282570480638
-15.7310800575160843516417078689
-15.5170620638968856254520441673
-15.3034903736731365343939842184
-15.0903676630980236539659452797
-14.877696595924058074403820322
-14.6654798235415394396803607689
-14.4537199851146733495689286559
-14.2424197077153941255755361049
-14.0315816064549435401171018612
-13.8212082846132547510283172073
-13.6113023337661893687313368575
-13.4018663339106743096821666963
-13.1929028535877838555563249041
-12.9844144500038111416533823944
-12.7764036691493721388401268357
-12.5688730459165840697232039598
-12.3618251042143591104027965693
-12.1552623570818531729163924019
-11.9491873068001085391896152126
-11.7436024450019281238675594879
-11.5385102527800181797457448828
-11.3339132007934353246360986689
-11.1298137493723728614106987607
-10.9262143486213204827221394276
-10.7231174385206305975978728961
-10.5205254490265236878745700567
-10.3184408001695642974381178847
-10.1168659021516384756574959966
-9.91580315544146273746879141096
-9.71525495086865386553021515645
-9.51522366971638816400988104766
-9.31571168381267807818804092059
-9.11672135562029341849250166748
-8.91825503832535377118491945901
-8.72031507592461804006686170245
-8.52290380331149644367184175964
-8.32602354636080968987971373782
-8.12967662201231946417601970193
-7.93386533835305379834521938844
-7.7385919946984503327163619465
-7.54385888167233994667423663378
-7.34966828128579270852759391169
-7.15602246701484758652486900392
-6.96292370387714686737949216839
-6.77037424850749574667954065047
-6.57837634923236708659345706225
-6.38693224614337087994259972521
-6.19604417116970751560420817731
-6.00571434814962350796006728622
-5.8159449929008879323547301466
-5.62673831329030739892300504214
-5.43809650930229699835184521118
-5.25002177310652426483059972657
-5.06251628912464282330063328336
-4.87558223409613201983607796911
-4.68922177714325847527765217952
-4.50343707983517515281663613262
-4.31823029625117318981128448057
-4.13360357304310141244737762094
-3.94955904949696812867126028774
-3.76609885759373947987906449574
-3.58322512206934832489950965138
-3.40093996047392733062723410364
-3.21924548323027965202414531529
-3.03814379369160029989019901308
-2.85763698819846101760179974093
-2.67772715613507121772192168477
-2.49841637998482726580389884214
-2.31970673538516214164976738206
-2.14160029118170725755929625724
-1.96409910948177796853853110418
-1.7872052457071940708535906712
-1.61092074864644635254885781287
-1.43524766050622003243614412715
-1.26018801696228570244552226713
-1.0857438472097681719568773215
-0.911917174012803401656143270458
-0.738710013753593508438563583643
-0.566124376480869621774476299967
-0.394162265957772175626679903803
-0.222825679709158028332124065434
-0.0521166090683436157082158453318
0.117962960776706840106981220239
0.287411050737739222039644992864
0.456225687781104839949796516711
0.624404904883184683489797729522
0.791946740986334272752747004335
0.95884924095534093596581697128
1.12511045553438550219672112937
1.29072844130450055211256736158
1.45570126064151752135525115639
1.62002698167449509916931289179
1.78370367824462150962713918695
1.94672942986458340423017862842
2.10910232167839423290854766114
2.27082044442167509557761713989
2.43188189438238120851908209509
2.5922847733619672490134865948
2.75202718863698496793680884925
2.91110725292110658351893462364
3.06952308432756759021797413822
3.22727280633202273476067961385
3.38435454773580902690298923969
3.54076644262960976544133416504
3.69650663035751367051831803646
3.85157325548146332137743624159
4.00596446774608720449062615666
4.15967842204390978046792571273
4.31271327838093407941702709138
4.46506720184259143350712393187
4.61673836256005305245970874743
4.76772493567689824259094043969
4.9180251013161341629164872527
5.06763704454756210274957910422
5.21655895535548535422424210049
5.36478902860675384030489187558
5.51232546401914074414591338635
5.65916646613004646918460122494
5.80531024426552534113072807667
5.9507550125096305430977408363
6.09549898967407285354471965124
6.2395403992681888335042484423
6.3828774694692141847976506428
6.52550843309285807462302765587
6.66743152756417429407958932086
6.80864499488872518889930729561
6.9491470816240343699284363908
7.08893603885132427877050676488
7.2280101221475347505016780203
7.36636759155761878053069232664
7.50400671156711176653006166035
7.64092575107497055894275850375
7.77712298336667871489894826495
7.91259668608761441048884033815
8.04734514121667752525843689975
8.18136663504017247055199802943
8.31465945812594338994489301823
8.44722190529775841551896588726
8.57905227560993971815474332027
8.71014887232223614337524930799
8.84051000287493527659873365682
8.97013397886421183296553652386
9.09901911601770931722027531158
9.22716373417035194847665873903
9.35456615724038389309005502031
9.48122471320563289633347583891
9.60713773407999545013636896917
9.73230355589014067982251306886
9.8567205186524301775928549395
9.98038696635005105446031622093
10.1033012469103595254749473549
10.2254617121824323853973894237
10.346866717914823773504042763
10.4675146237335246669558267177
10.5874037931201225821507190415
10.7065325933901590027247489218
10.8248993956716820913827494618
10.9425025748839922805445317158
11.0593405097165783738994245939
11.1754115826082418273871682426
11.2907141797264069138804314191
11.4052466909466145109478773859
11.5190075098321972855405216352
11.631995033614134083281573163
11.7442076631710813632641737892
11.8556438030095795518852802551
11.9663018612444322212799011868
12.0761802495792560293802397138
12.1852773832871993895209490753
12.2935916811918278678563492824
12.4011215656481743366594712909
12.507865462523951940847318883
12.6138218011809279638326363802
12.7189890144564567070503590751
12.823365538645169525257173866
12.9269498134808201869653616573
13.0297402821182837561572291172
13.131735391115707217743636592
13.2329335904168100950888411933
13.3333333333333333333333333333


==> anc/dPgg200.dat <==
# dPgg200
44554.1211904227395638496194254
44543.792013568454426087765285
44543.1608821822319726879125456
44542.4922030602164678429478305
44541.7838153393402663550143359
44541.0334390135586941010129799
44540.2386687358888526505071857
44539.3969673244241623593374258
44538.505658960075931458221
44537.5619220634250971579467324
44536.5627818376990590155224972
44535.5051024645213418276599395
44534.3855789387169218005329894
44533.2007285280947784325986874
44531.9468818437730709361716045
44530.6201735062628871740619231
44529.2165323921855165620450731
44527.7316714461675412805472867
44526.1610770421397581676888862
44524.4999978779622302854707646
44522.7434333870109806423175871
44520.88612165009451103885993
44518.9225267908231653172298272
44516.8468258373342526648657399
44514.6528950330838890605196093
44512.3342955792559872631184355
44509.8842587912132150960606576
44507.2956706513277436544674612
44504.5610557404851295275427762
44501.6725605305568422446613849
44498.6219360201901023866421402
44495.4005196963723992453824785
44491.9992168043970911349857373
44488.4084809090908557571155697
44484.6182937304686658569644427
44480.6181442373628387015689083
44476.3970069830351689951727126
44471.9433196673310156458606663
44467.244959910577460971649374
44462.2892212251704425220484249
44457.0627881716443558590365002
44451.5517106869784360439147713
44445.7413775739737218111449941
44439.6164891417391099930412055
44433.161028988661441993547418
44426.3582349207092061635623137
44419.1905689995386643743607998
44411.639686716641225071312938
44403.6864052916976542837183637
44395.3106710953938803663773218
44386.491526199209926232051914
44377.207074057122583791295299
44367.434444326767867626424627
44357.149756840394299431316904
44346.3280847389049916640808281
44334.9434167854365166484861113
44322.9686188782555618621840149
44310.3753947862687641294767181
44297.1342461341335145651395922
44283.2144316678225492561986441
44268.5839258355251021648732434
44253.2093767229519882469011809
44237.0560633864379220115475196
44220.0878526316850102604273754
44202.2671552905462447895348959
44183.5548820528822550436129624
44163.9103989152090760928114913
44143.2914823125544130144369996
44121.6542740046140446519972054
44098.9532357919011745546848368
44075.1411041420548948981173534
44050.1688448107564902634368313
44023.9856075457220269453571334
43996.5386809659144980606134052
43967.773447711355633702597162
43937.633339961611087459045507
43906.059795423054451099541363
43872.9922138862521171239411121
43838.3679144551029880497641599
43802.122093548547369528058768
43764.1877837735417427952274776
43724.4958137643730886098204472
43682.9747690780276544386693951
43639.5509542279791198069670046
43594.1483559291373986043703969
43546.6886076144896206591845625
43497.0909552688248606223009771
43445.272224606484847829358807
43391.1467895979074631139119098
43334.6265423233708732684874471
43275.6208641013022955033904576
43214.036597802237870823619196
43149.7780212174091941028058121
43082.7468213023330917092675951
43012.8420690599807663119953866
42939.9601947643238426337423845
42863.9949631524540158232422502
42784.8374481311336694388956342
42702.3760064505638659709063013
42616.4962496932786560923022433
42527.0810138082291623564071087
42434.0103252880541956207039794
41429.49784435359603483597296
40666.1368853376709064965221332
40030.533758998839850023390385
39477.0934672265329261265062291
38981.9850286829954974709085937
38530.8978253722939364796947774
38114.4492287289708704022414416
37726.1000816084712805882751831
37361.082600584295380780721296
37015.7975260508342036185785291
36687.4515383378418412213915476
36373.8273715752615739213458223
36073.1317272429437390289077429
35783.891065548900598801655473
35504.8780679162975018461336634
35235.0584243627741478809783026
34973.5514853317635270784492465
34719.6006110748777663338139693
34472.550454324927242439443818
34231.829296710073601298218783
33996.9351327441461215736849151
33767.4245758889905697641126094
33542.9039193848271900245149617
33323.021863091730814928156708
33107.4635432228220324430999793
32895.9455916670488825350427277
32688.2120167431334605118333268
32484.0307451036542986544313348
32283.1907001264800512939924202
32085.4993189280386222453787778
31890.780430504387497837746746
31698.8724331427831146966119261
31509.6267213572119090550673433
31322.9063220602183072077021721
31138.5847071292231350173192351
30956.5447554300539804525606172
30776.6778420751466687582157494
30598.883036483148708889228616
30423.0663938708684787885281542
30249.1403273008100052119836407
30077.0230494458061622349061008
29906.6380749079091161460721733
29737.9137753130415303181314691
29570.7829805519693328387477437
29405.1826204961796551735915078
29241.0534023193965023432590587
29078.3395192298299373248609926
28916.9883869873864249848197659
28756.9504050621687919252802971
28598.1787397004201246019797497
28440.6291265136345391790553622
28284.2596905056988814266579163
28129.0307817097165327625633604
27974.9048248272549408779914582
27821.846181453662784733276054
27669.8210236383988082715626897
27518.7972176728189735897880193
27368.7442171227744249505740016
27219.6329642323593437468350844
27071.4357989204709980883892258
26924.1263746754091401820466382
26777.6795807261617672688328603
26632.0714699336694215080922855
26487.2791919023976517475585497
26343.2809308629734786810261856
26200.055847921309756393635984
26057.5840273092832964757801726
25915.8464263072782909334795763
25774.8248285402989543378071758
25634.5018003773636680731776523
25494.860650188923662531380951
25355.8853902394551402259994063
25217.5607010124614800875056963
25079.8718977831590817615991772
24942.8048992703398982615033255
24806.3461982135099224261115412
24670.4828337345747494235887446
24535.2023653552379024484380385
24400.4928485520330124683719592
24266.3428117406488665844234353
24132.7412345900341500047293286
23999.6775275747812916184205276
23867.1415126815701727629963462
23735.1234051920770299385955936
23603.6137964707877786098394812
23472.6036376916569792633777444
23342.0842244425760865005192031
23212.047182151204121404089331
23082.4844522799121383949738497
22953.3882792414370545826989431
22824.7511979903639003040313173
22696.5660222487882031847034461
22568.8258333274788364479466137
22441.5239695065903236358101182
22314.6540159424839532923626654
22188.2097950695286197596070882
22062.185357467882649952456316
21936.5749731702228659974811143
21811.3731233822011030335989587
21686.5744925930843128314197509
21562.1739610545839723087941827
21438.1665976073144161160317098
21314.5476528356475710581090592
21191.31255253296214645781638
21068.4568914604265895107923666
20945.9764273835142902218735059
20823.8670753714332106541699444
20702.1249023455663273495146499
20580.7461218638694952740282288
20459.7270891289645705767567845
20339.0642962084024399979474449
20218.7543674562571779388209639
20098.7940551258527144260586944
19979.1802351640206531630002097
19859.9099031778454410827854343
19740.9801705653739062884258469
19622.3882608022529554086868999
19504.131505876714439731109239
19386.2073428657521471351030833
19268.6133106457346562630541025
19151.3470467310713362141469175
19034.4062842348988727137343968
18917.7888489460839943994437718
18801.4926565171460774585879302
18685.5157097579924236982558705
18569.8560960306305298301235968
18454.5119847402767900558082189
18339.4816249185209059362223685
18224.7633428944308406188994861
18110.3555400496953966990150498
17996.256690654101296658680125
17882.4653397778298163400603122
17768.9801012772353207510425165
17655.7996558509351789382345866
17542.9227491631981419786677934
17430.3481900317669605471208556
17318.0748486773913587044636836
17206.1016550324799919688382259
17094.4275971064051875652763742
16983.0517194051125466799998796
16871.973121402799305262761747
16761.1909560635310954382668664
16650.7044284107667913713396346
16540.5127941428558043523814748
16430.6153582926618320082441005
16321.0114739295519648399491533
16211.700540902070489072002457
16102.6820046196929591921220629
15993.9553548721283907790853896
15885.5201246847059727695773633
15777.3758892084477320710981225
15669.5222646434903027503516861
15561.958907194577544498085579
15454.6855120574013966551047567
15347.7018124346212096557514462
15241.0075785804420200253003743
15134.6026168726799732249259524
15028.4867689112884869569506272
14922.6599106423619140133432444
14817.1219515066745286168198643
14711.8728336118517364776620551
14606.9125309273076027222351372
14502.2410485011182033736714225
14397.8584216980340292036662327
14293.7647154578667940193267277
14189.9600235735166061167446496
14086.4444679879346301923343958
13983.2181981093441713817118841
13880.2813901440696229655888905
13777.6342464463480003238150994
13675.2769948845218978701153933
13573.209888223035711386486926
13471.4332035196789205254097775
13369.9472415375411772909336412
13268.7523261711639451677098141
13167.8488038863925266267697897
13067.2370431734505478134454346
12966.9174340127763797124478877
12866.8903873531776041075041201
12767.156334601875517184629999
12667.7157271260268386270378761
12568.5690357653242925717221066
12469.7167503552915801058114723
12371.1593792609015006467334106
12272.8974489201586295505765854
12174.931503397300048098251813
12077.2621039452791746674010666
11979.8898285772087861139970143
11882.8152716464498685954695628
11786.0390434350430184998770284
11689.5617697501887468991638619
11593.3840915284922440386267426
11497.5066644476969518094026387
11401.9301585456396889596236468
11306.6552578461680920996418131
11211.6826599917687905941167028
11117.0130758826620396291135583
11022.6472293221255067305940758
10928.5858566678165556796361706
10834.8297064888687102960615126
10741.3795392285440204449669692
10648.236126872228804712869534
10555.4002526205657187378990181
10462.8727105675203048084341051
10370.6543053831851261496871016
10278.7458520011292868409308275
10187.1481753101055935724513409
10095.862109849931835988820543
10004.8884995113666552235250851
9914.22819723980424199873565236
9823.88206474261566248828528786
9733.85097219996795773782060566
9644.13579797895530610423238867
9554.73742835087948281456717167
9465.65675721151960085877193897
9376.89468580423367714552198612
9288.45212244573694091839234522
9200.32998225440399123879839892
9112.52918688094391992311880499
9025.05066424129934835342530824
8937.89534825162198339690094861
8851.064178565178781258243828
8764.55810031104412010219720952
8678.37806383443452403190190988
8592.52502443854345346798181157
8506.99994212773448078079549458
8421.8037813519518054832724819
8336.93751075220753035263287527
8252.40210290700541813047614492
8168.19853407956097721822879438
8084.32778396567768295087090461
8000.7908354421389271477749207
7917.58867431547490088854576153
7834.72228907096305164962661641
7752.19267062172001348194780172
7670.00081205774198482927735439
7588.14770839474941948667844842
7506.63435632269059825671598612
7425.4617539537571578123276864
7344.63090056976296439267530192
7264.14279636873582803382379739
7183.9984422105694523591734804
7104.19883936158069928851920993
7024.74498923781471058105692983
6945.63789314693766153864285614
6866.87855202855391848329013536
6788.46796619278112216663261049
6710.40713505691321476980113231
6632.69705687999765859390934197
6555.33872849514904914616089988
6478.33314503941699252613081116
6401.68129968102148435081228931
6325.38418334376408162826374912
6249.44278442841788565079322488
6173.85808853089373783037586816
6098.63107815697405500499818445
6023.76273243339937851955583037
5949.25402681508596349491083653
5875.10593278824557098050671711
5801.31941756917102455443121269
5727.89544379844303128326470948
5654.83496923030522004606630061
5582.13894641694529157935935668
5509.80832238741057585640406514
5437.84403832087612320678192457
5366.24702921397268338358268877
5295.01822354187051674545349544
5224.15854291280289649184900418
5153.66890171570036043576454322
5083.5502067605932121866942698
5013.80335691142540879350795704
4944.42924271090775544125597678
4875.42874599702220465219155386
4806.80273951077197062884983425
4738.55208649475405767267410854
4670.6776402821115992038590161
4603.18024387540304001931162831
4536.06072951490359290029269009
4469.31991823583147953515631918
4402.9586194139671366502231781
4336.97763029910773607755653277
4271.37773553577192961617675908
4206.15970667054057524972429062
4141.32430164538821104890180725
4076.87226427632708780635748464
4012.80432371665051158023460799
3949.12119390402493193592920372
3885.82357299064047743569615457
3822.91214275558730994301170512
3760.38756799858005188768665616
3698.25049591410442789453300014
3636.50155544500892851357607507
3575.14135661450950420244086814
3514.17048983551676593449455815
3453.58952519613261524268960123
3393.39901172009633594622545113
3333.59947660088860888225605608
3274.19142440812528535172836031
3215.17533626479066627242111391
3156.55166899377203623497820621
3098.32085423206280736833761317
3040.48329751090030398500420322
2983.03937729999538168688292539
2925.98944401389408433824781912
2869.33381897838569749559029024
2813.07279335473608731847649068
2757.20662701937927328716239694
2701.73554739654284021215608341
2646.65974824111302491524385091
2591.97938836886198568436249395
2537.69459033096163145248952993
2483.80543902949407557818788851
2430.31198027043676343593171494
2377.21421925034891816672374662
2324.51211897271328682531145478
2272.20559858959117706948331475
2220.29453166392714992798106796
2168.77874434748991608160280006
2117.65801346905511951565515307
2066.93206452702060322372518409
2016.60056958019188617784604539
1966.66314502998096927586831996
1917.11934928672078603662330973
1867.96868031220563861825788851
1819.210573029919216726301353
1770.84439659369999542617738675
1722.8694515048118634740262724
1675.28496656652775606458605954
1628.09009566438682786864668259
1581.28391435924108909879370428
1534.8654162790538606394706683
1488.83350929413673699553467925
1443.18701145909902319605058582
1397.92464670321679146886046897
1353.04504024918832731367291174
1308.54671373830654286018657068
1264.42808003792141244865037547
1220.68743770465732288341027481
1177.32296507415769231917761102
1134.3327139451133783037703436
1091.71460282194726785017370502
1049.46640967672286932073446571
1007.58576418655912151926292146
966.070139397996439388932889025
924.916842764287839191613098418
884.123006495387371829052094309
843.685577153362801502008748061
803.601304417937176029030373132
763.866728937707213224345465753
724.478169172108802342341727199
685.431707117179815982529374419
646.723172794343689075323497158
608.348127365487841134350315167
570.301844719159609442976874087
532.579291351291749209857470762
495.175104338946690810978525025
458.083567176461883343754830957
421.298583209268351283898815473
384.81364636053725334927016611
348.621808798449327544830886539
312.71564513575177287508484811
277.087212686467296268434462288
241.728007224777782852656488488
206.628913595238698069226877083
171.780150407821537127318954333
137.171207911038353975133597693
102.790777965441202604622620221
68.6266748302060475098185580678
34.665745217045299859597732384
0.893765744925084844552905753703
-32.7046744717051438458951480975
-66.1463088727726671295526646787
-99.449349551586107346470108868
-132.633668631477959660071818757
-165.721010202696712123093307942
-198.735239474279585842102711718
-231.702637599801127826517656998
-264.652253034135939073354984434
-297.616323504186520466940168691
-330.630787071560890484176402275
-363.735906837759694947492758301
-396.977042362757970736377456578
-430.405613026561227505473904729
-464.080316241987274134495868501
-498.068689672964398956330089418
-532.449146498361182334511250853
-567.313674993150926505522913972
-602.77149375032987693187089911
-638.954120357185190229265679745
-676.022599691637364214599831205
-714.178161493149662322174196786
-753.678582312792018369828176931
-794.864595605378581051188026746
-838.205333014756446743414381262
-884.383415391999111016492178588
-934.474303556245676451714228895
-990.398916972402080194961187118
-1056.49994574468923682724630487
-1157.65536512133260350526957365


==> anc/dPgg210.dat <==
# dPgg210
-2751.94283180512823298453379027
-2751.08169213403118588326698294
-2751.03207984381057201135807578
-2750.97973717936069110252519188
-2750.92452324901076020879593799
-2750.86629058399204257413962405
-2750.80488488387251079007099839
-2750.74014475633757728809192269
-2750.67190145157981873468278966
-2750.59997859160952795394047687
-2750.52419189485119977686576089
-2750.44434889644898147720978263
-2750.36024866476699287228278499
-2750.27168151463855737655650425
-2750.17842871799210788646028043
-2750.08026221256117780652078319
-2749.97694430947180795000641179
-2749.86822740059325701623661308
-2749.75385366663747141598574603
-2749.6335547870997353995227303
-2749.50705165324768151923991224
-2749.37405408548880111477350036
-2749.23426055657817027690826079
-2749.08735792226872174369797723
-2748.93302116115647660224929987
-2748.77091312563313501625873896
-2748.60068430602874822559237127
-2748.42197261020829038831181578
-2748.23440316107825120054633542
-2748.03758811466330536863569154
-2747.83112650162910007670108834
-2747.61460409535564012578036018
-2747.387593309907027765321052
-2747.14965313149779241631136045
-2746.90032908732405743030429187
-2746.6391532559096341350325566
-2746.3656443234130623479958291
-2746.07930769065183521706371832
-2745.77963563592469896141297588
-2745.46610753905207963815818028
-2745.1381901724083538622215829
-2744.79533806508775044938286962
-2744.43699394672794154156909068
-2744.06258927791153094253676177
-2743.67154487447521387543054778
-2743.2632716334787520303539826
-2742.83717136902029333539380422
-2742.39263776652998591970734715
-2741.92905746462909163968121731
-2741.44581127410545546750527504
-2740.94227554402652260142922006
-2740.41782368548610568367830884
-2739.8718278639584487770802511
-2739.30366087171010491147976946
-2738.71269819219362760550592817
-2738.09832026881351556501762582
-2737.45991499091019522780044636
-2736.79688041024749102543909874
-2736.10862770170784087408260977
-2735.39458438229164081705712868
-2734.6541978028760175197293815
-2733.88693892750672834758576825
-2733.09230641526663234375904649
-2732.26983101997620119493027869
-2731.4190803231257895872179795
-2730.53966381550471780126400257
-2729.63123834296631811386467236
-2728.69351393163736693283542528
-2727.72626000762979088396660134
-2726.7293120259257257516992138
-2725.70257852256583321221662388
-2724.6460486035554050908333485
-2723.55979988299148524318702124
-2722.44400688178325676274261977
-2721.29894989696132477243293066
-2720.12502434992095660473486664
-2718.92275061998896056756575614
-2717.69278436741009119766551442
-2716.43592734718011502281703053
-2715.15313871206923818620905013
-2713.84554679963835799289928282
-2712.51446139400475971239069703
-2711.16138644851269879305679914
-2709.78803325025280440685039377
-2708.39633400149286263239844977
-2706.98845578646681663423583976
-2705.56681488454898388047534704
-2704.13409138254104151969555554
-2702.69324402953859306920085072
-2701.24752526753373610393643768
-2699.80049635945438551817698325
-2698.35604252363668133118713928
-2696.91838796966156738831160675
-2695.49211071493916476383546298
-2694.08215704426325609064442903
-2692.69385545564020828927826884
-2691.33292991486682385263924368
-2690.00551221842115328240154012
-2688.71815323905539697222097539
-2687.477832800840136041979156
-2686.29196790008511452236182678
-2685.16841895531372985349224241
-2679.38628097745110766575800145
-2681.44438840229877693815379291
-2686.49357253483587247161021121
-2692.88872203441324865535351714
-2699.89139177559719942177774852
-2707.11927673847925725063794507
-2714.35687258661050959305757903
-2721.47604966749048467438556591
-2728.3981397359045997132169288
-2735.07410259627453676546961875
-2741.47341530163721971120071836
-2747.57750833749359906845617804
-2753.37572067747285139581471571
-2758.86272030783113880449263373
-2764.03681244436375855472034828
-2768.89880389453619752451485393
-2773.45122592980050753171215099
-2777.69779396631267281841884053
-2781.64302697987016464170465646
-2785.29197663750027340849897772
-2788.6500329843633792643652883
-2791.72278428120203566304848869
-2794.51591559963535315884864844
-2797.03513544155099022495608435
-2799.28612279769555203947214644
-2801.27448922180045124677978692
-2803.00575200075580263674989542
-2804.48531556151567387906571872
-2805.71845901126282854312249945
-2806.71032825188884665697267552
-2807.46593150587978091321312891
-2807.99013738123500075666401009
-2808.28767481787434901829412661
-2808.36313441797480218687799958
-2808.22097078259625473523076096
-2807.86550556736757862186000365
-2807.30093103852618711574656652
-2806.53131396277770394530402492
-2805.56059970432885918393257401
-2804.39261643304591019954131391
-2803.03107937123286897590545689
-2801.47959502467731093555673689
-2799.74166535763258163160645585
-2797.82069188224447428873889045
-2795.71997964131118418426264762
-2793.44274106974045278202428308
-2790.9920997250618444517642666
-2788.37109388119239263283850377
-2785.58267998259376126919217896
-2782.62973595819535993756350705
-2779.51506439614383567983204468
-2776.24139558169483006980771287
-2772.81139040148167309671428437
-2769.22764311805145654804577815
-2765.49268401900963664446511187
-2761.60898194540561023314155627
-2757.57894670415959791735603898
-2753.4049313694040737168408034
-2749.08923447761334821289729792
-2744.63410212134046168960627907
-2740.0417299462852585348254672
-2735.31426505629241371835465256
-2730.45380783073193365470242216
-2725.46241365855405480987478633
-2720.34209459314082480437008295
-2715.09482093190210024685916011
-2709.72252272438741948829313586
-2704.22709121250964447848077251
-2698.61038020630325631410026895
-2692.87420739847110381476442115
-2687.02035562080923917614660313
-2681.05057404544092929623662994
-2674.96657933363847276072185753
-2668.77005673486536522013636016
-2662.4626611385317823467114052
-2656.04601808082332219455764978
-2649.52172470883641601035097497
-2642.89135070413366331392572591
-2636.156439167718411339129719
-2629.31850746831998470369615578
-2622.37904805577885888922474772
-2615.33952924122452577938263438
-2608.20139594564757716059305647
-2600.96607041838138478866181687
-2593.63495292692743530952846979
-2586.20942241948163978057032682
-2578.6908371614465406295061598
-2571.08053534714605018152627361
-2563.37983568789494883874267231
-2555.59003797751463075707534204
-2547.7124236363293027844168883
-2539.74825623462282033475775955
-2531.69878199648539319703633881
-2523.56523028493133598662256412
-2515.34881406912370242243736137
-2507.05073037449886942290481593
-2498.6721607165437746378408949
-2490.21427151894041653917177612
-2481.67821451675626489122570232
-2473.0651271453252744988802241
-2464.37613291543212728092501501
-2455.61234177538203475733914888
-2446.77485046050980954988461578
-2437.86474283065486144318472117
-2428.88309019610319794033802345
-2419.83095163247332376488686216
-2410.70937428500005645953628014
-2401.5193936626486292019233465
-2392.26203392247096502710945436
-2382.93830814459661109292992896
-2373.54921859823245390169453532
-2364.09575699902793687137402458
-2354.57890475814601437605632673
-2344.99963322336444883690286169
-2335.3589039125172403551448408
-2325.65766873957192547431649853
-2315.89687023362514950735474929
-2306.07744175108626468408087664
-2296.20030768130669586734682884
-2286.26638364590141077805090758
-2276.27657669199799876353952321
-2266.23178547963856938236575457
-2256.13290046354989961169304586
-2245.98080406948795825031512353
-2235.77637086535409170325515507
-2225.52046772727174197462086035
-2215.21395400080456201463605423
-2204.85768165748917359213650748
-2194.45249544684855791312446911
-2183.99923304404515980635103179
-2173.49872519332620410916064406
-2162.95179584740745063482024416
-2152.35926230293563550704259257
-2141.72193533216414636435912612
-2131.0406193109710424998086264
-2120.31611234334334476695512163
-2109.54920638244657118138848562
-2098.74068734839377043322809406
-2087.89133524282379553799732824
-2077.00192426039425276812778842
-2066.0732228972904466045056427
-2055.10599405684771007158845425
-2044.10099515238075234701852096
-2033.05897820731006334357456737
-2021.98068995267197989420299352
-2010.86687192209573251864020598
-1999.71826054432764821803663537
-1988.53558723337967642923667145
-1977.3195784763765256385892247
-1966.07095591917294102595014015
-1954.79043644981001300256754174
-1943.47873227987687712059463808
-1932.136551023841742237729411
-1920.7645957764138611010111502
-1909.36356518799583089953286385
-1897.93415353828347636292751804
-1886.47705080806852039501355852
-1874.99294274929728299624327451
-1863.48251095343676451567775041
-1851.94643291819766044805335662
-1840.38538211266211860216335723
-1828.80002804086238223433717759
-1817.19103630385486154987610515
-1805.55906866033263786511667073
-1793.90478308581792687875593964
-1782.22883383047460724688137669
-1770.53187147557955544632419105
-1758.81454298869021532382815739
-1747.07749177754456845961648526
-1735.32135774272845732972502487
-1723.54677732914404514350806352
-1711.7543835763120721721072388
-1699.94480616753948647580768997
-1688.11867147798298537786780153
-1676.27660262163800109910005504
-1664.41921949728169802102709673
-1652.54713883339761852184187937
-1640.66097423210871773692270924
-1628.761336212144663511104987
-1616.84883225086844487515555912
-1604.92406682538652929754045525
-1592.98764145276603449684415873
-1581.04015472938163356796452817
-1569.0822023694141914472017994
-1557.11437724252243523851539432
-1545.13726941070828961416445876
-1533.15146616439586040161955192
-1521.15755205774342363204096932
-1509.15610894320717285170209227
-1497.14771600537489352334046384
-1485.13294979408716904338157453
-1473.112384256863177482307556
-1461.08659077064761086158564625
-1449.05613817289473888578418538
-1437.0215927920051458572892416
-1424.98351847713019234666329323
-1412.94247662735879143479172602
-1400.89902622030064237020193333
-1388.85372384007963170772613473
-1376.80712370475069284796873085
-1364.7597776931530088381789421
-1352.71223537121204980275898797
-1340.66504401770255494464194029
-1328.61874864948419921528303676
-1316.57389204622132602744824652
-1304.53101477459777933516122754
-1292.49065521203753059940326183
-1280.45334956994146818244786316
-1268.41963191645039816893129635
-1256.39003419874399611290776132
-1244.3650862648851483855923713
-1232.34531588521882928931415507
-1220.33124877333437556244468124
-1208.32340860659974299214469733
-1196.32231704627606025181156536
-1184.32849375722053247335854882
-1172.3424564271854911456847573
-1160.36472078572113740363231465
-1148.39580062268928234851306964
-1136.43620780639515044193022247
-1124.48645230134407996647896434
-1112.54704218562972778418216304
-1100.61848366796016388674006203
-1088.70128110432802426723548671
-1076.7959370143306782025962273
-1064.90295209714615787652692221
-1053.02282524717039415486204679
-1041.15605356932110201439732701
-1029.30313239401346239076319592
-1017.46455529181255382237883886
-1005.64081408776729700010777939
-993.832398875430487962170211598
-982.039798030569310979034216795
-970.263498224570539932450402664
-958.503984437544456986235486731
-946.761739971131339353762772412
-935.03724646101418876798256784
-923.3309838891412036329488275
-911.643430595661320558690334719
-899.975063290575979829355461557
-888.326357065110098100932600992
-876.697785402805061039503956349
-865.089820190336378460263469049
-853.502931728058474573450948815
-841.93758874027891594298089105
-830.394258385264209468256184751
-818.873406264979131854417108957
-807.375496434561380378849766614
-795.900991411533162021901856181
-784.450352184751163928309487414
-773.024038223096172413668467826
-761.622507483903430027989450343
-750.246216421134640223640408267
-738.895619993292346623784618364
-727.571171671077228410426102545
-716.273323444788664594208885073
-705.002525831468727519880294237
-693.759227881789569512222519483
-682.543877186683965667721157568
-671.356919883718570016043077788
-660.198800663209231157783797011
-649.069962774077496550640989379
-637.970848029447211357221754668
-626.901896811979887646131998126
-615.863548078947282183326805846
-604.856239367039375457151623844
-593.880406796905690304071731488
-582.936485077427624857316677737
-572.024907509719200797155457514
-561.146105990853343260120260063
-550.300511017310512433185610285
-539.488551688146197928279301925
-528.710655707873464550859211778
-517.967249389056401024306254556
-507.258757654609970516750160045
-496.585604039801392265992606173
-485.948210693947795951913862662
-475.346998381804483370161578984
-464.782386484637703959202065038
-454.254793000975400256137805353
-443.764634547028904714170031371
-433.312326356778068682218390174
-422.89828228171177575577164106
-412.522914790215233029726022099
-402.186634966594842717699284202
-391.889852509730830657573508736
-381.632975731347144702023085959
-371.416411553887431970764095924
-361.240565507985156244747423471
-351.105841729515121965293639512
-341.012642956212825617671844607
-330.961370523847154654492307854
-320.952424361930994113686236107
-310.986202988953276875254820855
-301.063103507114919808896628503
-291.183521596549919136867907599
-281.347851509011627886271605435
-271.55648606100289945766752679
-261.809816626327346567800806197
-252.108233128037425889709132297
-242.452124029753406573616436576
-232.841876326325505564351802372
-223.277875533809563333643703258
-213.760505678724578328700918971
-204.290149286558203902408571164
-194.867187369483923188938813665
-185.491999413251039274480651314
-176.164963363205832364552166376
-166.886455609399222875038310437
-157.656850970733017790134396144
-148.476522678093283211294778495
-139.345842356415552116243715943
-130.265180005622413358414094939
-121.234903980369502955217654273
-112.255380968530995101542311203
-103.326975968350327265978024098
-94.4500522641760456051674575354
-85.6249714006962728343375800354
-76.8520931555783236267367769777
-68.1317755104123587199560220671
-59.4643746198496065255058686754
-50.8502447788165096498842188992
-42.2897383876760827308941331826
-33.7832059151966952555814888939
-25.3309958591763032952621863748
-16.9334547045567170683688627927
-8.59092687884765938412542131369
-0.303754704663975995489093961491
7.92772165083878740670477260622
16.1031642298653417445396146668
24.2222373414753750302526206772
32.2846076229540943452219980644
40.2899441053682934645326770087
48.2379182836484858246386065474
56.1282041915720916773546710145
63.9604784820612197938352014258
71.7344205132518018181991466497
79.4497124408393731547825744293
87.1060393172614033419620248802
94.7030891983376382727904400091
102.240553258059447300829985971
109.718125912297861536947262125
117.135504952289239145990596378
124.49239168885893377473238939
131.788491108458895718090123478
139.023512042227069089016820737
146.197167349427443326726877289
153.309174116802854408818753097
160.359253875571894629609779482
167.347132838031097314587898662
174.272542155989324820102671239
181.135218203569506794428135114
187.934902887271393072311373639
194.671343986607295096706253655
201.344295529112428127405174476
207.953518204106510054107486825
214.498779820260968481722325705
220.979855812827680461455141724
227.396529807336857439221433753
233.74859424770608380453794327
240.035851098060307137513788085
246.258112629194818211214582535
252.415202302584369951197835796
258.506955767233318810017902423
264.533221987578402699570915013
270.493864524231599769967433276
276.388762993758899632888677794
282.217814739157714590864858951
287.98093674951759952549977305
293.67806787591819399856214636
299.309171401458095306384249823
304.874238037122934320613726748
310.37328943294706358558976502
315.806382316914187293997759869
321.173613404099927099704191834
326.47512525824101071682160164
331.711113340855861008471385637
336.881834554474769915542696476
341.987617684115143240104192553
347.028876276216870044955677421
352.006124683989325904570689048
356.919998278913515576856796009
361.771279221458460627753328302
366.560929766544582483653976083
371.290135960721224442945189002
375.960365954511373423028669361
380.573449330409248024548911166
385.131687424650544183522715712
389.638010713386877662202285283
394.096210147303898434156433485
398.511289468770879672115182777
402.890025346402135723609579761
407.241906573643084490899210044
411.580819300295085375752178745
415.928354787861900151731156144
420.32116991810716807796908055
424.830819780401333393091249382
429.639162274666852863140472846
436.171718494812714860892444264


==> anc/dPgg220.dat <==
# dPgg220
-21.7704482914800676770732619889
-21.7651315072891050055240874945
-21.7647820017532438633584602067
-21.7644099663699541414541944264
-21.7640139835064018793464503927
-21.7635925490363587600305397707
-21.7631440672752818701110172122
-21.7626668456355804006138578646
-21.7621590889879585820903091798
-21.7616188937141240900665661561
-21.76104424143553539548648468
-21.7604329924022306541119160259
-21.7597828785251354530204129681
-21.7590914960345879397547930908
-21.7583562977471485988137623958
-21.7575745849220794467117636768
-21.7567434986881851321070068279
-21.7558600110210080183267954423
-21.7549209152496627056962644579
-21.7539228160718848039008412672
-21.7528621190551565681359854098
-21.7517350196010610658435225742
-21.7505374913493099913976105408
-21.7492652739971916216343655812
-21.7479138605094986448877162644
-21.7464784836933250858493285461
-21.7449541021114721569964703489
-21.743335385307579985909250967
-21.7416166983155117521818248113
-21.7397920854249653821471545273
-21.737855253174782814408475657
-21.7357995525449758900916744584
-21.733617960318099823349128156
-21.7313030595802894690908943197
-21.7288470193320405989609349474
-21.7262415731786794318654443966
-21.7234779970704310519557680217
-21.7205470860620844651921802661
-21.7174391300624734182867852183
-21.7141438885443634718984164518
-21.710650564185874221564220763
-21.7069477754152894127508393555
-21.7030235278320368837312879839
-21.6988651844777762293020710931
-21.6944594349329378937996713577
-21.6897922632157378993371106891
-21.6848489144626742601623877832
-21.6796138603718229320341381534
-21.6740707633929235445005374562
-21.6682024396513109586468629531
-21.6619908205962429300660823956
-21.6554169133681342414808218058
-21.6484607598836734706471842633
-21.6411013946428125149717547484
-21.6333168012672262147950887478
-21.6250838677860877846587360609
-21.6163783406919460257443440383
-21.6071747777971761598865767488
-21.597446499929964342064620475
-21.5871655415181363313930338626
-21.5763026001194164593380123528
-21.5648269849679701744838365085
-21.5527065646194115573827718059
-21.5399077137899190310676028922
-21.5263952594997740216839721794
-21.5121324266475977162079024707
-21.4970807831588925938104141036
-21.4812001848712833332916809243
-21.464448720339184098923298997
-21.4467826557625867569585868106
-21.4281563802683602671502148725
-21.4085223517979702835495464315
-21.3878310438829663721223990149
-21.3660308936190396978818536944
-21.3430682511810244101368091011
-21.3188873312549987360277222126
-21.2934301667997331783887321598
-21.266636565588227076401821035
-21.2384440700210614429318942754
-21.2087879207468607678261662581
-21.1776010246713780435053102445
-21.1448139279856657144544201582
-21.1103547948955298474532433868
-21.0741493927890314507767481272
-21.0361210846362270809975193884
-20.9961908294756404672015998349
-20.954277191905114017740711171
-20.9102963615606618141881994329
-20.8641621836356588884087704208
-20.8157862015640410149605796509
-20.7650777130649949987893150968
-20.7119438408226782195787845832
-20.6562896191525426979503600407
-20.5980180980855059236001140965
-20.5370304663820776516130255823
-20.4732261950700922661947702026
-20.4065032031812728476606747586
-20.3367580474427011067912519055
-20.2638861377584759170896808066
-20.1877819803933335081709375595
-20.1083394508425034542225525967
-20.0254520984390953791801069148
-19.1241815959641907950381070094
-18.4406033760503805912855647604
-17.8787945552146471208846269558
-17.3982204853725793634329253413
-16.9769440639963859959012227535
-16.6014255115041303403055224445
-16.2625824246027720947345721275
-15.9539590970930538648292327853
-15.6707662816689105305194707851
-15.409331941036921090658202354
-15.166765858374746867014279048
-14.9407440684030778598430169216
-14.7293644546868150329051887507
-14.531046664173456398608887917
-14.344460723516614228018097438
-14.168474869129968259710725967
-14.0021166085278256843920311763
-13.8445431191106094186746827122
-13.6950183791015420040089465381
-13.5528952448157764102253689376
-13.4176012237015083834272589967
-13.2886270505772472931552324486
-13.1655174190214898631767920092
-13.0478633901048181793738511869
-12.9352961212133104656753287923
-12.8274816444307405127157488416
-12.724116487216200696320763231
-12.6249239748788382431699332243
-12.529651089333513062409199172
-12.4380657850796687959714436829
-12.3499546835629529591847800776
-12.2651210826746355420247272805
-12.1833832302809432533020433966
-12.1045728201981894250970706028
-12.0285336765605905226415982483
-11.9551205985261077739961845429
-11.8841983420759882785745442074
-11.8156407195459858542184690692
-11.7493298006795139147290601039
-11.6851552015671228117932057808
-11.6230134499500955350829523371
-11.5628074171099714974696582947
-11.5044458080119942231648027287
-11.447842702575233104473439595
-11.3929171419501659501688484061
-11.3395927545314777180427308213
-11.2877974171483070817472099179
-11.2374629474791781912803848033
-11.1885248242530281268208316914
-11.1409219322362402624227494956
-11.0945963293808046064964129891
-11.0494930338308091145629355269
-11.0055598287617916156029659906
-10.9627470832669731585747765436
-10.9210075877117972036494994927
-10.8802964021583031903575143589
-10.8405707166176706140327847698
-10.8017897220261387061201535776
-10.7639144909592629306359945901
-10.7269078672044981755303792727
-10.6907343634044194018217337575
-10.6553600660642185669035788993
-10.6207525472889121323011131886
-10.5868807826792031628579186841
-10.5537150748712331683314630617
-10.5212269822554473065624565837
-10.4893892524542702544150784912
-10.4581757601779283555503015161
-10.4275614491131437532521805501
-10.3975222775310767181967103832
-10.3680351673292447792241550842
-10.3390779562475855969999727279
-10.3106293530216895204305935391
-10.2826688952567997690662923026
-10.2551769098247189858402078462
-10.2281344756024947400575361216
-10.2015233883868803578974651016
-10.1753261278322544645506343091
-10.1495258262720855144992586898
-10.1241062392952811352449666325
-10.0990517179589854733532305717
-10.0743471825286864307493336831
-10.0499780976449623014277110855
-10.0259304488239169926303362464
-10.0021907202053986863007006285
-9.97874587346953433817024899582
-9.9555833278480005841533090772
-9.93269094116184291562942032384
-9.91005699182259634498669034348
-9.88767016173799425748650583456
-9.86551952006771544009058582261
-9.84359450777844624552821894688
-9.82188492295105592209884406078
-9.80038090679592570452271828294
-9.77907293033546099592975028911
-9.75795178171557313590311416497
-9.73700855411046294615753101395
-9.71623463418739064630917986762
-9.69562169110029228282545245023
-9.6751616659831164128445204459
-9.65484676191561994129630536303
-9.63466943433609098825719007577
-9.61462238187707060665306635268
-9.59469853760163421258612591745
-9.57489106061917695728664208533
-9.55519332806093336703556146793
-9.53559892739665807157131268
-9.51610164907500833011713751288
-9.49669547947120674013032490209
-9.47737459412652982253797355022
-9.45813335126507046775080771698
-9.43896628557406439822792102171
-9.41986810223485734628128932695
-9.40083367119232467934680820986
-9.38185802165124251062124048937
-9.36293633678875238492391778711
-9.34406394867266362203931909595
-9.32523633337590127149705938017
-9.30644910627793608967572276001
-9.28769801754452848548646782965
-9.2689789477775832935115039595
-9.25028790382734864435498694724
-9.23162101475960206939016335301
-9.21297452797085211028156050502
-9.19434480544494577522258582566
-9.17572832014481274103108085947
-9.15712165253339767532555678298
-9.13852148721813377253368023878
-9.11992460971359479090677469702
-9.10132790331723068513910103687
-9.08272834609334440850439707971
-9.06412300796070559178349564854
-9.04550904787942150603642385821
-9.026883711132897830485118004
-9.00824432670092206405090658253
-8.98958830472009167323885085979
-8.97091313402798794323142803427
-8.95221637978766562957707273499
-8.93349568118918848775748281074
-8.91474874922509214013462615586
-8.89597336453679904014425860178
-8.87716737532914599356219623565
-8.85832869535031324579136727476
-8.83945530193456596240497346175
-8.82054523410533441019961657933
-8.80159659073626865485166537241
-8.78260752876800747235294930797
-8.76357626147849974615243905946
-8.74450105680481019131605373846
-8.72538023571443009297042370639
-8.70621217062419813303319337645
-8.68699528386501655446539893105
-8.66772804619062410834688658856
-8.6484089753287596639755617037
-8.62903663457311924055709283388
-8.60960963141457473303927457314
-8.59012661621018493476289355853
-8.57058628088858877547819605205
-8.55098735769042715437686314358
-8.53132861794249350407413931395
-8.51160887086436441401612296514
-8.49182696240631040333753230835
-8.47198177411733338872352524522
-8.45207222204222166001097041453
-8.43209725564655536594257929968
-8.41205585676863572909884858784
-8.39194703859734955100802816685
-8.37176984467501712856727502673
-8.35152334792430656870207160969
-8.33120664969833074218065826611
-8.31081887885307483755230693687
-8.29035919084133273577147564392
-8.26982676682735929455648961371
-8.24922081282147317438122304371
-8.22854055883387111702655428638
-8.20778525804693966119860191624
-8.18695418600537420298338978943
-8.16604663982343813392585710581
-8.14506193740871656548459603818
-8.12399941670173992199056330315
-8.10285843493087249892681825915
-8.08163836788187998081784860946
-8.06033860918160793244690104582
-8.03895856959522045551254785162
-8.01749767633646457514111179267
-7.99595537239044151989270387392
-7.97433111584838091619370699236
-7.95262437925392806290571986312
-7.93083464896046791174709961544
-7.90896142449902218068676576262
-7.8870042179562681948984187974
-7.8649625533622396066358303191
-7.84283596608728011334446271594
-7.82062400224783169304151658419
-7.79832621812064872681652296869
-7.77594217956503869838423331744
-7.75347146145273896698362894103
-7.73091364710504741849782934773
-7.70826832773683262536344969347
-7.68553510190705650253650444734
-7.66271357497544934741274357538
-7.63980335856498360816081464415
-7.61680407002979874851603043406
-7.59371533192823517793059989044
-7.57053677150064040346977848418
-7.54726802015161534255021211088
-7.523908712936373121306794767
-7.50045848805088667903904352631
-7.47691698632550511105693960137
-7.45328385072172191580182635311
-7.42955872583178117210796093226
-7.4057412573808101629178738559
-7.38183109173116908597669611833
-7.357827875388710252603776502
-7.33373125451064057446479662475
-7.3095408744146821765305940745
-7.28525637908922665259216628044
-7.26087741070417879758057299112
-7.23640360912218560758072790223
-7.21183461140994593217734816484
-7.18717005134929539225197311836
-7.16240955894776003644794478233
-7.13755275994827069737211590955
-7.11259927533772811957957601963
-7.08754872085410666008003769796
-7.06240070649178170229800359342
-7.03715483600476286907396292078
-7.01181070640751166151977826942
-6.98636790747301827956740388065
-6.96082602122780808719412148354
-6.93518462144354345994172156971
-6.90944327312488158285988486777
-6.88360153199324314075870397352
-6.85765894396614074594492121256
-6.83161504463170936661497443743
-6.80546935871807393578695706088
-6.77922139955718171884484962878
-6.75287066854271887892143190644
-6.72641665458172198358120216898
-6.69985883353948592226927560071
-6.6731966676773598289438042704
-6.64642960508301210378986838944
-6.6195570790927344758174263931
-6.59257850770534321658533340247
-6.56549329298722307448741532984
-6.53830082046804621719997466128
-6.51100045852668441310989242793
-6.48359155776681781464535404432
-6.45607345038172798884084084915
-6.42844544950774623205136100339
-6.4007068485658106626324715716
-6.372856920590567060866266574
-6.34489491754642886958931372166
-6.31682006962999112871613298368
-6.2886315845581713354758349077
-6.26032864684142723924853698227
-6.23191041704137733093377906187
-6.20337603101212420302869018835
-6.17472459912455396465013516596
-6.14595520547285641727270160453
-6.11706690706248064834745941301
-6.08805873297870899190920274888
-6.05892968353499884237101862994
-6.02967872940020648799762131878
-6.00030481070376984506317887107
-5.9708068361178876058945858301
-5.9411836819156907392029578464
-5.91143419100435836588540285057
-5.88155717193208363497764913273
-5.85155139786774618963627930624
-5.821415605552095977950313835
-5.79114849421919835222634071783
-5.76074872448683242459587784121
-5.73021491721447330400570146844
-5.69954565232742391261331939044
-5.66873946760559333493956496386
-5.63779485743534583999677935185
-5.60671027152276756528271007677
-5.57548411356661607179272224583
-5.54411473988913125862875834975
-5.5126004580227941278396521968
-5.48093952525102225210371876018
-5.44913014710068712860454509173
-5.4171704757842284798644355055
-5.38505860858902353063436470306
-5.35279258621154485678355007181
-5.32037039103370803512480851292
-5.28778994533866944632302142872
-5.25504910946318457297957895036
-5.22214567988347731624148648793
-5.18907738723140049464893236163
-5.15584189423748599409574213732
-5.12243679359728914541435387423
-5.08885960575722487937427426617
-5.05510777661587202924215492247
-5.02117867513648571023561632803
-4.98706959086620479641504287726
-4.95277773135717082365371081381
-4.91830021948448473792448457012
-4.88363409065561721551467892493
-4.84877628990555509538969430519
-4.81372366887160891341449007814
-4.77847298264142256660932919305
-4.74302088646731352094603041787
-4.70736393233962825018689149385
-4.67149856541132005831471051839
-4.63542112026544213102472116261
-4.59912781701669432450706126241
-4.56261475723756424653393846922
-4.52587791969895766512628349868
-4.48891315591451583690033942433
-4.45171618547706317043097630073
-4.41428259117481241331862786816
-4.3766078138740703929119007249
-4.33868714715422873411629911246
-4.30051573167978369762819077426
-4.26208854929299930553861327088
-4.22340041680959933018351050744
-4.18444597949853659009216497905
-4.14521970422543126177641618542
-4.10571587223768123394330353383
-4.06592857156751310882459144772
-4.02585168902734686126031215691
-3.98547890176977310866451177331
-3.94480366838217002223338080126
-3.90381921948349531979035857543
-3.86251854778805298756283891247
-3.82089439759802672642310929032
-3.77893925368326138640848500387
-3.73664532950312453732456195685
-3.69400455472125283464181704258
-3.65100856195953660699129927092
-3.60764867273276954322989785642
-3.56391588249992976889734821139
-3.51980084476199697869914104313
-3.4752938541294710549603812008
-3.43038482827525304531813019662
-3.3850632886801788389794200978
-3.33931834006914360547564856857
-3.29313864842528761482742702131
-3.2465124174579773106746059428
-3.19942736338713099545939933295
-3.15187068789159908122882562212
-3.10382904905257356903894021207
-3.05528853010408913466979549021
-3.0062346057812601454190540758
-2.95665210603258854145156102185
-2.90652517683502332268388545293
-2.85583723781891851148956846389
-2.80457093637399008167325170363
-2.75270809786606236356026244695
-2.70022967154692647340910110205
-2.64711567168493873278037017496
-2.59334511338078445515987032479
-2.53889594245957972257196360426
-2.48374495874531770311232731622
-2.42786773192432668375148076093
-2.37123850908814148296370416169
-2.31383011290963045091541963319
-2.25561382924522782663070145568
-2.19655928276558458456288870178
-2.13663429899052665632765417942
-2.07580475083398347062303210046
-2.01403438744059387370362002297
-1.95128464270548328383982417167
-1.88751442039633168630355483811
-1.82267985222199651552704444924
-1.7567340244884773388619097169
-1.68962666811704105594540195472
-1.62130380572664788728161028163
-1.55170734814523054570938630628
-1.48077463103462274346859703271
-1.40843788018850678747283234696
-1.33462359135163610309222855316
-1.2592518069203853842487620437
-1.18223526735480234549610898531
-1.10347840919060188859384496659
-1.02287617366128546256352910882
-0.940312579371647103660117742022
-0.855658998103759627311624687693
-0.768772053052103463283084801356
-0.679491031108487481467826763917
-0.587634661447048539137907094369
-0.492997055603783132360867613855
-0.395342519832242717345471923295
-0.294398822704060788091796487044
-0.189848302271502076309857813355
-0.0813158790383299604170325647411
0.0316474859936219627360857713459
0.149588257382474272104239998002
0.273184725562821086506256036882
0.403299486220220203448367139955
0.541063554537066783429892800761
0.688019953081747587321378787647
0.846390167917806918860253842445
1.01962984304421666609181005476
1.21381298385972474841986827925
1.44236789829810467978614929493
1.77777777777777777777777777778


==> anc/dPggDEL.f <==
      REAL*8 FUNCTION dPggDEL(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 DELPgg
      INTEGER IO
*
      T1=DELPgg(IO,z,as,NF,LARIN)
*
      dPggDEL = T1
*
      RETURN
      END


==> anc/dPggPLU.f <==
      REAL*8 FUNCTION dPggPLU(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 PLUPgg
      INTEGER IO
*
      T1=PLUPgg(IO,z,as,NF,LARIN)
*
      dPggPLU = T1
*
      RETURN
      END


==> anc/dPggREG.f <==
      REAL*8 FUNCTION dPggREG(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 SXPgg,LXPgg,GRPgg
      INTEGER IO
*
      T1=SXPgg(IO,z,as,NF,LARIN)
      T2=LXPgg(IO,z,as,NF,LARIN)
      T3=GRPgg(IO,z,as,NF,LARIN)
*
      dPggREG = T1+T2+T3
*
      RETURN
      END


==> anc/dPgq000.dat <==
# dPgq000
5.33333333333333333333333333333
5.33333066666666666666666666667
5.33333044964624853255119294619
5.33333021496413219077085059366
5.33332996118296171758089425296
5.33332968674840534539459140558
5.33332938997963565782990522661
5.33332906905903503773685589937
5.33332872202106331723477989362
5.33332834674021944753319075751
5.33332794091802345745922241014
5.33332750206893896918369936659
5.33332702750515005087593021003
5.33332651432009916918268582483
5.33332595937068541654354419605
5.33332535925801398294940307887
5.33332471030657896856789135072
5.33332400854175203835312681685
5.33332324966543904355946707059
5.33332242902975551443855429642
5.33332154160855979459308685555
5.3333205819666694661735238048
5.33331954422657252597148666304
5.33331842203242942858188509446
5.33331720851114552019819409496
5.33331589623027544364722152559
5.33331447715250169206601597748
5.33331294258640850633560945617
5.33331128313324962150399430928
5.33330948862938383098553510004
5.3333075480840258040377187003
5.33330544961193089938051592039
5.33330318036060169010507986873
5.33330072643157036218178821077
5.33329807279527486542192317511
5.33329520319900745944754598644
5.3332921000673718677700696136
5.33328874439463937060228352776
5.33328511562834455051505684609
5.33328119154340775061272689631
5.33327694810601328392331086285
5.33327235932640968982047963969
5.33326739709973048423283000332
5.33326203103386047959770982328
5.33325622826329340860807393453
5.3332499532478407868367393152
5.33324316755495916781064933168
5.33323582962436261179006904524
5.3332278945134786918793694455
5.33321931362218903364254968156
5.33321003439516850852325540839
5.3332
5.3331891489790932942263139762
5.33317741487327620520919634943
5.33316472581475254571137931456
5.33315100408693393639623694578
5.33313616564844955816192799694
5.33312011961841855350946163514
5.33310276771983252840566134744
5.3330840036776390433262045424
5.33306371256783953962778717388
5.33304177011361512585163499615
5.33301804192416921046317716798
5.33299238267162512580095790792
5.33296463520093749384387646941
5.33293462956736581413682061017
5.33290218199561509506123420256
5.33286709375426858432300750898
5.33282914993861884464002019616
5.33278811815444238859438148783
5.33274374709465639632100944402
5.33269576500013997534285690678
5.33264387799529296524099981843
5.33258776828813809576092138961
5.33252709222394267657637141485
5.33246147818043884902774294611
5.33239052429175126996746554085
5.33231379598709198344713947524
5.33223082332914774186638213058
5.33214109813585821594342166892
5.33204407086795686855260168179
5.33193914726321163569246268628
5.33182568469675117192066010305
5.33170298824518477575607720508
5.33157030643040993776282542238
5.33142682661703963904396598858
5.33127167003526005517014734656
5.3311038863986351967808430547
5.33092244808389419241950897112
5.33072624383705419730301148236
5.33051407196733086283220980903
5.33028463298715115769064865117
5.33003652165319087830816683243
5.32976821835969064655215783059
5.32947807983133709707036339309
5.32916432905870600850363242675
5.32882504441462505719913325078
5.32845814788479725617011892868
5.32806139234060126063513894187
5.32763234777611834879415074448
5.32716838642509209282943708615
5.32666666666666666666666666667
5.32
5.31333333333333333333333333333
5.30666666666666666666666666667
5.3
5.29333333333333333333333333333
5.28666666666666666666666666667
5.28
5.27333333333333333333333333333
5.26666666666666666666666666667
5.26
5.25333333333333333333333333333
5.24666666666666666666666666667
5.24
5.23333333333333333333333333333
5.22666666666666666666666666667
5.22
5.21333333333333333333333333333
5.20666666666666666666666666667
5.2
5.19333333333333333333333333333
5.18666666666666666666666666667
5.18
5.17333333333333333333333333333
5.16666666666666666666666666667
5.16
5.15333333333333333333333333333
5.14666666666666666666666666667
5.14
5.13333333333333333333333333333
5.12666666666666666666666666667
5.12
5.11333333333333333333333333333
5.10666666666666666666666666667
5.1
5.09333333333333333333333333333
5.08666666666666666666666666667
5.08
5.07333333333333333333333333333
5.06666666666666666666666666667
5.06
5.05333333333333333333333333333
5.04666666666666666666666666667
5.04
5.03333333333333333333333333333
5.02666666666666666666666666667
5.02
5.01333333333333333333333333333
5.00666666666666666666666666667
5.
4.99333333333333333333333333333
4.98666666666666666666666666667
4.98
4.97333333333333333333333333333
4.96666666666666666666666666667
4.96
4.95333333333333333333333333333
4.94666666666666666666666666667
4.94
4.93333333333333333333333333333
4.92666666666666666666666666667
4.92
4.91333333333333333333333333333
4.90666666666666666666666666667
4.9
4.89333333333333333333333333333
4.88666666666666666666666666667
4.88
4.87333333333333333333333333333
4.86666666666666666666666666667
4.86
4.85333333333333333333333333333
4.84666666666666666666666666667
4.84
4.83333333333333333333333333333
4.82666666666666666666666666667
4.82
4.81333333333333333333333333333
4.80666666666666666666666666667
4.8
4.79333333333333333333333333333
4.78666666666666666666666666667
4.78
4.77333333333333333333333333333
4.76666666666666666666666666667
4.76
4.75333333333333333333333333333
4.74666666666666666666666666667
4.74
4.73333333333333333333333333333
4.72666666666666666666666666667
4.72
4.71333333333333333333333333333
4.70666666666666666666666666667
4.7
4.69333333333333333333333333333
4.68666666666666666666666666667
4.68
4.67333333333333333333333333333
4.66666666666666666666666666667
4.66
4.65333333333333333333333333333
4.64666666666666666666666666667
4.64
4.63333333333333333333333333333
4.62666666666666666666666666667
4.62
4.61333333333333333333333333333
4.60666666666666666666666666667
4.6
4.59333333333333333333333333333
4.58666666666666666666666666667
4.58
4.57333333333333333333333333333
4.56666666666666666666666666667
4.56
4.55333333333333333333333333333
4.54666666666666666666666666667
4.54
4.53333333333333333333333333333
4.52666666666666666666666666667
4.52
4.51333333333333333333333333333
4.50666666666666666666666666667
4.5
4.49333333333333333333333333333
4.48666666666666666666666666667
4.48
4.47333333333333333333333333333
4.46666666666666666666666666667
4.46
4.45333333333333333333333333333
4.44666666666666666666666666667
4.44
4.43333333333333333333333333333
4.42666666666666666666666666667
4.42
4.41333333333333333333333333333
4.40666666666666666666666666667
4.4
4.39333333333333333333333333333
4.38666666666666666666666666667
4.38
4.37333333333333333333333333333
4.36666666666666666666666666667
4.36
4.35333333333333333333333333333
4.34666666666666666666666666667
4.34
4.33333333333333333333333333333
4.32666666666666666666666666667
4.32
4.31333333333333333333333333333
4.30666666666666666666666666667
4.3
4.29333333333333333333333333333
4.28666666666666666666666666667
4.28
4.27333333333333333333333333333
4.26666666666666666666666666667
4.26
4.25333333333333333333333333333
4.24666666666666666666666666667
4.24
4.23333333333333333333333333333
4.22666666666666666666666666667
4.22
4.21333333333333333333333333333
4.20666666666666666666666666667
4.2
4.19333333333333333333333333333
4.18666666666666666666666666667
4.18
4.17333333333333333333333333333
4.16666666666666666666666666667
4.16
4.15333333333333333333333333333
4.14666666666666666666666666667
4.14
4.13333333333333333333333333333
4.12666666666666666666666666667
4.12
4.11333333333333333333333333333
4.10666666666666666666666666667
4.1
4.09333333333333333333333333333
4.08666666666666666666666666667
4.08
4.07333333333333333333333333333
4.06666666666666666666666666667
4.06
4.05333333333333333333333333333
4.04666666666666666666666666667
4.04
4.03333333333333333333333333333
4.02666666666666666666666666667
4.02
4.01333333333333333333333333333
4.00666666666666666666666666667
4.
3.99333333333333333333333333333
3.98666666666666666666666666667
3.98
3.97333333333333333333333333333
3.96666666666666666666666666667
3.96
3.95333333333333333333333333333
3.94666666666666666666666666667
3.94
3.93333333333333333333333333333
3.92666666666666666666666666667
3.92
3.91333333333333333333333333333
3.90666666666666666666666666667
3.9
3.89333333333333333333333333333
3.88666666666666666666666666667
3.88
3.87333333333333333333333333333
3.86666666666666666666666666667
3.86
3.85333333333333333333333333333
3.84666666666666666666666666667
3.84
3.83333333333333333333333333333
3.82666666666666666666666666667
3.82
3.81333333333333333333333333333
3.80666666666666666666666666667
3.8
3.79333333333333333333333333333
3.78666666666666666666666666667
3.78
3.77333333333333333333333333333
3.76666666666666666666666666667
3.76
3.75333333333333333333333333333
3.74666666666666666666666666667
3.74
3.73333333333333333333333333333
3.72666666666666666666666666667
3.72
3.71333333333333333333333333333
3.70666666666666666666666666667
3.7
3.69333333333333333333333333333
3.68666666666666666666666666667
3.68
3.67333333333333333333333333333
3.66666666666666666666666666667
3.66
3.65333333333333333333333333333
3.64666666666666666666666666667
3.64
3.63333333333333333333333333333
3.62666666666666666666666666667
3.62
3.61333333333333333333333333333
3.60666666666666666666666666667
3.6
3.59333333333333333333333333333
3.58666666666666666666666666667
3.58
3.57333333333333333333333333333
3.56666666666666666666666666667
3.56
3.55333333333333333333333333333
3.54666666666666666666666666667
3.54
3.53333333333333333333333333333
3.52666666666666666666666666667
3.52
3.51333333333333333333333333333
3.50666666666666666666666666667
3.5
3.49333333333333333333333333333
3.48666666666666666666666666667
3.48
3.47333333333333333333333333333
3.46666666666666666666666666667
3.46
3.45333333333333333333333333333
3.44666666666666666666666666667
3.44
3.43333333333333333333333333333
3.42666666666666666666666666667
3.42
3.41333333333333333333333333333
3.40666666666666666666666666667
3.4
3.39333333333333333333333333333
3.38666666666666666666666666667
3.38
3.37333333333333333333333333333
3.36666666666666666666666666667
3.36
3.35333333333333333333333333333
3.34666666666666666666666666667
3.34
3.33333333333333333333333333333
3.32666666666666666666666666667
3.32
3.31333333333333333333333333333
3.30666666666666666666666666667
3.3
3.29333333333333333333333333333
3.28666666666666666666666666667
3.28
3.27333333333333333333333333333
3.26666666666666666666666666667
3.26
3.25333333333333333333333333333
3.24666666666666666666666666667
3.24
3.23333333333333333333333333333
3.22666666666666666666666666667
3.22
3.21333333333333333333333333333
3.20666666666666666666666666667
3.2
3.19333333333333333333333333333
3.18666666666666666666666666667
3.18
3.17333333333333333333333333333
3.16666666666666666666666666667
3.16
3.15333333333333333333333333333
3.14666666666666666666666666667
3.14
3.13333333333333333333333333333
3.12666666666666666666666666667
3.12
3.11333333333333333333333333333
3.10666666666666666666666666667
3.1
3.09333333333333333333333333333
3.08666666666666666666666666667
3.08
3.07333333333333333333333333333
3.06666666666666666666666666667
3.06
3.05333333333333333333333333333
3.04666666666666666666666666667
3.04
3.03333333333333333333333333333
3.02666666666666666666666666667
3.02
3.01333333333333333333333333333
3.00666666666666666666666666667
3.
2.99333333333333333333333333333
2.98666666666666666666666666667
2.98
2.97333333333333333333333333333
2.96666666666666666666666666667
2.96
2.95333333333333333333333333333
2.94666666666666666666666666667
2.94
2.93333333333333333333333333333
2.92666666666666666666666666667
2.92
2.91333333333333333333333333333
2.90666666666666666666666666667
2.9
2.89333333333333333333333333333
2.88666666666666666666666666667
2.88
2.87333333333333333333333333333
2.86666666666666666666666666667
2.86
2.85333333333333333333333333333
2.84666666666666666666666666667
2.84
2.83333333333333333333333333333
2.82666666666666666666666666667
2.82
2.81333333333333333333333333333
2.80666666666666666666666666667
2.8
2.79333333333333333333333333333
2.78666666666666666666666666667
2.78
2.77333333333333333333333333333
2.76666666666666666666666666667
2.76
2.75333333333333333333333333333
2.74666666666666666666666666667
2.74
2.73333333333333333333333333333
2.72666666666666666666666666667
2.72
2.71333333333333333333333333333
2.70666666666666666666666666667
2.7
2.69333333333333333333333333333
2.68666666666666666666666666667
2.68
2.67333333333333333333333333333
2.66666666666666666666666666667


==> anc/dPgq100.dat <==
# dPgq100
12.4444444444444444444444444444
12.4479533473774314912186479469
12.4482034336521045394698188612
12.448471163556937786581162843
12.4487577670125868560010426303
12.4490645584528218011901417545
12.4493929425305587941632351378
12.4497444202007284309164042359
12.4501205952041636171921599811
12.4505231809781824809422562465
12.4509540080211212704271205621
12.4514150317397433709655558202
12.4519083408102182473201288162
12.4524361660852333429301964503
12.453000890081778009091742086
12.4536050570862268859257973209
12.4542513839155565278763379151
12.4549427713758594047570995955
12.4556823164617798933949334001
12.4564733253430939187514089097
12.457319327187394158532806219
12.4582240888707330814783211754
12.4591916306311236745712599259
12.4602262427230098928600714645
12.4613325031342032358945411338
12.4625152964303462452352600278
12.4637798337957161802186897857
12.4651316743431309324035025111
12.4665767477698728573814948204
12.4681213784409133044584884243
12.4697723109853100579274592598
12.4715367374964706777446829016
12.473422326432035992714665078
12.475437253314449022716586976
12.4775902333388447434877143731
12.4798905560007347696458917649
12.4823481218620776499162928206
12.484973481580729451220290427
12.4877778773349699935833156951
12.4907732867818067003451893108
12.4939724696950795789098299953
12.4973890174370361264250474336
12.5010374054250224166902769427
12.5049330487632543143122862017
12.5090923612182982227518270019
12.5135328177259109428418528957
12.5182730206262693177831780812
12.5233327698343677460919964146
12.5287331371624797502278820274
12.5344965450220718564823746577
12.5406468497434260307984173292
12.5472094297624713003167979173
12.5542112789359447600114940197
12.5616811052579937987851796995
12.569649435263689811235184881
12.5781487244176412063678701816
12.5872134737989597935619459822
12.596880353407236205688574546
12.6071883324279001231372006244
12.6181788168093591488194762892
12.6298957945186015364345151893
12.6423859888564832404991623397
12.655699020228664443733521639
12.6698875767830746341882083729
12.6850075943398219483045291117
12.7011184460545683753872771018
12.7182831422715063042900404847
12.7365685410371239867610739115
12.7560455697608585054184250525
12.7767894585234149610371115691
12.7988799855478783614202436878
12.8224017353626456797327102824
12.847444370198530937453792563
12.8741029151750011210830029386
12.902478057842222573166426497
12.9326764626562535841522743601
12.9648111009741043331322760679
12.9990015971632701769098080162
13.0353745914264706020783044167
13.0740641199464043889038460221
13.1152120129570365266616159232
13.1589683113468987445581547258
13.2054917023957021457013342924
13.2549499752377645318573144365
13.3075204966338248370646370018
13.3633907076161637161453524137
13.4227586415499070723327117647
13.4858334641252046194764861092
13.5528360357597942012759270126
13.6239994968483146193738223546
13.6995698762425122489920511807
13.7798067232839437286016054211
13.8649837636364760245187950651
13.9553895790781901813048778671
14.0513283113093351376509472633
14.1531203897126108949452670368
14.2611032828618304959562115876
14.3756322734121001408688499414
14.4970812558158306473282732333
14.6258435560904328216888092558
14.7623327726111783144752813985
14.9069836366115075026231176457
16.6246179929007851136194230576
18.1041273841188299695767194919
19.4386276303110457714300798212
20.6700042158437347518981280722
21.8219718056769405171837932914
22.9097097530729066896392236075
23.9437204526543890300731386509
24.931674951164239604521897705
25.8794051960304813368895356983
26.7914839868242282419120987163
27.6715860161610352223900666797
28.5227240256573535736524260068
29.3474095615317077906341328987
30.1477660638741893875407420463
30.9256106514501056776530180352
31.6825146759491894963473787269
32.4198494764267138035928528749
33.1388215683766515875536922052
33.8405001317819560714513045437
34.5258387819859846278069631431
35.1956930263774599560312984993
35.8508344177206363107967238842
36.491962144662444481346465226
37.1197126101478935531119721852
37.734667412943748952483719104
38.3373600492047756780759346944
38.9282815787724168603955760849
39.5078854471011156065910475736
40.0765916131788859939597906309
40.634790102942864330342168997
41.1828440839472623283374967586
41.7210925386063383359327155894
42.2498525988975050427546558581
42.7694215940111092901182397966
43.2800788533658843356082739066
43.7820873001446315471687235649
44.2756948646459507364767886473
44.7611357419931196830050310277
45.2386315148596335522248640426
45.7083921586843961860986513752
46.1706169442198030854444184901
46.6254952500748110914409433568
47.0732072960974216421056741766
47.5139248069193974695521957605
47.9478116137067893480649657515
48.3750242010799627710592574338
48.7957122052516575070160824318
49.2100188686531666171062228805
49.6180814556542044527322240572
50.0200316334128381079304958741
50.415995821402719164339260159
50.8060955127431973999951464704
51.1904475700933246321173723206
51.5691644985546293093252275783
51.9423546977526641569772834734
52.3101226950276813162467386302
52.6725693614553211235660509303
53.0297921122346593931651765227
53.3818850928197520357784676269
53.7289393520289021790805513533
54.071043003240668162415049939
54.4082813746749277819799385367
54.7407371496592325867505313449
55.0684904976936132506614281866
55.3916191970495480144084181031
55.7101987495697883445440583488
56.0243024882741200280269120856
56.3340016783210335031277557198
56.6393656118259123172123245235
56.9404616969920523887143932512
57.2373555419710131234142988635
57.530111033832964732717310656
57.8187904129953887380084089448
58.1034543434293203007823820328
58.3841619789359491429769382517
58.6609710257625192399410201942
58.933937801804820910853477006
59.2031172926239183518724024448
59.4685632044868942102474173535
59.7303280146251373779461093063
59.988463018888888443454984915
60.2430183769632450138080847817
60.4940431552984881905258296701
60.7415853678963076564211907065
60.9856920150831742481459790513
61.2264091203926445737910557385
61.463781765669700813537928789
61.6978541245022574364701056525
61.9286694940776398230500443985
62.1562703255550990168877535233
62.3806982530392192827328272704
62.6019941212333533307648782258
62.8201980118469411830783564343
63.03534926882569409341027032
63.2474865224691198075645641699
63.4566477124956982305288040034
63.6628701101121586961818549827
63.8661903391397356437042653766
64.0666443962469651204680839536
64.264267670335508840915676763
64.459094961122636161204820694
64.6511604969613396527565640914
64.8404979519365909202170933952
65.0271404622739452758796965841
65.2111206420945634999465119498
65.3924705985487239890817646337
65.5712219463580379774450769185
65.7474058217948440068202800071
65.9210528961256360879565598241
66.0921933885438644768447093196
66.2608570786160308393573004715
66.4270733182636735919294698581
66.5908710433025977675035040935
66.7522787845595407814516521716
66.9113246785853753648383452687
67.0680364779829285392010117858
67.2224415613665360801686161183
67.3745669429695510789817636674
67.5244392819151789220316168665
67.6720848911652155392682508621
67.8175297461605176766869258199
67.960799493166330039900367196
68.1019194573349314871928831004
68.2409146504974382923042799914
68.3778097786960143212701001785
68.5126292494671834303385603931
68.6453971788864163194835303304
68.7761373983836704507984069235
68.9048734613390955894656550844
69.0316286494676773060540207793
69.1564259790011747739016076915
69.2792882066753158984479193095
69.4002378355298408249244845928
69.5192971205286328814058940648
69.6364880740068428094521948299
69.7518324709515965803427585958
69.8653518541225781332963123237
69.9770675390184950157270743731
70.0870006186951662325094163515
70.1951719684407167600265637755
70.3016022503131213462967257207
70.4063119175451106477174527489
70.5093212188212347414174644127
70.6106502024316719403486658794
70.7103187203071740084370605981
70.808346431939351746614732403
70.9047528081903269548754020385
70.9995571349956074618585016162
71.0927785169638807745115483636
71.184435880877268488025125713
71.27454797909543748969246458
71.3631333928668247942954749626
71.4502105355501001914996715901
71.5357976557488644181824591643
71.6199128403624599619747912348
71.70257401755565654728742138
71.7837989596498635605485658374
71.8636052859384168630648766036
71.9420104654283873594446615505
72.019031819511263093338568129
72.0946865245647653006983401207
72.1689916144879715471840755339
72.2419639831718356063184729151
72.3136203869071139054839474505
72.3839774467316319956039718652
72.4530516507187514151281109339
72.5208593562088273569838119874
72.5874167919853805545717423691
72.652740060397642634103437564
72.7168451394310726978788020362
72.7797478847273839761054299157
72.841464031555562890121226077
72.9020091967353086904551060034
72.9613988805142698582305785032
73.0196484684004035829304448401
73.0767732329507367538703602814
73.1327883355177609323567563455
73.1877088279546496167254635151
73.2415496542804436881004444026
73.2943256523063101498794987119
73.3460515552239400717754798154
73.3967419931571139466445633378
73.4464114946774263958251992654
73.495074488285127250177361571
73.542745303856002426521840805
73.5894381740551856528090021639
73.635167235718760913006377328
73.6799465312039854299707151948
73.723790009708934029573191122
73.7667115285623377825690263278
73.8087248544843628548852768345
73.849843664819049467004422051
73.8900815487391057258090142409
73.9294520084237268063739774282
73.9679684602100864872782428705
74.0056442357191253432647404742
74.0424925829562379372976946084
74.0785266673874400955293837793
74.1137595729915767600790161342
74.1482043032891109638487080478
74.1818737823480151281020577907
74.2147808557672671176224508895
74.2469382916384352714589191954
74.278358781485818932091376407
74.3090549411855937957993767738
74.3390393118643946764919814382
74.3683243607777519894809626402
74.3969224821687823966646139626
74.4248459981075185870669909772
74.4521071593112480740482759349
74.478718145946216150783023837
74.5046910684110337373762029711
74.5300379681021167553493738602
74.5547708181614698577449643257
74.5789015242071138057484717611
74.6024419250464424958720889664
74.6254037933727825860606629328
74.6477988364454158255349268297
74.6696386967533115429762320124
74.6909349526628042721710124487
74.7116991190494391750073284518
74.7319426479141957403863586341
74.7516769289842881758705441505
74.7709132902987289484389954367
74.7896629987788300532249782613
74.8079372607838047761513186608
74.8257472226516209494070317572
74.8431039712252449589907673084
74.8600185343644040321201668049
74.876501881442982589923011145
74.8925649238321566778996973739
74.9082185153693586631960337877
74.923473452813152493316324532
74.938340476284087824590730382
74.9528302696915892289613060022
74.966953461146924452296110562
74.9807206233622833035928734768
74.9941422740359861784153944448
75.0072288762238284371712393645
75.019990838696553843890947236
75.0324385162834369974699626844
75.0445822102019411272149440158
75.0564321683734037490936526165
75.0679985857246884580816842484
75.079291604475726533737962353
75.0903213144128570273603522941
75.1010977531478585448081790647
75.1116309063625500025259176378
75.12193070803882117666936224
75.1320070406739368455977056979
75.1418697354809407010452751143
75.1515285725739669273986111102
75.1609932811382483730275891051
75.1702735395845905113973141181
75.1793789756880598580758119053
75.188319166710614114926491084
75.1971036395073789931751689952
75.2057418706162533571869745508
75.2142432863304999609407806706
75.2226172627539535450189740151
75.2308731258384513441529614411
75.2390201514030630393423285265
75.2470675651346677838792591442
75.2550245425693950425941447881
75.2629002090544135048754180664
75.2707036396895181537872209925
75.2784438592479295772947047796
75.2861298420756816660425849656
75.2937705119689338188968213735
75.3013747420285015261051298721
75.3089513544908545631472595308
75.3165091205347848370369363739
75.3240567600628959991290071135
75.3316029414570140786287751941
75.3391562813065623881791675487
75.3467253441088845799246298236
75.3543186419404367423242545078
75.3619446340977025603464373531
75.3696117267066145290723569233
75.3773282722991887047444831301
75.3851025693560001644597252971
75.3929428618130408652553581733
75.4008573385314105546922928255
75.4088541327281943650709244756
75.4169413213667772634027721995
75.4251269245047351315703934694
75.4334189045973243755040290313
75.4418251657544660217912461183
75.4503535529489856168728470959
75.4590118511737262037119359192
75.4678077845449974577991526016
75.4767490153496588951369245319
75.4858431430329580215615618244
75.4950977031240543956338283705
75.5045201660959567563507060682
75.5141179361563814526311578735
75.5238983499658051246835910063
75.5338686752787315275426402374
75.5440361095039200198581574051
75.5544077781790298837834329518
75.5649907333548184477301553364
75.5757919518836899240393394882
75.5868183336070237175340581034
75.5980766994353132534531346567
75.6095737893147164100132088172
75.6213162600731534398354737916
75.6333106831385845344512729706
75.6455635421215532908370082792
75.6580812302534902569629949668
75.6708700476716280125469500197
75.683936198540680947435923267
75.6972857880006835590211622153
75.7109248189295546215485934762
75.7248591885080542231359316557
75.7390946845738188941320615527
75.7536369817500884743005826871
75.7684916373335676249904803273
75.7836640869245845268217880809
75.7991596397813076127652085779
75.8149834738782450642379693505
75.8311406306475665430662927294
75.8476360093799357332998209723
75.8644743612595071528060912502
75.8816602830055004479949044185
75.8991982100902964114657783406
75.917092409501274607671283194
75.935346972010602598833578524
75.9539658039138571582405135529
75.9729526181946697515885254784
75.9923109250684978586031589501
76.0120440218540801714874557513
76.032154982116080042782269314
76.0526466440167922711708172769
76.073521597808508417135825109
76.0947821723911192955728025188
76.1164304208516812003117026834
76.1384681048938708595953379675
76.1608966780553716140420555756
76.1837172676001177532232591214
76.206930654959799018722894542
76.2305372545848880992325365734
76.2545370910494618823851067459
76.2789297742359636854450019155
76.3037144724054725629254775214
76.328889882935624395643920153
76.3544542004816174960818903171
76.3804050822852015683110050162
76.4067396103215642447949674466
76.4334542499338477564823839807
76.4605448045587609871989173623
76.4880063660933378461450694146
76.5158332603910595713658281437
76.5440189873037765472644976646
76.5725561546022881992262946903
76.6014364050108307622320189621
76.630650335476361777591348942
76.6601874076590948432506097755
76.6900358484721540297615828136
76.7201825393104653378399363041
76.7506128923858709017121920575
76.7813107123192152395913008559
76.8122580408211555017280438292
76.8434349819095546800682057576
76.8748195046471930955999581256
76.9063872198196852285392058968
76.9381111262849811332660958124
76.9699613218805603763587889054
77.0019046727307713751166607556
77.0339044335003774054941260159
77.0659198095197111641542365103
77.0979054496669984792168692325
77.1298108563073454223069433414
77.1615796952839579592595668713
77.1931489847011961178496351343
77.2244481357081239482795386332
77.2553978112349022265060996844
77.2859085590167811345255064492
77.3158791623518833632022932165
77.3451946345593742181971923183
77.3737237590886822302937586942
77.4013160437628032906977224206
77.4277979102691971143125141413
77.4529678718087607812020324589
77.4765903517370045011880478339
77.4983876460589927351912762726
77.5180293025250595045386220642
77.5351178264612279928768230795
77.5491690344857105845094728888
77.5595843867115334606432987524
77.5656108933923937663817537722
77.5662810061996715658942352978
77.5603187105838762372187867423
77.5459851267144417755890065125
77.5208075718719272407950901776
77.4810612926364648868081455656
77.4206509937946670915325853752
77.3282103069242852167200040746
77.1766470632053047286144761918
76.7921660415394881275524684448


==> anc/dPgq101.dat <==
# dPgq101
85.3333333333333333333333333333
85.332855024691513304461293336
85.3328185052235544661411529094
85.3327792095513504526646521019
85.3327369276777442465771881019
85.3326914338123715778439602676
85.3326424851918928348002931821
85.3325898208127967512932735559
85.3325331600703587980610221896
85.3324722012968716903386241617
85.3324066201917666248763428825
85.3323360681357094416918700298
85.3322601703801833724571190673
85.3321785241034567211093364201
85.332090696323176873574642364
85.3319962216551284086716325782
85.3318945999069395305447572752
85.3317852934947140928943771596
85.3316677246697024301648457303
85.3315412725411990934581605781
85.3314052698808651849966281596
85.3312589996926127857857483521
85.3311016915310541651220419898
85.330932517550303913543344256
85.330750588263622375021830902
85.3305549479929979262324116403
85.3303445699862775278659675255
85.3301183511778629081032809715
85.3298751065672866434294197541
85.3296135631881607195738198546
85.3293323536380418287975075674
85.3290300091376741010433886479
85.3287049520858420224618174788
85.3283554880736842111336138143
85.3279797973197721025046224943
85.3275759254845353719176891265
85.3271417738197062909021540048
85.3266750886053456101451124764
85.3261734498236895992675396816
85.3256342590155072947986057178
85.3250547262608636298583901839
85.3244318562221317732432681215
85.3237624331827694744144824962
85.3230430050107511608743214807
85.3222698659706104442365980495
85.3214390383027757748936456075
85.3205462524832531095767236121
85.3195869260707000534191314447
85.318556141041520911241755964
85.3174486195067647040896276514
85.3162586976973000096754928429
85.3149802980959411460859822267
85.3136068995868774310744895936
85.3121315054838765899278211803
85.3105466092892581626279559825
85.3088441580255238596530247724
85.3070155129707475204614704773
85.3050514076173231379177910403
85.3029419026613978324648847311
85.3006763378172269833942194352
85.2982432802367267832683828191
85.2956304692996073804157791656
85.2928247575235855975924873447
85.2898120473272337027757205884
85.286577223359948901571052358
85.2831040800942510689627446703
85.2793752443550521645623458077
85.2753720924386021977350459302
85.2710746614504094063861328955
85.2664615544664552357867927228
85.261509839095368715112382584
85.2561949389907723749727398632
85.2504905178326360420698050786
85.2443683552640385589990486184
85.2377982142350923251043617768
85.2307476991687707688774855894
85.2231821043238200244858916095
85.2150642516876437144052373699
85.2063543176868177195641545093
85.1970096479544956338885932635
85.1869845593421603770392449862
85.1762301283076957518406358194
85.1646939647523011639462464363
85.1523199703150331445334751631
85.1390480800653778775539745612
85.1248139864608546968011485227
85.1095488443577987591463221682
85.0931789557787072010896243466
85.0756254330483460178621267378
85.0568038388126422650319239191
85.0366238013486087631288766264
85.0149886034594843526273423955
84.9917947431261708248752898341
84.9669314639530808137940504938
84.9402802533027685898138699187
84.9117143058581959687451710078
84.8810979501830870185311901112
84.8482860356683384423322868231
84.8131232770545512281907032157
84.7754435535059818081036532367
84.7350691589779923050288672003
84.6918100003666828873383253769
84.1455928120585220203764981787
83.6338677243058196522864362786
83.1438866233719884244204934919
82.6696614042521853679728248837
82.2077029417743680871937242079
81.7557303741232650951546233606
81.3121399889662453185629862005
80.8757456415499785037246583068
80.4456366742615942272034997458
80.0210935873164059879969646948
79.6015348299441659074225647507
79.1864815786200864357290092661
78.7755335027170847205140638532
78.3683515499133815307306391725
77.9646453864019549193811738627
77.5641640220238348695023835238
77.1666886738250058438199000314
76.772027239749420695726091571
76.380009954262200756936894672
75.9904859272342263913576995531
75.6033203534672464371616107464
75.2183922387142290323517553174
74.8355925286037491519311765895
74.4548225555204375246621430283
74.0759927390605249224302935771
73.69902149067225290601081016
73.323834284167518167555860274
72.9503628620786011163439893435
72.5785445541062387132249770031
72.2083216887032438254647017495
71.839641082544181907570295712
71.4724535955208864118696734733
71.1067137411751378946302288478
70.7423793442799202394927445344
70.3794112387177584403037497841
70.0177729999599324834833350616
69.6574307073851889100212506152
69.2983527324376655113351820052
68.9405095492469907318852558347
68.5838735648466828080855468719
68.2284189665516894388613689952
67.8741215844091484380652192454
67.520958766931611460911898218
67.1689092685696973937748797401
66.817953147589928838794180891
66.4680716732001803551379183412
66.1192472409152412614663541671
65.7714632952829393953331526899
65.4247042592007292077702383806
65.0789554691466015249408828177
64.7342031157290766586671571164
64.3904341890309230976346171805
64.0476364282817800937184901853
63.7057982754474514732040487177
63.3649088323694469851135735589
63.024957821128354503913247997
62.6859355473396538671504259452
62.3478328661213248652432223384
62.0106411504996450446849201451
61.674352262043415885655636197
61.3389585235379227841149583385
61.0044526935285872232141466315
60.6708279425808185021575994524
60.3380778311172833803292261325
60.0061962887069138148685382233
59.6751775946916629611777738083
59.3450163600474683574683613638
59.0157075103852365279107258881
58.6872462700060534551394681481
58.3596281469323621733069372455
58.0328489188436295042059911144
57.7069046198511337938970652878
57.3817915280520189020323981727
57.057506153807741993992989508
56.7340452286965513078138957882
56.4114056950937155629971541078
56.0895846963369336244987749944
55.7685795674377208108282193765
55.4483878263026316831797301105
55.1290071654309691520819412328
54.8104354440581736985553393299
54.4926706807164087946365987175
54.1757110461859809168539936475
53.8595548568131742175330804271
53.5442005681718582219017804658
53.2296467690478572938733520894
52.9158921757265668832256988697
52.6029356265656761234054266018
52.2907760768361203151582960569
51.9794125938155502028838883198
51.668844352119676722813853581
51.3590706292578381781048966001
51.0500908014000488843686194197
50.7419043393436308294737751643
50.4345108046683087693429341119
50.1279098460693698355946386452
49.8221011958591560519999115658
49.5170846666277765800557490535
49.2128601480545000657657147422
48.909427603861819798571394715
48.60678706890467884710292012
48.3049386463878019348186753688
48.0038825052045083227650254371
47.7036188773907778951092970367
47.4041480556887132950888953791
47.1054703912138864356156011502
46.807586291221379931507689666
46.5104962169656347280443964056
46.2142006816494960445310352784
45.9187002484581121891312303429
45.623995528673586187912383284
45.3300871798665097516659781221
45.0369759041607240225962877188
44.7446624465678528515573973642
44.453147593388343023538855144
44.1624321706759227664946782128
43.8725170427625558685021274335
43.5834031108411245489307856978
43.2950913116032205807241049735
43.007582615929561689523506909
42.7208780276306795587119894286
42.4349785822356474001380782763
42.1498853458267295197285178795
41.8655994139179430890153344624
41.582121910375623866645829471
41.2994539863791833051179980503
41.0175968194203347047973903892
40.7365516123391511901681296423
40.4563195923953986077597375346
40.1769020103736622837950988722
39.898300139720858213641574259
39.6205152757147869463628621005
39.3435487346624524197324979021
39.067401853126928520943383432
38.7920759871816134074454392512
38.5175725116907658180854536693
38.2438928196152689209963505849
37.9710383213426158532161400532
37.6990104440401571681771194181
37.4278106310306940708248696394
37.1574403411895427262598027235
36.8879010483622342074215870949
36.6191942408020519230091759826
36.3513214206266437532629512073
36.0842841032929797258632393049
35.8180838170899579876776183751
35.552722102647992164767692685
35.2882005124649420414212054641
35.0245206104477769120129122876
34.7616839714693870451231113211
34.4996921809399835207059063322
34.2385468343925503269129724199
33.9782495370818350980141708933
33.7188019035963862994178470095
33.460205557483165077172078641
33.2024621308842794412377026193
32.9455732641854069948212752372
32.6895406056754901037441572957
32.434365811217304265041362703
32.1800505439285165249814148271
31.926596473872866153303006019
31.6740052777611144402312873306
31.4222786386614244811926295321
31.1714182457188451845216879907
30.9214257938835865114056028392
30.672302983647785164636455054
30.4240515207904716115937140716
30.1766731161304604838524820705
29.9301694852868970660537827858
29.6845423484472027939541965047
29.4397934301421724483811644092
29.195924459027985079434226587
28.9529371676748996438293932337
28.7108332923624149068498993442
28.4696145728806813669985702913
28.2292827523379608232510850765
27.9898395769739367379960109171
27.7512867959786857686828178058
27.5136261613171277624534242855
27.2768594275587781444257334053
27.0409883517126329949404029224
26.8060146930670232164176653597
26.5719402130342800483112790805
26.3387666750000598102076797357
26.1064958441771811490532560077
25.8751294874638332469226579879
25.6446693733060184202846891786
25.4151172715640973195228334787
25.186474953383309527218476626
24.958744191068146763674755058
24.7319267579604601462136012013
24.5060244283211870224028869029
24.2810389772155868136888141441
24.0569721804018790717034418836
23.8338258142231805712473840272
23.6116016555026417477654641719
23.3903014814416861388999309261
23.1699270695212597150075258158
22.9504801974060000876876196563
22.7319626428512385734651460973
22.51437618361275096664517785
22.2977225973591756456233575831
22.0820036615870203050035943304
21.8672211535381811759456703534
21.6533768501199010732535932102
21.4404725278270949936518574668
21.2285099626669742891397255578
21.0174909300859026557575039533
20.8074172048984193148817957497
20.5982905612183668244786281967
20.3901127723920629446327542199
20.1828856109334578980525327922
19.9766108484612202149089702122
19.771290255637696134969414257
19.5669256021096892610798212367
19.3635186564510088190728969251
19.1610711861067364824660685945
18.9595849573391632680963548131
18.7590617351753495032565077932
18.5595032833562623079950940219
18.3609113642874464299825182837
18.16328773899118561560275872
17.9666341670601130015052740494
17.7709524066122302674664409258
17.5762442142472965057164662654
17.3825113450045489354689745198
17.1897555523217187257639779148
16.9979785879953062863558500545
16.8071822021420814466417730038
16.6173681431617749678715061903
16.4285381577009288253904274503
16.2406939906178736566768436031
16.0538373849488026986241121802
15.8679700818749124350232337473
15.683093820690581043611954422
15.4992103387725565724183500848
15.3163213715501275884451308158
15.1344286524762498289805873097
14.9535339129996031479102973975
14.7736388825375537872311706922
14.5947452884499977183920971341
14.4168548560140614899260469515
14.2399693083996376878877317118
14.0640903666457327646291382168
13.8892197496376056201634120278
13.7153591740846759294887128983
13.542510354499181799443977093
13.37067500317556691059847847
13.1998548301705778539628483084
13.0300515432840529095499505692
12.8612668480403840346019528313
12.6935024476706343341623737356
12.5267600430952937761934114335
12.3610413329076563880871874852
12.1963480133578026317268144414
12.0326817783371711006836699542
11.870044319363704116156826648
11.7084373255675522183137533198
11.5478624836773229572068923557
11.3883214780068597828316533257
11.229815990442537217555887082
11.0723477004310588664727767622
10.9159182849677451825782437311
10.7605294185852982544070870101
10.6061827733430312242230717947
10.4528800188165502753787207857
10.3006228220878774483605301065
10.1494128477360028566232998715
9.99925175782785517589092773439
9.85014121190967957444759055661
9.7020828669988125373399040602
9.55507837757584331462489823864
9.40912939557715199308866767446
9.2642375703878144524755898621
9.12040454883486472144867826766
8.97763197518090549548029051399
8.83592149111805781887341120911
8.69527473576224116635376321681
8.55569334564777538636137145552
8.41717895472229618850909691023
8.27973319434197607186041336016
8.14335769326704279889805735544
8.00805407765758772249153259825
7.87382397106965647000106341616
7.74066899445161468004884393476
7.60859076614078167361001580696
7.47759090186032512208495110282
7.34767101471640995106506718471
7.21883271519559488974542263811
7.09107761116247024251270299087
6.96440730785753062128614336126
6.83882340789527653484613881692
6.71432751126253888478105639323
6.59092121531702056694314383799
6.46860611478604952255140208366
6.34738380176553772443088299694
6.2272558657191407214483208191
6.10822389347761249810386611905
5.990289469238350536574986347
5.87345417456512609538493223371
5.75771958838799484238485205816
5.643087287003383099992791091
5.52955884407434507771849351288
5.41713583063098658101121433763
5.30581981507105079648687025357
5.1956123631606618617062653614
5.0865150380352220329706032716
4.97852940020045836715424293823
4.87165700753361493348538094915
4.76589941528478666848834821896
4.66125817607839108208946742342
4.55773483991477411523265356333
4.45533095417194653931970498106
4.3540480636074473754499767032
4.25388771036033089684927251263
4.1548514339532738611107942483
4.05694077129479969998240644491
3.96015725668161647348303668689
3.86450242180106547217368781242
3.76997779573367742650052232201
3.67658490495583335532236738467
3.58432527334252715708475076114
3.493200422170227116657630917
3.40321187011983356866324331445
3.3143611332797300242314104131
3.22664972514892513257830969609
3.14007915664028291165575521515
3.05465093608383874340489938082
2.97036656923019868891300345368
2.88722755925401973705542343397
2.80523540675756865704688376259
2.7243916097743571807649783666
2.64469766377285129478204071073
2.56615506166025247478537037421
2.48876529378634874651555133103
2.41252984794743350754248704935
2.3374502093902900931620645626
2.26352786081624011746534381086
2.19076428238525366723822480417
2.11916095172011947182315230641
2.04871934391067321644518617034
1.97944093151808220980146406212
1.91132718457918465896366546882
1.84437957061088184587471455819
1.77859955461458153996003150899
1.71398859908069102064581155825
1.65054816399315812190701247053
1.58827970683405874838020066392
1.52718468258822934909470327848
1.46726454374794287052254122142
1.40852074031762674544564342556
1.35095471981862150810951473981
1.29456792729397865929689990793
1.23936180531329643733352416651
1.1853377939775921826506039855
1.1324973309242100143948697751
1.08084185133176256771515617447
1.03037278792510556978351054518
0.981091570980344061346063026771
0.932999628329869098661924031571
0.886098385367423798093989246615
0.840389265053197612380143619407
0.795873687918947753752927025686
0.752553072073146704605787960833
0.710428833206154781339722838464
0.669502384595416741380087223356
0.629775137110681447143987975023
0.591248499219243623977856143772
0.553923876991206771786122807659
0.517802674104766312248576788472
0.482886291851512075188827285201
0.449176129141749248821838934413
0.41667358250983693928693447537
0.385380046119543505075833130894
0.355296911769417851704761462778
0.326425568898175891266685516265
0.298767404590101390345222056746
0.272323803580460448186460305403
0.247096148260928865019153708895
0.223085818685031677997643893446
0.200294192573594159425313656846
0.178722645320203588708935238988
0.15837254999668112590533890721
0.139245277358563130760488868141
0.121342195850591286816198200218
0.104664671612210905479993681678
0.0892140684830767999274854353811
0.0749917480085661333422202920273
0.0619990694452976603034073963121
0.0502373897666567941149019602073
0.0397080636683259465370223157766
0.0304124435738195997435680731444
0.0223518796400235833870274749677
0.0155277197627380424224519866141
0.0099413095822235938217005633642
0.00559399248875018251140726195639
0.00248710962814815879662853438316
0.000621999907361111194042066035937
0


==> anc/dPgq110.dat <==
# dPgq110
-4.74074074074074074074074074074
-4.74073837037214814874074103704
-4.74073817746541094248452259269
-4.74073796885943744936258732943
-4.74073774327658659969130722681
-4.74073749933524025949756464874
-4.74073723554134142958349921897
-4.74073695027924382256760629907
-4.74073664180181677970806431321
-4.74073630821974492940305940712
-4.74073594748995705836012637847
-4.74073555740311333435781129673
-4.74073513557007425366133663178
-4.74073467940726845122075734701
-4.74073418612086976962976956818
-4.74073365268968669221078343084
-4.74073307584665936192106475942
-4.74073245205885088282696249303
-4.74073177750581038253335928622
-4.74073104805617534581460545815
-4.74073025924236995082560418996
-4.74072940623324448378420946023
-4.7407284838044883046674652247
-4.74072748630663520823245832922
-4.74072640763046528828732494456
-4.74072524116959147857539288272
-4.74072397978000171357254196433
-4.74072261573630902172301731651
-4.7407211406844417184153417562
-4.74071954559048408337815999506
-4.74071782068535435425125562641
-4.74071595540498140119843813715
-4.74071393832561391129338679888
-4.74071175709386613818777001496
-4.74070939835107208085991264961
-4.74070684765148514898705726013
-4.74070408937382273980462551786
-4.74070110662561446324041282118
-4.74069788113976876121259215388
-4.74069439316272510590181244032
-4.74069062133350754167885597121
-4.74068654255293974409514003867
-4.74068213184222166976241097316
-4.74067736219000289884905869692
-4.74067220438701753390709926529
-4.74066662684726958993627074928
-4.740660595414675732154843525
-4.74065407315398349443251914665
-4.74064702012468720783164412858
-4.74063939313656020774414880637
-4.74063114548530984641816949588
-4.74062222666674074259264815
-4.74061258206768082570374979936
-4.74060215263178329569272513222
-4.74059087449816477628587780508
-4.74057867861067477900530856843
-4.74056549029541313523842633708
-4.7405512288039192361577255673
-4.74053580681924860480315366014
-4.74051912992192728284482013512
-4.74050109601253142366938012159
-4.74048159468737691958707007728
-4.74046050656352032199486802543
-4.740437702548966091344923671
-4.740413043053644567173023739
-4.74038637713636807368925216506
-4.74035754158258722933773625034
-4.74032635990735361545526509225
-4.74029264127744612686332631379
-4.74025617934613405446101206623
-4.74021675099352753673754763066
-4.74017411496490257524869305164
-4.74012801039878025170541503535
-4.7400781552358848162326970882
-4.74002424449939942434608872062
-4.73996594843617774376707492323
-4.73990291050775045507142505104
-4.73983474521908361275900931083
-4.73976103577209644665349785072
-4.73968133152992474488778069645
-4.7395951452768174908086666005
-4.73950195025737369420259845511
-4.73940117697755788012997850212
-4.73929220974857075457730934426
-4.73917438295319020949215826203
-4.73904697701263091426740895503
-4.73890921403029195153400615118
-4.73876025308696485185710716024
-4.73859918516015245512737124978
-4.7384250276380957699127932549
-4.7382367183969150047106882151
-4.73803310940693600606651310785
-4.73781295983178861038724056309
-4.73757492858122358140311074515
-4.73731756627579529272301841242
-4.73703930657859456517345471119
-4.73673845684608785505681920568
-4.7364131880468248085230813755
-4.73606152389331773934695281386
-4.73568132912877830463610469561
-4.7352702969066264417033910363
-4.73482593519677664935732259906
-4.72893340759315000663865503906
-4.72306321390470292035456293206
-4.71721541038826751962650061399
-4.71139005358480225201588266984
-4.70558720032154981411561563447
-4.6998069077142169901834306695
-4.69404923316917667754707770665
-4.68831423438569238177775012992
-4.68260196935816546897079723745
-4.67691249637840546689341625461
-4.67124587403792371125919958862
-4.66560216123025063797078653134
-4.65998141715327702683611008628
-4.65438370131161950701255650434
-4.64880907351901063926852509908
-4.64325759390071389507518780804
-4.63772932289596385755454287377
-4.63222432126043197441501941914
-4.62674265006871819820484857941
-4.62128437071686885450814691397
-4.6158495449249210841011806285
-4.6104382347394742105786644023
-4.60505050253628839055431545701
-4.59968641102291090923840176253
-4.59434602324133048999991487746
-4.58902940257065999243453825097
-4.58373661272984787948410116663
-4.57846771778041884029109355466
-4.57322278212924396172551220891
-4.56800187053134084789331855087
-4.56280504809270409342867709201
-4.55763238027316652298854000103
-4.55248393288929161611073896846
-4.54735977211729754346829936897
-4.54225996449601324755603005926
-4.53718457692986700798346141327
-4.53213367669190793882387259401
-4.52710733142686087288550859717
-4.52210560915421509533125612057
-4.51712857827134739678022060677
-4.5121763075566799238821007844
-4.50724886617287331336634996331
-4.50234632367005560373628814883
-4.4974687499890874271071157032
-4.49261621546486399217979726152
-4.4877887908296543780037453921
-4.48298654721647866701394319057
-4.47820955616252345483650704608
-4.47345788961259628354470873488
-4.46873161992261955441925625367
-4.46403081986316448582638776815
-4.45935556262302569157938403425
-4.4547059218128369650978850406
-4.45008197146872886482945513604
-4.44548378605602870675384492044
-4.44091144047300358035713718313
-4.43636501005464701524535333231
-4.43184457057650993657018058512
-4.42735019825857655866843633353
-4.42288196976918587777702927729
-4.41843996222899943638196293403
-4.41402425321501604369895708382
-4.40963492076463414897028725459
-4.40527204337976257670336621686
-4.40093570003098034567747797751
-4.39662597016174630651215067733
-4.39234293369265934583031513087
-4.38808667102576991856820888735
-4.38385726304894368378869862552
-4.37965479114027803345223742085
-4.37547933717257231799716854449
-4.37133098351785258728584995747
-4.3672098130519516804926209005
-4.36311590915914551385168883508
-4.35904935573684643085552027629
-4.35501023720035449550543210564
-4.35099863848766762557418745457
-4.34701464506435147955412330755
-4.34305834292847002804253840979
-4.33912981861557775776786196843
-4.33522915920377447429487518592
-4.3313564523188236876746032035
-4.32751178613933558393434244516
-4.32369524940201560434582770763
-4.31990693140697967387525586268
-4.31614692202313714011855036858
-4.31241531169364250436996459135
-4.30871219144141704727329383546
-4.30503765287474147277433784609
-4.30139178819292071584291013485
-4.29777469019202208167506249696
-4.29418645227068790683408058433
-4.29062716843602395605538262488
-4.28709693330956479223927903762
-4.28359584213331738150058664912
-4.28012399077588422004971165499
-4.27668147573866729516082153897
-4.27326839416215421855436011368
-4.26988484383228789719911968772
-4.26653092318692113383953905072
-4.26320673132235757749350115669
-4.25991236799998047276181876615
-4.25664793365297068606049853692
-4.25341352939311551684898032852
-4.25020925701770983260063075914
-4.24703521901655109766517494564
-4.24389151857902989832641875707
-4.24077825960131759928310134411
-4.23769554669365280049721544072
-4.23464348518772829788448991515
-4.23162218114418028668847465046
-4.22863174136018158260603549089
-4.22567227337714067284201872093
-4.22274388548850844728909643421
-4.21984668674769449898085280869
-4.21698078697609492287832134921
-4.21414629677123358294957576597
-4.21134332751501885941661972855
-4.2085719913821179310026177263
-4.20583240134845069104529422191
-4.20312467119980544147989714607
-4.20044891554057855496926749735
-4.19780524980264034290210534025
-4.19519379025432941562737022691
-4.1926146540095778711779067577
-4.1900679590371696998959992419
-4.18755382417013484484498079498
-4.18507236911528141171283507441
-4.18262371446286857712579797033
-4.18020798169642280093348554423
-4.17782529320270000614461521608
-4.17547577228179644982795119366
-4.17315954315741106949217720262
-4.17087673098726215226800349494
-4.16862746187366123868457173771
-4.1664118628742472390104091367
-4.16423006201288380806880104331
-4.16208218829072309419228461584
-4.15996837169743904960665484856
-4.15788874322263356308898448614
-4.15584343486741875128625745981
-4.15383257965617882267294591944
-4.15185631164851500783102690334
-4.14991476595137713162058253456
-4.1480080787313854869416348134
-4.14613638722734675623903293121
-4.14429982976296781574535655325
-4.14249854575977134876786030603
-4.14073267575021728818310289374
-4.1390023613910342047887464297
-4.13730774547676485735984495186
-4.13564897195353022225576942633
-4.13402618593301642531226566341
-4.13243953370668910662710514327
-4.13088916276023985980348839718
-4.12937522178826950135440863575
-4.12789786070921304339824581578
-4.12645723068051136359965064393
-4.12505348411403469064305140937
-4.12368677469176315148585981896
-4.12235725738172975834605642658
-4.12106508845423134896028360939
-4.11981042549831313323463041411
-4.1185934274385326431367120289
-4.11741425455200903068537939253
-4.11627306848576381132981519391
-4.11517003227435930702490899596
-4.11410531035784120506258199523
-4.11307906859999181537322969661
-4.11209147430690078073816790009
-4.11114269624586017133010428284
-4.11023290466459107740840990553
-4.10936227131080900203083070154
-4.10853096945213554950238323528
-4.10773917389636410517261180847
-4.10698706101208740832955626793
-4.10627480874969513254679654568
-4.10560259666274980715199159539
-4.10497060592974963974410429986
-4.10437901937628703314461588428
-4.10382802149761183108848097655
-4.10331779848160857561721337814
-4.10284853823219731581453697781
-4.10242043039316777252158452686
-4.10203366637245693729321478737
-4.10168843936688046643219976995
-4.10138494438732852279999182834
-4.10112337828443701960197116633
-4.10090393977474553184690263153
-4.10072682946735346306586209984
-4.10059224989108638754260300939
-4.10050040552218483216989751479
-4.10045150281252811753750916045
-4.10044575021840624542874508355
-4.10048335822985320002543327586
-4.10056453940055542328791162288
-4.10068950837834963170126175131
-4.10085848193632456239853824843
-4.10107167900454167214714289519
-4.10132932070239026340203099654
-4.10163163037159297820188473619
-4.10197883360987808375237319862
-4.1023711583053354737740351869
-4.10280883467147382779182590449
-4.10329209528299690724195803227
-4.10382117511231752333634423329
-4.10439631156682828785848269188
-4.10501774452694885530742253142
-4.10568571638496998393850633643
-4.10640047208471538519260331316
-4.10716225916204299672510167961
-4.10797132778620800475383234202
-4.1088279308021106578018564388
-4.10973232377345265722849291213
-4.11068476502682668138600630587
-4.11168551569676440103296819629
-4.11273483977176917506154469388
-4.11383300414136047900139691344
-4.11498027864415801556101962892
-4.11617693611703438814237291302
-4.11742325244536618637539754743
-4.11871950661441433890308305596
-4.12006598076186563462608697268
-4.12146296023156840119740069702
-4.12291073362849646064417116585
-4.12440959287497665858585075427
-4.12595983326821648771976164638
-4.1275617535391696002714468045
-4.1292156559127783302889192573
-4.13092184616963372745161350974
-4.13268063370909504205170662221
-4.13449233161391209871123293586
-4.13635725671639555709358246473
-4.13827572966618168437870516425
-4.14024807499963995978887107593
-4.14227462121097359934252820612
-4.14435570082506493282990884621
-4.14649165047211948849517338754
-4.14868281096416464803527981734
-4.1509295273734608294673791576
-4.15323214911288534259304373941
-4.15559103001835134586943140035
-4.15800652843332671942271671688
-4.16047900729552016193083429644
-4.16300883422580442468712757407
-4.16559638161944932018321859022
-4.16824202673973999121175155453
-4.17094615181405890634779995165
-4.17370914413251316567287997821
-4.17653139614919196412600166489
-4.17941330558614247671543130719
-4.18235527554015600829142837049
-4.18535771459245999946025332165
-4.18842103692141540885158261566
-4.19154566241832311025314317272
-4.19473201680644726163584616014
-4.1979805317633681330111941562
-4.20129164504678163330148658701
-4.20466580062386776563393851931
-4.20810344880435547917850918124
-4.2116050463774168881955442302
-4.2151710567525296106393758904
-4.21880195010445205577884385963
-4.22249820352246288022518339598
-4.22626030116402255304052296339
-4.23008873441302204302023489243
-4.23398400204279108592236307729
-4.23794661038404632892040860901
-4.24197707349796790799526631154
-4.24607591335460171714099825606
-4.25024366001679380371931329186
-4.25448085182987300158054691176
-4.25878803561730812428833616143
-4.26316576688257681881314538599
-4.26761461001749456170744736724
-4.27213513851726430398958867521
-4.27672793520251997954113099428
-4.28139359244865052964444065577
-4.28613271242270531157277440476
-4.29094590732819680373020786555
-4.29583379965813244948042581151
-4.30079702245662435651173125291
-4.30583621958944345298742700682
-4.31095204602390366546751830933
-4.31614516811848180175188655464
-4.32141626392260017540818071618
-4.32676602348702168528500222183
-4.33219514918533115727802554263
-4.33770435604700236918261037191
-4.34329437210257742316072966244
-4.34896593874151412382968861527
-4.35471981108328789287495847224
-4.36055675836236764393427794491
-4.3664775643277201067636642987
-4.37248302765753449291744543982
-4.37857396238989931622082946754
-4.38475119837020581577072247744
-4.39101558171609798991456766735
-4.39736797530083796844343919148
-4.40380925925600757977674106417
-4.41034033149452278586874724172
-4.4169621082549974609086396166
-4.42367552466855710952283289859
-4.43048153534927191586877567306
-4.43738111500945238056800429684
-4.44437525910113016941231262863
-4.45146498448513213951031851435
-4.45865133012924734465401866054
-4.46593535783708572320968708025
-4.4733181530093337669228069917
-4.48080082543922744935408265652
-4.48838451014418682066905570529
-4.49607036823569079251278189775
-4.5038595878296156721032916554
-4.51175338499941798629061629005
-4.5197530047747122021174851635
-4.52785972218797836177106042129
-4.53607484337233480659751025862
-4.54439970671352862250612669637
-4.5528356840595329280909396096
-4.56138418199139757481170705053
-4.57004664315928038574984343131
-4.57882454768789212731808637373
-4.58771941465592267285458153776
-4.59673280365438128668178815445
-4.60586631642918400636013011386
-4.61512159861375952006250599159
-4.62450034155792598974746243552
-4.63400428425981976436476556926
-4.6436352154082382839514993769
-4.65339497554339982604908014381
-4.66328545934482903298585064788
-4.67330861805585725773270165702
-4.68346646205508962707508422634
-4.69376106358614653324303866868
-4.70419455965804765183348105566
-4.71476915512978482884896761076
-4.72548712599394149607174037647
-4.7363508228756781203934930339
-4.74736267476503564765324968946
-4.75852519300233510771268123931
-4.76984097553849824040084196541
-4.7813127114944121404733307512
-4.79294318604604644072806577843
-4.8047352856649462763575358523
-4.81669200374701699471576146931
-4.82881644666624437751327616896
-4.84111184029422399724584563995
-4.85358153703118403188813494917
-4.86622902339967039890671992648
-4.8790579282583315190396937071
-4.89207203170042311286821035842
-4.90527527470990695064529841937
-4.91867176965752770080091365451
-4.93226581173024252217904239483
-4.94606189140011815206432296764
-4.96006470805362570725917111598
-4.97427918491954985330532413379
-4.98871048545396894197878822352
-5.00336403136454737643750935279
-5.01824552248443861099662996658
-5.03336095873932714898441180913
-5.04871666449066022398070167989
-5.06431931558533430443776242092
-5.08017596949876829358585066038
-5.09629409902664096773359236918
-5.1126816300634295637946918272
-5.12934698410689266990358725043
-5.14629912625148327398178091419
-5.16354761958645572594730596909
-5.18110268710413820063356167722
-5.19897528246104922688159517996
-5.21717717123334223576539629048
-5.23572102468745602125875663278
-5.25462052857267372314046696394
-5.27389051007010539724920027226
-5.29354708685191714132200321218
-5.31360784328525269216799852495
-5.33409204025706826783373803091
-5.35502086704394706064858985463
-5.37641774631870182544655666348
-5.39830870709439981855506210591
-5.42072284564837441196541364151
-5.4436929020140452253648891372
-5.4672559907120166469967104709
-5.49145454104826262286855872972
-5.51633752798957232486202501864
-5.54196211540083799225872409496
-5.56839590037505751382052245651
-5.59572006167751825093286272498
-5.62403391961399850249822216619
-5.65346180041746357831980153308
-5.68416387732788537555838975914
-5.71635437179227192834356943026
-5.7503346896833863809883502373
-5.78656097681197377582436498596
-5.82580769126136823684527617723
-5.86970550032200312307967009939
-5.92592592592592592592592592593


==> anc/dPgq200.dat <==
# dPgq200
8883.38115722924525389614212398
8881.21122164832202748071955508
8881.07768449879502373275252852
8880.93613882902879140574521109
8880.78611953480408128670501662
8880.62713559849998641312243045
8880.45866872462595012954457132
8880.28017190925108849944855466
8880.09106794054925450638985332
8879.89074782759307515827335064
8879.67856915444501615201029751
8879.4538543565086571772665611
8879.21588891601910878782309593
8878.96391947346821513692986436
8878.69715185167824547801160546
8878.4147489891575966986342187
8878.11582877929406287410075506
8877.79946181186596989645943548
8877.46466901327946048489804163
8877.11041918187202947229818964
8876.73562641455868124306941039
8876.33914742103849114775525163
8875.91977872172663443002721895
8875.47625372553088940382605271
8875.00723968355307475272458518
8874.51133451476575382386745203
8873.98706349969380587278154003
8873.43287583812016666076482484
8872.84714106683628969222395444
8872.22814533347185826584006501
8871.57408752246624603603384674
8870.88307522928751612251569589
8870.15312057906478201219829531
8869.38213588587802559866000139
8868.56792914904756058693886761
8867.70819938288491048037899867
8866.80053177650969344874586876
8865.84239268050501300808051717
8864.83112441737877285879194341
8863.76393991302228318493104639
8862.63791714661260756406792688
8861.44999341669350262684788583
8860.19695942149379732832650956
8858.87545315190399451143221157
8857.48195359593417778986454133
8856.01277425392146317441540512
8854.46405646424579948899089631
8852.83176253985149823964168432
8851.1116687164611066855434447
8849.29935791401079966192748316
8847.39021231353504102982604266
8845.37940575248553409747499515
8843.26189594228809584143915706
8841.03241651282365667911379038
8838.68546888946863375514559337
8836.21531400934787152242415831
8833.61596388454246647777016276
8830.88117302115718849765023225
8828.00442970438974735198148285
8824.97894716105842017766376288
8821.79765461243681062771735922
8818.4531882317156129613945697
8814.9378820219615975669438653
8811.2437586320734667662998288
8807.36252012994196893678325194
8803.2855387538061967636934487
8799.00384766465699276031838923
8794.5081317244685569022748125
8789.78871832703633963327753504
8784.83556831025754010238058421
8779.63826698080308407989812887
8774.18601528428837245777532907
8768.46762115624420932364784384
8762.47149109140708099701074819
8756.1856219710752015067058058
8749.59759319049697370232914699
8742.69455913045267654328940635
8735.46324201933638903938462316
8727.88992523411840964901951352
8719.96044709054034443058234283
8711.66019517473353591871501464
8702.97410127012048195715412278
8693.88663693491788093215391452
8684.38180978676375158861997948
8674.44316055188944303921969575
8664.05376093679454397858544938
8653.19621238049714307789133516
8641.85264574505577088897462369
8630.00472200111822283638064761
8617.63363396366485857296341306
8604.72010913079102923223193707
8591.24441367521836624781107763
8577.18635763413302356524719109
8562.52530133780741644844472509
8547.24016311114864834210007826
8531.30942827470081833410944985
8514.71115946256978616030449991
8497.4230082640885337443882427
8479.42222818364052743111400735
8460.68568889873976628891396478
8441.18989178005275579992817371
8420.91098661835393962950702188
8203.14407992196957000299267497
8039.32240572388493632285599499
7904.2371789908320372738066145
7787.70050278940056366286325309
7684.36958162847227337758199007
7591.02793652025109145743479076
7505.56244484877530663850170695
7426.49788849101545278455993599
7352.75709430884248543566390613
7283.52583599324224416562193258
7218.17146390704057900219416717
7156.19125070777889873499709855
7097.17818084362365194941595084
7040.79748690620510704475495587
6986.77007741119887712136712941
6934.8605354529695892479152414
6884.8682378981348087981815852
6836.62065888931196777215264941
6789.96823610187812123150050936
6744.78037682850053134760586937
6700.9423097928529588170928992
6658.35257417710881383376412237
6616.92099543463395646336383186
6576.56703765020985291265898549
6537.2184505065736789462827922
6498.81014915540429119648522659
6461.28327997741927256838906194
6424.58443601506344664297139766
6388.66499389848617516983348392
6353.48055013474965067090733598
6318.99043923067132343453590851
6285.15731965221960905959162911
6251.94681636029551363433711598
6219.32721080105300709389506989
6187.26917091268963303262625041
6155.74551504626769077887107084
6124.73100476492484460426766606
6094.20216234346151157198035973
6064.13710948399869378856463961
6034.51542432777081260971763986
6005.3180143047872968896835406
5976.52700274271749449743980641
5948.12562747004808774354413682
5920.0981499089950149396489385
5892.42977337083072117939252174
5865.10656944816583921938577511
5838.1154115516572190009022429
5811.44391476770574712392062974
5785.08038132307731784953145669
5759.01375103536940466218702539
5733.23355620757526671746200357
5707.72988049289422018854563894
5682.49332131422848227463722849
5657.51495547300319669103946253
5632.78630762529509838290254906
5608.29932134079444773982717028
5584.04633249271952436888881386
5560.02004475517696088413413413
5536.21350700922209987251771787
5512.6200924805329683049283349
5489.23347945060146281158914918
5466.04763340003191578303984651
5443.05679045723124965822618062
5420.25544203874122015357657068
5397.63832057892793279542533084
5375.2003862569005015623345815
5352.93681463754557773552518395
5330.84298515158047768071382855
5308.91447034666806526921771652
5287.14702584800794974364833694
5265.53658097251323326332381094
5244.07922994578009058029897336
5222.77122367562856006030717949
5201.60896204009779106558011192
5180.58898665147064771521733435
5159.70797406122739666961503242
5138.96272937382685852537108861
5118.3501802399215702569731097
5097.86737120206258088039955731
5077.51145836816713922931912216
5057.27970439003313522589456704
5037.16947372600929347677023641
5017.17822816858888395200728837
4997.30352261920403659384144783
4977.54300109387265470360534702
4957.89439294460377976196412768
4938.35550928261196737508877302
4918.92423959043740032542969484
4899.59854851102556327762186723
4880.37647280269680354021160429
4861.25611844973958448153875524
4842.23565791909849748076127034
4823.3133275543052320831744695
4804.48742509842319053656110636
4785.75630733834919976098874178
4767.11838786334325853745685229
4748.57213493114346085282323166
4730.11606943547176851761810403
4711.74876296915042954064772638
4693.46883597743150373664853547
4675.27495599649583490600842711
4657.16583597240532056822789573
4639.14023265609567185297317015
4621.19694507027802202884263378
4603.33481304437854491227212016
4585.55271581388733311227657332
4567.8495706807126623559128361
4550.2243317313458005938033847
4532.67598860983595763822345623
4515.20356534275595254424423817
4497.80611921350774331602380738
4480.48273968347406928243382557
4463.23254735766897240274898178
4446.05469299267668836160364484
4428.94835654479606360972903571
4411.91274625642693206572128328
4394.94709777884639158105696504
4378.05067332962722198097840049
4361.22276088304830439753864426
4344.4626733919383149706092859
4327.76974803947961609781455433
4311.1433455195795618723927947
4294.5828493444917460646264627
4278.08766517844039688514338099
4261.65722019606748217940531274
4245.29096246458442668743541067
4228.98836034856893231498481853
4212.74890193640248530623108323
4196.57209448739596431586493384
4180.45746389869954693792629301
4164.40455419113904969663267037
4148.41292701316411369705267133
4132.48216116213443750725883668
4116.61185212220872047527124684
4100.8016116181372622599843885
4085.05106718429340605806537443
4069.35986174831134232952890928
4053.72765322872832630642649245
4038.15411414605821748885323589
4022.63893124675052632667011747
4007.18180513951494892381778418
3991.78244994351577491544097181
3976.44059294796365063211630799
3961.15597428265404764701383266
3945.92834659902249896840662754
3930.75747476130628983745379398
3915.6431355474208911914937808
3900.58511735917706107453715952
3885.58321994148126847953930719
3870.63725411017796756685755976
3855.74704148820731685996307117
3840.91241424976624371726568608
3826.13321487217434206711768487
3811.40929589515900134414683287
3796.74051968728643453973277457
3782.12675821927693870987676916
3767.56789284395381542490913372
3753.06381408258593272332190016
3738.61442141739395347829999075
3724.21962308999981526356292208
3709.87933590560814972627084492
3695.59348504271699950655671652
3681.36200386816345080996362761
3667.18483375731767141496814539
3653.06192391924634749394502466
3638.99323122667366727098298998
3624.97872005057482325511221341
3611.0183620992435145564726673
3597.1121362616811426270503078
3583.26002845516132276637057292
3569.46203147682899414023369964
3555.71814485919881631888864961
3542.0283747294227031382131652
3528.3927336722012770041444277
3514.81124059621873991263964308
3501.28392060398516213585675053
3487.81080486497449583354586312
3474.39193049195073833772229493
3461.02734042037860755942456418
3447.71708329081885842008844017
3434.46121333421197249712194533
3421.25979025995740083964851246
3408.11287914669883939274379505
3395.02055033572917451750002662
3381.98287932693175919650711286
3368.99994667717757481287213599
3356.07183790110060470439047588
3343.19864337417639953527640968
3330.38045823803135611884830138
3317.6173823079126656150072075
3304.90951998225121870672961603
3292.25698015425198887573589085
3279.65987612544855446281363599
3267.11832552116046980723381072
3254.63245020779415919849905395
3242.20237621192988823122894436
3229.82823364113916883206884349
3217.51015660647867995018039417
3205.24828314660843872542422833
3193.04275515348353976563452417
3180.89371829957029571865451627
3168.80132196653906321301725013
3156.76571917538742692187412646
3144.78706651794874330457788623
3132.86552408974231669984535905
3121.00125542412269596396293725
3109.1944274276867417322940238
3097.44521031689822448748597099
3085.75377755589077369275596328
3074.12030579541100994163799092
3062.54497481286465693740322875
3051.02796745342934960312499404
3039.56946957219873010383058919
3028.16966997732325631495370315
3016.82876037411393849163128112
3005.54693531007597069482676342
2994.32439212083993494702744006
2983.16133087695892907939805474
2972.05795433154060467556093505
2961.01446786868370022284827222
2950.03107945268921728610416281
2939.1079995780169148872833172
2928.2454412199582899018570256
2917.44361978599766969718538269
2906.70275306783346789712065543
2896.02306119403204545196655243
2885.40476658328697744678480604
2874.84809389825685154964458261
2864.35326999995501687276815844
2853.92052390266496241353014025
2843.55008672935523221005243846
2833.2421916675679798692200416
2822.99707392575542811412456647
2812.8149706900386292919675985
2802.69612108136302014741559443
2792.64076611302532828987185868
2782.6491486485464182780489056
2772.7215133598646616434397144
2762.85810668582437692484192016
2753.05917679093381225216056693
2743.32497352436703347321214095
2733.65574837918393444305628635
2724.05175445174240197519620985
2714.51324640127644506978177602
2705.0404804096138352609514603
2695.63371414100650102668441343
2686.29320670204657282484396741
2677.01921860164058497862336795
2667.81201171101390472176987642
2658.67184922371697547696293758
2649.59899561560442898306740974
2640.59371660475753714624947578
2631.65627911131983725278542868
2622.78695121721507103684508169
2613.98600212571582646134012788
2605.25370212083045814858241646
2596.59032252647498518254228465
2587.99613566539572025672378368
2579.47141481780736837489363282
2571.01643417971024277522849922
2562.63146882084907640716004105
2554.31679464227465480495536157
2546.07268833346815590631876413
2537.89942732898664923972689621
2529.79728976458667555405090228
2521.76655443278119258402988077
2513.80750073778342699201697479
2505.92040864978930988332912585
2498.10555865854818643176738644
2490.3632317261693712939539138
2482.69370923910986226030516502
2475.0972729592861159661568835
2467.57420497425022175038196121
2460.12478764636807242669895283
2452.74930356093421253169866511
2445.44803547315493335223258084
2438.22126625392786656821393465
2431.06927883434279048341179411
2423.99235614882458922734477502
2416.99078107683527942978767941
2410.06483638304772278338444415
2403.21480465589905724102588444
2396.44096824442698336680668153
2389.74360919328681285369040043
2383.12300917584159881664700065
2376.57944942521169546864947942
2370.1132106631637092192879144
2363.72457302671197264842657424
2357.41381599229836302715629029
2351.18121829740846093232521194
2345.02705785947366160876146835
2338.95161169189986806876528233
2332.95515581705376253704722321
2327.03796517602731947732135807
2321.20031353499013203759411329
2315.44247338792721204352732401
2309.76471585554712359158603763
2304.16731058013154740830950544
2298.65052561608256597122555801
2293.21462731590801867266152659
2287.8598802113681041855157737
2282.58654688948789626584236495
2277.39488786312047154456064134
2272.28516143572379374498915016
2267.25762355999121552491889278
2262.31252768995028962313649534
2257.45012462611735192877336613
2252.67066235326585928380267878
2247.9743858703345230582657847
2243.36153701196664224109480098
2238.83235426113444842027188608
2234.38707255226144307493888436
2230.02592306421131722291440321
2225.74913300246374165382742104
2221.55692536974471022469512391
2217.44951872432177206229794782
2213.42712692511191401827432277
2209.48995886268150892300128037
2205.63821817514302089164736275
2201.87210294787137684779567695
2198.19180539587331256488686568
2194.59751152754472824703443147
2191.08940078844318407788638118
2187.66764568358405158212391634
2184.33241137663829688492573778
2181.08385526426603600700878162
2177.92212652366132099779167573
2174.84736563120833568729254106
2171.85970384995531363056772315
2168.95926268339778170567624477
2166.14615329282461402256897074
2163.42047587521592773665703785
2160.78231899838772680350506695
2158.23175888975058418494585977
2155.768858674684173673572362
2153.39366756012109818773140093
2151.10621995847643618252310276
2148.9065345465470837332149895
2146.79461325342961561831753592
2144.77044017085811979279565912
2142.83398037863394314768933647
2140.9851786769955038751063423
2139.22395821684426382269873856
2137.5502190176862326746239812
2135.96383636194779772786288874
2134.46465905295767992746448409
2133.05250752232682596627321036
2131.72717177067364236266838572
2130.48840912359592296855506862
2129.33594178243884043137516502
2128.26945414669765048493528157
2127.2885898817610855421637798
2126.39294870207087567385774645
2125.5820828355529266312584588
2124.85549313025569677117157912
2124.21262475837677650214276803
2123.65286246610558413342679588
2123.17552530975758087581388695
2122.77986080927635063523952747
2122.46503843902883867107692673
2122.23014236253661645898247741
2122.07416330189861956605303002
2121.99598941357395223393735818
2121.99439601915678038168177611
2122.06803401183643592804706595
2122.21541672517759058616907047
2122.43490500911261628518131278
2122.72469020658430716232022331
2123.08277466046820250199852465
2123.50694930076421046444256385
2123.99476776197015120592871033
2124.54351635387498757680264428
2125.15017904742246472788791224
2125.81139642946239628023475503
2126.5234173105105763394113749
2127.28204131631579849276674006
2128.08255032637847873503475808
2128.91962599668129269936456349
2129.78724975611131325901991541
2130.67858050259143256316822081
2131.58580360528834532421606385
2132.49994252897851424047798602
2133.41062110171117639235877161
2134.30575961522097420509459357
2135.17118071011605706058240141
2135.99008989541279432704554853
2136.74237805604267347281878807
2137.40366487333209432725907437
2137.94395423577173307163924442
2138.32568882250999406510094088
2138.50083667828253779985479913
2138.40634169568001503566925976
2137.95664048865445117970174523
2137.03050962428681805802587592
2135.44581871804463621683454821
2132.90469626846223210423853574
2128.84967249032751083185135573
2121.93292336333570999164812053
2102.13208769759925715915838564


==> anc/dPgq201.dat <==
# dPgq201
2805.32559536281683074029155769
2805.49434940886344670956826381
2805.505526599689102409300522
2805.51743008964359031570591614
2805.53010596393050529361680767
2805.54360314347075585764323689
2805.55797355227076356615525086
2805.5732722940874744165910528
2805.58955783885788806266820574
2805.60689221938007805029985201
2805.62534123875233206392444473
2805.64497468909704673422508906
2805.66586658211632123307776788
2805.68809539204675428023171501
2805.71174431160169835917453165
2805.73690152151009149368018656
2805.76366047428188907209013734
2805.79212019285096267205398173
2805.82238558476701379673044409
2805.8545677726284482306267252
2805.88878444146813655660156092
2805.92516020382339684995569301
2805.96382698324020713150806132
2806.00492441697939842602089787
2806.04860027870918317283362247
2806.09501092198360356819369521
2806.14432174532007970939810453
2806.19670767970090961854259067
2806.25235369933300326459307017
2806.31145535650696828191523679
2806.37421934140051782255574756
2806.44086406767161332347324287
2806.51162028468331686139045796
2806.58673171719449307227733111
2806.66645573333770327631750298
2806.75106404168725437625396687
2806.84084341819572372230455355
2806.93609646374563668041415512
2807.03714239302351602018411733
2807.1443178553753676202956027
2807.25797778824485195265996668
2807.37849630372686610397000213
2807.50626760868888497420626176
2807.64170695881894136957707682
2807.78525164685121434155735382
2807.93736202509637928668105901
2808.09852256226256392380105137
2808.26924293439222990477252755
2808.45005914955869592035190659
2808.64153470576131649907949701
2808.84426178122834818743430607
2809.05886245607891164320380925
2809.28598996400764520441326386
2809.52632997233489074911622135
2809.78060188840858710495519583
2810.04956018994826864909520496
2810.33399577648322750087452648
2810.63473733855228191896985086
2810.95265274079770275660052788
2811.2886504144963829945163606
2811.6436807544226682866300623
2812.01873751422443025997670618
2812.4148591937116225386609458
2812.83313041059898368821473543
2813.27468324830559528326448073
2813.74069857038707560766789139
2814.2324072910542241492116224
2814.75109159000735751559524835
2815.29808605848028338143759082
2815.87477876193316108168245852
2816.48261220325009885159020566
2817.12308416857528896510066118
2817.79774843605013693943583571
2818.50821532568180935829542417
2819.25615206636872128851912925
2820.04328295371767234541045115
2820.87138926969667203998879029
2821.7423089323620434739149409
2822.65793584086218112961649599
2823.62021887763625154426953264
2824.63116052617582944614487126
2825.69281505888129608911673172
2826.80728624540169245474230975
2827.97672452737395297722339543
2829.20332360065066975378514089
2830.48931634089850136959555968
2831.83697000283372932686231949
2833.24858061730668455909362729
2834.72646650391969662534149798
2836.2729608098279286782556063
2837.89040297778988396416782412
2839.58112903836191982465610226
2841.34746061232224456517048181
2843.19169249991360330303171567
2845.11607872325413882050280614
2847.12281687722097978525452358
2849.21403063219269690965531513
2851.39175021916920975374665311
2853.65789071388691271053511017
2856.01422792151897100347616808
2858.46237164729116128708126585
2861.00373612073496576870997355
2887.67603943113866037819150469
2906.50269537717618264606053312
2920.8439880759295983745933827
2932.13854349049333014554415871
2941.17247933052410458874316297
2948.43485338822506772217006361
2954.25598519633533945089241543
2958.87211838630836787937831873
2962.45951460058614993994856791
2965.15404435272958207988282882
2967.06319896848221193254170551
2968.27383992729471958240479584
2968.857407623915499961395502
2968.87354295009794670341229093
2968.372677884652582111113229
2967.39793399159001494589429263
2965.98654307585796108245531417
2964.17092979354673025924098549
2961.97954997128009256288123619
2959.4375490424077484735229251
2956.56728579806078546090580266
2953.38875377759332128307107168
2949.9199238122703907786477266
2946.17702509107302916684156999
2942.17477775792098481092139591
2937.92658690841595046713867793
2933.44470555866545378173716108
2928.74037245933456129437820689
2923.82392935491092533260322395
2918.7049213238073780371335662
2913.39218309699966609858935943
2907.89391368288020709544664802
2902.21774118180734368073807743
2896.37077932482138685332593815
2890.35967699467075329338969954
2884.19066176692803231321610185
2877.86957833205020655323749256
2871.40192251628011373482089403
2864.79287150308052105334208104
2858.04731076179487714663484403
2851.16985811215153647738742162
2844.16488528873038700657749776
2837.03653731597299094095284427
2829.78874995967300636506957068
2822.42526548349275992163789195
2814.94964690760555557943743652
2807.36529094001154453320729823
2799.67543972857096696628381555
2791.88319156265615907681332252
2783.99151063698433078089580241
2776.00323597620003505734439461
2767.92108960675443051485013844
2759.74768405226866985383585722
2751.48552921961508968025239006
2743.13703873518969569888681727
2734.70453578410543609158296171
2726.19025849915959425719412917
2717.59636494129578217548395261
2708.92493770878660435942785517
2700.17798820841849612693845282
2691.35746061849045454510888648
2682.46523557037959195213811351
2673.50313357272430111086656991
2664.47291819988389325485969736
2655.37629906421208026764865573
2646.21493458979646344025603527
2636.99043460363786091919091524
2627.70436275874648396971712085
2618.35823880229471810324940544
2608.95354070076956265075755685
2599.49170663299511431747163463
2589.9741368609324703075872997
2580.40219548729853658066775585
2570.7772121082655002107731838
2561.10048336879956912635540033
2551.37327442756258379143315233
2541.59682033772587025363122361
2531.77232734952572442320483895
2521.90097413991845505448549862
2511.98391297426489948317489698
2502.02227080458527824668934458
2492.0171503085711998169122397
2481.96963087321903972507878738
2471.88076952665466660485135786
2461.75160182145078297961189261
2451.58314267249250600933582699
2441.37638715222201506898160606
2431.13231124588715687848983236
2420.85187256923005121724598042
2410.53601105087839170735119129
2400.1856495815428608509619379
2389.80169463197759562328918963
2379.3850368415257975354433512
2368.93655157894834199238952423
2358.4570994771186710051503129
2347.94752694306150709679926769
2337.40866664471524225809197632
2326.8413379757075446086323123
2316.24634749935016278874313332
2305.62448937298152831256598431
2294.97654575371404590537245527
2284.3032871865764551327757694
2273.60547297597991972299537178
2262.88385154137916838825480283
2252.13916075794672158826799277
2241.3721282830286725210117646
2230.58347186910435569212569635
2219.77389966392926607635821519
2208.94411049850054245681125544
2198.09479416344697710464853407
2187.22663167441065647670245859
2176.34029552695478708907274672
2165.43644994150184572527214137
2154.51575109877775632501420758
2143.57884736621119278200503633
2132.62637951571220465583025531
2121.65898093323103932927471944
2110.6772778204761769916269621
2099.68188938915010044511684516
2088.67342804804209466381609763
2077.65249958329932323899156852
2066.61970333218047905729557197
2055.57563235058037971985693286
2044.52087357459890494953353717
2033.45600797641358939287504142
2022.38161071470193042992210148
2011.29825127984699187942982617
2000.20649363414812988696871769
1989.10689634724758957803777607
1978.00001272697327643253109965
1966.88639094578815411980244891
1955.76657416302742295131336348
1944.64110064309585505722315601
1933.510503869789371234630102
1922.37531265689710978276105651
1911.23605125523283126863126984
1900.09323945623749873076416787
1888.94739269228824579829491903
1877.79902213384267270840157142
1866.64863478354147091382643986
1855.49673356738675097532705068
1844.34381742310811714177631684
1833.19038138582347806739260142
1822.03691667109679027046198456
1810.88391075549038402389368356
1799.73184745470520618666313054
1788.58120699939821774768797971
1777.4324661087622931164703325
1766.28609806195027180088262378
1755.14257276742130013661799173
1744.00235683028426093135769738
1732.86591361770991265070635474
1721.73370332248033808509548477
1710.60618302474142683146274853
1699.48380675202137844945793737
1688.36702553757560633832179698
1677.25628747711593920493265077
1666.15203778397965085216060904
1655.05471884279159369736120833
1643.96477026167056108726457168
1632.88262892302895260361970036
1621.80872903301285996994011933
1610.7435021696278239895613853
1599.68737732959373056570539449
1588.64078097397061193511466829
1577.60413707259549369434794162
1566.5778671473688751494236851
1555.5623903144279463293620967
1544.55812332524222622993496148
1533.56548060666595024416571436
1522.58487429998023721872082919
1511.61671429895682524663471585
1500.66140828697397742144339691
1489.71936177321402173920481011
1478.79097812797090068643359147
1467.87665861709506346870176643
1456.97680243560203511547048698
1446.09180674047003975716840574
1435.22206668265113823599855067
1424.36797543831946101128258438
1413.52992423937927427968466358
1402.70830240325480866865175896
1391.90349736198300418278515844
1381.11589469062958077429036016
1370.34587813504812953394648228
1359.59382963900123369480288024
1348.86012937066197011239871697
1338.1451557485135094029773231
1327.44928546666392531652620961
1316.77289351959274008406495494
1306.11635322634517135275844155
1295.48003625418950690428187085
1284.86431264175251468652710026
1274.26955082164729686768564525
1263.69611764260751678030064593
1253.14437839114146593789320843
1242.61469681271899399439141114
1232.10743513250389683020426642
1221.62295407564394617703531618
1211.16161288713034765848431099
1200.72376935123803217887385242
1190.30977981055781762231730275
1179.91999918463112324003909153
1169.55478098819757734559281152
1159.21447734906552946973271462
1148.89943902561516043841858738
1138.61001542394357744097329747
1128.34655461466098558485827382
1118.10940334934674224375912663
1107.89890707667382527128967448
1097.71540995820998046697703744
1087.55925488390355715543336297
1077.43078348726179300181177951
1067.33033616022906988091239501
1057.25825206777243140304202149
1047.21486916218142925083979523
1037.20052419708914948544848847
1027.21555274122106113843064688
1017.26028919187812743094729466
1007.3350667881604245790206458
997.440217623937324089528856145
987.57607266057011147296253076
977.742961739392737153105348782
967.941213593956223807539041293
958.171155862042088202247195868
948.433115097449974573351875155
938.727416781564540552190445248
929.054385334706485327417314833
919.414344127272462997948074012
909.807615490668481708782522528
900.234520728041251000191976233
890.695380124811805667940688258
881.190512959015604162662026576
871.720237511453172990459597935
862.284871075655245559874470906
852.884729967666224303265099351
843.520129535649678538900609235
834.191384169319477293706338443
824.89880730920004603990916258
815.642711455719128880083546758
806.423408178136333016304628753
797.241208123310630235763361921
788.096421024309890516023652828
778.989355708865425579839130304
769.920320107674425196604845517
760.889621262553076122145004264
751.89756533444306267999438331
742.944457611274059007071080536
734.030602515684735807980534742
725.156303612604718980110531277
716.32186361669985358252079228
707.527584399683044223086171743
698.773766997492861928830539965
690.060711617342027843358071031
681.388717644637805562473194686
672.758083649776256474641258576
664.169107394812236017024844918
655.622085840006933190392871539
647.117315150254680896741351909
638.655090701390690570768975404
630.23570708638129106821177229
621.859458121398178746982241537
613.526636851778113026036840851
605.237535557869419324994715958
596.99244576076658906563468042
588.791658227934194242851915398
580.635462978721261832906024095
572.524149289767180883002192102
564.458005700300142396895702507
556.437320017329038970659146855
548.462379320729677410788600915
540.533469968226083148172092905
532.650877600267600005233908664
524.814887144802412632783316425
517.025782821948041553962827896
509.283848148559282074031558524
501.589365942693978167252326906
493.94261832797694065773728394
486.343886737862235381933058462
478.793451919793981358124310849
471.291593939265711083025416916
463.838592183778254704788756143
456.434725366696016749488986148
449.080271531001418053356950474
441.775508052947176308522698877
434.520711645605995880901055058
427.316158362317131000980554963
420.162123600029175736547351359
413.058882102538318982820711759
406.006707963621182677207692944
399.005874630061236162838661707
392.05665490456764865751405845
385.159320948585304670611486672
378.314144284994563452474215964
371.521395800699192622828785816
364.781345749100747428662752866
358.094263752457500003376350787
351.46041880412584686302225037
344.880079270681936951844713159
338.353512893921066047245917462
331.880986792732175396332412646
325.462767464844572151881761796
319.099120788443755494233399973
312.790312023652984168339982234
306.536605813876957336021325669
300.338266187003699839414842665
294.195556556460443771901441949
288.108739722118979106511613559
282.078077871045605344416397065
276.103832578090451864171448823
270.186264806310544846704815549
264.325634907220581097661848038
258.522202620864921347697754129
252.776227075703835002895507646
247.087966788306511895409864018
241.457679662842801105840780227
235.885622990365038820455824045
230.372053447870682506407265402
224.917227097135773083147807084
219.521399383308495424745885939
214.184825133251295116870282458
208.907758553619130007303248121
203.690453228660482174863642719
198.533162117726722214392657942
193.436137552474295089953563293
188.399631233742976214122487656
183.42389422809211779266098316
178.509176963975357573557139102
173.655729227532682361256594374
168.863800157977012885827821498
164.133638242550589011553989011
159.465491311024367023555796385
154.859606529711373796832505512
150.316230394962473421168350082
145.835608726110264788102801226
141.417986657823814841254961036
137.063608631833608884124607737
132.772718387982429316835191323
128.545558954553815088389482132
124.382372637825257720396443378
120.283401010788300817394373624
116.248884900972165369359291782
112.279064377301350406126938581
108.374178735910774346208552919
104.534466484834330639813235705
100.760165327474121058539081775
97.051512144747972690869765205
93.408742975801991098940783315
89.8320929971626783889221133242
86.3217965001893482437951519531
82.8780868666719626963369222619
79.5011965424018186002728894978
76.1913570085223967623369149037
72.9487987504447651796578989038
69.7737512240857393311999273306
66.6664428191569991512117855053
63.6271008191988899756586230178
60.6559513580129092677416738137
57.7532193721009587011891379157
54.9191285486661820345894783864
52.1539012686682294827902808538
49.4577585443534022305378344367
46.8309199505952703458256836457
44.273603549281480518205711824
41.7860258058644299321842082199
39.3684014970533638226497000818
37.0209436084583569271442985195
34.7438632207963934375995370965
32.5373693830285471546352721771
30.4016689705051060141748601765
28.336966525839558621101598039
26.3434640797960532549595484479
24.4213609489365569153689252518
22.5708535061048993532594530364
20.7921349189871691425429322349
19.0853948509304652232597535165
17.4508191168554433824794667429
15.8885892853671437644472970308
14.3988822159206611297264649071
12.9818695169463169030499206842
11.6377169069153827159648695268
10.3665834550425152836442339238
9.16862067109781554134439396945
8.04397140376801183025035144692
6.99276849281657113964441040611
6.01513309981690675954265068196
5.11117261200868101232941329848
4.28097796804791987771544375247
3.52462018300008839467555906618
2.84214573460959486225706745353
2.23357027903528135175080478792
1.69886982233492560326015930355
1.2379678345661831390050461344
0.850715507008812521956945480609
0.536859509842043400560668886988
0.295984472606064054629906566877
0.127395883425124424212599018347
0.029820984834137730682107283446
0


==> anc/dPgq210.dat <==
# dPgq210
-425.486668301304275883211924054
-425.352591773312997942908702439
-425.344682678622456912206963056
-425.336324499660147687592861126
-425.327493016419464740979692705
-425.318162796821883546630960947
-425.308307143086756743441902187
-425.297898036270197125021966516
-425.286906078955825168068216599
-425.275300436084723103184737884
-425.2630487739170666624470086
-425.250117197123644432082075178
-425.236470184011870697996840717
-425.222070519898001072804478316
-425.20687922864512418566540706
-425.190855502395183420946201204
-425.173956629532839291034227702
-425.15613792092947785487108372
-425.137352634527169209714587852
-425.117551898334951355978420938
-425.096684631923530898186634002
-425.074697466519428754221056064
-425.051534663815835415698933004
-425.027138033635058935108459885
-425.001446850596535802854935382
-424.974397769965019790867096263
-424.94592474287585969215910806
-424.915958931158320070001630035
-424.884428622003789324313903766
-424.851259142753559423710832729
-424.816372776110757370363869633
-424.779688676113068478480516149
-424.741122785237227002993542069
-424.700587753042973921197928286
-424.657992856803409967145930449
-424.613243924610520984839968372
-424.566243261489239849714887369
-424.5168895791008524777485406
-424.465077929666972310051905862
-424.41069964479881450695340643
-424.35364227997321227053878085
-424.29378956545684457823912749
-424.231021364543594337412252437
-424.16521364003693031587012138
-424.096238429979800056662809467
-424.023963833708820772255393222
-423.94825400938763710516406589
-423.868969184256242567326340456
-423.785965678918884903938088286
-423.699095947082927142491021111
-423.608208632254728648406215477
-423.513148642996234481692178451
-423.413757248447481211598291279
-423.309872195925578064996256461
-423.201327852519805339515508286
-423.087955372715151038955897347
-422.96958289419270270272437154
-422.846035764074597583650082685
-422.717136798003430327425413976
-422.582706574570783025032441175
-422.442563767736471338861463913
-422.296525520008711864372195305
-422.144407859285147632645533891
-421.986026162384867782831178993
-421.821195668431471066299280412
-421.649732045375987944707313767
-421.471452013075108357012107591
-421.286174026463544342846968347
-421.093719022478225142564250802
-420.893911234504953660961066249
-420.686579078223548740647004722
-420.471556112823567713160769251
-420.248682081647449561898625528
-420.017804036389114464530622487
-419.778777549031226219844988653
-419.531468015740725946032470911
-419.275752056956840805192224149
-419.011519017895203763170397378
-418.73867257365228656989018269
-418.457132443021969330953368213
-418.166836215026259447687295883
-417.867741292010001169775574847
-417.559826952949475692182210233
-417.243096540371151710052848367
-416.917579773963014777092540447
-416.583335193579776295394658255
-416.240452733887071664728764003
-415.889056432350014137256465143
-415.529307271638906312927500067
-415.161406156789404955807751408
-414.785597026604941953859553878
-414.40217009781367221064131026
-414.011465239377496281739638882
-413.613875473082438923038990702
-413.209850595102187239459759215
-412.799900911602795293003390393
-412.38460107962775356859419918
-411.964594042448365324072419963
-411.540595046262306490987306539
-411.11339572254888111226101588
-410.683868217515969010617907665
-410.252969346871521237757492697
-406.571505118556578382923837291
-404.835840755177954929712039393
-404.004707844343382680910303635
-403.691342177141840099837940381
-403.706509811775435783626932426
-403.943151513384902910728233078
-404.334890320057510929771752488
-404.837878488635789709803154784
-405.421770168065045534629191888
-406.064802599421829197222987509
-406.750924825766110898538597665
-407.468028685965164368899084981
-408.206810480699632552379765073
-408.960011738380675701383528847
-409.721897372446025293888277291
-410.487887705863729078416681531
-411.254293208444332358481107043
-412.018119569582531926549992917
-412.77692202012715362576514364
-413.528694822582247273066318885
-414.27178631659626753315137244
-415.004832826295594555356166352
-415.726706685876350655615052402
-416.436474967771322944116518706
-417.133366418142987774217722602
-417.816744752753844090713490286
-418.486086929610267286100257917
-419.140965350392710150738381335
-419.781033188792013231698637626
-420.406012226400330886442298545
-421.015682713608855927731539856
-421.609874876501429738993898613
-422.188461769806348632175533557
-422.751353236871311822511054084
-423.29849078490632304424056419
-423.82984322071651495723066844
-424.345402921268192707127368382
-424.845182636516387200562529994
-425.329212740335238629831874041
-425.797538860164798705668281117
-426.250219827904572531910323927
-426.68732590424747351857033054
-427.108937236522696987167688069
-427.515142516563478083017685087
-427.906037810418053677784472991
-428.281725536101274872842844897
-428.642313569215578437244155169
-428.987914459292739981975783389
-429.318644742233230312034936
-429.634624336337306999824778868
-429.935976011203096754397084875
-430.222824920270050414612082088
-430.495298189058570049980769259
-430.753524552236899309259290435
-430.997634033566133279653160892
-431.22775766355941774461741295
-431.444027230363496721601333047
-431.64657505994746641896808293
-431.835533822179630155874472063
-432.011036359800989746976489959
-432.173215537673403918836086926
-432.322204110000382056346678515
-432.458134603496078935795672819
-432.581139214719393940112687622
-432.691349720000293585468857093
-432.788897396568919670952868103
-432.873912953658410676509765573
-432.946526472492794514079844111
-433.006867354194487495372267806
-433.055064274754149343545455951
-433.091245146300860684322435205
-433.115537083994493233698317196
-433.128066377936183725227206976
-433.12895846955825008735765824
-433.118337932012781519597863488
-433.096328454129426381838250744
-433.063052827558402167973425705
-433.018632936755162572527985956
-432.963189751499088484747153519
-432.896843321670554594727258864
-432.819712774039225231554280215
-432.731916310841857545581206599
-432.633571209950592006727702901
-432.524793826453000350887808267
-432.405699595483312434969502907
-432.276403036160495751062054247
-432.137017756503425612564306737
-431.987656459206446185640233833
-431.828430948170346629438443925
-431.659452135694307522450992439
-431.480830050243838634463468388
-431.292673844718243417332778927
-431.095091805148808912893755503
-430.888191359765821370452532323
-430.672079088378727025922211703
-430.446860732019364740683037403
-430.21264120280325531194936671
-429.96952459396849719471749668
-429.717614190055940023456642986
-429.457012477198030247818799286
-429.1878211534870872217350331
-428.910141139396808828732046085
-428.624072588233555077251326324
-428.329714896596444632055137578
-428.027166714827548586046811761
-427.716525957435500919341323082
-427.397889813477686696686689937
-427.071354756887835689497651591
-426.737016556737357479179254552
-426.394970287420119241834272568
-426.04531033875160287782095899
-425.688130425974496145278102588
-425.32352359966378400116497688
-424.951582255525321390773818567
-424.572398144082696238962010568
-424.186062380247939501177801469
-423.792665452772315170615963653
-423.3922972335740337517955506
-422.985046986940283913928811431
-422.571003378601474276688239696
-422.150254484676025492922907789
-421.722887800484456453647853775
-421.288990249231871610821232126
-420.848648190558282778367151104
-420.401947428956491677838570301
-419.94897322205752198168556763
-419.489810288783824436557817467
-419.02454281737068833258985115
-418.553254473256479405932856546
-418.076028406842490298549057875
-417.592947261123336842245949594
-417.104093179188963404346451529
-416.609547811599434897651919055
-416.109392323633793245122806722
-415.603707402414343400706020149
-415.092573263907809647333608572
-414.576069659804867901746389726
-414.054275884279615138458582142
-413.527270780630583700013829979
-412.995132747804947006741781448
-412.45793974680759476352636383
-411.915769306996780865024897441
-411.368698532268066445885792591
-410.816804107128294475802594164
-410.260162302661341477953073625
-409.698848982387396825338592608
-409.132939608017521073152922209
-408.562509245105232309124905527
-407.987632568596863905795487058
-407.408383868282428665311196879
-406.824837054148713456214084523
-406.237065661636315323894903834
-405.645142856802314959252351623
-405.049141441390266558452095367
-404.449133857809164705590984464
-403.845192194023029145930614189
-403.237388188352727359773281711
-402.625793234191632850150525883
-402.010478384636694161282990945
-401.391514357036465976311286311
-400.768971537457629317301784076
-400.14291998507150299235820015
-399.513429436462023098239896317
-398.880569309856641677517860419
-398.244408709281569623965960475
-397.605016428642762697923733488
-396.962460955734023117111182724
-396.316810476173562683742592659
-395.668132877270346845810785911
-395.016495751821512513740038521
-394.361966401842125902937114252
-393.704611842228520183275860372
-393.044498804356426319245845401
-392.381693739615084206581899922
-391.716262822878495076374099889
-391.048271955914950166432226905
-390.377786770735944869594434717
-389.70487263288556197457071588
-389.029594644671382229156343703
-388.352017648337955288312819597
-387.672206229183839168666968451
-386.990224718623191622461900968
-386.306137197192872372164486822
-385.620007497505990914408101712
-384.931899207152810609825705535
-384.241875671549896023303930863
-383.54999999673836696566292303
-382.856335052132099409934092809
-382.160943473216690409344082284
-381.463887664199981324850017392
-380.765229800614911071665172425
-380.065031831875448709807692788
-379.363355483786332525579693617
-378.660262261007320770508581477
-377.955813449472637432354108835
-377.25007011876627479926522071
-376.543093124453793132317048017
-375.834943110371236472048036827
-375.125680510871762459169416563
-374.415365553030563035611310543
-373.704058258808631996149299469
-372.991818447175914569047944038
-372.278705736194353501871809142
-371.564779545061325500640734404
-370.850099096113941301014568195
-370.134723416794662122725704519
-369.418711341578664755939645313
-368.702121513863367032866258433
-367.985012387820504931349404101
-367.267442230211132020221372268
-366.549469122163891369097109974
-365.83115096091688938743437475
-365.112545461523480307757952928
-364.393710158522249163787431394
-363.674702407571460112818687152
-362.955579387048215789198115004
-362.236398099612552027266843099
-361.517215373736670731922710393
-360.798087865199491876090393341
-360.079072058546683538942152455
-359.360224268516306537544262544
-358.641600641430187517353187192
-357.923257156551111321977764458
-357.205249627405900026797441126
-356.487633703074422159846727339
-355.770464869444551310742604915
-355.053798450433068506582294028
-354.337689609172477373144356892
-353.622193349163675158978669334
-352.907364515394396135664052003
-352.193257795423316654113748513
-351.479927720429683186522726782
-350.767428666228295966171663109
-350.055814854249651300058996099
-349.345140352485015216719478695
-348.635459076396169765187139904
-347.92682478978954093934962641
-347.219291105654383800086484291
-346.512911486964665837222915286
-345.807739247444253882334082749
-345.103827552294972875656255346
-344.401229418887066425364454532
-343.69999771741154929024761846
-343.000185171493900577447583217
-342.301844358768503480299688334
-341.605027711413192686710722931
-340.909787516643224059257456013
-340.216175917163932711228882532
-339.524244911581295058284161978
-338.834046354769557686082582999
-338.145631958195040805112152151
-337.459053290195166521742818141
-336.774361776211701986741147645
-336.091608698977144527346181537
-335.410845198653109954145957855
-334.732122272919516176177687198
-334.055490777013281861745304586
-333.381001423715183940547743121
-332.708704783283438033322866529
-332.038651283332482182148395689
-331.370891208655356285849373323
-330.705474700987977151737934299
-330.042451758713511770018451301
-329.381872236504948993870981341
-328.723785844903861938594061682
-328.068242149833239746603812328
-327.41529057204214752638502625
-326.764980386479846861063112737
-326.117360721596875865978132276
-325.47248055857044689356792211
-324.830388730451371143829407922
-324.191133921229562109520723782
-323.554764664815003398145759448
-322.921329343930890416667527964
-322.290876188915469023396429107
-321.663453276428896838921868034
-321.039108528061243705273387425
-320.417889708837525972836131258
-319.799844425615433998276015673
-319.185020125371162506102822523
-318.573464093368488279773643284
-317.965223451205957903254830815
-317.360345154736748781096689235
-316.758875991855448139527583118
-316.160862580145655764383966078
-315.566351364381955362442985581
-314.975388613879415016316876728
-314.388020419683367480482041711
-313.804292691591784131432595369
-313.224251155002090172124817407
-312.647941347573770958122557093
-312.075408615697587626446497686
-311.506698110761651924027204294
-310.94185478520400237626365972
-310.380923388340673579968914026
-309.823948461957554043720074577
-309.27097433565358192195736467
-308.72204512192202815115172098
-308.177204710955758481665033078
-307.636496765161444885322678959
-307.099964713366707535279633784
-306.567651744703105235379728445
-306.039600802146748507766711853
-305.515854575697078612069295048
-304.996455495173029979727298179
-304.481445722604364574058453175
-303.970867144194425379231665693
-303.464761361828892515279575409
-302.963169684103328293101241372
-302.46613311684035465608000623
-301.973692353065204439825940851
-301.48588776240611185402742257
-301.002759379883541122207016433
-300.524346894049577130866142944
-300.050689634435898108992486803
-299.581826558265595462810124583
-299.117796236380675154399976663
-298.658636838333340904989432431
-298.204386116585091393335044238
-297.755081389753227386265807474
-297.31075952483952232794335248
-296.871456918370518831845573446
-296.437209476373126249885637213
-296.008052593102857838062865359
-295.584021128435100355418802804
-295.165149383822187263521618909
-294.751471076710673756111304423
-294.34301931330400288223187476
-293.939826559545611454330197675
-293.541924610186344316583272645
-293.149344555787703796037498541
-292.762116747498819445045007283
-292.380270759429924530952376331
-292.003835348428391689041467591
-291.63283841104480751240846596
-291.267306937455922770979528142
-290.907266962088336448680402056
-290.552743510661154415206449897
-290.203760543337259124257569791
-289.860340893640834928322905623
-289.52250620276295317952409945
-289.190276848836799669938659433
-288.863671870718907836714470992
-288.542708885761829651274020624
-288.227404001006201082198247934
-287.917771717155171752781500726
-287.613824824620536982446261976
-287.315574290846308697787481795
-287.023029138020331890573281406
-286.736196310176060177886265543
-286.455080528562579296802990172
-286.179684134018841464732872126
-285.910006914924791746468751781
-285.646045919113986599206719997
-285.387795247915064595494339
-285.13524583023779378820825712
-284.888385174327077823903566959
-284.647197094467617056744270777
-284.411661409523614568362943357
-284.181753609730673614214925051
-283.957444487606988115789333257
-283.738699728201018155328610326
-283.525479453121968162841798268
-283.317737711881325339533121801
-283.115421912975713910342994996
-282.918472185822233685034330254
-282.726820663065303003613541117
-282.540390670842757370244695378
-282.359095812244071978324613628
-282.18283892630627737094735064
-282.011510901332323467694799528
-281.84498931689795573531408828
-281.683136883393785510123969791
-281.525799641006661754461413789
-281.372804871246482007885396037
-281.22395866288644936084819911
-281.079043059707216063347506049
-280.93781269861395271855005953
-280.799990821986295610125932914
-280.665264515339145823904664812
-280.533278977382790161423447281
-280.403630569812151577832276277
-280.275858311885500329286192507
-280.149433369942079327265511133
-280.023745928958204302830194767
-279.898088597886105392154856548
-279.771635154399316895906986653
-279.643412915254198598098403223
-279.512266221876676487358511627
-279.376807280788443989148645221
-279.235348591475524774220373349
-279.085807906248691950852782212
-278.925571229918327056815339036
-278.751290624151389582160202434
-278.55858190868283063633715906
-278.341590029886464302433273157
-278.092575213840651312216775983
-277.804085649673042957664886357
-277.664831028316680831847012387


==> anc/dPgq211.dat <==
# dPgq211
-262.252776626117323773907639307
-262.263302494588539182225594532
-262.263986819373789573061726038
-262.264714586055910094370761076
-262.265488468670354194959527727
-262.266311299103333579977216703
-262.267186075857680980870359515
-262.268115973259154431772903263
-262.269104351121247250953099039
-262.270154764886920920794904249
-262.27127097626599319320877898
-262.272456964387184292688652839
-262.273716937484042603243654001
-262.275055345134129485289815064
-262.276476891070931803841958493
-262.277986546587980368743273032
-262.279589564554571800340325114
-262.281291494062308264693371838
-262.28309819572137082029958865
-262.285015857625013259096463348
-262.287051012000188405205317526
-262.289210552561480460862784239
-262.29150175258459615292766408
-262.293932283714543385302225896
-262.296510235522276210891353856
-262.299244135821984538919109892
-262.302142971759329236904236086
-262.305216211678738957975222441
-262.308473827775362367018757009
-262.311926319534373959109180087
-262.315584737957025920717743193
-262.319460710569081870724835122
-262.323566467203016822529883373
-262.327914866540573662727232409
-262.332519423396878253578514025
-262.337394336721277133537015483
-262.342554518283313396399907822
-262.348015622004732523041041325
-262.353794073890040389029386282
-262.359907102498844503369286517
-262.366372769892914947036045162
-262.373210002979515337929041123
-262.380438625159981546256790677
-262.388079388178664690980434245
-262.396154004052095325340105176
-262.404685176941449610957825421
-262.413696634812978872421208537
-262.423213160710865080814423397
-262.433260623444840477527646492
-262.44386600747070311134694948
-262.45505744171540370435384472
-262.466864227069493263108840313
-262.479316862238212855756671987
-262.492447067608171231612299594
-262.506287806749172520033244772
-262.52087330513009012963990562
-262.536239065583483288914361791
-262.552421880005651714308516696
-262.56945983672673617479157456
-262.587392322928993982020759146
-262.606260021430184601379933409
-262.626104901082746685325874166
-262.646970199967766888849563965
-262.668900400485242651325267912
-262.691941195358411109699618995
-262.716139443479514132767725798
-262.741543114426827786249383305
-262.768201220377607572490321956
-262.796163734028262862443408187
-262.82548149101101794904041629
-262.856206075164952954610674597
-262.888389684878020523665938553
-262.92208497856474236422249881
-262.957344897181103303437826892
-262.994222461502939055795735453
-263.032770541706073999542520387
-263.073041596584778287083343977
-263.115087379528902998032222267
-263.158958608148390292114679166
-263.204704594185760940424581128
-263.252372830091614609118106743
-263.302008528354037151526165766
-263.353654109368925393001997055
-263.407348633313372620446377907
-263.463127171137087777326291026
-263.521020109415942914158105572
-263.581052383415657140960751283
-263.6432426322907274000520788
-263.707602269892287389800493776
-263.774134464176767363885013231
-263.84283301769304585831472166
-263.913681141077072851814038179
-263.986650110897360640908135649
-264.061697802569731688884159193
-264.138767088392489850593255778
-264.217784090040676186246160464
-264.298656274096901875696772092
-264.381270378382675939173752395
-264.465490155984006444005306912
-264.551153922933714520284462782
-264.638071894515174889504285428
-264.726023294082266730992358109
-265.496679696470852846641048999
-265.837997883570189275125855665
-265.941757844794039978931178361
-265.888266387808009960089666477
-265.720650331177805481969998774
-265.465343817776623710782244708
-265.139966204708016790868668496
-264.756967615430086120404276288
-264.325533864601578687754242269
-263.852672125320175902965748283
-263.343871570872647560365321347
-262.803526567924928902271381959
-262.235219230789289698992472931
-261.641914631937100567193354237
-261.026099593724780089035637869
-260.389883809237867877690436315
-259.735075087225973571307972766
-259.063236381644676071791733612
-258.375729720431971595814631586
-257.673750532055855122698042385
-256.958354814715236856153865516
-256.23048088965491999452190458
-255.490967000416930578576623769
-254.74056568653137461770532241
-253.979955624504879256809003811
-253.209751459755473475408961263
-252.430512029899456865240257697
-251.642747288855030642642535944
-250.846924173314117945367431152
-250.043471601853418526345996254
-249.232784757836486064208511746
-248.415228777131653380555186193
-247.591141938262815956635284985
-246.760838434272116763423767513
-245.924610791096018411495483519
-245.08273198574337115217834179
-244.235457308346294460456607312
-243.383026004727049471417616066
-242.525662730102678486693374541
-241.663578839639863515976936111
-240.796973537548159232763959599
-239.926034903084023086172574128
-239.05094080909284687622739521
-238.171859746432818734310630587
-237.288951565716861133974086229
-236.402368146208576367593380507
-235.512254000360228164170604019
-234.61874682134115468428858131
-233.721977979937951116355071966
-232.822072976384284072186547156
-231.919151851974645238152960949
-231.01332956471333004690770724
-230.104716332731485591397892382
-229.193417948758032851734383161
-228.279536068543705185326106022
-227.363168475802265549419539443
-226.444409325941576508517934618
-225.523349370603238345063940525
-224.600076164807634520190162341
-223.674674258306921954121381914
-222.747225372577963469556815397
-221.817808564737187662242966349
-220.886500379527127269745354853
-219.953374990407585497197267026
-219.018504330681005464034441712
-218.081958215489952109881613158
-217.143804455443181601582025167
-216.204108962554298440886416664
-215.262935849112386945504317133
-214.320347520046301477016653234
-213.376404759292684949870184532
-212.431166810631542041969454835
-211.484691453411699009261436018
-210.537035073551192508836693138
-209.588252730164070272979401014
-208.638398218134840854765161722
-207.687524126934513069910886585
-206.735681895947497521201506668
-205.782921866556320441419614096
-204.829293331210875145629735037
-203.874844579690588843177990001
-202.919622942751218000085486189
-201.963674833332831622139397714
-201.007045785491745928828771411
-200.04978049120660012308018392
-199.091922835197290509198796761
-198.133515927885001413512728517
-197.174602136611990160518998071
-196.215223115231013929411396442
-195.255419832166251885168031335
-194.295232597040207773754812164
-193.334701085954314515817997154
-192.373864365504747846573739474
-191.412760915609240944818784999
-190.451428651215431461878502185
-189.489904942956426026872591148
-188.528226636814798748063618161
-187.566430072852116563539019179
-186.604551103057275788439237251
-185.642625108363413957705725811
-184.68068701487990470360272762
-183.718771309382928839644041907
-182.756912054105321991944936488
-181.795142900863809805692103762
-180.833497104559339390544019052
-179.872007536083985174792813948
-178.910706694665834976730050517
-177.949626719681335347273951618
-176.988799401962782659892616091
-176.028256194626977581921712255
-175.068028223449505911862065235
-174.108146296807659578960354027
-173.148640915213659880021963112
-172.189542280458583448602397537
-171.23088030438621329585274323
-170.272684617314936365385036712
-169.314984576124779744562691392
-168.357809272025714767706399567
-167.401187538022456946530195949
-166.445147956090145564344876172
-165.489718864074495815665620309
-164.534928362329274822116020996
-163.580804320103257259798977201
-162.627374381688163509377094104
-161.674665972338470248234830043
-160.722706303973407527674487511
-159.771522380670915105133842471
-158.821141003962821807672775703
-157.871588777940032836644687097
-156.922892114176059191162249828
-155.975077236476798941979101423
-155.028170185464080214067250005
-154.082196823000098845204704486
-153.137182836459528302714412781
-152.193153742855744189326572284
-151.250134892827289276847622583
-150.308151474490406287000756883
-149.367228517163183488932331235
-148.427390894966591575061765052
-147.488663330307438254179156907
-146.551070397248028671065037764
-145.614636524767094293786019527
-144.679385999916339527385717237
-143.745342970876753291834237928
-142.812531449918641466658167895
-141.880975316269154822955037581
-140.950698318890915245083323062
-140.021724079175180137116151872
-139.094076093552830396661561522
-138.167777736026320737483300388
-137.242852260625591999875023274
-136.319322803790812979948328509
-135.397212386684693838541495319
-134.476543917436993944808167576
-133.557340193323733719292576534
-132.639623902883512338581411781
-131.72341762797323074068166468
-130.808743845765421938099076957
-129.895624930689297932675112478
-128.984083156317534277416004121
-128.074140697200729305916600228
-127.165819630651395023913660475
-126.259141938479260417707326592
-125.354129508679595280852980727
-124.45080413707619340551194582
-123.549187528920587950952073423
-122.649301300449008821937973339
-121.751166980398531806765206063
-120.854806011483811890081013059
-119.960239751835738429431183842
-119.067489476403297634617979619
-118.176576378319877890804064221
-117.287521570235205802170566797
-116.400346085614055291689629685
-115.515070880002828569200083965
-114.631716832265066175247094011
-113.750304745786903528255451968
-112.870855349653453358845901436
-111.99338929979705702356772177
-111.117927180118312871618290473
-110.244489503580756517112398194
-109.373096713280035975015292239
-108.503769183488394083599907042
-107.636527220675241396420800955
-106.771391064504574721855688473
-105.908380888809969660950320352
-105.047516802547849790294376251
-104.188818850729710504447934092
-103.332307015333951923177663699
-102.478001216197952636103662969
-101.625921311890994357324212372
-100.776087100568626753436500694
-99.9285183208090417504812730622
-99.083234652432007481082765785
-98.2402557173008936666980450073
-97.3996010801083026074874182615
-96.5612902491458030416193039865
-95.7253426770582479061820353584
-94.8917777615831414541638623812
-94.0606148462755062284925810224
-93.2318732212186860385737285955
-92.4055721237215073021007129684
-91.5817307390022078813282023336
-90.7603682008595298358625507337
-89.9415035923313603117962165321
-89.1251559463412930692129329029
-88.3113442463334718972299086133
-87.5000874268960663592834737326
-86.6914043743737199336674769424
-85.8853139274693006486188813905
-85.0818348778352747415478810072
-84.2809859706550146831429692113
-83.4827859052143440845975163886
-82.6872533354636135363619945273
-81.8944068705705932965565204595
-81.1042650754644609440556962147
-80.3168464713711546234690277675
-79.5321695363403553255588866165
-78.7502527057643547563979600834
-77.97111437288905874163976074
-77.1947728893173697790431445267
-76.4212465655051862837315139826
-75.6505536712502502579285550059
-74.8827124361740695518978439675
-74.1177410501971355577625707464
-73.355657664007652085452884419
-72.5964803895239863032854255568
-71.8402273003510479780761441768
-71.0869164322307988150541641633
-70.3365657834870894703765528707
-69.5891933154650177832899831845
-68.8448169529649979458368390201
-68.1034545846717266906849260804
-67.3651240635782291277206736327
-66.6298432074051635933511438606
-65.8976297990155617891853078718
-65.168501586825177575387995208
-64.4424762852086150452963183374
-63.7195715749014039389266370913
-62.9998051033981880511374611536
-62.2831944853471900530928325943
-61.5697573029411140712174901995
-60.8595111063046454542566510804
-60.1524734138787054048371232921
-59.4486617128016165558405081133
-58.7480934592873341329921667795
-58.0507860790008960626724388999
-57.3567569674312442576849186091
-56.6660234902615683434742119523
-55.9786029837373222732630194205
-55.2945127550320636232857812869
-54.613770082611264859482583945
-53.9363922165942455258556790313
-53.2623963791143741235295758597
-52.5917997646776884301909631047
-51.9246195405200831540766384366
-51.2608728469632141274618447433
-50.6005767977692687244668881151
-49.9437484804947528401100094522
-49.2904049568434455954415669098
-48.6405632630186739412568369216
-47.9942404100750605246845631456
-47.3514533842698995637125617867
-46.7122191474143170497333986869
-46.0765546372243733732559321054
-45.4444767676722684493324055441
-44.8160024293378116138407320358
-44.1911484897603209769583937594
-43.5699317937911195639981067516
-42.9523691639467984549219809021
-42.3384774007634202616715896229
-41.7282732831518396670356517926
-41.1217735687543214009892328977
-40.5189949943026399619681341647
-39.91995427597784961395924096
-39.3246681097719177191014488059
-38.7331531718514193142159567841
-38.1454261189234960239070497591
-37.5615035886042879393331754138
-36.9814021997900529984143749242
-36.4051385530311946994100171151
-35.8327292309094256861848995503
-35.2641907984183018823234338675
-34.6995398033473694464344622133
-34.1387927766701748981650519704
-33.5819662329363973511674273665
-33.0290766706683709151507247638
-32.4801405727622750260278389577
-31.9351744068942807652620741976
-31.394194625931952173643136809
-30.8572176683512131904936562734
-30.3242599586592031993763870605
-29.7953379078233572816770507621
-29.2704679137070612194831636434
-28.7496663615122461023409850519
-28.2329496242293031363322480598
-27.7203340630947159906235369412
-27.2118360280568258133339368434
-26.7074718582501629777902166986
-26.2072578824787997604501651651
-25.7112104197091995878758098358
-25.2193457795730613140690965079
-24.7316802628806813008752882615
-24.2482301621453819810606666633
-23.7690117621195832033415325951
-23.2940413403431221184393672992
-22.8233351677044588035982422054
-22.3569095090154383905251229742
-21.8947806236003163223718470335
-21.4369647658997916978504349705
-20.9834781860908346597447810559
-20.5343371307231376636995819918
-20.0895578433730674536966970491
-19.6491565653160449273211547592
-19.2131495362183340751237513919
-18.7815529948492791291420850744
-18.3543831798150912905727987766
-17.9316563303153532931642728091
-17.5133886869234820010918036201
-17.0995964923924666824738605773
-16.6902959924872840321291874609
-16.285503436845480979986341134
-15.8852350798675134114625713752
-15.4895071816385338029372624704
-15.0983360088834341696348652851
-14.7117378359570734445576127508
-14.3297289458717513543855858424
-13.9523256313641350305142714145
-13.5795441960040011025726239481
-13.2114009553473261072544636437
-12.8479122381364430905857455591
-12.4890943875501838334880865662
-12.13496376250714592042261563
-11.7855367390254638410771110692
-11.4408297116427256470154893598
-11.1008590948999638335811127968
-10.7656413248939638488898471876
-10.4351928609024790706163424576
-10.1095301870873207717006591523
-9.78866981428070952384619612973
-9.47262828186073521187879936785
-9.16142215972228152939134703737
-8.85506805035033339979930204514
-8.55358259100320896320187463519
-8.2569824560139493151932020347
-7.96528435921886794967186080776
-7.67850505652311805191740359734
-7.39666134861409118723338509025
-7.11977008383452915504835895614
-6.84784816122842762440462913433
-6.5809125337741540033705083898
-6.31898021182071424509345185403
-6.06206826674480901627349375123
-5.81019383484824825374296019985
-5.5633741215174792251288122096
-5.32162640566946767372360796803
-5.08496804451100292458527668621
-4.85341647864173360716329695715
-4.62698923753494975329117420452
-4.40570394543439200072082420416
-4.18957832771028885335082380789
-3.97863021772351860201650108218
-3.77287756425340959953849428538
-3.5723384395524093461397320529
-3.37703104809988796352717955556
-3.18697373613796487484501671345
-3.00218500208479349555416197958
-2.82268350793562506209664038227
-2.64848809177972376827187920047
-2.47961778158248404780218023141
-2.31609181040775108574723787199
-2.15792963328644999883186683025
-2.00515094597558731494207408698
-1.85777570589832574643275327255
-1.71582415561355199453813079097
-1.57931684923534989391286757775
-1.44827468231334511854530151466
-1.32271892579982675556502537592
-1.20267126487688350533182802692
-1.08815384360767728908456570187
-0.979189316626191351764931746471
-0.875800909411993972367808612706
-0.778012489143870252466800769226
-0.685848648737929238092496808785
-0.599334807527065913435899712246
-0.518497333246424011473863537023
-0.443363691740945096100844843455
-0.373962633414865198279040332904
-0.310324429425920242208283715651
-0.252481176924458291567761059155
-0.200467202989351143074539995614
-0.154319614736723423701107764097
-0.114079075550240463937939809645
-0.0797909508550640625807767149338
-0.0515071026965542596196566879217
-0.0292889408689316492045147739247
-0.0132132862095542681300434371118
-0.00338626060421547675093485191769
0


==> anc/dPgq220.dat <==
# dPgq220
-7.11111111111111111111111111111
-7.11110399999881481501234592593
-7.11110342127749903407468486058
-7.11110279545828736018125735338
-7.11110211870822490314924765639
-7.11110138688242021350674079187
-7.11110059549865897067655155212
-7.11109973970995165111304835908
-7.11109881427484703572778595802
-7.11109781352532973178846231155
-7.111096731332105086601136979
-7.1110955610670588680380571747
-7.11109429556266178232375565452
-7.11109292706807018643099502192
-7.1110914472016541163262260215
-7.11108984689966186916918983283
-7.1110881163607067133478242769
-7.11108624498573570993740355723
-7.11108422131311295602745236946
-7.11108203294841963481143382547
-7.11107966648854089602700136321
-7.11107710743957459498295987804
-7.11107434012805907458051207371
-7.11107134760497625053595721207
-7.11106811154194200465935950018
-7.11106461211894803333372711015
-7.11106082790296754497732964106
-7.11105673571668123407301961508
-7.11105231049651943728975061521
-7.111047525139150928334711891
-7.11104235033547803126714983834
-7.11103675439112119319477946644
-7.11103070303229338732160174376
-7.11102415919587520874068328962
-7.11101708280240472932218860616
-7.11100943051059150095024681789
-7.11100115545185089623238137644
-7.11099220694323255831512094121
-7.11098253017698434563717895119
-7.11097206588484999113226818642
-7.11096074997504387009070571415
-7.11094851313967883645443654915
-7.11093528043024201605866513601
-7.11092097079851762565381745717
-7.11090549660014411608555988944
-7.1108887630577639162139514432
-7.11087066768047637419349488626
-7.11085109963603663281623669475
-7.11082993907195348952776173782
-7.11080705638132599861262528677
-7.11078231140891974635796076536
-7.11075555259261728549389197793
-7.11072661603498089794781900672
-7.11069532449923722525621826493
-7.11066148632352972417524541588
-7.11062489424678351492488273562
-7.11058532413898490046945915497
-7.11054253362809130281941511796
-7.1104962606151529671846985698
-7.11044622166854160984906113135
-7.11039211028743899131170756794
-7.11033359502393559364666295749
-7.11027031745222120272829885649
-7.1102018899724098643481933888
-7.11012789343552557612178146534
-7.1100478745750758903530227344
-7.10996134322945151008436766537
-7.10986776933810356816923987341
-7.10976657969305857950982348524
-7.10965715442582537492475025326
-7.10953882320811926311986637985
-7.10941086114306604106826133832
-7.10927248432164124594360145192
-7.1091228450170362503148182514
-7.10896102648740947668865770459
-7.10878603735506408362977632397
-7.10859680552747769983942517946
-7.10839217162277860682236076101
-7.10817088185919823881783066234
-7.10793158036471249079189726387
-7.10767280085949294137422912559
-7.10739295765990072701041984536
-7.10709033594854548029722831561
-7.10676308125037233716024005257
-7.10640918804980202660555538782
-7.1060264874786004013174632157
-7.1056126339983595399062338683
-7.10516509099519475299064234686
-7.10468111519745907089212115933
-7.10415773981990398557392476067
-7.1035917563297231988079459793
-7.10297969472125125939321386086
-7.10231780217669271128952329376
-7.10160201998006577703990709163
-7.1008279585404877742991839423
-7.09999087036893095868251831216
-7.09908562083955361919055495225
-7.09810665655257034526212438501
-7.09704797110026691752338026202
-7.09590306802107893665321772731
-7.09466492070851792921924533443
-7.09332592902201103644558897505
-7.07552595077225572061319914318
-7.05771119523064638608462807473
-7.03988168150239150348218130118
-7.02203742893161255728990742226
-7.00417845710388062226684149697
-6.98630478584878419682017698108
-6.9684164352425287471122056974
-6.95051342561056842333691732147
-6.93259577753027041741238412757
-6.91466351183361243929671078626
-6.89671664960991379725171932703
-6.87875521220860057565306358368
-6.8607792212420054123816064315
-6.84278869858820238643221336995
-6.82478366639387753514627185652
-6.80676414707723552941698188833
-6.78873016333094304433561703897
-6.77068173812510937204645915443
-6.75261889471030483306199476474
-6.73454165662061755196235814392
-6.71645004767674917326814939341
-6.69834409198915010333798671075
-6.68022381396119487440592009638
-6.66208923829239823734370132698
-6.64394038998167260041354961218
-6.62577729433062744217327005707
-6.60759997694691133781229087653
-6.58940846374759724953942857743
-6.57120278096261174321614022495
-6.55298295513820880523798312259
-6.5347490131404889457174156979
-6.51650098215896428631852015615
-6.49823888971017034364443271592
-6.47996276364132523188710437852
-6.4616726321340370215225100881
-6.44336852370806000417875954523
-6.42505046722510062742608295054
-6.40671849189267387714287970942
-6.3883726272680108993076085972
-6.37001290326201866755912082983
-6.35163935014329251766513058836
-6.33325199854218238514710467471
-6.314850879454913597737349645
-6.29643602424776309009809375309
-6.27800746466129192432071819138
-6.25956523281463501615401235374
-6.24110936120984898369165133367
-6.22263988273631905238948241548
-6.20415683067522596779135096003
-6.18566023870407388522701991719
-6.16715014090128022401640838412
-6.14862657175082849238030968647
-6.13008956614698510832862175372
-6.11153915939908126128287005721
-6.0929753872363608791006366588
-6.07439828581289578551591944275
-6.05580789171256915380221427516
-6.0372042419541283837153188259
-6.01858737399630855049188667517
-5.99995732574302759687931753036
-5.98131413554865446186468391958
-5.96265784222335136296743331144
-5.94398848503849147267528105852
-5.92530610373215325384809559205
-5.90661073851469274370411367466
-5.88790243007439510135033159154
-5.8691812195832067597386117803
-5.85044714870254954943554226116
-5.83170025958921818870242463362
-5.81294059490136256210741246579
-5.79416819780455623825068720256
-5.7753831119779527061920134561
-5.75658538162053083984490315554
-5.73777505145743112996027034825
-5.71895216674638425438271135167
-5.70011677328423358904275463285
-5.6812689174135532946674845135
-5.66240864602936364746930032536
-5.64353600658594531612824824042
-5.624651047103754322237968105
-5.60575381617643945706005413633
-5.58684436297796396394838872487
-5.56792273726983333318627650273
-5.5489889894084310942481577042
-5.53004317035246452967818707736
-5.51108533167052227489461670749
-5.49211552554874580930704958162
-5.47313380479861688619933384721
-5.45414022286486299191103627791
-5.43513483383348296897277737272
-5.41611769243989498304378647073
-5.39708885407720905979327537323
-5.37804837480462646529097048215
-5.35899631135596825205765961116
-5.33993272114833534270614157482
-5.32085766229090257410975670828
-5.30177119359384917730400246855
-5.28267337457742822189194935213
-5.26356426548117760862272603078
-5.24444392727327525008184320901
-5.22531242166004113711136440899
-5.20616981109558904770692815295
-5.1870161587916307157586706857
-5.16785152872743533915679842132
-5.14867598565994737051388425765
-5.12948959513406559911029218623
-5.11029242349308659969331164235
-5.09108453788931569250296131087
-5.07186600629484862940792340196
-5.05263689751252729336523904487
-5.03339728118707277262046074468
-5.0141472278163992471958889704
-4.99488680876311220333009310866
-4.97561609626619457169078024104
-4.95633516345288446744581666581
-4.93704408435074829470642625213
-4.91774293389995306451697130762
-4.89843178796574186452411260734
-4.87911072335111650978363483187
-4.85977981780973149792722680885
-4.84043915005900348818784996624
-4.82108879979344062264734331411
-4.8017288476981961096025258257
-4.78235937546285059322788866116
-4.76298046579542794082843821449
-4.74359220243664918901267717089
-4.72419467017442950316342873016
-4.70478795485862312073668160045
-4.68537214341602136827257174693
-4.66594732386560896465810652745
-4.64651358533408394924186744191
-4.62707101807164670297392929244
-4.60761971346806366394061826765
-4.58815976406901147559844151752
-4.56869126359270744680358260062
-4.54921430694683234750604230508
-4.52972899024575171285849725671
-4.51023541082804198161152200305
-4.4907336672743279521660173153
-4.47122385942543820167251331519
-4.45170608840088528025263650988
-4.43218045661767766392297941551
-4.412647067809470626284010529
-4.39310602704606337066044398654
-4.3735574407532499513146349177
-4.35400141673303170477735797137
-4.33443806418419911043359824244
-4.31486749372329120345439748455
-4.29528981740594087317606682495
-4.27570514874861459629986949412
-4.25611360275075537702858695611
-4.23651529591733789569537326642
-4.21691034628184510379716013438
-4.19729887342967574686251297825
-4.17768099852199254750459467574
-4.15805684432002103959094586499
-4.13842653520980931096826017301
-4.11879019722745918688807640245
-4.09914795808483966947490336312
-4.07949994719579374055953806021
-4.05984629570284993627674897328
-4.04018713650445041231981213145
-4.02052260428270753898910747722
-4.00085283553170139551592678373
-3.98117796858633087394754217647
-3.96149814365173145452169314432
-3.94181350283327307732940111099
-3.92212419016715190957169872669
-3.90243035165159019428231622376
-3.88273213527865876545576289169
-3.86302969106673722654783935162
-3.84332317109362721478159901303
-3.823612729530334613094114899
-3.80389852267553702541676639662
-3.78418070899075329983445480173
-3.7644594491362323685801549752
-3.74473490600757917437718801408
-3.72500724477313596995404634206
-3.70527663291213781226298749992
-3.68554324025366162569861039907
-3.66580723901638878012940552892
-3.64606880384920172054684542346
-3.62632811187263579635724641711
-3.60658534272120807057845797106
-3.58684067858664554327785120316
-3.5670943042620359003575373264
-3.54734640718692459915248104477
-3.52759717749338282719204089624
-3.50784680805307162086189848779
-3.48809549452532820761138766212
-3.46834343540630143984674886284
-3.44859083207916402184773149205
-3.42883788886543009410764573084
-3.40908481307740763364284286435
-3.38933181507181605531979816125
-3.36957910830460035943813225598
-3.34982690938697416607920452937
-3.33007543814272500854018958133
-3.31032491766681632804866020092
-3.29057557438532172149003605374
-3.27082763811672814475246442968
-3.251081342134645968252623049
-3.23133692323196502008678308258
-3.21159462178649703797722043146
-3.19185468182814628577012439538
-3.17211735110765147580030258309
-3.15238288116694357718559065329
-3.13265152741116558437344534355
-3.1129235491824018724712217282
-3.09319920983516637860780937203
-3.0734787768137005244821185806
-3.0537625217311335371716360835
-3.03405072045055963616136324586
-3.01434365316808843751840835192
-2.99464160449792688444621350507
-2.97494486355955305053698490041
-2.95525372406704428150913900196
-2.93556848442062434686189154879
-2.91588944780049656869117210462
-2.89621692226303228508705653082
-2.87655122083938649448962844243
-2.85689266163661511976667172033
-2.83724156794137103148781431475
-2.81759826832625878406099361899
-2.79796309675893095149944543873
-2.77833639271401200732402524619
-2.75871850128793888150936152136
-2.73910977331681065281416695572
-2.71951056549734330400514464974
-2.699921240511029087468757234
-2.68034216715160382697599888794
-2.66077372045592942580856229605
-2.64121628183840297039854722767
-2.62167023922900812087554697018
-2.60213598721512897475073190521
-2.58261392718725128722376019212
-2.56310446748868084166512888985
-2.54360802356941389769387908012
-2.5241250181443000135666497314
-2.50465588135564315662676969923
-2.48520105094039289336297405484
-2.46576097240208360299913064947
-2.44633609918768610010365129544
-2.42692689286954279797096982182
-2.40753382333256461192331157655
-2.38815736896687520764219289232
-2.36879801686609596266381599015
-2.34945626303147314889621297822
-2.33013261258205738128922986647
-2.31082757997115433476066420971
-2.29154168920927513169143357607
-2.27227547409382467077379286692
-2.25302947844577653134388409524
-2.23380425635359397387067992214
-2.21460037242466799714921417441
-2.19541840204455543805342804383
-2.17625893164431274463576744882
-2.15712255897623435435829950692
-2.13800989339831860515842339967
-2.11892155616779883933750158052
-2.0998581807440928731431393029
-2.08082041310154034561785054994
-2.06180891205231467924868879511
-2.04282434957991453607636105508
-2.02386741118365879383745801076
-2.00493879623462925906271607445
-1.98603921834352664380613414259
-1.96716940574092783046645761927
-1.94833010167045621064733428119
-1.92952206479540199027925267958
-1.91074606961935589125415946544
-1.8920029069214477428992918115
-1.87329338420681114489000941478
-1.85461832617292680423610031545
-1.83597857519253041836205395955
-1.81737499181380621832287942279
-1.79880845527862463455997200155
-1.78027986405962214623289475037
-1.76179013641696337908040621323
-1.74334021097567009302969989425
-1.7249310473244490295370185083
-1.70656362663700086428822848561
-1.68823895231684594328399809881
-1.66995805066675929621381330438
-1.65172197158396786549464329239
-1.63353178928232722755964546776
-1.61538860304276360194169707007
-1.5972935379933399542961345921
-1.57924774592038283873349464124
-1.56125240611218965821468397036
-1.54330872623692464606713016587
-1.52541794325640651790270729734
-1.50758132437759187986694078335
-1.4898001680436666159009750333
-1.47207580496677316843654430037
-1.4544095992045254782390987222
-1.43680294928259601919100340626
-1.41925728936580157206831842501
-1.40177409048026691352975425159
-1.38435486178940931147116517751
-1.36700115192666255522835197604
-1.34971455038804823770718912611
-1.33249668898790527397939149632
-1.31534924338130742411646608885
-1.29827393465693424512175585303
-1.28127253100441492027978206793
-1.26434684946043844591872536647
-1.24749875773821950336075151049
-1.23073017614522900042688423056
-1.2140430795944439309482795511
-1.19743949971474530078826424592
-1.18092152706649809004908035197
-1.1644913134687865356183136106
-1.14815107444525471959665847958
-1.13190309179602019135203836661
-1.11574971630369119233912827058
-1.09969337058213050639366833723
-1.08373655207727604860543352928
-1.06788183623005563440094439331
-1.05213187981222718926313589586
-1.03648942444684295630399411141
-1.02095730032598485401984441492
-1.00553843013945679417513429718
-0.990235833229258325651776304188
-0.975052629985913478600368094735
-0.959992046504101586599532619424
-0.945057419516547188503449667689
-0.93025220162678969161403820652
-0.915579966863288220882613860655
-0.901044416579343268242981260748
-0.8866493857255574052886792748
-0.872398849524038587688213072952
-0.858296930576301242596834732174
-0.844347906439876362427800755156
-0.830556217712041053835503223883
-0.816926476662864865764335939462
-0.803463476463995751918000346757
-0.790172201064331354827290703525
-0.777057835769008998185521988037
-0.764125778584078360593957499264
-0.751381652395884569086237926014
-0.738831318061691133322647804104
-0.726480888496533530778421963943
-0.71433674385085731879346060524
-0.702405547884325309433905645257
-0.690694265653471021865281850492
-0.679210182644858779591692657674
-0.667960925501353655808263683639
-0.656954484507325161295173263736
-0.646199238019484309314614512444
-0.635703979054033068121326384732
-0.625477944268423481769933004285
-0.615530845607921771906253031293
-0.605872904924120584683546490167
-0.596514891915468948676140197681
-0.587468165789918900331177005387
-0.578744721108286999028616664429
-0.570357238335566706456937625409
-0.562319139708249754090608469621
-0.55464465112124123368978204139
-0.547348870851303285251255298155
-0.540447846069015856749958943911
-0.533958658252852029618969611959
-0.527899518813231089326205743287
-0.522289876469051934540079053251
-0.517150538204043460039247418435
-0.512503805977876638746283824108
-0.508373631793588384382181568133
-0.504785794249544069800489390672
-0.501768100358499678980681601931
-0.499350617234719905338815141724
-0.497565939281022102293314793766
-0.496449497816144121189122517239
-0.496039921757287745949674880172
-0.496379460134136741993792934665
-0.497514480026942832124260358366
-0.49949605722796397450713704957
-0.502380681857513981549044230824
-0.50623110780601855517918377402
-0.511117383928772475726657371266
-0.517118117443099300842667087121
-0.524322037564097330897843371313
-0.532829952533351802297716399578
-0.542757229747827926594791519782
-0.554236983008173308315266521536
-0.567424233509566891292630468296
-0.582501440182316619295266698636
-0.599686002517835561000281604983
-0.619240684604745619649085506126
-0.641488508062726475760852778321
-0.666834749678773504264447782419
-0.695800770796434872964239319652
-0.729078710702774654110869293196
-0.767625736664283880498714635525
-0.812840784013529132664818000107
-0.866937566582339757592226180797
-0.933887005976030694234253861442
-1.02270241281189402803397141303
-1.18518518518518518518518518519


==> anc/dPgqREG.f <==
      REAL*8 FUNCTION dPgqREG(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 SXPgq,LXPgq,GRPgq
      INTEGER IO
*
      T1=SXPgq(IO,z,as,NF,LARIN)
      T2=LXPgq(IO,z,as,NF,LARIN)
      T3=GRPgq(IO,z,as,NF,LARIN)
*
      dPgqREG = T1+T2+T3
*
      RETURN
      END


==> anc/dPnsM000.dat <==
# dPnsM000
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/dPnsM100.dat <==
# dPnsM100
38.5057289507303315409410157034
38.5060276065676018577261160742
38.5060455037294387212937574566
38.5060643868109643585321785626
38.5060843018955443345971062616
38.5061052963749449919778836262
38.5061274188845700112705637031
38.5061507192217306158076362995
38.5061752482447996345070643026
38.5062010577508770382223748956
38.5062282003293511969438833011
38.5062567291884741629390083749
38.5062866979517788148433058959
38.5063181604208485868912542922
38.5063511703006044712565928001
38.5063857808828965503374143351
38.5064220446837758212971994924
38.506460013029373634745932033
38.5064997355848275704173152958
38.5065412598201606549141267269
38.5065846304064418639724002894
38.5066298885349259324867542935
38.5066770711511854012355998556
38.5067262100955030120589124701
38.5067773311399831220705291212
38.5068304529119614622741138485
38.5068855856923376303463904575
38.506942730076418059576105501
38.5070018754837322577694572143
38.507062998502064773630334061
38.5071260610496220013387352813
38.5071910083378183824133105199
38.5072577666156120013462628823
38.5073262406746355378938627522
38.5073963110925448754994548666
38.5074678311900334670260870706
38.5075406236748241239557197745
38.5076144769436386714365872305
38.5076891410106464401216216528
38.5077643230281904208342743877
38.5078396823626696334667264638
38.5079148251853013031774715277
38.5079892985340790720163622207
38.5080625837995647354458073927
38.5081340895831805898346573606
38.5082031438723857097020731644
38.5082689854724991458019864791
38.5083307546299513589592158335
38.5083874827763757003360675586
38.5084380813171661397924193414
38.5084813293818955442699240485
38.5085158604472784037137832612
38.5085401477361386247427523552
38.5085524882880702054452853371
38.5085509855891171802465713425
38.5085335306388075096208858222
38.508497781323209165973244248
38.5084411399522881920669095087
38.5083607288086875283900488546
38.5082533635430581522268228995
38.5081155242382032393578034892
38.5079433239504805682849484511
38.5077324745220831163826744
38.5074782494419132991046803049
38.5071754435157084823232243257
38.5068183290877851589843596034
38.5064006085371620356238446713
38.5059153627498078981845532964
38.5053549952462418653339824505
38.5047111716195879447159934228
38.5039747539133416086681420234
38.5031357295404240726242249943
38.5021831343154516799953295488
38.5011049691403948243426111335
38.4998881098497935938316266499
38.4985182096852738282722525146
38.4969795938300916999517316087
38.4952551453926358761355873617
38.4933261821830248831047271139
38.4911723235789247538592169449
38.4887713467252272293005289215
38.4860990312569949728755084339
38.4831289916757915872941845645
38.4798324964458315035025167977
38.4761782728079306767505237227
38.4721322962355922636044373919
38.4676575633782504480120913921
38.4627138472511906731037970876
38.4572574333393691607937803484
38.4512408351825950458124304036
38.4446124879015519538944475724
38.4373164180070568715577551859
38.4292918877077984942619557484
38.4204730117934437661262795944
38.4107883450191709051912906184
38.4001604377529185171128298529
38.388505357466262165773607828
38.3757321734519290084392823974
38.3617424019333468348637016725
38.3464294084917857406175101738
38.3296777644717120105158982288
38.3113625537316381942376157636
38.0556270425358006978167353832
37.7879596076043945064163707789
37.514691119696100038093389884
37.238175480431106160324336866
36.9595390785903601891697211152
36.6793963457211800306680984674
36.3981104554265399733666836411
36.1159077679480841097473340373
35.8329345690658769973038698706
35.5492877379835739202229431803
35.2650324310631144495907575002
34.9802128035317617444709924692
34.6948587752316173152938036977
34.4089904408082698483885577647
34.1226210221824332729230180604
33.8357588893734724401278994278
33.5484089694111827810970183135
33.2605737438426815837755467761
32.972253964015294356103935839
32.6834491693448273586936395624
32.3941580659473554029077757077
32.1043788049828429886349142183
31.8141091881349286669274321731
31.5233468196183332189862046014
31.2320892186033315798664693582
30.9403339021213862196051343203
30.648078445820166148497149471
30.3553205280127787079031459779
30.062057961078329201186728805
29.768288713259429610516855502
29.4740109231581009138627821038
29.1792229086793218466371326885
28.8839231717585369650264747459
28.5881103998984261379920350444
28.2917834653044697814484945336
27.9949414222290558804845273426
27.6975835029960374382209621733
27.3997091130714613094506481208
27.1013178254640288826837936913
26.8024093746750345227456489006
26.502983650367796086460421671
26.2030406908877241381686586757
25.9025806767337275771167850312
25.601603924057755636937691837
25.3001108782504957328605572917
24.9981021076564771609225421894
24.6955782974502148408327059582
24.3925402436958978677379790126
24.0889888476059632139487303938
23.7849251100082866133489457453
23.4803501260273487175115653202
23.1752650799813410558711598836
22.86967124049456210775298399
22.5635699558224593264132301009
22.2569626493851712939760947153
21.9498508155043141249224811758
21.6422360153369569454439636707
21.3341198730001781026501790259
21.0255040718792349214446997099
20.7163903511121738197358000486
20.4067805022436211203987547737
20.096676366040501248956133114
19.7860798294625067512785294419
19.4749928227802765268005134612
19.1634173168344110925722259462
18.8513553204286555734727289645
18.538808877850803682085797902
18.2257800665151122342061592346
17.912270994720260221714502403
17.5982837995171347867642866944
17.2838206446809752116885985981
16.9688837187826526257430569005
16.6534752333541055189042942707
16.3375974211431878286776368448
16.0212525344534162130176813322
15.7044428435643253471112839748
15.3871706352283541468584160419
15.0694382112403913948380047408
14.7512478870763061546864168146
14.4326019905969765637639708359
14.1135028608145101475575277358
13.7939528467175198346951490908
13.4739543061524825589226951096
13.1535096047583619471515791908
12.8326211149518233750019185991
12.5112912149605089087832653775
12.1895222879019716448786972714
11.8673167209059940108422302048
11.5446769042781330166565586138
11.2216052307024475478536171159
10.8981040944814688788051858354
10.5741758908115759523287276985
10.2498230150920319106748365815
9.92504786226602815355295477932
9.5998528261921671115716773036
9.27424029904489521808836883129
8.94821267074247348772967276868
8.62177232840114490334888193416
8.29492165581422570136351461377
7.96766303295491184367081291351
7.63999883550165267725364970994
7.31193143438500120420500035988
6.98346319535490469904032860753
6.65459647856745079080472954724
6.32533363819013273911795624802
5.99567702202474363136959530478
5.66562897114705275955109918638
5.33519181956245863820990729757
5.00436789387685213040312248588
4.67315951298196007953221669404
4.34156898775447481771046978821
4.00959862076830804531848316831
3.67725070601933895478336457463
3.34452752866205620154254925119
3.01143136475752149815209637347
2.67796448103210930977958888542
2.34412913464650244207544318254
2.00992757297444731210908409293
1.67536203339079545170202045739
1.34043474306837937791103360274
1.00514791878329144148913597136
0.669503766728153691045086601145
0.333504482332985225006923557743
-0.00284774990670900124131281969465
-0.339550756594987339240358935434
-0.676602375594002243537029416189
-1.01400045617634139291595417658
-1.35174285917149361618569598427
-1.68982745710674060339437794565
-2.02825213434276256244192070463
-2.36701478720423380251087179324
-2.70611332410567265630930285552
-3.04554566567279916145343741606
-3.38530974485964347784111701783
-3.72540350706163809468191507297
-4.06582491022491745163449714789
-4.40657192495203963841982893423
-4.74764253460433632289062289333
-5.08903473540108896671951746943
-5.43074653651572169973690116578
-5.77277596016919391878774382591
-6.11512104172076873616936938793
-6.4577798297563268086800723042
-6.80075038617438881445100437394
-7.14403078627000389537224126844
-7.48761911881665573324979989852
-7.83151348614633256385605233391
-8.17571200422790234154891996498
-8.52021280274392943569266551363
-8.86501402516606465659949832147
-9.21011382882913606324021473341
-9.55551038500406388422589560064
-9.90120187896971898164592666118
-10.2471865100838405909868299376
-10.5934624918531255731969323461
-10.9400280520025981076036080029
-11.2868814325443656291899579911
-11.6340208898458638632207408886
-11.9814446946976910273467091829
-12.3291511323811286494864918209
-12.6771385027354439827405778478
-13.0254051202250666804492295598
-13.3739493140067302197256455061
-13.7227694279966665251650938875
-14.0718638209379403410495133824
-14.4212308664680081256319142098
-14.7708689531865845906760760094
-15.1207764847238984792956379134
-15.4709518798094177614927421691
-15.8213935723411231260977592968
-16.1721000114554074567535487316
-16.5230696615976778950932113215
-16.8743010025937361134711509721
-17.2257925297220115398756756453
-17.577542753786721496532193735
-17.9295502011920315289496655084
-18.2818134140172886117086112039
-18.6343309500933994192587349893
-18.9871013830804254426874219015
-19.3401233025464664153084926067
-19.6933953140479032796427001119
-20.0469160392110717847199572271
-20.4006841158154377445902968507
-20.754698197878345015604562744
-21.1089569557414073606887634733
-21.4634590761586155629108511442
-21.8182032623862314276972672742
-22.1731882342745406728179818703
-22.5284127283615371475878507508
-22.8838754979686113476387437471
-23.2395753132983167992551757792
-23.5955109615342885779343114393
-23.9516812469433889999716427562
-24.3080849909801563840735177729
-24.6647210323936337229897798471
-25.0215882273366551338236542303
-25.3786854494776690710397237662
-25.7360115901151784894328346894
-26.0935655582948794367723325239
-26.4513462809295809389839749472
-26.8093527029219905162217542117
-27.1675837872904512378215323699
-27.5260385152977178898919838325
-27.8847158865828615933307080855
-28.2436149192963940746749801629
-28.6027346502387047599088611352
-28.9620741350019059348395005037
-29.3216324481151833978067689632
-29.6814086831937523243832173617
-30.0414019530915204726445609241
-30.4016113900575633850486834619
-30.7620361458965188926818625757
-31.1226753921330110035761851118
-31.4835283201802161631768736598
-31.8445941415126879163013199116
-32.2058720878435591808071792911
-32.567361411306244668676598997
-32.92906138464076946561975664
-33.2909713013848534112000878165
-33.6530904760698847138019410772
-34.015418244421920194750211035
-34.3779539635678536901542306603
-34.740697012246898454558565967
-35.1036467910275339146045933015
-35.4668027225300718214121887402
-35.8301642516550017554858860932
-36.1937308458172810562952508507
-36.5575019951867395894161287071
-36.9214772129347753368959983536
-37.2856560354875226115063993581
-37.6500380227856807635174855545
-38.0146227585511975809213168376
-38.3794098505610081926211594302
-38.7443989309280371816427144951
-39.1095896563896788152673336548
-39.4749817086039778152449869943
-39.8405747944537409388195385075
-40.2063686463588178359376316122
-40.5723630225967982063566604207
-40.9385577076323812200077355856
-41.3049525124556825035050368626
-41.6715472749297537547929099801
-42.0383418601476002473936816404
-42.4053361607989921475791788452
-42.7725300975473767153406185106
-43.1399236194172101179471316526
-43.5075167041920397792923214186
-43.8753093588236809468126971144
-44.2433016198528445098572402541
-44.6114935538415870800918897481
-44.9798852578179689788170439552
-45.3484768597333211029405738541
-45.7172685189325376979166304868
-46.0862604266378288916374293962
-46.4554528064463844799127266097
-46.8248459148424189462557488735
-47.1944400417240870934767677846
-47.5642355109457800123159588923
-47.9342326808763324664743823404
-48.3044319449736951908006367115
-48.6748337323766491406067723042
-49.0454385085141634596016657961
-49.4162467757330249204455840715
-49.7872590739443939086781320267
-50.1584759812899707458486247601
-50.5298981148284863644030031141
-50.9015261312432631441897674859
-51.2733607275716251933125045324
-51.6454026419569726059489677659
-52.0176526544243713651413020786
-52.3901115876805496954378486153
-52.7627803079392329327528484389
-53.1356597257727924997813410801
-53.508750796991230497085702106
-53.8820545235495698950811199796
-54.2555719544847715041328548217
-54.6293041868833529842927473013
-55.0032523668809423211841097428
-55.3774176906950586424745730408
-55.7518014056924771976383034071
-56.1264048114926030060494550313
-56.5012292611083493463607256388
-56.8762761621260931843536601416
-57.2515469779263601086597762338
-57.6270432289469766783231816294
-58.0027664939905186221914702253
-58.3787184115779794335513547787
-58.7549006813506859695124930972
-59.1313150655225961205331060584
-59.5079633903852289231113339432
-59.8848475478676001479450519816
-60.2619694971536669481722455229
-60.6393312663599241843619982199
-61.0169349542759431910478287026
-61.3947827321708017043993830768
-61.7728768456685221822407897275
-62.1512196166958156314332373189
-62.5298134455056202006739454274
-62.9086608127801291647599548192
-63.2877642818172225716110299621
-63.6671265008044518933939364958
-64.0467502051849787704456205109
-64.426638220120138729597073074
-64.806793463053590092947246535
-65.1872189463823188062780193905
-65.5679177802401034014121206653
-65.9488931753994027300298007371
-66.3301484462980146254985387527
-66.7116870141972686344306296396
-67.0935124104789630173857326533
-67.4756282800887382173706621517
-67.8580383851340990968672105793
-68.2407466086458599361694793808
-68.6237569585123933185563672246
-69.0070735715967208582269801802
-69.3907007180471949664171779073
-69.774642805813291720189550875
-70.1589043853788711885135191795
-70.5434901547261697141596104141
-70.9284049645447758015595626774
-71.3136538237009153863184959786
-71.6992419049835422438002425175
-72.0851745511450050492038241764
-72.4714572812554552174393433129
-72.8580957973916815417735335525
-73.2450959916827227345460998529
-73.6324639537364328808303623416
-74.0202059784731751239884726845
-74.4083285743950154092707280246
-74.7968384723212031544921640464
-75.1857426346233845368592168126
-75.5750482649969252548165328654
-75.9647628188079555431438095514
-76.3548940140593276940710219655
-76.7454498430226372546853596758
-77.1364385845878511937511071911
-77.5278688173869642267711546452
-77.9197494337535306247313300904
-78.3120896545859648706749465764
-78.7048990451892528526257401964
-79.0981875321772608113031606675
-79.4919654215262816102398528923
-79.8862434178799439450587533746
-80.2810326452162770836520069958
-80.6763446689997428936808342409
-81.0721915199546180142579107045
-81.4685857196114656586933851343
-81.86554030779585263558896039
-82.2630688722482649337057476845
-82.6611855805867347014944564601
-83.0599052148494624134802306975
-83.4592432088842343779569283609
-83.8592156888853334932328623665
-84.2598395174176805189999198617
-84.6611323413130361131892003994
-85.0631126438753387775037102592
-85.4657998018929784840073665502
-85.869214148026622095167908706
-86.2733770392240801099993394946
-86.6783109319110418176321823148
-87.0840394648212695210133280775
-87.4905875504656948002037259323
-87.8979814764013536107974046677
-88.3062490176539224106156193181
-88.7154195618789266292019377742
-89.1255242491255298488377983617
-89.5365961284046866381038704698
-89.9486703336750995121529539847
-90.3617842823648863170838528647
-90.775977900168870770104640611
-91.1912938766333641234285592445
-91.6077779570050371646584114773
-92.0254792770350972916339006757
-92.4444507489713727921509225545
-92.8647495089436539569405738278
-93.2864374384955957398736439466
-93.7095817763398542505585097755
-94.1342558407941393551305321205
-94.5605398891979220134920531735
-94.9885221484979627947507153075
-95.4183000619889130133296887601
-95.8499818121991920076751383916
-96.2836882011069854678228795054
-96.7195549993623584126155035819
-97.157735920957292978729913279
-97.5984064470221789170570262894
-98.0417688260426730993577118835
-98.4880587422045570020262816758
-98.9375544133710668963140943653
-99.3905893405378894380209802835
-99.847570752985130578259735131
-100.309007345466535168097916008
-100.775553036448908156706842719
-101.248080353362741877571169915
-101.727813885007869108731267462
-102.216602043786217052700248676
-102.71757430923991306243698713
-103.237299800325678218579089602
-103.806554305301198477327159112


==> anc/dPnsM101.dat <==
# dPnsM101
-117.333333333333333333333333333
-117.333216
-117.333206451101602098919156299
-117.333196125088483060584092787
-117.333184958716982240226013797
-117.333172883596501864028688512
-117.333159825770635611182496637
-117.333145705264208327088326239
-117.333130435593452624996981986
-117.333113923236322358127059997
-117.333096067059698794872452713
-117.333076757699981310749438797
-117.333055876893268905207595908
-117.333033296751030110704842959
-117.333008878976824994582611293
-117.332982474019281916440402137
-117.332953920156141283653886098
-117.332923042503756354204246608
-117.332889651945984583283217773
-117.332853543975909301963055709
-117.332814497443297628762488311
-117.332772273200123178301714078
-117.33272661263585780941207984
-117.332677236093561524269610823
-117.332623841157069555387206845
-117.332566100798786187144413793
-117.332503661376741117571369676
-117.332436140468640945433482738
-117.332363124529650012842416275
-117.332284166359555230030211069
-117.33219878236380204432628948
-117.332106449591626239409367164
-117.332006602533141031290180891
-117.33189862965576260266534794
-117.331781869658760745231286372
-117.33165560742299488235869007
-117.331519069631028848549729665
-117.331371420030798973167141888
-117.331211754313826889329167895
-117.331039094576607693626650104
-117.330852383331251159292344632
-117.330650477028693018767770813
-117.330432139054807972911186813
-117.330196032156527768965898891
-117.329940710251576645421919786
-117.329664609571661287483196536
-117.329366039084870050335237261
-117.329043170138621585429704657
-117.328694025259729109358922269
-117.328316466042984146938852655
-117.327908180054081041689904636
-117.327466666666666666666666667
-117.32698922174677161262448162
-117.326472921090819695871306042
-117.325914602515778677967356507
-117.325310846491759868101092281
-117.324657955198447225791498532
-117.323951929877083021082978613
-117.323188446339297916515765954
-117.322362828482784573019666532
-117.321470019651606410289302317
-117.320504551665732204138606497
-117.319460511330111927046462058
-117.318331504218172201908814615
-117.317110615507916395797231321
-117.315790367630762488686773514
-117.314362674473730849360971579
-117.312818791854484376878997062
-117.311149263965895830827555298
-117.309343865462131764819452131
-117.307391538831548104791082203
-117.305280326672825581752370565
-117.302997298459557137270658678
-117.300528471344742880147207809
-117.29785872452014443602700892
-117.294971706605976023887356295
-117.291849735503722545235150464
-117.288473690098713938340803577
-117.284822893149167308787480412
-117.280874984644428168177220099
-117.276605784856768882981140666
-117.271989146247978637135024863
-117.266996793323718231175711201
-117.26159814945479679993406369
-117.255760149604703928230985251
-117.249447037816410784601170164
-117.242620148218109094153149915
-117.235237668206615325023761073
-117.227254382358011133125061396
-117.21862139549705134799917189
-117.209285833229224631283898264
-117.199190518101317605055207318
-117.188273619407065312226007294
-117.176468274493055114961611213
-117.163702179245498937762655963
-117.149897145249731040826493444
-117.134968620910169183428529701
-117.118825173597745938151899529
-117.101367929653122134612780109
-117.082489968815874013609299424
-117.062075669370718751161898457
-117.04
-116.746666666666666666666666667
-116.453333333333333333333333333
-116.16
-115.866666666666666666666666667
-115.573333333333333333333333333
-115.28
-114.986666666666666666666666667
-114.693333333333333333333333333
-114.4
-114.106666666666666666666666667
-113.813333333333333333333333333
-113.52
-113.226666666666666666666666667
-112.933333333333333333333333333
-112.64
-112.346666666666666666666666667
-112.053333333333333333333333333
-111.76
-111.466666666666666666666666667
-111.173333333333333333333333333
-110.88
-110.586666666666666666666666667
-110.293333333333333333333333333
-110.
-109.706666666666666666666666667
-109.413333333333333333333333333
-109.12
-108.826666666666666666666666667
-108.533333333333333333333333333
-108.24
-107.946666666666666666666666667
-107.653333333333333333333333333
-107.36
-107.066666666666666666666666667
-106.773333333333333333333333333
-106.48
-106.186666666666666666666666667
-105.893333333333333333333333333
-105.6
-105.306666666666666666666666667
-105.013333333333333333333333333
-104.72
-104.426666666666666666666666667
-104.133333333333333333333333333
-103.84
-103.546666666666666666666666667
-103.253333333333333333333333333
-102.96
-102.666666666666666666666666667
-102.373333333333333333333333333
-102.08
-101.786666666666666666666666667
-101.493333333333333333333333333
-101.2
-100.906666666666666666666666667
-100.613333333333333333333333333
-100.32
-100.026666666666666666666666667
-99.7333333333333333333333333333
-99.44
-99.1466666666666666666666666667
-98.8533333333333333333333333333
-98.56
-98.2666666666666666666666666667
-97.9733333333333333333333333333
-97.68
-97.3866666666666666666666666667
-97.0933333333333333333333333333
-96.8
-96.5066666666666666666666666667
-96.2133333333333333333333333333
-95.92
-95.6266666666666666666666666667
-95.3333333333333333333333333333
-95.04
-94.7466666666666666666666666667
-94.4533333333333333333333333333
-94.16
-93.8666666666666666666666666667
-93.5733333333333333333333333333
-93.28
-92.9866666666666666666666666667
-92.6933333333333333333333333333
-92.4
-92.1066666666666666666666666667
-91.8133333333333333333333333333
-91.52
-91.2266666666666666666666666667
-90.9333333333333333333333333333
-90.64
-90.3466666666666666666666666667
-90.0533333333333333333333333333
-89.76
-89.4666666666666666666666666667
-89.1733333333333333333333333333
-88.88
-88.5866666666666666666666666667
-88.2933333333333333333333333333
-88.
-87.7066666666666666666666666667
-87.4133333333333333333333333333
-87.12
-86.8266666666666666666666666667
-86.5333333333333333333333333333
-86.24
-85.9466666666666666666666666667
-85.6533333333333333333333333333
-85.36
-85.0666666666666666666666666667
-84.7733333333333333333333333333
-84.48
-84.1866666666666666666666666667
-83.8933333333333333333333333333
-83.6
-83.3066666666666666666666666667
-83.0133333333333333333333333333
-82.72
-82.4266666666666666666666666667
-82.1333333333333333333333333333
-81.84
-81.5466666666666666666666666667
-81.2533333333333333333333333333
-80.96
-80.6666666666666666666666666667
-80.3733333333333333333333333333
-80.08
-79.7866666666666666666666666667
-79.4933333333333333333333333333
-79.2
-78.9066666666666666666666666667
-78.6133333333333333333333333333
-78.32
-78.0266666666666666666666666667
-77.7333333333333333333333333333
-77.44
-77.1466666666666666666666666667
-76.8533333333333333333333333333
-76.56
-76.2666666666666666666666666667
-75.9733333333333333333333333333
-75.68
-75.3866666666666666666666666667
-75.0933333333333333333333333333
-74.8
-74.5066666666666666666666666667
-74.2133333333333333333333333333
-73.92
-73.6266666666666666666666666667
-73.3333333333333333333333333333
-73.04
-72.7466666666666666666666666667
-72.4533333333333333333333333333
-72.16
-71.8666666666666666666666666667
-71.5733333333333333333333333333
-71.28
-70.9866666666666666666666666667
-70.6933333333333333333333333333
-70.4
-70.1066666666666666666666666667
-69.8133333333333333333333333333
-69.52
-69.2266666666666666666666666667
-68.9333333333333333333333333333
-68.64
-68.3466666666666666666666666667
-68.0533333333333333333333333333
-67.76
-67.4666666666666666666666666667
-67.1733333333333333333333333333
-66.88
-66.5866666666666666666666666667
-66.2933333333333333333333333333
-66.
-65.7066666666666666666666666667
-65.4133333333333333333333333333
-65.12
-64.8266666666666666666666666667
-64.5333333333333333333333333333
-64.24
-63.9466666666666666666666666667
-63.6533333333333333333333333333
-63.36
-63.0666666666666666666666666667
-62.7733333333333333333333333333
-62.48
-62.1866666666666666666666666667
-61.8933333333333333333333333333
-61.6
-61.3066666666666666666666666667
-61.0133333333333333333333333333
-60.72
-60.4266666666666666666666666667
-60.1333333333333333333333333333
-59.84
-59.5466666666666666666666666667
-59.2533333333333333333333333333
-58.96
-58.6666666666666666666666666667
-58.3733333333333333333333333333
-58.08
-57.7866666666666666666666666667
-57.4933333333333333333333333333
-57.2
-56.9066666666666666666666666667
-56.6133333333333333333333333333
-56.32
-56.0266666666666666666666666667
-55.7333333333333333333333333333
-55.44
-55.1466666666666666666666666667
-54.8533333333333333333333333333
-54.56
-54.2666666666666666666666666667
-53.9733333333333333333333333333
-53.68
-53.3866666666666666666666666667
-53.0933333333333333333333333333
-52.8
-52.5066666666666666666666666667
-52.2133333333333333333333333333
-51.92
-51.6266666666666666666666666667
-51.3333333333333333333333333333
-51.04
-50.7466666666666666666666666667
-50.4533333333333333333333333333
-50.16
-49.8666666666666666666666666667
-49.5733333333333333333333333333
-49.28
-48.9866666666666666666666666667
-48.6933333333333333333333333333
-48.4
-48.1066666666666666666666666667
-47.8133333333333333333333333333
-47.52
-47.2266666666666666666666666667
-46.9333333333333333333333333333
-46.64
-46.3466666666666666666666666667
-46.0533333333333333333333333333
-45.76
-45.4666666666666666666666666667
-45.1733333333333333333333333333
-44.88
-44.5866666666666666666666666667
-44.2933333333333333333333333333
-44.
-43.7066666666666666666666666667
-43.4133333333333333333333333333
-43.12
-42.8266666666666666666666666667
-42.5333333333333333333333333333
-42.24
-41.9466666666666666666666666667
-41.6533333333333333333333333333
-41.36
-41.0666666666666666666666666667
-40.7733333333333333333333333333
-40.48
-40.1866666666666666666666666667
-39.8933333333333333333333333333
-39.6
-39.3066666666666666666666666667
-39.0133333333333333333333333333
-38.72
-38.4266666666666666666666666667
-38.1333333333333333333333333333
-37.84
-37.5466666666666666666666666667
-37.2533333333333333333333333333
-36.96
-36.6666666666666666666666666667
-36.3733333333333333333333333333
-36.08
-35.7866666666666666666666666667
-35.4933333333333333333333333333
-35.2
-34.9066666666666666666666666667
-34.6133333333333333333333333333
-34.32
-34.0266666666666666666666666667
-33.7333333333333333333333333333
-33.44
-33.1466666666666666666666666667
-32.8533333333333333333333333333
-32.56
-32.2666666666666666666666666667
-31.9733333333333333333333333333
-31.68
-31.3866666666666666666666666667
-31.0933333333333333333333333333
-30.8
-30.5066666666666666666666666667
-30.2133333333333333333333333333
-29.92
-29.6266666666666666666666666667
-29.3333333333333333333333333333
-29.04
-28.7466666666666666666666666667
-28.4533333333333333333333333333
-28.16
-27.8666666666666666666666666667
-27.5733333333333333333333333333
-27.28
-26.9866666666666666666666666667
-26.6933333333333333333333333333
-26.4
-26.1066666666666666666666666667
-25.8133333333333333333333333333
-25.52
-25.2266666666666666666666666667
-24.9333333333333333333333333333
-24.64
-24.3466666666666666666666666667
-24.0533333333333333333333333333
-23.76
-23.4666666666666666666666666667
-23.1733333333333333333333333333
-22.88
-22.5866666666666666666666666667
-22.2933333333333333333333333333
-22.
-21.7066666666666666666666666667
-21.4133333333333333333333333333
-21.12
-20.8266666666666666666666666667
-20.5333333333333333333333333333
-20.24
-19.9466666666666666666666666667
-19.6533333333333333333333333333
-19.36
-19.0666666666666666666666666667
-18.7733333333333333333333333333
-18.48
-18.1866666666666666666666666667
-17.8933333333333333333333333333
-17.6
-17.3066666666666666666666666667
-17.0133333333333333333333333333
-16.72
-16.4266666666666666666666666667
-16.1333333333333333333333333333
-15.84
-15.5466666666666666666666666667
-15.2533333333333333333333333333
-14.96
-14.6666666666666666666666666667
-14.3733333333333333333333333333
-14.08
-13.7866666666666666666666666667
-13.4933333333333333333333333333
-13.2
-12.9066666666666666666666666667
-12.6133333333333333333333333333
-12.32
-12.0266666666666666666666666667
-11.7333333333333333333333333333
-11.44
-11.1466666666666666666666666667
-10.8533333333333333333333333333
-10.56
-10.2666666666666666666666666667
-9.97333333333333333333333333333
-9.68
-9.38666666666666666666666666667
-9.09333333333333333333333333333
-8.8
-8.50666666666666666666666666667
-8.21333333333333333333333333333
-7.92
-7.62666666666666666666666666667
-7.33333333333333333333333333333
-7.04
-6.74666666666666666666666666667
-6.45333333333333333333333333333
-6.16
-5.86666666666666666666666666667
-5.57333333333333333333333333333
-5.28
-4.98666666666666666666666666667
-4.69333333333333333333333333333
-4.4
-4.10666666666666666666666666667
-3.81333333333333333333333333333
-3.52
-3.22666666666666666666666666667
-2.93333333333333333333333333333
-2.64
-2.34666666666666666666666666667
-2.05333333333333333333333333333
-1.76
-1.46666666666666666666666666667
-1.17333333333333333333333333333
-0.88
-0.586666666666666666666666666667
-0.293333333333333333333333333333
0


==> anc/dPnsM110.dat <==
# dPnsM110
-0.592592592592592592592592592593
-0.592561513092732698822437314539
-0.592559134168468409070367114354
-0.592556573881145536012063079556
-0.592553818467011540975379665666
-0.59255085312323211005521389572
-0.592547661929921868581319792023
-0.592544227766366055509847506674
-0.592540532221003996706752899424
-0.592536555494713829339004655476
-0.592532276296904275240046151923
-0.592527671733883177754205214076
-0.592522717188933831488871139528
-0.592517386193488662851575310156
-0.592511650288745363575053338755
-0.592505478877022928225203848954
-0.592498839062103973828409333267
-0.592491695477754983423096614743
-0.592484010103557456936819440033
-0.592475742067120095798674745956
-0.592466847431674796467208257812
-0.592457278967987066502308170894
-0.592446985909434167032362098625
-0.5924359136890214662624707884
-0.592424003657018773955037301859
-0.592411192777803403946446941036
-0.59239741330439493973605422934
-0.592382592429057685705770785328
-0.592366651908230069974211688335
-0.59234950765991528610549370705
-0.592331069331533644857347628317
-0.59231123983609383947225140637
-0.592289914854386952246722772305
-0.592266982300742844904974927282
-0.592242321749712831327249261013
-0.592215803820854427860423125478
-0.592187289518592658422905282764
-0.592156629523916945029998982486
-0.592123663434442062762955910171
-0.592088218949114938234470568499
-0.592050110993585107356353760687
-0.592009140781974230219785948238
-0.591965094810477914736174977648
-0.591917743777909865193017098513
-0.591866841427952591893267182567
-0.591812123307509037663995744466
-0.591753305435153832302560549752
-0.591690082873259697118405490869
-0.591622128196921884305851127084
-0.591549089852319411899640283628
-0.591470590396634062679794103568
-0.59138622461109431802461648178
-0.591295557478119092113236119878
-0.591198122012902635126199924602
-0.591093416939104409360856429962
-0.59098090419758302318312465593
-0.590860006276338121671654168452
-0.590730103348994921610069587492
-0.590590530208279018221531791676
-0.590440572979980069230103690719
-0.590279465601887552382809677643
-0.590106386051095228100169042113
-0.589920452301908080152723567214
-0.589720717995340809031061556142
-0.589506167799864426276584990714
-0.589275712441630669313526006632
-0.589028183380875819044398658853
-0.588762327109568466393898458119
-0.588476799043611606881647329252
-0.588170156981029205234669481739
-0.587840854095551347013483936391
-0.587487231432849703198788397941
-0.587107509874354747981404315344
-0.586699781531095408699466042344
-0.58626200052732684296272781629
-0.585791973130837790674547114021
-0.58528734718373895997656510926
-0.584745600784210100221645117279
-0.584164030166105937560427102911
-0.583539736719468164074888933042
-0.582869613090838135404320063849
-0.582150328297786336262527621109
-0.581378311787240759388933321821
-0.580549736361974780673997972652
-0.57966049989397013866333609905
-0.578706205737262641794674446129
-0.577682141746263345272516526064
-0.576583257798377481918776900499
-0.575404141711963359945440050282
-0.574138993442223728805891270517
-0.572781597428436043504464326619
-0.571325292955931434498110119422
-0.569762942385342475976635725278
-0.568086897089765190350005951444
-0.566288960927518901240916868801
-0.56436035106402475871774475927
-0.562291655940833350747662698066
-0.560072790172872827125054998978
-0.557692946136404570222931415639
-0.555140541989789238997786389802
-0.552403165846788123471910938982
-0.549467515797537833597694763808
-0.512195036674221298998898395526
-0.47699042317471047935991583517
-0.443065085114446610347745921989
-0.410050236649697645939251468336
-0.377731869391496999259678548297
-0.345970623888489638944182866515
-0.314668875593901110474737294545
-0.283754675412297487401312555045
-0.253172974260475810470391079309
-0.222880423083862312648487537317
-0.192842097157911671058743963834
-0.163029331202034100505492842644
-0.133418232196840548476982331713
-0.103988624648086904984422011981
-0.0747232822564542453378579459332
-0.0456073553151790479338436748397
-0.0166279355028004595808778770702
0.0122262806122278332249504662408
0.0409652556936145137118276374097
0.0695978217389225120287900175605
0.0981318492135346581833634791943
0.126574384670602175793172518921
0.15493176381677719657449827422
0.183209705223526488523602997886
0.21141338862109669048014848008
0.239547520792580709796305350951
0.267616391406581116456447466846
0.295623920619385176118514928515
0.323573699893711478780814526342
0.35146902718770323677043177678
0.379312937441391841597704805149
0.407108229111464535014210205474
0.434857487366603558601381045459
0.462563104445944698477067090751
0.490227297595679134207558484657
0.517852124928517269708054009847
0.545439499493889564297378411722
0.572991201800516632167225930256
0.600508890995143578070401941941
0.627994114870104056126299060614
0.655448318846635861292184014132
0.682872854059475560477006017609
0.710268984650397036026180538176
0.737637894363378812519934128118
0.764980692521469558348426646285
0.792298419454754346861074751624
0.819592051439770623677476590898
0.846862505203010335479321446674
0.874110642034551739412238145975
0.901337271552209705665195171414
0.928543155151727832832219085739
0.955729009174336446953721611115
0.982895507819365673788026762561
1.01004328582644753724050972422
1.03717294094909473148105460534
1.06428503623904711276178721809
1.09138010215868028548057415546
1.11845863853693195098629384108
1.14552111638258545604199219016
1.17256797956732611466620179094
1.19959964638972877005184351682
1.2266165110302228623994109448
1.25361894490609528304664219964
1.28060729793471549527788945848
1.307581899712388005068674854
1.3345430606155423915928409242
1.36149107283035049481950864867
1.38842621131630511939343759243
1.4153487347087970383066983284
1.4422588861652804597406298206
1.46915689415921561091814499165
1.49604297322561558977272331886
1.52291732466169867287278185767
1.5497801371858529315076318001
1.5766315875578538589992007431
1.60347184116303472623172929822
1.63030105256289089308572449344
1.6571193660144009572612468988
1.68392691596016733753645897475
1.71072382749131482234124011437
1.73751021678493613126061746437
1.76428619151773718375784193326
1.79105185125741025320895471768
1.8178072878331493532874318326
1.84455258568661802988787169604
1.87128782220458429661294227057
1.89801306803434993352158550641
1.92472838738302103103661271852
1.95143383830159284311237734375
1.9781294729547541226914566669
2.00481533787725361460716286913
2.03149147421761379605124673029
2.0581579179699238495185511127
2.08481470019439483700417202845
2.11146184722731476413736615731
2.13809938088099935960464928886
2.16472731863429565956556611237
2.19134567381415961679947630871
2.21795445576879571234046954026
2.24455367003281571749034536152
2.271143318484845140110139393
2.29772339949797931241959071517
2.32429390808346637555407809224
2.35085483602797144058723373669
2.37740617202475482135418654948
2.4039479017990773176710847501
2.4304800082281269655275373789
2.45700247145574436023601357493
2.48351526900220750478371643633
2.51001837586932205209011670774
2.53651176464104871705779318683
2.56299540557988645928097535463
2.58946926671921771305657983726
2.61593331395181040635247230575
2.6423875111146607079878694393
2.66883182007035032033318269025
2.6952662007850826453122731604
2.72169061140355325011421007276
2.74810500832080170495179859842
2.7745093462511840207386600708
2.80090357829459754486973100793
2.82728765600008324619133851564
2.85366152942692380596292440317
2.88002514720334980258729200048
2.90637845658296050860092170818
2.93272140349896038522310083364
2.95905393261630724073616427451
2.98537598738186319376668674035
3.01168751007263503227503040836
3.0379884418421862661980112739
3.0642787227652991199252944122
3.09055829188096088496612461632
3.11682708723374543917591078987
3.14308504591365732363335969122
3.16933210409450253946039017792
3.19556819707084717316403254749
3.22179325929362206982778015191
3.24800722440442903877887288446
3.27421002526860148695827198609
3.30040159400706992248486308138
3.32658186202708044676614238295
3.35275076005181215042296987283
3.37890821814893723921403981884
3.40505416575816573446927832931
3.43118853171781471209567982692
3.45731124429044025922222072337
3.4834222311875686325859531801
3.50952141959356149275281053753
3.53560873618864855845542628731
3.56168410717115957124269242292
3.58774745827898607811690391546
3.61379871481030222487321129868
3.63983780164357250187087953391
3.66586464325687319337771098868
3.69187916374655314824521874098
3.71788128684525841039641483376
3.743870935939344219561871644
3.76984803408569691316693656781
3.79581250402798732669746326198
3.82176426821237639984594132701
3.84770324880269284699666514925
3.87362936769510194101036468647
3.89954254653228368680064734718
3.92544270671713792395645492192
3.95132976942603319386381864189
3.97720365562161553472464012184
4.00306428606519272596280598048
4.02891158132870889024025755274
4.05474546180632377525269746218
4.08056584772561047728979521263
4.1063726591583848329550661529
4.13216581603117919324228007793
4.15794523813537280421964656294
4.18371084513699054980270680153
4.2094625565861813634820538059
4.23520029192638718644717876252
4.26092397050321293839846986442
4.28663351157300757359937200195
4.31232883431116591756900901878
4.33800985782016061847398794959
4.36367650113731320100877607793
4.38932868324231287865712443415
4.41496632306449146203854473012
4.44058933948986239593373654834
4.46619765136793166495298836978
4.491791177518288027094017843
4.51736983673697976509107959364
4.54293354780268488697301747875
4.56848222948268145913732027074
4.59401580053862451704729852597
4.61953417973213576993016898416
4.64503728583021209617660565481
4.67052503761045861511909280379
4.69599735386615191811840881738
4.72145415341113884705428528737
4.74689535508457602105454920105
4.77232087775551513228010586456
4.79773064032733885849974651183
4.82312456174205207374249993343
4.84850256098443287822360212855
4.87386455708604781473389862573
4.89921046912913549050496304684
4.92454021625036268096868780806
4.94985371764445685458717932973
4.97515089256771892581382364746
5.00043166034141991604694188027
5.02569594035508507995078944034
5.05094365206966893655124243008
5.07617471502062453088058900061
5.10138904882087014247095420532
5.12658657316365655151049773568
5.15176720782533787181962245469
5.17693087266804886182216194352
5.20207748764229153023183005746
5.2272069727894337621065465322
5.25231924824412260310819864427
5.27741423423661475511442947371
5.30249185109502675463921866852
5.32755201924750722671272666942
5.35259465922433353083556554132
5.37761969165993504225062962772
5.402627037294845240963764357
5.42761661697758471259415988165
5.45258835166647709915190264149
5.47754216243139997413306975237
5.50247797045547255480538388939
5.5273956970366821051466687484
5.55229526358945082551453272349
5.57717659164614496969254535773
5.60203960285852787640250013125
5.62688421899915855062403663068
5.65171036196273738005466332752
5.67651795376740052371056797779
5.70130691655596446294964272306
5.72607717259712216003351285903
5.75082864428659222567806905979
5.77556125414822245481738337494
5.80027492483504904897145313381
5.82496957913031280411357435105
5.84964513994843350472991298933
5.87430153033594372780555232724
5.89893867347238322471331666831
5.92355649267115501438113069101
5.94815491138034428762937544533
5.97273385318350119016206059552
5.9972932418003885203266023457
6.02183300108769534739000663244
6.04635305503971752667914902063
6.0708533277890060594658002843
6.09533374360698421791065498325
6.11979422690453432868321915749
6.14423470223255508301687203405
6.16865509428249021591032502245
6.19305532788682937292174462952
6.2174353280195819594921284903
6.24179501979672474495480883331
6.26613432847662397131325575452
6.29045317946043269547577694963
6.3147514982924640729002472527
6.33902921066054127050248804889
6.36328624239632467719700801651
6.38752251947561706154795157207
6.41173796801864730769147150978
6.43593251429033334292926207862
6.46010608470052485316826658099
6.48425860580422636567588448184
6.50839000430180126241626215687
6.532500207039157271514988957
6.55658914100791396915085727813
6.58065673334555280937897064469
6.6047029113355501850346319571
6.62872760240749400893787402092
6.65273073413718429110046947329
6.67671223424671817451752520949
6.70067203060455987939154148157
6.7246100512255959932757603595
6.74852622427117653262383574972
6.77242047804914218958283595343
6.79629274101383816655524715207
6.82014294176611499007227351759
6.84397100905331668485498763839
6.86777687176925667858179002408
6.89156045895418179782054730557
6.91532169979472470581238362232
6.93906052362384512330240411157
6.96277685992076016439194443327
6.98647063831086411042887116506
7.01014178856563793624889336827
7.03379024060254889462394733867
7.05741592448494045655590919886
7.08101877042191289706785165693
7.10459870876819480838371423693
7.12815567002400581484375820916
7.15168958483491075657091277817
7.17520038399166560177569094984
7.19868799843005534065857583303
7.22215235923072410713266813231
7.24559339761899776804015645577
7.2690110449646992131682260249
7.29240523278195657317794298148
7.31577589272900458653820115972
7.33912295660797933070092602083
7.3624463563647065270584902241
7.38574602408848362368495878874
7.4090218920118558544747531839
7.43227389251038646805115429692
7.45550195810242131471844741775
7.47870602144884797477127858322
7.50188601535284960664890365057
7.52504187275965368872655992216
7.54817352675627582396738903999
7.57128091057125877221252241614
7.59436395757440687056055498504
7.6174226012765159980772390774
7.64045677532909923697849466584
7.66346641352410837844152584865
7.68645144979365141731682723232
7.70941181820970617623512576409
7.73234745298383019592489512539
7.75525828846686702497515311704
7.77814425914864903879204713755
7.80100529965769691410357304895
7.82384134476091588206206439508
7.84665232936328887977631710293
7.86943818850756671697194094413
7.8921988573739553714273885825
7.91493427127980052386181292596
7.93764436567926944005721985033
7.96032907616303030517915919553
7.98298833845792911251534001687
8.00562208842666420617803680064
8.02823026206745857471200272693
8.0508127955137299900129137305
8.07336962503375908349027947827
8.09590068703035544900147578732
8.11840591804052185973833196191
8.14088525473511668396285201535
8.16333863391851458226251657913
8.18576599252826556682660655089
8.20816726763475250113156097554
8.23054239644084711636402631013
8.25289131628156461890351192563
8.2752139646237169612310197127
8.29751027906556484672428735091
8.31978019733646853694303835237
8.34202365729653752819756915391
8.36424059693627916242986342711
8.38643095437624623571698173313
8.40859466786668366603054108355
8.43073167578717428025251829572
8.45284191664628377885526062064
8.47492532908120493510137627927
8.49698185185740108410604653542
8.51901142386824895562922003648
8.54101398413468090302711873762
8.56298947180482657939053036847
8.58493782615365411053054003411
8.60685898658261081313974461402
8.628752892619263505157705304
8.65061948391693845410255805084
8.67245870025436100789547506393
8.69427048153529495150023282479
8.71605476778818163152569559139
8.73781149916577888979379292827
8.75954061594479984575880133063
8.78124205852555156657470038265
8.80291576743157366254535010016
8.82456168330927684465653473254
8.84617974692758147987886490998
8.86776989917755617894546862878
8.88933208107205645034769407039
8.91086623374536345335507292186
8.9323722984528228819519478367
8.95385021657048401069186444711
8.97529992959473893260149530371
8.99672137914196201841794409775
9.01811450694814962561623231955
9.03947925486856008487707047746
9.06081556487735399085814962636
9.08212337906723482336465743883
9.10340263964908992426604092519
9.12465328895163185477573264984
9.14587526942104015699816895079
9.16706852362060354295250951635
9.18823299423036253360458184227
9.20936862404675256977729725144
9.23047535598224761616470417573
9.25155313306500427904555703301
9.27260189843850645767839361579
9.29362159536121054876124905875
9.31461216720619122275491877773
9.33557355746078779029875459187
9.3565057097262511763919853132
9.37740856771739151947115234623
9.39828207526222641198510814146
9.41912617630162979855281521332
9.43994081488898154728558882503
9.4607259351898177093641385113
9.48148148148148148148148148148


==> anc/dPnsM111.dat <==
# dPnsM111
7.11111111111111111111111111111
7.111104
7.11110342127888497569207007873
7.1111027954599080642778238053
7.11110211871012013577127356344
7.11110138688463647660779930377
7.11110059550125064310196949317
7.11109973971298232285383795387
7.11109881427839106818163527186
7.11109781352947408231073090893
7.11109673133695144211348198261
7.11109556107272614004542053313
7.11109429556928902455803611563
7.11109292707582000670938442176
7.11109144721071666633834007837
7.11108984691025951008729709921
7.11108811637309947173659915747
7.11108624500022765783056040048
7.11108422133005967171413441046
7.11108203296823692739170034602
7.11107966651171500780378717035
7.11107710746667413201828570169
7.11107434015974895814618665698
7.11107134764203403177391580745
7.11106811158527694275073980879
7.11106461216962340528147962379
7.11106082796222673439826482885
7.11105673578597823911718077201
7.11105231057755454623287371363
7.11104752523391243818364915568
7.1110423504462910329894720897
7.1110367545207046205702646766
7.11103070318382672916910187216
7.11102415937307652137365745094
7.11101708300962186334735068919
7.11100943075290878074901151939
7.11100115573521386960907452515
7.11099220727459387716164496292
7.11098253056447435692904047846
7.11097206633797622385616061239
7.11096075050492431268438452315
7.11094851375931472841016792806
7.11093528115483684684310223106
7.1109209716458501678161150843
7.11090549759100464517708604763
7.11088876421646432045352706276
7.11087066903544666971728710671
7.11085110122052252032907300953
7.1108299409248320672338740769
7.11080705854805964526902137304
7.11078231394267157828423664459
7.11075555555555555555555555556
7.11072661949980434015905949209
7.11069532855095876944674582071
7.11066149106156234411923372772
7.1106248997873793859455207443
7.11058533061808771065403021406
7.11054254120467169824745324927
7.11049626947510896463731914873
7.11044623202925967109210100196
7.1103921224031276612296546859
7.11033360919186255782658221195
7.11027033402000678345736133684
7.11020190934655589102477664335
7.11012791609138887247255947399
7.110047901068531059920410516
7.10996137421052914238551342905
7.1098678055669384470835755795
7.10976662205853914126227607865
7.10965720396740192514057285644
7.10953888114130594574491407294
7.1094109288892621564698406403
7.10927256354300346286488840471
7.10912293765725714425134592784
7.10896113481940269309254599517
7.10878616403672581962953674518
7.10859695366689227546879699782
7.1083923448544675114145941562
7.1081710844332828671992412371
7.10793181725117746473801333933
7.10767307787010720502916004034
7.10739328159078658406878938563
7.1070907147468920140106491637
7.10676352420938162423842810245
7.10640970603664872292309001522
7.10602709320099459300613152509
7.10561334231624903600928181306
7.10516591928524941363780370141
7.10468208377927340200757947853
7.10415887245436674836358617517
7.10359308080177118977478171296
7.10298124352129197606395195869
7.10231961329739789771066710871
7.10160413784806394636130977046
7.10083043510578781440985793713
7.09999376637877157823190869355
7.09908900732788904141991089096
7.09811061658168157200920603205
7.09705260179715891724925940054
7.09590848295853781900662420749
7.09467125268913446976738778529
7.09333333333333333333333333333
7.07555555555555555555555555556
7.05777777777777777777777777778
7.04
7.02222222222222222222222222222
7.00444444444444444444444444444
6.98666666666666666666666666667
6.96888888888888888888888888889
6.95111111111111111111111111111
6.93333333333333333333333333333
6.91555555555555555555555555556
6.89777777777777777777777777778
6.88
6.86222222222222222222222222222
6.84444444444444444444444444444
6.82666666666666666666666666667
6.80888888888888888888888888889
6.79111111111111111111111111111
6.77333333333333333333333333333
6.75555555555555555555555555556
6.73777777777777777777777777778
6.72
6.70222222222222222222222222222
6.68444444444444444444444444444
6.66666666666666666666666666667
6.64888888888888888888888888889
6.63111111111111111111111111111
6.61333333333333333333333333333
6.59555555555555555555555555556
6.57777777777777777777777777778
6.56
6.54222222222222222222222222222
6.52444444444444444444444444444
6.50666666666666666666666666667
6.48888888888888888888888888889
6.47111111111111111111111111111
6.45333333333333333333333333333
6.43555555555555555555555555556
6.41777777777777777777777777778
6.4
6.38222222222222222222222222222
6.36444444444444444444444444444
6.34666666666666666666666666667
6.32888888888888888888888888889
6.31111111111111111111111111111
6.29333333333333333333333333333
6.27555555555555555555555555556
6.25777777777777777777777777778
6.24
6.22222222222222222222222222222
6.20444444444444444444444444444
6.18666666666666666666666666667
6.16888888888888888888888888889
6.15111111111111111111111111111
6.13333333333333333333333333333
6.11555555555555555555555555556
6.09777777777777777777777777778
6.08
6.06222222222222222222222222222
6.04444444444444444444444444444
6.02666666666666666666666666667
6.00888888888888888888888888889
5.99111111111111111111111111111
5.97333333333333333333333333333
5.95555555555555555555555555556
5.93777777777777777777777777778
5.92
5.90222222222222222222222222222
5.88444444444444444444444444444
5.86666666666666666666666666667
5.84888888888888888888888888889
5.83111111111111111111111111111
5.81333333333333333333333333333
5.79555555555555555555555555556
5.77777777777777777777777777778
5.76
5.74222222222222222222222222222
5.72444444444444444444444444444
5.70666666666666666666666666667
5.68888888888888888888888888889
5.67111111111111111111111111111
5.65333333333333333333333333333
5.63555555555555555555555555556
5.61777777777777777777777777778
5.6
5.58222222222222222222222222222
5.56444444444444444444444444444
5.54666666666666666666666666667
5.52888888888888888888888888889
5.51111111111111111111111111111
5.49333333333333333333333333333
5.47555555555555555555555555556
5.45777777777777777777777777778
5.44
5.42222222222222222222222222222
5.40444444444444444444444444444
5.38666666666666666666666666667
5.36888888888888888888888888889
5.35111111111111111111111111111
5.33333333333333333333333333333
5.31555555555555555555555555556
5.29777777777777777777777777778
5.28
5.26222222222222222222222222222
5.24444444444444444444444444444
5.22666666666666666666666666667
5.20888888888888888888888888889
5.19111111111111111111111111111
5.17333333333333333333333333333
5.15555555555555555555555555556
5.13777777777777777777777777778
5.12
5.10222222222222222222222222222
5.08444444444444444444444444444
5.06666666666666666666666666667
5.04888888888888888888888888889
5.03111111111111111111111111111
5.01333333333333333333333333333
4.99555555555555555555555555556
4.97777777777777777777777777778
4.96
4.94222222222222222222222222222
4.92444444444444444444444444444
4.90666666666666666666666666667
4.88888888888888888888888888889
4.87111111111111111111111111111
4.85333333333333333333333333333
4.83555555555555555555555555556
4.81777777777777777777777777778
4.8
4.78222222222222222222222222222
4.76444444444444444444444444444
4.74666666666666666666666666667
4.72888888888888888888888888889
4.71111111111111111111111111111
4.69333333333333333333333333333
4.67555555555555555555555555556
4.65777777777777777777777777778
4.64
4.62222222222222222222222222222
4.60444444444444444444444444444
4.58666666666666666666666666667
4.56888888888888888888888888889
4.55111111111111111111111111111
4.53333333333333333333333333333
4.51555555555555555555555555556
4.49777777777777777777777777778
4.48
4.46222222222222222222222222222
4.44444444444444444444444444444
4.42666666666666666666666666667
4.40888888888888888888888888889
4.39111111111111111111111111111
4.37333333333333333333333333333
4.35555555555555555555555555556
4.33777777777777777777777777778
4.32
4.30222222222222222222222222222
4.28444444444444444444444444444
4.26666666666666666666666666667
4.24888888888888888888888888889
4.23111111111111111111111111111
4.21333333333333333333333333333
4.19555555555555555555555555556
4.17777777777777777777777777778
4.16
4.14222222222222222222222222222
4.12444444444444444444444444444
4.10666666666666666666666666667
4.08888888888888888888888888889
4.07111111111111111111111111111
4.05333333333333333333333333333
4.03555555555555555555555555556
4.01777777777777777777777777778
4.
3.98222222222222222222222222222
3.96444444444444444444444444444
3.94666666666666666666666666667
3.92888888888888888888888888889
3.91111111111111111111111111111
3.89333333333333333333333333333
3.87555555555555555555555555556
3.85777777777777777777777777778
3.84
3.82222222222222222222222222222
3.80444444444444444444444444444
3.78666666666666666666666666667
3.76888888888888888888888888889
3.75111111111111111111111111111
3.73333333333333333333333333333
3.71555555555555555555555555556
3.69777777777777777777777777778
3.68
3.66222222222222222222222222222
3.64444444444444444444444444444
3.62666666666666666666666666667
3.60888888888888888888888888889
3.59111111111111111111111111111
3.57333333333333333333333333333
3.55555555555555555555555555556
3.53777777777777777777777777778
3.52
3.50222222222222222222222222222
3.48444444444444444444444444444
3.46666666666666666666666666667
3.44888888888888888888888888889
3.43111111111111111111111111111
3.41333333333333333333333333333
3.39555555555555555555555555556
3.37777777777777777777777777778
3.36
3.34222222222222222222222222222
3.32444444444444444444444444444
3.30666666666666666666666666667
3.28888888888888888888888888889
3.27111111111111111111111111111
3.25333333333333333333333333333
3.23555555555555555555555555556
3.21777777777777777777777777778
3.2
3.18222222222222222222222222222
3.16444444444444444444444444444
3.14666666666666666666666666667
3.12888888888888888888888888889
3.11111111111111111111111111111
3.09333333333333333333333333333
3.07555555555555555555555555556
3.05777777777777777777777777778
3.04
3.02222222222222222222222222222
3.00444444444444444444444444444
2.98666666666666666666666666667
2.96888888888888888888888888889
2.95111111111111111111111111111
2.93333333333333333333333333333
2.91555555555555555555555555556
2.89777777777777777777777777778
2.88
2.86222222222222222222222222222
2.84444444444444444444444444444
2.82666666666666666666666666667
2.80888888888888888888888888889
2.79111111111111111111111111111
2.77333333333333333333333333333
2.75555555555555555555555555556
2.73777777777777777777777777778
2.72
2.70222222222222222222222222222
2.68444444444444444444444444444
2.66666666666666666666666666667
2.64888888888888888888888888889
2.63111111111111111111111111111
2.61333333333333333333333333333
2.59555555555555555555555555556
2.57777777777777777777777777778
2.56
2.54222222222222222222222222222
2.52444444444444444444444444444
2.50666666666666666666666666667
2.48888888888888888888888888889
2.47111111111111111111111111111
2.45333333333333333333333333333
2.43555555555555555555555555556
2.41777777777777777777777777778
2.4
2.38222222222222222222222222222
2.36444444444444444444444444444
2.34666666666666666666666666667
2.32888888888888888888888888889
2.31111111111111111111111111111
2.29333333333333333333333333333
2.27555555555555555555555555556
2.25777777777777777777777777778
2.24
2.22222222222222222222222222222
2.20444444444444444444444444444
2.18666666666666666666666666667
2.16888888888888888888888888889
2.15111111111111111111111111111
2.13333333333333333333333333333
2.11555555555555555555555555556
2.09777777777777777777777777778
2.08
2.06222222222222222222222222222
2.04444444444444444444444444444
2.02666666666666666666666666667
2.00888888888888888888888888889
1.99111111111111111111111111111
1.97333333333333333333333333333
1.95555555555555555555555555556
1.93777777777777777777777777778
1.92
1.90222222222222222222222222222
1.88444444444444444444444444444
1.86666666666666666666666666667
1.84888888888888888888888888889
1.83111111111111111111111111111
1.81333333333333333333333333333
1.79555555555555555555555555556
1.77777777777777777777777777778
1.76
1.74222222222222222222222222222
1.72444444444444444444444444444
1.70666666666666666666666666667
1.68888888888888888888888888889
1.67111111111111111111111111111
1.65333333333333333333333333333
1.63555555555555555555555555556
1.61777777777777777777777777778
1.6
1.58222222222222222222222222222
1.56444444444444444444444444444
1.54666666666666666666666666667
1.52888888888888888888888888889
1.51111111111111111111111111111
1.49333333333333333333333333333
1.47555555555555555555555555556
1.45777777777777777777777777778
1.44
1.42222222222222222222222222222
1.40444444444444444444444444444
1.38666666666666666666666666667
1.36888888888888888888888888889
1.35111111111111111111111111111
1.33333333333333333333333333333
1.31555555555555555555555555556
1.29777777777777777777777777778
1.28
1.26222222222222222222222222222
1.24444444444444444444444444444
1.22666666666666666666666666667
1.20888888888888888888888888889
1.19111111111111111111111111111
1.17333333333333333333333333333
1.15555555555555555555555555556
1.13777777777777777777777777778
1.12
1.10222222222222222222222222222
1.08444444444444444444444444444
1.06666666666666666666666666667
1.04888888888888888888888888889
1.03111111111111111111111111111
1.01333333333333333333333333333
0.995555555555555555555555555556
0.977777777777777777777777777778
0.96
0.942222222222222222222222222222
0.924444444444444444444444444444
0.906666666666666666666666666667
0.888888888888888888888888888889
0.871111111111111111111111111111
0.853333333333333333333333333333
0.835555555555555555555555555556
0.817777777777777777777777777778
0.8
0.782222222222222222222222222222
0.764444444444444444444444444444
0.746666666666666666666666666667
0.728888888888888888888888888889
0.711111111111111111111111111111
0.693333333333333333333333333333
0.675555555555555555555555555556
0.657777777777777777777777777778
0.64
0.622222222222222222222222222222
0.604444444444444444444444444444
0.586666666666666666666666666667
0.568888888888888888888888888889
0.551111111111111111111111111111
0.533333333333333333333333333333
0.515555555555555555555555555556
0.497777777777777777777777777778
0.48
0.462222222222222222222222222222
0.444444444444444444444444444444
0.426666666666666666666666666667
0.408888888888888888888888888889
0.391111111111111111111111111111
0.373333333333333333333333333333
0.355555555555555555555555555556
0.337777777777777777777777777778
0.32
0.302222222222222222222222222222
0.284444444444444444444444444444
0.266666666666666666666666666667
0.248888888888888888888888888889
0.231111111111111111111111111111
0.213333333333333333333333333333
0.195555555555555555555555555556
0.177777777777777777777777777778
0.16
0.142222222222222222222222222222
0.124444444444444444444444444444
0.106666666666666666666666666667
0.0888888888888888888888888888889
0.0711111111111111111111111111111
0.0533333333333333333333333333333
0.0355555555555555555555555555556
0.0177777777777777777777777777778
0


==> anc/dPnsM200.dat <==
# dPnsM200
1867.02761510788917535840434296
1866.98940851645168963195502952
1866.98652798281183429210414638
1866.98343843902422984228626024
1866.98012528952146701464737664
1866.97657296063037501731811544
1866.97276483806148906304046107
1866.96868320063090411050569686
1866.9643091500045945694444499
1866.95962253624487950551133262
1866.95460187892789479942897468
1866.94922428358968824482195908
1866.94346535324687152238654852
1866.93729909472563555537448005
1866.93069781952035454806150101
1866.92363203888996111862116935
1866.91607035288676295480253459
1866.90797933299838348852223103
1866.89932339806903893117726774
1866.89006468315140597459868241
1866.88016290092488351541542378
1866.86957519530010351928183853
1866.85825598681309686454139691
1866.84615680939556657734671013
1866.833226138090260768924542
1866.81940920726246882346340102
1866.80464781884018542908358053
1866.78888014009649670338747398
1866.77204049046823994152981225
1866.75405911688497241411523404
1866.73486195706175393399871001
1866.71437039018820083272395877
1866.69250097442470288293367321
1866.66916517059460558631096449
1866.64426905143854227724440602
1866.6177129957739453535848979
1866.58939136687906210805207392
1866.55919217439653248976361466
1866.52699671902673297811511361
1866.49267921925562563599778316
1866.45610641933573972641985636
1866.4171371777121112113878807
1866.37562203505745815424794837
1866.33140276105250953918794128
1866.28431187901814780298331501
1866.23417216747576967992879567
1866.1807961376808926400928421
1866.1239854861423871613867218
1866.0635305211056212480136804
1865.99920956194205237002085925
1865.9307883103501440007443725
1865.85801919223262524514114815
1865.78064066907270758667936948
1865.69837651758651884218159249
1865.61093507638024036507528881
1865.51800845828769241633729882
1865.41927172700677062611731455
1865.31438203659046117187008281
1865.20297773227930947029887007
1865.08467741108621605268130011
1864.95907894046017011314788193
1864.82575843326173090450957167
1864.68426917717827285418109242
1864.53414051658956060865748505
1864.37487668476222398415749076
1864.20595558410301084547107723
1864.02682751203286991436306478
1863.83691382985419324814012672
1863.6356055717688051947014184
1863.42226199096099175144746959
1863.19620903938404016716027759
1862.9567377775759178733178497
1862.70310271047481501954883767
1862.4345200448026328170729651
1862.15016586312775095389060512
1861.84917420920040748317995173
1861.53063507856676908269153383
1861.19359230780229779304607082
1860.83704135495131046064334813
1860.45992696290647991173566494
1860.0611406964969372798492597
1859.63951834296265001189378774
1859.19383716426031231936110728
1858.7228129882547585023093559
1858.22509712428058890606530868
1857.69927308678979512640812709
1857.14385310880877973720963133
1856.55727442468570237033382732
1855.93789529908699733530034669
1855.28399077636735908431232675
1854.59374812125399743006717451
1853.86526191821300089061292399
1853.09652879285820914109465999
1852.28544171427110756957072816
1851.4297838320684224449932483
1850.52722179642068866439264362
1849.57529850292164679240739421
1848.57142519715889308117470377
1847.51287286595632307702933632
1846.39676283345476956653609624
1845.22005647036459431448684021
1843.97954391374697872979143229
1829.59825558930795139429507963
1817.46204995101307651474923721
1806.53757188272296514277433375
1796.39140661097452173630462292
1786.79161018932454781834908661
1777.596824671496877856532453
1768.71348712780310638796430079
1760.0760044743074352270332828
1751.63639589003729295815835724
1743.35839574385456553466165005
1735.21387084185303531162214134
1727.18052995573712217835143762
1719.24039803193890011912325128
1711.378764698037851963311347
1703.5834386676204057369076037
1695.84420604108138553015882917
1688.15242839765463661171575925
1680.5007390961314513660079009
1672.88281005962660705662382101
1665.29317010845004320411586826
1657.72706162918605736569650395
1650.18032618506785410119291426
1642.64931227217798302573333901
1635.13080023008078588351066092
1627.62194058915095483133462937
1620.12020305012090294711078139
1612.62333395555210199424337826
1605.12932060228439638843383456
1597.63636110878456290029189489
1590.14283882638132134741535758
1582.64730049286705940351750955
1575.14843748801741461720076122
1567.64506967551816592874749484
1560.13613141350148340780872894
1552.62065939290440424148644515
1545.09778202399752354416619838
1537.56671014029467410710559694
1530.0267288283587915577820477
1522.47719022382614684198205928
1514.91750713985783488406526882
1507.34714741540962215785580301
1499.76562888813268043486530684
1492.17251491111568495916704301
1484.56741034463288135848927697
1476.94995796403141637194015318
1469.31983523323901747832306562
1461.67675140039144343244027662
1454.02044487800221481753725919
1446.35068087511409005401161376
1438.66724925313600213698205125
1430.96996258070573536373748559
1423.25865436602980908778057464
1415.53317744782191332438635259
1407.79340252825915537392912076
1400.03921683335874691146515022
1392.27052288789430267045507315
1384.487237393460424226484422
1376.68929019958999621505492925
1368.87662335895857087916213914
1361.04919025869788771510631268
1353.20695482070583712572313214
1345.34989076459985813240116279
1337.47798092762915210566601299
1329.59121663645036783142352518
1321.68959712619195943610759703
1313.77312900269313234704085999
1305.84182574421180553380957513
1297.89570723925889480680289714
1289.93479935753912041131118946
1281.95913355126635119997963929
1273.96874648437844994032664661
1265.96367968740635213907660914
1257.94397923595788676918399602
1249.90969545096141252329321506
1241.86088261898012485817537056
1233.7975987310570093888055851
1225.71990523868473512770189841
1217.62786682561592789148246445
1209.52155119433867376353585177
1201.40102886614103724906797867
1193.26637299377795200772560092
1185.1176591858350371654987149
1176.95496534195757910779273947
1168.77837149817986804799000837
1160.58795968165097436351484496
1152.38381377410849927417560297
1144.16601938350237850158360989
1135.93466372321693774405985337
1127.68983549838152482917751615
1119.43162479879855911602959828
1111.16012299805308743690679912
1102.87542265840022505174926575
1094.57761744105646540923360012
1086.26680202154801142682356392
1077.94307200979423591307890873
1069.60652387462731975151331168
1061.25725487247022377201365049
1052.89536297991458635997740307
1044.52094682995805047950889067
1036.1341056516770434552266871
1027.7349392131262804480882993
1019.32354776727034661207197042
1010.90003200076573179450901034
1002.46449298542373457180272535
994.017032132195800411140832192
985.557751147533185445946018743
977.086751991982409721731680645
968.604136840886842783433604143
960.110008047073005694354716247
951.604468105407827668829925283
943.087619619120208711730215914
934.559565267786854232263535145
926.020407776888502156690433479
917.470249888848392937914222374
908.909194335470170401092362893
900.337343811697376217359133847
891.754800950621340145335153553
883.161668299668596966603616548
874.558048297903002173102227249
865.944043254381492991053137952
857.319755327505968604358633122
848.685286505317061282311803255
840.040738586678654923390844459
831.386213163304894411145214616
822.72181160258413207321934871
814.047635031156789295049496209
805.363784319206483832383828714
796.670360065425997552771291428
787.967462582621745346481062711
779.255191883922363150937173107
770.533647669558870098982394554
761.802929314185584756501040561
753.063135854712595694368610568
744.314365978622109134717016296
735.556718012742427512764207559
726.790289912454658432373363665
718.015179251308519170351597287
709.23148321102479271343406465
700.439298571863112043234136669
691.638721703334804434351073309
682.82984855524152100678226501
674.012774649021312497872630902
665.187595069384693749363525516
656.354404456224070055490522981
647.513296996780681376113559932
638.664366418053958362535673408
629.807705979438879856668089863
620.943408465577577510000921341
612.071566179412051761429449342
603.192270935425446812513700782
594.305614053059882408228603546
585.411686350299359238241233685
576.510578137406744157980673071
567.602379210804303081470643492
558.687178847087684725179186211
549.765065797163668898245791263
540.836128280502380083859042399
531.900453979495031912669762485
522.95813003390861198211073221
514.009243035429240439324856978
505.053879022286240862865147191
496.092123473949249225673718603
487.124061305890957013099892974
478.149776864408338760675691725
469.169353921495453168300401714
460.182875669761131290573036525
451.190424717385075799526487318
442.192083083106092623286296064
433.187932191236360997322761135
424.178052866695820699452646476
415.162525330060916513747524316
406.141429192622090285091242597
397.114843451444550755306947437
388.082846484426981152378227449
379.045516045352964645732360078
370.002929258930018664455346236
360.955162615811231057001772484
351.902291967594584480893424223
342.844392521795140555922712491
333.781538836785332478951092162
324.713804816698684245695658607
315.641263706292336597847052562
306.56398808576381453606371277
297.482049865517518916005032629
288.395520280876465463123090369
279.304469886734828673049570142
270.208968552146875662481492846
261.109085454847896239261556135
252.004889075702750393585455069
242.896447193077663184119033111
233.783826877130899698348088288
224.667094484017949487102403247
215.546315650006840676957517242
206.421555285499188906179700873
197.292877568952565352365182213
188.160345940699741452757680397
179.024023096660335478925873043
169.88397098194034792140935602
160.740250784315028660426618063
151.592922927590469127152949226
142.442047064839257065876223773
133.287682071505470048070788861
124.129886038374216510700847287
114.968716264400859726474726875
105.804229249394980684810946786
96.6364806865540502781883264704
87.4655254548416893461537210085
78.2914176112052969127333828847
69.1142103826277222336305144953
59.933956158007544905507714968
50.7507064798624091254571491085
41.5645120358497330551844939172
32.3754226500989819579163634186
23.1834872743495541382802185966
13.9887539788881815128481813218
4.79126994327959164233224938984
-4.40891855311598498017672725839
-13.6117661408450499298109754401
-22.8172283702895816067533838145
-32.0252617218292460214521563469
-41.2358236162442278858251169458
-50.4488724253660438327698908974
-59.6643674829839170300630917737
-68.8822690960145201795293428345
-78.1025385559431323034630839474
-87.3251381505445042474417717952
-96.5500311758919889273673776512
-105.777181948663765501398183465
-115.006555818755272365515522035
-124.238119182207262696042038128
-133.471839494459208766486181642
-142.707685283938108056175550887
-151.945626165993085886256466079
-161.185632857186546644270385317
-170.427677189952999310840296407
-179.671732127637073742200645471
-188.917771779922652796092755007
-198.165771418665472768836264232
-207.415707494141991641161139516
-216.667557651727792265777630816
-225.921300749019276883249377931
-235.176916873412921297067533802
-244.434387360156892810209759144
-253.693694810890396828033091104
-262.954823112686704142390768691
-272.217757457616425682519297904
-281.482484362848245384509353
-290.748991691304996315289794733
-300.017268672893671904278129336
-309.287305926328704800711118972
-318.559095481568622307493421669
-327.832630802887001476970132728
-337.107906812599500844349386828
-346.384919915469641604516224998
-355.663668023816951129109363078
-364.944150583352068542585674492
-374.22636859976444825624093445
-383.510324666089385694936702379
-392.796022990882232921310273568
-402.083469427228873639875629591
-411.372671502622790530800934373
-420.663638449740386626474959689
-429.956381238147620350030929691
-439.250912606972484989009411159
-448.547247098579412162331994312
-457.845401093283309936488803806
-467.145392845142664660529987325
-476.447242518872946668380792878
-485.750972227923469463244149929
-495.05660607376286597627405467
-504.364170186420470537450213107
-513.673692766333138335349182982
-522.985204127549402903763199902
-532.298736742345374631659367203
-541.614325287309428113061503608
-550.932006690955522636916025337
-560.251820182927958255756727329
-569.573807344863500405191791762
-578.898012162980120522895303549
-588.224481082465110963024611944
-597.553263063739053099778187492
-606.884409640676062276733753365
-616.217974980864917725382855382
-625.554015948000126507898805054
-634.892592166496686026538958441
-644.233766088427319224137831974
-653.577603062886281393676409728
-662.924171407889500357216656109
-672.273542484926837380388718696
-681.625790776288671323340899836
-690.98099396529584219880023035
-700.33923301956927396999619338
-709.700592277483364216258816188
-719.065159537955517302392098803
-728.433026153733048213065921278
-737.804287128348140096457787021
-747.179041216921647528557904534
-756.557391031007351558606461264
-765.939443147679848424610537432
-775.325308223081653309479736193
-784.715101110658391222705869273
-794.108940984325202915439969889
-803.506951466822795497935269091
-812.909260763538003645335250736
-822.316001802081394976710281637
-831.727312377933458824870076944
-841.1433353064913780857088603
-850.564218581870427655461816475
-859.990115542837811539696410603
-869.421185046282399807003784128
-878.857591648651527906176632637
-888.299505795815964037889397267
-897.74710402185654474450670139
-907.20056915730105637952236257
-916.660090547377957271375842819
-926.125864280894776746743041932
-935.59809343039380858929203165
-945.076988304286389039974397845
-954.562766711720003754478407554
-964.055654240990139504739744927
-973.55588455237167047713477236
-983.063699686313188310543754968
-992.579350388012656455699904203
-1002.10309644947477293246375246
-1011.63520707024022388101251761
-1021.1759612380754604296253047
-1030.72564813101969762782383858
-1040.28456754230460323989233034
-1049.85303032979284270381336442
-1059.43135889172566138098207472
-1069.01988767072858695938950613
-1078.61896368819990531375035711
-1088.22894711140082721922194108
-1097.85021185578152655835793344
-1107.48314622531612289932293163
-1117.12815359388520818201176779
-1126.78565313104012066673720278
-1136.45608057581279895469575128
-1146.13988906260324667755305365
-1155.83755000358863867805387597
-1165.549554032559947998490184
-1175.27641201561066915857684851
-1185.01865613468587983335012579
-1194.77684105065796998411285184
-1204.55154515333889662192240611
-1214.34337190668068316244802979
-1224.15295129837118962636332585
-1233.9809414041187085744239559
-1243.82803007815765606643492919
-1253.69493678292332896688802723
-1263.58241457246582427745985634
-1273.49125224603681067085875756
-1283.42227669042978104754464885
-1293.37635543213490537036105144
-1303.35439942324406782239686557
-1313.35736608838310759237867929
-1323.38626266384522891146123801
-1333.44214986465984908514352234
-1343.52614592068674885752668355
-1353.63943102913842360189473254
-1363.78325227840423606863759426
-1373.95892910692684158071180529
-1384.16785937147442687608080439
-1394.41152611185051605110043542
-1404.69150511437722649642682971
-1415.00947339500097017768716392
-1425.3672187453978182138869826
-1435.76665051302327784071398064
-1446.20981181998518536919350337
-1456.69889346765156448930104779
-1467.23624982631840577031820783
-1477.82441707508336711740081956
-1488.46613424035729564252669482
-1499.1643675876850660709627852
-1509.92233905824464376096680394
-1520.74355961892339854511660876
-1531.63186862775114856495158589
-1542.59148062528021569991510921
-1553.62704137683034678429865974
-1564.74369555354783977418134349
-1575.94716921605807205564446977
-1587.24387134998297362159971574
-1598.641020247082462550152825
-1610.1468027645990260449037981
-1621.77057780856730219012001533
-1633.52314040501263220603888022
-1645.41707052505461094373330932
-1657.46720332709222387648071558
-1669.69127819353039890769003467
-1682.11085966597023117044664154
-1694.75268795313972628262154436
-1707.65074010845023991901260226
-1720.8495355825530111445190867
-1734.40978311077434350276128837
-1748.41886944605010890718070521
-1763.01276026476328951270414375
-1778.43064408801725166406147091
-1795.20235397536984341279643595
-1816.21134301283078405652188207


==> anc/dPnsM201.dat <==
# dPnsM201
-3986.18490770983176524824413631
-3986.12920520255865536883404119
-3986.12535175290149176826450392
-3986.12123554128460362898020503
-3986.11683895657777496726034581
-3986.11214323181514701583411973
-3986.10712837029255572759993159
-3986.10177306709496743988664102
-3986.09605462578368582275253183
-3986.08994886995797170122393833
-3986.08343004938992405914617643
-3986.07647074041488250028556869
-3986.0690417402421946377516482
-3986.06111195483291125735214548
-3986.0526482799717915776582319
-3986.04361547514088340363047923
-3986.03397602978085030691109532
-3986.02369002150411100186449405
-3986.01271496580069463399797872
-3986.00100565675345854510236373
-3985.988513998253919994922946
-3985.97518882518337705053820582
-3985.96097571399619213049064559
-3985.94581678211303921754974147
-3985.9296504755015262097898942
-3985.91241134378984990247517383
-3985.89402980222597426278265722
-3985.87443187976019346983218493
-3985.85353895249279901388465708
-3985.83126746169086317421387346
-3985.80752861553882637144874123
-3985.78222807374657882518158397
-3985.75526561409600179374408129
-3985.72653477996242297855950184
-3985.69592250780108519889126486
-3985.6633087335404659228406353
-3985.62856597677405411356635813
-3985.59155890158992390577342484
-3985.55214385282307259275662783
-3985.51016836645894043902489165
-3985.4654706528577249305907656
-3985.41787905140796034223026097
-3985.36721145515426730928917833
-3985.31327470387809206692206457
-3985.2558639440415488547141408
-3985.19476195393304004215189963
-3985.12973843227903420607489403
-3985.06054924850909720023396105
-3984.98693565278084460260324128
-3984.9086234437877475029297961
-3984.82532209228548837250021732
-3984.73672381818161649364849683
-3984.64250261893835161030677824
-3984.54231324693925565322046567
-3984.4357901333668228353070451
-3984.32254625602947082003479108
-3984.20217194846254109054859607
-3984.07423364750826627420569202
-3983.93827257645369790796080516
-3983.79380336067269178737314659
-3983.64031257257750900208435207
-3983.47725720253659179803331662
-3983.30406305225667450663231087
-3983.12012304695850964102451358
-3982.92479546249488416506067991
-3982.71740206336584065957308317
-3982.4972261473774584002102264
-3982.26351049246530063160739289
-3982.01545520095952593758909839
-3981.75221543630320123496302448
-3981.47289904694568127075773646
-3981.17656407181575370699126968
-3980.86221612143082863486941921
-3980.52880562831446692938181645
-3980.17522495997005776861403357
-3979.80030538718782293726886116
-3979.40281389993908210585844885
-3978.9814498625284707903725297
-3978.53484149902311829305499732
-3978.06154219924802373365682879
-3977.56002663481800650070860485
-3977.02868667375609347507320698
-3976.46582708121171612408107794
-3975.86966099262329985317546664
-3975.23830514435013538434686983
-3974.56977484530664599338705969
-3973.86197867144419611152017368
-3973.11271286301399768440083821
-3972.31965540237827085823452991
-3971.4803597476801546792987219
-3970.59224819489566834568619576
-3969.65260483762756456723514794
-3968.65856809040929491744331916
-3967.60712273720865312419304482
-3966.49509146218823582204300599
-3965.31912581451804127681994504
-3964.07569655305868479591564977
-3962.76108330994494094354392112
-3961.37136350438903895991636721
-3959.90240042926749504957032816
-3958.34983042311441759115537716
-3956.70904902886038469868368789
-3937.45967148351973967122168156
-3921.01629586799157884018846874
-3906.15000131771989837113671665
-3892.33109050995902475518050629
-3879.26944783823928339551514459
-3866.78459018209517056428015259
-3854.75480793563238716705880626
-3843.09329574125556734055728362
-3831.7355311073865712231696421
-3820.63200654252881042300958498
-3809.74376625904327478355325256
-3799.03952336445456277368070157
-3788.49372054159853160295837563
-3778.08518090540261355676888763
-3767.7961426130643837541628896
-3757.61155129001586950105355069
-3747.51853057078336920202150353
-3737.50597870422788791336986556
-3727.56425628980244135041000076
-3717.68494113174086422629958911
-3707.860633351688808665840699
-3698.08479869757872095181311159
-3688.35164127170322871149791976
-3678.6559991932816964506210213
-3668.99325833778131465721502103
-3659.35928046792519104118773177
-3649.75034292852389621028868083
-3640.16308771199782291810327008
-3630.59447817705818359396028908
-3621.04176206329797848838988528
-3611.50243972014823231648725128
-3601.97423668162723307291856791
-3592.45507988427058034233564044
-3582.94307695601560889005149668
-3573.43649810703620851885318778
-3563.93376023582948139669362435
-3554.43341292992571867034140684
-3544.93412609396732353252546658
-3535.43467898127841878195840351
-3525.93395044049716749291948699
-3516.43091021797054764882043484
-3506.9246111806653962349187365
-3497.41418234430925240611782794
-3487.8988226081124660486918237
-3478.37779511135229058026128054
-3468.85042213880949093837293175
-3459.31608051193085720596061239
-3449.77419741096338348226638519
-3440.22424658042414729506297087
-3430.66574487634279882252713317
-3421.09824911891165464800522985
-3411.52135321864176030416498798
-3401.93468554796740453223971539
-3392.33790653356198652147084557
-3382.73070644750422120768088383
-3373.11280337793157586684356775
-3363.48394136199290350567701831
-3353.84388866581091841268593112
-3344.19243619782654854095770282
-3334.52939604335432023626900831
-3324.85460010945875360990921055
-3315.16789887039003096387542667
-3305.46916020481318424390697413
-3295.75826831694601533195065481
-3286.03512273450171567084528505
-3276.29963737702539428046285614
-3266.55173968883038823665353763
-3256.79136983128974651753962653
-3247.01847992972879808736649153
-3237.23303337060330014749807922
-3227.43500414504044386736723007
-3217.6243762351723067843970733
-3207.80114304000783346886373086
-3197.96530683787416053458709993
-3188.11687828271463288728633415
-3178.25587593176230127252572934
-3168.38232580231678344684478645
-3158.4962609555415204318317869
-3148.59772110536978727891580946
-3138.68675225076319771468412625
-3128.76340632970753010689992872
-3118.82774089345896498027066317
-3108.87981879967056251880057861
-3098.91970792313517740448892534
-3088.9474808829780355733677252
-3078.96321478522079835838175987
-3068.96699097971993048809105761
-3058.9588948305562987498700285
-3048.93901549902080998342558391
-3038.90744573840313445849992576
-3028.86428169984767723745004314
-3018.80962274859342588861376945
-3008.74357128996254037524248034
-2998.66623260450694024832417344
-2988.57771469176302787703987854
-2978.47812812210237320306262816
-2968.36758589620095424062126364
-2958.24620331168165027515149828
-2948.11409783651434944573312137
-2937.97138898878546562877489679
-2927.8181982224740484793073587
-2917.65464881889518501567561655
-2907.48086578349318556554466988
-2897.296975747687261525663152
-2887.10310687549116490218748517
-2876.89938877464568628831635339
-2866.68595241201910482417494175
-2856.46293003304574751136572281
-2846.23045508498683436861208585
-2835.98866214381084106466914561
-2825.737686844502775715326243
-2815.47766581462310910526949681
-2805.20873661094767964894922983
-2794.93103765902977274609896564
-2784.64470819553480094573946278
-2774.34988821320663437712066421
-2764.04671840833269422824578282
-2753.73534013058246610832139263
-2743.41589533510115215086115843
-2733.08852653674679498654004876
-2722.75337676636540483703722441
-2712.41058952900443209182238826
-2702.06030876397037871805792772
-2691.70267880664145754838151913
-2681.33784435195101183358237574
-2670.96595041946191964758220472
-2660.5871423199564484130638442
-2650.2015656234700121417578854
-2639.80936612870103477821744275
-2629.41068983373265289249032538
-2619.00568290800531434477010908
-2608.59449166548245985992369833
-2598.17726253895442415676058875
-2587.75414205542847394520260012
-2577.32527681255552248630009056
-2566.89081345604653450350972248
-2556.45089865803397034076219238
-2546.00567909633582304229877575
-2535.55530143458188454505375373
-2525.09991230316384494044150711
-2514.63965828097268878361119162
-2504.17468587788861123796765441
-2493.705141517990340537648441
-2483.23117152345232752241464242
-2472.75292209909975316423512308
-2462.27053931759271603040184541
-2451.78416910521229815843237509
-2441.29395722822247419685978093
-2430.8000492797830289575141837
-2420.30259066738978653356661477
-2409.80172660081953342631682489
-2399.29760208055804203045342665
-2388.79036188669057248089563923
-2378.28015056823515319784620866
-2367.76711243289981623204124397
-2357.25139153724579529152843892
-2346.73313167723948454864120104
-2336.21247637917670725756025443
-2325.6895688909635569975494386
-2315.16455217373875300447051595
-2304.63756889382309645307651272
-2294.10876141498222848194314091
-2283.57827179098947488362591367
-2273.04624175847611828821059504
-2262.51281273005696783021570023
-2251.97812578771960010189853072
-2241.4423216764661249746844424
-2230.90554079819678685321635394
-2220.36792320582514728093117748
-2209.82960859761500964303295275
-2199.29073631172964205067792817
-2188.75144532098423131888514458
-2178.21187422779286019482647518
-2167.67216125930164252567968977
-2157.13244426269997770047005104
-2146.59286070070219723689200528
-2136.05354764719217354761499046
-2125.51464178302374440621336688
-2114.97627939197007709773112272
-2104.43859635681535430426803409
-2093.90172815558241002936811308
-2083.36580985789017886210743846
-2072.83097612143504614833705161
-2062.29736118859040066998321016
-2051.76509888311889570441434231
-2041.23432260699211929025117685
-2030.70516533731256058545703755
-2020.17775962333293676748475259
-2009.65223758356811437184940423
-1999.12873090299502065286521434
-1988.60737083033609481758991189
-1978.08828817542197615247829685
-1967.5716133066292664360915263
-1957.05747614838933789858809099
-1946.5460061787642856225439296
-1936.03733242708624493837171965
-1925.53158347165641029598780559
-1915.02888743750020252415830602
-1904.52937199417513653954234917
-1894.03316435362804164650420632
-1883.54039126809838177279464678
-1873.05117902806451350109797543
-1862.56565346022980575799215148
-1852.08393992554562667623402578
-1841.60616331726828061043824678
-1831.13244805904705170838374091
-1820.66291810304057996020465091
-1810.19769692805886139745173721
-1799.73690753772822621763798073
-1789.28067245867670718426656769
-1778.82911373873726580730466288
-1768.38235294516639564768246844
-1757.94051116287567070824084133
-1747.50370899267385236294806731
-1737.07206654951721072045690417
-1726.64570346076575579565803606
-1716.22473886444311044666042805
-1705.80929140749779079199732024
-1695.39947924406369081593452818
-1684.99542003371759615551929809
-1674.59723093973157769341848502
-1664.2050286273181386027304703
-1653.81892926186600894610957052
-1643.43904850716449985931928153
-1633.06550152361434478172821347
-1622.69840296642296816173751848
-1612.3378669837821325876559451
-1601.98400721502592339365532729
-1591.63693678876703548127689896
-1581.2967683210093303902641989
-1570.96361391323463255464247131
-1560.63758515046173219293924894
-1550.31879309927555840284373231
-1540.00734830582447975360928236
-1529.70336079378368098282766666
-1519.40694006228255329204509008
-1509.11819508379402217766798376
-1498.83723430198372070468163156
-1488.56416562951689760108605888
-1478.29909644582092848599186804
-1468.04213359480127490438450758
-1457.79338338250870958191240518
-1447.55295157475559738366600987
-1437.32094339467898980633474197
-1427.09746352024825639227351395
-1416.88261608171493915996301479
-1406.67650465900247592513280426
-1396.47923227903339516115312501
-1386.29090141299153873033084985
-1376.11161397351681931680925014
-1365.94147131182996660673037792
-1355.78057421478466008534392883
-1345.62902290184438663761332179
-1335.48691702198129782593027223
-1325.35435565049427464282288721
-1315.23143728574333655681610513
-1305.11825984579745663460344848
-1295.01492066499276527099825865
-1284.92151649039804141751228061
-1274.83814347818430198718103546
-1264.76489718989520713162391994
-1254.70187258861490112765275066
-1244.64916403502980545275653789
-1234.60686528338077203474908485
-1224.5750694773018903786408089
-1214.55386914554212203489170751
-1204.54335619756580939169917312
-1194.54362191902797274538840749
-1184.55475696712016970302620034
-1174.57685136578254385467151961
-1164.6099945007775349512566164
-1154.65427511462056014590948249
-1144.70978130136280478376360487
-1134.77660050122108131256278911
-1124.85481949504952565874336661
-1114.94452439864770136461702174
-1105.04580065689947237132320079
-1095.15873303773678498252199973
-1085.2834056259222676394432018
-1075.41990181664431302101405468
-1065.56830430891804995036139048
-1055.7286950987853418894950416
-1045.90115547230666363365990997
-1036.08576599833740731565165184
-1026.28260652108085207762837565
-1016.49175615240969777749641629
-1006.71329326394771081206433209
-996.947295478902658426835003347
-987.193839663641315527089882919
-977.453001918996913702191181776
-967.724857571298964523648939807
-958.009481163114926671786355167
-948.306946443692697466778202608
-938.617326359092392185488403141
-928.940693041995327260488771186
-919.277117801177544061499623381
-909.626671110634596274197598462
-899.989422598343673567276616173
-890.365441034648444739386062641
-880.754794320251272123037410731
-871.157549473796672730568966847
-861.573772619029077253076223271
-852.003528971507062097139997927
-842.446882824855298406676904522
-832.903897536534471391492846897
-823.374635513108368845717726459
-813.859158194986214682582901978
-804.357526040617126412819564655
-794.869798510112299068302513367
-785.396034048269155930642694919
-775.936290066970251819555451562
-766.490622926928160267526503191
-757.059087918745913617882395693
-747.641739243260786147170690823
-738.238629991137305117000545854
-728.849812121673332676833108615
-719.475336440780871224568302762
-710.11525257810089351715486547
-700.769608963208972589042926351
-691.438452800865770071005887237
-682.121830045263517945090534593
-672.819785373216479534690113246
-663.532362156239980093974174279
-654.259602431458933052678335607
-645.001546871282829699307272225
-635.758234751779880048006102782
-626.529703919678359989571925539
-617.315990757918200311919517876
-608.117130149670408672663982725
-598.933155440736003651445541824
-589.764098400229713224147341928
-580.609989179446695445822280933
-571.470856268802917558564093389
-562.346726452731514746433117185
-553.237624762408366782425130546
-544.143574426170195999751402096
-535.064596817477608903172010459
-526.000711400263569697194601801
-516.951935671494686492427717908
-507.918285100758273388193766187
-498.899773066672268998437316574
-489.896410789897567970162144878
-480.90820726251295567491707912
-471.935169173491397983668563113
-462.97730082999266507326576067
-454.03460407416085901793630666
-445.107078195086022657253801658
-436.194719835556231979980206125
-427.297522893189953697228524529
-418.415478415497447910398201382
-409.548574488373989931024333835
-400.696796117475949309124511505
-391.860125101872449082018099102
-383.038539899299438594052099089
-374.232015482268377582034273386
-365.440523184196964699953397848
-356.664030534632811981150852938
-347.902501082530719907574327074
-339.155894206417920643473123871
-330.424164910136543205540731812
-321.707263602685260734523358938
-313.005135860488553695489544682
-304.317722170197342498098930299
-295.644957649862904110436003803
-286.986771746019626102314758286
-278.343087903852189537903453972
-269.713823207197952924849960677
-261.098887984631593482792530284
-252.498185377278827983351624251
-243.911610863287018688408523265
-235.339051733014339606743481143
-226.780386507949612910755171042
-218.235484295094985359023341344
-209.704204066972118657029348581
-201.186393855469040895143338354
-192.681889845322355121212480858
-184.190515349984640458371012355
-175.712079648764812393016022348
-167.246376659182208883606012543
-158.793183412070367128461767999
-150.352258288576968614535805221
-141.923338967075879353352077843
-133.506140013030752236078170878
-125.100350024382241375532729304
-116.705628216570579895991228141
-108.321600290955789078646935561
-99.9478533719278075652541441947
-91.5839297111382537218084574921
-83.2293187245160683129496316819
-74.8834467179606811878239454142
-66.54566331304716177281722692
-58.2152229912429177056667609261
-49.891259095905094232082245405
-41.5727455234143398359639322861
-33.2584368271978187780700091854
-24.9467665669101555087865448434
-16.6356523329574752374815905623
-8.32203476944109198745344078901
0


==> anc/dPnsM210.dat <==
# dPnsM210
-216.689486147505444524544905623
-216.685639854079526574905127339
-216.685408838611627843605264223
-216.685164487175275305874705308
-216.684906069386319934007710269
-216.684632817697712780375844246
-216.684343925707326073466032027
-216.684038546401985897264196037
-216.683715790336110615152299871
-216.683374723743343066671235727
-216.683014366579556944746475791
-216.682633690495607747190591228
-216.682231616738185206113251604
-216.681807013977105845621271132
-216.681358696057359783980331334
-216.680885419674193300911987453
-216.680385881969465956388287617
-216.679858718047465760703531937
-216.679302498408295264269730541
-216.678715726296852240111693942
-216.678096834965317172961198563
-216.677444184846921807635227883
-216.676756060638603703064057749
-216.676030668289945567121715619
-216.67526613189554883460199937
-216.674460490487691374121462004
-216.673611694725761303998808711
-216.672717603478533545618273555
-216.671775980294852658490927354
-216.670784489757693095687903252
-216.669740693715873256921372232
-216.668642047386887959443015967
-216.667485895323378774001114256
-216.666269467234664691567155655
-216.66498987365348621960361764
-216.663644101436651261404162234
-216.662229009086585344896548607
-216.660741321878853324728096839
-216.659177626778502713968756172
-216.657534367125544848707055685
-216.655807837066999731338525197
-216.653994175709639857837253118
-216.652089360963829033134714839
-216.650089203044610260111591323
-216.64798933759139259100456882
-216.645785218362154317717847241
-216.643472109451946009561383798
-216.641045076978560957968668134
-216.638498980170453402266242308
-216.635828461783228090575037003
-216.633027937761189749300781428
-216.630091586049408273896159277
-216.627013334449393147872348993
-216.623786847397633690395087493
-216.620405511530790629664000642
-216.616862419884043704861207063
-216.613150354549816638861231172
-216.609261767602603029149418479
-216.605188760071671857571576828
-216.600923058716784138775523062
-216.596455990332422681172341657
-216.591778453273117968948513912
-216.586880885855908233784428402
-216.581753231255432109832580555
-216.576384898462213937650146823
-216.570764718824922503804466522
-216.564880897642279569309005328
-216.558720960209334987262807394
-216.55227169165543058884132083
-216.545519069836710762298854711
-216.538448190463809497061626947
-216.531043183554592059582242652
-216.523287120201723409887702102
-216.515161908534465725509569586
-216.50664817763247900895151497
-216.497725148015422721069233027
-216.488370487184640476382226732
-216.478560148530848368233988013
-216.468268191743109928351112087
-216.457466582657898987556133196
-216.446124970271005967086712815
-216.434210438397545912622916705
-216.421687229204304887917561491
-216.408516435551836562173634039
-216.394655658768586082087619206
-216.380058628133112897724786494
-216.364674777960164604556464226
-216.348448777768560975692941619
-216.331320010549869271953327143
-216.313221993652581580244016562
-216.294081736242392000186799053
-216.273819026690167488867224509
-216.252345642569701916145167432
-216.22956447521109718428430921
-216.205368559945673479562561942
-216.179640002286911798506206827
-216.152248789310402258400319037
-216.123051474414404166736051152
-216.091889722450539408544520251
-216.058588700899131145757598151
-216.022955301312048158561029818
-215.984776173642191683625622309
-215.489132869535201891248152434
-214.986658443520065938323797002
-214.46614117763767704848964895
-213.92611469635360213845657097
-213.367085779287970614234311187
-212.790022561603957136889409646
-212.195952567844528299398780934
-211.585844913546041670327790505
-210.960579511395350562449282046
-210.320945089415982965715250347
-209.667646560679799863427620838
-209.001314786165253731449348482
-208.322516215638324037832124918
-207.631761566072038296318066063
-206.929513342853873169770108884
-206.216192251806187951314870022
-205.492182630586051236206844806
-204.757837043406881846034832875
-204.013480173542232396051309872
-203.25941213061798241822134998
-202.495911271205998761323808867
-201.723236614340204655225055747
-200.941629919082164454385050045
-200.151317479200839275763736863
-199.352511680146374649012678953
-198.545412355458039524710203887
-197.730207973226544042492711836
-196.907076677944668608279227832
-196.076187208787652421004149707
-195.237699711870404277367281077
-194.391766461174802712548306325
-193.538532500501308618768396103
-192.678136216874619286300150039
-191.810709854243421661857915444
-190.936379974995965348773037304
-190.055267875715516553758539657
-189.167489962682249732373804148
-188.273158091858266582162556703
-187.372379877444020223478281156
-186.465258972546309574565143775
-185.551895325033036950977990384
-184.632385411254123561175844578
-183.706822449969940796432706225
-182.775296598538981342361214697
-181.837895133167560453602455963
-180.89470261480974180037446062
-179.945801042120150358834896648
-178.991269992701480562401881144
-178.031186753748670985893260833
-177.065626443069832703895017898
-176.094662121357513423096383469
-175.118364896490585344986740273
-174.136804020565129466458833559
-173.150046980280600241712881145
-172.158159581243972987789071782
-171.161206026698378009616774881
-170.159248991132949756131423318
-169.152349689186443764208789038
-168.140567940217892307714217372
-167.123962228882573492443330999
-166.102589762020333389133464827
-165.076506522135372978357971839
-164.045767317721597968370088561
-163.010425830665188391336948418
-161.970534660935878998241196445
-160.926145368760291568787497875
-159.87730851445429973235847517
-158.824073696076637349106507171
-157.766489585052608870709224675
-156.704603959904671417805034818
-155.638463738215698897073642346
-154.568115006940789555567498545
-153.493603051174434998431643946
-152.414972381471638022352818051
-151.332266759814066341167224774
-150.245529224305486344458168172
-149.154802112674470482511077742
-148.060127084656655879701247571
-146.961545143323598776231413768
-145.859096655420473339173143317
-144.752821370770463095162881547
-143.642758440799651853678380996
-142.528946436232505459818925442
-141.411423364004616367943968876
-140.290226683436233192811654812
-139.165393321707193071712900171
-138.036959688671194233560774759
-136.904961691044870110328829947
-135.769434746004837023754116085
-134.630413794223769005727791638
-133.48793331237459124521760345
-132.34202732513006493245480504
-131.192729416683349041069523846
-130.040072741813558089583994321
-128.884090036518879373827089469
-127.724813628238459661954679451
-126.562275445683011788885285018
-125.396507028292918588659562419
-124.227539535341518419969220447
-123.05540375470023701495904433
-121.880130111281278886337210268
-120.70174867517270291369287105
-119.520289169479876281656666716
-118.335780977886524338914743144
-117.148253151947867224498386655
-115.957734418127653627680794844
-114.764253184590264467404383283
-113.567837547758461522888859747
-112.36851529864679529077505758
-111.166313928980159981504820435
-109.961260637106489198600280762
-108.753382333712121255725462512
-107.542705647347926235198595356
-106.329256929773875891456551587
-105.113062261129350610351516477
-103.894147454936113237650826767
-102.672538062940536195488568752
-101.448259379801344531885775141
-100.22133644762883211525356632
-98.9917940603812199055991060908
-97.759656768123553005214305206
-96.5249488811542759910373517496
-95.2876944740043829083549487301
-94.0479173893138083777073940915
-92.8056412415895087121447957897
-91.56088942084947599569957731
-90.3136850961567330240276391693
-89.0640512190471721911703511921
-87.81201052685492620377994465
-86.557585545938792338980321769
-85.3007985948130742958322624897
-84.0416717871860560203049079251
-82.7802270349091797399210746414
-81.516486050839865387664674265
-80.2504703516207802145495188496
-78.9822012603782453020599789032
-77.7116999093423495295908547478
-76.438987242391230990904352731
-75.1640840175218805715168566652
-73.8870108092497220995432503827
-72.6077880109391278878981238879
-71.3264358370669373349756120247
-70.0429743254209592989876509476
-68.7574233392353559778285306566
-67.469802569264726795254889721
-66.1801315357986351118089762979
-64.8884295906182482537744286392
-63.5947159188966922052666417811
-62.2990095410446561674349066013
-61.0013293145027188955614226198
-59.7016939354818081254352977908
-58.4001219406531463598969623182
-57.0966317087889806599264989147
-55.7912414623553407556245538597
-54.4839692690580186345210315002
-53.174833043342913667406588287
-51.863850547851840187620392837
-50.5510393948348491472523027147
-49.236417047520071937168981909
-47.9200008214420525863584108497
-46.6018078857294942637632705294
-45.2818552643533072109539208092
-43.9601598373358078592687882804
-42.6367383419218828569378175069
-41.3116073737128969803964777867
-39.9847833877640903631396647963
-38.6562826996461780819429909908
-37.3261214864718338340206864288
-35.9943157878877091624757475215
-34.6608815070326103866882530788
-33.3258344114624270170538976132
-31.9891901340423779300560789448
-30.650964173807114902571558247
-29.31117189678919720818499657
-27.9698285368164258196776286135
-26.6269491962785012991360452127
-25.2825488468634456503785419467
-23.9366423302642052192929069887
-22.5892443588558291193851704596
-21.2403695163435955969095864322
-19.8900322583824371982398113613
-18.5382469131679945287127464418
-17.1850276819996077652170452919
-15.8303886398155348735387075528
-14.4743437357006656561139075758
-13.1169067933669812874645301769
-11.7580915116069898551173254218
-10.3979114647203495859001166976
-9.03638010291387287452429417462
-7.67351075267508591728445505829
-6.30931661711950066308169292583
-4.94381077631173790186167191538
-3.57700618756062259245691815479
-2.20891568568835496363348676933
-0.839551983273843480103915190935
0.531072329129731574093536679724
1.90294478280307240237505250617
3.27605303069460160362290100101
4.65038484727996656259207366484
6.02592812844721036335410197047
7.40267089140762643809593494146
8.78060127463233137029180948833
10.1597075378146075358850869815
11.539978061858084611667018132
12.9214013488908464296999591324
14.3039660223055672338018364992
15.6876608268257991224548224313
17.0724746285985503660148033364
18.4583964153133123891456217881
19.8454152963477115367798681133
21.2335205029399803188990272789
22.6227013883884616818565630187
24.0129474282783790082674458881
25.4042482207361240307501531817
26.796593486711334684853096844
28.1899730702870551519406380828
29.5843769390182909831295527373
30.9797951842992932809627656174
32.376218021759927477797904261
33.7736357916915043213726905294
35.1720389595024732923520897398
36.5714181162044018707791906886
37.9717639789286878744993111752
39.37306739147447655049593495
40.7753193248882792488929304843
42.178510878075816390003849491
43.5826332784466340898587661181
44.9876778825920712835906222541
46.3936361769971825253840340086
47.8004997787872508969673980645
49.2082604365095556747095288031
50.6169100309510906415155996152
52.0264405759929612397153588057
53.4368442195022222035373376366
54.84811324426195194600630724
56.2602400689403958697173288332
57.6732172491000479917468800203
59.0870374782475788912791863025
60.5016935889255580794006294706
61.9171785538469605329618711659
63.3334854870734904116667819138
64.7506076452387999773606229802
66.1685384288177285493925714754
67.587271383442735057562990117
69.0068002012687484976208599916
70.4271187223877134624413936708
71.8482209362941630299653052685
73.270100983403208758396171843
74.6927531566223974987487171766
76.1161719029789473208468461694
77.5403518253039402055557125454
78.965287683975117436181592527
80.3909743987199949876206802076
81.817407050481090834681136278
83.2445808833451341633018197424
84.6724913065382081635332164683
86.1011338964888636165130443412
87.53050439896133007745234426
88.9605987312610453347638030539
90.3914129845148222385331602668
91.8229434260280752019388978741
93.2551865017216369662495348797
94.6881388386508098810907749716
96.1217972476094153036611341172
97.5561587258217301012737903482
98.9912204597253310112647057709
100.426979827848006155328834298
101.863434403782038732093869387
103.300581959259321260527914396
104.738420467330920186007419746
106.176948105654880691364118648
107.616163259896240712743835093
109.056064527243412018087213177
110.496650720045285378586274935
111.937920869573627008588921997
113.379874229915555272555824884
114.822510282001120915534856793
116.26582873777126157838360793
117.709829544491662982845653626
119.154512889218335851788925825
120.599879203421010374118137191
122.04592916777075991615521291
123.492663717098593888629474269
124.940084045532107457850746878
126.388191611817644496001327755
127.836988144835821260003751936
129.286475649318673348085529384
130.736656411777129211009466186
132.187533006647981731377875106
133.639108302670027119670789537
135.091385469499569763466305955
136.544367984576055038927367537
137.998059640249191978653025871
139.452464551179566828480096343
140.907587162025429892713399471
142.363432255429064893726775515
143.820004960316925870106070976
145.277310760528555228172906423
146.735355503790182104423748524
148.194145411049847223421911713
149.653687086191913889475450404
151.113987526149910025426674461
152.575054131437809160826892411
154.036894717121105417520792669
155.499517524250375893868605082
156.962931231781461132390228458
158.427144969007939036722268036
159.892168328533228974575290903
161.358011379811451071307816493
162.824684683288092087923012034
164.292199305173606142433255634
165.760566832885319487955075998
167.229799391195428620789967892
168.699909659125496738814687556
170.170910887630683335577817329
171.642816918120005786155719894
173.115642201862252636454949191
174.589401820330770885999137466
176.064111506544261554031416227
177.539787667464970043869180477
179.016447407520284571856837606
180.494108553318795450215642588
181.972789679637363007950076387
183.452510136761740140874648992
184.933290079269850350909978842
186.415150496353993595846088122
187.898113243786107618602851907
189.382201077638827339874170623
190.867437689884544623756771214
192.353847746005071432916847454
193.841456924755959754797573099
195.33029196024215472138132344
196.820380686475592557099722332
198.311752084600760835538970176
199.804436332991295348200506483
201.298464860439601321407889216
202.793870402682491691303459824
204.290687062529200605387392908
205.788950373884164783419106335
207.288697369986023522894294334
208.789966656216778626874809134
210.292798487871450274730873714
211.797234853319410095171869383
213.303319563034502268359706631
214.811098345022814697014434743
216.320618947235395079084735516
217.831931247619326735729152771
219.345087372535565641132851893
220.860141824357180309490542774
222.377151619158766246166650603
223.896176435518762758024316772
225.417278775583480613762783239
226.940524139687592304589133755
228.465981215993915224620729337
229.993722086809458215632692578
231.523822453459631717708856944
233.056361881863957521183424314
234.591424071261495348798427456
236.129097148890991077633368798
237.669473993849807606011520643
239.212652593849775070097157919
240.758736439172960057388745087
242.307834958825603218555140887
243.860064004718606640278498226
245.415546390698756155775056081
246.974412494455274275213198746
248.536800931780864759018189151
250.102859314438608370290537257
251.672745105057804065637776072
253.246626585159592198290030624
254.824683955736461913096454858
256.40711059396290302593802982
257.994114494843362124749476652
259.585919933239301807263154454
261.18276939020979029308654825
262.784925798568926504931134733
264.392675176870412625524198301
266.006329739889720920841286748
267.626231598824220804907581764
269.252757198391170402817782964
270.886322684489104578618013707
272.527390460680106824644757443
274.176477282993506612385410358
275.834164373816463840998270018
277.501110228355101796211264538
279.178067076606965213852572466
280.865902409856253074215951806
282.565627688517556670571756873
284.278437509656507270034761138
286.005764494339322814407848738
287.749358695405296657614299905
289.51140700840735802502914341
291.294721555256943447877206988
293.103055616978475696954142594
294.94167816763777097771292611
296.818543865936762668620085388
298.747122657808790939841772931
300.755693135246907653781626619
302.976753970625267238841541847


==> anc/dPnsM211.dat <==
# dPnsM211
441.12905164571370967834476247
441.126556872950762563543344651
441.126388421494467826943032942
441.126208803722851948150709573
441.126017295730765896895330123
441.125813127944508155226408824
441.125595482336780502398052853
441.12536348947889832394737642
441.125116225421243042651772618
441.124852708392476412605371935
441.124571895307545684636342732
441.124272678073993894369759615
441.123953879685549518255555292
441.123614250091403176249451311
441.123252461828984524842217249
441.122867105407428465875985359
441.122456684428264660420111974
441.12201961042917631426004873
441.121554197435951373458101737
441.121058656206989547610474789
441.120531088153929688117727218
441.119969478921121499292099849
441.119371691605780621993513464
441.118735459599733803220771327
441.118058379032677846837324765
441.117337900795838683361409883
441.116571322123821166404682893
441.11575577771128162911260283
441.114888230339828852299704471
441.113965460989259387284533227
441.112984058405853993618796781
441.111940408098996439799469761
441.110830680735816419538793102
441.109650819901896301802250043
441.10839652919430728749850097
441.107063258611343570782125472
441.105646190201291287103074363
441.104140222930388905022779527
441.102539956727792174084619203
441.100839675662832816592348396
441.099033330207136803684957879
441.097114518531223896761455995
441.095076466782021135278092119
441.092912008284262111859721528
441.090613561604980854751700011
441.088173107416209837601564756
441.085582164086517734999886768
441.082831761927130969461390355
441.07991241601302544826253971
441.076814097493496772640774942
441.073526203300257496117088117
441.070037524154000040151502738
441.066336210762526495541431903
441.06240973809489508871719035
441.058244867606470247384770155
441.053827607279179669702902927
441.049143169329554880137770123
441.044175925424123699062503641
441.038909359227279261506548582
441.033326016090697202893754962
441.02740744967551573085498669
441.021134165278614156512127677
441.014485559612179142037154907
441.007439856761059765866056553
440.999974040014874537118348503
440.9920637792411004369733875
440.98368335343105890443812506
440.974805568012382654030633765
440.965401666478714231160211305
440.955441235839507636380603967
440.944892105339268003638622821
440.93372023783568767870769959
440.921889613159154518522176297
440.909362102701162391661468574
440.896097334395284524052379999
440.882052547160502360756096816
440.867182433771612251817955233
440.851438971003811891279145343
440.834771235766889481510776513
440.817125205797012490547754839
440.798443543309049726798444267
440.778665359827545244123375133
440.75772596020752853801702976
440.735556563624644370651397063
440.712083999054654507954883887
440.687230372471888149902996555
440.660912702670990412252698497
440.633042522252192389141693014
440.603525439902665273072975594
440.572260659650140424414697921
440.539140452254081764088739862
440.504049573327809188308171893
440.466864622144854266490551862
440.427453334366397113102030118
440.385673801124856669869035773
440.341373606001505233486154444
440.294388870432102186714197674
440.244543196951442222626921849
440.191646498431397549072339582
440.135493700061908735822284283
440.075863299253079087608413108
440.01251576687972538514898439
439.240166226515434864756535013
438.531817925262904184415032408
437.849274174921293008203229811
437.177755579813776011932079088
436.509934640554916171310544433
435.84168319501259569790719608
435.170489106729542350135160106
434.494746212825644128604716746
433.813394670736020645105529193
433.125722284317315558365919637
432.431247363688314284764111846
431.729646055269824785799133593
431.020705383678073684775832532
430.304291878294501592029246854
429.580330021910234464997305685
428.848787095899180451831097925
428.109662309016130693281605657
427.362978864683658308555458115
426.608778086628767964252585637
425.847115013019700749850301737
425.078055055360085581360444067
424.301671440552987406666236424
423.518043236425720593357374013
422.727253816929201164606085134
421.929389662073798910069671633
421.124539415067983995175183206
420.312793138729568548994217831
419.494241727442616072064948507
418.668976441344764211815153021
417.837088537144430142390932224
416.998668975740657621040456014
416.153808191178532185194859652
415.302595908794071846622016536
414.445121002951959158347700343
413.581471386751028623446276207
412.711733927607483858204619707
411.835994383828641854606408218
410.954337358238096432030081425
410.066846265664652450756866115
409.173603311706077422151529072
408.27468948065801506877657671
407.370184530883855613606032864
406.460166996212647857855969111
405.544714192204530526968062669
404.623902226328553524285208292
403.697806011265480000669462799
402.766499280685555090069277383
401.830054606964113463182522437
400.8885434203909014983121008
399.942036029505805991739691248
398.990601642257273805184089875
398.034308387732462425125684896
397.07322333825200933593398794
396.107412531658813424849851586
395.136940993660658267693255282
394.161872760111915427508770261
393.182270899140798048510951847
392.19819753304639121421733157
391.2097138599045426292384434
390.216880174834131729152643609
389.219755890885642001321819355
388.21839955952266777444406392
387.212868890674265656208462017
386.20322077234213953351568689
385.189511289751716593211937668
384.171795744040389247558863938
383.150128670479697587992832525
382.12456385623112115620407599
381.095154357637531766922928647
380.061952517054310369240089539
379.025009979225717617037409222
377.984377707213386662849246163
376.940105997884825692891656759
375.892244496970617541318859385
374.840842213699618829815115011
373.785947535021920724613503255
372.727608239429662424977618156
371.665871510386007998907902823
370.600783949372725102547000347
369.532391588566855713412723834
368.460739903156957246981724669
367.385873823309328344111518016
366.307837745794526594694713172
365.226675545284343475021922091
364.142430585329231596875364551
363.055145729025986745653154443
361.964863349385276998665217833
360.87162533940838759186168443
359.775473121882316633758540704
358.676447658902116193271615031
357.574589461129128190614735601
356.469938596793516974978312882
355.362534700449252215358213765
354.252416981489448205475817115
353.139624232429720084289068325
352.024194836966974780809801284
350.906166777820815504266178165
349.785577644364503961081327672
348.662464640052194699212533423
347.536864589648931455915366166
346.408813946269676419004499863
345.27834879823343012502824256
344.145504875738292462643395842
343.010317557363114020156640141
341.872821876401191858321361096
340.733052527031274707968846782
339.591043870330959557945534009
338.446829940137384555122565559
337.300444448759952004921262027
336.151920792549649939119806293
335.001292057329381093893215897
333.84859102368955408941368875
332.693850172153042988008771085
331.537101688213478089014769631
330.378377467250692648253259952
329.217709119327017038329825459
328.055127973867983540573491592
326.890665084230881327473492883
325.724351232164482103178266934
324.556216932163142167244848971
323.38629243571837620327627558
322.214607735470891721488996966
321.041192569265970657405671857
319.866076424114986005588776523
318.689288540065746408740709277
317.510857913984270193242767194
316.330813303250502310618834755
315.149183229370402882618276001
313.965995981506754431616806955
312.781279619930956287746547413
311.59506197939799898342309539
310.407370672446738562485650504
309.218233092627520536632268902
308.027676417659135611672991741
306.835727612517024179563919919
305.64241343245458383214578803
304.447760425959373705525505498
303.251794937645951220168184082
302.05454311108702065450191004
300.856030891584518896003983932
299.656284028882211573396075628
298.455328079821322509920135332
297.253188410940670976920834828
296.049890201022744498275623053
294.845458443587089891567978994
293.639917949332361765995929838
292.433293348528325767174569057
291.225609093359073405083900743
290.016889460218666265719298638
288.807158551960389734146674497
287.596440300100759993520539935
286.384758466979392960220610737
285.172136647875809920704111755
283.958598273084221904046761242
282.744166609947303210454018399
281.528864764849933977093136541
280.31271568517386215700760338
279.095742161214206774891655528
277.87796682805869676699790875
276.659412167430513074843637023
275.440100509495575908567527644
274.220054034635094192081850343
272.999294775184170116234279852
271.777844617137228427007224677
270.555725301821017533551999753
269.332958427535907706982464246
268.109565451166190527879213275
266.885567689760063302013089991
265.660986322079962374561539054
264.435842390123890108738006789
263.210156800618361731914063389
261.983950326483580268531857382
260.757243608271430352801964372
259.530057155576864824617299088
258.302411348423241639347554351
257.074326438622152747037376874
255.845822551108271200575486277
254.616919685249727817893230319
253.387637716134514233122976325
252.157996395833395109474721698
250.928015354639798636563008533
249.697714102287141181812716134
248.467112029144029094730430033
247.2362284073877681601239056
246.005082392156599048175375849
244.773693022681065302505895135
243.542079223394908929357794806
242.310259805025877489569554196
241.078253465666815738349609646
239.846078791827404294610113551
238.613754259466897540826966133
237.381298235008202945450769198
236.148728976333634252563590152
234.91606463376266148785788898
233.683323251011971476530714876
232.450522766138143548072062846
231.21768101246323630620999156
229.984815719483572760766808304
228.751944513762002743458068843
227.519084919803913353561721813
226.286254360917250193972935091
225.053470160056804355745388535
223.820749540653012482324680218
222.588109627425509786033316602
221.355567447181668591894603662
220.12313992960034784069467706
218.890843908001071987562515306
217.658696120098850877746085879
216.426713208744845461282304043
215.194911722653077616647604738
213.963308117113375884118400764
212.73191875469074255647642278
211.500759905911321331989857654
210.269847749935138596522389936
209.039198375215785362503095465
207.808827780147200946755658625
206.578751873697713611342647866
205.348986476031487616210169627
204.119547319117520434165763079
202.890450047326328252290149025
201.661710218014452324021854176
200.433343302096913237653010356
199.205364684607734724656297052
197.977789665248653239971369669
196.7506334589261242009727207
195.523911196276730467183812519
194.297637924181093373755284231
193.071828606266381393136641644
191.846498123397506286068329883
190.621661274157091409801063251
189.397332775314291673068172472
188.17352726228253945850098913
186.950259289566285668533352077
185.727543331196799884965203935
184.505393781157088459741808749
183.283824953795984169556955157
182.062851084231455863904393831
180.842486328743181309364662038
179.62274476515442117627902322
178.403640393203226821441774394
177.185187134903009185794904253
175.967398834892490742923951778
174.750289260775056995835524696
173.533872103447518519249805271
172.318160977418288975453336265
171.103169421114978886382125416
169.88891089718139921554371801
168.675398792763962992868370835
167.462646419787467295540222377
166.250667015220231869920448159
165.039473741328564535123170847
163.829079685920517238555758458
162.61949786257889022833371033
161.410741210883435257032175632
160.202822596622202025422154822
158.99575481199196520285137374
157.789550575787662311453901934
156.584222533580765522547875804
155.379783257886502972962179675
154.176245248319837553550698877
152.973620931740103238068349134
151.771922662384190893442934947
150.57116272198816712706236253
149.371353319897201066970627356
148.172506593163665019915162798
146.974634606633265692161907749
145.777749353019053070038529113
144.581862752963144121351649127
143.386986655085988174070651315
142.193132836022990132665406291
141.000313000448296581593083171
139.808538781085538274598063878
138.617821738705310491147021692
137.428173362109160229265971842
136.239605068099836167324748007
135.052128201437543734094543084
133.865754034781933442834259236
132.680493768619535835219479404
131.496358531176340906258068576
130.313359378315203701071937632
129.131507293417740844995654051
127.950813187250365043368610702
126.771287897814086017060672144
125.592942190177686871171649341
124.415786756293864470833777508
123.239832214797900959035932163
122.065089110788411032036565102
120.891567915589685918799128665
119.719279026495130117556216592
118.5482327664912607452925592
117.378439383961711769010705299
116.209909052370656319170258216
115.042651869925029636887843371
113.876677859214902871135829702
112.711996966831323805999261101
111.54861906296090453798945905
110.386553940956398006879494781
109.225811316882464967551593203
108.066400829035790320653828679
106.908332037438662529852564377
105.751614423305081963090718717
104.596257388478413209790249664
103.442270254839542534594478125
102.289662263684444402705269659
101.138442575070000204590544705
99.9886202671268476502235400207
98.8402043353379705033790397775
97.6932036917816650678148279191
96.5476271643374417745126345325
95.4034834958533369770031812497
94.2607813432730212308763011022
93.1195292767209954674131306191
91.9797357785440650823743600472
90.8414092423071735165151491867
89.7045579717415608214354921975
88.5691901796430883444960624874
87.4353139867184373298265083651
86.3029374203767461507899243531
85.1720684134640972187097086882
84.0427148029380994249673206605
82.914884328479634246595253068
81.788584631038642252357464859
80.6638232513106204432378482654
79.5406076281402782737059251072
78.4189450968485598071543962348
77.2988428874789795753944836331
76.1803081229589384685840565359
75.0633478171713813016402294432
73.9479688729318272756894419047
72.8341780798654458045758013225
71.7219821121784602352634838843
70.6113875263177376484650178746
69.5024007585119605911643363592
68.3950281221872722409312439206
67.2892758052497356140880647892
66.1851498672263449237195623165
65.0826562362556673436785710019
63.981800705918469779214641968
62.8825889318978904771473551241
61.7850264284578411514105309756
60.6891185647273623579729514838
59.5948705607775924404386867417
58.5022874834768363042369031809
57.4113742421079206509145821732
56.3221355837305811877966002579
55.234576088270026446833481129
54.1487001633110411793936637435
53.064512038575005603186119913
51.9820157600549870436531063378
50.9012151837815752568491745374
49.8221139691893441936907253608
48.7447155720506871620328474783
47.669023236940237815193617251
46.5950399891890958054281976703
45.5227686262835522957818086763
44.4522117086578730132123572905
43.3833715498248458595384594873
42.3162502057811182139856459234
41.2508494636166950447578231666
40.1871708292491739249660829568
39.1252155141931537991760202882
38.0649844212635252398270964424
37.0064781290977327091177835311
35.9496968753662300873684667062
34.8946405385217831621882906851
33.8413086179164566721638880177
32.7897002120893766630648525341
31.7398139949978304627266243459
30.6916481899278885530530032947
29.6452005407771556412890842947
28.6004682803497652855317995588
27.557448095240122208856236215
26.5161360868043241213958124464
25.4765277276229525025801210595
24.4386178127411321059921422849
23.4024004048249435484726180006
22.367868772188736155748272525
21.3350153184138232847410310627
20.3038315019792239883884989727
19.2743077439369449110201829023
18.2464333211558423637201422653
17.2201962419835255328869802115
16.1955831002680973722901863835
15.1725789024410800506863214478
14.1511668606380051005410508111
13.1313281423877250141055840614
12.1130415638578677787661491318
11.0962832083795783861071001183
10.0810259439280569032885981197
9.06723880052215385816085886231
8.05488614762390876662915141365
7.043926575689529888752448878
6.03431132061540942389228595608
5.02598194207043566705034870064
4.01886669351781595378068894013
3.01287436163967283685583316733
2.00788244972109879985785781143
1.0037092397255902666899328941
0


==> anc/dPnsM220.dat <==
# dPnsM220
5.53086419753086419753086419753
5.5309780221539974338359506022
5.53098587065361307006466534648
5.53099425122593103945663822632
5.53100319918287182704086906249
5.5310127521161372640790191574
5.53102295003898070090682903845
5.53103383553632580628435439204
5.53104545392368425413818890772
5.53105785341534302567816531623
5.53107108530231307299991153788
5.53108520414055263005351033443
5.53110026795000048179054749033
5.53111633842497696798381963105
5.53113348115653335136475503195
5.5311517658673533571730700582
5.53117126665983411878414097296
5.53119206227799735536423971167
5.53121423638390526252609503676
5.53123787784927920071133292316
5.53126308106304268688096947556
5.53128994625553328305287044693
5.53131857984015056002452426202
5.53134909477322920366733064054
5.53138161093294730729819523811
5.53141625551809971261522956717
5.53145316346758464961803261397
5.53149247790146857631555870563
5.53153435058450868961013968405
5.53157894241302468812987353748
5.53162642392602059169046245748
5.5316769758414632893375058222
5.53173078961862647613284041748
5.53178806804740616960209341376
5.53184902586550643054615029757
5.53191389040438054357029840808
5.53198290226479296136793718736
5.53205631602283992550521040281
5.53213440096723090097060662359
5.53221744186858776403181071275
5.53230573978146292286341426596
5.53239961287970997687330168296
5.53249939732575976193981747426
5.5326054481742591821051513682
5.53271814031041844855779474343
5.53283786942328243436358213943
5.53296505301399184104281385562
5.53310013143892761142437853071
5.53324356898743516548329145745
5.53339585499360102116806840917
5.53355750498130039734977568978
5.53372906184144743586111938465
5.5339110970400564058221023404
5.53410421185535905144196496975
5.5343090386418161782231848747
5.53452624211840635728458627483
5.53475652067806660034298900481
5.53500060771459394506672672988
5.53525927296268757245876691874
5.53553332384611235067112876145
5.53582360682819003274618673225
5.53613100875796662620050953691
5.53645645820445597395069448409
5.53680092677031193396642524649
5.53716543037512557450413237384
5.53755103049726956080427309254
5.53795883536180856388912790501
5.53839000106045027443573000025
5.53884573258781360068640396791
5.53932728477642485759456533424
5.5398359631108039327965432869
5.54037312439875386446129183655
5.54094017727550076931438180462
5.5415385825136267025621803783
5.54216985310877402775536172663
5.54283555410785236347855844948
5.54353730214292199735971720721
5.54427676463003210812568826375
5.54505565858802666928918986013
5.5458757490276608209820944832
5.54673884685625756323584319979
5.54764680623753668127345466803
5.54860152134011829188272972164
5.54960492240149079298578136496
5.55065897102688025867129038764
5.55176565463440217621428190031
5.55292697994904659384491480673
5.55414496543836607609935575766
5.5554216325721152970025175026
5.5567589957764345636605628716
5.5581590509403686611888139257
5.55962376231844597186629254217
5.56115504765757523776967293012
5.56275476135949668535641911586
5.56442467547128015877126460603
5.56616645827570423717310649705
5.56798165023056233944566282971
5.5698716369807832911633072126
5.57183761913945352648064321199
5.57388057850308102911903551887
5.57600124033240425282199317359
5.57820003129233679124688708829
5.60095338850497610013653354855
5.616320509671194335887542034
5.62728134173153483258622358917
5.63514707901494153052109099724
5.64064854281941013006684918764
5.64424785247066070070764398738
5.64626160634570067459794354833
5.64691917648871554757458941732
5.64639376279529168670753960391
5.6448203975568755508682248604
5.64230707319117183256647162218
5.63894197335222545130947157986
5.63479836590953130562069908524
5.6299380261915236874013452827
5.62441370006109591131496143933
5.6182709189958337111534634823
5.61154936552024653460783723451
5.60428391902235203921646135774
5.59650546954964371701029367488
5.58824156001503478501765741712
5.57951689939092387419785058141
5.57035377745967472038453867338
5.56077240343921117575220562945
5.55079118502862037118365671605
5.54042696030864422566991397295
5.52969519196095828739395307503
5.51861013109218816427654011551
5.5071849563313685489965224777
5.49543189265438183634109673207
5.48336231346584653097645002265
5.47098682876062937608050365347
5.45831536163853912216797396993
5.44535721501709973237213097866
5.43212113004962775384765106499
5.41861533748780407360553275871
5.40484760301364631937900752673
5.39082526739332125716422070242
5.37655528216554560720862848376
5.36204424146350312881307934455
5.34729841047594047960337629826
5.33232375097627356348955711292
5.31712594428492325982383160347
5.30171041197717738847455835193
5.28608233460464671808129345774
5.27024666866125821550002504201
5.25420816199343838139022588497
5.2379713678276624120550209536
5.22154065756605620353786373776
5.20492023248156824572666976325
5.18811413442783113390128079941
5.17112625566476041240462421323
5.15396034788882377565227890264
5.13662003054645235394251441061
5.11910879850000590210699448654
5.1014300291078354612366530751
5.08358698877313530951869078353
5.06558283901029394954819658186
5.04742064207221804860283571851
5.02910336617750951921973666018
5.01063389037233618412945133321
4.99201500905827593065212588149
4.97324943621426927817911699895
4.95433980933803153838158183433
4.93528869312980675753883655162
4.91609858293915151304696617775
4.89677190799348309040861862426
4.87731103442538401897159265524
4.85771826811409783672379035829
4.83799585735525714955215432118
4.81814599537163533214052871947
4.79817082267659086940806470881
4.77807242930086378677188156937
4.75785285689247413603199849154
4.73751410069865195158360326304
4.71705811143798670119590777489
4.69648679707031344619912808985
4.67580202447124514642534112072
4.6550056210177091387954346596
4.63409937609034490660240012087
4.61308504249816463970369079481
4.5919643378304631574281780502
4.57073894574058543844891408813
4.54941051716581464257607639877
4.52798067148732788531968097111
4.50645099763387825550130956228
4.4848230551325970770737228623
4.46309837511006790969396544493
4.44127846124660120090868487007
4.41936479068643400206432190753
4.39735881490639108555922177167
4.37526196054537066611530917992
4.35307563019685839596824499357
4.33080120316652616872222355171
4.30844003619683644294222556486
4.28599346416044730384373430847
4.26346280072409743352986192882
4.24084933898454275536065547594
4.21815435207801703004238142213
4.19537909376459645148278049231
4.17252479898876272178334844993
4.14959268441737963400139692348
4.12658394895622436475364989557
4.10349977424614602687265019693
4.0803413251398601456130117871
4.05710975016032822681150098826
4.033806181941616140956777366
4.01043173765307334177903256634
3.98698751940762668682769832207
3.96347461465493756980826376365
3.93989409656012897133180175823
3.91624702436874966720160609304
3.8925344437586060004858737161
3.86875738717905714088992139504
3.84491687417833745277829404297
3.82101391171943931565393568723
3.79704949448506134443961646754
3.77302460517210030931467024364
3.74894021477614003427100661362
3.72479728286636704755414909049
3.70059675785132066198357325495
3.67633957723586438295408588928
3.65202666786974598811070553776
3.62765894618809521331632143462
3.60323731844419063874685394003
3.57876268093481102650543731656
3.55423592021847095194326366597
3.52965791332682603453870076307
3.50502952796951935469896022797
3.48035162273272768819776587618
3.4556250472716539518275021853
3.43085064249720068730768847102
3.4060292407570484737750950026
3.38116166601135281340390579855
3.3562487340032632436630060826
3.33129125242445915968128254015
3.30629002107588804971780340639
3.28124583202388352649556399261
3.25615946975183264978852238302
3.23103171130755455560075752039
3.20586332644654531067540664581
3.18065507777123717561193735832
3.15540772086641406469391227643
3.1301220044309189161210180404
3.10479867040578291443322192043
3.07943845409890102040700064678
3.05404208430637304656888033402
3.02861028343062455368984928504
3.00314376759541712111054904927
2.97764324675785304828667352147
2.95210942481747526414140881022
2.92654299972255914299411010918
2.90094466357368904012262673503
2.87531510272470865604156401988
2.84965499788113080675840506481
2.82396502419608880845721021618
2.79824585136390847072261734075
2.77249814371137662449589267142
2.74672256028677918186597024489
2.72091975494677892739644631416
2.69509037644120056824011885843
2.66923506849578801644662113223
2.6433544698929964356374324575
2.61744921455087924995558918081
2.59151993160012808056132051528
2.56556724545932143890355125463
2.53959177590843596179379397138
2.5135941381606720164484677377
2.48757494293264362989929042915
2.46153479651298090248147740134
2.43547430082939134569574818773
2.40939405351422493700665036533
2.38329464796858610468272719088
2.35717667342503434138072493281
2.3310407150089136927737560382
2.30488735379834997422982863665
2.27871716688295323162116931871
2.25253072742126167918736719533
2.22632860469696211552176916642
2.20011136417392063586247953224
2.17387956755005632272781355244
2.14763377281008950543477973467
2.12137453427719513017806503541
2.09510240266359077422637998489
2.06881792512008786860799478893
2.04252164528463376169254137735
2.01621410332987135970100722364
1.98989583600974221783968216449
1.96356737670515812598171515976
1.93722925546876543420858311206
1.9108819990688255947376273864
1.88452613103223465652948608594
1.85816217168670373598009691374
1.83179063820212180040285809002
1.80541204463112143939891741375
1.779026901948867661650479246
1.75263571809208914015551935544
1.72623899799737073650086412649
1.69983724363872556353676165635
1.67343095406446429490418222263
1.64702062543337889845013599054
1.62060675105025745785794454756
1.59418982140074625206606508971
1.56777032418557478453212001601
1.54134874435415899343187574531
1.51492556413759742881035234845
1.48850126308107475289748795346
1.46207631807568650466500109423
1.43565120338969866866182023384
1.40922639069925520067528638963
1.38280234911854628830074420573
1.3563795452294497625622883817
1.32995844311065772683311264835
1.30353950436630013099648834592
1.27712318815407669162885542494
1.25070995121290824255449427439
1.22430024789011829401421393027
1.19789453016815528252285611572
1.17149324769086570689276229089
1.14509684778932806851869032941
1.11870577550725726551471438879
1.0923204736259888303401429384
1.06594138268905214883758114958
1.03956894102634155483285837204
1.0132035847778939583267507588
0.986845747917281436567011801679
0.960495862274626995662061329398
0.934154357559251495631283304886
0.907821661381959523637903044107
0.881498199276971798385214924546
0.855184394723511493051144525799
0.828880669167051674474251526117
0.80258744204023087237928531175
0.776305130783443614043375033015
0.750034150865112586763705938999
0.723774915801648922610360578693
0.69752783717710693705724411518
0.671293324662539495009821520882
0.645071786035060024327431569528
0.618863627196617048013099530184
0.592669252192486961663905481956
0.566489063229490642394652083694
0.540323460693939339126864359369
0.514172843169315161739341885334
0.488037607453691357975897179312
0.461918148576897442075700548874
0.435814859817434117711580805375
0.40972813271914281987590513329
0.383658357107634585730733227023
0.357605921106482853031336470051
0.331571211153184676436385962724
0.305554612014894746734136949297
0.27955650680393649564606933875
0.253577276993094469324175469872
0.227617302430692056846799530647
0.201676961355458565853845371133
0.175756630411189545862363417634
0.149856684661204170687715496961
0.123977497602603404686310068709
0.0981194411803325931586197900293
0.0722828858010520351337690695347
0.0464682003468190168298510128511
0.0206757521885847062801528045507
-0.00509409280049076613019268823879
-0.0308409702319017902225518755186
-0.0565645171888361424982278433763
-0.0822643722133861272848813081664
-0.107940175293928951431147886931
-0.13359156785267335777600633524
-0.159218192733369607257469812382
-0.184819694189179962500750751525
-0.21039571787070688708837149653
-0.235945910814176234511299185946
-0.261469921429772759077036555896
-0.286967399490125337852141291171
-0.312437996118939348085850853855
-0.33788136377977369853992128785
-0.363297156264960065777651122247
-0.388685028684661937781248269444
-0.414044637456071117308838606172
-0.439375640292739386206921969985
-0.464677696194043079496192972495
-0.48995046543477836448246688408
-0.515193609554885065443000025614
-0.540406791349296918633732147528
-0.565589674857916185485852410153
-0.590741925355710593940568559017
-0.615863209342930618938063457638
-0.640953194535445153158465149303
-0.666011549855193658236466874234
-0.691037945420752924863393355184
-0.716032052538016607476580602489
-0.740993543690985735640688264604
-0.765922092532668439773001569938
-0.790817373876087163578171425771
-0.815679063685391669459740599372
-0.840506839067076176288076816745
-0.865300378261299001248180538717
-0.890059360633303109086813833384
-0.914783466664936002946443807574
-0.939472377946267421132945932179
-0.964125777167303333633625632773
-0.988743348109794761000086301949
-1.01332477563913996635445190255
-1.03786974569637859878457191118
-1.06237794529027639328071801032
-1.08684906248949905864905803917
-1.11128278641487401053152155603
-1.13567880723173863178275267566
-1.16003681614237376701743572514
-1.18435650537852118215970459222
-1.20863756819398374331451897085
-1.23287969885730709225231966274
-1.25708259264454161826608128137
-1.28124594583208354813680819627
-1.30536945568959399744194790334
-1.32945282047299484747315185078
-1.35349573941754033260698201515
-1.37749791273096324310589622514
-1.40145904158669466802817991089
-1.42537882811715622220514974659
-1.44925697540712372011235799889
-1.47309318748716127792880643878
-1.49688716932712484315418433068
-1.52063862682973416884845170653
-1.54434726682421226688000726705
-1.56801279705999139152726336935
-1.59163492620048462138250323317
-1.61521336381692212376498095904
-1.63874782038225120177067245106
-1.66223800726509923967699727291
-1.68568363672379867769009025541
-1.70908442190047316197747641464
-1.73244007681518403057775563026
-1.75575031636013631012839610069
-1.77901485629394341241003469121
-1.80223341323594973347766593099
-1.82540570466061037164246436997
-1.84853144889192719378924426134
-1.87161036509794049247006054104
-1.89464217328527548891037284215
-1.91762659429374294950654429905
-1.94056334979099319558808589995
-1.96345216226722279817068872799
-1.98629275502993326114226550202
-2.00908485219874100780935993521
-2.03182817870023799699064794141
-2.05452246026290230588298286708
-2.07716742341205802774852973193
-2.0997627954648838430838645213
-2.12230830452546963333823274508
-2.1448036794799205164530944288
-2.16724864999150769350314036497
-2.18964294649586550553454235862
-2.21198630019623410932358271867
-2.23427844305874719022217171495
-2.25651910780776413952017748614
-2.27870802792124613284193024249
-2.30084493762617555500959165791
-2.32292957189401822555307475507
-2.34496166643622788762853926525
-2.36694095769979243152876114758
-2.38886718286282133223238279723
-2.41074007983017378854860637822
-2.43255938722912705937262677594
-2.45432484440508450037826143371
-2.4760361914173228121409910679
-2.49769316903477801821007004976
-2.51929551873186969903551515114
-2.54084298268436301490758040412
-2.56233530376526805818564700414
-2.5837722255407760820831043369
-2.60515349226623216013750789596
-2.62647884888214383723374316778
-2.64774804101022533966470884882
-2.66896081494947691821170334654
-2.69011691767229890460774033753
-2.71121609682064006801385835608
-2.73225810070217986429349487479
-2.7532426782865441769154802938
-2.77416957920155415425443059007
-2.79503855372950775389048515841
-2.81584935280349361024060320343
-2.83660172800373684748310239001
-2.85729543155397646526785298001
-2.87793021631787393013853746535
-2.89850583579545261093261151032
-2.91902204411956770167097346056
-2.93947859605240628060473940252
-2.959875246982017159152758556
-2.98021175291887017944237768327
-3.00048787049244462405922054116
-3.02070335694784640642109686283
-3.04085797014245371491826396033
-3.06095146854259078860876413069
-3.08098361122022950682504724709
-3.1009541578497184795381190359
-3.12086286870453932973955548671
-3.14070950465408986344138248926
-3.16049382716049382716049382716


==> anc/dPnsM221.dat <==
# dPnsM221
-7.9012345679012345679012345679
-7.90129216235492718798762587897
-7.90129644843524770900906626995
-7.90130105068439746262228019163
-7.90130599217632903779696306443
-7.90131129764659350982497644672
-7.9013169936099672886835696486
-7.90132310848621925468210864392
-7.90132967273456403282956567578
-7.90133671899738218143578471155
-7.90134428225382506254596738449
-7.90135239998396132701386765617
-7.90136111234416339383618078077
-7.90137046235447614352215831573
-7.90138049609875639351674846695
-7.90139126293842069757323083479
-7.90140281574069073049144752056
-7.90141521112228010689300777124
-7.90142850970952406140658265218
-7.90144277641601411255868710655
-7.90145808073886376898626891554
-7.90147449707479863911422070362
-7.90149210505733509770409317953
-7.90151098991638606588018181206
-7.90153124286171059302674830162
-7.90155296149170590202134291871
-7.90157625022912647975013078229
-7.90160122078540476044891918406
-7.90162799265534204730462529168
-7.90165669364403662217632776966
-7.90168746042801856282259370163
-7.9017204391526676614508069293
-7.90175578606810203525070763788
-7.90179366820584053010360184752
-7.90183426409866180340710455657
-7.90187776454620695568355587189
-7.90192437342900064665336237857
-7.90197430857369761521637620131
-7.90202780267249720474757976942
-7.90208510425980759267524363118
-7.90214647874938358179749246439
-7.90221220953530659336823438196
-7.90228259916032237834520269437
-7.90235797055520029694867537048
-7.90243866835292705123146592741
-7.90252506028169659814686069891
-7.90261753864080557550706577417
-7.90271652186370872096625440505
-7.90282245617263004041392791406
-7.90293581732926125318628121235
-7.90305711248620742699288064336
-7.903186882143958558318400851
-7.90332570221827268676068980599
-7.90347418622294813889590622911
-7.90363298757303647388578383528
-7.90380280201360000839598540956
-7.90398437017914430439578608488
-7.90417848028885203743474516641
-7.90438597098270494428873286713
-7.90460773430349911790667254164
-7.90484471882962905759288650588
-7.90509793296333003215151641885
-7.90536844837881797095344077332
-7.90565740363444171161171264753
-7.90596600795255328435462359893
-7.90629554517029598322593911022
-7.90664737786389379676820544252
-7.90702295164828426961610352149
-7.9074237996530531743028799909
-7.90785154717458463096512395783
-7.90830791650311344902560452296
-7.90879473192193394629302608187
-7.90931392487435506016871221574
-7.90986753929206589855166719417
-7.91045773707635630720623178767
-7.91108680372108713301989380609
-7.91175715406338405816857996085
-7.91247133814469197367746926129
-7.91323204716102353706664681943
-7.91404211947690982284639112983
-7.91490454667265053290830317384
-7.91582247958889680921918011502
-7.91679923432630426631585205627
-7.91783829815088184232251560865
-7.91894333524763836168136920792
-7.92011819225608769991745922384
-7.9213669035109978894808434179
-7.92269369590032927767702333313
-7.92410299323945757621764209763
-7.9255994200463592257527574387
-7.92718780458627145933122331324
-7.92887318103623112904163599237
-7.930660790599626952790041196
-7.93255608137822823085766844433
-7.93456470678381250695321904634
-7.9366925222432101258750422699
-7.93894557991898920160504284245
-7.94133012113276019622524415515
-7.94385256613878793161164775795
-7.94651950085182251291435877765
-7.94933766008431700626893553564
-7.95231390679395806852626099004
-7.9866901913216465341803286666
-8.0146386283398090243134113229
-8.03835820961792997709537768677
-8.05889884257227405977973234892
-8.07688205839332782405059873361
-8.09272059700867826795661554722
-8.10670925861795553698256994975
-8.1190695443049925709755269398
-8.12997421840131412092220969543
-8.13956196320308624287736059638
-8.14794667367669633638832418577
-8.15522364204774121649955923866
-8.16147383516041512407410907065
-8.1667669485881481336212317801
-8.17116364645896964157315942775
-8.17471724196750758966939540281
-8.17747498326776658917829809542
-8.17947905440974278853184644018
-8.18076736629166414469454911147
-8.18137419008172953099319396225
-8.18133067056658440193427595265
-8.18066524666622187177782597885
-8.17940399925064399539234313359
-8.17757094136290219564877643125
-8.17518826233156914854827509367
-8.17227653460923126371301912872
-8.16885489021309085343660574247
-8.16494117217314481397356001329
-8.16055206527749161641012452682
-8.15570320954852201601858768197
-8.15040929922095850051061012406
-8.14468416947469316675652261899
-8.13854087276705823738081774989
-8.13199174628475684318096930146
-8.12504847177602361959477331976
-8.11772212881430303861775059984
-8.11002324237495024890357267983
-8.10196182546787120023007362202
-8.09354741745523726962545413178
-8.08478911858948188542117199645
-8.07569562122884616217689530777
-8.0662752381227482879323445574
-8.05653592810480356503889438283
-8.04648531948550580096583242241
-8.0361307313978653537941034207
-8.02547919331645275447568976221
-8.01453746294232311642552481576
-8.00331204262238563327913768602
-7.99180919445127295045149688029
-7.98003495418611447826572796725
-7.96799514408937874430682186623
-7.95569538480175281191457170297
-7.94314110633556443040344445282
-7.93033755826926881538494657703
-7.91728981921480247398564246702
-7.9040028056219713327960250072
-7.89048127997733797720754338719
-7.87672985844917491259957161841
-7.8627530180248487475046585122
-7.84855510318240166499448893014
-7.83414033213402267307707673879
-7.8195128026754844957984143055
-7.80467649767240477165668557996
-7.78963529021132275593899545343
-7.77439294844102212960080203173
-7.75895314012723977338570578085
-7.74331943694184740238222785073
-7.72749531850574993287968519366
-7.7114841762030871480876467627
-7.69528931678283252260164088707
-7.67891396576253650497857369611
-7.66236127064774498862301373145
-7.64563430397952295242307415612
-7.62873606622151586983963543285
-7.61166948849707650249646671637
-7.59443743518616243899698955994
-7.57704270639096166476382949416
-7.55948804027852198916491683995
-7.54177611530803860512926732634
-7.52390955234988645812044989414
-7.50589091670296515874489817566
-7.48772272001644916815758573897
-7.46940742212160070876153849547
-7.45094743277890354429154376183
-7.43234511334540906926872037912
-7.41360277836684903438590249809
-7.39472269709875900822730959278
-7.37570709496057090853693699885
-7.35655815492636944404134804176
-7.33727801885576412389524966853
-7.31786878876810384294224583144
-7.29833252806305333651127661992
-7.27867126269035857182063561723
-7.25888698227145009540995460894
-7.2389816411753683018563688356
-7.21895715955134145337116287613
-7.19881542432020508691681913469
-7.17855829012671930853758337919
-7.15818758025471758711211636407
-7.13770508750690628733576484215
-7.11711257505102765509984777118
-7.09641177723399967694137882713
-7.0756044003655536213091081537
-7.05469212347280362341079183467
-7.03367659902710193116662983621
-7.01255945364445796042792636125
-6.99134228876072872194157221694
-6.97002668128272212175631444965
-6.94861418421629277151853836888
-6.92710632727245197280982304825
-6.90550461745245918212639786704
-6.88381053961281126429160588029
-6.8620255570109979662804854352
-6.84015111183284707336141316169
-6.81818862570224044475214934712
-6.79613950017394238171529154278
-6.77400511721024438637728862607
-6.75178683964209516667887813877
-6.72948601161535158574195376544
-6.70710395902275500743067019013
-6.68464198992220802883509515517
-6.6621013949418987988224526294
-6.63948344767279389211803731103
-6.61678940504899594077930808753
-6.59402050771643882673023321947
-6.57117798039037112411725786585
-6.54826303220205756857843989933
-6.52527685703510854761473034079
-6.50222063385182888280426031961
-6.47909552700995944605568793491
-6.45590268657016835830441737935
-6.43264324859463260393421316796
-6.40931833543703580543987210826
-6.38592905602429359160355713602
-6.36247650613030441313683962575
-6.33896176864201076973454219781
-6.31538591381804357196354569328
-6.29174999954021073311469701232
-6.26805507155808003521601871537
-6.24430216372689580720033386383
-6.22049229823905896116592858122
-6.19662648584939042611220536972
-6.17270572609438897060867585064
-6.14873100750568579136504366557
-6.12470330781789003996315836051
-6.10062359417101164288410528409
-6.07649282330764031955903770196
-6.05231194176505259989112181692
-6.028081886062411868112106191
-6.00380358288321999662021492902
-5.97947794925317296528964340628
-5.95510589271356697329606360763
-5.93068831149039592731211094482
-5.90622609465927581837376927519
-5.88172012230632636696828916903
-5.85717126568513540984576056571
-5.8325803873699268112959323712
-5.80794834140504819538960047179
-5.78327597345089050379399836835
-5.7585641209263472766346476704
-5.73381361314791762242407478448
-5.70902527146555307874162493939
-5.684199909395344960027816482
-5.65933833274914533489100194232
-5.63444133976121146546700567751
-5.60950972121196036876637451858
-5.5845442605489171180972974961
-5.55954573400493758541781315305
-5.53451491071378352702540881632
-5.50945255282312522981748696392
-5.48435941560504435822187003764
-5.45923624756410716784287910211
-5.43408379054307587619126759827
-5.40890277982632369910194947723
-5.38369394424101686935573160361
-5.35845800625612484758821443457
-5.33319568207931791097109470379
-5.30790768175180935875980997877
-5.28259470924119770216883251904
-5.25725746253236240588453580874
-5.23189663371646501673922813973
-5.20651290907810584868491843679
-5.18110696918068478940207545977
-5.15567948895001324997390106729
-5.13023113775622279249640413538
-5.10476257949401453884700125938
-5.07927447266129208478339728221
-5.05376747043621931488367147221
-5.02824222075274323346526778672
-5.00269936637462069253089069818
-4.97713954496798670807243965462
-4.95156338917250090889792247903
-4.92597152667110755579262091661
-4.90036458025844350162620291588
-4.87474316790792743338921162846
-4.84910790283756274357447438251
-4.82345939357448541936875563566
-4.79779824401828741240952812121
-4.77212505350314505807474424272
-4.74644041685878125015217950509
-4.72074492447028924307716724413
-4.69503916233684514858414791085
-4.66932371212933541548955643261
-4.64359915124692482936020458458
-4.61786605287258984201710210093
-4.59212498602764133821761284573
-4.56637651562526026752828962954
-4.54062120252306891246535174705
-4.5148596035747599285957270988
-4.48909227168080467765075816521
-4.46331975583826178003299277523
-4.43754260118970623765232387179
-4.41176134907129892110042905405
-4.38597653706001567608082534424
-4.36018869902005478210288645608
-4.33439836514844099109572206156
-4.30860606201984388420138326929
-4.28281231263062781099040273747
-4.25701763644215021615353742008
-4.23122254942332471383141044685
-4.20542756409246483863951800018
-4.17963318955842398464111735748
-4.15383993156104663854564798595
-4.12804829251094562081496780411
-4.10225877152861966771100708199
-4.07647186448292531820065646065
-4.05068806402891671164728342105
-4.02490785964506655497924429695
-3.9991317376698811811650463818
-3.97336018133792229398758498219
-3.94759367081524767695493985115
-3.92183268323428283638442756675
-3.89607769272813524993433698305
-3.87032917046436260183036393966
-3.84458758467820610444901932424
-3.81885340070529973249701133766
-3.79312708101386593049312952965
-3.76740908523640809635690955148
-3.74169987020090989338543431007
-3.71599988996155119951440738094
-3.69030959582895026627939300616
-3.66462943639994143009366194976
-3.63895985758689749512440825569
-3.61330130264660568997105740437
-3.5876542122087058893273579471
-3.56201902430369958664955759257
-3.53639617439053790436977732315
-3.51078609538379673420694824767
-3.48518921768044691146403239436
-3.45960596918622714369223683313
-3.43403677534162723559033464733
-3.40848205914748897833177625613
-3.38294224119023190252792004401
-3.35741773966671092959326829151
-3.3319089704087127962411117258
-3.3064163469070979710691088886
-3.28094028033559463056401322346
-3.25548117957425111423706773962
-3.23003945123255313487492017395
-3.20461549967221187993782245243
-3.17920972702962900384390758774
-3.15382253323804437813586412966
-3.1284543160493723372284264849
-3.10310547105573203147939859149
-3.07777639171067737661448194892
-3.05246746935013196897133677507
-3.02717909321303421951859157849
-3.00191165046169784606151381614
-2.97666552620189275238129003864
-2.95144110350265121518570315587
-2.92623876341580419459453659966
-2.90105888499525248136501464889
-2.8759018453159772941052791664
-2.85076801949279484225402784062
-2.82565778069885927555108041201
-2.80057150018391834801815588298
-2.77550954729232603404508874172
-2.75047228948081624596975602243
-2.72546009233604171648784179874
-2.70047331959188202527091368076
-2.67551233314652466724971007542
-2.65057749307932298007745467391
-2.62566915766743467027061345725
-2.6007876834022446013786858731
-2.57593342500557543320892177496
-2.55110673544568962857641798981
-2.52630796595308627321654971075
-2.50153746603609608533829428696
-2.47679558349627792376830495569
-2.45208266444362003769257194374
-2.42739905331154923660248924746
-2.40274509287175109615374192371
-2.37812112424880425420950552683
-2.35352748693463179132507910724
-2.32896451880277263130149630967
-2.30443255612247584015424469276
-2.27993193357262064587443182895
-2.25546298425546494666908358132
-2.23102603971022502192128109175
-2.20662142992648910787706116249
-2.1822494833574674490128970627
-2.15791052693308138613454384884
-2.13360488607289399347536782784
-2.109332884698884729371141885
-2.08509484524807051846067146889
-2.06089108868497563777032390775
-2.03672193451395273445915367377
-2.0125877007913572594041938023
-1.98848870413757755816769864617
-1.96442525974892281918546603869
-1.94039768140937103822431655938
-1.916406281502179118254509282
-1.89245137102135718484711801072
-1.86853325958300915901559572975
-1.84465225543654159205393967091
-1.82080866547574273036064373098
-1.79700279524973374245816621461
-1.77323494897379400540267726852
-1.74950542954006231350964407838
-1.72581453852811583877914259074
-1.70216257621542863957293348404
-1.67854984158771148195607489535
-1.65497663234913470665240399914
-1.63144324493243584375930001345
-1.60794997450891364720688190627
-1.58449711499831019141476416467
-1.56108495907858264368067954932
-1.5377137981955662975150692425
-1.514383922572530424399920938
-1.49109562121962847428486751147
-1.46784918194324412852537548392
-1.44464489135523468290364437342
-1.42148303488207321283984373384
-1.39836389677389094788711015919
-1.37528776011342125809621526223
-1.3522549068248466308232190124
-1.32926561768254999302427087018
-1.30632017231977171102484355312
-1.28341884923717357715520162218
-1.26056192581131107049922250962
-1.23774967830301515729947860267
-1.21498238186568487528769949076
-1.19226031055349192535656623213
-1.16958373732949847354669865716
-1.14695293407368934628238069269
-1.1243681715909197821419631416
-1.10182971961877988418515451525
-1.0793378468353768979709486591
-1.05689282086703642187835101332
-1.03449490829592363817917298494
-1.01214437466758563549999131173
-0.989841484498415875841141616967
-0.967586501283041842186752074221
-0.945379687501636885933932644521
-0.923221304627157276884109836937
-0.901111613132505442368107122543
-0.87905087249762036621206144574
-0.857039341216496102686950097322
-0.835077276804129345313857208615
-0.813164935803396975413772771257
-0.791302573791864500588482310932
-0.76949044538852627889191630224
-0.747728804260478410293276392889
-0.726017903129525163138574950164
-0.704357993778719789680289089748
-0.682749327058840571360149488776
-0.661192152894802921392299134876
-0.63968672029200835929793732999
-0.618233277342631159383004334664
-0.596832071231843462722478240333
-0.575483348243979630013582656546
-0.554187353768640600680891557413
-0.532944332306739011854328364941
-0.511754527476485819291861581517
-0.490618182019319150977876985662
-0.469535537805776112991438198293
-0.448506835841308256301715889713
-0.427532316272041402406651938244
-0.406612218390480515181405156435
-0.385746780641160295941369757775
-0.364936240626242168546727427574
-0.344180835111058311377838122977
-0.323480800029603383189629278666
-0.302836370489974580204927730339
-0.282247780779760652327895109554
-0.261715264371380497045957275
-0.241239053927371940438520905344
-0.22081938130563130572008091017
-0.200456477564604360910849968628
-0.180150572968429228546667496102
-0.159901896992031831808621137699
-0.139710678326174443068559457218
-0.1195771448824578926065765762
-0.099501523798277987157759980194
-0.0794840414417366799852269053938
-0.059524923416508526352009926235
-0.0396243945666629505730262503569
-0.0197826789814428432675743567686
0


==> anc/dPnsP000.dat <==
# dPnsP000
-2.66666666666666666666666666667
-2.66666933333333333333333333333
-2.66666955035375146744880705381
-2.66666978503586780922914940634
-2.66667003881703828241910574704
-2.66667031325159465460540859442
-2.66667061002036434217009477339
-2.66667093094096496226314410063
-2.66667127797893668276522010638
-2.66667165325978055246680924249
-2.66667205908197654254077758986
-2.66667249793106103081630063341
-2.66667297249484994912406978997
-2.66667348567990083081731417517
-2.66667404062931458345645580395
-2.66667464074198601705059692113
-2.66667528969342103143210864928
-2.66667599145824796164687318315
-2.66667675033456095644053292941
-2.66667757097024448556144570358
-2.66667845839144020540691314445
-2.6666794180333305338264761952
-2.66668045577342747402851333696
-2.66668157796757057141811490554
-2.66668279148885447980180590504
-2.66668410376972455635277847441
-2.66668552284749830793398402252
-2.66668705741359149366439054383
-2.66668871686675037849600569072
-2.66669051137061616901446489996
-2.6666924519159741959622812997
-2.66669455038806910061948407961
-2.66669681963939830989492013127
-2.66669927356842963781821178923
-2.66670192720472513457807682489
-2.66670479680099254055245401356
-2.6667078999326281322299303864
-2.66671125560536062939771647224
-2.66671488437165544948494315391
-2.66671880845659224938727310369
-2.66672305189398671607668913715
-2.66672764067359031017952036031
-2.66673260290026951576716999668
-2.66673796896613952040229017672
-2.66674377173670659139192606547
-2.6667500467521592131632606848
-2.66675683244504083218935066832
-2.66676417037563738820993095476
-2.6667721054865213081206305545
-2.66678068637781096635745031844
-2.66678996560483149147674459161
-2.6668
-2.6668108510209067057736860238
-2.66682258512672379479080365057
-2.66683527418524745428862068544
-2.66684899591306606360376305422
-2.66686383435155044183807200306
-2.66687988038158144649053836486
-2.66689723228016747159433865256
-2.6669159963223609566737954576
-2.66693628743216046037221282612
-2.66695822988638487414836500385
-2.66698195807583078953682283202
-2.66700761732837487419904209208
-2.66703536479906250615612353059
-2.66706537043263418586317938983
-2.66709781800438490493876579744
-2.66713290624573141567699249102
-2.66717085006138115535997980384
-2.66721188184555761140561851217
-2.66725625290534360367899055598
-2.66730423499986002465714309322
-2.66735612200470703475900018157
-2.66741223171186190423907861039
-2.66747290777605732342362858515
-2.66753852181956115097225705389
-2.66760947570824873003253445915
-2.66768620401290801655286052476
-2.66776917667085225813361786942
-2.66785890186414178405657833108
-2.66795592913204313144739831821
-2.66806085273678836430753731372
-2.66817431530324882807933989695
-2.66829701175481522424392279492
-2.66842969356959006223717457762
-2.66857317338296036095603401142
-2.66872832996473994482985265344
-2.6688961136013648032191569453
-2.66907755191610580758049102888
-2.66927375616294580269698851764
-2.66948592803266913716779019097
-2.66971536701284884230935134883
-2.66996347834680912169183316757
-2.67023178164030935344784216941
-2.67052192016866290292963660691
-2.67083567094129399149636757325
-2.67117495558537494280086674922
-2.67154185211520274382988107132
-2.67193860765939873936486105813
-2.67236765222388165120584925552
-2.67283161357490790717056291385
-2.67333333333333333333333333333
-2.68
-2.68666666666666666666666666667
-2.69333333333333333333333333333
-2.7
-2.70666666666666666666666666667
-2.71333333333333333333333333333
-2.72
-2.72666666666666666666666666667
-2.73333333333333333333333333333
-2.74
-2.74666666666666666666666666667
-2.75333333333333333333333333333
-2.76
-2.76666666666666666666666666667
-2.77333333333333333333333333333
-2.78
-2.78666666666666666666666666667
-2.79333333333333333333333333333
-2.8
-2.80666666666666666666666666667
-2.81333333333333333333333333333
-2.82
-2.82666666666666666666666666667
-2.83333333333333333333333333333
-2.84
-2.84666666666666666666666666667
-2.85333333333333333333333333333
-2.86
-2.86666666666666666666666666667
-2.87333333333333333333333333333
-2.88
-2.88666666666666666666666666667
-2.89333333333333333333333333333
-2.9
-2.90666666666666666666666666667
-2.91333333333333333333333333333
-2.92
-2.92666666666666666666666666667
-2.93333333333333333333333333333
-2.94
-2.94666666666666666666666666667
-2.95333333333333333333333333333
-2.96
-2.96666666666666666666666666667
-2.97333333333333333333333333333
-2.98
-2.98666666666666666666666666667
-2.99333333333333333333333333333
-3.
-3.00666666666666666666666666667
-3.01333333333333333333333333333
-3.02
-3.02666666666666666666666666667
-3.03333333333333333333333333333
-3.04
-3.04666666666666666666666666667
-3.05333333333333333333333333333
-3.06
-3.06666666666666666666666666667
-3.07333333333333333333333333333
-3.08
-3.08666666666666666666666666667
-3.09333333333333333333333333333
-3.1
-3.10666666666666666666666666667
-3.11333333333333333333333333333
-3.12
-3.12666666666666666666666666667
-3.13333333333333333333333333333
-3.14
-3.14666666666666666666666666667
-3.15333333333333333333333333333
-3.16
-3.16666666666666666666666666667
-3.17333333333333333333333333333
-3.18
-3.18666666666666666666666666667
-3.19333333333333333333333333333
-3.2
-3.20666666666666666666666666667
-3.21333333333333333333333333333
-3.22
-3.22666666666666666666666666667
-3.23333333333333333333333333333
-3.24
-3.24666666666666666666666666667
-3.25333333333333333333333333333
-3.26
-3.26666666666666666666666666667
-3.27333333333333333333333333333
-3.28
-3.28666666666666666666666666667
-3.29333333333333333333333333333
-3.3
-3.30666666666666666666666666667
-3.31333333333333333333333333333
-3.32
-3.32666666666666666666666666667
-3.33333333333333333333333333333
-3.34
-3.34666666666666666666666666667
-3.35333333333333333333333333333
-3.36
-3.36666666666666666666666666667
-3.37333333333333333333333333333
-3.38
-3.38666666666666666666666666667
-3.39333333333333333333333333333
-3.4
-3.40666666666666666666666666667
-3.41333333333333333333333333333
-3.42
-3.42666666666666666666666666667
-3.43333333333333333333333333333
-3.44
-3.44666666666666666666666666667
-3.45333333333333333333333333333
-3.46
-3.46666666666666666666666666667
-3.47333333333333333333333333333
-3.48
-3.48666666666666666666666666667
-3.49333333333333333333333333333
-3.5
-3.50666666666666666666666666667
-3.51333333333333333333333333333
-3.52
-3.52666666666666666666666666667
-3.53333333333333333333333333333
-3.54
-3.54666666666666666666666666667
-3.55333333333333333333333333333
-3.56
-3.56666666666666666666666666667
-3.57333333333333333333333333333
-3.58
-3.58666666666666666666666666667
-3.59333333333333333333333333333
-3.6
-3.60666666666666666666666666667
-3.61333333333333333333333333333
-3.62
-3.62666666666666666666666666667
-3.63333333333333333333333333333
-3.64
-3.64666666666666666666666666667
-3.65333333333333333333333333333
-3.66
-3.66666666666666666666666666667
-3.67333333333333333333333333333
-3.68
-3.68666666666666666666666666667
-3.69333333333333333333333333333
-3.7
-3.70666666666666666666666666667
-3.71333333333333333333333333333
-3.72
-3.72666666666666666666666666667
-3.73333333333333333333333333333
-3.74
-3.74666666666666666666666666667
-3.75333333333333333333333333333
-3.76
-3.76666666666666666666666666667
-3.77333333333333333333333333333
-3.78
-3.78666666666666666666666666667
-3.79333333333333333333333333333
-3.8
-3.80666666666666666666666666667
-3.81333333333333333333333333333
-3.82
-3.82666666666666666666666666667
-3.83333333333333333333333333333
-3.84
-3.84666666666666666666666666667
-3.85333333333333333333333333333
-3.86
-3.86666666666666666666666666667
-3.87333333333333333333333333333
-3.88
-3.88666666666666666666666666667
-3.89333333333333333333333333333
-3.9
-3.90666666666666666666666666667
-3.91333333333333333333333333333
-3.92
-3.92666666666666666666666666667
-3.93333333333333333333333333333
-3.94
-3.94666666666666666666666666667
-3.95333333333333333333333333333
-3.96
-3.96666666666666666666666666667
-3.97333333333333333333333333333
-3.98
-3.98666666666666666666666666667
-3.99333333333333333333333333333
-4.
-4.00666666666666666666666666667
-4.01333333333333333333333333333
-4.02
-4.02666666666666666666666666667
-4.03333333333333333333333333333
-4.04
-4.04666666666666666666666666667
-4.05333333333333333333333333333
-4.06
-4.06666666666666666666666666667
-4.07333333333333333333333333333
-4.08
-4.08666666666666666666666666667
-4.09333333333333333333333333333
-4.1
-4.10666666666666666666666666667
-4.11333333333333333333333333333
-4.12
-4.12666666666666666666666666667
-4.13333333333333333333333333333
-4.14
-4.14666666666666666666666666667
-4.15333333333333333333333333333
-4.16
-4.16666666666666666666666666667
-4.17333333333333333333333333333
-4.18
-4.18666666666666666666666666667
-4.19333333333333333333333333333
-4.2
-4.20666666666666666666666666667
-4.21333333333333333333333333333
-4.22
-4.22666666666666666666666666667
-4.23333333333333333333333333333
-4.24
-4.24666666666666666666666666667
-4.25333333333333333333333333333
-4.26
-4.26666666666666666666666666667
-4.27333333333333333333333333333
-4.28
-4.28666666666666666666666666667
-4.29333333333333333333333333333
-4.3
-4.30666666666666666666666666667
-4.31333333333333333333333333333
-4.32
-4.32666666666666666666666666667
-4.33333333333333333333333333333
-4.34
-4.34666666666666666666666666667
-4.35333333333333333333333333333
-4.36
-4.36666666666666666666666666667
-4.37333333333333333333333333333
-4.38
-4.38666666666666666666666666667
-4.39333333333333333333333333333
-4.4
-4.40666666666666666666666666667
-4.41333333333333333333333333333
-4.42
-4.42666666666666666666666666667
-4.43333333333333333333333333333
-4.44
-4.44666666666666666666666666667
-4.45333333333333333333333333333
-4.46
-4.46666666666666666666666666667
-4.47333333333333333333333333333
-4.48
-4.48666666666666666666666666667
-4.49333333333333333333333333333
-4.5
-4.50666666666666666666666666667
-4.51333333333333333333333333333
-4.52
-4.52666666666666666666666666667
-4.53333333333333333333333333333
-4.54
-4.54666666666666666666666666667
-4.55333333333333333333333333333
-4.56
-4.56666666666666666666666666667
-4.57333333333333333333333333333
-4.58
-4.58666666666666666666666666667
-4.59333333333333333333333333333
-4.6
-4.60666666666666666666666666667
-4.61333333333333333333333333333
-4.62
-4.62666666666666666666666666667
-4.63333333333333333333333333333
-4.64
-4.64666666666666666666666666667
-4.65333333333333333333333333333
-4.66
-4.66666666666666666666666666667
-4.67333333333333333333333333333
-4.68
-4.68666666666666666666666666667
-4.69333333333333333333333333333
-4.7
-4.70666666666666666666666666667
-4.71333333333333333333333333333
-4.72
-4.72666666666666666666666666667
-4.73333333333333333333333333333
-4.74
-4.74666666666666666666666666667
-4.75333333333333333333333333333
-4.76
-4.76666666666666666666666666667
-4.77333333333333333333333333333
-4.78
-4.78666666666666666666666666667
-4.79333333333333333333333333333
-4.8
-4.80666666666666666666666666667
-4.81333333333333333333333333333
-4.82
-4.82666666666666666666666666667
-4.83333333333333333333333333333
-4.84
-4.84666666666666666666666666667
-4.85333333333333333333333333333
-4.86
-4.86666666666666666666666666667
-4.87333333333333333333333333333
-4.88
-4.88666666666666666666666666667
-4.89333333333333333333333333333
-4.9
-4.90666666666666666666666666667
-4.91333333333333333333333333333
-4.92
-4.92666666666666666666666666667
-4.93333333333333333333333333333
-4.94
-4.94666666666666666666666666667
-4.95333333333333333333333333333
-4.96
-4.96666666666666666666666666667
-4.97333333333333333333333333333
-4.98
-4.98666666666666666666666666667
-4.99333333333333333333333333333
-5.
-5.00666666666666666666666666667
-5.01333333333333333333333333333
-5.02
-5.02666666666666666666666666667
-5.03333333333333333333333333333
-5.04
-5.04666666666666666666666666667
-5.05333333333333333333333333333
-5.06
-5.06666666666666666666666666667
-5.07333333333333333333333333333
-5.08
-5.08666666666666666666666666667
-5.09333333333333333333333333333
-5.1
-5.10666666666666666666666666667
-5.11333333333333333333333333333
-5.12
-5.12666666666666666666666666667
-5.13333333333333333333333333333
-5.14
-5.14666666666666666666666666667
-5.15333333333333333333333333333
-5.16
-5.16666666666666666666666666667
-5.17333333333333333333333333333
-5.18
-5.18666666666666666666666666667
-5.19333333333333333333333333333
-5.2
-5.20666666666666666666666666667
-5.21333333333333333333333333333
-5.22
-5.22666666666666666666666666667
-5.23333333333333333333333333333
-5.24
-5.24666666666666666666666666667
-5.25333333333333333333333333333
-5.26
-5.26666666666666666666666666667
-5.27333333333333333333333333333
-5.28
-5.28666666666666666666666666667
-5.29333333333333333333333333333
-5.3
-5.30666666666666666666666666667
-5.31333333333333333333333333333
-5.32
-5.32666666666666666666666666667
-5.33333333333333333333333333333


==> anc/dPnsP100.dat <==
# dPnsP100
37.2432722995240255372873807404
37.2438553055696987540960716031
37.2438925003525945131252831561
37.2439319641964491605362405933
37.2439738262954947865723380298
37.244018222349991799172407183
37.2440652948107095884092484932
37.2441151931234649276393807044
37.2441680739723816642615730154
37.2442241015203396378645111973
37.2442834476448639808806609859
37.2443462921674660057723787816
37.2444128230741815890948904379
37.2444832367247599651133350246
37.2445577380476325763758630818
37.2446365407174353138084551017
37.244719867311465096922847008
37.2448079494410200238589211003
37.2449010278530977153721902572
37.2449993524974051452506681077
37.2451031825530610324266952013
37.2452127864087442648610127104
37.2453284415893539607134624083
37.2454504346214933798800022331
37.245579060829265283066379008
37.2457146240509643413946771013
37.2458574362662661788495864119
37.2460078171224354043615952898
37.2461660933468988125845548132
37.2463325980322464442931582805
37.2465076697783233854966886087
37.2466916516745493331035458814
37.2468848901039405957694375039
37.2470877333484990565815362241
37.2473005299736625613512326596
37.2475236269673681505945428646
37.2477573676069494748022971792
37.2480020890245575151236489918
37.2482581194390431403174559791
37.248525775019253625758858919
37.2488053563404543150148640736
37.249097144392071020289349842
37.2494013960911369729377589251
37.2497183392516970280289804322
37.2500481669559466155655626635
37.2503910312680370654988305928
37.2507470362262339831128337699
37.2511162300434408844576722216
37.2514985964399637610840175024
37.2518940450257588137569698286
37.2523024006422380625957125674
37.2527233915659661478894886343
37.2531566364682239239344860659
37.2536016300153950976303772377
37.25405772698540282062552242
37.2545241247649322406905252226
37.254999844080867582547188692
37.2554837078071897835020177662
37.2559743176754606613275102763
37.2564700287028956071773099178
37.2569689211368281644533502675
37.2574687696980213374109952034
37.2579670098877020386923064196
37.2584607011043016225987725288
37.2589464862955864688635402762
37.2594205478500618811192888298
37.2598785594081278891557770223
37.2603156332483482026292379962
37.26072626287724801747782106
37.2611042604221597908536709536
37.2614426883956578544975449115
37.2617337853669238790778862488
37.2619688850398178512895637912
37.2621383281993358992790179542
37.26223136694734916775228883
37.2622360606048579751626145927
37.262139162611271506316600768
37.2619259977012308969493686661
37.26158032858601387684405555
37.261084211309357397995336237
37.2604178383863586233319240514
37.2595593687686926578684049292
37.2584847436094243118056700804
37.2571674867258738256071749218
37.2555784885789788006412480243
37.2536857725020022795922471894
37.2514542418198616306201779225
37.2488454064023476554983624151
37.2458170870895774376816522959
37.2423230963156373401113011733
37.2383128931359269278529333612
37.2337312107345482043488509342
37.2285176543494609119282880779
37.2226062674042221260452767477
37.2159250634750276602727513812
37.2083955215494424237205788244
37.1999320418474864920366738898
37.1904413592753248108203906278
37.1798219113652124391615597894
37.1679631573208996775947588487
37.1547448445335030864779285359
37.1400362186567418299790150545
36.9179163410152388876824705857
36.668234808001389383139432715
36.4042847335107182351885338736
36.1314282004650576299830931804
35.8524418569850058815508023656
35.5689676688451624746755144922
35.2820618256276748191947506092
34.9924446642906973312097105853
34.7006291584749607262774630021
34.4069929668861686380908570866
34.1118215677931458753453392174
33.8153354434102958114137131572
33.5177079362462721274646647286
33.2190773854659421275437531929
32.9195556152616390141436154509
32.6192340183623158220883195126
32.3181880086664191210109092294
32.016480340456179113447805554
31.7141636228658783641506322456
31.4112822520764748331217550726
31.1078739150790761378270025684
30.8039707734370669869699585649
30.4996004047855416430134207399
30.194786558667534930336221175
29.8895497684948524719957928723
29.5839078508803648443277690841
29.277876315979810491776986295
28.9714687069169773980856914393
28.6646968822482468135341253916
28.3575712523411668333416128977
28.0501009782124032284695333194
27.7422941395928098966700579749
27.4341578776187845628587824734
27.1256985164867087592912055032
26.8169216675762357900705594577
26.5078323188934115836114335568
26.1984349121652047689418907339
25.8887334095023651770636614443
25.5787313512145057917015333855
25.2684319060923211530653130994
24.9578379152534325683394991276
24.6469519304700815664437337106
24.335776247750694452792225492
24.0243129368268941410962902863
23.7125638670978726937225050292
23.40053073050123113338154399
23.0882150617103196930759022578
22.7756182560002771259415712081
22.4627415850763692644099099153
22.1495862111172494011689565414
21.8361531992510976757654399172
21.5224435286531788777535435521
21.20845810242831827415532799
20.8941977564204200827273961835
20.5796632670728560350291655165
20.2648553584478471929259356485
19.9497747084994488436413460391
19.6344219546830916047786067768
19.3187976989745529061423032532
19.0029025123624983542430639445
18.6867369388711461939519590147
18.3703014991630052249546137549
18.0535966937658778848760091215
17.736623005963287942617119221
17.4193809043830863677741155944
17.1018708453151244007395938099
16.7840932747854871171669871877
16.4660486304117918726250398492
16.1477373430614208290578705446
15.829159838332229718811063273
15.5103165378732168771578736772
15.1912078605608135622944776016
14.8718342235448394795827173911
14.552196043176730960421575713
14.2322937358313715010160355945
13.9121277186327163063226485372
13.5916984100923875444891524068
13.2710062306695107576182913248
12.9500516032592526879157145893
12.6288349536167956380181167209
12.3073567107228337322627610261
11.9856173070960936088069897871
11.6636171790578587064645096101
11.3413567669530058647942213222
11.018836515331639659938007296
10.6960568730950286596309632965
10.3730182936092040995243069763
10.0497212347892713791429824324
9.72616615915720472364360979887
9.40235353387564222997189173174
9.07828383075996953624249879198
8.75395752627077305249799336199
8.42937510148855587216033519767
8.10453704207243918853796007477
7.77944383820441752312566909933
7.45409598452059577243992015652
7.12849398003070860349497993278
6.80263832802710682707287982021
6.47652953598428993507037499284
6.15016811544996800135157342429
5.82355458192854871536243544499
5.49668945475786563639013436157
5.16957325697989109738433053164
4.84220651520611089699703064075
4.51458975947817740814619189295
4.1867235231244024701792460055
3.85860834261260094071767334904
3.53024475739974963008685457296
3.20163330977888413511396298812
2.87277454472361747661472371135
2.54366900973062910624258532055
2.21431725466044049384723106266
1.88471983157676387350752710822
1.55487729458468357680163879328
1.2247901996679044994798688689
0.894459104525279436166550015005
0.563884568406806098578636610072
0.23306715194926544370717081946
-0.0979925829883446682421513179166
-0.429294073489442625116523523105
-0.760836755744439995694891935386
-1.09262006521515283643103010103
-1.42464343679895047251504349281
-1.75690630499255634330895625561
-2.08940810405542605819583885591
-2.42214826817263750890652082982
-2.75512623161723679945775623701
-3.08834142891199194990622444287
-3.42179329499051386464708371796
-3.75548126535771098440912251565
-4.08940477624955041330546338318
-4.42356326479210417401839303181
-4.7579561691598646373699784757
-5.09258292873331813564194049481
-5.427442984255770337390564624
-5.76253577798942116760772848641
-6.09786075387069093072973180809
-6.43341735766480286261012665716
-6.76920503711963062637200656061
-7.10522324211882229924978902041
-7.44147142483421519449142356472
-7.77794903987755844380619295846
-8.11465554445156264985571286493
-8.45159039850029812162848510693
-8.78875306485896524364889287702
-9.12614300940306241710055397873
-9.46375970119697876025400757173
-9.80160261264204037924430893998
-10.1396712196240405295450354553
-10.4779650016602853934031518227
-10.8164834420461885103475817386
-11.1552260280014481218400892487
-11.4941922508158428408977013814
-11.8333816059946821355467401024
-12.1727935934039491317660209953
-12.5124277174151742023854960636
-12.8522834870500787197381622182
-13.192360416125029217433478445
-13.5326580233953430357944264265
-13.8731758326994873212868733976
-14.2139133731032140173525282363
-14.5548701790436742268207570954
-14.8960457904735560486321803351
-15.237439753005290697821170968
-15.5790516180553724112101746713
-15.9208809429888383254934940204
-16.2629272912639551925700130959
-16.605190232577160472189604823
-16.947669343008306017117163996
-17.2903642051662532438609574958
-17.6332744083348693652009206295
-17.9763995486194749518163117854
-18.3197392290937937916775842098
-18.6632930599474567298707978553
-19.007060658634111900420944692
-19.3510416500201945076600252089
-19.6952356665344100798731487618
-20.0396423483179859044265735259
-20.3842613433757461633678558473
-20.7290923077280671235877765123
-21.0741349055637695980170050645
-21.4193888093940067859483801244
-21.7648537002072065233663868488
-22.1105292676251279300612031578
-22.4564152100600934312385806317
-22.8025112348734581592489416763
-23.1488170585353798079028548117
-23.4953324067859531195883555834
-23.8420570147977743360566779944
-24.1889906273400021393264327981
-24.5361329989439828517388712386
-24.8834838940705089558883688633
-25.2310430872787813381112524088
-25.5788103633971470556558580071
-25.9267855176956858798511168807
-26.2749683560607203778804252248
-26.6233586951713258665650758825
-26.9719563626779182053588837146
-27.3207611973829990951296665779
-27.6697730494241403169223254742
-28.0189917804592901835289580563
-28.3684172638544873892053337111
-28.7180493848740694322538755118
-29.0678880408734648545442251494
-29.4179331414946606945938032265
-29.7681846088644387899478527764
-30.118642377795476893789924784
-30.4693063959904129936402587822
-30.8201766242489737404826778866
-31.1712530366782705186926059881
-31.5225356209063694148922237234
-31.874024378299244181697104742
-32.2257193241812242448072955083
-32.5776204880590528738135546204
-32.9297279138496738334408292083
-33.2820416601118681579789953047
-33.6345618002818661528504787711
-33.9872884229130633293970685528
-34.3402216319199727280770716582
-34.6933615468265499876895858848
-35.0467083030190315806403163072
-35.4002620520034308636208419467
-35.7540229616678409967299917155
-36.1079912165496983697333058578
-36.4621670181081649499390330205
-36.8165505850017929405874076844
-37.1711421533716403206649898486
-37.5259419771300112360945101148
-37.8809503282550008382331146862
-38.2361674970910300289806605327
-38.5915937926555616835505609629
-38.9472295429521962936706166287
-39.3030750952903516178635450162
-39.6591308166117378543684339385
-40.015397093823847079765445714
-40.3718743341406832367580825208
-40.7285629654309668229377414469
-41.0854634365740566446263194649
-41.4425762178238395728727310823
-41.7999018011808481901182852263
-42.1574407007728755646942638982
-42.5151934532443661559865511333
-42.8731606181548720567414787452
-43.231342778386874442741956274
-43.5897405405632812473815349408
-43.9483545354749237342974926135
-44.3071854185183868314352335198
-44.6662338701445208424949801018
-45.0255005963179954960963123659
-45.3849863289882712603833775
-45.7446918265723774742546857403
-46.104617874449902161012407651
-46.4647652854706144331942928986
-46.8251349004751572081742206545
-47.1857275888292655747256261836
-47.5465442489719846256781253314
-47.9075858089783799483922376041
-48.268853227137254293346310648
-48.6303474925444052751854959831
-48.992069625711981357059873066
-49.3540206791945168885806627072
-49.716201738232251674785719658
-50.0786139214123665168823996103
-50.441258381348793458508908816
-50.8041363053812881719668340698
-51.1672489162944821106923244375
-51.5305974730576638261289771898
-51.8941832715860722941558395488
-52.2580076455245203198181424335
-52.6220719670542031978080235163
-52.9863776477235869159813813106
-53.3509261393043114243270592041
-53.7157189346730879851323171963
-54.0807575687206155139669857149
-54.4460436192885892680897531891
-54.8115787081359264025336723865
-55.1773645019353869699341911105
-55.5434027133018260764840888799
-55.9096951018533733255404433948
-56.2762434753068995997736662193
-56.6430496906091988861057034372
-57.0101156551053844865463058464
-57.3774433277460748531707067484
-57.745034720335024728565636454
-58.1128918988189425784995886077
-58.4810169846213258104488130745
-58.8494121560222413459166429963
-59.2180796495860811514783981328
-59.5870217616394307603264282174
-59.9562408498013040947295626273
-60.3257393345681205301784546983
-60.6955197009559306654564711304
-61.0655845002025362661834429345
-61.4359363515322979688518986541
-61.8065779439865822586405941453
-62.1775120383229677174825025136
-62.5487414689865103943811543055
-62.9202691461565602648465032459
-63.2920980578728260863029269717
-63.6642312722446055737023450329
-64.036671939747332861913632042
-64.409423295610846941266676731
-64.7824886623040545181528484922
-65.1558714521209500598227939523
-65.5295751698732662686329300006
-65.9036034156953616892534265589
-66.2779598879673105489006908919
-66.6526483863625454232218550667
-67.0276728150268182793384640728
-67.4030371858956924791743256897
-67.7787456221582602995425396661
-68.1548023618753006018621148816
-68.5312117617606529509466178828
-68.907978301135191589779493091
-69.2851065860634394825294903645
-69.6626013536835738526971910996
-70.0404674767423454877168030874
-70.4187099683472703470342529406
-70.7973339869493601303769893483
-71.1763448415706455905610863269
-71.555747997291820476934839489
-71.9355490810165039537290141256
-72.3157538875298950692345754798
-72.6963683858709854444908399867
-73.0773987260390182179191219412
-73.4588512460565463439764524032
-73.8407324794132672290034365498
-74.2230491629168109732625640117
-74.6058082449788559733262243963
-74.9890168943673606600389005815
-75.3726825094583589457166652581
-75.7568127280236981026604289048
-76.1414154375943336932516315766
-76.5264987864423736254857353558
-76.9120711952290243045670420346
-77.2981413693699839535136735935
-77.6847183121747060511197311873
-78.0718113388213819521372604951
-78.4594300912355377733613398853
-78.8475845539468889339971986941
-79.2362850710066412491480757221
-79.6255423640558798051704708264
-80.0153675516451728757399348084
-80.4057721699161850936098215415
-80.7967681947681132390811470059
-81.1883680656453290882058980181
-81.5805847110979703755290707821
-81.9734315762846370085416008432
-82.3669226526061474113199996932
-82.7610725096818693426510635763
-83.155896329905910477799318254
-83.551409945849970388087248105
-83.9476298808135532881883034213
-84.3445733928612802634965837623
-84.7422585227321326570520455371
-85.1407041460577031718393492882
-85.5399300303872558571656022879
-85.9399568975882124717239692456
-86.3408064922735561202648562629
-86.7425016570049805937274556963
-87.1450664151353774084864210609
-87.5485260622901048317418540253
-87.9529072676479769909197411198
-88.3582381863757365475391488574
-88.7645485848010835225068556859
-89.1718699801881698992979940182
-89.5802357973173441892614261314
-89.9896815444825876620718425055
-90.4002450120245497533839847195
-90.8119664971390965820182865514
-91.2248890594732417314004992082
-91.6390588129850596810908193154
-92.054525260758797785917204224
-92.4713416810077900792812702942
-92.8895655744705236619600425677
-93.3092591859531635102362506556
-93.7304901160952090954771291339
-94.1533320438159661851490303893
-94.5778655857415735351037729906
-95.0041793268007519839977203514
-95.432371066975528449114136004
-95.8625493441971393901404301201
-96.2948353145719596797619143263
-96.7293651016134515025788770679
-97.1662927709219444534792305133
-97.6057941539907757283769402258
-98.0480718484327076961427067173
-98.4933618863342527931308571616
-98.9419428322423814330326277577
-99.3941485326288065773793853544
-99.8503865610511538296868371057
-100.31116595535129535663045959
-100.777140975903799455797009108
-101.249184490875501173936690095
-101.728521428640014560641517753
-102.217000540019262591751489695
-102.717751641830276467359114358
-103.237344189168201258056436741
-103.806554305301198477327159112


==> anc/dPnsP101.dat <==
# dPnsP101
-117.333333333333333333333333333
-117.333216
-117.333206451101602098919156299
-117.333196125088483060584092787
-117.333184958716982240226013797
-117.333172883596501864028688512
-117.333159825770635611182496637
-117.333145705264208327088326239
-117.333130435593452624996981986
-117.333113923236322358127059997
-117.333096067059698794872452713
-117.333076757699981310749438797
-117.333055876893268905207595908
-117.333033296751030110704842959
-117.333008878976824994582611293
-117.332982474019281916440402137
-117.332953920156141283653886098
-117.332923042503756354204246608
-117.332889651945984583283217773
-117.332853543975909301963055709
-117.332814497443297628762488311
-117.332772273200123178301714078
-117.33272661263585780941207984
-117.332677236093561524269610823
-117.332623841157069555387206845
-117.332566100798786187144413793
-117.332503661376741117571369676
-117.332436140468640945433482738
-117.332363124529650012842416275
-117.332284166359555230030211069
-117.33219878236380204432628948
-117.332106449591626239409367164
-117.332006602533141031290180891
-117.33189862965576260266534794
-117.331781869658760745231286372
-117.33165560742299488235869007
-117.331519069631028848549729665
-117.331371420030798973167141888
-117.331211754313826889329167895
-117.331039094576607693626650104
-117.330852383331251159292344632
-117.330650477028693018767770813
-117.330432139054807972911186813
-117.330196032156527768965898891
-117.329940710251576645421919786
-117.329664609571661287483196536
-117.329366039084870050335237261
-117.329043170138621585429704657
-117.328694025259729109358922269
-117.328316466042984146938852655
-117.327908180054081041689904636
-117.327466666666666666666666667
-117.32698922174677161262448162
-117.326472921090819695871306042
-117.325914602515778677967356507
-117.325310846491759868101092281
-117.324657955198447225791498532
-117.323951929877083021082978613
-117.323188446339297916515765954
-117.322362828482784573019666532
-117.321470019651606410289302317
-117.320504551665732204138606497
-117.319460511330111927046462058
-117.318331504218172201908814615
-117.317110615507916395797231321
-117.315790367630762488686773514
-117.314362674473730849360971579
-117.312818791854484376878997062
-117.311149263965895830827555298
-117.309343865462131764819452131
-117.307391538831548104791082203
-117.305280326672825581752370565
-117.302997298459557137270658678
-117.300528471344742880147207809
-117.29785872452014443602700892
-117.294971706605976023887356295
-117.291849735503722545235150464
-117.288473690098713938340803577
-117.284822893149167308787480412
-117.280874984644428168177220099
-117.276605784856768882981140666
-117.271989146247978637135024863
-117.266996793323718231175711201
-117.26159814945479679993406369
-117.255760149604703928230985251
-117.249447037816410784601170164
-117.242620148218109094153149915
-117.235237668206615325023761073
-117.227254382358011133125061396
-117.21862139549705134799917189
-117.209285833229224631283898264
-117.199190518101317605055207318
-117.188273619407065312226007294
-117.176468274493055114961611213
-117.163702179245498937762655963
-117.149897145249731040826493444
-117.134968620910169183428529701
-117.118825173597745938151899529
-117.101367929653122134612780109
-117.082489968815874013609299424
-117.062075669370718751161898457
-117.04
-116.746666666666666666666666667
-116.453333333333333333333333333
-116.16
-115.866666666666666666666666667
-115.573333333333333333333333333
-115.28
-114.986666666666666666666666667
-114.693333333333333333333333333
-114.4
-114.106666666666666666666666667
-113.813333333333333333333333333
-113.52
-113.226666666666666666666666667
-112.933333333333333333333333333
-112.64
-112.346666666666666666666666667
-112.053333333333333333333333333
-111.76
-111.466666666666666666666666667
-111.173333333333333333333333333
-110.88
-110.586666666666666666666666667
-110.293333333333333333333333333
-110.
-109.706666666666666666666666667
-109.413333333333333333333333333
-109.12
-108.826666666666666666666666667
-108.533333333333333333333333333
-108.24
-107.946666666666666666666666667
-107.653333333333333333333333333
-107.36
-107.066666666666666666666666667
-106.773333333333333333333333333
-106.48
-106.186666666666666666666666667
-105.893333333333333333333333333
-105.6
-105.306666666666666666666666667
-105.013333333333333333333333333
-104.72
-104.426666666666666666666666667
-104.133333333333333333333333333
-103.84
-103.546666666666666666666666667
-103.253333333333333333333333333
-102.96
-102.666666666666666666666666667
-102.373333333333333333333333333
-102.08
-101.786666666666666666666666667
-101.493333333333333333333333333
-101.2
-100.906666666666666666666666667
-100.613333333333333333333333333
-100.32
-100.026666666666666666666666667
-99.7333333333333333333333333333
-99.44
-99.1466666666666666666666666667
-98.8533333333333333333333333333
-98.56
-98.2666666666666666666666666667
-97.9733333333333333333333333333
-97.68
-97.3866666666666666666666666667
-97.0933333333333333333333333333
-96.8
-96.5066666666666666666666666667
-96.2133333333333333333333333333
-95.92
-95.6266666666666666666666666667
-95.3333333333333333333333333333
-95.04
-94.7466666666666666666666666667
-94.4533333333333333333333333333
-94.16
-93.8666666666666666666666666667
-93.5733333333333333333333333333
-93.28
-92.9866666666666666666666666667
-92.6933333333333333333333333333
-92.4
-92.1066666666666666666666666667
-91.8133333333333333333333333333
-91.52
-91.2266666666666666666666666667
-90.9333333333333333333333333333
-90.64
-90.3466666666666666666666666667
-90.0533333333333333333333333333
-89.76
-89.4666666666666666666666666667
-89.1733333333333333333333333333
-88.88
-88.5866666666666666666666666667
-88.2933333333333333333333333333
-88.
-87.7066666666666666666666666667
-87.4133333333333333333333333333
-87.12
-86.8266666666666666666666666667
-86.5333333333333333333333333333
-86.24
-85.9466666666666666666666666667
-85.6533333333333333333333333333
-85.36
-85.0666666666666666666666666667
-84.7733333333333333333333333333
-84.48
-84.1866666666666666666666666667
-83.8933333333333333333333333333
-83.6
-83.3066666666666666666666666667
-83.0133333333333333333333333333
-82.72
-82.4266666666666666666666666667
-82.1333333333333333333333333333
-81.84
-81.5466666666666666666666666667
-81.2533333333333333333333333333
-80.96
-80.6666666666666666666666666667
-80.3733333333333333333333333333
-80.08
-79.7866666666666666666666666667
-79.4933333333333333333333333333
-79.2
-78.9066666666666666666666666667
-78.6133333333333333333333333333
-78.32
-78.0266666666666666666666666667
-77.7333333333333333333333333333
-77.44
-77.1466666666666666666666666667
-76.8533333333333333333333333333
-76.56
-76.2666666666666666666666666667
-75.9733333333333333333333333333
-75.68
-75.3866666666666666666666666667
-75.0933333333333333333333333333
-74.8
-74.5066666666666666666666666667
-74.2133333333333333333333333333
-73.92
-73.6266666666666666666666666667
-73.3333333333333333333333333333
-73.04
-72.7466666666666666666666666667
-72.4533333333333333333333333333
-72.16
-71.8666666666666666666666666667
-71.5733333333333333333333333333
-71.28
-70.9866666666666666666666666667
-70.6933333333333333333333333333
-70.4
-70.1066666666666666666666666667
-69.8133333333333333333333333333
-69.52
-69.2266666666666666666666666667
-68.9333333333333333333333333333
-68.64
-68.3466666666666666666666666667
-68.0533333333333333333333333333
-67.76
-67.4666666666666666666666666667
-67.1733333333333333333333333333
-66.88
-66.5866666666666666666666666667
-66.2933333333333333333333333333
-66.
-65.7066666666666666666666666667
-65.4133333333333333333333333333
-65.12
-64.8266666666666666666666666667
-64.5333333333333333333333333333
-64.24
-63.9466666666666666666666666667
-63.6533333333333333333333333333
-63.36
-63.0666666666666666666666666667
-62.7733333333333333333333333333
-62.48
-62.1866666666666666666666666667
-61.8933333333333333333333333333
-61.6
-61.3066666666666666666666666667
-61.0133333333333333333333333333
-60.72
-60.4266666666666666666666666667
-60.1333333333333333333333333333
-59.84
-59.5466666666666666666666666667
-59.2533333333333333333333333333
-58.96
-58.6666666666666666666666666667
-58.3733333333333333333333333333
-58.08
-57.7866666666666666666666666667
-57.4933333333333333333333333333
-57.2
-56.9066666666666666666666666667
-56.6133333333333333333333333333
-56.32
-56.0266666666666666666666666667
-55.7333333333333333333333333333
-55.44
-55.1466666666666666666666666667
-54.8533333333333333333333333333
-54.56
-54.2666666666666666666666666667
-53.9733333333333333333333333333
-53.68
-53.3866666666666666666666666667
-53.0933333333333333333333333333
-52.8
-52.5066666666666666666666666667
-52.2133333333333333333333333333
-51.92
-51.6266666666666666666666666667
-51.3333333333333333333333333333
-51.04
-50.7466666666666666666666666667
-50.4533333333333333333333333333
-50.16
-49.8666666666666666666666666667
-49.5733333333333333333333333333
-49.28
-48.9866666666666666666666666667
-48.6933333333333333333333333333
-48.4
-48.1066666666666666666666666667
-47.8133333333333333333333333333
-47.52
-47.2266666666666666666666666667
-46.9333333333333333333333333333
-46.64
-46.3466666666666666666666666667
-46.0533333333333333333333333333
-45.76
-45.4666666666666666666666666667
-45.1733333333333333333333333333
-44.88
-44.5866666666666666666666666667
-44.2933333333333333333333333333
-44.
-43.7066666666666666666666666667
-43.4133333333333333333333333333
-43.12
-42.8266666666666666666666666667
-42.5333333333333333333333333333
-42.24
-41.9466666666666666666666666667
-41.6533333333333333333333333333
-41.36
-41.0666666666666666666666666667
-40.7733333333333333333333333333
-40.48
-40.1866666666666666666666666667
-39.8933333333333333333333333333
-39.6
-39.3066666666666666666666666667
-39.0133333333333333333333333333
-38.72
-38.4266666666666666666666666667
-38.1333333333333333333333333333
-37.84
-37.5466666666666666666666666667
-37.2533333333333333333333333333
-36.96
-36.6666666666666666666666666667
-36.3733333333333333333333333333
-36.08
-35.7866666666666666666666666667
-35.4933333333333333333333333333
-35.2
-34.9066666666666666666666666667
-34.6133333333333333333333333333
-34.32
-34.0266666666666666666666666667
-33.7333333333333333333333333333
-33.44
-33.1466666666666666666666666667
-32.8533333333333333333333333333
-32.56
-32.2666666666666666666666666667
-31.9733333333333333333333333333
-31.68
-31.3866666666666666666666666667
-31.0933333333333333333333333333
-30.8
-30.5066666666666666666666666667
-30.2133333333333333333333333333
-29.92
-29.6266666666666666666666666667
-29.3333333333333333333333333333
-29.04
-28.7466666666666666666666666667
-28.4533333333333333333333333333
-28.16
-27.8666666666666666666666666667
-27.5733333333333333333333333333
-27.28
-26.9866666666666666666666666667
-26.6933333333333333333333333333
-26.4
-26.1066666666666666666666666667
-25.8133333333333333333333333333
-25.52
-25.2266666666666666666666666667
-24.9333333333333333333333333333
-24.64
-24.3466666666666666666666666667
-24.0533333333333333333333333333
-23.76
-23.4666666666666666666666666667
-23.1733333333333333333333333333
-22.88
-22.5866666666666666666666666667
-22.2933333333333333333333333333
-22.
-21.7066666666666666666666666667
-21.4133333333333333333333333333
-21.12
-20.8266666666666666666666666667
-20.5333333333333333333333333333
-20.24
-19.9466666666666666666666666667
-19.6533333333333333333333333333
-19.36
-19.0666666666666666666666666667
-18.7733333333333333333333333333
-18.48
-18.1866666666666666666666666667
-17.8933333333333333333333333333
-17.6
-17.3066666666666666666666666667
-17.0133333333333333333333333333
-16.72
-16.4266666666666666666666666667
-16.1333333333333333333333333333
-15.84
-15.5466666666666666666666666667
-15.2533333333333333333333333333
-14.96
-14.6666666666666666666666666667
-14.3733333333333333333333333333
-14.08
-13.7866666666666666666666666667
-13.4933333333333333333333333333
-13.2
-12.9066666666666666666666666667
-12.6133333333333333333333333333
-12.32
-12.0266666666666666666666666667
-11.7333333333333333333333333333
-11.44
-11.1466666666666666666666666667
-10.8533333333333333333333333333
-10.56
-10.2666666666666666666666666667
-9.97333333333333333333333333333
-9.68
-9.38666666666666666666666666667
-9.09333333333333333333333333333
-8.8
-8.50666666666666666666666666667
-8.21333333333333333333333333333
-7.92
-7.62666666666666666666666666667
-7.33333333333333333333333333333
-7.04
-6.74666666666666666666666666667
-6.45333333333333333333333333333
-6.16
-5.86666666666666666666666666667
-5.57333333333333333333333333333
-5.28
-4.98666666666666666666666666667
-4.69333333333333333333333333333
-4.4
-4.10666666666666666666666666667
-3.81333333333333333333333333333
-3.52
-3.22666666666666666666666666667
-2.93333333333333333333333333333
-2.64
-2.34666666666666666666666666667
-2.05333333333333333333333333333
-1.76
-1.46666666666666666666666666667
-1.17333333333333333333333333333
-0.88
-0.586666666666666666666666666667
-0.293333333333333333333333333333
0


==> anc/dPnsP110.dat <==
# dPnsP110
-0.592592592592592592592592592593
-0.592561513092732698822437314539
-0.592559134168468409070367114354
-0.592556573881145536012063079556
-0.592553818467011540975379665666
-0.59255085312323211005521389572
-0.592547661929921868581319792023
-0.592544227766366055509847506674
-0.592540532221003996706752899424
-0.592536555494713829339004655476
-0.592532276296904275240046151923
-0.592527671733883177754205214076
-0.592522717188933831488871139528
-0.592517386193488662851575310156
-0.592511650288745363575053338755
-0.592505478877022928225203848954
-0.592498839062103973828409333267
-0.592491695477754983423096614743
-0.592484010103557456936819440033
-0.592475742067120095798674745956
-0.592466847431674796467208257812
-0.592457278967987066502308170894
-0.592446985909434167032362098625
-0.5924359136890214662624707884
-0.592424003657018773955037301859
-0.592411192777803403946446941036
-0.59239741330439493973605422934
-0.592382592429057685705770785328
-0.592366651908230069974211688335
-0.59234950765991528610549370705
-0.592331069331533644857347628317
-0.59231123983609383947225140637
-0.592289914854386952246722772305
-0.592266982300742844904974927282
-0.592242321749712831327249261013
-0.592215803820854427860423125478
-0.592187289518592658422905282764
-0.592156629523916945029998982486
-0.592123663434442062762955910171
-0.592088218949114938234470568499
-0.592050110993585107356353760687
-0.592009140781974230219785948238
-0.591965094810477914736174977648
-0.591917743777909865193017098513
-0.591866841427952591893267182567
-0.591812123307509037663995744466
-0.591753305435153832302560549752
-0.591690082873259697118405490869
-0.591622128196921884305851127084
-0.591549089852319411899640283628
-0.591470590396634062679794103568
-0.59138622461109431802461648178
-0.591295557478119092113236119878
-0.591198122012902635126199924602
-0.591093416939104409360856429962
-0.59098090419758302318312465593
-0.590860006276338121671654168452
-0.590730103348994921610069587492
-0.590590530208279018221531791676
-0.590440572979980069230103690719
-0.590279465601887552382809677643
-0.590106386051095228100169042113
-0.589920452301908080152723567214
-0.589720717995340809031061556142
-0.589506167799864426276584990714
-0.589275712441630669313526006632
-0.589028183380875819044398658853
-0.588762327109568466393898458119
-0.588476799043611606881647329252
-0.588170156981029205234669481739
-0.587840854095551347013483936391
-0.587487231432849703198788397941
-0.587107509874354747981404315344
-0.586699781531095408699466042344
-0.58626200052732684296272781629
-0.585791973130837790674547114021
-0.58528734718373895997656510926
-0.584745600784210100221645117279
-0.584164030166105937560427102911
-0.583539736719468164074888933042
-0.582869613090838135404320063849
-0.582150328297786336262527621109
-0.581378311787240759388933321821
-0.580549736361974780673997972652
-0.57966049989397013866333609905
-0.578706205737262641794674446129
-0.577682141746263345272516526064
-0.576583257798377481918776900499
-0.575404141711963359945440050282
-0.574138993442223728805891270517
-0.572781597428436043504464326619
-0.571325292955931434498110119422
-0.569762942385342475976635725278
-0.568086897089765190350005951444
-0.566288960927518901240916868801
-0.56436035106402475871774475927
-0.562291655940833350747662698066
-0.560072790172872827125054998978
-0.557692946136404570222931415639
-0.555140541989789238997786389802
-0.552403165846788123471910938982
-0.549467515797537833597694763808
-0.512195036674221298998898395526
-0.47699042317471047935991583517
-0.443065085114446610347745921989
-0.410050236649697645939251468336
-0.377731869391496999259678548297
-0.345970623888489638944182866515
-0.314668875593901110474737294545
-0.283754675412297487401312555045
-0.253172974260475810470391079309
-0.222880423083862312648487537317
-0.192842097157911671058743963834
-0.163029331202034100505492842644
-0.133418232196840548476982331713
-0.103988624648086904984422011981
-0.0747232822564542453378579459332
-0.0456073553151790479338436748397
-0.0166279355028004595808778770702
0.0122262806122278332249504662408
0.0409652556936145137118276374097
0.0695978217389225120287900175605
0.0981318492135346581833634791943
0.126574384670602175793172518921
0.15493176381677719657449827422
0.183209705223526488523602997886
0.21141338862109669048014848008
0.239547520792580709796305350951
0.267616391406581116456447466846
0.295623920619385176118514928515
0.323573699893711478780814526342
0.35146902718770323677043177678
0.379312937441391841597704805149
0.407108229111464535014210205474
0.434857487366603558601381045459
0.462563104445944698477067090751
0.490227297595679134207558484657
0.517852124928517269708054009847
0.545439499493889564297378411722
0.572991201800516632167225930256
0.600508890995143578070401941941
0.627994114870104056126299060614
0.655448318846635861292184014132
0.682872854059475560477006017609
0.710268984650397036026180538176
0.737637894363378812519934128118
0.764980692521469558348426646285
0.792298419454754346861074751624
0.819592051439770623677476590898
0.846862505203010335479321446674
0.874110642034551739412238145975
0.901337271552209705665195171414
0.928543155151727832832219085739
0.955729009174336446953721611115
0.982895507819365673788026762561
1.01004328582644753724050972422
1.03717294094909473148105460534
1.06428503623904711276178721809
1.09138010215868028548057415546
1.11845863853693195098629384108
1.14552111638258545604199219016
1.17256797956732611466620179094
1.19959964638972877005184351682
1.2266165110302228623994109448
1.25361894490609528304664219964
1.28060729793471549527788945848
1.307581899712388005068674854
1.3345430606155423915928409242
1.36149107283035049481950864867
1.38842621131630511939343759243
1.4153487347087970383066983284
1.4422588861652804597406298206
1.46915689415921561091814499165
1.49604297322561558977272331886
1.52291732466169867287278185767
1.5497801371858529315076318001
1.5766315875578538589992007431
1.60347184116303472623172929822
1.63030105256289089308572449344
1.6571193660144009572612468988
1.68392691596016733753645897475
1.71072382749131482234124011437
1.73751021678493613126061746437
1.76428619151773718375784193326
1.79105185125741025320895471768
1.8178072878331493532874318326
1.84455258568661802988787169604
1.87128782220458429661294227057
1.89801306803434993352158550641
1.92472838738302103103661271852
1.95143383830159284311237734375
1.9781294729547541226914566669
2.00481533787725361460716286913
2.03149147421761379605124673029
2.0581579179699238495185511127
2.08481470019439483700417202845
2.11146184722731476413736615731
2.13809938088099935960464928886
2.16472731863429565956556611237
2.19134567381415961679947630871
2.21795445576879571234046954026
2.24455367003281571749034536152
2.271143318484845140110139393
2.29772339949797931241959071517
2.32429390808346637555407809224
2.35085483602797144058723373669
2.37740617202475482135418654948
2.4039479017990773176710847501
2.4304800082281269655275373789
2.45700247145574436023601357493
2.48351526900220750478371643633
2.51001837586932205209011670774
2.53651176464104871705779318683
2.56299540557988645928097535463
2.58946926671921771305657983726
2.61593331395181040635247230575
2.6423875111146607079878694393
2.66883182007035032033318269025
2.6952662007850826453122731604
2.72169061140355325011421007276
2.74810500832080170495179859842
2.7745093462511840207386600708
2.80090357829459754486973100793
2.82728765600008324619133851564
2.85366152942692380596292440317
2.88002514720334980258729200048
2.90637845658296050860092170818
2.93272140349896038522310083364
2.95905393261630724073616427451
2.98537598738186319376668674035
3.01168751007263503227503040836
3.0379884418421862661980112739
3.0642787227652991199252944122
3.09055829188096088496612461632
3.11682708723374543917591078987
3.14308504591365732363335969122
3.16933210409450253946039017792
3.19556819707084717316403254749
3.22179325929362206982778015191
3.24800722440442903877887288446
3.27421002526860148695827198609
3.30040159400706992248486308138
3.32658186202708044676614238295
3.35275076005181215042296987283
3.37890821814893723921403981884
3.40505416575816573446927832931
3.43118853171781471209567982692
3.45731124429044025922222072337
3.4834222311875686325859531801
3.50952141959356149275281053753
3.53560873618864855845542628731
3.56168410717115957124269242292
3.58774745827898607811690391546
3.61379871481030222487321129868
3.63983780164357250187087953391
3.66586464325687319337771098868
3.69187916374655314824521874098
3.71788128684525841039641483376
3.743870935939344219561871644
3.76984803408569691316693656781
3.79581250402798732669746326198
3.82176426821237639984594132701
3.84770324880269284699666514925
3.87362936769510194101036468647
3.89954254653228368680064734718
3.92544270671713792395645492192
3.95132976942603319386381864189
3.97720365562161553472464012184
4.00306428606519272596280598048
4.02891158132870889024025755274
4.05474546180632377525269746218
4.08056584772561047728979521263
4.1063726591583848329550661529
4.13216581603117919324228007793
4.15794523813537280421964656294
4.18371084513699054980270680153
4.2094625565861813634820538059
4.23520029192638718644717876252
4.26092397050321293839846986442
4.28663351157300757359937200195
4.31232883431116591756900901878
4.33800985782016061847398794959
4.36367650113731320100877607793
4.38932868324231287865712443415
4.41496632306449146203854473012
4.44058933948986239593373654834
4.46619765136793166495298836978
4.491791177518288027094017843
4.51736983673697976509107959364
4.54293354780268488697301747875
4.56848222948268145913732027074
4.59401580053862451704729852597
4.61953417973213576993016898416
4.64503728583021209617660565481
4.67052503761045861511909280379
4.69599735386615191811840881738
4.72145415341113884705428528737
4.74689535508457602105454920105
4.77232087775551513228010586456
4.79773064032733885849974651183
4.82312456174205207374249993343
4.84850256098443287822360212855
4.87386455708604781473389862573
4.89921046912913549050496304684
4.92454021625036268096868780806
4.94985371764445685458717932973
4.97515089256771892581382364746
5.00043166034141991604694188027
5.02569594035508507995078944034
5.05094365206966893655124243008
5.07617471502062453088058900061
5.10138904882087014247095420532
5.12658657316365655151049773568
5.15176720782533787181962245469
5.17693087266804886182216194352
5.20207748764229153023183005746
5.2272069727894337621065465322
5.25231924824412260310819864427
5.27741423423661475511442947371
5.30249185109502675463921866852
5.32755201924750722671272666942
5.35259465922433353083556554132
5.37761969165993504225062962772
5.402627037294845240963764357
5.42761661697758471259415988165
5.45258835166647709915190264149
5.47754216243139997413306975237
5.50247797045547255480538388939
5.5273956970366821051466687484
5.55229526358945082551453272349
5.57717659164614496969254535773
5.60203960285852787640250013125
5.62688421899915855062403663068
5.65171036196273738005466332752
5.67651795376740052371056797779
5.70130691655596446294964272306
5.72607717259712216003351285903
5.75082864428659222567806905979
5.77556125414822245481738337494
5.80027492483504904897145313381
5.82496957913031280411357435105
5.84964513994843350472991298933
5.87430153033594372780555232724
5.89893867347238322471331666831
5.92355649267115501438113069101
5.94815491138034428762937544533
5.97273385318350119016206059552
5.9972932418003885203266023457
6.02183300108769534739000663244
6.04635305503971752667914902063
6.0708533277890060594658002843
6.09533374360698421791065498325
6.11979422690453432868321915749
6.14423470223255508301687203405
6.16865509428249021591032502245
6.19305532788682937292174462952
6.2174353280195819594921284903
6.24179501979672474495480883331
6.26613432847662397131325575452
6.29045317946043269547577694963
6.3147514982924640729002472527
6.33902921066054127050248804889
6.36328624239632467719700801651
6.38752251947561706154795157207
6.41173796801864730769147150978
6.43593251429033334292926207862
6.46010608470052485316826658099
6.48425860580422636567588448184
6.50839000430180126241626215687
6.532500207039157271514988957
6.55658914100791396915085727813
6.58065673334555280937897064469
6.6047029113355501850346319571
6.62872760240749400893787402092
6.65273073413718429110046947329
6.67671223424671817451752520949
6.70067203060455987939154148157
6.7246100512255959932757603595
6.74852622427117653262383574972
6.77242047804914218958283595343
6.79629274101383816655524715207
6.82014294176611499007227351759
6.84397100905331668485498763839
6.86777687176925667858179002408
6.89156045895418179782054730557
6.91532169979472470581238362232
6.93906052362384512330240411157
6.96277685992076016439194443327
6.98647063831086411042887116506
7.01014178856563793624889336827
7.03379024060254889462394733867
7.05741592448494045655590919886
7.08101877042191289706785165693
7.10459870876819480838371423693
7.12815567002400581484375820916
7.15168958483491075657091277817
7.17520038399166560177569094984
7.19868799843005534065857583303
7.22215235923072410713266813231
7.24559339761899776804015645577
7.2690110449646992131682260249
7.29240523278195657317794298148
7.31577589272900458653820115972
7.33912295660797933070092602083
7.3624463563647065270584902241
7.38574602408848362368495878874
7.4090218920118558544747531839
7.43227389251038646805115429692
7.45550195810242131471844741775
7.47870602144884797477127858322
7.50188601535284960664890365057
7.52504187275965368872655992216
7.54817352675627582396738903999
7.57128091057125877221252241614
7.59436395757440687056055498504
7.6174226012765159980772390774
7.64045677532909923697849466584
7.66346641352410837844152584865
7.68645144979365141731682723232
7.70941181820970617623512576409
7.73234745298383019592489512539
7.75525828846686702497515311704
7.77814425914864903879204713755
7.80100529965769691410357304895
7.82384134476091588206206439508
7.84665232936328887977631710293
7.86943818850756671697194094413
7.8921988573739553714273885825
7.91493427127980052386181292596
7.93764436567926944005721985033
7.96032907616303030517915919553
7.98298833845792911251534001687
8.00562208842666420617803680064
8.02823026206745857471200272693
8.0508127955137299900129137305
8.07336962503375908349027947827
8.09590068703035544900147578732
8.11840591804052185973833196191
8.14088525473511668396285201535
8.16333863391851458226251657913
8.18576599252826556682660655089
8.20816726763475250113156097554
8.23054239644084711636402631013
8.25289131628156461890351192563
8.2752139646237169612310197127
8.29751027906556484672428735091
8.31978019733646853694303835237
8.34202365729653752819756915391
8.36424059693627916242986342711
8.38643095437624623571698173313
8.40859466786668366603054108355
8.43073167578717428025251829572
8.45284191664628377885526062064
8.47492532908120493510137627927
8.49698185185740108410604653542
8.51901142386824895562922003648
8.54101398413468090302711873762
8.56298947180482657939053036847
8.58493782615365411053054003411
8.60685898658261081313974461402
8.628752892619263505157705304
8.65061948391693845410255805084
8.67245870025436100789547506393
8.69427048153529495150023282479
8.71605476778818163152569559139
8.73781149916577888979379292827
8.75954061594479984575880133063
8.78124205852555156657470038265
8.80291576743157366254535010016
8.82456168330927684465653473254
8.84617974692758147987886490998
8.86776989917755617894546862878
8.88933208107205645034769407039
8.91086623374536345335507292186
8.9323722984528228819519478367
8.95385021657048401069186444711
8.97529992959473893260149530371
8.99672137914196201841794409775
9.01811450694814962561623231955
9.03947925486856008487707047746
9.06081556487735399085814962636
9.08212337906723482336465743883
9.10340263964908992426604092519
9.12465328895163185477573264984
9.14587526942104015699816895079
9.16706852362060354295250951635
9.18823299423036253360458184227
9.20936862404675256977729725144
9.23047535598224761616470417573
9.25155313306500427904555703301
9.27260189843850645767839361579
9.29362159536121054876124905875
9.31461216720619122275491877773
9.33557355746078779029875459187
9.3565057097262511763919853132
9.37740856771739151947115234623
9.39828207526222641198510814146
9.41912617630162979855281521332
9.43994081488898154728558882503
9.4607259351898177093641385113
9.48148148148148148148148148148


==> anc/dPnsP111.dat <==
# dPnsP111
7.11111111111111111111111111111
7.111104
7.11110342127888497569207007873
7.1111027954599080642778238053
7.11110211871012013577127356344
7.11110138688463647660779930377
7.11110059550125064310196949317
7.11109973971298232285383795387
7.11109881427839106818163527186
7.11109781352947408231073090893
7.11109673133695144211348198261
7.11109556107272614004542053313
7.11109429556928902455803611563
7.11109292707582000670938442176
7.11109144721071666633834007837
7.11108984691025951008729709921
7.11108811637309947173659915747
7.11108624500022765783056040048
7.11108422133005967171413441046
7.11108203296823692739170034602
7.11107966651171500780378717035
7.11107710746667413201828570169
7.11107434015974895814618665698
7.11107134764203403177391580745
7.11106811158527694275073980879
7.11106461216962340528147962379
7.11106082796222673439826482885
7.11105673578597823911718077201
7.11105231057755454623287371363
7.11104752523391243818364915568
7.1110423504462910329894720897
7.1110367545207046205702646766
7.11103070318382672916910187216
7.11102415937307652137365745094
7.11101708300962186334735068919
7.11100943075290878074901151939
7.11100115573521386960907452515
7.11099220727459387716164496292
7.11098253056447435692904047846
7.11097206633797622385616061239
7.11096075050492431268438452315
7.11094851375931472841016792806
7.11093528115483684684310223106
7.1109209716458501678161150843
7.11090549759100464517708604763
7.11088876421646432045352706276
7.11087066903544666971728710671
7.11085110122052252032907300953
7.1108299409248320672338740769
7.11080705854805964526902137304
7.11078231394267157828423664459
7.11075555555555555555555555556
7.11072661949980434015905949209
7.11069532855095876944674582071
7.11066149106156234411923372772
7.1106248997873793859455207443
7.11058533061808771065403021406
7.11054254120467169824745324927
7.11049626947510896463731914873
7.11044623202925967109210100196
7.1103921224031276612296546859
7.11033360919186255782658221195
7.11027033402000678345736133684
7.11020190934655589102477664335
7.11012791609138887247255947399
7.110047901068531059920410516
7.10996137421052914238551342905
7.1098678055669384470835755795
7.10976662205853914126227607865
7.10965720396740192514057285644
7.10953888114130594574491407294
7.1094109288892621564698406403
7.10927256354300346286488840471
7.10912293765725714425134592784
7.10896113481940269309254599517
7.10878616403672581962953674518
7.10859695366689227546879699782
7.1083923448544675114145941562
7.1081710844332828671992412371
7.10793181725117746473801333933
7.10767307787010720502916004034
7.10739328159078658406878938563
7.1070907147468920140106491637
7.10676352420938162423842810245
7.10640970603664872292309001522
7.10602709320099459300613152509
7.10561334231624903600928181306
7.10516591928524941363780370141
7.10468208377927340200757947853
7.10415887245436674836358617517
7.10359308080177118977478171296
7.10298124352129197606395195869
7.10231961329739789771066710871
7.10160413784806394636130977046
7.10083043510578781440985793713
7.09999376637877157823190869355
7.09908900732788904141991089096
7.09811061658168157200920603205
7.09705260179715891724925940054
7.09590848295853781900662420749
7.09467125268913446976738778529
7.09333333333333333333333333333
7.07555555555555555555555555556
7.05777777777777777777777777778
7.04
7.02222222222222222222222222222
7.00444444444444444444444444444
6.98666666666666666666666666667
6.96888888888888888888888888889
6.95111111111111111111111111111
6.93333333333333333333333333333
6.91555555555555555555555555556
6.89777777777777777777777777778
6.88
6.86222222222222222222222222222
6.84444444444444444444444444444
6.82666666666666666666666666667
6.80888888888888888888888888889
6.79111111111111111111111111111
6.77333333333333333333333333333
6.75555555555555555555555555556
6.73777777777777777777777777778
6.72
6.70222222222222222222222222222
6.68444444444444444444444444444
6.66666666666666666666666666667
6.64888888888888888888888888889
6.63111111111111111111111111111
6.61333333333333333333333333333
6.59555555555555555555555555556
6.57777777777777777777777777778
6.56
6.54222222222222222222222222222
6.52444444444444444444444444444
6.50666666666666666666666666667
6.48888888888888888888888888889
6.47111111111111111111111111111
6.45333333333333333333333333333
6.43555555555555555555555555556
6.41777777777777777777777777778
6.4
6.38222222222222222222222222222
6.36444444444444444444444444444
6.34666666666666666666666666667
6.32888888888888888888888888889
6.31111111111111111111111111111
6.29333333333333333333333333333
6.27555555555555555555555555556
6.25777777777777777777777777778
6.24
6.22222222222222222222222222222
6.20444444444444444444444444444
6.18666666666666666666666666667
6.16888888888888888888888888889
6.15111111111111111111111111111
6.13333333333333333333333333333
6.11555555555555555555555555556
6.09777777777777777777777777778
6.08
6.06222222222222222222222222222
6.04444444444444444444444444444
6.02666666666666666666666666667
6.00888888888888888888888888889
5.99111111111111111111111111111
5.97333333333333333333333333333
5.95555555555555555555555555556
5.93777777777777777777777777778
5.92
5.90222222222222222222222222222
5.88444444444444444444444444444
5.86666666666666666666666666667
5.84888888888888888888888888889
5.83111111111111111111111111111
5.81333333333333333333333333333
5.79555555555555555555555555556
5.77777777777777777777777777778
5.76
5.74222222222222222222222222222
5.72444444444444444444444444444
5.70666666666666666666666666667
5.68888888888888888888888888889
5.67111111111111111111111111111
5.65333333333333333333333333333
5.63555555555555555555555555556
5.61777777777777777777777777778
5.6
5.58222222222222222222222222222
5.56444444444444444444444444444
5.54666666666666666666666666667
5.52888888888888888888888888889
5.51111111111111111111111111111
5.49333333333333333333333333333
5.47555555555555555555555555556
5.45777777777777777777777777778
5.44
5.42222222222222222222222222222
5.40444444444444444444444444444
5.38666666666666666666666666667
5.36888888888888888888888888889
5.35111111111111111111111111111
5.33333333333333333333333333333
5.31555555555555555555555555556
5.29777777777777777777777777778
5.28
5.26222222222222222222222222222
5.24444444444444444444444444444
5.22666666666666666666666666667
5.20888888888888888888888888889
5.19111111111111111111111111111
5.17333333333333333333333333333
5.15555555555555555555555555556
5.13777777777777777777777777778
5.12
5.10222222222222222222222222222
5.08444444444444444444444444444
5.06666666666666666666666666667
5.04888888888888888888888888889
5.03111111111111111111111111111
5.01333333333333333333333333333
4.99555555555555555555555555556
4.97777777777777777777777777778
4.96
4.94222222222222222222222222222
4.92444444444444444444444444444
4.90666666666666666666666666667
4.88888888888888888888888888889
4.87111111111111111111111111111
4.85333333333333333333333333333
4.83555555555555555555555555556
4.81777777777777777777777777778
4.8
4.78222222222222222222222222222
4.76444444444444444444444444444
4.74666666666666666666666666667
4.72888888888888888888888888889
4.71111111111111111111111111111
4.69333333333333333333333333333
4.67555555555555555555555555556
4.65777777777777777777777777778
4.64
4.62222222222222222222222222222
4.60444444444444444444444444444
4.58666666666666666666666666667
4.56888888888888888888888888889
4.55111111111111111111111111111
4.53333333333333333333333333333
4.51555555555555555555555555556
4.49777777777777777777777777778
4.48
4.46222222222222222222222222222
4.44444444444444444444444444444
4.42666666666666666666666666667
4.40888888888888888888888888889
4.39111111111111111111111111111
4.37333333333333333333333333333
4.35555555555555555555555555556
4.33777777777777777777777777778
4.32
4.30222222222222222222222222222
4.28444444444444444444444444444
4.26666666666666666666666666667
4.24888888888888888888888888889
4.23111111111111111111111111111
4.21333333333333333333333333333
4.19555555555555555555555555556
4.17777777777777777777777777778
4.16
4.14222222222222222222222222222
4.12444444444444444444444444444
4.10666666666666666666666666667
4.08888888888888888888888888889
4.07111111111111111111111111111
4.05333333333333333333333333333
4.03555555555555555555555555556
4.01777777777777777777777777778
4.
3.98222222222222222222222222222
3.96444444444444444444444444444
3.94666666666666666666666666667
3.92888888888888888888888888889
3.91111111111111111111111111111
3.89333333333333333333333333333
3.87555555555555555555555555556
3.85777777777777777777777777778
3.84
3.82222222222222222222222222222
3.80444444444444444444444444444
3.78666666666666666666666666667
3.76888888888888888888888888889
3.75111111111111111111111111111
3.73333333333333333333333333333
3.71555555555555555555555555556
3.69777777777777777777777777778
3.68
3.66222222222222222222222222222
3.64444444444444444444444444444
3.62666666666666666666666666667
3.60888888888888888888888888889
3.59111111111111111111111111111
3.57333333333333333333333333333
3.55555555555555555555555555556
3.53777777777777777777777777778
3.52
3.50222222222222222222222222222
3.48444444444444444444444444444
3.46666666666666666666666666667
3.44888888888888888888888888889
3.43111111111111111111111111111
3.41333333333333333333333333333
3.39555555555555555555555555556
3.37777777777777777777777777778
3.36
3.34222222222222222222222222222
3.32444444444444444444444444444
3.30666666666666666666666666667
3.28888888888888888888888888889
3.27111111111111111111111111111
3.25333333333333333333333333333
3.23555555555555555555555555556
3.21777777777777777777777777778
3.2
3.18222222222222222222222222222
3.16444444444444444444444444444
3.14666666666666666666666666667
3.12888888888888888888888888889
3.11111111111111111111111111111
3.09333333333333333333333333333
3.07555555555555555555555555556
3.05777777777777777777777777778
3.04
3.02222222222222222222222222222
3.00444444444444444444444444444
2.98666666666666666666666666667
2.96888888888888888888888888889
2.95111111111111111111111111111
2.93333333333333333333333333333
2.91555555555555555555555555556
2.89777777777777777777777777778
2.88
2.86222222222222222222222222222
2.84444444444444444444444444444
2.82666666666666666666666666667
2.80888888888888888888888888889
2.79111111111111111111111111111
2.77333333333333333333333333333
2.75555555555555555555555555556
2.73777777777777777777777777778
2.72
2.70222222222222222222222222222
2.68444444444444444444444444444
2.66666666666666666666666666667
2.64888888888888888888888888889
2.63111111111111111111111111111
2.61333333333333333333333333333
2.59555555555555555555555555556
2.57777777777777777777777777778
2.56
2.54222222222222222222222222222
2.52444444444444444444444444444
2.50666666666666666666666666667
2.48888888888888888888888888889
2.47111111111111111111111111111
2.45333333333333333333333333333
2.43555555555555555555555555556
2.41777777777777777777777777778
2.4
2.38222222222222222222222222222
2.36444444444444444444444444444
2.34666666666666666666666666667
2.32888888888888888888888888889
2.31111111111111111111111111111
2.29333333333333333333333333333
2.27555555555555555555555555556
2.25777777777777777777777777778
2.24
2.22222222222222222222222222222
2.20444444444444444444444444444
2.18666666666666666666666666667
2.16888888888888888888888888889
2.15111111111111111111111111111
2.13333333333333333333333333333
2.11555555555555555555555555556
2.09777777777777777777777777778
2.08
2.06222222222222222222222222222
2.04444444444444444444444444444
2.02666666666666666666666666667
2.00888888888888888888888888889
1.99111111111111111111111111111
1.97333333333333333333333333333
1.95555555555555555555555555556
1.93777777777777777777777777778
1.92
1.90222222222222222222222222222
1.88444444444444444444444444444
1.86666666666666666666666666667
1.84888888888888888888888888889
1.83111111111111111111111111111
1.81333333333333333333333333333
1.79555555555555555555555555556
1.77777777777777777777777777778
1.76
1.74222222222222222222222222222
1.72444444444444444444444444444
1.70666666666666666666666666667
1.68888888888888888888888888889
1.67111111111111111111111111111
1.65333333333333333333333333333
1.63555555555555555555555555556
1.61777777777777777777777777778
1.6
1.58222222222222222222222222222
1.56444444444444444444444444444
1.54666666666666666666666666667
1.52888888888888888888888888889
1.51111111111111111111111111111
1.49333333333333333333333333333
1.47555555555555555555555555556
1.45777777777777777777777777778
1.44
1.42222222222222222222222222222
1.40444444444444444444444444444
1.38666666666666666666666666667
1.36888888888888888888888888889
1.35111111111111111111111111111
1.33333333333333333333333333333
1.31555555555555555555555555556
1.29777777777777777777777777778
1.28
1.26222222222222222222222222222
1.24444444444444444444444444444
1.22666666666666666666666666667
1.20888888888888888888888888889
1.19111111111111111111111111111
1.17333333333333333333333333333
1.15555555555555555555555555556
1.13777777777777777777777777778
1.12
1.10222222222222222222222222222
1.08444444444444444444444444444
1.06666666666666666666666666667
1.04888888888888888888888888889
1.03111111111111111111111111111
1.01333333333333333333333333333
0.995555555555555555555555555556
0.977777777777777777777777777778
0.96
0.942222222222222222222222222222
0.924444444444444444444444444444
0.906666666666666666666666666667
0.888888888888888888888888888889
0.871111111111111111111111111111
0.853333333333333333333333333333
0.835555555555555555555555555556
0.817777777777777777777777777778
0.8
0.782222222222222222222222222222
0.764444444444444444444444444444
0.746666666666666666666666666667
0.728888888888888888888888888889
0.711111111111111111111111111111
0.693333333333333333333333333333
0.675555555555555555555555555556
0.657777777777777777777777777778
0.64
0.622222222222222222222222222222
0.604444444444444444444444444444
0.586666666666666666666666666667
0.568888888888888888888888888889
0.551111111111111111111111111111
0.533333333333333333333333333333
0.515555555555555555555555555556
0.497777777777777777777777777778
0.48
0.462222222222222222222222222222
0.444444444444444444444444444444
0.426666666666666666666666666667
0.408888888888888888888888888889
0.391111111111111111111111111111
0.373333333333333333333333333333
0.355555555555555555555555555556
0.337777777777777777777777777778
0.32
0.302222222222222222222222222222
0.284444444444444444444444444444
0.266666666666666666666666666667
0.248888888888888888888888888889
0.231111111111111111111111111111
0.213333333333333333333333333333
0.195555555555555555555555555556
0.177777777777777777777777777778
0.16
0.142222222222222222222222222222
0.124444444444444444444444444444
0.106666666666666666666666666667
0.0888888888888888888888888888889
0.0711111111111111111111111111111
0.0533333333333333333333333333333
0.0355555555555555555555555555556
0.0177777777777777777777777777778
0


==> anc/dPnsP200.dat <==
# dPnsP200
1657.62914227427171133658768279
1657.5764371564457743362040548
1657.57269081535670921762546377
1657.56868548112930549052969452
1657.56440379425219837271109418
1657.55982727272485713103941051
1657.55493624258142037595877853
1657.54970976434921813489401216
1657.54412555522180715932040962
1657.53815990671574574932719514
1657.53178759756932177905089607
1657.52498180163001367185676032
1657.51771399046560023403712897
1657.50995383042153331243089377
1657.50166907383443941121946224
1657.4928254440984153554700082
1657.48338651426712198202962004
1657.47331357886055235212528958
1657.46256551853075134426187901
1657.45109865722568650212181821
1657.43886661147491106718630073
1657.42582013140461519664510969
1657.41190693307312701293395856
1657.39707152170089847092690459
1657.38125500535148970159012267
1657.36439489860204759562691192
1657.34642491572325840078212503
1657.32727475286973875617692756
1657.30686985876231372346361669
1657.28513119332361277094696306
1657.26197497370789378999740709
1657.23731240714497894873512528
1657.21104940999665145524706844
1657.18308631240181469967121581
1657.15331754786414851484743317
1657.12163132711290275379155776
1657.08790929554383422861449514
1657.05202617352310357071142715
1657.01384937881218318310715344
1656.97323863034645965095600757
1656.93004553257421005130870332
1656.8841131395359492187025351
1656.83527549783673154656653026
1656.78335716763578151384289775
1656.72817272074874264381305683
1656.66952621492777902686749786
1656.60721064335362124223712176
1656.54100735834128105850472737
1656.47068546822740183314996571
1656.39600120637186874450982696
1656.31669727116914448682332302
1656.23250213592555121939595508
1656.14312932741707172162397596
1656.04827667189782264089329537
1655.94762550728173133094581414
1655.84083986016862790752052373
1655.72756558633037143216610573
1655.6074294732121017865958888
1655.48003830293748621336671204
1655.3449778742340395577813899
1655.20181198161424220009319194
1655.05008135005912043240558922
1654.88930252335189276217749501
1654.71896670409874636337633412
1654.53853854335011516558180157
1654.34745487759708613176090567
1654.14512341076161488331360823
1653.93092133862365922639775115
1653.70419391293040199871692704
1653.46425294220934975341719049
1653.21037522605479297015563238
1652.94180091937200067463464328
1652.65773182274122625093556463
1652.35732959469922316715022712
1652.03971388132402589291063957
1651.70396035804311122721293665
1651.34909867805887012095665512
1650.97411032119094791367570765
1650.57792633626393238583904463
1650.15942496941159527841490146
1649.71742916981486415916411771
1649.25070396342817556002608559
1648.75795368416479003564971491
1648.23781905079154815005631056
1647.68887407641133782265338093
1647.10962279586940010185033604
1646.49849579468776147039110601
1645.85384652118865292693010442
1645.17394736128851294502648206
1644.45698545300222922467284924
1643.70105821496294089927548174
1642.90416856020311734083788035
1642.06421976302136667828279932
1641.17900994293624399203721269
1640.24622612545866882103863945
1639.26343783464910579473996399
1638.22809016710980767580538113
1637.13749629113569029472853454
1635.98882930814279115268964206
1634.77911340613646156504658213
1633.50521422679003121666925557
1632.16382835858715402924734744
1616.71575310558072082252936456
1603.8052949933155026330999018
1592.27164950079181376557509872
1581.6301443261898045290452927
1571.62173326928892769699524975
1562.08849177009598320674990743
1552.9257555027636211341388717
1544.06000061284083541529628111
1535.43730613604240204646806298
1527.01679211166402471632211013
1518.76663557350665369821367805
1510.66152446395668800982117207
1502.68096176169805061531991581
1494.80809668075149765180982381
1487.02889568959428224395070707
1479.3315399954614030603915983
1471.70597828566859134291892037
1464.14358854988235522808637047
1456.63691820211977507290093923
1449.17948148106271207715014356
1441.76559946201577265538533942
1434.39027225055736243174858802
1427.04907581285908619082255638
1419.73807789973177571541929973
1412.45376893489829125429493615
1405.19300475152900360869078473
1397.95295879825531351642580253
1390.73108197908121226455375411
1383.52506869670698517910170378
1376.33282797423586477227887077
1369.15245876293042127894943828
1361.98222872264558215497724891
1354.82055590042205928137446862
1347.66599284135823113869850781
1340.51721275152780639123603138
1333.37299740072939936628334782
1326.23222650724084886668435693
1319.09386839051760243966003444
1311.95697171320828838325171001
1304.82065816271257986977504654
1297.68411594612658010339685637
1290.54659399185729953076286766
1283.40739676725940539217613257
1276.26587963499836334116536095
1269.12144468198382250632513081
1261.97353696405088088981231282
1254.82164111741881062635786487
1247.6652782945874461516178921
1240.50400338795118213234266601
1233.3374025091901687298136979
1226.16509069657703734221846616
1218.98670982582930018166773607
1211.80192670313611486498184023
1204.61043132157069071829953971
1197.41193526433026629585573336
1190.20617024017753721403126501
1182.99288673813506517076014202
1175.77185278994472125238654955
1168.54285283007882052365403189
1161.30568664420458091349353344
1154.06016839798109956540265342
1146.80612573892700475159083447
1139.54339896485330283232088061
1132.27184025302332225631021074
1124.99131294479169861832373304
1117.70169088099701309914817596
1110.40285778384654737826240604
1103.09470668144401393736997263
1095.77713937147841165633335338
1088.45006592091983175454273839
1081.11340419886085338983319094
1073.7670794399042492601440777
1066.41102383573265979025527506
1059.04517615270681921295554307
1051.66948137352856067401126108
1044.28389036117558105970563156
1036.88835954346890485728708752
1029.4828506167729896734671649
1022.0673302674540820444737787
1014.64176990983618628147457409
1007.20614543949710910001029446
999.760437000840600328334919237
992.304628767965609077742550618
984.838708737930987711475079562
977.362668535584377224578281156
969.876503229188185800570533725
962.380211156134140380081774436
954.873793758091395609719216708
947.357255424982113455103779254
939.830603347223216206008312991
932.293847375714055935773704436
924.746999889087384520036821151
917.190075667775563937627525591
909.623091774475708712876584281
902.046067440626654575219519685
894.459023958537528004731640948
886.861984578832456077070728594
879.254974412898790597486049991
871.638020340047292644645905283
864.011150919112184993189124403
856.374396304236967727871926211
848.727788164608531085636516908
841.071359607917501975128882083
833.405145107337029138032025151
825.729180431825439592510595177
818.043502579570470475150351676
810.348149714404172724205959281
802.643161105028166427661817136
794.928577066898766116158847661
787.204438906630646246749551118
779.470788868786235976515306421
771.727670084925966864878401343
763.975126524801892019931199418
756.213202949584091302827726142
748.441944867015711992813025716
740.66139848839850215533080514
732.871610687316306383420204251
725.072628960009239563434238635
717.264501387316160472592817172
709.447276598107657834903972738
701.621003734136059481735763947
693.785732416233001242576881219
685.941512711788865263005964438
678.088395103451935256287305347
670.22643045898843502712917853
662.355670002247731499449762001
654.476165285179908330724986481
646.587968160855663852306736991
638.691130757441069425261610975
630.785705453082152349132857563
622.871744851656551399528052286
614.949301759351642346401879848
607.018429162030554178576405326
599.079180203349402359479968964
591.13160816359086080989386384
583.175766439180886464300359575
575.211708522857005691502373535
567.239487984458076663581262105
559.259158452306861533729500248
551.270773595158082286538697531
543.274387104685899236580597959
535.270052678485945921360148406
527.257824003568182802641658465
519.237754740317898709165397814
511.20989850690319701197729514
503.174308864108256563055895027
495.131039300572558662441883545
487.080143218417123750561735028
479.021673919239607954865535268
470.955684590460872685065969464
462.882228292006362584486708022
454.801357943306310682750748986
446.713126310599436584795605296
438.617585994525416097362723934
430.514789417991980644480908184
422.404788814303053951275838839
414.287636215534853424743404203
406.163383441147375979471578777
398.032082086819154196582534952
389.893783513493610025802110055
381.748538836625751019362853554
373.596398915618349519099048502
365.437414343437119427232724191
357.27163543639475923026622824
349.099112224094064802397148614
340.919894439520632117338977515
332.734031509275969215592125806
324.541572543942119424632363996
316.342566328569164678327391421
308.137061313277229547930176648
299.925105603964843954424095667
291.706746953115746113034577849
283.482032750696417658056422096
275.251010015136840665168194664
267.013725384387151949315683578
258.770225107043044056001155711
250.520555033532925237935346719
242.264760607360002843262512419
234.002886856392596333531069235
225.734978384196117970085694892
217.461079361400281402034356786
209.181233517095211278675169606
200.895484130250230892532874199
192.603874021149200012299769227
184.306445542836361743400594022
176.003240572566735692966556407
167.694300503255165131870677817
159.379666234918188436872715285
151.05937816610296004084667282
142.733476185297493581431559763
134.401999662316540064670237801
126.064987439657446780724310857
117.722477823820368538522568575
109.374508576587221625094828649
101.021116906253782828548299123
92.66233945880934096198390967
84.2982123090583066458723015334
75.9287709516781776914237938921
67.554050292208242306565854465
59.174084637963380535075654671
50.7889076888672958406279126758
42.3985525281994735501417156512
34.0030516132501209507204939372
25.602436765877295154292495567
17.1967391629603693530866018605
8.78598932674392572324460809623
0.370217115066093915590819524258
-8.05054828853472228940482504645
-16.4762783848408710962562759538
-24.9069453691104632913830970252
-33.3425221413726972156877504743
-41.7829823168699337369610134388
-50.228300236653070290746925376
-58.6784509783368843954398832298
-67.1334103670221464722380761278
-75.5931549863914395246782560796
-84.0576621899857694844434617502
-92.5269101126692050562821904763
-101.000877682288949959892895304
-109.479544631538423854308096686
-117.962891510031111244358643367
-126.45089969659313063367658016
-134.943551411782679450564692252
-143.440829730644724200777622456
-151.942718595709530287452350705
-160.449202830243862400655823326
-168.960268151763934761022750215
-177.475901185819451274988613901
-185.996089480058349323380410334
-194.520821518582147991293633935
-203.05008673660210261807387004
-211.583875535406683198548539736
-220.122179297651225032922381746
-228.66499040298094677327945259
-237.212302243998894359732827531
-245.764109242590750031552060358
-254.320406866618844435503361901
-262.881191646998127680056879845
-271.446461195167292895280114732
-280.016214220968704402773298473
-288.590450550951262983218586506
-297.169171147110844016518009048
-305.752378126083471590568974393
-314.340074778806944226979409717
-322.932265590667206925335451683
-331.528956262146371128913058333
-340.130153729989920392918925938
-348.735866188911306507817570374
-357.346103113852840204599940954
-365.960875282822514054946596583
-374.580194800327164592067097171
-383.204075121423187946053519484
-391.832531076406870459783293118
-400.465578896167285006654263945
-409.103236238225637386298089094
-417.745522213485927693729751287
-426.392457413722821564165271564
-435.044063939833708482568427504
-443.700365430883061888118758647
-452.361387093968411768214595886
-461.027155734938498202190620461
-469.697699789995497483630305926
-478.373049358214604864628133306
-487.053236235015723726755322273
-495.738293946623554470807009666
-504.428257785554002308455686421
-513.12316484716653643299900238
-521.823054067323939088875115328
-530.527966261202787568750307151
-539.237944163300021262801107501
-547.953032468683066120669096108
-556.673277875533227283364358553
-565.398729129034424725827365113
-574.129437066661844591943781847
-582.865454664927719163018241483
-591.606837087644240376091194246
-600.353641735766565488088384668
-609.105928298881999600950893718
-617.863758808414749866706368521
-626.627197692619152703096313303
-635.396311833437991645844441088
-644.171170625306463953447485334
-652.951846035986534299067093719
-661.738412669520850588459014568
-670.530947831400108219458678032
-679.329531596042754481852060044
-688.134246876691245398706639799
-696.945179497834725964008287478
-705.762418270274026146698539775
-714.586055068951275968123654636
-723.416184913673272419456187812
-732.252906052865010419749585406
-741.096320050497553558862781548
-749.946531876342705096913163119
-758.803649999715785900623316555
-767.6677864868772775214361599
-776.539057102274193180131336541
-785.417581413812849008408262437
-794.303482902366279199518796527
-803.196889075731933603265954607
-812.097931587268582336799556873
-821.00674635945560303846723493
-829.923473712633123287707295312
-838.848258499197921957255766809
-847.781250243547655870106312662
-856.722603288084978543094043797
-865.672476945613572904411121671
-874.631035658480158170583628808
-883.598449164840293952955442102
-892.574892672451447877488294111
-901.560547040424488271667031667
-910.555598969394700351014869196
-919.560241200605812280630110803
-928.574672724435588199188223691
-937.599098998929555382591105035
-946.633732178950666710380337032
-955.678791356597473318462308202
-964.734502813592046808043293929
-973.801100286391836263722181561
-982.878825244837307863646225305
-991.967927185210079639437967998
-1001.06866393864487345574732997
-1010.18130199591356741034093024
-1019.30611684968162446992943883
-1028.44339335542695997242414727
-1037.59342611230974857245992377
-1046.75651986538972451700263119
-1055.93298993070628446792902502
-1065.12316264486738601132980733
-1074.32737584093723427760328778
-1083.54597935257163426310975004
-1092.77933554852543918515503651
-1102.0278198998507703619232967
-1111.29182158231992706972365121
-1120.57174411684577530933885215
-1129.86800605093790789451730437
-1139.18104168452844654051421572
-1148.51130184383095918109716639
-1157.85925470726413428053443266
-1167.22538668788382251783723733
-1176.61020337722887049433052502
-1186.01423055600483017909638455
-1195.43801527761325414836085618
-1204.88212703119232979919921032
-1214.34715899157808710785349956
-1223.83372936443722318937264378
-1233.34248283577783726591239475
-1242.87409213613083592776093492
-1252.4292597309334145610407644
-1262.00871965006164766038232748
-1271.61323947108126230369435162
-1281.24362247264917220207552739
-1290.9007099766451873759199318
-1300.58538390009369302669679299
-1310.29856954080943169413236349
-1320.04123862404281974541394133
-1329.8144126412970212811819096
-1339.6191665170491331339850604
-1349.45663264446323680100741746
-1359.32800533749588987490837525
-1369.23454575426508667195756792
-1379.17758735543031082287615567
-1389.15854197192405868658400862
-1399.17890656907306725338443132
-1409.24027080944120164531267585
-1419.34432553523860244317889671
-1429.49287231366937836382013302
-1439.68783421615704076576297309
-1449.9312680363201121729808997
-1460.22537819360264994345334188
-1470.57253262187655399377739111
-1480.97528100815242100121729131
-1491.43637582982024883776451794
-1501.95879674507927425765819738
-1512.54577902791170851538356487
-1523.20084691648292968927716098
-1533.92785297672832719798726576
-1544.73102489169435784564428196
-1555.61502150152471242509105342
-1566.58500048200871966395993451
-1577.64670082543237933454753485
-1588.80654437295640546410906917
-1600.07176219222241933731268682
-1611.45055383269467745942269537
-1622.95229080440904703295301061
-1634.5877806439384898780360214
-1646.36961573344287467497864894
-1658.31264353578486953449410046
-1670.43461562291045662870907697
-1682.75710860105772318810560906
-1695.306874606565015410112055
-1708.11790246842672152248396429
-1721.23472324185391265247057201
-1734.71805707093878887057559094
-1748.65530188802218730516427362
-1763.18243427157928726865273374
-1778.53865329346898566843035918
-1795.25380208282009442616313344
-1816.21134301283078405652188207


==> anc/dPnsP201.dat <==
# dPnsP201
-3695.97014839008763442081753127
-3695.89892705117721026704113283
-3695.89399960519491644535208384
-3695.88873625126620468916730713
-3695.88311449470325780798765001
-3695.87711036714561885195321685
-3695.8706983326652490139941462
-3695.86385118810354524545596279
-3695.85653995730338283476565125
-3695.84873377888098437779250521
-3695.84039978716327943630291238
-3695.83150298589637681141329174
-3695.82200611430979154056508135
-3695.8118695050991190558194515
-3695.80105093386689692825310688
-3695.789505459537407808992136
-3695.77718525523612326443288451
-3695.76403942909833519948723999
-3695.75001383444423794038270447
-3695.73505086872927891766048848
-3695.71908926064895918815201111
-3695.70206384474640773336755973
-3695.6839053228389477997868086
-3695.66454001154649323152665818
-3695.64388957516993327335761988
-3695.62187074313166321355004211
-3695.59839501115307534544341917
-3695.57336832530512255519057213
-3695.54669074802799087260586974
-3695.51825610517445636549600592
-3695.48795161308864832697789415
-3695.45565748468769139305089326
-3695.42124651346805510426270862
-3695.38458363431140644492742054
-3695.34552545991635030892654271
-3695.30391979163267162264519342
-3695.25960510342358410752371352
-3695.21240999762907403635288424
-3695.16215263114973941920276048
-3695.10864011061560975167371717
-3695.05166785504834032983290629
-3694.99101892446796769265145537
-3694.92646331283715668947474015
-3694.85775720367664102711690343
-3694.78464218662544237593703518
-3694.70684443315854100468519207
-3694.62407382961306441558455345
-3694.53602306561186827682133481
-3694.44236667591072198530406272
-3694.34276003363230164799725316
-3694.2368382927869635260263412
-3694.12421527791695208182675431
-3694.00448231863742146996037869
-3693.87720702678454967453439928
-3693.74193201381822886085231867
-3693.59817354606444481192286039
-3693.4454201353206216193771197
-3693.28313106228599688624301001
-3693.11073483021857566168937522
-3692.92762754616042488056051974
-3692.73317122701401049694850432
-3692.52669202769389192092727314
-3692.30747838852025424010482199
-3692.07477909896328109411295992
-3691.82780127478995749111741403
-3691.56570824560713432504719272
-3691.28761734973603819340720822
-3690.99259763329315909470470383
-3690.67966745028968584278140102
-3690.34779196049524322217001347
-3689.99588052174020084531080329
-3689.62278397325253478309251389
-3689.22729180653801668639746754
-3688.80812922021382985963384132
-3688.36395405509250543349766975
-3687.89335360568167920182216049
-3687.39484130411124838861514074
-3686.86685327231792030500247401
-3686.30774473810183657549474051
-3685.7157863104138146387116949
-3685.08916010892644248193771739
-3684.42595574257806392635416743
-3683.72416613134426541217418834
-3682.9816831649736457588405338
-3682.19629319180813519608977138
-3681.36567233007523673085693587
-3680.48738159316984661786187646
-3679.55886181941318529386088829
-3678.57742839555866912319405783
-3677.54026576187803302272092751
-3676.44442168496979272226001044
-3675.28680128244506041811922937
-3674.06416078131566229862883591
-3672.77310098918252778459835595
-3671.41006045413681665269740915
-3669.97130828557190854943331618
-3668.45293660378105049574769615
-3666.85085258119188608540240006
-3665.160770032261494143751622
-3663.37820050230605649746655693
-3661.49844379773409936862337643
-3659.51657789113983650472210952
-3636.60301997099870438080301848
-3617.47943536631263220669721938
-3600.51094784241890183470991704
-3584.98905985153971428270852958
-3570.52402711932400115961919786
-3556.87244311953385272601429932
-3543.86957090737651888821829844
-3531.39750979157108010478558585
-3519.36832757026105056579309523
-3507.7143289773066360259308613
-3496.38206889341528512461736472
-3485.32847915258941344040072115
-3474.51825890640900819052434987
-3463.92205645348238164996322157
-3453.51516637310570542518447779
-3443.27657328215818228227769259
-3433.1882353449387263447362976
-3423.23453766739204917452264504
-3413.40186863579431586923687597
-3403.67828690157485210803552429
-3394.05325631399477468037302956
-3384.5174325459606690076918445
-3375.06248957450876407956514687
-3365.68097726165384833278363704
-3356.36620347201152552740923308
-3347.11213574384723287233608587
-3337.91331868622641962016947696
-3328.76480413157878998185100821
-3319.66209171533735605499026546
-3310.60107804126556186252091936
-3301.57801296398724931747012826
-3292.58946180849034815039455951
-3283.63227257115546420631583671
-3274.70354732357826235285182784
-3265.80061718045054252766993401
-3256.92102030446611113226460979
-3248.06248251094362937397174009
-3239.2229001073901329445505731
-3230.40032466221170677718874875
-3221.59294944501374607463454318
-3212.79909732059128197875891694
-3204.01720991148052168013905701
-3195.24583787115226189088157452
-3186.48363213262301765981300812
-3177.72933601627172318945063936
-3168.98177809664230298854408008
-3160.23986574151790751503826453
-3151.50257924800082857208369592
-3142.76896651007134709303150258
-3134.03813816041264709606414079
-3125.30926313640944359520732105
-3116.58156462634567329479869381
-3107.85431635709863871995082451
-3099.12683918918349028393343193
-3090.39849798895100047196743174
-3081.66869875117340375546465393
-3072.93688594824310804300452588
-3064.20254008482068976166401289
-3055.46517543905513521572401862
-3046.72433797350587842639576309
-3037.97960340066102230535015766
-3029.2305753895016897797162405
-3020.47688390093640823144498643
-3011.71818364114543054052005891
-3002.95415262295319599607217042
-2994.18449082630513102129763305
-2985.40891894977765944219582425
-2976.62717724581055791685124785
-2967.83902443302983054378854881
-2959.04423667963677469641469063
-2950.24260665238328193444198483
-2941.43394262614198698744882026
-2932.61806764951903141015685749
-2923.7948187623525278377131767
-2914.96404626129618213200803339
-2906.12561301000923986082568453
-2897.27939379076473622055536704
-2888.42527469455125925850587617
-2879.56315254698200744971267756
-2870.69293436754141517790848602
-2861.81453685989631633827290743
-2852.92788593117753958762627218
-2844.03291623830077320475240362
-2835.12957075954409766057419787
-2826.21780038973517880978077017
-2817.29756355752500859901615901
-2808.36882586333840172897877908
-2799.43155973669521408941862271
-2790.48574411169134414691937914
-2781.53136411951582001145151687
-2772.56841079696038759727452142
-2763.59688080995165020688047277
-2754.61677619120355243206208439
-2745.62810409115037849575305063
-2736.63087654137792201771144804
-2727.62511022982350921368551515
-2718.61082628706450780099756364
-2709.58805008306017937164791729
-2700.55681103375355049718602679
-2691.51714241697867438238161733
-2682.46908119715449082197893567
-2673.41266785827970388696981423
-2664.3479462447738989559764551
-2655.27496340973870877943302272
-2646.19376947023939008840700544
-2637.10441746923184992198909722
-2628.00696324378311218147099446
-2618.90146529925457487910958802
-2609.78798468913730043356550807
-2600.6665849002471179195120069
-2591.53733174300460058673290388
-2582.40029324654110872804150949
-2573.25553955838714372006206497
-2564.10314284851332325015245546
-2554.94317721750743332716877565
-2545.77571860868330667484410192
-2536.60084472392878114372557511
-2527.41863494311076254464297166
-2518.22917024686550600238668186
-2509.03253314261168664641410915
-2499.82880759363269853787129088
-2490.61807895108294108924517067
-2481.40043388878066263368722129
-2472.17596034065726613736947007
-2462.94474744073987457461785146
-2453.70688546555043303717022033
-2444.46246577881071884010898811
-2435.21158077834836529228665137
-2425.95432384510440311781715818
-2416.69078929414790772223161186
-2407.42107232760813097965471207
-2398.14526898943901190143354952
-2388.86347612193521901043669753
-2379.57579132392289482486070267
-2370.28231291055206474073204989
-2360.98313987462125292503956665
-2351.67837184936822974565996578
-2342.36810907266401102043579623
-2333.05245235255025038072549216
-2323.73150303406302295593559155
-2314.4053629672887013204141387
-2305.07413447660018246476293699
-2295.73792033102414610741708842
-2286.39682371569231802635699976
-2277.05094820433188481310703655
-2267.70039773275226558861585535
-2258.34527657328739837387167261
-2248.98568931015455015388446564
-2239.62174081569241599448284665
-2230.25353622744293928305980697
-2220.88118092604286734153406735
-2211.50478051389255905918400387
-2202.1244407945709882754775726
-2192.74026775296724259348968634
-2183.35236753610010605067422784
-2173.96084643459853930338233132
-2164.56581086481703615839240241
-2155.16736735156094366355092856
-2145.76562251139788760981992461
-2136.36068303653244907547882436
-2126.95265567922219326620055127
-2117.5416472367140619188940994
-2108.12776453668100733994198249
-2098.71111442313957199735312057
-2089.29180374282990460810687463
-2079.86993933204045386067247646
-2070.44562800386029617752546016
-2061.01897653584273603488410073
-2051.59009165806446799723648018
-2042.15908004156521037808696608
-2032.7260482871533128022821883
-2023.29110291456340533226920589
-2013.85435035195269656517271328
-2004.41589692572304347035764666
-1994.97584885065640790951605281
-1985.53431222035178488940510007
-1976.09139299795213670592624931
-1966.64719700715029625428262648
-1957.2018299234632128561198484
-1947.75539726576430589227351153
-1938.30800438806406618219505952
-1928.85975647152940322601282324
-1919.41075851673257888733570584
-1909.96111533612089556870968858
-1900.51093154669862010331784839
-1891.06031156291292410627778585
-1881.60935958973590801292714197
-1872.15817961593505006385797496
-1862.70687540752468363085971182
-1853.25555050139135703934808006
-1843.80430819908616992913533524
-1834.35325156077740967869064763
-1824.90248339935703094619167398
-1815.4521062746947313785001163
-1806.00222248803357740971706355
-1796.55293407652132619652989326
-1787.10434280787177348089450342
-1777.65655017515063287585577135
-1768.20965739168062006400113174
-1758.76376538606057598991725795
-1749.31897479729361661190935899
-1739.87538597001944343284558627
-1730.43309894984608911961162471
-1720.99221347877650629591109691
-1711.55282899072553529158984992
-1702.11504460712290847842989476
-1692.67895913259806503073129649
-1683.24467105074266072094507341
-1673.81227851994676288730086434
-1664.38187936930482117262684894
-1654.95357109458760020234398611
-1645.52745085427635120642982955
-1636.1036154656555858474191373
-1626.68216140096089733796880228
-1617.26318478357835145253520759
-1607.8467813842920433856270394
-1598.43304661757648570350000767
-1589.02207553793055798918287199
-1579.61396283624981029729134197
-1570.20880283623397031315359609
-1560.806689490826558241544074
-1551.40771637868356401845751298
-1542.01197670066818852314421704
-1532.61956327636869413916315204
-1523.23056854063645033853682274
-1513.84508454014129700234332918
-1504.46320292994138199859538911
-1495.08501497006466016268309903
-1485.71061152209926831004654115
-1476.3400830457900152926204927
-1466.97351959563824742201567287
-1457.61101081750236785000868463
-1448.25264594519630374195698525
-1438.89851379708322731711477003
-1429.54870277266184607200956948
-1420.20330084914258375417405851
-1410.86239557801097691332936712
-1401.52607408157561211984858707
-1392.19442304949792619474475728
-1382.86752873530118602469399467
-1373.54547695285595571721394861
-1364.22835307283934695678029562
-1354.91624201916533341818244641
-1345.60922826538339193854719614
-1336.30739583104271179773764251
-1327.01082827801918885541372468
-1317.71960870680239338247513471
-1308.43381975273966913863395017
-1299.15354358223448651315170103
-1289.87886188889613428169467541
-1280.60985588963779265037714302
-1271.3466063207199846624654873
-1262.0891934337363536288230845
-1252.83769699153866089729064441
-1243.59219626409784087609021638
-1234.35277002429788864028116059
-1225.11949654365928953629564175
-1215.89245358798862980513458713
-1206.67171841295095220626590966
-1197.45736775956134076623722326
-1188.24947784959213391068227546
-1179.04812438089207516481925804
-1169.85338252261361511086049037
-1160.6653269103444771413878874
-1151.48403164113949250046877748
-1142.3095702684485968972527839
-1133.14201579693676133050432662
-1123.98144067719150337869827045
-1114.82791680031349177063846347
-1105.68151549238561621642084156
-1096.54230750881574588557145964
-1087.41036302854824318167072491
-1078.28575164813913416809991193
-1069.16854237568966270733549526
-1060.058803624632771616397152
-1050.95660320736686041175502392
-1041.86200832873096498227520192
-1032.77508557931528921614345315
-1023.69590092860079160545778827
-1014.6245197179212905065131256
-1005.56100665324129934565656157
-996.505425797742536882246761477
-987.457840564211776871614573844
-978.418313707222405255508251097
-969.386907315101740428056532995
-960.363682801675842198999582959
-951.348700897783186749299128186
-942.342021642548217017344616301
-933.343704374405389354379257749
-924.353807721863926643768404965
-915.372389594003053992001124312
-906.399507170687034066895265738
-897.43521689248883356399422472
-888.479574450310738386207605749
-879.532634774689691051424354937
-870.594452024774547580106048254
-861.665079576961840484009626755
-852.744570013175987130825896899
-843.83297510877919616338643485
-834.930345820095596068222369758
-826.036732271533336456494115818
-817.152183742287590937913543425
-808.276748652606517167449533362
-799.410474549601300967658267936
-790.553408092580423301402904108
-781.705595037887236867841363372
-772.867080223218818414897186538
-764.037907551402868281469235265
-755.218119973608154519962990249
-746.407759471962639016078938531
-737.606867041551970572974291757
-728.815482671769477601894808473
-720.033645326987132824873258933
-711.261392926515185462793457901
-702.49876232381625314257517683
-693.745789284937625683371163274
-685.002508466123344471648731729
-676.2689533905652716410636511
-667.545156424249838816480602182
-658.831148750854450452388966969
-650.126960345644594934815153015
-641.432619948319569035190020433
-632.74815503475132748752870917
-624.073591787557306732253735713
-615.408955065444115140768487269
-606.754268371254703505286890906
-598.109553818646998407230581232
-589.474832097326963002223139997
-580.850122436753606664091909155
-572.235442568227554350282851326
-563.630808685268361109472649299
-555.036235402178763910297652775
-546.451735710686442683400104949
-537.877320934545548729872334648
-529.313000681971176898937033574
-520.758782795770024324445685744
-512.214673301019598565990435196
-503.680676350136405108180259593
-495.156794165160437777393232901
-486.643026977068879168649189512
-478.139372961916036616543498925
-469.645828173579016275194858035
-461.162386472869272529292730082
-452.689039452748732691592521051
-444.225776359365424961668956022
-435.772584008597129386250973487
-427.329446697762180238952746357
-418.896346112123773904380948484
-410.473261225777516685052875482
-402.060168196470946061668415518
-393.657040253857753950225338592
-385.263847580637705341779063106
-376.880557185974931490961797279
-368.507132770521387965242471119
-360.143534582297633001586293582
-351.78971926259831786957458387
-343.445639680993250021961448756
-335.111244758384643726537735408
-326.786479276954886486800889594
-318.471283675694036484313801869
-310.165593830028973364582828183
-301.869340813882599031939043362
-293.582450642266805450409171931
-285.304843992251088183361481632
-277.036435899842323907156015845
-268.777135429951268744921475201
-260.526845316196515668012513686
-252.285461566792933869953161597
-244.052873032171379596167132727
-235.828960929257451764808716644
-227.613598316470935972871076608
-219.406649512458015657554757374
-211.207969450288389729898151023
-203.017402957277940616279219296
-194.834783948654070371570518449
-186.659934520858371956899262429
-178.49266392723644262899545734
-170.332767415002578093209757656
-162.180024897420086579025518409
-154.034199428733160655914320873
-145.895035440996757853358622583
-137.762256690820390886181129657
-129.635563849065268756256834248
-121.514631646066813372992612089
-113.399105456494278354973230847
-105.288597167609713540792896681
-97.1826801162185399422443357996
-89.080882792743424674882573149
-80.9826808780836798445378797774
-72.887486969153806305509660336
-64.7946370044356196804982320555
-56.7033718080435009437866963885
-48.612811091571902521030374497
-40.5219151450807540672119497248
-32.4294249409716276394969906002
-24.3337604830233266172552051369
-16.2328258307720423765306530591
-8.12354812231261010456232340404
0


==> anc/dPnsP210.dat <==
# dPnsP210
-197.039770426060242190620171372
-197.034213241214837155510273422
-197.033875703669769040818020412
-197.033518396934505148022961331
-197.033140217184784091216290967
-197.032740002900588290653247725
-197.032316532132412739562783928
-197.031868519657689959911536262
-197.03139461402427474789714157
-197.030893394477886216393938719
-197.030363367770402697825774735
-197.029802964845907012132690911
-197.029210537401385037312155891
-197.028584354318988900603450413
-197.027922597966786717461322448
-197.027223360364932720259688581
-197.026484639214203681381654739
-197.025704333783858317773886081
-197.024880240655784127875711722
-197.024010049321898764319324274
-197.023091337631768090129434655
-197.02212156708738754613439121
-197.021098077982043895683837456
-197.020018084380126742591974933
-197.018878668934688706498469772
-197.017676777539454302764194606
-197.016409213811844082944438182
-197.015072633403405169062269883
-197.013663538133813618082154946
-197.01217826994432854771457442
-197.010613004666221773229598682
-197.008963745599267490480123041
-197.007226316894840274985193103
-197.005396356737520482344123432
-197.003469310318326103848113856
-197.001440422591759036361042774
-196.999304730807748809158092557
-196.997057056808272494946345564
-196.994691999076897116024215629
-196.992203924527698178877035547
-196.989586960017919045000680649
-196.986834983566310457860967038
-196.983941615256282812488938459
-196.980900207799765641322026753
-196.977703836733943585258398643
-196.974345290218763855203947432
-196.970817058398218014177229029
-196.967111322282814397422387922
-196.963219942104291887491383961
-196.959134445086387178256058932
-196.954846012567252163751980371
-196.950345466399810729983606894
-196.945623254545817992088019912
-196.9406694357674996575781829
-196.9354736633072499722061572
-196.930025167430783022918719276
-196.924312736692176087074735987
-196.918324697760208310869821708
-196.912048893624055617856543514
-196.905472659972503078674224275
-196.898582799514103958636754572
-196.891365553975848227257780536
-196.88380657348457090234858047
-196.875890882998168474330508544
-196.86760284541230097514732493
-196.858926120922200893991695341
-196.84984362216800921404797972
-196.840337464635188925066611271
-196.830388911718453364497874765
-196.819978313787662395298936493
-196.809085040516596393771025403
-196.797687405649664480459303512
-196.785762583286617207255931811
-196.77328651466031602344929149
-196.760233804266579383975084427
-196.746577604077003731325736443
-196.732289484424271882727625862
-196.717339289993526922309435512
-196.70169497918150162683337122
-196.685322444895714990408555875
-196.668185314657497083203979672
-196.65024472764304076214865739
-196.631459086044088122322384791
-196.611783777852032675735932654
-196.591170867863733918388565348
-196.569568753371542871396754325
-196.546921780631008699039231662
-196.523169817794272290479424546
-196.498247779551726781408430492
-196.472085098235254654229690646
-196.444605135598955875510430717
-196.415724528903037022641447324
-196.385352464278216298678317589
-196.353389869635835919392395133
-196.319728518606459060321684457
-196.284250036129958604130551548
-196.246824795375083964104632469
-196.207310694627433634213769623
-196.165551801641872149419596464
-196.12137685169778132258642865
-196.07459758421091159691792447
-196.025006901230329202854739271
-195.418489940401954811625718039
-194.84691204309636515052006042
-194.279092482211640407103562682
-193.705697241751372760697930877
-193.123194148415375369026340666
-192.530164885923647146661954532
-191.926095092409117772896010757
-191.310893398203233414043108905
-190.684675606418306827687552082
-190.047659620939266319884509738
-189.40011136689044448759104035
-188.74231593499989727918083467
-188.074561893839542034268262108
-187.39713276063160166040767278
-186.710302481170239644705898111
-186.014333200665921661313334526
-185.30947435759364181931696873
-184.595962541319815499284424135
-183.874021784143747093002265234
-183.143864091157998471624149727
-182.405690089723956358850288893
-181.659689727476301487624468272
-180.906042976485152974407407849
-180.144920518879009134568718352
-179.376484400172425154595781697
-178.600888643320553416123982785
-177.818279820699717978408558797
-177.028797583751947023688141889
-176.23257515153328732977584097
-175.429739760250563194894065066
-174.620413076300957895037753683
-173.804711575498537065395191618
-172.982746891181521104192787667
-172.154626133808206369940211708
-171.320452184509450652751090752
-170.480323964898169289077537245
-169.634336685258176755452278642
-168.782582073056416308969158424
-167.925148583550435261617271373
-167.062121594100453404047762801
-166.19358358364434461830008316
-165.319614298654990673463277358
-164.440290906772752901331957106
-163.555688139190799201730657726
-162.665878422767037078195276078
-161.770932002742633146852702497
-160.870917056862696042729624671
-159.96589980161881654384336537
-159.055944591264982300478308771
-158.141114010197150189222638934
-157.221468959231759839349514596
-156.297068736269060537795139991
-155.367971111782713756064368297
-154.434232399537195791464180191
-153.495907522898584313477656779
-152.553050077071943638214092561
-151.605712387569346495543848145
-150.653945565186246255114001507
-149.697799557740141429495487402
-148.737323198803985335782828849
-147.772564253647349235790034284
-146.803569462580734610472807608
-145.830384581882460399673065519
-144.853054422473055786059301312
-143.871622886488918590909585873
-142.886133001895020089733320311
-141.896626955265530040466194973
-140.903146122851294773169816793
-139.905731100044031520816110653
-138.904421729338819065493087452
-137.899257126888892470475049582
-136.890275707739820344840282744
-135.877515209823795975568844499
-134.86101271678895426262277595
-133.840804679733285780993769753
-132.816926937907813508437081125
-131.789414738449187258129854394
-130.758302755197700043476910487
-129.723625106652907397531973201
-128.685415373115506134331041648
-127.643706613060877045781114518
-126.598531378786692961828742452
-125.549921731374218101757845283
-124.497909255000357368069181284
-123.442525070635137650858566741
-122.383799849157101416870073564
-121.321763823917051413661807364
-120.25644680277869110259445577
-119.187878179662946507726513926
-118.116086945621120663579939391
-117.041101699460511860450701477
-115.962950657944712390305092584
-114.881661665589487245976403817
-113.797262204073904690825063448
-112.709779401285245910226109816
-111.619240040015152780242926754
-110.525670566323475373409345091
-109.429097097585348879298399449
-108.329545430236158298966980863
-107.227041047228234126063659879
-106.121609125212359164396503592
-105.013274541456451893196368994
-103.902061880513121919207436937
-102.787995440647164865641962221
-101.671099240033474609143381235
-100.55139702273529738341607179
-99.4289122644722324277119660896
-98.3036681781868952671441919411
-97.1756877194187002425281570041
-96.0449935914927865936336659386
-94.9116082505317054223306304209
-93.7755539102971015374096859499
-92.6368525468682629514084686793
-91.4955259031640702163185304739
-90.3515954933145565093373437705
-89.2050826068879861682373603113
-88.0560083129790730737879650575
-86.9043934641636898112927584744
-85.750258700325162917568881746
-84.593624452357007806184280282
-83.4345109457467282994192729103
-82.2729382040450892766016019999
-81.1089260522250660264785192188
-79.9424941199344797682278934798
-78.7736618446461448306620595274
-77.6024484747091785447412615427
-76.4288730723049594435886310243
-75.2529545163110623470392090486
-74.0747115050763498392533867662
-72.8941625591102580651101982355
-71.711326023689180240832212511
-70.5262200713827233911551869643
-69.3388627045024922096658997704
-68.1492717574759382349550883664
-66.9574648991477024095032112939
-65.7634596350107742279941572742
-64.5672733093696907935927177411
-63.3689231074379039091585084356
-62.1684260573713525766882645541
-60.9657990322401917193869058094
-59.7610587519405453481434410831
-58.5542217850480735529066243306
-57.3453045506150674072885612417
-56.1343233199127139413009851585
-54.9212942181201045831569840339
-53.7062332259614947276156081996
-52.4891561812932591961579120747
-51.2700787806419281631704643678
-50.0490165806946304904658862797
-48.8259849997432162069645916657
-47.6009993190832769616021046889
-46.3740746843692325534245366595
-45.1452261069266029800192321276
-43.9144684650225387472985142405
-42.681816505095637342689344131
-41.4472848429460306970601137503
-40.2108879648866870570088054326
-38.9726402288568308726746543802
-37.732555865498345995622604402
-36.4906489791959905993628484593
-35.2469335490822167084005701944
-34.0014234300073529807362631684
-32.7541323534758763672821686706
-31.5050739285494664067978851995
-30.2542616427175051467985268318
-29.0017088627356559524354798628
-27.7474288354331257222656556831
-26.4914346884891872203088870708
-25.233739431179511308415645438
-23.9743559550928327745268467904
-22.7132970348184481557934366122
-21.4505753286050194075873293834
-20.1862033789911334288697063953
-18.9201936134080442816064827088
-17.6525583447550023989705890396
-16.383309771947553127498396435
-15.1124599804391655571428821485
-13.8400209427165317265844151541
-12.566004518768855916754833031
-11.2904224565314338319900850032
-10.0132863923038019853149169755
-8.73460785114271852284354293134
-7.45439824723021801384433236743
-6.17266888421696437021421754685
-4.88943095554110801528221847366
-3.60469554472283567108258145647
-2.31847362563478365024579085896
-1.03077606274846829879842738285
0.258386388643129784659023913117
1.54900308222670795331613806406
2.84106348049340699309238297979
4.13455715458711323679358039677
5.42947378417622704465024325902
6.72580315734884365597920140696
8.02353517053130860522850132837
9.32265982843012602282193683646
10.6231672439972142285608959164
11.9250476384185190943130528647
13.2282913411260117247100282461
14.5328887898331131009704685909
15.838830530593604475178823857
17.1461072178840985118840706583
18.4547096147101624723666255489
19.7646285927362011461615649707
21.0758551324392237764510977644
22.3883803232866359230492810294
23.7021953639382140815174496924
25.0172915624724379524597003723
26.3336603366373725546646554771
27.6512932141263099233661805228
28.9701818328783979549019531538
30.2903179414045020764470946868
31.6116933991385638599221559322
32.9343001768147394889509900185
34.258130356870620153965142469
35.5831761338768560211324127988
36.9094298149935254245344027735
38.2368838204536113976982182091
39.565530684073968621001822487
40.8953630537941853475317188285
42.2263736922437669147766929523
43.5585554773380900874675828621
44.8919014029036007436585111596
46.2264045793327513489836848416
47.5620582342691993016638432643
48.8988557133238126136836279704
50.2367904808220555637888017717
51.5758561205833539596167624623
52.9160463367330675254373466435
54.2573549545477257368413224936
55.5997759213342132047424216041
56.9433033073436215211459654947
58.2879313067205163737485062199
59.6336542384884017737734373262
60.980466547572197482637235809
62.3283628058585812323014539521
63.6773377132950841790186723738
65.0273860990288662816602334614
66.3785029225861380286912773262
67.7306832750932362308844325801
69.0839223805404045330229173824
70.4382155970893739646320548145
71.7935584184258853394936110028
73.1499464751583437237547390323
74.50737553626384562570927509
75.8658415105828721254809514393
77.2253404483639959747479184899
78.5858685428600078767944997273
79.9474221319769268340863022239
81.3099976999774217602816292658
82.6735918792402366402104499351
84.0382014520772795374770135947
85.4038233526101068568528651251
86.7704546687076086390488627619
88.1380926439867784809010437822
89.5067346798785331277091897762
90.8763783377606320816665666038
92.2470213411598369290656917367
93.6186615780255437410387292277
94.9912971030772200944815907269
96.3649261402280812537731606259
97.7395470850875481290969566559
99.1151585075451430809021151259
100.491759154438598789073404096
101.869347952309080587393863858
103.247924010246554239021194242
104.627486622828469481251898694
106.008035273155075208080634293
107.389569635984835325191528318
108.772089580973575572352108914
110.155595176021161463446246344
111.540086690729686480250168511
112.925564599977338345879941578
114.31202958761231021163954674
115.699482550271333574702159038
117.087924601327631409024332579
118.477357074973324094761282785
119.867781530441568084323414721
121.25919975637396871822279796
122.651613775339085138151397682
124.045025848508137845916190895
125.439438480494339208941595722
126.834854424362595282960539192
128.231276686816674967207977944
129.62870853357131108169243206
131.027153494917088921120761308
132.426615371486392772717465874
133.827098240229121488497379606
135.228606460607352316875567046
136.631144681018629813998779712
138.034717845458085925532970239
139.439331200430160587104492184
140.844990302121291963650961318
142.251701023845584475642233498
143.659469563776144018368490369
145.068302452975496500385373619
146.478206563739281520907127727
147.889189118268241494081035676
149.301257697684411970210482973
150.71442025140836583236120794
152.128685106915377403833909856
153.544060979889457682086165799
154.960556984795374810560962245
156.378182645890020954342817427
157.79694790869582500923349422
159.21686315196034776958624147
160.637939200127740775229049872
162.060187336349411344153857357
163.483619316063024482765727003
164.908247381170898673474741116
166.334084274850929324937891393
167.761143257035414546622789618
169.189438120595577892743940002
170.618983208272198392693047953
172.049793430395587876656437266
173.48188428344121960374337569
174.915271869470632985014771971
176.349972916510841703024183253
177.786004799929384461571101847
179.223385564866409758175564194
180.662133949789812758289702628
182.102269411244481809694850202
183.543812149872207068243144665
184.986783137784801852217456116
186.431204147379542152230790104
187.877097781693201126542562767
189.32448750639881070274753312
190.773397683557897266231476302
192.223853607250398087416703678
193.67588154121486579402008092
195.129508758643018508077248866
196.584763584285316258416232234
198.041675439038179442604643364
199.500274887198870911061750923
200.960593686591120022613387454
202.422664841783480408947048634
203.886522660643418116016158674
205.352202814493492207099880128
206.819742402162024336172470477
208.289180018249711913667709237
209.760555825966129941814233276
211.233911634926461303548863917
212.709290984339640493442737788
214.186739232065025313710403156
215.666303650066462240362374897
217.14803352685104392781335301
218.6319802775459773137983675
220.118197562341967353445073769
221.606741414116761596304333223
223.097670376149630849991549529
224.5910456509485172423652397
226.08693126133866167254863912
227.585394225107465885483905435
229.086504744668422961186081194
230.590336413401090125160784016
232.096966440549007576325852953
233.606475896818902778596394379
235.118949983129400895110042901
236.634478325314249627530043787
238.15315529800412292518659515
239.675080381405143739181327614
241.200358555277128954485532088
242.729100735109809407713416924
244.261424256325409885365449907
245.797453413331777843296836743
247.337320061450660132373239806
248.881164291200292402161472251
250.429135186183664422180480384
251.981391678005559347082324271
253.538103514319207340980244994
255.099452359426659668022954862
256.665633051010147568901165753
258.236855041800589802678344867
259.813344061625052043971343746
261.395344043767589801087665548
262.983119370546784554631704104
264.576957507320289932049545381
266.177172112986839754256739421
267.784106740206089249863001895
269.398139272516199334112177566
271.019687292014701934348647219
272.649214635860140214373717495
274.287239491095032274554815366
275.93434450855562756080292838
277.591189609352125735886218248
279.258528446860143847821884343
280.937229933234891761340231631
282.628306947273798094165128925
284.332955501956004376436885411
286.05260963181073244576679302
287.7890208007085864442270425
289.544377312820941186813794143
291.321492696283683290215504367
293.124121635970635819918804738
294.95753450744103184794114883
296.829687368553485912418107886
298.754051562080800230516786511
300.758907074558192559763316561
302.976753970625267238841541847


==> anc/dPnsP211.dat <==
# dPnsP211
423.540278353608004779712847013
423.536843045594311345252865356
423.536609503451645080099855968
423.536360361903555042707503639
423.536094601071704250878803105
423.535811136146354933173020771
423.53550881338967100460376283
423.535186405903660615194001981
423.53484260914970952822832531
423.534476036205992332397406292
423.534085212748355101433720668
423.533668571739539004135076164
423.533224447810858421456369423
423.532751071319658194338378948
423.532246562065051515787361187
423.531708922643581460140328194
423.531136031425553930572947682
423.530525635131856568661427272
423.529875340990105513238994206
423.529182608447948358068542956
423.528444740420295699828579649
423.527658874046153661887818268
423.526821970929583995890250616
423.525930806838124955583008704
423.524981960830763123417186928
423.523971803786251611305341294
423.522896486301221232020486647
423.521751925926125816104020236
423.520533793705598055858565845
423.519237499988265035241026103
423.517858179469479566681169686
423.516390675428760837852155173
423.514829523122001468661134152
423.513168932286683178551820873
423.511402768716444566894578415
423.509524534859356037436947176
423.507527349392171892797459537
423.505403925720640428088201309
423.503146549353650769626809061
423.500747054096570350692277215
423.498196797006568040002663375
423.49548663205001222102940717
423.492606882399165946198429199
423.489547311302355988235166307
423.486297091458550159068239064
423.48284477282381595654297642
423.479178248773428656788350975
423.475284720539420125618200886
423.471150659839078622971680404
423.466761769605287932947893551
423.462102942724589323603519867
423.457158218683414318222912282
423.451910738017015577944680415
423.446342694449155332433186326
423.440435284603525158023877644
423.434168655160087184362785916
423.427521847320953700066771555
423.420472738440955857367795641
423.412997980667574882944643737
423.405072936423287087329353334
423.396671610550455215392208038
423.387766578924511133657215951
423.378328913325123368308216187
423.368328102337106520598689665
423.357731968032757769000574813
423.346506578164815204577878988
423.334616153574003134328851231
423.322022970486798318460773822
423.308687257347208770868835707
423.294567085790540484090118451
423.279618255326814644520626871
423.263794171256098653016865906
423.247045715286862885281451953
423.229321108270820751070682203
423.210565764402705594651388252
423.190722136160130013153266473
423.169729549175985965924421408
423.147524026142566407317323786
423.124038098741357256204094282
423.099200606473727090854110361
423.072936481133803422630511693
423.045166515513725271473736372
423.015807114761016373659036451
422.984770028615574425540189012
422.951962062536957526848393071
422.917284765488166376416322384
422.880634091866484382334013817
422.84190003476123406244230211
422.800966227368143955797795468
422.757709508995466384622104322
422.711999451652513544487152873
422.663697842710687724725388949
422.612658118563421986562401362
422.558724743576934971308412611
422.501732527909619144454151116
422.441505876974466886371813301
422.377857964415275865491897455
422.310589819451257079709253905
422.239489318302455439001748963
422.164330068124851853876601179
422.084870170442150710485261548
422.000850849442116403696767518
421.006429771211129695640252402
420.135644561524786206627683962
419.325695176418202309025848016
418.550965842939878407539838075
417.798090960620656641862305237
417.059128827584637041042598912
416.32895958986555033323573539
415.604092518905372174921583548
414.882049001819322423446344534
414.161014553091729231270239414
413.439629341529042184222542886
412.71685549697496725044883175
411.99188952699992075068892188
411.264102517572063294647085275
410.532998128579405475362250424
409.798182368150229711299227738
409.059341386237667489809774995
408.316224862451183233473808387
407.568633380325245207817850802
406.816408696039942439652479627
406.059426143984689582241191374
405.297588643485226682780099025
404.530821921444237888391751414
403.759070669557816430191698209
402.982295427784720780990532969
402.200470037851138045547810727
401.41357954828729724050214487
400.621618480144492863807235666
399.824589383058653451877575831
399.022501626718223074156449441
398.215370384458173802918206134
397.403215774624781583829768234
396.586062132241640565651119341
395.763937388864847247002265868
394.936872542715533714889715373
394.104901204494552327027103673
393.268059206920636442705216294
392.426384268142509123667966668
391.579915700872730511073856735
390.728694160464657942255471872
389.872761426271392906954666534
389.012160211539317761801203804
388.146933997839496917538620419
387.277126890659715473096619301
386.4027834932933676218118361
385.523948796588680730982865728
384.640668082478709654255801755
383.752986839511837408019935208
382.860950688854368152734436055
381.964605319449433159832843225
381.063996431196533741378156008
380.159169685169063212436818582
379.250170660017538680643752129
378.337044813817692440756675001
377.419837450718038829165167276
376.498593691823541360152472453
375.57335844982262862653080079
374.64417640692577129597357895
373.711091995736578185284886782
372.774149382722104952796689353
371.833392453988809801045513119
370.888864803105192551161689
369.940609720742339837271371853
368.988670185929982879489590168
368.033088858748776006862051933
367.07390807429976723185188072
366.111169837809835236813577168
365.144915820747533968283568191
364.175187357837594340039416967
363.202025444874520947962308412
362.225470737246495681708606481
361.245563549090336978185715676
360.262343853006716477212452313
359.275851280272336771811348887
358.286125121492439996161884662
357.293204327642947305722591448
356.297127511456811077929774555
355.29793294911387095810027187
354.29565858219770814320135599
353.29034201988674768088086685
352.282020541350217018580087015
351.270731098322575290011857957
350.256510317832721181722096506
349.239394505066702278421029517
348.219419646344816035445852124
347.196621412195938881449178634
346.171035160513669195082655498
345.142695939780443066985841656
344.111638492347197492152104051
343.077897257757430469208075099
342.041506376105656091210158527
341.002499691421288145782355508
339.960910755069919612741220071
338.916772829164808099259385429
337.870118889982137910996436174
336.820981631374316357211188375
335.76939346817618238671322665
334.715386539599566330565959128
333.658992712612146278088467086
332.600243585297004713709712865
331.539170490189703227651262104
330.475804497590067632379406056
329.410176418846214486305928279
328.34231680960865627796087473
327.272255973052599445364968384
326.200023963066799776676285802
325.125650587407566064448325082
324.049165410816707425894921026
322.970597758102404493706317919
321.88997671718215156668604031
320.807331142087067449736043829
319.722689655927008612005931943
318.636080653816040810500458063
317.547532305757935695321041741
316.457072559491458247127763762
315.364729143295300207888821684
314.270529568752594868784388095
313.174501133475020505432376461
312.076670923786564154785874414
310.977065817367074995116004146
309.875712485855787942720764457
308.772637397415043781938862567
307.667866819254472712898356316
306.56142682011594410189107658
305.453343272719616877894374472
304.34364185617145282291476814
303.232348058332579306197328325
302.119487178150909134165473938
301.005084327955443421895577588
299.889164435713699004700564776
298.771752247252715143113071329
297.652872328444105352880186939
296.532549067353629315642942162
295.410806676355767180137119169
294.287669194213784316196159879
293.163160488125778887996081616
292.037304255737207608852643279
290.910124027120386855206791384
289.781643166721467068785045702
288.651884875275378169670292079
287.520872191689242636232617875
286.388627994894751069119849428
285.255175005669992526603783157
284.120535788431228771241826528
282.984732752995097870287488901
281.847788156311728405887688017
280.709724104169240931746647695
279.570562552870108311570245271
278.430325310879841237656793362
277.289034040448459597752322509
276.146710259205204473230675841
275.00337534172693944681034269
273.859050521080683605224228929
272.713756890340712170449396253
271.567515404080654108552987118
270.420346879841009371750948202
269.27227199957250164850767619
268.123311311055675647981999415
266.973485229297141046529453357
265.822814037902858291268382988
264.671317890428854503302317859
263.51901681170975076401827207
262.365930699165475113586768872
261.212079324086528651803741376
260.057482332898165217060555778
258.902159248403838237817248837
257.746129471008261509869577989
256.589412279920423858477801918
255.43202683433689090282246649
254.2739921746057204563170379
253.1153272233713114744355337
251.956050786700499905706648976
250.796181555190208314641130318
249.635738105056949730355357081
248.474738899208479833835190822
247.313202288297885332038170498
246.151146511760390179867077722
244.988589698833155202624700598
243.825549869558340642722293033
242.662044935769695205717477906
241.498092702062929312491914378
240.333710866750124476594860666
239.168917022798425018306106046
238.003728658753252699440661868
236.838163159646279314775588338
235.672237807888386806507507801
234.505969784147839076477195074
233.339376168213884356016416158
232.172473939846001754047204046
231.005279979609000439245438746
229.837811069694174820314567548
228.67008389472671406825151773
227.502115042559559374387841527
226.333921005053897456337405666
225.165518178846474009086662388
223.99692286610390604856649761
222.828151275264167408325549003
221.659219521765417024506048627
220.490143628762335078273752636
219.320939527830127556192815851
218.151623059656355335737463104
216.982209974720739503124031616
215.812715933963090261816769504
214.643156509439502490256169398
213.473547184966956754388640216
212.303903356756460372212625778
211.134240334034858961533827159
209.964573339655444776139621407
208.794917510697484047322478807
207.625287899054781494730046025
206.455699472013396150484420353
205.286167112818618650945959817
204.11670562123131618890975438
202.947329714073747382887282965
201.77805402576494540687147749
200.608893108845763830996204283
199.439861434493675748120804206
198.270973393027412900888081854
197.10224329440152767546011543
195.933685368690956989116470116
194.765313766565663266332495932
193.597142559755423868909194761
192.429185741504836517203851387
191.26145722701860440844675576
190.093970853897160901385363686
188.926740382562689790856891955
187.759779496675593338054644474
186.593101803541456348835294477
185.426720834508550699933156683
184.260650045355920797822656814
183.094902816672086513515033172
181.929492454224396164990045839
180.76443218931905811332809468
179.59973517915187549487462743
178.435414507149704525752833162
177.271483183302652682413256274
176.107954144487028878186901913
174.944840254779053516344477523
173.782154305759332000137126153
172.619909016808090914696448735
171.458117035391171659299718861
170.296790937336771795946248168
169.135943227102919785806217819
167.975586338035664103020257039
166.815732632617952939420859208
165.656394402709175837621562379
164.497583869775333606897798642
163.339313185109797779382360239
162.181594430044615646014213357
161.024439616152311564761989084
159.86786068543812974988964146
158.711869510522658122017671093
157.556477894814767015679756554
156.401697572674790594690380006
155.247540209567872706226235377
154.09401740220739260184925589
152.941140678688379457011004556
151.788921498610817918556138136
150.637371253192739990462399617
149.486501265372991418948043592
148.33632278990355334589006765
147.186847013431292350240905091
146.03808505456900407603835965
144.890047963955607437069948723
143.74274672430533787578352453
142.596192250445779320183791166
141.450395389344565308753992962
140.30536692012457022034012567
139.161117554067401632713818777
138.017657934604994518225971257
136.874998637299097244278831246
135.733150169808428155553290691
134.592122971843269847773464544
133.451927415107256071373408578
132.312573803226093498091644091
131.174072371662947312708967458
130.036433287620205722285895668
128.899666649927323970590476581
127.763782488914433267834710181
126.628790766271384154738547991
125.494701374891877171983240178
124.361524138702316255050533118
123.229268812475001970876106318
122.097945081625262503890231114
120.967562561992100128435484014
119.8381307996019097118543059
118.709659270414803513081098198
117.582157380053053106102741571
116.455634463511134591937390824
115.330099784846837287206330302
114.205562536852868706486595269
113.082031840708359797661707342
111.959516745609643945810026529
110.838026228379651125724872285
109.717569193055224641813538904
108.598154470451632023965606012
107.479790817703503716565072254
106.362486917781393062312155671
105.246251378983108588775063358
104.131092734398924587136501288
103.017019441349728249510424715
101.90403988079711100887129937
100.792162356724357993401116636
99.6813950954872324367041401694
98.5717462451333912294335784756
97.463223874689203287928002864
96.3558359734126737598829358114
95.2495904500111039689451109864
94.1444951318220390746132694951
93.0405577639559723155144687413
91.9377860083991860038107762655
90.836187443075014699799088515
89.7357695608617147312828972133
88.6365397685650158992801653732
87.5385053858433152472278940749
86.4416736440833485267104900425
85.34605168522404176904350406
84.2516465605261024007237901488
83.1584652292847557779483557083
82.0665145574828679329299315534
80.9758013163815177005179572147
79.8863321810448901008726107491
78.798113728796156648907820077
77.7111524376007857694377675379
76.6254546843734861975459850254
75.541026743204726451593319277
74.4578747835024923120785205173
73.3760048680446396465071156323
72.2954229509368695782002253247
71.2161348754709943317780625044
70.1381463718777722283135025129
69.0614630549681660402514040468
67.9860904216564166593362158477
66.912033848357819755079075282
65.8392985882535422878160589121
64.767889768414213307034367386
63.6978123867733636868796876526
62.6290713089410658647289242585
61.5616712648473299489634469419
60.4956168452039384714381323892
59.4309124977724391833127201112
58.3675625234249529437740026906
57.3055710719832797499566396029
56.2449421378204863907887614422
55.1856795552077181507301272489
54.1277869933873761661252791185
53.0712679513520204267693573616
52.0161257523063717804225285408
50.9623635377875666186727639713
49.9099842614163327205625208486
48.8589906822489662554604832249
47.8093853576968541943149415147
46.7611706359767519005841444133
45.7143486480510321309548868843
44.6689212990125980787849614155
43.6248902588640156295530352313
42.5822569526345693771633440823
41.5410225497722651121046403679
40.5011879527401475201110210893
39.4627537847375068509523296269
38.425720376456409110088715394
37.3900877517722552602179751503
36.3558556122534577365305254482
35.3230233203594533645154653625
34.2915898811777042412695790219
33.2615539225285220786498286982
32.232913673240804708105007262
31.2056669393712450316454504861
30.1798110781031947114054583539
29.1553429690177879489497020752
28.1322589823774377925698356477
27.1105549439982072238137869018
26.0902260962099849923579221239
25.0712670543081538334437495877
24.053671757782649043957425927
23.0374334154634900233627259746
22.0225444435373302266952085847
21.0089963951555060544497422935
19.9967798800542468790199841766
18.98588447221953845813851944
17.9762986031206780751639493782
16.9680094373619807773008621397
15.961002726694431706846469012
14.9552626370886298687141931318
13.9507715418455019768429903691
12.9475097712758416481750362505
11.9454553059360939834322213503
10.9445833951435281408388647036
9.94486607444730608702121921635
8.94627154301870689559635673636
7.94876334104139106406436384611
6.95229923125320160015365708784
5.95682962338309477473762711317
4.96229525247446077197447096965
3.96862354889804679386717266224
2.9757224777677438131266610639
1.98346872231592105070931614457
0.991679745960227728332895476825
0


==> anc/dPnsP220.dat <==
# dPnsP220
5.53086419753086419753086419753
5.5309780221539974338359506022
5.53098587065361307006466534648
5.53099425122593103945663822632
5.53100319918287182704086906249
5.5310127521161372640790191574
5.53102295003898070090682903845
5.53103383553632580628435439204
5.53104545392368425413818890772
5.53105785341534302567816531623
5.53107108530231307299991153788
5.53108520414055263005351033443
5.53110026795000048179054749033
5.53111633842497696798381963105
5.53113348115653335136475503195
5.5311517658673533571730700582
5.53117126665983411878414097296
5.53119206227799735536423971167
5.53121423638390526252609503676
5.53123787784927920071133292316
5.53126308106304268688096947556
5.53128994625553328305287044693
5.53131857984015056002452426202
5.53134909477322920366733064054
5.53138161093294730729819523811
5.53141625551809971261522956717
5.53145316346758464961803261397
5.53149247790146857631555870563
5.53153435058450868961013968405
5.53157894241302468812987353748
5.53162642392602059169046245748
5.5316769758414632893375058222
5.53173078961862647613284041748
5.53178806804740616960209341376
5.53184902586550643054615029757
5.53191389040438054357029840808
5.53198290226479296136793718736
5.53205631602283992550521040281
5.53213440096723090097060662359
5.53221744186858776403181071275
5.53230573978146292286341426596
5.53239961287970997687330168296
5.53249939732575976193981747426
5.5326054481742591821051513682
5.53271814031041844855779474343
5.53283786942328243436358213943
5.53296505301399184104281385562
5.53310013143892761142437853071
5.53324356898743516548329145745
5.53339585499360102116806840917
5.53355750498130039734977568978
5.53372906184144743586111938465
5.5339110970400564058221023404
5.53410421185535905144196496975
5.5343090386418161782231848747
5.53452624211840635728458627483
5.53475652067806660034298900481
5.53500060771459394506672672988
5.53525927296268757245876691874
5.53553332384611235067112876145
5.53582360682819003274618673225
5.53613100875796662620050953691
5.53645645820445597395069448409
5.53680092677031193396642524649
5.53716543037512557450413237384
5.53755103049726956080427309254
5.53795883536180856388912790501
5.53839000106045027443573000025
5.53884573258781360068640396791
5.53932728477642485759456533424
5.5398359631108039327965432869
5.54037312439875386446129183655
5.54094017727550076931438180462
5.5415385825136267025621803783
5.54216985310877402775536172663
5.54283555410785236347855844948
5.54353730214292199735971720721
5.54427676463003210812568826375
5.54505565858802666928918986013
5.5458757490276608209820944832
5.54673884685625756323584319979
5.54764680623753668127345466803
5.54860152134011829188272972164
5.54960492240149079298578136496
5.55065897102688025867129038764
5.55176565463440217621428190031
5.55292697994904659384491480673
5.55414496543836607609935575766
5.5554216325721152970025175026
5.5567589957764345636605628716
5.5581590509403686611888139257
5.55962376231844597186629254217
5.56115504765757523776967293012
5.56275476135949668535641911586
5.56442467547128015877126460603
5.56616645827570423717310649705
5.56798165023056233944566282971
5.5698716369807832911633072126
5.57183761913945352648064321199
5.57388057850308102911903551887
5.57600124033240425282199317359
5.57820003129233679124688708829
5.60095338850497610013653354855
5.616320509671194335887542034
5.62728134173153483258622358917
5.63514707901494153052109099724
5.64064854281941013006684918764
5.64424785247066070070764398738
5.64626160634570067459794354833
5.64691917648871554757458941732
5.64639376279529168670753960391
5.6448203975568755508682248604
5.64230707319117183256647162218
5.63894197335222545130947157986
5.63479836590953130562069908524
5.6299380261915236874013452827
5.62441370006109591131496143933
5.6182709189958337111534634823
5.61154936552024653460783723451
5.60428391902235203921646135774
5.59650546954964371701029367488
5.58824156001503478501765741712
5.57951689939092387419785058141
5.57035377745967472038453867338
5.56077240343921117575220562945
5.55079118502862037118365671605
5.54042696030864422566991397295
5.52969519196095828739395307503
5.51861013109218816427654011551
5.5071849563313685489965224777
5.49543189265438183634109673207
5.48336231346584653097645002265
5.47098682876062937608050365347
5.45831536163853912216797396993
5.44535721501709973237213097866
5.43212113004962775384765106499
5.41861533748780407360553275871
5.40484760301364631937900752673
5.39082526739332125716422070242
5.37655528216554560720862848376
5.36204424146350312881307934455
5.34729841047594047960337629826
5.33232375097627356348955711292
5.31712594428492325982383160347
5.30171041197717738847455835193
5.28608233460464671808129345774
5.27024666866125821550002504201
5.25420816199343838139022588497
5.2379713678276624120550209536
5.22154065756605620353786373776
5.20492023248156824572666976325
5.18811413442783113390128079941
5.17112625566476041240462421323
5.15396034788882377565227890264
5.13662003054645235394251441061
5.11910879850000590210699448654
5.1014300291078354612366530751
5.08358698877313530951869078353
5.06558283901029394954819658186
5.04742064207221804860283571851
5.02910336617750951921973666018
5.01063389037233618412945133321
4.99201500905827593065212588149
4.97324943621426927817911699895
4.95433980933803153838158183433
4.93528869312980675753883655162
4.91609858293915151304696617775
4.89677190799348309040861862426
4.87731103442538401897159265524
4.85771826811409783672379035829
4.83799585735525714955215432118
4.81814599537163533214052871947
4.79817082267659086940806470881
4.77807242930086378677188156937
4.75785285689247413603199849154
4.73751410069865195158360326304
4.71705811143798670119590777489
4.69648679707031344619912808985
4.67580202447124514642534112072
4.6550056210177091387954346596
4.63409937609034490660240012087
4.61308504249816463970369079481
4.5919643378304631574281780502
4.57073894574058543844891408813
4.54941051716581464257607639877
4.52798067148732788531968097111
4.50645099763387825550130956228
4.4848230551325970770737228623
4.46309837511006790969396544493
4.44127846124660120090868487007
4.41936479068643400206432190753
4.39735881490639108555922177167
4.37526196054537066611530917992
4.35307563019685839596824499357
4.33080120316652616872222355171
4.30844003619683644294222556486
4.28599346416044730384373430847
4.26346280072409743352986192882
4.24084933898454275536065547594
4.21815435207801703004238142213
4.19537909376459645148278049231
4.17252479898876272178334844993
4.14959268441737963400139692348
4.12658394895622436475364989557
4.10349977424614602687265019693
4.0803413251398601456130117871
4.05710975016032822681150098826
4.033806181941616140956777366
4.01043173765307334177903256634
3.98698751940762668682769832207
3.96347461465493756980826376365
3.93989409656012897133180175823
3.91624702436874966720160609304
3.8925344437586060004858737161
3.86875738717905714088992139504
3.84491687417833745277829404297
3.82101391171943931565393568723
3.79704949448506134443961646754
3.77302460517210030931467024364
3.74894021477614003427100661362
3.72479728286636704755414909049
3.70059675785132066198357325495
3.67633957723586438295408588928
3.65202666786974598811070553776
3.62765894618809521331632143462
3.60323731844419063874685394003
3.57876268093481102650543731656
3.55423592021847095194326366597
3.52965791332682603453870076307
3.50502952796951935469896022797
3.48035162273272768819776587618
3.4556250472716539518275021853
3.43085064249720068730768847102
3.4060292407570484737750950026
3.38116166601135281340390579855
3.3562487340032632436630060826
3.33129125242445915968128254015
3.30629002107588804971780340639
3.28124583202388352649556399261
3.25615946975183264978852238302
3.23103171130755455560075752039
3.20586332644654531067540664581
3.18065507777123717561193735832
3.15540772086641406469391227643
3.1301220044309189161210180404
3.10479867040578291443322192043
3.07943845409890102040700064678
3.05404208430637304656888033402
3.02861028343062455368984928504
3.00314376759541712111054904927
2.97764324675785304828667352147
2.95210942481747526414140881022
2.92654299972255914299411010918
2.90094466357368904012262673503
2.87531510272470865604156401988
2.84965499788113080675840506481
2.82396502419608880845721021618
2.79824585136390847072261734075
2.77249814371137662449589267142
2.74672256028677918186597024489
2.72091975494677892739644631416
2.69509037644120056824011885843
2.66923506849578801644662113223
2.6433544698929964356374324575
2.61744921455087924995558918081
2.59151993160012808056132051528
2.56556724545932143890355125463
2.53959177590843596179379397138
2.5135941381606720164484677377
2.48757494293264362989929042915
2.46153479651298090248147740134
2.43547430082939134569574818773
2.40939405351422493700665036533
2.38329464796858610468272719088
2.35717667342503434138072493281
2.3310407150089136927737560382
2.30488735379834997422982863665
2.27871716688295323162116931871
2.25253072742126167918736719533
2.22632860469696211552176916642
2.20011136417392063586247953224
2.17387956755005632272781355244
2.14763377281008950543477973467
2.12137453427719513017806503541
2.09510240266359077422637998489
2.06881792512008786860799478893
2.04252164528463376169254137735
2.01621410332987135970100722364
1.98989583600974221783968216449
1.96356737670515812598171515976
1.93722925546876543420858311206
1.9108819990688255947376273864
1.88452613103223465652948608594
1.85816217168670373598009691374
1.83179063820212180040285809002
1.80541204463112143939891741375
1.779026901948867661650479246
1.75263571809208914015551935544
1.72623899799737073650086412649
1.69983724363872556353676165635
1.67343095406446429490418222263
1.64702062543337889845013599054
1.62060675105025745785794454756
1.59418982140074625206606508971
1.56777032418557478453212001601
1.54134874435415899343187574531
1.51492556413759742881035234845
1.48850126308107475289748795346
1.46207631807568650466500109423
1.43565120338969866866182023384
1.40922639069925520067528638963
1.38280234911854628830074420573
1.3563795452294497625622883817
1.32995844311065772683311264835
1.30353950436630013099648834592
1.27712318815407669162885542494
1.25070995121290824255449427439
1.22430024789011829401421393027
1.19789453016815528252285611572
1.17149324769086570689276229089
1.14509684778932806851869032941
1.11870577550725726551471438879
1.0923204736259888303401429384
1.06594138268905214883758114958
1.03956894102634155483285837204
1.0132035847778939583267507588
0.986845747917281436567011801679
0.960495862274626995662061329398
0.934154357559251495631283304886
0.907821661381959523637903044107
0.881498199276971798385214924546
0.855184394723511493051144525799
0.828880669167051674474251526117
0.80258744204023087237928531175
0.776305130783443614043375033015
0.750034150865112586763705938999
0.723774915801648922610360578693
0.69752783717710693705724411518
0.671293324662539495009821520882
0.645071786035060024327431569528
0.618863627196617048013099530184
0.592669252192486961663905481956
0.566489063229490642394652083694
0.540323460693939339126864359369
0.514172843169315161739341885334
0.488037607453691357975897179312
0.461918148576897442075700548874
0.435814859817434117711580805375
0.40972813271914281987590513329
0.383658357107634585730733227023
0.357605921106482853031336470051
0.331571211153184676436385962724
0.305554612014894746734136949297
0.27955650680393649564606933875
0.253577276993094469324175469872
0.227617302430692056846799530647
0.201676961355458565853845371133
0.175756630411189545862363417634
0.149856684661204170687715496961
0.123977497602603404686310068709
0.0981194411803325931586197900293
0.0722828858010520351337690695347
0.0464682003468190168298510128511
0.0206757521885847062801528045507
-0.00509409280049076613019268823879
-0.0308409702319017902225518755186
-0.0565645171888361424982278433763
-0.0822643722133861272848813081664
-0.107940175293928951431147886931
-0.13359156785267335777600633524
-0.159218192733369607257469812382
-0.184819694189179962500750751525
-0.21039571787070688708837149653
-0.235945910814176234511299185946
-0.261469921429772759077036555896
-0.286967399490125337852141291171
-0.312437996118939348085850853855
-0.33788136377977369853992128785
-0.363297156264960065777651122247
-0.388685028684661937781248269444
-0.414044637456071117308838606172
-0.439375640292739386206921969985
-0.464677696194043079496192972495
-0.48995046543477836448246688408
-0.515193609554885065443000025614
-0.540406791349296918633732147528
-0.565589674857916185485852410153
-0.590741925355710593940568559017
-0.615863209342930618938063457638
-0.640953194535445153158465149303
-0.666011549855193658236466874234
-0.691037945420752924863393355184
-0.716032052538016607476580602489
-0.740993543690985735640688264604
-0.765922092532668439773001569938
-0.790817373876087163578171425771
-0.815679063685391669459740599372
-0.840506839067076176288076816745
-0.865300378261299001248180538717
-0.890059360633303109086813833384
-0.914783466664936002946443807574
-0.939472377946267421132945932179
-0.964125777167303333633625632773
-0.988743348109794761000086301949
-1.01332477563913996635445190255
-1.03786974569637859878457191118
-1.06237794529027639328071801032
-1.08684906248949905864905803917
-1.11128278641487401053152155603
-1.13567880723173863178275267566
-1.16003681614237376701743572514
-1.18435650537852118215970459222
-1.20863756819398374331451897085
-1.23287969885730709225231966274
-1.25708259264454161826608128137
-1.28124594583208354813680819627
-1.30536945568959399744194790334
-1.32945282047299484747315185078
-1.35349573941754033260698201515
-1.37749791273096324310589622514
-1.40145904158669466802817991089
-1.42537882811715622220514974659
-1.44925697540712372011235799889
-1.47309318748716127792880643878
-1.49688716932712484315418433068
-1.52063862682973416884845170653
-1.54434726682421226688000726705
-1.56801279705999139152726336935
-1.59163492620048462138250323317
-1.61521336381692212376498095904
-1.63874782038225120177067245106
-1.66223800726509923967699727291
-1.68568363672379867769009025541
-1.70908442190047316197747641464
-1.73244007681518403057775563026
-1.75575031636013631012839610069
-1.77901485629394341241003469121
-1.80223341323594973347766593099
-1.82540570466061037164246436997
-1.84853144889192719378924426134
-1.87161036509794049247006054104
-1.89464217328527548891037284215
-1.91762659429374294950654429905
-1.94056334979099319558808589995
-1.96345216226722279817068872799
-1.98629275502993326114226550202
-2.00908485219874100780935993521
-2.03182817870023799699064794141
-2.05452246026290230588298286708
-2.07716742341205802774852973193
-2.0997627954648838430838645213
-2.12230830452546963333823274508
-2.1448036794799205164530944288
-2.16724864999150769350314036497
-2.18964294649586550553454235862
-2.21198630019623410932358271867
-2.23427844305874719022217171495
-2.25651910780776413952017748614
-2.27870802792124613284193024249
-2.30084493762617555500959165791
-2.32292957189401822555307475507
-2.34496166643622788762853926525
-2.36694095769979243152876114758
-2.38886718286282133223238279723
-2.41074007983017378854860637822
-2.43255938722912705937262677594
-2.45432484440508450037826143371
-2.4760361914173228121409910679
-2.49769316903477801821007004976
-2.51929551873186969903551515114
-2.54084298268436301490758040412
-2.56233530376526805818564700414
-2.5837722255407760820831043369
-2.60515349226623216013750789596
-2.62647884888214383723374316778
-2.64774804101022533966470884882
-2.66896081494947691821170334654
-2.69011691767229890460774033753
-2.71121609682064006801385835608
-2.73225810070217986429349487479
-2.7532426782865441769154802938
-2.77416957920155415425443059007
-2.79503855372950775389048515841
-2.81584935280349361024060320343
-2.83660172800373684748310239001
-2.85729543155397646526785298001
-2.87793021631787393013853746535
-2.89850583579545261093261151032
-2.91902204411956770167097346056
-2.93947859605240628060473940252
-2.959875246982017159152758556
-2.98021175291887017944237768327
-3.00048787049244462405922054116
-3.02070335694784640642109686283
-3.04085797014245371491826396033
-3.06095146854259078860876413069
-3.08098361122022950682504724709
-3.1009541578497184795381190359
-3.12086286870453932973955548671
-3.14070950465408986344138248926
-3.16049382716049382716049382716


==> anc/dPnsP221.dat <==
# dPnsP221
-7.9012345679012345679012345679
-7.90129216235492718798762587897
-7.90129644843524770900906626995
-7.90130105068439746262228019163
-7.90130599217632903779696306443
-7.90131129764659350982497644672
-7.9013169936099672886835696486
-7.90132310848621925468210864392
-7.90132967273456403282956567578
-7.90133671899738218143578471155
-7.90134428225382506254596738449
-7.90135239998396132701386765617
-7.90136111234416339383618078077
-7.90137046235447614352215831573
-7.90138049609875639351674846695
-7.90139126293842069757323083479
-7.90140281574069073049144752056
-7.90141521112228010689300777124
-7.90142850970952406140658265218
-7.90144277641601411255868710655
-7.90145808073886376898626891554
-7.90147449707479863911422070362
-7.90149210505733509770409317953
-7.90151098991638606588018181206
-7.90153124286171059302674830162
-7.90155296149170590202134291871
-7.90157625022912647975013078229
-7.90160122078540476044891918406
-7.90162799265534204730462529168
-7.90165669364403662217632776966
-7.90168746042801856282259370163
-7.9017204391526676614508069293
-7.90175578606810203525070763788
-7.90179366820584053010360184752
-7.90183426409866180340710455657
-7.90187776454620695568355587189
-7.90192437342900064665336237857
-7.90197430857369761521637620131
-7.90202780267249720474757976942
-7.90208510425980759267524363118
-7.90214647874938358179749246439
-7.90221220953530659336823438196
-7.90228259916032237834520269437
-7.90235797055520029694867537048
-7.90243866835292705123146592741
-7.90252506028169659814686069891
-7.90261753864080557550706577417
-7.90271652186370872096625440505
-7.90282245617263004041392791406
-7.90293581732926125318628121235
-7.90305711248620742699288064336
-7.903186882143958558318400851
-7.90332570221827268676068980599
-7.90347418622294813889590622911
-7.90363298757303647388578383528
-7.90380280201360000839598540956
-7.90398437017914430439578608488
-7.90417848028885203743474516641
-7.90438597098270494428873286713
-7.90460773430349911790667254164
-7.90484471882962905759288650588
-7.90509793296333003215151641885
-7.90536844837881797095344077332
-7.90565740363444171161171264753
-7.90596600795255328435462359893
-7.90629554517029598322593911022
-7.90664737786389379676820544252
-7.90702295164828426961610352149
-7.9074237996530531743028799909
-7.90785154717458463096512395783
-7.90830791650311344902560452296
-7.90879473192193394629302608187
-7.90931392487435506016871221574
-7.90986753929206589855166719417
-7.91045773707635630720623178767
-7.91108680372108713301989380609
-7.91175715406338405816857996085
-7.91247133814469197367746926129
-7.91323204716102353706664681943
-7.91404211947690982284639112983
-7.91490454667265053290830317384
-7.91582247958889680921918011502
-7.91679923432630426631585205627
-7.91783829815088184232251560865
-7.91894333524763836168136920792
-7.92011819225608769991745922384
-7.9213669035109978894808434179
-7.92269369590032927767702333313
-7.92410299323945757621764209763
-7.9255994200463592257527574387
-7.92718780458627145933122331324
-7.92887318103623112904163599237
-7.930660790599626952790041196
-7.93255608137822823085766844433
-7.93456470678381250695321904634
-7.9366925222432101258750422699
-7.93894557991898920160504284245
-7.94133012113276019622524415515
-7.94385256613878793161164775795
-7.94651950085182251291435877765
-7.94933766008431700626893553564
-7.95231390679395806852626099004
-7.9866901913216465341803286666
-8.0146386283398090243134113229
-8.03835820961792997709537768677
-8.05889884257227405977973234892
-8.07688205839332782405059873361
-8.09272059700867826795661554722
-8.10670925861795553698256994975
-8.1190695443049925709755269398
-8.12997421840131412092220969543
-8.13956196320308624287736059638
-8.14794667367669633638832418577
-8.15522364204774121649955923866
-8.16147383516041512407410907065
-8.1667669485881481336212317801
-8.17116364645896964157315942775
-8.17471724196750758966939540281
-8.17747498326776658917829809542
-8.17947905440974278853184644018
-8.18076736629166414469454911147
-8.18137419008172953099319396225
-8.18133067056658440193427595265
-8.18066524666622187177782597885
-8.17940399925064399539234313359
-8.17757094136290219564877643125
-8.17518826233156914854827509367
-8.17227653460923126371301912872
-8.16885489021309085343660574247
-8.16494117217314481397356001329
-8.16055206527749161641012452682
-8.15570320954852201601858768197
-8.15040929922095850051061012406
-8.14468416947469316675652261899
-8.13854087276705823738081774989
-8.13199174628475684318096930146
-8.12504847177602361959477331976
-8.11772212881430303861775059984
-8.11002324237495024890357267983
-8.10196182546787120023007362202
-8.09354741745523726962545413178
-8.08478911858948188542117199645
-8.07569562122884616217689530777
-8.0662752381227482879323445574
-8.05653592810480356503889438283
-8.04648531948550580096583242241
-8.0361307313978653537941034207
-8.02547919331645275447568976221
-8.01453746294232311642552481576
-8.00331204262238563327913768602
-7.99180919445127295045149688029
-7.98003495418611447826572796725
-7.96799514408937874430682186623
-7.95569538480175281191457170297
-7.94314110633556443040344445282
-7.93033755826926881538494657703
-7.91728981921480247398564246702
-7.9040028056219713327960250072
-7.89048127997733797720754338719
-7.87672985844917491259957161841
-7.8627530180248487475046585122
-7.84855510318240166499448893014
-7.83414033213402267307707673879
-7.8195128026754844957984143055
-7.80467649767240477165668557996
-7.78963529021132275593899545343
-7.77439294844102212960080203173
-7.75895314012723977338570578085
-7.74331943694184740238222785073
-7.72749531850574993287968519366
-7.7114841762030871480876467627
-7.69528931678283252260164088707
-7.67891396576253650497857369611
-7.66236127064774498862301373145
-7.64563430397952295242307415612
-7.62873606622151586983963543285
-7.61166948849707650249646671637
-7.59443743518616243899698955994
-7.57704270639096166476382949416
-7.55948804027852198916491683995
-7.54177611530803860512926732634
-7.52390955234988645812044989414
-7.50589091670296515874489817566
-7.48772272001644916815758573897
-7.46940742212160070876153849547
-7.45094743277890354429154376183
-7.43234511334540906926872037912
-7.41360277836684903438590249809
-7.39472269709875900822730959278
-7.37570709496057090853693699885
-7.35655815492636944404134804176
-7.33727801885576412389524966853
-7.31786878876810384294224583144
-7.29833252806305333651127661992
-7.27867126269035857182063561723
-7.25888698227145009540995460894
-7.2389816411753683018563688356
-7.21895715955134145337116287613
-7.19881542432020508691681913469
-7.17855829012671930853758337919
-7.15818758025471758711211636407
-7.13770508750690628733576484215
-7.11711257505102765509984777118
-7.09641177723399967694137882713
-7.0756044003655536213091081537
-7.05469212347280362341079183467
-7.03367659902710193116662983621
-7.01255945364445796042792636125
-6.99134228876072872194157221694
-6.97002668128272212175631444965
-6.94861418421629277151853836888
-6.92710632727245197280982304825
-6.90550461745245918212639786704
-6.88381053961281126429160588029
-6.8620255570109979662804854352
-6.84015111183284707336141316169
-6.81818862570224044475214934712
-6.79613950017394238171529154278
-6.77400511721024438637728862607
-6.75178683964209516667887813877
-6.72948601161535158574195376544
-6.70710395902275500743067019013
-6.68464198992220802883509515517
-6.6621013949418987988224526294
-6.63948344767279389211803731103
-6.61678940504899594077930808753
-6.59402050771643882673023321947
-6.57117798039037112411725786585
-6.54826303220205756857843989933
-6.52527685703510854761473034079
-6.50222063385182888280426031961
-6.47909552700995944605568793491
-6.45590268657016835830441737935
-6.43264324859463260393421316796
-6.40931833543703580543987210826
-6.38592905602429359160355713602
-6.36247650613030441313683962575
-6.33896176864201076973454219781
-6.31538591381804357196354569328
-6.29174999954021073311469701232
-6.26805507155808003521601871537
-6.24430216372689580720033386383
-6.22049229823905896116592858122
-6.19662648584939042611220536972
-6.17270572609438897060867585064
-6.14873100750568579136504366557
-6.12470330781789003996315836051
-6.10062359417101164288410528409
-6.07649282330764031955903770196
-6.05231194176505259989112181692
-6.028081886062411868112106191
-6.00380358288321999662021492902
-5.97947794925317296528964340628
-5.95510589271356697329606360763
-5.93068831149039592731211094482
-5.90622609465927581837376927519
-5.88172012230632636696828916903
-5.85717126568513540984576056571
-5.8325803873699268112959323712
-5.80794834140504819538960047179
-5.78327597345089050379399836835
-5.7585641209263472766346476704
-5.73381361314791762242407478448
-5.70902527146555307874162493939
-5.684199909395344960027816482
-5.65933833274914533489100194232
-5.63444133976121146546700567751
-5.60950972121196036876637451858
-5.5845442605489171180972974961
-5.55954573400493758541781315305
-5.53451491071378352702540881632
-5.50945255282312522981748696392
-5.48435941560504435822187003764
-5.45923624756410716784287910211
-5.43408379054307587619126759827
-5.40890277982632369910194947723
-5.38369394424101686935573160361
-5.35845800625612484758821443457
-5.33319568207931791097109470379
-5.30790768175180935875980997877
-5.28259470924119770216883251904
-5.25725746253236240588453580874
-5.23189663371646501673922813973
-5.20651290907810584868491843679
-5.18110696918068478940207545977
-5.15567948895001324997390106729
-5.13023113775622279249640413538
-5.10476257949401453884700125938
-5.07927447266129208478339728221
-5.05376747043621931488367147221
-5.02824222075274323346526778672
-5.00269936637462069253089069818
-4.97713954496798670807243965462
-4.95156338917250090889792247903
-4.92597152667110755579262091661
-4.90036458025844350162620291588
-4.87474316790792743338921162846
-4.84910790283756274357447438251
-4.82345939357448541936875563566
-4.79779824401828741240952812121
-4.77212505350314505807474424272
-4.74644041685878125015217950509
-4.72074492447028924307716724413
-4.69503916233684514858414791085
-4.66932371212933541548955643261
-4.64359915124692482936020458458
-4.61786605287258984201710210093
-4.59212498602764133821761284573
-4.56637651562526026752828962954
-4.54062120252306891246535174705
-4.5148596035747599285957270988
-4.48909227168080467765075816521
-4.46331975583826178003299277523
-4.43754260118970623765232387179
-4.41176134907129892110042905405
-4.38597653706001567608082534424
-4.36018869902005478210288645608
-4.33439836514844099109572206156
-4.30860606201984388420138326929
-4.28281231263062781099040273747
-4.25701763644215021615353742008
-4.23122254942332471383141044685
-4.20542756409246483863951800018
-4.17963318955842398464111735748
-4.15383993156104663854564798595
-4.12804829251094562081496780411
-4.10225877152861966771100708199
-4.07647186448292531820065646065
-4.05068806402891671164728342105
-4.02490785964506655497924429695
-3.9991317376698811811650463818
-3.97336018133792229398758498219
-3.94759367081524767695493985115
-3.92183268323428283638442756675
-3.89607769272813524993433698305
-3.87032917046436260183036393966
-3.84458758467820610444901932424
-3.81885340070529973249701133766
-3.79312708101386593049312952965
-3.76740908523640809635690955148
-3.74169987020090989338543431007
-3.71599988996155119951440738094
-3.69030959582895026627939300616
-3.66462943639994143009366194976
-3.63895985758689749512440825569
-3.61330130264660568997105740437
-3.5876542122087058893273579471
-3.56201902430369958664955759257
-3.53639617439053790436977732315
-3.51078609538379673420694824767
-3.48518921768044691146403239436
-3.45960596918622714369223683313
-3.43403677534162723559033464733
-3.40848205914748897833177625613
-3.38294224119023190252792004401
-3.35741773966671092959326829151
-3.3319089704087127962411117258
-3.3064163469070979710691088886
-3.28094028033559463056401322346
-3.25548117957425111423706773962
-3.23003945123255313487492017395
-3.20461549967221187993782245243
-3.17920972702962900384390758774
-3.15382253323804437813586412966
-3.1284543160493723372284264849
-3.10310547105573203147939859149
-3.07777639171067737661448194892
-3.05246746935013196897133677507
-3.02717909321303421951859157849
-3.00191165046169784606151381614
-2.97666552620189275238129003864
-2.95144110350265121518570315587
-2.92623876341580419459453659966
-2.90105888499525248136501464889
-2.8759018453159772941052791664
-2.85076801949279484225402784062
-2.82565778069885927555108041201
-2.80057150018391834801815588298
-2.77550954729232603404508874172
-2.75047228948081624596975602243
-2.72546009233604171648784179874
-2.70047331959188202527091368076
-2.67551233314652466724971007542
-2.65057749307932298007745467391
-2.62566915766743467027061345725
-2.6007876834022446013786858731
-2.57593342500557543320892177496
-2.55110673544568962857641798981
-2.52630796595308627321654971075
-2.50153746603609608533829428696
-2.47679558349627792376830495569
-2.45208266444362003769257194374
-2.42739905331154923660248924746
-2.40274509287175109615374192371
-2.37812112424880425420950552683
-2.35352748693463179132507910724
-2.32896451880277263130149630967
-2.30443255612247584015424469276
-2.27993193357262064587443182895
-2.25546298425546494666908358132
-2.23102603971022502192128109175
-2.20662142992648910787706116249
-2.1822494833574674490128970627
-2.15791052693308138613454384884
-2.13360488607289399347536782784
-2.109332884698884729371141885
-2.08509484524807051846067146889
-2.06089108868497563777032390775
-2.03672193451395273445915367377
-2.0125877007913572594041938023
-1.98848870413757755816769864617
-1.96442525974892281918546603869
-1.94039768140937103822431655938
-1.916406281502179118254509282
-1.89245137102135718484711801072
-1.86853325958300915901559572975
-1.84465225543654159205393967091
-1.82080866547574273036064373098
-1.79700279524973374245816621461
-1.77323494897379400540267726852
-1.74950542954006231350964407838
-1.72581453852811583877914259074
-1.70216257621542863957293348404
-1.67854984158771148195607489535
-1.65497663234913470665240399914
-1.63144324493243584375930001345
-1.60794997450891364720688190627
-1.58449711499831019141476416467
-1.56108495907858264368067954932
-1.5377137981955662975150692425
-1.514383922572530424399920938
-1.49109562121962847428486751147
-1.46784918194324412852537548392
-1.44464489135523468290364437342
-1.42148303488207321283984373384
-1.39836389677389094788711015919
-1.37528776011342125809621526223
-1.3522549068248466308232190124
-1.32926561768254999302427087018
-1.30632017231977171102484355312
-1.28341884923717357715520162218
-1.26056192581131107049922250962
-1.23774967830301515729947860267
-1.21498238186568487528769949076
-1.19226031055349192535656623213
-1.16958373732949847354669865716
-1.14695293407368934628238069269
-1.1243681715909197821419631416
-1.10182971961877988418515451525
-1.0793378468353768979709486591
-1.05689282086703642187835101332
-1.03449490829592363817917298494
-1.01214437466758563549999131173
-0.989841484498415875841141616967
-0.967586501283041842186752074221
-0.945379687501636885933932644521
-0.923221304627157276884109836937
-0.901111613132505442368107122543
-0.87905087249762036621206144574
-0.857039341216496102686950097322
-0.835077276804129345313857208615
-0.813164935803396975413772771257
-0.791302573791864500588482310932
-0.76949044538852627889191630224
-0.747728804260478410293276392889
-0.726017903129525163138574950164
-0.704357993778719789680289089748
-0.682749327058840571360149488776
-0.661192152894802921392299134876
-0.63968672029200835929793732999
-0.618233277342631159383004334664
-0.596832071231843462722478240333
-0.575483348243979630013582656546
-0.554187353768640600680891557413
-0.532944332306739011854328364941
-0.511754527476485819291861581517
-0.490618182019319150977876985662
-0.469535537805776112991438198293
-0.448506835841308256301715889713
-0.427532316272041402406651938244
-0.406612218390480515181405156435
-0.385746780641160295941369757775
-0.364936240626242168546727427574
-0.344180835111058311377838122977
-0.323480800029603383189629278666
-0.302836370489974580204927730339
-0.282247780779760652327895109554
-0.261715264371380497045957275
-0.241239053927371940438520905344
-0.22081938130563130572008091017
-0.200456477564604360910849968628
-0.180150572968429228546667496102
-0.159901896992031831808621137699
-0.139710678326174443068559457218
-0.1195771448824578926065765762
-0.099501523798277987157759980194
-0.0794840414417366799852269053938
-0.059524923416508526352009926235
-0.0396243945666629505730262503569
-0.0197826789814428432675743567686
0


==> anc/dPps110.dat <==
# dPps110
5.33333333333333333333333333333
5.33208898644957900496026347673
5.33200150482216539534118920268
5.33190794933752535694077995358
5.33180790457023154945100469824
5.33170092720015061232183136553
5.33158654418239686943435568096
5.33146425080081625581852643141
5.33133350859789088415134729909
5.33119374317354662785725719167
5.33104434184491691562147334648
5.33088465115866472234487883224
5.33071397424699060091269942274
5.3305315680179566102895379722
5.33033664017023322942157699153
5.33012834602182786562756285591
5.32990578514177842785537990053
5.32966799777319269549298986494
5.32941396103538293190986518882
5.32914258489218443676784518071
5.32885270787285558511678121033
5.32854309253123446831186301155
5.32821242062807266446683222698
5.32785928802067909417532239019
5.32748219924318557673875202958
5.32707956175988986621585757515
5.32664967987324095692752529255
5.32619074826710472781284973718
5.32570084516498506331156794487
5.32517792508187607605116127087
5.32461981114738472359792838043
5.32402418697668986649460381057
5.32338858806479373614999313838
5.32271039267837514039967966485
5.32198681221837102199466013141
5.32121488102519493797077384189
5.32039144559724866038060694693
5.3195131531920977368540899815
5.31857643977836516617890069859
5.31757751730505140041425267669
5.31651236025361617285540814475
5.31537669143676114061867035661
5.31416596700643552150430427279
5.31287536063215388222845671162
5.31149974680927072991017879862
5.31003368325540601275656802576
5.30847139235176527291324969997
5.30680674158465509636686348227
5.30503322294106669424259518491
5.30314393121079697914756992116
5.30113154114620754719752728876
5.29898828342939894752392235516
5.29670591939531326247280946917
5.2942757144580865382036480726
5.29168841018686978844364122836
5.28893419497634065900290794563
5.28600267325625677327537041755
5.28288283318367769330919211156
5.2795630127609289373282136261
5.2760308643220245790385993159
5.2722733173301331708908002502
5.26827653942879640980732916786
5.26402589569002541823442132355
5.25950590600314328846924662479
5.25470020054935564906052040397
5.24959147330855821002883864515
5.24416143354688029744984620229
5.23839075523596938277526791207
5.23225902435810126790586446268
5.22574468405491659629989689954
5.21882497758200474932268755345
5.21147588903675469818993948442
5.20367208183294888263228980635
5.19538683490257710521347369285
5.18659197661338621678301258648
5.17725781639985899591463235857
5.16735307411574111662992839988
5.15684480712802609776140788092
5.1456983351855915092648850746
5.13387716311059224144206794698
5.12134290137740569033177427149
5.10805518466254801786888347527
5.09397158846971116244606120897
5.0790475439570910857957485563
5.06323625111968705852890483951
5.04648859050746305759239243898
5.02875303369140547819941341699
5.00997555272383406347873334108
4.99009952887709225757429191256
4.96906566098624712702588970402
4.94681187376697850451843084294
4.92327322652976805529160664455
4.89838182276617496261501617432
4.87206672114279946929570608183
4.84425384850391548188041544836
4.81486591555516255761134228267
4.78382233597863043276982511291
4.75103914981469587244946376705
4.71642895203868282584914357889
4.67990082736147021713534141244
4.64136029239328838227387127888
4.60070924642991784871991458258
4.13117364629175426911417606034
3.74287678811439821700366683143
3.40324654813668687183484154086
3.09776740227220553845660216664
2.81827691415256674945333635362
2.55957957091934631266152494231
2.31809802335200842333474335424
2.09123066458807064475016561037
1.87700749418033446566046535707
1.67388961123035347772111509818
1.4806447427869028255340690469
1.29626603476389054697006729205
1.11991690054513493019517703133
0.95089230655693745190692371038
0.788590830812234327554985251527
0.632494013850000453270913832385
0.482150784209089112212342386017
0.337165500503328318603880049984
0.197188625456563852753294742477
0.061909350958221329407978115664
-0.0689503067413300403970828445592
-0.195640287691732625568155599316
-0.318386397906840039791025990429
-0.437393536062927201664406791562
-0.552848378819473154267076771273
-0.664921632717119443319308392679
-0.773769935907141438607662670157
-0.879537474593977342392035260881
-0.982357365244589437236179844237
-1.08235284309788573168993680835
-1.17963828942236212993955738013
-1.27432012369855536123520932784
-1.36649758199566481753818826529
-1.45626339894078871797017915222
-1.54370440760255792590546766354
-1.62890206914814342977773197876
-1.71193294214798773957312107959
-1.79286909979324658429249353945
-1.87177850197811749081067106455
-1.94872532812232328173453364499
-2.02377027572093388948708778796
-2.09697082887265897108811710673
-2.16838150042478960021437475173
-2.23805405086020989129535239325
-2.3060376866211107792107476233
-2.37237924020062867173260014146
-2.43712333402586210425939755864
-2.50031252989409665928210627156
-2.56198746550087847898536008442
-2.62218697940752301984205349984
-2.68094822563156580154247301701
-2.73830677890230543454046909041
-2.79429673150144268535980710797
-2.84895078250296717292120992331
-2.90230032013445708224680501704
-2.95437549790180720468388513008
-3.00520530504938417881430940988
-3.05481763186629237194106321865
-3.10323933029561001521546859553
-3.15049627025609892944053172308
-3.19661339204413277314505044333
-3.24161475514668753142188921737
-3.28552358376356139811754742648
-3.32836230930799765226950304116
-3.37015261012910861461508698575
-3.41091544867654112947512214394
-3.45067110630733904233581430324
-3.48943921591664733859766822097
-3.52723879255750728931798788161
-3.56408826220028744154106130024
-3.60000548876908604613677453166
-3.63500779958055598736469718371
-3.66911200929989442527975990409
-3.70233444251907568684917070406
-3.73469095505367296706496668595
-3.76619695404671152026166674736
-3.79686741696083465938176547272
-3.82671690953356592046176005575
-3.85575960276454718197155342829
-3.88400928899826229036756516936
-3.91147939716086471544769780417
-3.93818300720526790318875519616
-3.96413286381458560358492467371
-3.98934138941028850498458175264
-4.01382069650803910485213051727
-4.03758259946104862267802327082
-4.06063862562794085315003865282
-4.08300002599948394020150499787
-4.10467778531614040779904095075
-4.12568263170616891837545888242
-4.14602504587197062649222174323
-4.16571526985049289103405905979
-4.18476331537176930416032279074
-4.20317897183807468247399034531
-4.22097181394469528169896674627
-4.23815120896194758773837293819
-4.25472632369681414535943104236
-4.27070613115139344221705876163
-4.2860994168942751001737190662
-4.3009147851599444843858775223
-4.31516066469038591417625315786
-4.32884531433218511879466331123
-4.34197682840162411849514304112
-4.35456314182951049051773856378
-4.36661203509678358920440902147
-4.37813113897128870230606266066
-4.38912793905550266162832669285
-4.39960978015442772008298905897
-4.40958387047234147851829132626
-4.41905728564659647245601240418
-4.42803697262620112381995110386
-4.43652975340248175191765918698
-4.44454232859872104131995152198
-4.45208128092528977842224044362
-4.459153078506433950784150747
-4.46576407808454675792683443685
-4.47192052810744314707752530948
-4.4776285717038617226005077322
-4.48289424955214395550202689607
-4.48772350264678231362377045438
-4.49212217496728611170386351708
-4.49609601605358549687545991345
-4.49965068349197907148063015952
-4.50279174531542831550544932308
-4.50552468232181137590643065046
-4.50785489031356917084837922029
-4.50978768226200740059138262882
-4.5113282903993583020925750156
-4.5124818682415552173469754274
-4.51325349254453069574948694834
-4.51364816519671438822305539118
-4.51367081505027992254950358619
-4.51332629969356981654392161018
-4.51261940716701386135842083388
-4.51155485762474889345818666748
-4.51013730494404609989625689987
-4.50837133828455562165909241307
-4.50626148359928691146377165167
-4.50381220509915676431929661814
-4.50102790667285489016811693614
-4.4979129332636990751934902171
-4.49447157220507813622232356995
-4.49070805451601078126933021563
-4.4866265561582819336133219274
-4.48223119925655485554338916022
-4.47752605328279733248900602288
-4.47251513620630307194671312707
-4.46720241561053516877429833985
-4.46159180977796683366369037516
-4.45568718874404542913113253739
-4.44949237532135907031516867006
-4.44301114609504049771757231986
-4.43624723239040049500023936543
-4.42920432121374269355841380382
-4.42188605616727307009948846195
-4.41429603833898070346990877962
-4.40643782716833131801093118523
-4.39831494128858171384150087408
-4.38993085934649128589483454775
-4.38128902080017638435149846856
-4.37239282669582419493004643729
-4.36324564042395504818087632919
-4.35385078845589553632694812804
-4.34421156106109946188734874703
-4.33433121300592940538929427322
-4.32421296423448852428962293733
-4.31386000053207002924074869815
-4.30327547417177057739682761908
-4.29246250454479352863209926601
-4.28142417877494858495967126499
-4.27016355231783573412293559944
-4.25868364954518360557047499262
-4.24698746431479528323156518938
-4.23507796052653826909646033164
-4.22295807266479962087003342586
-4.21063070632781226397899158356
-4.19809873874424407271249535388
-4.18536501927742749857876484911
-4.17243236991759426886560935584
-4.15930358576246695909993382263
-4.14598143548654703512970891717
-4.13246866179942724066717628454
-4.1187679818934449522758774364
-4.10488208788098231500870309316
-4.09081364722170858831082096061
-4.07656530314005015448246345801
-4.06213967503316405298132898779
-4.04753935886968168604761612964
-4.0327669275794804783088998016
-4.01782493143473274971196030165
-4.00271589842247286262887471547
-3.98744233460891581629948875067
-3.97200672449575287157811681975
-3.95641153136864248356173616515
-3.94065919763810778700577920028
-3.92475214517304510796901693708
-3.90869277562704145389972911356
-3.89248347075769265292369911115
-3.87612659273910776144995758169
-3.85962448446777952786411600799
-3.84297946986199507996155912209
-3.82619385415495558622989406375
-3.80926992418176841786324380929
-3.79220994866047030159686864519
-3.77501617846723509556234446919
-3.75769084690591513419299562005
-3.74023616997206056689028374997
-3.72265434661155675213425187175
-3.70494755897401555771578898594
-3.68711797266105235279308039384
-3.66916773696957655280012977788
-3.65109898513021978838324074264
-3.63291383454102210927188119471
-3.61461438699649309829052930576
-3.59620272891216135479123001364
-3.57768093154472250604192347542
-3.55905105120789271514857728611
-3.54031512948407157071214602636
-3.52147519343191526259496056223
-3.50253325578991806603574696912
-3.48349131517609736921049539675
-3.46435135628387478364472761866
-3.44511535007424326924560006345
-3.42578525396430768288458891326
-3.40636301201228371830228997822
-3.38685055509903784263327752535
-3.36724980110624854819045100771
-3.34756265509126702455109445588
-3.32779100945875321280876959347
-3.30793674412916112856052006678
-3.2880017267041453303538715885
-3.26798781262895846358628532811
-3.24789684535190792398760606823
-3.22773065648093785766913756897
-3.2074910659374009442218307451
-3.18717988210708269350259907959
-3.16679890198853932365172501178
-3.14634991133880867569990758468
-3.12583468481655205708621289014
-3.10525498612268339082173218683
-3.08461256813854057726714704142
-3.06390917306165254997720441946
-3.04314653253915412429276998357
-3.02232636779889939588048021689
-3.00145038977832314483484519188
-2.98052029925109843792442635852
-2.95953778695163739578936973718
-2.93850453369748090213744454981
-2.9174222105096218770412978715
-2.89629247873080561515936151556
-2.87511699014184960096622791433
-2.85389738707602415583779058528
-2.83263530253153424502585833022
-2.81133236028214177521958771155
-2.78999017498596674454446731544
-2.76861035229250466558263424954
-2.74719448894789676741895103952
-2.72574417289848859396875041626
-2.70426098339271175209907203874
-2.68274649108132272351867898978
-2.66120225811603183831460544616
-2.6396298382465547146131334259
-2.61803077691611769742577552296
-2.59640661135544807961604924833
-2.57475887067527915842473638512
-2.55308907595739947147733510812
-2.53139874034427486604728442196
-2.50968936912727138396350707453
-2.48796245983350629135278116496
-2.46621950231135394683819337922
-2.44446197881463258333535379241
-2.42269136408549747667747076289
-2.40090912543606538845581058091
-2.37911672282879460019756044314
-2.3573156089556443008491422746
-2.33550722931603654903585206934
-2.31369302229364350528979753711
-2.29187441923202211695359579632
-2.2700528445091179393673998558
-2.24822971561065929083536420694
-2.22640644320246246536154460927
-2.20458443120166826587397842861
-2.18276507684692967126098940959
-2.160949770767570012679000534
-2.13913989705173060792101019271
-2.11733683331352638683496735707
-2.09554195075922763553764528132
-2.07375661425248559217845762707
-2.05198218237861924197494533866
-2.03022000750798028388276294572
-2.00847143585841287530236856552
-1.98673780755682440439549567155
-1.9650204566998831916285356537
-1.94332071141385868282702752275
-1.92163989391361936507324976808
-1.89997932056080331397275644658
-1.87834030192117596592825102668
-1.85672414282118940187018890027
-1.83513214240375712918952625328
-1.8135655941832580561922799212
-1.7920257860997830680476022715
-1.77051400057263733473664359493
-1.74903151455311120974026347597
-1.72757959957653231294710717313
-1.70615952181361113234268767632
-1.68477254212109222628328592798
-1.66341991609172286139927040772
-1.64210289410355068024943178723
-1.62082272136856175760456967633
-1.59958063798067017452298872832
-1.57837787896307001504542863607
-1.55721567431496047123932132147
-1.53609524905765452832343564521
-1.51501782328008149256933526352
-1.49398461218369342047500813664
-1.4729968261267853082117360167
-1.45205567066823870543468383121
-1.43116234661069822710132231125
-1.41031805004319025084365188707
-1.38952397238319290557763865183
-1.36878130041816627929693048371
-1.34809121634655160028157503025
-1.32745489781824797615294791589
-1.30687351797457510922321385673
-1.28634824548773024432404425109
-1.26588024459974744666043503747
-1.24547067516096715212942755858
-1.22512069266802378088105456692
-1.20483144830135905659315604195
-1.18460408896226852889852021282
-1.164439757309488654560155598
-1.14433959179533165425873459836
-1.12430472670137522615793509628
-1.10433629217371406467326430633
-1.08443541425778000301478714128
-1.0646032149327374710328316762
-1.04484081214546083559900093418
-1.02514931984410006913537941724
-1.0055298480112410728972252905
-0.985983502696666865155014282506
-0.966511386049725730448513273111
-0.947114596351312314538356785817
-0.927794228045467540500756801275
-0.908551371770603114541457290363
-0.889387114390356285490347453556
-0.870302539024080419524259985952
-0.851298725076976851399837024159
-0.832376748269873375309784393648
-0.813537680668654642354553968657
-0.794782590713349637499015928855
-0.776112543246881316712812182223
-0.75752859954348339472786963123
-0.739031817336789185442257060939
-0.720623250847597310412626202471
-0.702303950811319006065460123115
-0.684074964505111677178941878595
-0.665937335774703262802209994496
-0.647892105060911901047885872255
-0.629940309425865301078857141514
-0.612082982578924154074181259253
-0.594321154902313839965393602599
-0.576655853476468613248152378065
-0.559088102105092379160621113357
-0.5416189213399401009457487723
-0.524249328505323809746981566325
-0.506980337722347120894082721797
-0.489812959932872093886606403007
-0.472748202923222208246912949973
-0.455787071347625163562929638008
-0.438930566751399149444399989585
-0.422179687593886169747091028192
-0.405535429271135945250007670732
-0.388998784138343859974443456274
-0.372570741532046358484685850874
-0.356252287792077144783045226459
-0.340044406283287477781868366304
-0.32394807741703380377821828749
-0.307964278672435912849433199569
-0.29209398461740875360687597444
-0.276338166929470989268469935166
-0.260697794416333327516251193456
-0.245173833036269607071847348158
-0.22976724591827357532972905988
-0.214478993382004243714989737418
-0.199310032957522660659493700811
-0.184261319404822896198175556626
-0.16933380473315998715721773803
-0.154528438220177547719375300176
-0.139846166430837706790892720116
-0.125287933236155991041730156383
-0.110854679831743730729066565429
-0.0965473447561605244265601622747
-0.0823668639090792585523039610589
-0.0683141705692661381008813248597
-0.054390195412378146223844132266
-0.0405958665285803122531098814451
-0.0269321094399851304083649010165
-0.0133998471179164347580762757748
0


==> anc/dPps210.dat <==
# dPps210
-1735.61623967261786479862527681
-1735.03856520309118902466334866
-1735.0027741741834494562128743
-1734.9648208998267179426173503
-1734.92457880209433913613721121
-1734.88191418943009341044378665
-1734.83668587854132573560556383
-1734.78874479778835035467178526
-1734.73793357128343142410310834
-1734.68408608288837640387685563
-1734.6270270192755450027151662
-1734.5665713911929590788768957
-1734.50252403205029448169695483
-1734.43467907291895069842629145
-1734.36281939301624522763232417
-1734.28671604472119501455702097
-1734.20612765214746728480079782
-1734.12079978227805976349554222
-1734.03046428764627228071896368
-1733.9348386195287393512495556
-1733.83362511059890306569419736
-1733.72651022597353041385576638
-1733.61316378157094907567722799
-1733.49323812868783904169766221
-1733.36636730369194161838571081
-1733.23216614172122007055451997
-1733.09022935327613619822486151
-1732.94013056259112563220208294
-1732.78142130667441595221520484
-1732.61362999391241462450726046
-1732.43626082114640236189207511
-1732.24879264814563240523195489
-1732.05067782842261544373405463
-1731.84134099536384991072448527
-1731.62017780268305408488388601
-1731.38655361824461595883417524
-1731.1398021703530764923922115
-1730.87922414566061079807468737
-1730.60408573790931167410707961
-1730.31361714679928540274527595
-1730.00701102635784898176285048
-1729.6834208822802126939989598
-1729.34195941781871752609528131
-1728.98169682791678223699491015
-1728.60165904141604162391215679
-1728.20082591131159970398014842
-1727.77812935319178417209893207
-1727.33245143217620624797160957
-1726.86262239886026518886478266
-1726.36741867498647686646835297
-1725.8455607897941607145165332
-1725.2957112682501175778113906
-1724.71647247263501549725907388
-1724.10638439925432361848930448
-1723.46392243235985210748532509
-1722.78749505770932079229703104
-1722.0754415385579326605002646
-1721.32602955726869158417412563
-1720.53745282614816750831251699
-1719.7078286715625254627872881
-1718.83519559586579040355379922
-1717.91751082217934102839732708
-1716.95264782759924826864330189
-1715.93839387097692821763497986
-1714.8724475220191680729403298
-1713.75241619908626025100684371
-1712.57581372373192090177326823
-1711.3400579007258461335299856
-1710.04246813302890666592222347
-1708.68026308195156105173407337
-1707.25055838351722904147782358
-1705.7503644328729053578036289
-1704.17658424943760324366530115
-1702.52601143635323567239534486
-1700.7953282486996979109470403
-1698.981103785853062401703198
-1697.0797923242991478512642087
-1695.08773180815977446742536875
-1693.00114251564046374863526188
-1690.81612592055999433064784593
-1688.52866376906691153640062618
-1686.13461739257754474017242242
-1683.6297272788748471258716315
-1681.00961292417664259235427746
-1678.26977298980338711579799369
-1675.40558578783545993843352541
-1672.4123101208326581180966311
-1669.2850865012763999720744775
-1666.01893877686844476776223552
-1662.60877618815667331713205348
-1659.049395885134062636814202
-1655.3354859294440551378667964
-1651.46162880859365002659638159
-1647.42230548809098595792291283
-1643.2119000266495622884556707
-1638.82470477849522191229161238
-1634.2549262053289295244823087
-1629.49669131858784856058349033
-1624.54405477025372932583820389
-1619.39100660752004284697317825
-1614.03148070308038465303971536
-1608.45936386856650967001701802
-1548.83502072953907187433618207
-1504.3004738711918112764852117
-1467.83028987700016914072934582
-1436.57488171961999533345950988
-1409.03607862702104751583060895
-1384.31016156517993512047279656
-1361.80244110962150516631809993
-1341.09716914119509777631159016
-1321.89040549482114365868876526
-1303.95215890038989742227707913
-1287.10355901810187577500210483
-1271.20235046078750136652065325
-1256.13327661560623482939254131
-1241.80147858743239604801656257
-1228.12782914266200202756709622
-1215.04555104439407805832289106
-1202.49771286359208846445422319
-1190.4353394168707732788741405
-1178.8159622166292251254739837
-1167.60249104975068179702332996
-1156.7623239667755294417086161
-1146.26663700238011994662889025
-1136.08981127212132518972403971
-1126.20896639088343615259498358
-1116.60357711840080881330301882
-1107.25515583330013699433745461
-1098.14698757227414074857531062
-1089.26390741285470478065547576
-1080.59211224316679982101377308
-1072.1190006674408054964215369
-1063.83303609353605935023377414
-1055.7236290453977816832446104
-1047.78103551586013944322673278
-1039.9962687789709191877418762
-1032.36102255660732347766476244
-1024.86760381154356501966221914
-1017.5088737406673125307366866
-1010.27819578453823234008038239
-1003.16938966569449453951028368
-996.176690627796158368587773342
-989.294713178361208598749776169
-982.518418745328732184155435409
-975.843086746525061842284483677
-969.264288644888446494705130812
-962.777864623852418144040775395
-956.379902568844414892851841357
-950.066719084220234413933948388
-943.834842311569274694710665095
-937.680996346355050709240559097
-931.602087076244956572777177879
-925.595189287002488001926252323
-919.657534901094093342647452898
-913.786502230719099253828792262
-907.979606141231763189449684731
-902.234489033243033189098301578
-896.548912562359921385607628992
-890.920750024787621990584019591
-885.347979345088740505458135275
-879.828676609437457075897490193
-874.361010093869159708520209386
-868.943234742430574046334752645
-863.573687054885489710494744621
-858.250780347815033151870104213
-852.973000356644199562565860228
-847.738901149392211583129204489
-842.547101325838181406870518467
-837.396280478362698023692542288
-832.285175893010944485790684687
-827.212579471358790812295444317
-822.177334855580279171540577289
-817.178334740739245457820163196
-812.214518359782273821154873846
-807.284869128014565323200570884
-802.388412435011884032600947164
-797.524213572975602328317027343
-792.691375791487195839914291903
-787.889038469474903023514520177
-783.116375395978821314452857672
-778.372593152000395471993444351
-773.656929586355936678305697196
-768.96865237902844146190483116
-764.30705768603369992512511136
-759.67146886029093139251555582
-755.061235243419784772024049398
-750.475731023778773030583478943
-745.914354156418884652012397613
-741.376525340953621442881549118
-736.861687053646076263887724783
-732.369302630287587209970641842
-727.898855396693401593265883737
-723.44984784387081610176753986
-719.021800845126367060136495072
-714.614252912572566518252290586
-710.226759490672979234374210337
-705.858892284628518916289675815
-701.510238621558976055663459357
-697.180400842573116516123533023
-692.868995723949240722661375525
-688.575653925766799504390526903
-684.300019466439367124887871889
-680.041749221700737924288845066
-675.800512446689832014148025506
-671.575990319867095218420510104
-667.367875507575728931836006684
-663.175871748135904921782784257
-658.999693454429579795939430465
-654.83906533399805326963222673
-650.693722025734404885150995357
-646.56340775230875253987465244
-642.447875987516229127465546467
-638.346889137785968765822459154
-634.260218237134504021956717877
-630.187642654889049731601364769
-626.128949815545416006680380061
-622.083934930161962374974639285
-618.052400738725268971880455748
-614.0341572629552358508643269
-610.029021569047290027997175236
-606.036817539877431011338930911
-602.057375656222116573509151599
-598.090532786569607830114326018
-594.136131985122472791219949004
-590.194022297612597891591847061
-586.264058574570376714571657372
-582.346101291708825744522046512
-578.440016377101303094601113934
-574.545675044848355960380304064
-570.662953634945068391669651862
-566.791733459075189826486580914
-562.931900652072358726367135298
-559.083346028801952085825794925
-555.245964946229543879544484718
-551.419657170453693133706291585
-547.604326748491851197027973345
-543.799881884618620613396481693
-540.006234821065454422899995392
-536.223301722900191625534194715
-532.451002566913616251652616626
-528.689261034348535945797072019
-524.938004407314730946206369287
-521.197163468740553565571998697
-517.466672405718987609173302974
-513.746468716112630728003390111
-510.03649311828836301206497619
-506.336689463858433206834864642
-502.64700465331034942524630419
-498.967388554413322486434370719
-495.297793923294094207509027498
-491.638176328079806165602390246
-487.988494075010141665641727268
-484.348708136925318969581013171
-480.718782084040640450300243077
-477.098682016922222585068083631
-473.488376501582257185264925665
-469.887836506615695838515456315
-466.297035342303617414470945268
-462.715948601611742229876301166
-459.144554103015605073504608002
-455.582831835086801204731196054
-452.030763902777482601122098682
-448.488334475342913606532646063
-444.95552973584440274494686887
-441.432337832177317425575801397
-437.918748829571166793167198915
-434.414754664510910933242250669
-430.920349100030727545026684811
-427.43552768233344524750554654
-423.960287698690740791080070035
-420.49462813658100023469191105
-417.03854964402346598057045501
-413.592054491068936555395161931
-410.155146532408858077131515706
-406.727831171066149124774033216
-403.310115323132537704793693852
-399.90200738351856346405935187
-396.503517192683713336465626695
-393.114656004315417363570311864
-389.735436453926836274445213924
-386.365872528344526174424900048
-383.005979536058170864590053584
-379.655774078405631250333797736
-376.315274021567576231243727775
-372.984498469346932512370527409
-369.663467736709323945683138907
-366.352203324061566203789516085
-363.05072789224614161218351271
-359.759065238230403536012918078
-356.477240271470051460861592164
-353.205278990927178371013466392
-349.94320846272392268297896022
-346.691056798413459234090784418
-343.448853133850738984713771433
-340.216627608646036432546979576
-336.99441134618498846223654392
-333.782236434199409609228927493
-330.580135905873747595424669582
-327.388143721472600536520692443
-324.206294750475254419436678395
-321.034624754203717249806491325
-317.873170368931225578056704755
-314.721969089458680791369813805
-311.581059253146937432810557567
-308.450480024393314666911387643
-305.330271379541135607813465809
-302.220474092211518284250467534
-299.121129719047047227561235082
-296.032280585857346698305640603
-292.953969774156956050850229157
-289.886241108086275285121105145
-286.829139141706705038459231454
-283.78270914666145069370262847
-280.746997100193795466861197163
-277.722049673514972814017996219
-274.70791422051408476899936755
-271.70463876680282038037076887
-268.712271999088027731919409575
-265.730863254865484563605035748
-262.760462512428496704850189957
-259.801120381185230821132164407
-256.85288809227895877855774481
-253.915817489505655659162003015
-250.989961020523652512038976113
-248.075371728350298693246258323
-245.172103243140837514010626635
-242.280209774244943258414336571
-239.399746102536607818710741739
-236.530767573013301593775825698
-233.673330087660566264730203195
-230.827490098578426958837140393
-227.993304601366238493245248214
-225.170831128762805207213480853
-222.360127744538836697605660672
-219.561253037639022920315161746
-216.774266116571231963611570895
-213.999226604040552693955556298
-211.236194631826122779365855797
-208.485230835898900672687382334
-205.746396351778758354850271398
-203.019752810129490370234030676
-200.30536233259055431352103284
-197.603287527844578839196010485
-194.913591487919897859863963557
-192.236337784727594287289279254
-189.571590466832763872013345952
-186.91941405645993984851041258
-184.279873546732852642881990569
-181.65303439914893631525973566
-179.038962541289235173603287653
-176.437724364764610613417859034
-173.8493867233994002345924587
-171.274016931653939211347470895
-168.711682763287618318490308026
-166.162452450264424550044541217
-163.626394681903189536995514816
-161.103578604275058645472980163
-158.594073819850990416123046699
-156.097950387402402629406108822
-153.615278822158398531381527427
-151.146130096223335456554860317
-148.690575639258839113651318674
-146.248687339434721084514736723
-143.82053754465362561046013652
-141.406199064054615550668726297
-139.005745169801307606538924455
-136.61924959916058469923359423
-134.246786556878350027799822853
-131.888430717859244169219281363
-129.544257230157725047738633923
-127.214341718288412235616345375
-124.898760286864123494555964447
-122.597589524570584485751828576
-120.310906508487374051092492196
-118.038788808765279418860840683
-115.781314493670880281668276863
-113.538562135009860259505288019
-111.310610813941261297173156036
-109.097540127195653741722749914
-106.899430193710995095150457417
-104.716361661700796856144107513
-102.548415716170114809684201036
-100.395674086895827215630822909
-98.2582190568886714946666111712
-96.136133471355577432241899994
-94.0295007471819681794155794643
-91.9384048829549043565648385503
-89.8629304695492267008634265614
-87.8031627013002147240638727501
-85.7591873877877290317177389938
-83.7310909662583500979985359477
-81.7189605147136737730298819474
-79.7228837656946816410502503564
-77.7429491207939812663813271617
-75.7792456659297168464955406877
-73.8318631874170951677819838865
-71.9008921888757662880592020781
-69.9864239090137553298837902323
-68.0885503403312745646168488743
-66.2073642487905682437138170292
-64.3429591945009724042262285248
-62.4954295534716256653646020989
-60.6648705404877640390653378882
-58.8513782331702940466455334333
-57.0550495972823870619402856458
-55.2759825133511991573923646978
-53.5142758046775227045283647667
-51.770029266811249268270576949
-50.0433436985760017478362030639
-48.3343209347322145401113877227
-46.6430638803743448900092918948
-44.9696765471648320227067011263
-43.3142640915149334290404926728
-41.6769328548307155032602365085
-40.0577904059513203673528845585
-38.4569455859162406990177466414
-36.8745085552087858710774337327
-35.3105908436343004356929211609
-33.765305403004094319727749994
-32.2387666628095682849852076312
-30.7310905890857857729809427258
-29.2423947466798846030597515814
-27.7727983651573862457855130594
-26.3224224085988114924880953294
-24.8913896495602344674478941904
-23.4798247474947102831486276212
-22.0878543319571296504188350909
-20.7156070909432507829453228632
-19.3632138647447335509559363008
-18.0308077457362907892960282977
-16.718524184548959637787010245
-15.4265011031254161192774693439
-14.15487901519970263930263166
-12.9038011547952731140738500289
-11.6734136133925256848433144818
-10.4638654864807219794760002285
-9.27530903028022475486046178951
-8.10789982950028660614813125977
-6.96179697708629991628643475862
-5.83716326700974989220927866447
-4.73416540126557375369079390501
-3.6529742123669275105939393436
-2.59376490276847823814464304254
-1.55671730280857786179146426994
-0.542016148940719386497600006759
0.450148615771333711457624467808
1.41958151668874270119837322434
2.36608119569355805401883119805
3.28944002957531336745297902643
4.18944371559447936009978460935
5.06587082071520615630798811617
5.91849229054733322388979146094
6.7470709135164442189907855007
7.55136073517869347915145380558
8.33110641689970666020612782429
9.08604253230655280824458094512
9.81589279397741783659416226238
10.5203692017294528181190827085
11.1991711025699474857330106883
11.8519841508510575211391695064
12.4784791553665088902208486253
13.078310797991565002453905273
13.6511162059224702034452295313
14.1965133565279286383646731541
14.7140992901691539360285311687
15.203448101932991012874349013
15.6641086778721587075188858555
16.0956021348247031051318082722
16.4974189148914703616315546513
16.869015475797468056677196939
17.2098105061436827859132884721
17.5191805793039455932398541774
17.796455140553320399074894886
18.0409106977485199283719875165
18.2517640549215379194338957499
18.4281643883192779728201902927
18.5691839127255949796039683247
18.6738068181569081940188828301
18.7409160673273072153565063205
18.7692775241937169095951939396
18.757520721170212996142678351
18.7041153491963633822265644223
18.6073422437082529598036125039
18.465257199391782489708494496
18.2756453130388799608643868136
18.0359626243178182053094074055
17.7432604312451829898398515877
17.3940855191262834424024432333
16.9843461708537072819115479509
16.5091283467030894981948367128
15.9624371951474996724023686541
15.3368228732597152707315661611
14.6228198732765420682871909087
13.8080709968205169424485945147
12.8758857100180690702270710283
11.8027053324985159547542311673
10.5532374907598712712311021608
9.06989668831807651441171336408
7.24516866508436096911757001218
4.82034362373911841251447199036
0


==> anc/dPps211.dat <==
# dPps211
234.666666666666666666666666667
234.679250646246956087017183617
234.680128075200525367627157671
234.681065813755463624158466753
234.68206793526043422694235788
234.683138782190263418410490637
234.684282983425034143182790319
234.68550547259604678122477376
234.686811507560858894938400858
234.688206691072921021334125237
234.68969699271477633689228668
234.691288772167392183915684879
234.692988803891944197184598314
234.694804303304282013005223198
234.696742954526371802644970772
234.698812939803237222540375704
234.701022970678308362997846362
234.703382321024638844257609042
234.705900862034164589909343784
234.708589099272053433242371683
234.711458211908231093478193769
234.714520094243363662899785295
234.717787399651925857493492717
234.721273587070482854188638005
234.724992970164955018715087859
234.728960769316410989043635841
234.733193166570835308066254767
234.737707363704329882917830938
234.742521643561319434951222347
234.747655434829522641021500723
234.753129380421702814899258199
234.758965409640501502285882063
234.765186814308958493810437632
234.771818329055601823370436138
234.778886215949216334972122774
234.786418353684529649404178661
234.794444331526044907354264
234.802995548223049843582967331
234.812105316114384606229326696
234.821808970646792433307530863
234.832143985535536445176546933
234.843150093800362761112640311
234.854869414913736229879612156
234.867346588301471753617454347
234.880628913438322204369241799
234.894766496782642283583320811
234.909812405794792587073116163
234.925822830283331939574717541
234.942857251321105959721650009
234.960978617969896572950259682
234.980253532047153709632836193
235.000752441161270216720226985
235.022549840232646533268197678
235.045724481706162562378755772
235.070359594646345289904094945
235.0965431128891801027728736
235.124367912403820433290190972
235.153932057993031811126976431
235.185339059432656073505237681
235.218698137117255906773736982
235.254124497240915680659426419
235.291739616498405088003519072
235.331671536241984048211500722
235.37405516597241668538173625
235.419032595978590174524205397
235.466753418867762761417846584
235.517375059647091954872819981
235.571063113925846803841030944
235.62799169370563988420971212
235.688343780112095858227869147
235.752311582294486114662455505
235.820096901578788414205506371
235.89191149980305706797464479
235.96797747059047914671727174
236.048527612123487244707235165
236.133805799770105260405725597
236.224067356679477942218109235
236.31957942020527261120231323
236.420621301731159548689604955
236.527484837159497661916227595
236.64047472498008097486098224
236.759908848457509276573761379
236.886118578060341680932521714
237.019449049799294821897570884
237.160259414641657833978030353
237.308923053620758909615503893
237.465827752658282982923956045
237.631375830458617072472060433
237.805984212112808481306810477
237.990084440259232591997590784
238.18412261478213906206274436
238.388559251080647983828430877
238.603869045901499929474096582
238.830540538590058578861033235
239.069075654365881297928919301
239.319989114860676530321149614
239.583807699655490842907469351
239.86106934090696132987508273
240.152322031344320945421058852
240.458122523932693098921688964
240.77903479931522650378579155
241.115628274745760686121084994
244.871901647393034644978746097
247.807103618732787767687780423
250.251921011587006533754424683
252.352915931903093276858765417
254.192181574164138015940270251
255.8218148710919917624073965
257.277602800537958210284517649
258.585523458616667549176878907
259.765220291051070176636995823
260.832022000297185311101948037
261.798194048068935864150986104
262.673753726250120000176150676
263.467022788315758082824710942
264.185014788090354370930209092
264.833714238163014634560667208
265.418282637395872348132980862
265.943213673413757576569667461
266.412452245657612541981584832
266.829487188985732019491951855
267.197424523074575976930160019
267.51904604266367774688409725
267.796856709679078053866745018
268.033123377095910151633744901
268.229906721946657235806132299
268.389087799941582107202633655
268.512390297735001875912377221
268.601399311999736195470573764
268.657577300985357625858067076
268.682277716244196049671724123
268.676756717298126003415119462
268.642183291452096709508318569
268.579648038507706163867501516
268.490170831296278692493751712
268.374707524454892317535964231
268.234155853290855026359875795
268.069360640118078981366047093
267.88111840574807015744138442
267.670181467851872156154570841
267.437261594892350545755234524
267.183033273654143533975360285
266.908136639602463994628155881
266.61318011201541698656081146
266.298742769769634830784939453
265.965376498588059921848118006
265.613607936300413137913507295
265.24394023907630256901397774
264.856854688551461904873230222
264.452812157185019530322747151
264.032254446983446877343175095
263.595605514842465937617253888
263.143272596140530808680288826
262.675647236824417165156391472
262.193106243024153774207721952
261.696012556192143162249781187
261.184716060855809340235513753
260.659554331284396927560929031
260.120853322681790989138856568
259.5689280119142673998037736
259.004082992252968029140973348
258.426613026145507191492671312
257.836803559620867430525500668
257.234931201569322082784772049
256.621264170818287069386079705
255.99606271364041182733418038
255.359579494077283757753690548
254.712059959236897053081120157
254.053742681522123120217751196
253.384859679567875188694776009
252.705636719503936231856398691
252.016293598016304832057454695
251.317044408550483233699575744
250.608097791883707267704319448
249.889657172188232872294291321
249.161920979613165125952989819
248.425082860326817465975956283
247.679331874884232145604683651
246.92485268571440754097527767
246.161825734458196184435208055
245.39042740983008154907873665
244.610830206624512008067491985
243.823202876439635731159325639
243.027710570647669052915601662
242.224514976101323981309298504
241.413774444029344993650605269
240.595644112540928582777266702
239.770276023128324358779262755
238.937819231528978567001989351
238.098419913282942175964362578
237.25222146429771338149235271
236.399364596711027465930826592
235.53998743032217382675874656
234.674225579844056257809757936
233.802212238211279171432064553
232.924078256163913997630222556
232.03995221831216328470207774
231.149960515873792745658661037
230.254227416263851079610728223
229.352875129704760006993863723
228.446023873014256575491093431
227.533791930718837426415749841
226.616295713631227677176862619
225.693649815021918370395171899
224.765967064506934174221971754
223.83335857976665991187851898
222.895933816203727432827778476
221.953800614641603953908382703
221.007065247159593336279370643
220.055832461154429940444332881
219.100205521713480622426792155
218.140286252379746533495008941
217.176175074384347393227261228
216.207971044417953636258938059
215.235771891008684998409649471
214.25967404957029814589738833
213.279772696181022872333314203
212.296161780150159636135718013
211.30893405542650553804929258
210.318181110899817191373108442
209.323993399643834354860040744
208.326460267146865717241007556
207.325669978573566794222578361
206.321709745099309312218625755
205.314665749356442264224881766
204.304623170029768292544204222
203.291666205636697087421078969
202.27587809752578259087289479
201.257341152125696007956252414
200.236136762475125502538225918
199.212345429062620002937303903
198.186046780004003202118919879
197.15731959058366943770275646
196.126241802184830871276609077
195.092890540632610781112671042
194.05734213397276667276918305
193.019672129707775418948653561
191.979955311511017147886597031
190.938265715438851737042956718
189.894676645659488390488011904
188.849260689716701947929762813
187.802089733345646548604044796
186.753234974857255491897660851
185.702766939106993203145795164
184.650755491063038887016518413
183.59726984898832963565149259
182.542378597250271491391949655
181.486149698771338405948971134
180.42865050713321946642158826
179.369947778346642558437658231
178.310107682298496292965359517
177.249195813887390114503636499
176.187277203858333699965591792
175.124416329346779796377628552
174.060677124141858354047957778
172.996122988678233083348525684
171.930816799765633356984571819
170.864820920064753716579355733
169.798197207317869201236685839
168.731007023342186429053039246
167.663311242793637013383504244
166.595170261708520714295348862
165.526644005830119986561687949
164.45779193872713460466786117
163.38867306971052417735288329
162.319345961555097000305606433
161.249868738031945261027162164
160.180299091257598561826762078
159.110694288865549552762347192
158.04111118100559668161877469
156.971606207176249214792923835
155.902235402895248328198352835
154.833054406213074801402054282
153.764118464074138283575962005
152.695482438530174869618220456
151.627200812810218481603937223
150.559327697251356965548290273
149.491916835094335574579497744
148.425021608147928321584186721
147.358695042325861267110075289
146.292989813059940896166744147
145.227958250592915078575995749
144.163652345154473462582773007
143.100123752023678293587290641
142.037423796481005363607551241
140.975603478653067877765799973
139.914713478252993277278200562
138.854804159219324299344388482
137.795925574256220607347952927
136.738127469277646022892743637
135.681459287758138575584282964
134.62597017499267610601959439
133.571708982268068868384866883
132.518724270948232344513923067
131.467064316475618170922110136
130.416777112291008570099633836
129.367910373673809849007809948
128.3205115415049132686285722
127.274627785954126791214231129
126.230306010094118774224777614
125.187592853442754504231205982
124.146534695435648457222451551
123.107177658830699244977537686
122.069567613046320275713106251
121.03375017743502714020702477
119.999770724493992554812466023
118.967674383014131276475716517
117.937506041169230681624552106
116.909310349546597603315737254
115.883131724120648485022448477
114.85901434917082787345001389
113.837002180145199678039862248
112.817138946471016415177994305
111.799468154313533776834750446
110.784033089284301265026629361
109.770876819100124265926673395
108.760042196193858753588786696
107.751571860278166768037424383
106.745508240863328862769308296
105.741893559730178821207776215
104.740769833359196060774812814
103.742178875316762239093540547
102.746162298599560613081811414
101.752761517938069643533331999
100.762017752060076151835813982
99.7739720259151079897509323604
98.7886651728606616469963514483
97.8061378368110764652971885815
96.8264304743498841233813979681
95.8495833568064397779921991024
94.8756365722976196653844000734
93.904630027735349061007229343
92.9366034508007042381981820123
91.9715963918853124367176206652
91.0096482260007548267508865554
90.0507981546566590123732623717
89.095085207708149740026448686
88.1425482451733091427036543362
87.1932259590212810404571094145
86.2471568749316375144298948528
85.3043793540256101574752319663
84.364931594569773062831448589
83.4288516336527497271808514681
82.4961773488355016002601629527
81.566946459775741995121016802
80.6411965298270054668361124614
79.7189649676128895591242052731
78.8002890285769729947562694676
77.885205816508901933932498219
76.9737522850471238327869148401
76.0659652391587366899363029596
75.1618813365969100611747253652
74.2615370893363231398806350011
73.3649688649870544332433534696
72.4722128881873471012428035252
71.5833052419756638572116999508
70.6982818691424354458764066116
69.8171785735618971080676846596
68.9400310215043981019613219181
68.0668747429295602702664997627
67.1977451327606528130384807089
66.3326774521405418388537997332
65.4717068296695649153315018486
64.6148682626256727160619585147
63.7621966181671719578218462464
62.9137266345183961326639908253
62.0694929221386230574659990494
61.2295299648745509824228132644
60.3938721210966379136165269161
59.5625536248196019072446849665
58.7356085868073733785922025355
57.913070995662783931844243639
57.0949747189022698519987236963
56.2813535040158622022697989315
55.4722409795127294344747000856
54.6676706559525325411306085398
53.8676759269628470516828937921
53.0722900702429005969237507081
52.2815462485538693308740419844
51.49547751069597120396852351
50.714116792472588921222474969
49.9374969176416503902171651393
49.165650598854489562402980581
48.3986104385824057936875183873
47.6364089300311351929767174038
46.8790784580434428868112308066
46.1266512999900407011404491742
45.3791596266490304443632694363
44.6366355030740687659021182239
43.899110889451445458729284694
43.1666176419462630694933222374
42.4391875135379017733523782128
41.7168521548449496595549836966
40.9996431149397748555480516767
40.2875918421529122893513288366
39.5807296848674343496129148889
38.8790878923034712477253511553
38.1826976152930435142851946081
37.4915899070453657707427117247
36.8057957239027777041043996714
36.1253459260874550358793958064
35.4502712784390502140269585557
34.7806024511434095664549200324
34.1163700204525107346883464183
33.4576044693957613547827530543
32.8043361884827971675634118363
32.1565954763979150200530975185
31.5144125406862735627799766849
30.8778174984319918518617937101
30.24684037692827352871850178
29.62151111433968177239772945
29.0018595603566877982773364309
28.3879154768426133108533032813
27.7797085384730850059894837365
27.1772683333681169580007253288
26.5806243637169345179057953567
25.9898060463956511898042346526
25.4048427135779078413227614837
24.8257636133385815402002522019
24.2525979102506692911295649885
23.6853746859754499737781740241
23.1241229398460258533299580511
22.5688715894443431478222749751
22.0196494711717892909218789854
21.476485340813462723547020884
20.9394078740962092818874741989
20.408445667240517521914116533
19.8836272375063636304476488438
19.3649810237330949193414859182
18.8525353868734392814222450481
18.3463186105217264036432511364
17.8463589014364049835871490797
17.3526843900569386791718291946
16.8653231310151620373611395333
16.3843031036411761950722383004
15.9096522124638627235404566195
15.4413982877060925954066349549
14.9795690857747058910077814468
14.5241922897453365260759574341
14.0752955098421549765979759643
13.6329062839126006972937525856
13.197052077897174677385867162
12.7677602862943613504263812039
12.3450582326207478733053963322
11.9289731698664076125918121217
11.519532280945613523468723562
11.1167626791429459771577997558
10.7206914085548584863276941091
10.3313454445267636940144781773
9.94875169408570092952480517272
9.57293699636864559413623440462
9.20392812304651961965842621607
8.84175177874396124359120615774
8.48643460145491136524079759942
8.13800316295407278727601493734
7.79648396920429770637590666725
7.46190346075995789440474170783
7.13428801316635110752600890574
6.81366393735519637442175836387
6.5000574800362699459151998108
6.1934948240852328364112706443
5.89400208892770005229012536397
5.60160533091960078334007711311
5.31633054372387803013673490611
5.038203658683575352610353056
4.76725054519135765254904560418
4.50349701105551214512545106208
4.24696880286247493138098411076
3.99769160633592785463546087373
3.75569104669250960869904450906
3.52099268899418436424425278538
3.2936220384973104914518247254
3.07360454099845128178648050376
2.86096558317696890920504480217
2.65573049293444222097495858818
2.45792453973094831031751257977
2.26757293491824719702536517676
2.08470083206990832778258234091
1.90933332730841700488826563687
1.74149545962929826020854482188
1.58121221122229511021888758134
1.42850850778963755771760635885
1.28340921886143814596595430306
1.14593915810824932141953361191
1.01612308365081732164438205078
0.893985698367066775248667700692
0.779551650196349680502002020319
0.672845532440991918558423318655
0.573891884065169955650277880523
0.482715189991149896087306634405
0.399339881392920564191484859954
0.323790335987251818241178863462
0.256090878322208832909845719415
0.196265780063152628390819939263
0.144339260276256674230748095222
0.100335485709568953683922818164
0.0642785710716484399859340321288
0.0361925793078045091692314668949
0.0161015218739673947505475554603
0.00402935900821737765937568617462
0


==> anc/dPps220.dat <==
# dPps220
62.0187837085706628074539227285
62.0174280198296799686880241513
62.0173518417599307402982313686
62.017271688387379097884933604
62.0171873763422572289569723431
62.017098715762220681060135377
62.0170055102364481385734812402
62.0169075567685801345476929442
62.0168046457608962151602942713
62.0166965610223268327092483182
62.0165830798031047676832361304
62.0164639728590815297167073646
62.0163390045489672875898266563
62.0162079329679987164366857233
62.0160705101217979637341987423
62.0159264821444579032859134942
62.0157755895651740767947907052
62.0156175676280422411124006678
62.0154521466699521737380954824
62.015279052561833153919612128
62.0150980072188440145227144406
62.0149087291854503818370808969
62.0147109343016930438842911583
62.0145043364573234710484606701
62.0142886484408642880895843275
62.0140635828910426390540323848
62.0138288533584412807439738064
62.0135841754856139425325334593
62.0133292683143156871458996955
62.0130638557289029701208157472
62.0127876680453586310447838547
62.0125004437557904425975179588
62.0122019314386337972781320083
62.0118918918451546812975337994
62.0115701001731926031049302587
62.0112363485393981404260402944
62.010890448661498883677721946
62.0105322347623624369177027194
62.0101615667078063487874324905
62.0097783333902217355015506019
62.0093824563701179417586284561
62.0089738937876464076800196082
62.0085526445560078932423444352
62.0081187528483714943562119263
62.0076723128895176430430541619
62.0072134740628395395623025715
62.0067424463425748740013589696
62.0062595060601663241327897752
62.0057650020124363921282175362
62.0052593619177777859254581386
62.0047430992247694870292101021
62.0042168202754918915867861042
62.003681231823288933930350231
62.0031371489017634551222029729
62.002585503038342006848783089
62.0020273508017492894098318389
62.0014638826681273196716230413
62.0008964321852508243072425186
62.0003264854082521396774281791
61.9997556905733926514164610396
61.9991858679686121786645104144
61.9986190199507527636707735524
61.9980573410493798242616537848
61.9975032280858922458010271583
61.9969592902239935106858591548
61.9964283588534463793074047953
61.9959134971931992003152224435
61.9954180094822841349185772529
61.994945449607163072507665379
61.9944996289922364107602639043
61.9940846235558165081446309073
61.9937047795067661959221270586
61.9933647177269578910015350571
61.9930693364514435863435242358
61.9928238119214400313460051345
61.9926335966446013996098342797
61.9925044148522213390516306402
61.9924422546935961299584225497
61.9924533566533781057828664121
61.9925441976179072494048612644
61.9927214699507464948044990402
61.992992054865441306281283395
61.9933629893043131894202536443
61.9938414254452713457238826274
61.9944345818635294774033317897
61.9951496852710360766991049012
61.9959939016426001110469676682
61.9969742554132925002180719387
61.9980975352958339008358289316
61.9993701851183765448855441915
62.0007981779213106447235984194
62.0023868713753491999320838824
62.0041408423909536015910849975
62.0060636985798429694782938245
62.0081578640014631681690030054
62.0104243363793420740008473525
62.0128624127025657669736886302
62.0154693798343796330727345894
62.018240166431204689055305803
62.0211669521290578653541281969
62.0242387295781960496710750032
62.0274408144982986000091331387
62.0566854655412328028661847398
62.0628558046143345904603324961
62.0501522066005111743065276881
62.0219265881121906297926681161
61.9806134085248665818867191545
61.9280253222968044039657266945
61.8655557302027331823363196634
61.7943062076635863462008230198
61.7151682609808192264298361566
61.6288775952628811448751100028
61.5360513630992843048185695554
61.4372145105502582353238670905
61.3328189075607825516851823017
61.2232575605288659424944696643
61.108875384480551604353350859
60.9899775122675887639174145326
60.8668358041126411665335683809
60.7396940180631582421688125127
60.6087719677383144644025790948
60.474268902955816475487690538
60.3363662861279689655671758413
60.1952300932224527627141097056
60.0510127365522761640675607793
59.9038546837670903584933869095
59.7538858305652737058809964378
59.6012266720803628035062745302
59.4459893084154054753314678809
59.2882783125688789811060083955
59.1281914834262587924503634564
58.9658205021606345998083400948
58.8012515069890205611569567298
58.6345655985451138213549436531
58.4658392859892991188345642988
58.2951448822595571584239343933
58.1225508554798476961550718689
57.9481221424150100902516880612
57.7719204289392458355460975321
57.5940044017271240168471335242
57.4144299747493593050206055547
57.2332504936349687286847813426
57.0505169205268150653846507929
56.8662780016931320766925717271
56.6805804198507526446727422321
56.4934689328962832831758058005
56.3049865005212117817115972402
56.1151743999992749822405832751
55.9240723322739584632921000803
55.7317185193363391753330447778
55.5381497937649933976704055348
55.3434016811973877777400423823
55.1475084764135760895506766131
54.9505033136360814229074810774
54.7524182315828360959132922259
54.5532842337515420916032885569
54.3531313443625952968818115084
54.1519886603427689166492333306
53.9498843996923139251516867546
53.7468459465432767408050422343
53.5428998931860349287936503267
53.3380720793137803569291523823
53.1323876287104821793510412747
52.9258709835863501445873579931
52.7185459367456573556455760467
52.5104356617546822367477723009
52.3015627412622427621109533525
52.0919491936116060239551354262
51.8816164978702754905554366998
51.6705856173931237347336540275
51.4588770220244078083742408904
51.2465107090352535816498879664
51.0335062228851155247176522341
50.8198826738884142247552369238
50.6056587558609416135162390124
50.3908527628146296745478031542
50.1754826047638372664647966815
49.9595658227013641892168305911
49.7431196027979009023132751516
49.5261607898745213283074844369
49.3087059001940849538751946935
49.0907711336139974250673960032
48.8723723851396543713440919586
48.6535252559150330627254279422
48.4342450636842755056134426787
48.2145468527557021822840191319
47.9944454034974876608076307952
47.7739552413921996570865563694
47.5530906456755355796049213033
47.3318656575828705335233561182
47.1102940882256450671061933358
46.8883895261181577730892362145
46.6661653443739765320072022852
46.4436347075899330593162611554
46.2208105784345097731200398306
45.9977057239563579410881833686
45.7743327216276944411856027929
45.5507039651364047929809360488
45.3268316699398264930842514433
45.1027278785923937645528426304
44.8784044658585877334963592803
44.6538731436219503391165692358
44.4291454656002819207967764022
44.2042328318765477165283182268
43.9791464932544640799219088943
43.7538975554472179968671831391
43.5284969831072906383726506025
43.3029556037049046417381581056
43.0772841112621932021477977758
42.8514930699497947110460345907
42.625592917552207604326958461
42.3995939688078944524488233605
42.1735064186298004535929540269
41.9473403452116478318415171851
41.7211057130250827695803243825
41.4948123757124841033924141082
41.2684700788799918743046557244
41.0420884627950778285923557672
40.8156770649927580822055039553
40.5892453227943394363795667849
40.362802575742394382069187133
40.1363580679554748402926638187
39.9099209504059003985473143589
39.6835002831237925199232146798
39.4571050373303712722123170885
39.2307440975033849469293831976
39.0044262633774049536834805758
38.7781602518815880645104439492
38.5519546990173849630197360499
38.3258181616785576757695918937
38.099759119415758410622365895
37.8737859761478182102316616364
37.6479070618217952861913303869
37.4221306340237395932750641632
37.1964648795420418189356062441
36.9709179158851512072230638389
36.7454977927553672344619447352
36.520212493480334850436119646
36.2950699364038015542935398164
36.070077976237126765293682287
35.8452444053729695657311826715
35.6205769551625197411559783463
35.3960832971575789381275392136
35.1717710443187435305434168013
34.9476477521908882712175149168
34.7237209200470998550430730323
34.4999979920021619923051748268
34.2764863580966483527683903718
34.0531933553526366684412444087
33.8301262688020162583709072798
33.6072923324883221524779163772
33.3846987304429917399295150392
33.1623525976369043536615201851
32.9402610209080303349406656501
32.7184310398659838142425981602
32.4968696477742426161692361226
32.2755837924107692703165130675
32.0545803769077390150112123214
31.833866260571053848873055403
31.6134482596802960523018437973
31.3933331482697501069398900806
31.1735276588910985290158926182
30.9540384833583747485238335407
30.7348722734757347597063403016
30.5160356417485887913808716173
30.2975351620786146529904540336
30.0793773704431556610770938189
29.8615687655594881006922135992
29.6441158095344259887903173872
29.427024928499714445674294251
29.2103025132336472117853415879
28.993954919769328738092958368
28.7779884699899867982934318557
28.562409452211727690838746606
28.3472241217541127908860206485
28.1324387014989224504112551458
27.9180593824374610041559809538
27.7040923242067448962348866072
27.4905436556149046747962594919
27.2774194751561207889029915379
27.064725851515402742672888484
26.8524688240635111975814080558
26.6406544033423130465455897564
26.4292885715408502957396737307
26.2183772829623947656632129797
26.0079264644827521462250563371
25.7979420160000707967226896882
25.5884298108764028565138608719
25.3793956963712577125118563362
25.17084549406738064265444021
24.962785000288982508083778835
24.7552199865126396894001458323
24.5481561997710770430399543658
24.3415993630500404821288024681
24.1355551756784598521218378094
23.9300293137120970656894649868
23.7250274303108689746083460887
23.5205551561100291802747323093
23.3166180995853879106737984477
23.1132218474127442124044608378
22.9103719648217000142299333367
22.7080739959440211065039472806
22.5063334641567057419461722821
22.3051558724199173911579802768
22.1045467036099341748311408252
21.9045114208472636379425601235
21.705055467820067823754789544
21.5061842691030400418206207122
21.3079032304718712993332145673
21.1102177392134410742185549551
20.9131331644318639467064052057
20.7166548573505205693249879871
20.5207881516101985391328462224
20.3255383635634659365129114398
20.1309107925653976081785708348
19.936910721260771694526663219
19.7435434158678514296343388414
19.5508141264588648727137902549
19.3587280872372929595436761878
19.1672905168120740882688764154
18.9765066184688313731223078731
18.7863815804382267093299265279
18.5969205761615438900975282272
18.4081287645536011996533808906
18.2200112902630921724594687469
18.0325732839304515556439109606
17.8458198624433419372928893159
17.6597561291898550054195287203
17.4743871743095199792446603029
17.2897180749422104040184520943
17.1057538954750392212094544263
16.9224996877873308158000710156
16.7399604914937576000464960955
16.5581413341857276168545812954
16.3770472316711086344308665266
16.1966831882123732556982123513
16.0170541967632486797903597555
15.8381652392039539274917797611
15.6600212865751065765570636379
15.4826272993103803452687859675
15.305988227467994212263366321
15.1301090109611131665041163356
14.9549945797872401422823322507
14.7806498542566782092893311554
14.60707974522014165616394826
14.4342891542955942265465518661
14.2622829740943924386485861578
14.09106608844681164177843191
13.9206433726270322352627701402
13.7510196935776632958849144669
13.582199910133880728443483634
13.4141888732472569694206364497
13.2469914262093592351406714796
13.0806124048751933122387804087
12.9150566378865699388215632331
12.7503289468954709183380856105
12.586434146787492243864367767
12.4233770459054416871030355874
12.2611624462731685227233785507
12.0997951438197033134344060419
11.9392799286037859730129457534
11.7796215850388606519017690101
11.6208248921186163513165085333
11.4628946236431525652692245625
11.3058355484458496735717241073
11.1496524306210242605675268139
10.9943500297524500116804279977
10.8399331011428253402332235866
10.6864063960442694174755031037
10.5337746618899288161436414722
10.3820426425267775285868972912
10.2312150784496936805655820558
10.081296707036896826856502972
9.93229226278683027989355749946
9.7842064775565734823877661078
9.63704408080186998316306634746
9.49080979981885710558608332362
9.34550835998758390247951259611
9.20114448501740446196943568143
9.05772289719433405607175255471
8.91524831763045599767657603678
8.77372546651546738048886628088
8.63315906337045210768752615892
8.49355382730396975439868236005
8.35491447727054884077124140854
8.21724573233167299894687888634
8.08055231191934827900718532805
7.94483893610233943432944101388
7.81011032585516243150661600967
7.67637120332991961716838957114
7.54362629213106291371015954251
7.4118803175931690747264916084
7.28113800706180937168896011611
7.15140409017759406470332768037
7.0226832991634695858923358824
6.89498036911534348265414942026
6.7683000382961087724054009454
6.64264704843313538647874044569
6.51802614501929175724866357625
6.39444207761755424965101889046
6.27189960016925596708671337402
6.1504034713060193728738224526
6.02995845466540905084132371282
5.91056931921033165809653446118
5.7922408395521995604159489463
5.67497779627786263043935636116
5.55878497628029905649235036177
5.44366717309304055991538792522
5.32962918722828993192023372874
5.2166758265186690310265168376
5.10481190646251305247377387948
4.99404225057260168071777567802
4.88437169072818931535818061011
4.7758050675301645256651816834
4.66834723065913279530123162918
4.5620030392361759660672496353
4.45677736218599601211835838635
4.35267507860209923510590350134
4.2497010781136189432793781364
4.14786026125330934521442322616
4.04715753982616982369233714367
3.94759783727807590444760933462
3.84918608906369990185791611119
3.75192724301289904866316048614
3.65582625969463035016336514332
3.56088811277731767857472393189
3.46711778938444572362054244063
3.37452029044398503559082092934
3.28310063103005989795895673014
3.1928638406950531229162912733
3.10381496379009560178472900548
3.01595905977160956998769697094
2.92930120349125846472633232014
2.84384648546629765893688490728
2.75960001212691311990926919971
2.67656690603667207360565996591
2.59475230608168283456132054209
2.51416136762346053684328684824
2.43479926260981046120389252097
2.35667117963725804007542385764
2.27978232395765929681259109941
2.2041379174205997142353867288
2.12974319834201253314513590482
2.05660342128809479707781611155
1.98472385676204225684562703027
1.91410979077932846451127743735
1.84476652431517867261276707377
1.77669937260548759215086977092
1.70991366427964459029511916994
1.64441474030049238651726451575
1.58020795268287413016078671221
1.51729866295782089003433214237
1.4556922403442789418810571436
1.39539405958423101211912931648
1.33640949838995462032131082798
1.27874393444377301596347419856
1.22240274188073232357179571823
1.16739128717286644956442693308
1.11371492431970000907184191979
1.06137898923290791069509074364
1.01038879318300078261737756802
0.960749615151792629954044979304
0.912466692905296349558421080543
0.865545212566406347057415533915
0.819990296423773790742638279377
0.775806988660758947229595093419
0.733000238623822224132848614398
0.691574881170052841192226169782
0.651535613534659668548200565581
0.612886968035843129944259275277
0.575633279779529789397384592435
0.539778648330698914552172899854
0.50532689206905097410458879413
0.472281493627822035235791793577
0.440645534402849173176744936116
0.410421615583215335299133817281
0.381611762451426233243529098939
0.354217307768940221825846587536
0.328238748814991954516135430358
0.303675570957638484084669747935
0.280526028322504772966106298258
0.258786868914648990461292682266
0.238452987031349930367591000822
0.219516979346384997530717046686
0.20196857165755544244898462152
0.185793869376878106407326140721
0.170974363788096869216651802337
0.157485593469824097834850069512
0.145295308357478285751129027587
0.13436089872866740277331885795
0.124625706670571045788287308439
0.116013581532728547876948802734
0.108420565671994868993248082754
0.101701662992920808201554843094
0.095648674981615916609471594896
0.0899505625466061819685321838811
0.0841161261522455155108309460744
0.0773036790467317861469675871984
0.0678693626082646301056470015622
0.0516957071748888831585065143423
0


==> anc/dPps221.dat <==
# dPps221
-14.2222222222222222222222222222
-14.2229848876513306719404353707
-14.2230380651636682040986156164
-14.2230948978033614317671798032
-14.2231556324400263167843853261
-14.2232205322539553586915448871
-14.2232898777833354026171388072
-14.2233639680361240473469559854
-14.2234431216703550845417212641
-14.2235276782468436982626742568
-14.2236179995584712931449870715
-14.2237144710404480111464051442
-14.2238175032661784361930059584
-14.2239275335335928492730438302
-14.2240450275470528365239376225
-14.2241704812001961953054773154
-14.2243044224653520219998694765
-14.2244474133954326572277338814
-14.2246000522444948236308693202
-14.2247629757134577838328710111
-14.2249368613277715814229208345
-14.2251224299541432522969566845
-14.2253204484637530822723328919
-14.2255317325497262335871901821
-14.225757149706966970831217446
-14.2259976223828127872147658085
-14.2262541313073233520040154404
-14.2265277190123836292677473296
-14.2268194935491708748455286271
-14.227130632413910463092212165
-14.2274623866922244130241974666
-14.2278160854327576668052049735
-14.228193140261148999624875008
-14.2285950502457940499012385538
-14.2290234070272252324225528954
-14.2294799002233048272366168885
-14.2299663231227906004457129697
-14.2304845786801848390050283231
-14.2310366858251142185593531331
-14.2316247860998056020186382341
-14.2322511506385173603137301172
-14.2329181875030522885522812309
-14.2336284493887112866593704337
-14.2343846417152407123404517786
-14.2351896311174740729920752606
-14.2360464543504631687020194431
-14.2369583276239268234589767372
-14.2379286563808079963378616692
-14.2389610455346124824073727278
-14.2400593101799937316939551322
-14.2412274867907365884625961329
-14.2424698449188648616194076961
-14.2437908994080391838344362229
-14.2451954231337068219623488347
-14.2466884602815966842366118149
-14.2482753401751018244104771879
-14.2499616916608376020175873316
-14.2517534580601837461289076625
-14.253656912692888246879105314
-14.2556786749768033882893173928
-14.2578257271055100412520864496
-14.2601054313029336416971829741
-14.262525547651029336255242468
-14.2650942524831767688110143182
-14.2678201573320357681529821453
-14.2707123284162280461465361566
-14.2737803066452783002953224231
-14.277034128116717988111577633
-14.2804843450730690838914977042
-14.2841420472795209611047193422
-14.288018883775423400888633667
-14.2921270849441689948003337194
-14.2964794848365489132105845328
-14.3010895436721502513161982873
-14.3059713704317264996792263736
-14.3111397454406124400245894301
-14.3166101428290592692253399536
-14.3223987527397134915880189836
-14.3285225031352217908296730276
-14.3349990810399695552676501573
-14.3418469530290958166582413479
-14.3490853847550005622165915988
-14.3567344592763843442989407099
-14.3648150939272299892059133869
-14.3733490554328277475138200214
-14.3823589729467126611888184178
-14.3918683486459565444196336997
-14.4019015654823404286346703293
-14.4124838916432005140185945744
-14.42364148122783227830288429
-14.435401370592856912852287537
-14.4477914697624635141714200531
-14.4608405482364545411802482777
-14.4745782144600035502340020142
-14.4890348881433867453290254122
-14.5042417645370106988073424008
-14.5202307696760903541156042031
-14.5370345055095128078712171351
-14.5546861837178376330558217486
-14.5732195469050117029649508463
-14.5926687757160743335627752455
-14.6130683802876218597649142421
-14.8407213119632142209078027938
-15.0186123405292598647083503286
-15.1667830916113337293184499808
-15.2941161170850359561732585102
-15.4055867620705538191478951667
-15.5043524164298176825701452424
-15.5925819879113914066839101605
-15.6718499065828283363137502368
-15.7433466843061254652507270196
-15.808001333351344564309208972
-15.8665572150344809614636961275
-15.9196214379545527272834030713
-15.9676983508070156413833158147
-16.0112130174600214770260732783
-16.0505281356462433111854949823
-16.0859565234785377180686655068
-16.1177705256614398531254343916
-16.146209227009552275271611202
-16.1714840720597413345146637488
-16.1937833044287621804200096981
-16.2132755177371925907202483182
-16.2301125278593380638707118193
-16.244431719823994554644469388
-16.2563579831482822567155231696
-16.2660053212085807337698565852
-16.2734781998627273864189319528
-16.2788726855757415876042771978
-16.2822774121809307652035192167
-16.2837744070451027908891954014
-16.2834398010483712729342496644
-16.2813444419061876793641405193
-16.2775544265762246159919697889
-16.2721315655331077995450758613
-16.2651337893609025646991493473
-16.2566155062600518197793864118
-16.2466279175829138776585483087
-16.2352192973180648580267505709
-16.2224352404758710397669436873
-16.2083188845389303361063778499
-16.1929111074941905172106278961
-16.1762507054304523633107973261
-16.1583745522433586052461097855
-16.1393177436224021109566629971
-16.1191137271871551467786738185
-16.0977944203818432204796065027
-16.0753903175197759132735744085
-16.0519305871849370851438321347
-16.0274431610415163351710755849
-16.0019548149686937501420106118
-15.9754912433237858144010456902
-15.9480771270388200490109265955
-15.9197361961711767978882661498
-15.8904912874560093196489528456
-15.8603643973449783734696837083
-15.829376730960958141832455379
-15.7975487473505695107612684261
-15.7649002013746539993417488829
-15.7314501825402586302911377939
-15.6972171510456344260085438392
-15.662218971281545890393495231
-15.6264729430073252988197273132
-15.5899958303981407322899861848
-15.552803889140502246629459376
-15.514912891735782534989950326
-15.4763381511561990156214357908
-15.4370945429840543668534012216
-15.3971965261528559466798637088
-15.3566581623980530417390773339
-15.315493134515390074657963557
-15.2737147635161396867913608906
-15.2313360247606353474969439845
-15.1883695631444671071335951181
-15.1448277074053474468057146255
-15.1007224836129190985426054436
-15.0560656278985949979379367444
-15.0108685984778322512487687061
-14.9651425870129943964227441012
-14.918898529361102799056679276
-14.8721471157472776696411355545
-14.8248988004014855762465146658
-14.7771638106933112564338985236
-14.7289521557968284274494304038
-14.6802736349152317564429877881
-14.6311378450926875753727639557
-14.5815541886388441565319555577
-14.5315318801895954156835916821
-14.481079953425998701030423597
-14.4302072674716934652099613684
-14.3789225129877402049389304673
-14.3272342179824865130867167632
-14.2751507533528590198035603976
-14.2226803381723670459278641173
-14.1698310447400775255413372456
-14.1166108034038735756139528822
-14.0630274071704341384667925903
-14.0090885161135631967065855174
-13.9548016615917485502794380741
-13.9001742502851369701208402256
-13.8452135680614700954843086928
-13.7899267836799295409948939298
-13.7343209523412865258895068254
-13.6784030190922374769936467818
-13.6221798220913293438922407124
-13.5656580957434339340532435745
-13.5088444737093168141107744531
-13.4517454917964608456914171335
-13.3943675907369450506835982208
-13.3367171188578442388148080534
-13.27880033464930185590465407
-13.220623409235136153545152057
-13.1621924287505665086804400744
-13.1035133966313911294702386703
-13.0445922358187081817217969376
-12.9854347908830483724786295957
-12.9260468300715771437777766183
-12.8664340472818278567354980614
-12.8066020639652427598817753079
-12.7465564309636252843256429359
-12.6863026302814445063551539845
-12.6258460767967797404388489428
-12.5651921199135495026801562643
-12.5043460451575338977102197427
-12.4433130757185722584378716222
-12.3820983739411980783360123771
-12.3207070427658604295406714526
-12.2591441271227747024771451388
-12.1974146152803452126034092372
-12.1355234401500076062144379344
-12.0734754805492496971477153881
-12.0112755624244850425526618108
-11.9489284600353739053153185733
-11.8864388971021109618955520653
-11.8238115479171279261280406692
-11.7610510384225919195617686697
-11.6981619472550166920574941552
-11.6351488067582434635082786079
-11.5720161039659910143662398011
-11.5087682815551205085144249639
-11.4454097387707092089654401705
-11.3819448323239785787032754422
-11.3183778772640760904180400516
-11.2547131478246662547361087978
-11.1909548782462447810313041462
-11.1271072635750502809485753085
-11.0631744604394103934176939185
-10.999160587804323539754483099
-10.9350697277050436040255508037
-10.870905925960402579299252014
-10.8066731928665755329069914859
-10.7423755038719630372426446363
-10.6780168002338384060585207147
-10.6136009896573805937198562759
-10.5491319469176883850938156229
-10.4846135144653474595968803445
-10.420049503016098991332398292
-10.3554436921251365888835973172
-10.2907998307465375273476779296
-10.2261216377783143290335175301
-10.1614128025935537583868790451
-10.0966769855580921645027484159
-10.0319178185351587870643447242
-9.9671389053774020972525976467
-9.90234382240669843499108383579
-9.8375361188821270909276125111
-9.77271931745648153097134316143
-9.70789691462167264011071285321
-9.64307238114336663956135437524
-9.57824916248518767767386513271
-9.51343067922280298271472265665
-9.44862032744819686837565774755
-9.38382147916442877584254874437
-9.31903748267115989597430072757
-9.25427166294122271937080123979
-9.18952732198849808979417801349
-9.12480773922735496760898728926
-9.06011617182389912573209077237
-8.99545585503926838312631434673
-8.93083000256520371315818638112
-8.86624180685211763007071176646
-8.80169443942987364112581792416
-8.7371910512214832401565316974
-8.67273477284991989658104791764
-8.60832871493824274930954856007
-8.54397596840321623501610908926
-8.47967960474260565316837579162
-8.4154426763163226848087508171
-8.35126821662158912771805775313
-8.28715924056228157714501476587
-8.22311874471261445912632017965
-8.15914970757531370339512693272
-8.09525508983442841626574950807
-8.0314378346029231723947832162
-7.96770086766518898005588546282
-7.90404709771460658000603841433
-7.8404794165862915060004733302
-7.77700069948514625870476195153
-7.71361380520934101764934734115
-7.6503215763693405317711986433
-7.58712683960259118207461854435
-7.52403240578397869437711827579
-7.46104107023216359060469925367
-7.39815561291189819852806704549
-7.3353787986324258872852742285
-7.27271337724206015483711915291
-7.21016208381903825918034645558
-7.14772763885874125343179103676
-7.0854127484573695517161052881
-7.02322010449216051424378475617
-6.96115238479823199233030387212
-6.89921225334213331382059771199
-6.83740236039218281304109056391
-6.77572534268566871374756063308
-6.71418382359298795545615935524
-6.65278041327879541005616202394
-6.59151770886023386385386586039
-6.53039829456231313745681359898
-6.46942474187050477956177626037
-6.40859960968061689825501674029
-6.34792544444601188247120077662
-6.28740478032222801449051760893
-6.2270401393090642795807158433
-6.16683403139018603900202012118
-6.10678895467030764556580690799
-6.04690739551000654483338984003
-5.98719182865822191799977887565
-5.92764471738248948274528415646
-5.86826851359696267414432714958
-5.80906565798826907745407267287
-5.75003858013924967668996364081
-5.69118969865062721581861996018
-5.63252142126064874170898072802
-5.57403614496274620828591640395
-5.51573625612125786828793251851
-5.45762413058525206135595529526
-5.39970213380049392363796658703
-5.34197262091959449349719117189
-5.28443793691038066911861269179
-5.22710041666252348572302393047
-5.16996238509246122166516557371
-5.11302615724665291289887567206
-5.05629403840319695316247584655
-4.99976832417184858183394926986
-4.94345130059246921182551616982
-4.88734524423193972526279469463
-4.83145242227956906418934577413
-4.77577509264102866634886481622
-4.72031550403084254145045443752
-4.66507589606346205047193423273
-4.61005849934295373878401836119
-4.55526553555132788249543790092
-4.50069921753553473575034151522
-4.44636174939315481413596081634
-4.39225532655680891522683657729
-4.33838213587731296104313333035
-4.28474435570560214823493373403
-4.23134415597344830957985967634
-4.17818369827299382436129223746
-4.12526513593512486486463634925
-4.07259061410670623109324125509
-4.02016226982669950538507877171
-3.96798223210118575244433344537
-3.91605262197731349794314900089
-3.8643755526161922398679906816
-3.81295312936475128076751459547
-3.76178744982658321560399994239
-3.71088060393179096863168565239
-3.66023467400585684324948647976
-3.60985173483755163074210211918
-3.55973385374590141688437591125
-3.50988309064622932920268143267
-3.46030149811528908193931658765
-3.41099112145550680013756357161
-3.3619539987583472384530121264
-3.31319216096682015400791566908
-3.2647076319371422455565390177
-3.21650242849956973314689398231
-3.16857856051841632308327527178
-3.12093803095127098205869839455
-3.07358283590742963158924090721
-3.0265149647055545691040706145
-2.97973639993057512499412003521
-2.93324911748984277537500111438
-2.88705508666855364805919499417
-2.84115627018445108404916550343
-2.79555462424182064855396661662
-2.75025209858478972390080420826
-2.7052506365499435615698253469
-2.66055217511826942174116876934
-2.61615864496644018602989831742
-2.57207197051744859232438655835
-2.52829406999060300966999901192
-2.48482685545089544579079101071
-2.44167223285775225996068659616
-2.39883210211317783937047969024
-2.35630835710930128774093037305
-2.31410288577533597056273906716
-2.27221757012396156186319464998
-2.23065428629713804267299391948
-2.18941490461136091126541792766
-2.14850128960236667963799748822
-2.1079153000692975494821163656
-2.06765878911833398392050584353
-2.02773360420580371847168200329
-1.98814158718077558591293405068
-1.94888457432714636485170287991
-1.90996439640522870077454404151
-1.87138287869284799102192689152
-1.83314184102595597143748495636
-1.79524309783876859226652905758
-1.75768845820343562413802038975
-1.72047972586924929156686686553
-1.68361869930139909127208992343
-1.64710717171927981563640759568
-1.61094693113435966775186638525
-1.57513976038761522362449906986
-1.53968743718653986917107645356
-1.50459173414173221455759104254
-1.46985441880307086612906454476
-1.43547725369548181659261660752
-1.40146199635430459717151260916
-1.36781039936026322108013787728
-1.33452421037404783581344721123
-1.30160517217051289233618308388
-1.26905502267249753223560449691
-1.23687549498427378920691615352
-1.20506831742462809881500902083
-1.17363521355958151026312035868
-1.14257790223475389584377242716
-1.11189809760737735779656067493
-1.08159750917796393839922115635
-1.0516778418216326472225351027
-1.0221407958191007295370387596
-0.992988066887344011822559896995
-0.964221346209931074153967067851
-0.935842320467035914873129391204
-0.907852671865133690364107966471
-0.880254078166384031883391359641
-0.853048212717706362218059149352
-0.826236744479551557411742580947
-0.79982133805437422287187073709
-0.773803653714809778813720072962
-0.748185347431560477170024020131
-0.722968070900994400763140128585
-0.698153471572461425664771124971
-0.673743192675330059221684833682
-0.64973887324574899917137540055
-0.626142148153137193576635041046
-0.602954648126406116940897283195
-0.580177999779917914796135418462
-0.557813825639183007252025831277
-0.535863744166300681429770070166
-0.514329369785146143347927127238
-0.493212312906307441653091814384
-0.472514179951775618568236767712
-0.452236573379391387539681315626
-0.432381091707051582274303570045
-0.412949329536678568146773234174
-0.393942877577955754297890897624
-0.375363322671832293115834584503
-0.357212247813800003169098506908
-0.339491232176945502020610734128
-0.322201851134780486674953630674
-0.305345676283853051673354730667
-0.288924275466142888033275491162
-0.272939212791243160310633397702
-0.257392048658331814023089946107
-0.242284339777935021493058234771
-0.227617639193485430830245121761
-0.213393496302677840257227441538
-0.199613456878624878269807559115
-0.186279063090815229199180636591
-0.173391853525876903588184533465
-0.160953363208148013392421732617
-0.148965123620057473352576519986
-0.137428662722318011940931222834
-0.126345504973933838047429232782
-0.11571717135202527302353125072
-0.105545179371472621830820898296
-0.0958310431043815218314477322026
-0.0865762731993719731950064459909
-0.077782376900693220967633594125
-0.0694508580671666255405777946615
-0.0615832171909586255542049727748
-0.054180951416185865166585921254
-0.0472455545573545260910304254739
-0.0407785171176358738520256556761
-0.034781326306979997312138053365
-0.0292554660600696906719579778427
-0.0242024170541163978297869612093
-0.019623656726500110196435082634
-0.0155206592922550807824148920858
-0.0118948957614031895994436326826
-0.00874783395613676813519685425585
-0.00608093852785266385963168594931
-0.00389567097403929939308691103811
-0.00219348965501845510116554344818
-0.000975849810543478469730154876382
-0.000244203576255598646022768859068
0


==> anc/dPpsREG.f <==
      REAL*8 FUNCTION dPpsREG(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 SXPps,GRPps
      INTEGER IO
*
      T1=SXPps(IO,z,as,NF,LARIN)
      T3=GRPps(IO,z,as,NF,LARIN)
*
      dPpsREG = T1+T3
*
      RETURN
      END


==> anc/dPqg010.dat <==
# dPqg010
-2.
-1.999996
-1.99999567446937279882678941929
-1.99999532244619828615627589048
-1.99999494177444257637134137944
-1.99999453012260801809188710837
-1.99999408496945348674485783991
-1.99999360358855255660528384905
-1.99999308303159497585216984042
-1.99999252011032917129978613627
-1.99999191137703518618883361522
-1.99999125310340845377554904988
-1.99999054125772507631389531504
-1.99998977148014875377402873724
-1.99998893905602812481531629408
-1.99998803888702097442410461831
-1.99998706545986845285183702608
-1.99998601281262805752969022527
-1.99998487449815856533920060588
-1.99998364354463327165783144463
-1.99998231241283969188963028332
-1.9999808729500041992602857072
-1.99997931633985878895722999455
-1.99997763304864414287282764169
-1.99997581276671828029729114245
-1.99997384434541316547083228838
-1.99997171572875253809902396623
-1.99996941387961275950341418426
-1.99996692469987443225599146392
-1.99996423294407574647830265007
-1.99996132212603870605657805045
-1.99995817441789634907077388059
-1.99995477054090253515761980309
-1.99995108964735554327268231615
-1.99994710919291229813288476267
-1.99994280479851118917131897966
-1.9999381501010578016551044204
-1.99993311659195905590342529164
-1.99992767344251682577258526913
-1.99992178731511162591909034447
-1.99991542215901992588496629427
-1.99990853898961453473071945954
-1.99990109564959572634924500497
-1.99989304655079071939656473492
-1.99988434239494011291211090179
-1.9998749298717611802551089728
-1.99986475133243875171597399752
-1.99985374443654391768510356786
-1.99984184177021803781905416826
-1.99982897043328355046382452233
-1.99981505159275276278488311258
-1.9998
-1.9997837234686399413394709643
-1.99976612230991430781379452415
-1.99974708872212881856706897184
-1.99972650613040090459435541867
-1.99970424847267433724289199541
-1.99968017942762783026419245271
-1.99965415157974879260849202116
-1.9996260055164585649893068136
-1.99959556885175930944168076082
-1.99956265517042268877745249422
-1.99952706288625381569476575197
-1.99948857400743768870143686188
-1.99944695280140624076581470412
-1.99940194435104872120523091525
-1.99935327299342264259185130384
-1.99930064063140287648451126347
-1.99924372490792826696003029424
-1.99918217723166358289157223175
-1.99911562064198459448151416603
-1.99904364750020996301428536017
-1.99896581699293944786149972765
-1.99888165243220714364138208441
-1.99879063833591401486455712228
-1.99869221727065827354161441916
-1.99858578643762690495119831128
-1.99847069398063797517070921286
-1.99834623499372161279957319587
-1.99821164720378732391513250337
-1.99806610630193530282890252269
-1.99790872089481745353869402942
-1.99773852704512675788099015458
-1.99755448236777716363411580763
-1.99735545964561490664423813356
-1.99714023992555945856594898286
-1.99690750505289008275522101985
-1.99665582959795279517126458205
-1.99638367212584128862926345667
-1.99608936575558129595451722353
-1.99577110795099629424831471354
-1.99542694948072673653597297676
-1.99505478247978631746225024865
-1.99465232753953596982823674588
-1.99421711974700564560554508964
-1.99374649358805901275544864012
-1.99323756662193758579869987616
-1.99268722182719588425517839303
-1.99209208851090189095270841281
-1.99144852166417752319122611672
-1.99075257963763813924415562922
-1.99
-1.98
-1.97
-1.96
-1.95
-1.94
-1.93
-1.92
-1.91
-1.9
-1.89
-1.88
-1.87
-1.86
-1.85
-1.84
-1.83
-1.82
-1.81
-1.8
-1.79
-1.78
-1.77
-1.76
-1.75
-1.74
-1.73
-1.72
-1.71
-1.7
-1.69
-1.68
-1.67
-1.66
-1.65
-1.64
-1.63
-1.62
-1.61
-1.6
-1.59
-1.58
-1.57
-1.56
-1.55
-1.54
-1.53
-1.52
-1.51
-1.5
-1.49
-1.48
-1.47
-1.46
-1.45
-1.44
-1.43
-1.42
-1.41
-1.4
-1.39
-1.38
-1.37
-1.36
-1.35
-1.34
-1.33
-1.32
-1.31
-1.3
-1.29
-1.28
-1.27
-1.26
-1.25
-1.24
-1.23
-1.22
-1.21
-1.2
-1.19
-1.18
-1.17
-1.16
-1.15
-1.14
-1.13
-1.12
-1.11
-1.1
-1.09
-1.08
-1.07
-1.06
-1.05
-1.04
-1.03
-1.02
-1.01
-1.
-0.99
-0.98
-0.97
-0.96
-0.95
-0.94
-0.93
-0.92
-0.91
-0.9
-0.89
-0.88
-0.87
-0.86
-0.85
-0.84
-0.83
-0.82
-0.81
-0.8
-0.79
-0.78
-0.77
-0.76
-0.75
-0.74
-0.73
-0.72
-0.71
-0.7
-0.69
-0.68
-0.67
-0.66
-0.65
-0.64
-0.63
-0.62
-0.61
-0.6
-0.59
-0.58
-0.57
-0.56
-0.55
-0.54
-0.53
-0.52
-0.51
-0.5
-0.49
-0.48
-0.47
-0.46
-0.45
-0.44
-0.43
-0.42
-0.41
-0.4
-0.39
-0.38
-0.37
-0.36
-0.35
-0.34
-0.33
-0.32
-0.31
-0.3
-0.29
-0.28
-0.27
-0.26
-0.25
-0.24
-0.23
-0.22
-0.21
-0.2
-0.19
-0.18
-0.17
-0.16
-0.15
-0.14
-0.13
-0.12
-0.11
-0.1
-0.09
-0.08
-0.07
-0.06
-0.05
-0.04
-0.03
-0.02
-0.01
0
0.01
0.02
0.03
0.04
0.05
0.06
0.07
0.08
0.09
0.1
0.11
0.12
0.13
0.14
0.15
0.16
0.17
0.18
0.19
0.2
0.21
0.22
0.23
0.24
0.25
0.26
0.27
0.28
0.29
0.3
0.31
0.32
0.33
0.34
0.35
0.36
0.37
0.38
0.39
0.4
0.41
0.42
0.43
0.44
0.45
0.46
0.47
0.48
0.49
0.5
0.51
0.52
0.53
0.54
0.55
0.56
0.57
0.58
0.59
0.6
0.61
0.62
0.63
0.64
0.65
0.66
0.67
0.68
0.69
0.7
0.71
0.72
0.73
0.74
0.75
0.76
0.77
0.78
0.79
0.8
0.81
0.82
0.83
0.84
0.85
0.86
0.87
0.88
0.89
0.9
0.91
0.92
0.93
0.94
0.95
0.96
0.97
0.98
0.99
1.
1.01
1.02
1.03
1.04
1.05
1.06
1.07
1.08
1.09
1.1
1.11
1.12
1.13
1.14
1.15
1.16
1.17
1.18
1.19
1.2
1.21
1.22
1.23
1.24
1.25
1.26
1.27
1.28
1.29
1.3
1.31
1.32
1.33
1.34
1.35
1.36
1.37
1.38
1.39
1.4
1.41
1.42
1.43
1.44
1.45
1.46
1.47
1.48
1.49
1.5
1.51
1.52
1.53
1.54
1.55
1.56
1.57
1.58
1.59
1.6
1.61
1.62
1.63
1.64
1.65
1.66
1.67
1.68
1.69
1.7
1.71
1.72
1.73
1.74
1.75
1.76
1.77
1.78
1.79
1.8
1.81
1.82
1.83
1.84
1.85
1.86
1.87
1.88
1.89
1.9
1.91
1.92
1.93
1.94
1.95
1.96
1.97
1.98
1.99
2.


==> anc/dPqg110.dat <==
# dPqg110
63.4008791086903141803677977781
63.396424454270451928381766174
63.3961106271743252221953545406
63.3957749564356421109082755602
63.3954159434354787143519794933
63.3950319885348527208427636956
63.3946213844136286419940533409
63.3941823089825682983788214495
63.3937128178422117790376964228
63.393210836260740334542950602
63.3926741506413571827910250474
63.3921003994480213731756907508
63.3914870635565799164463886629
63.3908314559964605015452933306
63.3901307110461073595218907804
63.3893817726432621936739375933
63.388581382069006501841854317
63.3877260648621869415688809373
63.3868121169184374572592599428
63.3858355897254864960545123372
63.3847922746837905681124982437
63.3836776864587624454103767758
63.3824870453079592569784304744
63.3812152583235584961174256231
63.3798568995272744558939040484
63.3784061887515499146563537831
63.3768569692373942129996376414
63.3752026838756255947769972052
63.3734363500145094568529441299
63.3715505327528618764667633818
63.3695373166336067093066904996
63.3673882756485323215850265133
63.3650944414605887470896551077
63.3626462697454963973722299414
63.3600336045497026749947674029
63.3572456405568229352729498931
63.3542708831496380146729622122
63.3510971061494937217238687182
63.3477113071095610419137117719
63.3440996600328732919814562072
63.3402474653803633441936037584
63.3361390972282870814441912289
63.3317579474284468472445062011
63.3270863666185310717486780294
63.3221056019236757856674348402
63.3167957311840449512050797257
63.3111355935368365331793835085
63.3051027161746698769455562684
63.2986732370958201960787920989
63.2918218236552641289894676964
63.2845215867190164496679902517
63.2767439902178062541968837776
63.2684587558897999212331880405
63.2596337629958714114359068472
63.2502349427848969648666179398
63.2402261674807658053932213072
63.2295691335573123327494232426
63.2182232390622567681190133616
63.2061454547465662726857598137
63.1932901887515014853327535354
63.1796091446020876223977968692
63.1650511722529480387435186084
63.1495621119304755122582507058
63.1330846305143182203565792608
63.1155580502012618615561503916
63.0969181691959488570514020498
63.0770970741756572250219425538
63.0560229442807489613300546145
63.0336198463885915920101659317
63.0098075214369770783233503034
62.984501161573550239272268603
62.9576111779207775287226187403
62.9290429587618239081123764536
62.8986966179716746114951855329
62.8664667335402823374387883867
62.8322420760608123941684372092
62.7959053270866058381767241859
62.7573327872957275464364017412
62.7163940744423960846597733456
62.67295181112073207153916764
62.6268613024186854711634390077
62.577970203599335158643163184
62.5261181780136774473293730364
62.4711365455242764068399919917
62.4128479218035469359547832685
62.3510658489648640555712133582
62.2855944180901013665275171868
62.2162278843346488059036344936
62.1427502754215923852584162789
62.0649349944818109294493845875
61.9825444183576291931533940237
61.8953294926658655562885743385
61.8030293251132723560205919839
61.7053707787752941444013467865
61.6020680672897474929492342362
61.4928223541826363232954503382
61.3773213588362595491103317806
61.2552389719326880774734390274
61.1262348835615037393874289396
60.9899542275726257778475734596
60.8460272461866634137329210081
60.6940689793504678446945562843
58.9288450863379572664283983651
57.4567428677779951544305142007
56.1610836607872187900423561604
54.9897497755130889243244071644
53.9133763126843307152392319955
52.9132384520881932410727274108
51.9764215041162898166610777452
51.0935181670244778607612437999
50.25739389491161809984247787
49.4624669618430623224707705687
48.7042611882232256276154410576
47.9791139080490444395784505452
47.283977498516505756901831103
46.6162799633340934163157519123
45.9738242428903735216810027006
45.3547137539578604811518947426
44.7572961916296337510935037441
44.1801203536241003381035166517
43.6219024464904136776338982945
43.0814994241632712741280438453
42.5578876282267531908578550293
42.0501454841442321240852817325
41.5574393416233578077155933963
41.079011781549297031945720326
40.6141718790632442013049948389
40.1622870334546465939190320843
39.7227760644951318861534011034
39.2951033410362529709994102053
38.8787737575296979742315615974
38.4733284120586716731737463173
38.0783408686284309003136425009
37.6934139090903639219930173397
37.3181766977840926275178578467
36.952282295956726951410207518
36.5954054741293085272091705638
36.2472407794774301187766387163
35.9075008224648335938833196856
35.5759147527863851497315501985
35.2522268994239322609865264543
34.9361955535138635086060264022
34.6275918759385146960015593171
34.3261989142176180201202434475
34.0318107154951962161436077393
33.7442315242743167976753223669
33.4632750551127523492733157731
33.1887638318095282630189651214
32.920528585727983024641300748
32.6584077068496173217799183356
32.4022467419625437644941582241
32.1518979350815299812536410487
31.9072198057921199684989311667
31.6680767617244932975639577602
31.434338741806288716289136815
31.2058808873281270842170684229
30.9825832381898070392002788463
30.7643304519864631607363545555
30.5510115438485350066048187375
30.3425196451723847438118597611
30.1387517795742021556984397101
29.9396086545721590489419680111
29.7449944676537723443461469407
29.5548167255197913458745639771
29.3689860754149333204851728903
29.1874161475614168824860097463
29.0100234078051714387026954385
28.8367270196682850068818993724
28.667448715075944860008171885
28.5021126730929091803531969192
28.3406454060643624384450980402
28.1829756526096684510258227786
28.0290342769657533126051258412
27.8787541742202452601531691453
27.7320701810136116239673599647
27.5889189913248386660996948322
27.4492390769871144984399818529
27.3129706126088642484692920324
27.1800554046016723620067311562
27.050436824040393583106671499
26.9240597431023528383095501141
26.8008704748521872185586514199
26.6808167161567875079445200325
26.5638474935311271687045067214
26.4499131117306788886904732674
26.3389651049197512323523688264
26.2309561902575541225121194147
26.1258402237552321196218601822
26.0235721582675873961972185911
25.9241080034928382529110352581
25.827404787862603184823186821
25.7334205222124359804187995031
25.642114165130728032362818215
25.5534455898906974746454471419
25.4673755528765527621729964977
25.3838656634207976279885200418
25.3028783549750772130813400772
25.2243768575419897390039111579
25.1483251712999389366934412971
25.0746880413574108630481017378
25.0034309335770531259916017932
24.9345200114136406809835311713
24.8679221137134536891803931938
24.8036047334257907567255043285
24.741535997180314617452854661
24.6816846456866946705762185374
24.6240200149155878820779816121
24.5685120180224011426731360303
24.5151311279775177170651947693
24.4638483608687602407479808633
24.4146352598438141027449337062
24.3674638796621583317952379028
24.3223067718277557582873371879
24.2791369702753489538669478456
24.2379279775847012451445841709
24.1986537516985203016948550627
24.1612886931211121676391809822
24.1258076325760423600312074266
24.09218581910223352576067702
24.0603989085690114141085041047
24.0304229525916274577633547022
24.0022343878297415601706469578
23.9758100256522469180052327368
23.9511270421526637068419021535
23.9281629685001237803318924294
23.9068956816117174687577543666
23.8873033951326791594818291312
23.8693646507115534243032669048
23.8530583095581106468273176495
23.838363544272372827670411601
23.8252598309336687639608546168
23.8137269414391652093234204408
23.8037449360818188709011555362
23.7952941563581650043014779508
23.7883552179968036132324429088
23.7829090041988654194208504081
23.7789366590821383041901569012
23.7764195813209122005093317834
23.7753394179739577061648456264
23.7756780584933921825926107493
23.7774176289075079085969120992
23.7805404861709410093181606422
23.7850292126758483461999233248
23.790866610918033238202763149
23.7980356983122206345106405407
23.8065197021509289665483507443
23.8163020547016201138518216417
23.8273663884370314188142357125
23.8396965313938051304669821237
23.8532765026547316574441873209
23.8680905079501141374078041815
23.8841229353739436214293430746
23.9013583512107471311135924292
23.9197814958691354468973843052
23.9393772799182341724637100669
23.9601307802233308103823182814
23.9820272361772126706012806101
24.0050520460238057855861655178
24.0291907632708539711403879119
24.0544290931885000771656747124
24.0807528893907486255806186284
24.1081481504969007230908328292
24.1366010168701586374473374426
24.1660977674306989944116442053
24.1966248165406104312367479098
24.2281687109581839595536390831
24.2607161268591324615633642158
24.2942538669223998715661004399
24.3287688574783008717902594606
24.3642481457168085380709591859
24.4006788969538804778398210183
24.4380483919537837712136195391
24.476344024305445607767951826
24.5155532978509200504085877597
24.5556638241641219891435798172
24.5966633200780371994853594495
24.6385396052586726135059520503
24.681280599824063560318883057
24.7248743220067049446843364637
24.7693088858578212092190670595
24.8145724989919355633256943786
24.8606534603702424510225989726
24.9075401581213286558223779516
24.9552210673978278842855405021
25.0036847482676312068701995317
25.0529198436383114368328551096
25.1029150772134534626711341177
25.1536592514796147804342758788
25.2051412457226710588822970656
25.2573500140723305690685530679
25.3102745835736287731306318748
25.3639040522842403442890094099
25.4182275873964704275094986552
25.4732344233828100912018794051
25.5289138601639627050208315091
25.5852552612982684448350795319
25.6422480521914733080785463262
25.6998817183258069532428078773
25.7581458035073503859563197721
25.8170299081306900282379403824
25.8765236874598690520687634493
25.9366168499246600560633361531
25.9972991554311952351701500649
26.0585604136860011562389254376
26.120390482532495123066127121
26.1827792662990089071764665758
26.2457167141574133470537914581
26.3091928184914239886936770892
26.3731976132736735620834336813
26.4377211724506416673860790382
26.5027536083345355850764158098
26.5682850700012186279162279835
26.6343057416932839193285673295
26.700805841227371910296402189
26.767775618404829331203599024
26.8352053534248056098474743152
26.9030853552988800639025359582
26.9714059602663093850214777288
27.0401575302089800599960001316
27.1093304510651444072517456048
27.178915131241011827462131566
27.2489020000192586559774224144
27.3192815059635106404519489062
27.3900441153178415254449164301
27.4611803104003194802740848327
27.5326805879896201278055098409
27.6045354577037106882389439925
27.6767354403695942085445387801
27.7492710663830859673252876775
27.8221328740575758857512829306
27.8953114079607110938534411723
27.9687972172379116505285253805
28.0425808539216097442184187044
28.116652871225078454803887761
28.1910038218196902773197059388
28.2656242560944180320754741975
28.3405047203963614467529453836
28.4156357552510515225823868899
28.4910078935612517124950748006
28.5666116587829398628290129676
28.6424375630771177149609032179
28.7184761054360554366680302237
28.7947177697825370565524274009
28.8711530230406287035248090616
28.9477723131764450953631568787
29.0245660672073406566964375114
29.1015246891778998506738196145
29.1786385581010466451155993365
29.255898025862535359418709787
29.3332934150870242999123734393
29.4108150169638694258074929928
29.4884530890307076218390661989
29.5661978529128278023697721426
29.64403949201625283815225597
29.7219681491723759714226604289
29.799973924231911743817601836
29.8780468716058332664547171723
29.9561769977508746581686624936
30.0343542585970793952193209317
30.1125685569147718644883230375
30.190809739618220283480834147
30.2690675950031440146813742683
30.3473318499150968068683507839
30.4255921668456292656634874539
30.5038381409529984877659117763
30.5820592970040498580240316358
30.6602450862337450457825388943
30.7383848831186507545842446899
30.8164679820605342503178105396
30.8944835939760335528204449578
30.9724208427881818198930932799
31.0502687618153662321777490867
31.1280162900530909068075753563
31.2056522683436902807233082552
31.2831654354289032096123028471
31.3605444238799678646416690137
31.4377777558996324512117506811
31.5148538389901958268086289886
31.5917609614813941880763259756
31.6684872879116339779097494696
31.7450208542557357902208644269
31.8213495629919979850400174381
31.8974611780010105268686036423
31.9733433192882476677307387517
32.048983457522040832119825658
32.1243689083780786078314473831
32.1994868266810971411401401445
32.2743242003339093530331268319
32.3488678440233729362470944535
32.4231043926923125704206070022
32.4970202947657885055592182122
32.5706018051194386844649620811
32.6438349777769117249393747144
32.7167056583226499105986949864
32.7891994760154710928868368771
32.8613018355875320046900743003
32.9329979087123284844058091082
33.004272625124395667349532439
33.0751106633723080406122445015
33.1454964411854396180464690309
33.2154141054337220835687510124
33.284847521658326697890599574
33.3537802631497865446382784716
33.4221955995485610713157063637
33.4900764849414158339169571171
33.5574055454252369822915153411
33.6241650661080114588971278863
33.6903369775146681838059041127
33.7559028413632795275036242668
33.8208438356747516666928683011
33.8851407391765710363220725109
33.9487739149584044467326755648
34.0117232933343531052230870981
34.0739683538634142927179798751
34.1354881064761850316106061257
34.1962610716520234057837333799
34.2562652595867360458703902308
34.3154781482863522292733158034
34.3738766605176399922124515055
34.4314371395406774514747995049
34.4881353235429684239486071703
34.5439463186882354542179741608
34.5988445706860796847305480778
34.6528038347811031544039729228
34.7057971440517750829893989877
34.7577967759002109325103974915
34.8087742166040332540607302995
34.8587001237904971766475641816
34.9075442866809788928217950055
34.9552755839406162292830187115
35.0018619389532134244959905055
35.0472702723253156894922183932
35.0914664514054393569085028158
35.1344152365846017283564604212
35.1760802241222935193829013665
35.2164237852176050930873072625
35.2554070010180458217862744183
35.2929895932283294064829084698
35.3291298499476301205541654693
35.3637845463260782084449630251
35.3969088595890184837264200786
35.428456277930182736311339991
35.4583785027217043799621621049
35.486625343428998362437754026
35.5131446045509705378372270686
35.5378819638296777102728516602
35.5607808408871111122675225755
35.581782255348674145928159818
35.600824673401351103001283174
35.6178438416073745385415075731
35.6327726066488629782452085208
35.6455407195124165084919329351
35.6560746224314569446602189288
35.6642972166839244209813395181
35.6701276090886970877668015261
35.6734808347496626694760072259
35.6742675532543573471447937314
35.6723937151355622793303778772
35.6677601949383499202702266013
35.660262386688545248172505404
35.6497897569151612921963882677
35.6362253496190724581837878896
35.619445236678240497922475472
35.5993179061054102859107616712
35.5757035792888431744163712539
35.5484534468019495866774076812
35.5174088105024101112206702214
35.4824001173776582390846432685
35.4432458678317112781891678738
35.3997513777196980995734264126
35.3517073692540592116823273338
35.2988883607117650694905914216
35.2410508183767193595620548175
35.1779310259721494985869769567
35.10924261645901842397126607
35.034673697799574063500685693
34.9538834871524515483853342573
34.866498345649981658878874403
34.7721070765475727265614320324
34.6702553104829198800386987684
34.5604387490249530916492063707
34.4420949660460560849652960636
34.3145933674079347547021565449
34.1772227704203090234897531826
34.0291758660448027494668210281
33.8695295381037402278602887113
33.6972195849748820229236636806
33.5110077374442064495835382127
33.3094378491405034702204022459
33.0907765001870538509262594548
32.8529305322931517274726887374
32.5933293180744776975241723244
32.3087510067548860422537410968
31.9950555476594788795021111511
31.6467534734078487528294743977
31.2562636030961705673403696682
30.8125227525067745126236062846
30.2980556465478443896965867172
29.6815845443693502338810025225
28.892326379906697219418843109
27.5265787557976352486298868889


==> anc/dPqg111.dat <==
# dPqg111
64.
63.9993465379214626324016535466
63.9992969673534760375254168609
63.9992436563832645790873472406
63.9991863245154281937029251037
63.9991246703727902722095727093
63.9990583701553200425340039337
63.9989870759865225316696560387
63.9989104141391862917208974605
63.998827983131804362846591464
63.9987393516863693977678138447
63.9986440565375868099336007352
63.9985416000828473798702063651
63.9984314478615499285292120031
63.9983130258515622160473140636
63.9981857175697507178606711731
63.9980488609625937193800499013
63.9979017450719133778050499015
63.9977436064597169048646844153
63.9975736253750204505380301842
63.9973909216443369673281968515
63.9971945502662363734167466062
63.9969834966890274749040454693
63.996756671749160797566269075
63.9965129062464038263997048631
63.996250945130188911985663715
63.9959694412697726590152112681
63.9956669487789669546432282605
63.9953419158641985008656195712
63.9949926771625179308051357058
63.9946174455339030038438194667
63.9942143032697742021052336871
63.9937811926770560040636880994
63.9933159059943633797522893016
63.9928160745939602782832498121
63.9922791574200141321073230183
63.9917024286103461562818574258
63.9910829642453393249433662659
63.9904176281639015627317481911
63.98970305678237742334116101
63.9889356428480431677269991639
63.9881115180542928018262360126
63.9872265344398106374729609028
63.9862762444889128734672773649
63.9852558798448093285212821019
63.9841603285417687417769963744
63.9829841106560480909871822588
63.9817213522689483973615688084
63.9803657576284658377380117442
63.9789105793886961150740621481
63.97734858679839947720983996
63.9756720317019201249094606183
63.9738726122069526836780605287
63.9719414338644346646480169577
63.9698689681960912100811083667
63.9676450083948397866854379578
63.9652586220123498238352165463
63.9626981004365166762192562777
63.95995090494942094823596139
63.9570036091434725624261431488
63.9538418374598526344315712673
63.9504501995990331797629215491
63.9468122205380422461906887128
63.9429102658732170299529667442
63.9387254621904162589452804432
63.9342376121470116768073850867
63.9294251039314127498924020097
63.9242648147463646704466964984
63.9187320079417634767380201058
63.9128002234012202131999010141
63.9064411607640457444436369493
63.8996245550406873052601407304
63.8923180441548965751175908617
63.8844870279200180970235137292
63.8760945179297293268629582639
63.8671009778153150762162757905
63.8574641532920981339497938724
63.8471388913869564613282871326
63.83607694820692170886941138
63.8242267845756648462977515601
63.8115333488302289098378696591
63.7979378460346690927381132751
63.7833774928303167445915963925
63.7677852571042146891409266456
63.7510895816179043952147695614
63.7332140906982193380029525102
63.7140772790501037467423553109
63.693592181708795719459631768
63.6716660241050674304551030067
63.648199851172698924704465341
63.6230881343820909542300611251
63.5962183555380330641029046244
63.5674705661332963196546175371
63.5367169210031033032925787231
63.5038211849788592331202064162
63.4686382111930593012807315091
63.4310133896413090637752542471
63.3907820645622408087816465794
63.3477689191521623151369095037
63.3017873260889741429962464656
63.2526386622997400493983794163
63.2001115863688675238022362441
62.5468665258742598892486724121
61.9484158545891130186933651448
61.3853030242483064213861705285
60.8483123727250168680819342038
60.3320301657830230793898210769
59.8328884273867299488945308913
59.3483577723883285169451193209
58.8765518373455728639591780566
58.4160101895569487929193478466
57.9655691338511941758273786151
57.524279979801879805708353616
57.0913547947502293525487403757
56.6661289799270565931631681831
56.2480346160105917689746585911
55.8365809640694361357899963054
55.4313398721085364430589527746
55.0319346362193602871181391497
54.6380313516348896400679263641
54.2493320951619396943549777802
53.8655694789467757929377907236
53.4865022475508050191669662729
53.1119116801487844623747106944
52.7415986220471361069050605632
52.375381013840601596410446664
52.0130918182477769677999267057
51.6545772678182045483550770963
51.2996953738333964518688360311
50.9483146495575769521547497256
50.6003130107198556499620612705
50.2555768235590837970148817433
49.9140000765249342894910873368
49.5754836562267677807201255418
49.2399347117629246860923250947
48.9072660943729788297496409887
48.5773958616017680976068879547
48.2502468369722523554992902636
47.9257462176293933402276386799
47.6038252236117176213549440937
47.284418783386675335599398283
46.967465251093454732779997281
46.6529061516061815715722200837
46.3406859500878273661866972591
46.0307518431715369974533433852
45.7230535692980524965404694598
45.4175432360687192036888369417
45.1141751627538756489906126037
44.8129057363348658110737928433
44.5136932796614691967437449304
44.2164979304809297399070539352
43.9212815302446582137321084829
43.6280075217279364779530027726
43.3366408546097491140548346665
43.0471478982568506890289231568
42.7594963610405456023374436083
42.4736552155882518836775668454
42.1895946294362837692417123542
41.9072859006067195029288742166
41.6267013976808176533454555821
41.3478145039851366419649490262
41.0705995655450877550998602954
40.7950318424947845036838178738
40.5210874636623157418733011544
40.2487433840764590708297811462
39.9779773451647879112992178367
39.7087678374344746668366834136
39.4410940654461682406476543424
39.1749359149083990684923568057
38.9102739217352749201966832668
38.6470892429239812582935240122
38.3853636291209697227172633868
38.1250793987568634113064672589
37.866219413640164563285903841
37.6087670559089386683982427048
37.352706206247873970105271572
37.0980212232855692196263216175
36.8446969240936668078725236722
36.5927185657155949491590707443
36.3420718276582749902123720859
36.0927427952852444837475390588
35.8447179440542933580749869565
35.5979841245469537262311293736
35.3525285482410631170460909905
35.1083387739811713871024608949
34.8654026951048147138378633921
34.6237085271856639658282047544
34.3832447963572945378906750478
34.1440003281838429587297143181
33.905964237046132448582297901
33.6691259160139832937382114103
33.4334750271773907613009593982
33.199001492411068026648061722
32.9656954845485275081668165493
32.7335474189434230900836042873
32.5025479453973088038716467441
32.272687940434296440875763046
32.0439584999043241698590793746
31.8163509318978885923186920127
31.5898567499561511021782421393
31.364467666561312573986429085
31.1401755868930643336953820243
30.9169726028377735762667640086
30.6948509872378529048778018045
30.4738031883695010572938934973
30.2538218246376893382056317438
30.0348996794779096144001706047
29.8170296964547984492304766815
29.6002049745483112554492478289
29.3844187636186431647965489474
29.1696644600415823393426315766
28.9559356025064391530931079289
28.7432258679691233213654970614
28.5315290677533427355483682414
28.320839143793274390907253553
28.1111501650114111418750221289
27.9024563238256197107139137404
27.6947519327797569127077522727
27.4880314212924838293454634245
27.2822893325191929394209154266
27.0775203203222221885931756745
26.8737191463447737337046143262
26.6708806771841846503871749843
26.4689998816604131776247440971
26.2680718281758079585985538433
26.0680916821624200276990588973
25.8690547036132987352538781711
25.670956244694384086977504808
25.4737917474337697477728410227
25.2775567414852638172486995871
25.0822468419633189832006317127
24.8878577473465403167068395582
24.6943852374471082700835247094
24.5018251714435768254015206529
24.3101734859746226347643933838
24.1194261932914307840470860175
23.9295793794665068631349677892
23.7406292026568036775364281396
23.5525718914191445058001962078
23.3654037430760135908959684844
23.1791211221298688287718664556
22.9937204587242116429393720645
22.8091982471497250527815067605
22.6255510443938631825057106019
22.4427754687323441300733962146
22.260868198361063420471183577
22.0798259700670073923409946342
21.8996455779368049866686288918
21.720323872101612685560099855
21.541857757517080942666967033
21.3642441927772014997274285784
21.1874801889608836323846996436
21.0115628085101537411704788653
20.8364891641389169209079986361
20.6622564177712613172727955849
20.4888617795083263196592012966
20.316302506622794045410646609
20.1445759025801002366223544188
19.9736793160854957063953718686
19.8036101401561229207771380709
19.634365811217304265041362703
19.465943808222269093324591048
19.2983416517945758696244735397
19.1315569033925136425028199374
18.9655871644947938185470757579
18.8004300758068687702706461414
18.6360833164872382889526765806
18.472544603393128325139767068
18.3098116903449488994796690434
18.1478823674089595618425356975
17.9867544601975913723704418604
17.8264258291868941168425115964
17.6668943690505963909541248042
17.5081580080102843320604917585
17.350214707201222178900229622
17.1930624600533545341786518606
17.0366992916870462242592466133
16.881123258323131025513571074
16.7263324467068552874604153541
16.5723249735453166565374128944
16.419098984958011717635877434
16.2666526559401194485055555813
16.1149841898381599486565533408
15.9640918178376799821200049431
15.8139737984626284839241197414
15.6646284170860963438843161101
15.5160539854521055177783456188
15.368248841208142843713821157
15.2212113474481438781326735585
15.0749398922656416282211590396
14.9294328883168042614868190959
14.7846887723930947341448359295
14.6407060050032938122231113441
14.4974830699646361767615140215
14.3550184740028172203109275944
14.2133107463606357686818905134
14.0723584384150453115174190257
13.9321601233023934091834078521
13.7927143955516357725711033897
13.6540198707253180970794344831
13.5160751850681250822071434278
13.378878995162802193302940689
13.2424299775932616311366307889
13.1067268286146896766999636996
12.9717682638304780812719140233
12.8375530178758074831716654678
12.7040798441077159603076798979
12.5713475143014907788151908498
12.439354818353226179644157502
12.308100563988394663501822881
12.1775835764762836963694637566
12.047802698350154068930559404
11.9187567891329803094372092875
11.7904447250686375763261643933
11.6628653988584033495631302493
11.5360177194026460033077910881
11.4099006115475759819024324307
11.2845130158369388210405900835
11.1598538882685326607211045118
11.0359222000554361905043426801
10.9127169373918361547514624545
10.7902371012233466298660846167
10.6684817070217152708312799341
10.5474497845638146141503742647
10.4271403777148193221179840447
10.3075525442154729624880311314
10.1886853554733505412544844968
10.0705378963580255474765545947
9.95310926500005273079909693026
9.83639857259368021736028820462
9.7204049432032068808497321459
9.6051275135729031251817194451
9.49056543294041540607892459087
9.37671786285357692322215309638
9.26358397699054895481912326697
9.15116296098321928469745424863
9.03945401224378609046615663519
8.92845633979445752196610043301
8.81816916410019900411476522846
8.70859171690446204924045861175
8.59972324106783006292049087501
8.49156299040951827594187813827
8.38411022955166653498124876727
8.27736423376636523757861199525
8.1713242888253562045226282999
8.06598969085235174637987312074
7.96135974617791660203833714776
7.85743377119685880719352550714
7.75421109222807689103009597663
7.65169104537681210123981396018
7.54987297639925562221732378997
7.44875624056946197999184162225
7.34834020254852102135051426605
7.24862423625594201479545381577
7.14960772474320454854719615483
7.05129006006943199678457219102
6.95367064317914439071010806495
6.85674888378204856681287357804
6.76052420023482447180178270264
6.66499601942486748300184349488
6.5701637766559475554124729284
6.47602691553574693295909451392
6.38258488786523906253599783333
6.28983715352987222602097176596
6.19778318039252225829465250514
6.10642244418817954914802159591
6.01575442842033633451324618697
5.92577862425904106838524732366
5.83649453044058743177006881001
5.74790165316880627963510717544
5.65999950601792955175794618247
5.57278760983699587916669538272
5.48626549265576830510729112444
5.40043268959213520871499664786
5.31528874276096617134274450705
5.23083320118439516032467822489
5.14706562070350402332886906892
5.06398556389137988886184974544
4.98159259996752065539660351353
4.89988630471356332345697586725
4.81886626039031048224240716398
4.73853205565603080544048889704
4.65888328548600994016050356962
4.57991955109332868882499698399
4.50164045985084588676200000218
4.42404562521436386851893335539
4.34713466664695489392981829707
4.27090720954442737105807534554
4.19536288516191116764479518428
4.12050133054154174594314276389
4.04632218844122328812947245575
3.97282510726445140115684238521
3.90000974099117640125340590738
3.82787574910968857955387656711
3.7564227965495072418652396464
3.68565055361525569757783522924
3.61555869592150474550126261367
3.54614690432856756818461668585
3.47741486487922930131796405073
3.40936226873639489134480125113
3.34198881212163919267436373627
3.27529419625464358609192394409
3.20927812729350372234171337258
3.14394031627589330961136822071
3.07928047906106917098304824272
3.01529833627270309803271671516
2.95199361324252631984768663571
2.88936603995477269297990810286
2.8274153509914069974395386995
2.7661412854781249969356989822
2.70554358703111218835939180408
2.64562200370454842614277510122
2.58637628793884586177989827259
2.52780619650960788761253173683
2.46991149047729701712219213198
2.41269193513759987157285729908
2.35614729997247767506089253204
2.30027735860189088698797667457
2.24508188873618682281394575681
2.19056067212913933080022980682
2.13671349453162980444797861773
2.0835401456459590175914723054
2.03104041908077947174690819368
1.9792141123066381434556704862
1.92806102661211971311296074716
1.87758096706058054624724909196
1.82777374244746388352036700938
1.77863916525818687695618241994
1.73017705162659028717875843941
1.68238722129394182984697405549
1.63526949756848432910733059151
1.58882370728552000184299710722
1.54304968076802235886541758876
1.49794725178776736806288965011
1.45351625752697567997390039745
1.4097565385404578683748098421
1.36666793871825478734258370713
1.32425030524876529195237973122
1.28250348858235371237344061727
1.24142734239542961070943409131
1.20102172355499248656359463664
1.16128649208363423106530738097
1.1222215111249922600417914713
1.08382664690964638522311700483
1.04610176872145260789597883479
1.00904674886430714233478085032
0.972661462629334096699310514628
0.936945788262490356956635642581
0.901899606932581334819286256502
0.867522802699681353749214865334
0.833815262483952557812892343351
0.800776876034856336641183039376
0.768407535900751366000938333046
0.736707137398872467574776556288
0.705675578585684593521179485845
0.675312760227606341297446224538
0.645618585772097502120569834018
0.6165929613191052423618925021
0.588235795592863611165423958356
0.56054699991404115969080191538
0.533526488172231547652745386867
0.507174176798782101301132219688
0.481489984739955373700099313545
0.456473833430418843160373243364
0.432125646767057968994951501262
0.408445351083107905441864805998
0.385432875122599254665713447206
0.36308815001511331824772605136
0.341411109250842383537089318768
0.320401688655950656698229678429
0.300059826368231528282739266422
0.280385462813056929713058287632
0.261378540679614610219387398332
0.243039004897429233552367192452
0.225366802613163262231834325403
0.208361883167693664215719953565
0.192024198073460542711457994939
0.176353700992083854432986689327
0.161350347712244444956750594407
0.14701409612782569197657817362
0.133344906216312108225819855493
0.120342740017441315650957898984
0.108007561612105861108711818551
0.0963393371015014014425409869574
0.0853380345865178422978946486324
0.0750036241473700704815251979149
0.0653360778234649740810651016156
0.0563353695935014979587430793134
0.0480014753558005346389366691536
0.0403343729088615020440789010317
0.0333340419321425100176195772954
0.0270004639670610671261727376947
0.0213336223982123278750827282976
0.0163335024348019282213807196003
0.0120000910922905041440093466613
0.00833337717424703405136352353181
0.00533335125440819098830990380678
0.00300000565894093496617744507651
0.00133333444890561929663105195925
0.000333333402916927580335832957276
0


==> anc/dPqg210.dat <==
# dPqg210
-6997.36844763143615778907520616
-6994.58551741471561615951569973
-6994.41585727662896260912380022
-6994.2361316577826699373927883
-6994.04576335422879837571344371
-6993.84414348881781986175680208
-6993.63062987481668224688955539
-6993.40454530222730611377137507
-6993.16517574367481135585319193
-6992.91176847664656294464706747
-6992.64353011877556032041160439
-6992.35962457277511380961671418
-6992.05917087754652715328999662
-6991.74124096189804377786730582
-6991.40485729723205732703587197
-6991.04899044547901296078343979
-6990.67255649848105308207725807
-6990.2744144049568488961704649
-6989.85336318111181041057165269
-6989.4081390008956305669667136
-6988.93741216185259025840114943
-6988.43978392245997592682223329
-6987.9137832068071380764122108
-6987.35786317243299920386153459
-6986.77039763711411122148343467
-6986.14967736037963136171894006
-6985.49390617552485768324377443
-6984.80119696790232828505782983
-6984.06956749529009323636910555
-6983.29693604617183104320621027
-6982.4811169318142844471040892
-6981.61981580809538307837029443
-6980.71062482312282072001152281
-6979.75101758678924910264818977
-6978.73834395853819348925236376
-6977.66982464976591162088720183
-6976.54254563746039850383873517
-6975.35345238588134320704969189
-6974.09934387331589318507047922
-6972.77686642120646168415275843
-6971.38250732324046843709018508
-6969.91258827231983175935507586
-6968.36325858369227966384524596
-6966.73048821292921064899709981
-6965.01006056787803968854856363
-6963.19756511420286785287936133
-6961.28838977465808914761971766
-6959.27771312281737646559227443
-6957.16049637260754458566335143
-6954.93147516567522536969255928
-6952.58515115934622430492118967
-6950.11578341872491721730407485
-6947.51737961732607243430500806
-6944.78368705153592661779361738
-6941.90818347516495405056082915
-6938.88406776138314486283043071
-6935.70425040042115438421839463
-6932.36134384257858642513569436
-6928.84765269730484812934087939
-6925.15516380040907845941898564
-6921.27553616281387067055846202
-6917.20009081569274436004772301
-6912.91980056832298232728049333
-6908.42527969654242468284616294
-6903.70677358131942291386632405
-6898.7541483186270698317139978
-6893.55688032355298895843799577
-6888.10404595337054428410295611
-6882.38431117614159500637670431
-6876.38592131330918002335021981
-6870.09669088666402488297865621
-6863.50399360202361471364504125
-6856.59475250393760742231755257
-6849.35543033771804492996980766
-6841.77202015707515477281467917
-6833.83003621760593034600654156
-6825.5145051983178412105139187
-6816.80995779525683795520996886
-6807.70042073312821899007328951
-6798.16940924252979647450166159
-6788.19992005203583093500997198
-6777.77442494585179676070639975
-6766.87486493907618153091734322
-6755.48264512372568285438738653
-6743.5786302395712047956669723
-6731.14314102445812775587863335
-6718.15595139910680932388132884
-6704.59628654136671015352108086
-6690.44282190448558949776246803
-6675.67368323310663875380207068
-6660.26644762937107603512148894
-6644.19814571962859274667017129
-6627.44526496978728436390217468
-6609.98375419420973124349889428
-6591.78902929922151027326485298
-6572.83598029767891234841760077
-6553.09897962557798611765392869
-6532.55189178530905878882828008
-6511.16808433279949753035541271
-6488.9204402173708386679352251
-6465.78137147359116335089105722
-6441.72283425365501087068389638
-6183.80316751342474666740141666
-5990.03840398367318513428099906
-5830.30388006191874031937227371
-5692.49930539841352144905716059
-5570.30250255059561778580100335
-5459.91680391776523998215239239
-5358.85214705140705936839988932
-5265.37215589002080978203586725
-5178.20990012887479344318573014
-5096.40811954554060316704981671
-5019.22315094276026375650177255
-4946.06402610090043868722302827
-4876.45218479984621012586737234
-4809.99387170648287155366082125
-4746.36065741128374439154015542
-4685.27534248760786750082150914
-4626.50153324479107862598047032
-4569.83578554731098596768394562
-4515.10158465281221697273169635
-4462.14466335939498953711260812
-4410.82931260819802436387841565
-4361.03543949106187488666732622
-4312.65619598170618490384220963
-4265.59604898295848605357180125
-4219.76919554597474674539471947
-4175.09825089625940678974282418
-4131.51315414750027370366347114
-4088.95024925922370214634648437
-4047.35150822382674585357617216
-4006.66387056294329583858241709
-3966.83867860646105863152155527
-3927.83119216749466626627239526
-3889.60016943322606063748357462
-3852.10750339612457204670241148
-3815.3179051217705636293051456
-3779.19862671318396845858177921
-3743.71921808025520302710936925
-3708.85131262655763603673751775
-3674.56843777753630208913317381
-3640.84584693435452193578149535
-3607.66036997774637768403766049
-3574.99027989026288421953835909
-3542.81517343219506673870206538
-3511.11586411103700510981527246
-3479.87428593833217991901170107
-3449.07340668043637837467116684
-3418.69714948856708909542335753
-3388.73032194446497832057004439
-3359.15855168588732894222998734
-3329.96822788489408338451834815
-3301.14644794465723293082881609
-3272.68096885992734899819836641
-3244.56016275446565680609080756
-3216.77297616745983915824280626
-3189.30889271164668631946114276
-3162.15789876977778628647424683
-3135.31045193419706432352084381
-3108.757451927497270978522045
-3082.49021377119669033616901142
-3056.50044299472538444512673967
-3030.78021269923723913632770366
-3005.3219423102977088352815541
-2980.11837787070083986351197669
-2955.16257373985238098421823777
-2930.44787557958287910132963692
-2905.96790451815190866378426289
-2881.71654239476623231261648663
-2857.68791799632785281178947866
-2833.87639420649670694028507877
-2810.27655599462173039503387305
-2786.88319917877108204244261615
-2763.69131990307111090520384023
-2740.69610477492564283288979298
-2717.89292161250335529353187279
-2695.27731075721339828086086416
-2672.84497690979225065145983767
-2650.59178145214561896097062395
-2628.5137352202697374027885734
-2606.60699169645343333580025398
-2584.86784059156813679063883654
-2563.29270179061618729267370606
-2541.87811963685356659929911465
-2520.62075753175390647541500727
-2499.51739282985609911760598444
-2478.5649120091556677865173798
-2457.76030609917588213960875434
-2437.10066635020235957233004595
-2416.58318012839700544922647891
-2396.20512702263470643951956336
-2375.96387514993912277362861919
-2355.85687764734110885840373374
-2335.88166933885268907797959766
-2316.03586356704827257158777469
-2296.31714917947932850544992313
-2276.72328766082483866241493616
-2257.25211040230270014384766178
-2237.90151610044155920855389755
-2218.6694682778425528036708282
-2199.55399291904994420209339575
-2180.55317621510212532217902206
-2161.66516241075305573750133308
-2142.88815174874175881121165777
-2124.22039850584657727126094069
-2105.6602091157938457359775998
-2087.20594037439959519207532748
-2068.85599772260980149242035638
-2050.60883360337129101367657068
-2032.46294588851333015218950471
-2014.41687637205061889961094195
-1996.46920932653322248705524723
-1978.61857011926913387339675359
-1960.86362388543178408225463346
-1943.20307425523893275688577614
-1925.63566213255191754544168551
-1908.16016452239607972274371841
-1890.77539340504510549626000599
-1873.48019465444475385294215745
-1856.27344699887564989329901355
-1839.1540610218711210884517623
-1822.12097820151500762025629572
-1805.17316998634650713724627001
-1788.30963690619489833004099071
-1771.52940771635686888192231838
-1754.83153857361355967058245055
-1738.21511224266370545503876864
-1721.67923733162375094384410335
-1705.2230475553158721473509811
-1688.84570102513073424475243622
-1672.54637956431384472824038479
-1656.32428804758276990382800963
-1640.17865376403751084870278704
-1624.10872580237820139439510724
-1608.11377445749319956123534879
-1592.19309065752678448762433471
-1576.34598541057921922922913131
-1560.57178927023305941898534552
-1544.86985181913843082286728066
-1529.23954116992670689098868717
-1513.68024348275672233091622189
-1498.19136249883048334802370256
-1482.77231908924639399534168347
-1467.422550818587417823332075
-1452.14151152266943434095187887
-1436.92867089990142369237173056
-1421.78351411573410727713462772
-1406.70554141969736795749974554
-1391.69426777454924688068285076
-1376.74922249708063576207637396
-1361.86994891014002013388828464
-1347.05600400546184272860672575
-1332.30695811690030506076887556
-1317.62239460368776395216027908
-1303.001909543353359351436137
-1288.44511143395317829394117465
-1273.95162090527816222603486212
-1259.5210704387201434167364076
-1245.15310409548989045670735975
-1230.84737725289389015582396435
-1216.60355634838882850744003399
-1202.42131863114438970615244516
-1188.30035192085610044509822772
-1174.2403543735605360074682651
-1160.24103425421530242306443314
-1146.30210971581584100195636094
-1132.42330858483029220346897927
-1118.60436815274242796751276364
-1104.84503497350103693104622293
-1091.14506466668214574916409183
-1077.50422172617810125854321483
-1063.92227933423484059993204011
-1050.39901918066565678082402114
-1036.93423128707644168232509921
-1023.52771383594377247490302178
-1010.17927300439331524653157184
-996.888722802531865015876520446
-983.655884916191937114125773739
-970.480588553953183387139161235
-957.36267029831003935540624372
-944.301973960859926317667776264
-931.298350441391045760355287508
-918.351657590753322159225077716
-905.461760077400383638205548111
-892.628529257494626806425802102
-879.85184304847140079493129092
-867.131585805962173997661809608
-854.46764820398022282010889255
-841.859927118275912005341978346
-829.308325512772027632577154552
-816.812752328992883120448586328
-804.373122378404051647581409608
-791.989356237582591156569137739
-779.661380146140526078231466475
-767.38912590732713837578543051
-755.172530791238304483516991612
-743.011537440563698981508511511
-730.90609377880517495966863293
-718.856152920902029318844267548
-706.861673086201172869502004878
-694.922617513712453963023974174
-683.038954379591534289591899395
-671.210656716794789991212487296
-659.437702336852713798068734563
-647.720073753710227777435403019
-636.057758109584184618576087102
-624.450747102790141159292535198
-612.899036917492233955806678813
-601.402628155331675850930753494
-589.961525768891027334076457073
-578.575738996952979529545834156
-567.245281301513919312677764355
-555.970170306514033655448554097
-544.750427738247152070865856823
-533.586079367414925099134644926
-522.47715495279129521659694115
-511.423688186464536332349342468
-500.425716640625421076222621984
-489.483281715871323216255828714
-478.596428590997277550594100458
-467.765206174246203214379775546
-456.989667055991650186758904972
-446.269867462827554483839613239
-435.605867213040586638212289394
-424.997729673441752106355600095
-414.445521717534952680988143641
-403.94931368500124624557024237
-393.509179342478549685411086511
-383.125195845617517823112706815
-372.797443702395301203354360788
-362.526006737669838713062954825
-352.310972058958278662090518855
-342.152430023424045318007103907
-332.050474206057978217584220357
-322.005201369039870080275159622
-312.016711432267617023488143774
-302.085107445042073210859494759
-292.210495558896572227836424111
-282.392985001560940540468421441
-272.63268805205068551461464238
-262.929720016872892811877159804
-253.284199207341216692794378133
-243.696246917993193006176273425
-234.165987406103949589044251034
-224.693547872291233614134418298
-215.279058442207521280076035369
-205.922652149315823333497767902
-196.624464918746651446934906574
-187.384635552234466672786739395
-178.203305714132793292446053994
-169.080619918508050644088417484
-160.016725517313033230061521773
-151.011772689641856892895928243
-142.065914432069087450595921306
-133.179306550076679283993936168
-124.35210765057327638330045562
-115.584479135511368750468675092
-106.87658519660875431913328147
-98.2285928111817322451203346258
-89.6406717390984491388983495833
-81.1129945208618372129427742195
-72.6457364768326241168979451385
-64.2390757076039602098651206926
-55.8931930955403020178147063087
-47.6082723074943125626861235024
-39.384499798716692122548034452
-31.2220648179750388651671958347
-23.1211594138990598530757156352
-15.0819784425707114013271170852
-7.10471957637914603171432859453
0.810416685838316235297966032846
8.66322700734658921260027375537
16.4535052007305586872231383927
24.1810422137546384958276970563
31.8456261138370893891876793215
39.4470420711104529890561238901
46.9850723400378011015393278216
54.459496239552785764217793467
61.8700901316896941528869590707
69.2166273986678611757014356893
76.4988784183928673822189446308
83.7166105383349466756571145242
90.8695880477429430126350450605
97.9575721481499833824937106122
104.98032092212477124939745365
111.93758930022004547310752102
118.829129026067289436186469022
125.654688619564208406164980726
132.414013338098814526102615554
139.106845135751162490824426233
145.732922620410858918403053413
152.291981008745418407621180751
158.783752078951352771422345914
165.207964121216550191522127259
171.564341885819021038883295778
177.852606528783449592881575949
184.072475555013188377275259236
190.223662758811356599360698957
196.305878161700548311095858781
202.318827947446311308304537909
208.262214394185016198578677873
214.135735803551988144601950575
219.939086426700813115346311728
225.671956387099547648695268657
231.334031599984147828278698913
236.924993688343781271700276066
242.444519895306787586874907756
247.892282992789900594824080237
253.26795118626693287909041905
258.571188015506443973029561016
263.801652251120962888969786252
268.958997786763110265681045825
274.042873526796463448644400639
279.052923269261229787687648229
283.988785583946742502263489019
288.850093685374476103009880145
293.63647530048670509418986134
298.347552530827115963148934269
302.982941708990649703450911305
307.54225324911062893811156484
312.02509149114184741409122804
316.431054538688817981691876209
320.759734090118848451728647467
325.010715262690118287395944144
329.183576409415556319625523033
333.277888928374185556851558047
337.293217064172846533029749823
341.229117701253007293095805868
345.085140148729924891892560037
348.860825916444993373555121211
352.555708481907002915567428637
356.16931304779461412835723282
359.701156289691066681667857618
363.150746093723530354084263431
366.517581283784217151685359562
369.801151338019185471933994574
373.000936094284620796047239785
376.116405444290403425124840771
379.147019016178335392215157538
382.092225845319139084418670038
384.951464033160241748046713474
387.724160394017816943462463126
390.409730089784460420404045934
393.007576252621737291705171764
395.517089595828896848949597528
397.937648013230467489932374757
400.268616167612488837067475915
402.509345068967453856452757431
404.659171643590952695469831353
406.717418295419951914014451864
408.683392461427615302439945076
410.556386163409799948518340087
412.335675559135079915905841408
414.02052049660961622507795585
415.610164076162965944460954483
417.103832226231510018672197255
418.500733300153135446951497171
419.800057703053457517232405558
421.000977560079825555576965821
422.102646439925106395272299054
423.104199150906138393163003066
424.004751630983911021584644931
424.803400958241268359005874153
425.499225514735674912688827502
426.09128534466344338470622944
426.578622757854725372426777952
426.960263242349270378979336922
427.235216765948621014286732301
427.402479567215705244963160403
427.461036562748952549645715831
427.409864531507643620010606842
427.247936280958336980948376589
426.974226057188185424539718023
426.58771653648084455243476014
426.087407835545868106218756588
425.472329110563836068956807469
424.741553494110362610011575014
423.894217361987791422502779099
422.929545255340198806195249268
421.846882245858752731682943142
420.645736181153889565792586095
419.325833171028009100404863831
417.887191008449233832552041685
416.330217173695897008105059633
414.655840986858697184087580184
412.865693911506765820558272404
410.962358911823711123492870081
408.94972075689729809179617139
406.833467164253994560811141099
404.621821085972273821856996652
402.326637713303735048003982941
399.965097096456463746266883958
397.562410087901918330614017074
395.1563358271192068143829112
392.805142349416222817571524507
390.602641137170433652091107119
388.709325938392744460745300428
387.425797821090162126181693155
387.404002046186896887583699454
390.519229176607050604383191291
416.708357320722220831642148195


==> anc/dPqg211.dat <==
# dPqg211
-1513.68424424201695911153213387
-1513.40962776996821688937526883
-1513.39124332937491143574758265
-1513.37164787149529271515719164
-1513.35076316861118467361785171
-1513.32850606071983191829712257
-1513.3047881540581372068120826
-1513.27951550195129838623819834
-1513.25258826700954836566354547
-1513.22390036364766232254836605
-1513.19333907985080533050705585
-1513.16078467705710227930190412
-1513.12610996697197444052215684
-1513.08917986407176076359994301
-1513.04985091249438838622158803
-1513.00797078595284199059587851
-1512.96337775924287703046174773
-1512.91590014984980524207341557
-1512.86535572809023714838503683
-1512.81155109415338854505638298
-1512.75428102033294855092192579
-1512.6933277566645784931412386
-1512.62846029810588820471614452
-1512.55943361131525692801613581
-1512.48598781900318233153729369
-1512.40784733974502191842103575
-1512.32471998105712327700738281
-1512.23629598344953028385430779
-1512.14224701307783087499645528
-1512.04222510052443227247233313
-1511.93586152314579255272291343
-1511.82276562832711384723269434
-1511.70252359488995554090991571
-1511.57469712980143453484045929
-1511.43882209723646193671908613
-1511.29440707694718199053858822
-1511.14093184879683662913033358
-1510.97784580021913521813084556
-1510.80456625326937625081219511
-1510.62047670784061793275208569
-1510.4249249975277643361511089
-1510.21722135453522959591352883
-1509.9966363799406465405022193
-1509.76239891554876188851612638
-1509.51369381349715938910234369
-1509.24965959970982150903527828
-1508.9693860272369278795939972
-1508.67191151547095262436964785
-1508.35622047119143828444606552
-1508.02124048736529259553827522
-1507.6658394156177117811707379
-1507.28882230829266013479779506
-1506.88892822604316384228911727
-1506.46482690693260420976897988
-1506.0151152930909927211323627
-1505.53831391105733354166066506
-1505.03286310205328015984828092
-1504.49711909857723134637192002
-1503.92934994388486640971930926
-1503.32773125113520115425336916
-1502.69034179923410792884867527
-1502.01515896270369555254022807
-1501.30005397325006583205751067
-1500.54278701109811144851337693
-1499.74100212461484630437477399
-1498.89222197725721928928414894
-1497.9938424214617264847940577
-1497.0431268997470015098131256
-1496.03720067403286074683414846
-1494.97304488499628498455601499
-1493.84749044419315753432055353
-1492.65721176268123279948444857
-1491.39872032099211898876747094
-1490.06835808652572376170971345
-1488.66229078578768839346213641
-1487.17650104036723163622806393
-1485.60678137716828673079046408
-1483.94872712516991809652525427
-1482.19772921291212855798661072
-1480.3489668829899744627006475
-1478.39740034210230338987722263
-1476.33776336765153345683650085
-1474.16455589453797914259570169
-1471.87203660864667080098168348
-1469.45421557659681945019073083
-1466.90484694462440126282206103
-1464.2174217430069907354392023
-1461.38516083622692081658717961
-1458.40100806311368272901558075
-1455.25762361551827711587174459
-1451.9473777086594038547469881
-1448.46234460115150189999049
-1444.79429702788426032072079982
-1440.93470111437760795298086241
-1436.87471184698916262367185117
-1432.60516917940475962470659326
-1428.11659486219705508071839233
-1423.39919008889008768628028288
-1418.44283405891425057847302106
-1413.23708356506861346993308193
-1407.77117372061492067528569706
-1402.03401994889524875690721398
-1337.46628681104347996173771172
-1285.86706217689172543506087496
-1241.72676941897760402056698681
-1202.67027261466838555297883939
-1167.39284211661828248168565833
-1135.07922726796310448830269689
-1105.17673001676227097166231446
-1077.28877867425307972917997546
-1051.1186523220817097012087088
-1026.43705937967152944834777519
-1003.06221052566555408127893293
-980.846933810212378734710570851
-959.669995422064657978598840476
-939.430052820998966245075827506
-920.041320857307167821685250934
-901.430389771337315357517049386
-883.53383979787269687154506351
-866.29642021607655690871735174
-849.669636925142265332966024558
-833.61064128405481341777057135
-818.081344844034694680163499791
-803.047705999981051599538679063
-788.479149249246196511146647409
-774.348087983881318101148389763
-760.629529013882613080123156172
-747.300742263960327181134347075
-734.340982923426762112001112379
-721.731256172400020803958293855
-709.454116740067977629841339805
-697.493497167688975829506943788
-685.834559887499122953438854842
-674.463569186306597940528030562
-663.367779869508997126815914845
-652.535340028701124956418198937
-641.955205781569426595486324423
-631.61706622435174091993371776
-621.51127713574421089998547099
-611.628802212623197918779577939
-601.961160814417533705738743878
-592.500381353714752221104448382
-583.238959602913945547070269006
-574.169821296060414805459882355
-565.286288495817534581714710365
-556.58204927132644268840999462
-548.051130296235815401382288699
-539.687872029657469049429862133
-531.486906187989467466453236523
-523.443135253875607598585020851
-515.55171380119714963428642736
-507.808031442863217667056970754
-500.207697232052626993659310064
-492.746525368096505606204736282
-485.420522075901458165366658848
-478.225873543130744923464691053
-471.158934812646463064815416737
-464.2162195392697549355740976
-457.394390529990402116877734737
-450.690250995563286449533521258
-444.1007364491453286153588549
-437.622907194403298274276224935
-431.253941351488045384913553341
-424.991128374532820895080403667
-418.831863018985020156264532843
-412.773639721201041849675518201
-406.814047356390845633625013954
-400.950764344250500993719052827
-395.181554074517752424279811856
-389.504260627270725777629946646
-383.916804765100872917277424911
-378.417180176360621978450482416
-373.003449950542235205345540125
-367.673743268511692028834390234
-362.426252291821492697214393347
-357.259229236677898747526702096
-352.170983619357743167606560909
-347.159879660971993838749151075
-342.224333840470432886161699213
-337.362812585685301798700454464
-332.573830093031420637587448309
-327.855946267224834989854596177
-323.207764773059190691595631276
-318.627931191895622193549568588
-314.115131276084037175996443212
-309.668089295046686078759454563
-305.28556646722362762705122789
-300.966359472508426684574864655
-296.709299040194976433054141256
-292.513248607816145384565662643
-288.377103046585075260492540003
-284.29978744945314528529852208
-280.280255978077337630134412047
-276.317490765246203524069415306
-272.410500869549833780011238484
-268.5583212792969772953289477
-264.760011962883346368983325199
-261.014656963000660994922361218
-257.321363532247437622547775879
-253.679261307861117403393171322
-250.087501523437938167813747238
-246.545256255642965735766610413
-243.051717704038805364958262399
-239.606097502278523324124758545
-236.207626059016958509554897188
-232.855551926995565356330979678
-229.549141198849813083745704694
-226.287676928275529807341945722
-223.070458575271931887794603625
-219.896801474254883745399090813
-216.766036323904616124861962455
-213.677508697678080261637673636
-210.630578573977687683156253948
-207.624619885025706888615680237
-204.65902008354735832391613321
-201.733179726415942804254946511
-198.846512074460408406278763241
-195.998442707679839083563198811
-193.188409155150648537559206879
-190.415860538950981963857609734
-187.680257231463147501758126296
-184.981070525448985733710269094
-182.317782316325093685348895006
-179.689884796094891920992620688
-177.096880158422791140731595549
-174.538280314362299866099733461
-172.013606618274929950537128328
-169.52238960350030601041813889
-167.064168727360065008055756567
-164.638492125099032639360832741
-162.244916372386866904858533791
-159.883006256021943318603374447
-157.55233455249679217789085464
-155.252481814100952649087775704
-152.983036162252742916246544379
-150.743593087766217768671497262
-148.533755257773548265661143941
-146.353132329036262323998092951
-144.201340767391276635582591751
-142.078003673089472499786218203
-139.98275061179576129464277822
-137.915217451030187061459344618
-135.87504620183965918705958625
-133.861884865499430266861915037
-131.87538728505246360033303755
-129.915213001503400092427143453
-127.981027114491962441716655579
-126.072500147278350497686771282
-124.189307915880509075392827988
-122.331131402210110346298501405
-120.497656631060707815665123523
-118.688574550807807196138945923
-116.903580917686579340177578427
-115.14237618351862882771357155
-113.404665386764644803845151477
-111.690158046784913235264117378
-109.998568061194576006543800132
-108.329613606205195463670541686
-106.683017039848635596012003508
-105.058504807983514753259101139
-103.455807352988530653250017469
-101.874659025050816835794285337
-100.31479799596117043743228471
-98.7759661753315034169467094005
-97.2579091291532218355576280863
-95.7603760006184386764986478727
-94.2831194331289826979771068534
-92.8258954954210862368150347171
-91.3884636087364255934687444587
-89.9705864759728551246992476715
-88.5720300127507265795039786795
-87.192563280333124330140501327
-85.8319584203406804483606187306
-84.4899905912038662337657953918
-83.1664379062977937121046644999
-81.8610813737066064179022299431
-80.5737048375664978411745060597
-79.3040949209382724015271874358
-78.0520409701621616440106216782
-76.8173350006493312518548370753
-75.5997716440661659686106337333
-74.3991480968690029593369101868
-73.2152640701485026870067036055
-72.0479217407443030425040321327
-70.896925703592000096525847686
-69.7620829252658401459996097206
-68.643202698681795275599574044
-67.5400965989269308863028497219
-66.4525784401821608749744178934
-65.3804642337066265833828068497
-64.3235721468530313642349532069
-63.2817224630843156249115364396
-62.2547375429630693980658247991
-61.2424417860860526512512556678
-60.2446615939371293970306691475
-59.2612253336328218296855775403
-58.291963302535556745526886208
-57.3367076937105098776608834687
-56.395292562202755899474545335
-55.4675537921122040641972480287
-54.5533290644445430278224970347
-53.6524578257171345669010160032
-52.7647812572994858121363255594
-51.8901422454685943805716320219
-51.0283853521601014598218559033
-50.1793567863968054853850731171
-49.3429043763766845188813633232
-48.5188775422031496999772985037
-47.7071272692408060853781425835
-46.9075060820805316430670750605
-46.1198680190982009402203960266
-45.3440686075918779148986722694
-44.5799648394827827871364071854
-43.8274151475658023449964618911
-43.0862793822957612058185050901
-42.356418789096104843807644938
-41.6376959861770638064796921125
-40.9299749428507732025237964278
-40.233120958331212795889832996
-39.5470006410072114254148119232
-38.8714818881771255038179092733
-38.20643386623415553095895802
-37.5517269912916073602541289505
-36.9072329102377368412989699476
-36.2728244822101378650769631002
-35.6483757604799451823402272454
-35.0337619747364250561041481922
-34.4288595137628192353455177276
-33.8335459084945912737448823473
-33.2476998154514992253934006448
-32.671201000535185576148942257
-32.1039303231842342494487291745
-31.5457697208788959815134807915
-30.9966021939879276042609681548
-30.4563117909502281053427418958
-29.9247835937841850437721984558
-29.4019037039178692672172497341
-28.8875592283334341746634518762
-28.3816382660192882586941223652
-27.8840298947238165998688402484
-27.3946241580046286187880813776
-26.9133120525675059594490900314
-26.4399855158894161137858286233
-25.9745374141201445289689683311
-25.5168615302572806874459519692
-25.0668525525894722307778691285
-24.6244060634030358230744278308
-24.1894185279471843246898413668
-23.7617872836532971741288791946
-23.3414105296038248543906973509
-22.9281873162465791444714203508
-22.5220175353503187197334309638
-22.122801910197694756037403298
-21.7304419860117736995213405645
-21.344840120612504472448554636
-20.9658994752996452801368781406
-20.5935240059588110480777587006
-20.2276184543874465349292343147
-19.8680883398376725189534459348
-19.5148399507730933258186265198
-19.1677803368367935384046732091
-18.8268173010278901894607031393
-18.4918593920841442724676901103
-18.1628158970682722038394448323
-17.8395968341557341223154314063
-17.5221129456219118139404955203
-17.2102756910267248020447039518
-16.9039972405948689441453194272
-16.6031904687899979396815663646
-16.3077689480813046875755080916
-16.0176469429010966607163307206
-15.732739403792097612560490208
-15.4529619617433472339143802069
-15.1782309227137110790510171937
-14.9084632623421554325642070647
-14.6435766208440860552061051417
-14.3834892980931962032859533541
-14.1281202488884182494856174282
-13.87738907840572494434790579
-13.631216037834681163363728926
-13.3895220201998052169892495887
-13.1522285563669608103013865952
-12.9192578112351668949286472064
-12.6905325801143833489941912425
-12.4659762852900060645790165136
-12.2455129727749860550286194386
-12.0290673092506740816974346445
-11.8165645791976855362513901096
-11.6079306822182804271751626888
-11.4030921305519608691316344956
-11.2019760467862040605342017324
-11.0045101617644729984282004102
-10.8106228126938808055325572337
-10.6202429414551282657002036004
-10.4333000931175887677073757348
-10.2497244146626811874601570948
-10.0694466539189502025727709921
-9.89239815871256610655847466288
-9.71851087623726342313534698735
-9.54771735264806064663598380762
-9.37995073288344347373026330141
-9.21514476072105226372018996857
-9.05323377907229259541435966325
-8.89415273052168722081530639187
-8.73783715811721012044290842019
-8.58422320641829055345190064505
-8.43324762280864893336716890198
-8.2848477590816291822431502335
-8.13896157330622624359821763325
-7.99552763198257519380817581309
-7.85448511249627263479140170614
-7.71577380588154477878058461086
-7.57933411990396312454739875272
-7.44510708247414145302949765996
-7.31303434540463095409829707324
-7.18305818852306792218158529614
-7.05512152415552532569016755875
-6.92916790199498082005065287481
-6.80514151437084510099671109169
-6.68298720193660211305581438895
-6.56265045979380339658741727299
-6.44407744407194033561956482868
-6.32721497898509860177131642548
-6.21201056438778789611791690835
-6.09841238385394737060823013397
-5.98636931330486416208188001519
-5.87583093021362182706971132303
-5.76674752341573104309674681776
-5.65907010355780222205638032004
-5.55275041421851590369882721072
-5.4477409437387511907995026853
-5.34399493780056652948113879586
-5.24146641279781485394274733041
-5.1401101700445434221095259415
-5.03988181087100777336374557947
-4.94073775266115309292417608188
-4.84263524588982309512364947369
-4.74553239222278945204131976542
-4.64938816374800250506159518086
-4.55416242341230164142785297064
-4.45981594674425382411261012445
-4.36631044495088238090261967137
-4.27360858948388618188151568624
-4.18167403817962405799480102639
-4.09047146308675626400655692668
-3.99996658010611489051570323881
-3.91012618057925726570328076968
-3.82091816497540044754445102746
-3.73231157884122541422838270185
-3.64427665119459000633610329162
-3.55678483556174771712530963773
-3.46980885387852314267626898371
-3.38332274349938032867957586241
-3.29730190758483052017413483241
-3.21172316916762227302279113807
-3.12656482923218261424117231953
-3.04180672918047438980922009755
-2.95743031810156233423802768516
-2.87341872531264295557129592315
-2.78975683869717057293332369099
-2.70643138943229761669878306571
-2.62343104377469866520074827969
-2.54074650266284648799665262016
-2.45837060999723915375932506539
-2.37629847058072653991537450219
-2.29452757884236784919176333503
-2.2130579596343772073176434891
-2.13189232258789533071051171162
-2.05103623174605712751361984929
-1.97049829247025033812372985834
-1.89029035794785145067186882179
-1.81042775803013032507179454871
-1.73092955361412788604826943793
-1.65181882037365367124885834679
-1.57312296637009532909108505463
-1.49487408897015704718144524713
-1.41710937761348571153876908839
-1.33987157037327983052089543028
-1.26320947402506015535327051915
-1.18717855960261357100823519104
-1.11184164834150118016908165728
-1.03726970672203315858189211501
-0.9635427743563826112354026231
-0.890751055197614102150886650923
-0.818996211687344922933830984063
-0.748392914062966069168850003597
-0.679070714740521195667034266948
-0.611176343031052721800797387589
-0.544876552564189524294521380126
-0.480361709557638535681515139493
-0.417850396342870079242984070737
-0.357595442632139334509071791726
-0.299892026987065146928938859505
-0.245088892664824051533060296124
-0.193604465570602972958617059265
-0.145951141413415388403716612435
-0.102774239643548447081390439161
-0.0649201202543668260559706499942
-0.0335717175901927712729010451486
-0.0105851095802463629720435053198
0


==> anc/dPqg220.dat <==
# dPqg220
610.431631116726673492404850426
610.317829878445858943453745894
610.311521693384220554002893505
610.304883864091144749976910493
610.297900618804395002186008907
610.290555538208014666589527896
610.282831537019454996637450893
610.274710845742507627326679316
610.266174992665059878856428362
610.257204786188340147476684662
610.247780297582468990831243668
610.237880844271799713536440521
610.227484973762740483241962504
610.216570448336517986160882215
610.205114230639689462917877569
610.193092470316153905522582545
610.180480491835971413946599409
610.167252783688488019669748934
610.153382989120095838305498133
610.138843898610447372197161116
610.123607444295097932876928211
610.107644696557378489916930967
610.090925863027806524114657482
610.073420290245524655980431104
610.055096468253111599123890236
610.035922038413628074188995161
610.015863804756926811460567583
609.994887749181049398545162409
609.972959050853925035351793059
609.950042110180540701363538469
609.926100577721223219912454183
609.901097388467605496037784177
609.874994801904174798723549853
609.847754448304940798529838568
609.819337381736621685008790708
609.789704140261719199834329369
609.758814813856811945116415877
609.72662912058319622427437076
609.693106491568479676066479402
609.658206165378697142378595947
609.621887292380757794000275611
609.584109049714307556763292533
609.544830767510131641178690599
609.504012067008726355353071989
609.461613011247299904988742083
609.417594268995842633616981373
609.371917292632620428648067135
609.324544510656027780459356314
609.275439535532677080697887552
609.224567387580332881267411399
609.171894735578201271488493114
609.117390154785470548016806685
609.061024403031118424310057891
609.002770715513029717759391746
608.942605118911506024026753406
608.880506765380311608137626124
608.81645828692641489429025365
608.750446170626384520274051569
608.682461155051713040355902907
608.612498648185791292068691097
608.540559167010347402341439848
608.466648798817277990296642477
608.390779684161185431053060847
608.312970521206704513597209635
608.233247091040816748877555649
608.15164280331161634145401557
608.068199261319047846835562445
607.982966845417445936775531191
607.896005313291551782419832796
607.807384415334142995584474189
607.717184522981374847644668615
607.625497267448054773425461667
607.532426185845799915624872437
607.438087371158562913597273942
607.342610121988312196360260208
607.246137587364420562545317812
607.148827401228982837557809322
607.050852300462004211602858498
606.952400719490040193916460849
606.853677353623991099531305915
606.754903682290611113088620606
606.656318442251813946988588704
606.558178039739639482281623321
606.460756889166038351250665655
606.364347664688326237703142939
606.269261449415778461814023025
606.175827765422516231248864335
606.084394465978318711475732584
605.995327469513605713118953917
605.909010312788468399222485383
605.825843498528721926574060705
605.746243610414480658678438098
605.670642165748176654256054357
605.599484173378182922242188529
605.533226361499617253987110244
605.472335036783222093158855682
605.417283532883495959482791146
605.368549202734803924831568377
605.326609905144506434658667721
605.291939932019785913620073039
605.265005318103354307072187552
605.246258470324958766167806206
605.494081648210033823447932855
605.998856124874655876848199021
606.467727125301471790875317646
606.833287738018797099721487756
607.079502784288626317678933051
607.206087308878535656477613402
607.218076168127449614677183672
607.122175566039232329323205051
606.925365801169746216401968115
606.63435356270405629087868873
606.255371382352833673631488202
605.794125065093504005649077659
605.255804423352439062676063658
604.645119633350835596733745123
603.966346049952641839013943233
603.223369685184409440724018547
602.41972996281956480651640272
601.558658464302044775066209273
600.643113379575787543662839516
599.675809833969978740840065546
598.659246452709567229544623488
597.59572858375837457615999246
596.487388596121456923356550283
595.336203639256463829404019564
594.144011207464045064398670204
592.912522809733027829639208527
591.643336004569914400815812179
590.337945022515893268443920785
588.997750166806416142436396055
587.624066154826930855629274299
586.21812953927061473585956829
584.781105327726038578404223824
583.31409290232533748620814326
581.818131326612034111249327693
580.294204114538082881433283953
578.743243526122018336657510223
577.166134445495936019822313083
575.563717889586517367034851142
573.936794189303038987340849973
572.286125879666497805714539632
570.612440330661058952411083747
568.916432146598869241146611572
567.198765358359127564731105925
565.460075429906346126227534098
563.700971097939201193449610042
561.92203606131013691021957454
560.123830534936493897931254035
558.306892681253955253533382625
556.47173993080677866196980741
554.618870202296414425327975337
552.748763031295130983088162068
550.861880615852492654598619907
548.958668786361515092914822763
547.039557906292342587765424562
545.104963709730919547691716543
543.155288081066869504931846202
541.190919781648784061478108308
539.212235127757878406949311399
537.219598623835179084967258328
535.213363554526760514874917604
533.193872538780576285901840088
531.161458048932402269542616749
529.116442897453205314927360411
527.059140693792290772611367137
524.989856273536739386868870124
522.908886101915188638768560928
520.816518653500555124208740174
518.713034769809736886955617419
516.598707996356836445080918054
514.473804900588386265947109554
512.338585372013010542410986589
510.193302905732659522860991166
508.038204870486890543692242732
505.873532762234656047277117255
503.699522444218817619496169534
501.516404374386358693005181588
499.324403820971325212017460959
497.123741066987266987766212697
494.914631604320832995808086828
492.697286318067700490778707153
490.471911661705751415634033287
488.238709823657956911857964019
485.9978788857584391851864789
483.749612974099332988290458276
481.49410240270308200861941488
479.231533810434422436889927225
476.96209029153829624266638395
474.685951520164092116257129074
472.403293869212744758769950831
470.114290523821163369303275774
467.819111589778054094509898154
465.517924197146309645126041598
463.210892599349635998836249292
460.898178267964856505333702803
458.579939983446273670064067054
456.256333921994483727766331429
453.927513738769042628008444604
451.593630647632295703273218117
449.254833497600435449620273164
446.911268846167377140789056886
444.563081029657280688648710073
442.210412230752444640614206301
439.853402543334804487195610007
437.492190034771336763028967661
435.126910805766260801475258077
432.757699047896002952488746356
430.384687098936408255554786733
428.008005496085619503767890067
425.627783027180363485759316364
423.244146779998061477042901638
420.857222189732190474235861665
418.467133084723639913441902455
416.074001730526414191848453229
413.677948872381904383333800586
411.279093776172074788070521588
408.877554267918264457954838202
406.473446771888874945112879365
404.066886347375988750874631987
401.657986724197924902801254304
399.246860336981876339682289597
396.833618358278076828000752404
394.418370730554402291636100607
392.001226197117912800933407733
389.582292332007577836435207379
387.16167556890029026718036963
384.739481229070255815359996679
382.315813548439937224920691884
379.890775703758929030344847701
377.464469837945433325559405397
375.036997084623393291549165896
372.608457591886813889369405107
370.178950545321352872098007878
367.748574190311895271025033837
365.317425853663526245724078364
362.885601964562086430324620489
360.45319807489932671154084808
358.020308878986572046666237287
355.587028232679753018977413838
353.153449171937666102382720569
350.71966393083437604110287198
348.285763959045773509516857617
345.851839938829445646013235604
343.417981801516203662564349981
340.984278743530838183071870748
338.550819241958937066554087243
336.117691069675900168412026663
333.684981310053618851970829408
331.252776371259653267727237195
328.821162000163135762808528502
326.390223295861052663514216139
323.960044722838007580155290745
321.530710123772045895383274909
319.102302731998620877809514963
316.674905183644305652765661345
314.24859952944140087536718942
311.8234672462341542696910921
309.399589248186894167952019545
306.977045897703983811120397723
304.555917016071125519776327214
302.136281893827183026198286154
299.718219300875345440321223716
297.301807496342126714322269017
294.887124238192379327917620973
292.474246792608199534712303796
290.063251943139313223419993486
287.654215999632255626999402106
285.247214806945394162373639701
282.842323753456591040135772319
280.439617779370060414431976624
278.039171384828743243436187894
275.64105863783830122267114266
273.245353182008618684333523922
270.852128244118497797003561614
268.461456641509037345381498191
266.073410789310998433907704548
263.68806270751128127620723823
261.305484027863465458060064921
258.925746000647201366685433411
256.5489195012810825520557259
254.175075036793477331175499085
251.804282752155652683306009164
249.436612436481384146779589406
247.072133529097111763629233246
244.710915125486573886839730404
242.35302598311372763880335354
239.998534527127646772210979178
237.647508855952974430689563778
235.300016746769399640896382266
232.956125660883522105187563532
230.615902748996369828388240394
228.279414856369738136441360669
225.946728527894426570044654999
223.617910013063361812038001192
221.293025270852510090122738469
218.972139974512401250572394796
216.655319516273008794927455285
214.342629011964655487835986398
212.03413330555754256407093475
209.729896973622431976187864911
207.429984329714945426882926764
205.134459428685881022955254709
202.843386070919888177209029791
200.556827806504783782020816483
198.274847939333737599850414483
195.997509531142502182530460666
193.724875405483812368034551735
191.45700815164103144019399703
189.193970128483075307248500199
186.935823468262602496912813494
184.68263008035941632042168063
182.434451654970986171124356665
180.191349666751957543613940998
177.953385378404484939600592555
175.720619844221188322711837628
173.493113913582502155419527813
171.270928234410156259919753351
169.054123256578499756807153335
166.842759235285353119718376242
164.636896234384048912802914847
162.436594129678299026006035382
160.241912612181505168838712863
158.052911191342110007686969185
155.869649198236568618887633979
153.692185788731503866856967161
151.520579946616594893568128954
149.354890486709735115684436421
147.195176057935984964721739786
145.041495146381835072817401268
142.89390607832628770417030067
140.752467023250257965237397786
138.617235996825791703738428007
136.488270863886594039064331254
134.36562934138136116973533342
132.249369001311408495418420603
130.139547273654090193472034526
128.036221449273509228398755693
125.939448682820022376013365446
123.849285995620052245462338316
121.765790278557727518324169336
119.689018294949883735874071151
117.619026683415969998515293139
115.555871960744421945164583485
113.499610524757078409538839495
111.450298657173238264263091573
109.407992526474975227122976921
107.372748190775351886677399006
105.34462160069119998262065294
103.323668602222162131573894008
101.30994493963772080961202422
99.3035062583739735837619912679
97.3044081079419494280499572682
95.3127059448492995751194822076
93.3284551355372378596940544069
91.3517109593346500314783626707
89.3825286114313391877954354454
87.4209632058724254453215075959
85.4670697785759723909661265504
83.5209032903759708904759116445
81.5825186300928726676399832318
79.6519706176339318874606866906
77.729314007125682987095190871
75.8146034900809574168244806342
73.9078936986029210131065204049
72.0092392086286976766361023016
70.1186945432152341375352466599
68.2363141758701551434352241352
66.3621525339304587105974649954
64.4962640019920074613810206045
62.6387029253928848846621220672
60.7895236137538049757125741172
58.9487803445788905420323508457
57.1165273669202699342912877248
55.2928189051100845408098691091
53.4777091625636505676654715791
51.6712523256576789488112948413
49.8735025676876272652156138994
48.0845140529084379152305479259
46.3043409406631081324914622158
44.5330373896037405047624448011
42.7706575620099381733557387079
41.017255628209637712583927136
39.2728857711077156900376501389
37.5376021908279630479483082773
35.8114591094742957547587268474
34.0945107760173617666346389119
32.3868114713130144115119694559
30.6884155132594521598079795368
28.9993772621001757769748903459
27.3197511258802875782719173565
25.6495915660640555641735544395
23.9889531033220893798034641453
22.337890323496927235621846141
20.6964578837563152328290124922
19.0647105189439752158574962278
17.4427030481382067796722787842
15.830490381429256057125637723
14.2281275269270112994977728109
12.635669598011256194859480709
11.0531718208374297774644292506
9.4806895421116104084845245051
7.91827823714926473444447040977
6.36599351823318520838093850665
4.82389114328698655524658881247
3.29202702488154779667295434284
1.77045723959287794170206062018
0.259238037731056574790084610417
-1.24157414653883768076049841848
-2.73192268466153980795369958989
-4.21175074271841838225291916126
-5.68100126999099240592201502507
-7.13961698703413360868475961598
-8.58754037323010655458154650503
-10.0247136537926148489881276483
-11.4510787861878762617264179332
-12.8665774459374275716896963671
-14.2711510117648446898433403555
-15.6647405500458366284992387148
-17.0472867985182126393233708497
-18.4187301492050075647244599738
-19.7790106305005558218093593841
-21.1280678883655012922821870845
-22.4658411665725873330303297094
-23.7922692859405531249047542491
-25.107290622488530509653175681
-26.4108430844379455483595934463
-27.7028640879830322227973050061
-28.9832905317446069671837830561
-30.252058769814670234690931148
-31.509104583291625497216536894
-32.7543631501973585364134145096
-33.9877690136580120945231763963
-35.209256048219922833158698265
-36.4187574241607457445924213057
-37.6162055696431470688823683979
-38.8015321305444542222991512632
-39.974667927780143800851656766
-41.1355429119218365137559563526
-42.2840861148913338944103604394
-43.4202255984909272610396988587
-44.5438883995064493762004317828
-45.6550004710929954762368200433
-46.7534866201235346143736352134
-47.8392704401473276694055499391
-48.9122742395676589807611734099
-49.9724189646062871040934194289
-51.0196241165745432399075950988
-52.0538076629173561567433069341
-53.0748859414357272010108636244
-54.0827735570242241350982383187
-55.0773832701816209132852173559
-56.058625876463363319795376582
-57.0264100759422900512145398623
-57.9806423316268508624135105921
-58.9212267156513948967932712817
-59.848064741897913240028600059
-60.7610551835292625611673943675
-61.6600938737059785971764437362
-62.5450734875169979541668106842
-63.4158833028724962674904525237
-64.2724089377767586823822587454
-65.1145320610108970797588068086
-65.9421300727974712739232724266
-66.755075751477011241967054168
-67.553236861581870295423647807
-68.3364757179230182439788856862
-69.1046486993817243238653012385
-69.8576057049844458583320089434
-70.5951895434896594159591330214
-71.3172352460709744682325922129
-72.0235692896657294930297085714
-72.7140087160737364873935028413
-73.3883601288077187203797995541
-74.0464185458446606138192009203
-74.6879660815784108532248319298
-75.3127704251226088709623547371
-75.9205830742436862551886989049
-76.5111372740452219568867638353
-77.0841455962833317834136037228
-77.6392970777501755048153241443
-78.1762538129234683254525300168
-78.6946468647325499167717510581
-79.1940713144328751426767746511
-79.6740802121111447307114374316
-80.1341771054719503627224587091
-80.5738067041256032590538389466
-80.9923430601794760568064892794
-81.3890743816682417718584295656
-81.7631831894235644797842424286
-82.1137198864309785369656683529
-82.4395667612972846763962619266
-82.739387672201066063681637056
-83.0115555153476467262462779902
-83.2540437300462084043698805298
-83.4642565267373918475148118271
-83.6387480415921336765575266354
-83.7727249241054659475206473371
-83.8590964856313335942277039454
-83.8867041528429638639055533733
-83.8849061660173446002626432428


==> anc/dPqg221.dat <==
# dPqg221
-192.
-192.013071008451139233098833744
-192.013912812299464082510778727
-192.014807490286169938013099304
-192.015758257841318058638083974
-192.016768517545510097972978262
-192.017841869347632683628313462
-192.018982121284850775706912202
-192.020193300724761023801679988
-192.021479666149959542110710611
-192.022845719505576849773372291
-192.024296219130578830311833026
-192.025836193293818359554655747
-192.027470954355938841244704777
-192.029206113578268509651492916
-192.031047596599792304730986084
-192.033001659603134677970623325
-192.035074906190219030143521052
-192.037274304987873617646983914
-192.039607208003114419640488877
-192.042081369747135989376135035
-192.044704967146163598828241671
-192.04748662025624431696167856
-192.050435413797759623399914622
-192.053560919523904503328482961
-192.05687321943557248271316281
-192.060382929852985423922347955
-192.06410122635198153073235403
-192.068039869570092910546424006
-192.072211231884370625627597267
-192.076628324959313083822926184
-192.08130482815918256792161998
-192.086255117814411223183788184
-192.09149429732665509283127102
-192.097038228091302404667208106
-192.102903561209826044087123673
-192.109107769957231712879959223
-192.115669182961930063683753125
-192.122607018046585922897981019
-192.129941416668798506533061282
-192.137693478889766065805279794
-192.14588529878730397241881583
-192.154540000216628375464429265
-192.163681772808093615322171747
-192.173335908075479475840294498
-192.183528835491356174701145272
-192.194288158367395611499343087
-192.205642689357124106133569673
-192.217622485376393978067549275
-192.230258881712649763738851099
-192.24358452506773176437636032
-192.257633405250337848372948698
-192.272440885203187223924133753
-192.288043729016220363340117515
-192.304480127540639957828324744
-192.321789721179050258076445078
-192.340013619384176492755649267
-192.359194416352420411453699678
-192.379376202348598147423899371
-192.400604570044365481478209376
-192.422926615194802870840497921
-192.446390930915134220746930507
-192.47104759475230110069751176
-192.496948147673805144227458964
-192.524145564018547942252441293
-192.552694211371006696544167676
-192.582649799230636351829838277
-192.614069315252519890473011247
-192.647010947732616548187859655
-192.681533992901084755631557683
-192.71769874546966746871054837
-192.755566370753589763197664496
-192.795198756554382123212037542
-192.836658342847039924710638458
-192.880007927162474315865038244
-192.92531044339379780388476951
-192.972628711582096518489323226
-193.022025156053428501815475801
-193.073561489083292234953081679
-193.127298357057150777629041942
-193.183294945875172576549122936
-193.241608542115536897997764496
-193.302294046222804033211329945
-193.365403433725297876550908068
-193.430985160207495159804445905
-193.499083505469337114916749879
-193.569737851993419758549646139
-193.642981892512387192778623079
-193.718842761121717085753769221
-193.797340082016571644374731111
-193.878484929544560469915194058
-193.962278692858131101475842629
-194.048711838019803274793508575
-194.137762559959442502817532145
-194.229395316203974579191553239
-194.323559233795002069976917398
-194.420186380277181942291109982
-194.519189889078277695372556347
-194.620461929008629548057180505
-194.723871506981279720408915582
-194.829262092391761317077181545
-194.93644905089590498128514228
-195.918425845223811024838981683
-196.430683526613064902684531205
-196.688311525140500837250523868
-196.780074619145646598642275732
-196.753120849911559247300977368
-196.6360859175636123110232774
-196.447904700017591197865863382
-196.201861119275903787364478308
-195.907691806537063795440730885
-195.572778689024777433164516121
-195.202871195333044273479872217
-194.802546828368704762410191334
-194.375517404172291718515929654
-193.924839803948360453093290222
-193.453065266312229624678112625
-192.962347780338021542112762203
-192.454524474571430333152650275
-191.931176352333258394280236942
-191.393674932801089531881607381
-190.843218590454954069372338415
-190.280861236406239834698512665
-189.707535219872300085017383631
-189.124069807476482696642854034
-188.531206237095768728524364055
-187.929610088349608870233096262
-187.319881529368651273616375282
-186.702563866863201506931247767
-186.07815072884682582027670902
-185.447092136577049172261667841
-184.809799667413319331191017623
-184.166650868517919006091805068
-183.517993049211316849313064204
-182.8641465548852924148332701
-182.205407605897218922936397419
-181.542050769515512770009376848
-180.87433112079694102747857153
-180.202486138532786561832181645
-179.526737374561842604818590493
-178.847291928403139905213947907
-178.164343753995955546944062722
-177.478074821106802860684948443
-176.788656150484767952612796742
-176.096248738970872715175228503
-175.40100438837864765051376748
-174.703066449970483543762505081
-174.002570494684984036742249823
-173.299644917866401216916353665
-172.594411486061642444476837098
-171.886985832445605357170045668
-171.177477906581153797575011665
-170.465992383490970980118898474
-169.752629036394421079621829049
-169.037483076926653515276815803
-168.320645466195664364798919545
-167.602203199634431378085130004
-166.88223956826004112442354922
-166.160834398651986463547292664
-165.438064273700882498953201968
-164.714002735951148124316656305
-163.988720475162027281705022516
-163.262285501536707798949435628
-162.53476330591587148286377633
-161.80621700809691831308677761
-161.076707494320914718120513801
-160.346293544863940827074117082
-159.615031952576172976070142015
-158.882977633129206512525654347
-158.150183727658484371364358403
-157.416701698422114284343538495
-156.682581418038851036913178009
-155.947871252815740324829904044
-155.212618140629130015720651489
-154.476867663780811533772194125
-153.740664117213399614098320687
-153.004050572435204659434976179
-152.267068937474371320554039593
-151.529760013154575434216841429
-150.792163545959760484354644014
-150.054318277732965304275612173
-149.31626199243399221735182616
-148.578031560162264573034814982
-147.839662978634526134642347495
-147.101191412291866278267737934
-146.362651229196758680743223786
-145.624076035868238802849436108
-144.885498710191894049815069166
-144.146951432530890541190176131
-143.40846571515471434891795062
-142.670072430093575739986473683
-141.931801835518434509327820998
-141.193683600739283207450793671
-140.455746829907610494283160389
-139.718020084502802945150188191
-138.980531404676580056960569315
-138.243308329524348681224139871
-137.506377916347568886120046141
-136.769766758966806584560658067
-136.033501005141076009823524747
-135.297606373145317331900875565
-134.562108167554384311265809845
-133.82703129427870937558558785
-133.092400274893846674821913645
-132.358239260303347383398454509
-131.624572043771877493549898894
-130.891422073363129970284786075
-130.158812463814895307669494853
-129.426766007881623485343593356
-128.695305187172923542563912233
-127.964452182514693037628886236
-127.234228883857938113854379696
-126.504656899758826222505807688
-125.775757566452099048679832905
-125.047551956538654879268435176
-124.320060887306880246003914227
-123.593304928706163484468138705
-122.867304410989951739568964289
-122.142079432044712291291616575
-121.417649864420223702439722522
-120.69403536207574745160601573
-119.971255366855812039947172458
-119.249329114708575027452408825
-118.528275641659010358819666876
-117.808113789548495266492265987
-117.088862211551739839924210464
-116.370539377481410119629132363
-115.653163578890239628304147923
-114.936752933979902109381568915
-114.221325392325427612719842114
-113.506898739423482826283787779
-112.793490601072402737567231799
-112.081118447591452499891835
-111.36979959788641409036782332
-110.659551223368230414465920753
-109.95039035173109848580007644
-109.242333870596081841689365056
-108.535398531026009193923276534
-107.82960095091714029677073516
-107.124957618272810059020729971
-106.42148489436400702735226605
-105.719199016781601587773409446
-105.018116102384711697703159539
-104.318252150149478860425235838
-103.619623043922323628090714201
-102.922244555081557462128673094
-102.226132345111045631008787302
-101.531301968089443368735282758
-100.837768873098364177792256935
-100.145548406552684399742440215
-99.4546558144560414925273133678
-98.7651062445844443754473900063
-98.0769147486007822907424120966
-97.3900962841028934726513358529
-96.7046657166077361249462945083
-96.0206378214740914246537796045
-95.3380272857661211540919414489
-94.6568487100600007976490235765
-93.9771166101957522257459986558
-93.2988454189763081463369725605
-92.622049487815753071372152587
-91.9467430883386023751046171039
-91.2729404139319018810855215269
-90.6006555812518550871989957382
-89.9299026316866134181761704129
-89.2606955327767965898903542204
-88.5930481795952450979320461402
-87.9269743960874448336874004461
-87.2624879363740047235445170844
-86.599602486016511929395564026
-85.9383316632480353984857311814
-85.278689020169497273258703018
-84.6206880439130827402068580522
-83.9643421577738121910874073698
-83.3096647223103549771932550643
-82.656669036416121450979817119
-82.0053683383616293084994324136
-81.3557758068091013756173787157
-80.7079045618002148309549995204
-80.0617676657178863439305785163
-79.4173781242229436467841971127
-78.7747488871665015790720903026
-78.1338928494788295698904755425
-77.4948228520354677889867360377
-76.8575516825013207385161505673
-76.2220920761534298115030145152
-75.5884567166831002532845899468
-74.9566582369780329736082722222
-74.3267092198850877177306858432
-73.6986221989542811656433775681
-73.0724096591646015427786012848
-72.4480840376322002489858082725
-71.8256577243015008032354810077
-71.2051430626197460195609269016
-70.5865523501954857373690015771
-69.9698978394414895905233808089
-69.3551917382025521804172164318
-68.7424462103686415861975495845
-68.1316733764738263695839722264
-67.5228853142814010830640071771
-66.9160940593556157408135007022
-66.3113116056204007350111751984
-65.7085499059054652511117845018
-65.1078208724801343301529496708
-64.5091363775752773214943480727
-63.9125082538936685438177807396
-63.3179482951091095050841798227
-62.7254682563546310037641274659
-62.1350798547000828252798953034
-61.5467947696194085413517002692
-60.9606246434478930987999023397
-60.37658108182966143208507196
-59.7946756541556972349911468141
-59.2149198939926422666118925237
-58.6373252995026281311066129644
-58.0619033338543843461126921306
-57.4886654256258586884189853199
-56.9176229691985782652772858075
-56.3487873251439724938751387637
-55.7821698206018721688548893711
-55.2177817496513920476844856703
-54.6556343736743978759848092663
-54.0957389217117524998686739577
-53.5381065908125296606514786237
-52.9827485463763782300661978586
-52.4296759224892140128595526955
-51.8788998222524108102369408704
-51.3304313181056571942898857419
-50.7842814521436403828471600532
-50.2404612364267137190260726828
-49.6989816532856995433161865488
-49.1598536556209746917879013074
-48.6230881671959814557446081824
-48.0886960829253025898560679681
-47.5566882691574348518013858709
-47.0270755639523915912324414544
-46.4998687773542610741926480112
-45.9750786916588435259604850771
-45.4527160616764862958106345822
-44.9327916149902330867757471449
-44.4153160522093998477175448075
-43.9003000472186866896278865918
-43.3877542474229320590032422547
-42.8776892739876123744605170157
-42.3701157220751874047378426231
-41.8650441610773888332519664949
-41.3624851348435467130103648211
-40.8624491619050458625858923177
-40.3649467356960016858718769497
-39.8699883247702424123899996126
-39.3775843730146823480871267763
-38.8877452998591683960121302629
-38.4004815004828798492992331765
-37.9158033460173592729045003981
-37.433721183746250173037517889
-36.9542453373018151018074413251
-36.4773861068583058569451333352
-36.0031537693222555103532867488
-35.5315585785197601325382605485
-35.0626107653808162706375158745
-34.5963205381207784838000210137
-34.1326980824189995392039104039
-33.6717535615947142231781460859
-33.2134971167802261229740688756
-32.7579388670914551840158346593
-32.3050889097959023433165461681
-31.8549573204780860806109930982
-31.4075541532025043131162425443
-30.9628894406741736862338000333
-30.520973194396796979551325237
-30.0818154048286080538391155973
-29.6454260415359425090674141404
-29.2118150533445810045431876192
-28.7809923684889110088730771369
-28.3529678947589515984402356983
-27.9277515196452848073162594713
-27.5053531104819359479352869176
-27.0857825145872442693942575988
-26.6690495594027642979072228476
-26.255164052630237210764215189
-25.8441357823666706301926469485
-25.4359745172375642858907212735
-25.0306900065283180838288863625
-24.6282919803138582333584898242
-24.2287901495865162239174213419
-23.8321942063821946058998510803
-23.4385138239048527168075381863
-23.0477586566493447028960999024
-22.6599383405226414174687486973
-22.2750624929634670290741725937
-21.8931407130603804454795892009
-21.5141825816683309517820951784
-21.1381976615237167727803807705
-20.765195497357974600164571847
-20.3951856160097274736242826499
-20.0281775265355177710730478748
-19.6641807203191514463088316065
-19.3032046711796790520608209841
-18.9452588354780385020149457981
-18.5903526522223839565838370621
-18.2384955431721246634265329505
-17.8896969129406970445798332563
-17.5439661490970927971022987937
-17.201312622266165262933290484
-16.8617456862277358258267254694
-16.5252746780145216083392617969
-16.1919089180089052695550870043
-15.8616577100385672441464111298
-15.534530341471000315144097628
-15.2105360833069259760820450968
-14.8896841902726316126484835651
-14.5719839009112471193044921611
-14.2574444376729791622023213569
-13.9460750070043209058510128401
-13.6378847994362546370414651381
-13.3328829896714643452738824138
-13.0310787366705749540528118849
-12.7324811837374345416627125535
-12.4370994586034555431525427747
-12.1449426735110305869916061601
-11.8560199252960382899690389037
-11.5703402954694540121615604278
-11.2879128502980802599614099795
-11.0087466408844111190187376957
-10.7328507032456448002968720219
-10.4602340583918580910581588756
-10.1909057124033562182921042282
-9.92487465650721135467211114701
-9.66214986715300272639385818014
-9.40274030608777101802470760341
-9.14665492043019951160237471333
-8.89390264274403414549069102629
-8.64449239111075443276407910473
-8.39843306920150693898874489653
-8.15573356634831278504083687512
-7.91640275761456041189784536078
-7.68044950386479462101176650645
-7.44788265183381268577785348949
-7.21871103419507811661217399529
-6.9929434696284624541098342044
-6.77058876288732526154272364899
-6.55165570486494228944392571523
-6.33615307266029159109218013208
-6.1240896296432071782342242465
-5.91547412551890962124920514184
-5.71031529639192281705473805272
-5.50862186482938597126894196763
-5.31040253992376966837042204249
-5.1156660173550047347352594287
-4.92442097945203243437614276154
-4.73667609525378437586623078372
-4.55244002056960035120435005208
-4.37172139803909217317657505095
-4.19452885719146142700258818796
-4.02087101450427890463647920805
-3.85075647346173334593627169594
-3.68419382461235696994228614415
-3.52119164562623514163159252118
-3.3617585013517073846666281128
-3.2059029438715668187550778532
-3.05363351255876497121194913789
-2.90495873413162878609206763439
-2.75988712270859653077259130299
-2.61842717986247917904311347176
-2.48058739467425373153988178901
-2.34637624378639481867677445907
-2.21580219145575081801686747791
-2.08887368960597060723430640121
-1.96559917787948696537801341541
-1.84598708368906252900935632134
-1.73004582226890410588966563002
-1.6177837967253510471862926668
-1.50920939808714327959509265283
-1.40433100535527450129154049772
-1.3031569855524359501722613609
-1.20569569377205605938503017133
-1.11195547322694122362100197953
-1.02194465529752281001206883816
-0.935671559579715459694005838411
-0.853144493932391640118857018293
-0.774371754524477323985356043256
-0.699361625881673588162725550323
-0.62812238093280884517068325042
-0.560662281055826340607683332367
-0.496989576123411472352139960575
-0.437112504548263411360408621067
-0.381039293328015429414396761516
-0.328778158089808266195529323604
-0.280337303134520796546008295391
-0.235724921480662188689362696887
-0.194949194907929675487529370397
-0.158018294000435993479312869941
-0.124940378189610478444032874745
-0.0957235957967777415342563778734
-0.0703760840754177865932721374562
-0.0489059692531113670876841189827
-0.0313213665731743201151906756486
-0.017630380335984555164992885466
-0.00784110394000531668673929725411
-0.00196161992250828203753158922252
0


==> anc/dPqgREG.f <==
      REAL*8 FUNCTION dPqgREG(IO,z,as,NF,LARIN)
*     -----------------------------------------
*
      IMPLICIT NONE
*   
      REAL*8 as,z,LQ,NF,flav,PI,z2,z3,z5,G,li4half,ln2
      REAL*8 w(20),LARIN,m1n,T1,T2,T3
      REAL*8 SXPqg,LXPqg,GXRPqg
      INTEGER IO
*
      T1=SXPqg(IO,z,as,NF,LARIN)
      T2=LXPqg(IO,z,as,NF,LARIN)
      T3=GXRPqg(IO,z,as,NF,LARIN)
*
      dPqgREG = T1+T2+T3
*
      RETURN
      END


==> anc/daind.f <==
      DOUBLE PRECISION FUNCTION DAIND(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     --------------------------------------------------------------
C************************************************************************
C
C---  INTEGRATION ROUTINE:
C     CF. Piessens, R., An Algorithm for Automatic Integration. 
C     Angewandte Informatik, 9 (1973), 399--401.
C     To be quoted at any use
C
C************************************************************************
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      EXTERNAL FUN
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE      
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
      RANG(KK+1) = RANG(KK)
180   CONTINUE
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE      
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND=AIND1
      RETURN
      END


==> anc/daind1.f <==
      DOUBLE PRECISION FUNCTION DAIND1(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     ---------------------------------------------------------------
C************************************************************************
C
C---  INTEGRATION ROUTINE:
C     CF. Piessens, R., An Algorithm for Automatic Integration. 
C     Angewandte Informatik, 9 (1973), 399--401.
C     To be quoted at any use
C
C************************************************************************
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      EXTERNAL FUN
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE      
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
      RANG(KK+1) = RANG(KK)
180   CONTINUE
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE      
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND1=AIND1
      RETURN
      END


==> anc/delta.m <==
0


==> anc/large-x.m <==
(-20*as*NF*Log[1 - z]^2)/3 + 
 as^2*(NF^2*((616*Log[1 - z])/81 - 8*z2*Log[1 - z] + (200*Log[1 - z]^2)/27 + 
     (20*Log[1 - z]^3)/27) + NF*((-2566*Log[1 - z])/27 + 84*z2*Log[1 - z] + 
     (1040*z3*Log[1 - z])/9 - (1900*Log[1 - z]^2)/9 + 
     (520*z2*Log[1 - z]^2)/9 - (70*Log[1 - z]^3)/9 + (100*Log[1 - z]^4)/27))


==> anc/license1.txt <==
For any use of the C2-WC implementations please cite:

%------------------------------------------------------------------------------
\bibitem{Vermaseren:2005qc}
J.A.M.~Vermaseren, A.~Vogt and S.~Moch,
%{\it The Third-order QCD corrections to deep-inelastic scattering by
%photon exchange},
Nucl. Phys. B \textbf{724} (2005) 3--182
%doi:10.1016/j.nuclphysb.2005.06.020
[hep-ph/0504242].
%------------------------------------------------------------------------------
\bibitem{Blumlein:2022gpp}
J.~Bl\"umlein, P.~Marquard, C.~Schneider and K.~Sch\"onwald,
%{\it The massless three-loop Wilson coefficients for the deep-inelastic structure
%functions F$_{2}$, F$_{L}$, xF$_{3}$ and g$_{1}$},
JHEP \textbf{11} (2022) 156
%doi:10.1007/JHEP11(2022)156
[arXiv:2208.14325 [hep-ph]].
%------------------------------------------------------------------------------



==> anc/license2.txt <==
For any use of the CL-WC implementations please cite:

%------------------------------------------------------------------------------
\bibitem{Vermaseren:2005qc}
J.A.M.~Vermaseren, A.~Vogt and S.~Moch,
%{\it The Third-order QCD corrections to deep-inelastic scattering by
%photon exchange},
Nucl. Phys. B \textbf{724} (2005) 3--182
%doi:10.1016/j.nuclphysb.2005.06.020
[hep-ph/0504242].
%------------------------------------------------------------------------------
\bibitem{Blumlein:2022gpp}
J.~Bl\"umlein, P.~Marquard, C.~Schneider and K.~Sch\"onwald,
%{\it The massless three-loop Wilson coefficients for the deep-inelastic structure
%functions F$_{2}$, F$_{L}$, xF$_{3}$ and g$_{1}$},
JHEP \textbf{11} (2022) 156
%doi:10.1007/JHEP11(2022)156
[arXiv:2208.14325 [hep-ph]].
%------------------------------------------------------------------------------



==> anc/license3.txt <==
For any use of the C3-WC implementations please cite:

%------------------------------------------------------------------------------
\bibitem{Moch:2008fj}
S.~Moch, J.A.M.~Vermaseren and A.~Vogt,
%{\it Third-order QCD corrections to the charged-current structure function $F_3$},
Nucl. Phys. B \textbf{813} (2009) 220--258
%doi:10.1016/j.nuclphysb.2009.01.001
[arXiv:0812.4168 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Blumlein:2022gpp}
J.~Bl\"umlein, P.~Marquard, C.~Schneider and K.~Sch\"onwald,
%{\it The massless three-loop Wilson coefficients for the deep-inelastic structure
%functions F$_{2}$, F$_{L}$, xF$_{3}$ and g$_{1}$},
JHEP \textbf{11} (2022) 156
%doi:10.1007/JHEP11(2022)156
[arXiv:2208.14325 [hep-ph]].
%------------------------------------------------------------------------------



==> anc/license4.txt <==
For any use of the CG1-WC implementations please cite:

%------------------------------------------------------------------------------
\bibitem{Blumlein:2022gpp}
J.~Bl\"umlein, P.~Marquard, C.~Schneider and K.~Sch\"onwald,
%{\it The massless three-loop Wilson coefficients for the deep-inelastic structure
%functions F$_{2}$, F$_{L}$, xF$_{3}$ and g$_{1}$},
JHEP \textbf{11} (2022) 156
%doi:10.1007/JHEP11(2022)156
[arXiv:2208.14325 [hep-ph]].
%------------------------------------------------------------------------------



==> anc/license_P.txt <==
Any use of the library {\tt SPLIT_P} requires to cite 
the following references:



%------------------------------------------------------------------------------
\bibitem{Moch:2004pa}
S.~Moch, J.~A.~M.~Vermaseren and A.~Vogt,
%``The Three loop splitting functions in QCD: The Nonsinglet case,''
Nucl. Phys. B \textbf{688} (2004), 101-134
doi:10.1016/j.nuclphysb.2004.03.030
[arXiv:hep-ph/0403192 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Blumlein:2021enk}
J.~Bl{\"u}mlein, P.~Marquard, C.~Schneider and K.~Sch{\"o}nwald,
%``The three-loop unpolarized and polarized non-singlet anomalous dimensions from off 
shell operator matrix elements,''
Nucl. Phys. B \textbf{971} (2021), 115542
doi:10.1016/j.nuclphysb.2021.115542
[arXiv:2107.06267 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Moch:2014sna}
S.~Moch, J.A.M.~Vermaseren and A.~Vogt,
%{\it The Three-Loop Splitting Functions in QCD: The Helicity-Dependent Case},
Nucl. Phys. B \textbf{889} (2014) 351--400
%doi:10.1016/j.nuclphysb.2014.10.016
[arXiv:1409.5131 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Blumlein:2021ryt}
J.~Bl\"umlein, P.~Marquard, C.~Schneider and K.~Sch\"onwald,
%{\it The three-loop polarized singlet anomalous dimensions from off-shell operator matrix elements},
JHEP \textbf{01} (2022) 193 Erratum: JHEP \textbf{02} (2026) 49.
%doi:10.1007/JHEP01(2022)193
[arXiv:2111.12401 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Behring:2025avs}
A.~Behring, J.~Bl{\"u}mlein, A.~De Freitas, A.~von Manteuffel, C.~Schneider and
K.~Sch{\"o}nwald,
{\it The heavy quark-antiquark asymmetry in the variable flavor number scheme},
[arXiv:2512.13508 [hep-ph]].
%------------------------------------------------------------------------------
\bibitem{Zhu:2025gts}
Y.J.~Zhu,
{\it The N$^3$LO Twist-2 Matching of Helicity TMDs and SIDIS $q_\ast$ Spectrum},
[arXiv:2509.01655 [hep-ph]].
%------------------------------------------------------------------------------



==> anc/license_TM.txt <==
Please cite:

\bibitem{Georgi:1976ve}
H.~Georgi and H.~D.~Politzer,
%``Freedom at Moderate Energies: Masses in Color Dynamics,''
Phys. Rev. D \textbf{14} (1976) 1829--1848.
%doi:10.1103/PhysRevD.14.1829
%------------------------------------------------------------------------------
\bibitem{Piccione:1997zh}
A.~Piccione and G.~Ridolfi,
%``Target mass effects in polarized deep inelastic scattering,''
Nucl. Phys. B \textbf{513} (1998) 301--316
%doi:10.1016/S0550-3213(97)00716-5
[hep-ph/9707478].
%------------------------------------------------------------------------------
\bibitem{Blumlein:1998nv}
J.~Bl\"umlein and A.~Tkabladze,
%``Target mass corrections for polarized structure functions and new sum rules,''
Nucl. Phys. B \textbf{553} (1999) 427--464
%doi:10.1016/S0550-3213(99)00289-8
[hep-ph/9812478].
%------------------------------------------------------------------------------

for any use of TM.f


==> anc/license_U.txt <==
Any use of the library {\tt SPLIT_U} requires to cite 
the references:

[117,151-157] of the present paper.


==> anc/plus.m <==
0


==> anc/small-x.m <==
as*NF*(-12*Log[z] + (64*larin*Log[z])/3 - (44*Log[z]^2)/3) + 
 as^2*(NF^2*((44942*Log[z])/81 + (5386*Log[z]^2)/27 + (832*Log[z]^3)/27 + 
     (16*Log[z]^4)/9 + larin*((-4160*Log[z])/27 - (368*Log[z]^2)/9 - 
       (32*Log[z]^3)/9)) + NF*((-149084*Log[z])/27 + (6332*z2*Log[z])/9 + 
     (13184*z3*Log[z])/9 - (4360*Log[z]^2)/3 + (2446*z2*Log[z]^2)/9 - 
     (1168*Log[z]^3)/3 - (151*Log[z]^4)/3 + 
     larin*((-608*Log[z])/9 + (640*z2*Log[z])/9 + (2864*Log[z]^2)/9 + 
       64*Log[z]^3))) + 
 z^2*(as*NF*(12*Log[z] - (64*larin*Log[z])/3 + (44*Log[z]^2)/3) + 
   as^2*(NF*((149084*Log[z])/27 - (6332*z2*Log[z])/9 - (13184*z3*Log[z])/9 + 
       (4360*Log[z]^2)/3 - (2446*z2*Log[z]^2)/9 + (1168*Log[z]^3)/3 + 
       (151*Log[z]^4)/3 + larin*((608*Log[z])/9 - (640*z2*Log[z])/9 - 
         (2864*Log[z]^2)/9 - 64*Log[z]^3)) + 
     NF^2*((-44942*Log[z])/81 - (5386*Log[z]^2)/27 - (832*Log[z]^3)/27 - 
       (16*Log[z]^4)/9 + larin*((4160*Log[z])/27 + (368*Log[z]^2)/9 + 
         (32*Log[z]^3)/9))))


==> anc/spline.f <==
      SUBROUTINE spline (n, x, y, b, c, d)
*
*     https://github.com/jannisteunissen/spline_interpolation_fortran?tab=readme-ov-file
*
      integer n
      double precision x(n), y(n), b(n), c(n), d(n)
c
c  the coefficients b(i), c(i), and d(i), i=1,2,...,n are computed
c  for a cubic interpolating spline
c
c    s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
c
c    for  x(i) .le. x .le. x(i+1)
c
c  input..
c
c    n = the number of data points or knots (n.ge.2)
c    x = the abscissas of the knots in strictly increasing order
c    y = the ordinates of the knots
c
c  output..
c
c    b, c, d  = arrays of spline coefficients as defined above.
c
c  using  p  to denote differentiation,
c
c    y(i) = s(x(i))
c    b(i) = sp(x(i))
c    c(i) = spp(x(i))/2
c    d(i) = sppp(x(i))/6  (derivative from the right)
c
c  the accompanying function subprogram  seval  can be used
c  to evaluate the spline.
c
c
      integer nm1, ib, i
      double precision t
c
      nm1 = n-1
      if ( n .lt. 2 ) return
      if ( n .lt. 3 ) go to 50
c
c  set up tridiagonal system
c
c  b = diagonal, d = offdiagonal, c = right hand side.
c
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do 10 i = 2, nm1
         d(i) = x(i+1) - x(i)
         b(i) = 2.*(d(i-1) + d(i))
         c(i+1) = (y(i+1) - y(i))/d(i)
         c(i) = c(i+1) - c(i)
   10 continue
c
c  end conditions.  third derivatives at  x(1)  and  x(n)
c  obtained from divided differences
c
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.
      c(n) = 0.
      if ( n .eq. 3 ) go to 15
      c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
      c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
      c(1) = c(1)*d(1)**2/(x(4)-x(1))
      c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
c
c  forward elimination
c
   15 do 20 i = 2, n
         t = d(i-1)/b(i-1)
         b(i) = b(i) - t*d(i-1)
         c(i) = c(i) - t*c(i-1)
   20 continue
c
c  back substitution
c
      c(n) = c(n)/b(n)
      do 30 ib = 1, nm1
         i = n-ib
         c(i) = (c(i) - d(i)*c(i+1))/b(i)
   30 continue
c
c  c(i) is now the sigma(i) of the text
c
c  compute polynomial coefficients
c
      b(n) = (y(n) - y(nm1))/d(nm1) + d(nm1)*(c(nm1) + 2.*c(n))
      do 40 i = 1, nm1
         b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.*c(i))
         d(i) = (c(i+1) - c(i))/d(i)
         c(i) = 3.*c(i)
   40 continue
      c(n) = 3.*c(n)
      d(n) = d(n-1)
      return
c
   50 b(1) = (y(2)-y(1))/(x(2)-x(1))
      c(1) = 0.
      d(1) = 0.
      b(2) = b(1)
      c(2) = 0.
      d(2) = 0.
      return
      end



==> anc/xvalues.dat <==
0
1.e-6
1.08138265680029330264517849415e-6
1.16938845042846093102737926146e-6
1.26455638935590716465514078728e-6
1.36746934799547702822290665366e-6
1.4787576366283137855400229639e-6
1.59910286186084867903773643835e-6
1.72924210125603695753989418421e-6
1.86997241770717505346593197798e-6
2.02215574120345279159619590905e-6
2.18672414788655611273752889607e-6
2.36468556873092152617124013424e-6
2.55712996281155649281569057925e-6
2.76523599296879617092647940522e-6
2.99027824475639397384542374446e-6
3.23363503288678704074348079622e-6
3.49679684298561757744368265227e-6
3.78137546035866519984852878802e-6
4.08911384168208554213884126092e-6
4.42189679007702759242916986706e-6
4.78176249895018492857319916133e-6
5.17091503530276069250136175797e-6
5.59173783896428179308957796164e-6
6.04680832042992567721438859697e-6
6.53891364670863229192790418885e-6
7.07106781186547524400844362105e-6
7.6465300968101241464539356951e-6
8.26882503139193600213402065718e-6
8.94176398106338042433748312771e-6
9.66946849032348585548738655645e-6
0.0000104563955259127323065298529122
0.0000113073647743662105950492271066
0.0000122275881611141818294209618716
0.000013222701771925466778809332183
0.0000142988003722027071702550856778
0.0000154624747355495862238949007747
0.0000167208520102360241436770897743
0.0000180816393707935568536827166287
0.000019553171222093520227413882325
0.0000211444602450185287584264323005
0.0000228652525963663173201351161936
0.0000247260876010684126887487567565
0.0000267383623023201508588162705814
0.0000289144012649717719722745518156
0.0000312675320597049362227567993996
0.0000338121668903120710065006191824
0.0000365638908640205787241080348717
0.0000395395574454905452364579359716
0.0000427573916791123840438694164225
0.0000462371018118093037792218538811
0.00005
0.0000540691328400146651322589247077
0.0000584694225214230465513689630731
0.0000632278194677953582327570393639
0.0000683734673997738514111453326832
0.0000739378818314156892770011481951
0.0000799551430930424339518868219173
0.0000864621050628018478769947092104
0.0000934986208853587526732965988988
0.000101107787060172639579809795453
0.000109336207394327805636876444804
0.000118234278436546076308562006712
0.000127856498140577824640784528962
0.000138261799648439808546323970261
0.000149513912237819698692271187223
0.000161681751644339352037174039811
0.000174839842149280878872184132614
0.000189068773017933259992426439401
0.000204455692084104277106942063046
0.000221094839503851379621458493353
0.000239088124947509246428659958067
0.000258545751765138034625068087898
0.000279586891948214089654478898082
0.000302340416021496283860719429849
0.000326945682335431614596395209443
0.000353553390593273762200422181052
0.000382326504840506207322696784755
0.000413441251569596800106701032859
0.000447088199053169021216874156385
0.000483473424516174292774369327823
0.00052281977629563661532649264561
0.00056536823871831052975246135533
0.00061137940805570909147104809358
0.00066113508859627333894046660915
0.00071494001861013535851275428389
0.000773123736777479311194745038736
0.000836042600511801207183854488713
0.000904081968539677842684135831433
0.000977658561104676011370694116251
0.00105722301225092643792132161503
0.00114326262981831586600675580968
0.00123630438005342063443743783783
0.00133691811511600754294081352907
0.00144572006324858859861372759078
0.00156337660298524681113783996998
0.00169060834451560355032503095912
0.00182819454320102893620540174358
0.00197697787227452726182289679858
0.00213786958395561920219347082112
0.00231185509059046518896109269406
0.0025
0.005
0.0075
0.01
0.0125
0.015
0.0175
0.02
0.0225
0.025
0.0275
0.03
0.0325
0.035
0.0375
0.04
0.0425
0.045
0.0475
0.05
0.0525
0.055
0.0575
0.06
0.0625
0.065
0.0675
0.07
0.0725
0.075
0.0775
0.08
0.0825
0.085
0.0875
0.09
0.0925
0.095
0.0975
0.1
0.1025
0.105
0.1075
0.11
0.1125
0.115
0.1175
0.12
0.1225
0.125
0.1275
0.13
0.1325
0.135
0.1375
0.14
0.1425
0.145
0.1475
0.15
0.1525
0.155
0.1575
0.16
0.1625
0.165
0.1675
0.17
0.1725
0.175
0.1775
0.18
0.1825
0.185
0.1875
0.19
0.1925
0.195
0.1975
0.2
0.2025
0.205
0.2075
0.21
0.2125
0.215
0.2175
0.22
0.2225
0.225
0.2275
0.23
0.2325
0.235
0.2375
0.24
0.2425
0.245
0.2475
0.25
0.2525
0.255
0.2575
0.26
0.2625
0.265
0.2675
0.27
0.2725
0.275
0.2775
0.28
0.2825
0.285
0.2875
0.29
0.2925
0.295
0.2975
0.3
0.3025
0.305
0.3075
0.31
0.3125
0.315
0.3175
0.32
0.3225
0.325
0.3275
0.33
0.3325
0.335
0.3375
0.34
0.3425
0.345
0.3475
0.35
0.3525
0.355
0.3575
0.36
0.3625
0.365
0.3675
0.37
0.3725
0.375
0.3775
0.38
0.3825
0.385
0.3875
0.39
0.3925
0.395
0.3975
0.4
0.4025
0.405
0.4075
0.41
0.4125
0.415
0.4175
0.42
0.4225
0.425
0.4275
0.43
0.4325
0.435
0.4375
0.44
0.4425
0.445
0.4475
0.45
0.4525
0.455
0.4575
0.46
0.4625
0.465
0.4675
0.47
0.4725
0.475
0.4775
0.48
0.4825
0.485
0.4875
0.49
0.4925
0.495
0.4975
0.5
0.5025
0.505
0.5075
0.51
0.5125
0.515
0.5175
0.52
0.5225
0.525
0.5275
0.53
0.5325
0.535
0.5375
0.54
0.5425
0.545
0.5475
0.55
0.5525
0.555
0.5575
0.56
0.5625
0.565
0.5675
0.57
0.5725
0.575
0.5775
0.58
0.5825
0.585
0.5875
0.59
0.5925
0.595
0.5975
0.6
0.6025
0.605
0.6075
0.61
0.6125
0.615
0.6175
0.62
0.6225
0.625
0.6275
0.63
0.6325
0.635
0.6375
0.64
0.6425
0.645
0.6475
0.65
0.6525
0.655
0.6575
0.66
0.6625
0.665
0.6675
0.67
0.6725
0.675
0.6775
0.68
0.6825
0.685
0.6875
0.69
0.6925
0.695
0.6975
0.7
0.7025
0.705
0.7075
0.71
0.7125
0.715
0.7175
0.72
0.7225
0.725
0.7275
0.73
0.7325
0.735
0.7375
0.74
0.7425
0.745
0.7475
0.75
0.7525
0.755
0.7575
0.76
0.7625
0.765
0.7675
0.77
0.7725
0.775
0.7775
0.78
0.7825
0.785
0.7875
0.79
0.7925
0.795
0.7975
0.8
0.8025
0.805
0.8075
0.81
0.8125
0.815
0.8175
0.82
0.8225
0.825
0.8275
0.83
0.8325
0.835
0.8375
0.84
0.8425
0.845
0.8475
0.85
0.8525
0.855
0.8575
0.86
0.8625
0.865
0.8675
0.87
0.8725
0.875
0.8775
0.88
0.8825
0.885
0.8875
0.89
0.8925
0.895
0.8975
0.9
0.9025
0.905
0.9075
0.91
0.9125
0.915
0.9175
0.92
0.9225
0.925
0.9275
0.93
0.9325
0.935
0.9375
0.94
0.9425
0.945
0.9475
0.95
0.9525
0.955
0.9575
0.96
0.9625
0.965
0.9675
0.97
0.9725
0.975
0.9775
0.98
0.9825
0.985
0.9875
0.99
0.9925
0.995
0.9975
1.

